Prospecting in Ultracool Dwarfs: Measuring the Metallicities of Mid- and Late-M Dwarfs

Metallicity is a fundamental parameter that contributes to the physical characteristics of a star. However, the low temperatures and complex molecules present in M dwarf atmospheres make it difficult to measure their metallicities using techniques that have been commonly used for Sun-like stars. Although there has been significant progress in developing empirical methods to measure M dwarf metallicities over the last few years, these techniques have been developed primarily for early- to mid-M dwarfs. We present a method to measure the metallicity of mid- to late-M dwarfs from moderate resolution (R~2000) K-band (2.2 microns) spectra. We calibrate our formula using 44 wide binaries containing an F, G, K, or early M primary of known metallicity and a mid- to late-M dwarf companion. We show that similar features and techniques used for early M dwarfs are still effective for late-M dwarfs. Our revised calibration is accurate to 0.07 dex for M4.5-M9.5 dwarfs with -0.58<[Fe/H]<+0.56 and shows no systematic trends with spectral type, metallicity, or the method used to determine the primary star metallicity. We show that our method gives consistent metallicities for the components of M+M wide binaries. We verify that our new formula works for unresolved binaries by combining spectra of single stars. Lastly, we show that our calibration gives consistent metallicities with the Mann et al. (2013a) study for overlapping (M4-M5) stars, establishing that the two calibrations can be used in combination to determine metallicities across the entire M dwarf sequence.

==> anc/LateM_Spectra/2M_0003-2822.fits <==
SIMPLE  =                    T / Written by IDL:  Sun Sep 22 12:54:35 2013      BITPIX  =                  -32 /Real*4 (floating point)                         NAXIS   =                    2 /                                                NAXIS1  =                 4159 /Number of positions along axis 1                NAXIS2  =                    3 /Number of positions along axis 2                EXTEND  =                    T /Extensions may be present                       ORIGIN  = 'Institute for Astronomy' /                                           TELESCOP= 'NASA IRTF'          /                                                INSTRUME= 'SPeX, IRTF Spectrograph' /                                           OBSERVER= 'Mann    '           /                                                OBJECT  = '2MASS_J00034227-2822410' /                                           IRAFNAME= '2MASS_J00034227-2822410_tellcor_merged' /                            TIME_OBS= '09:46:3.4996375'    / Average Average UT TIME OF ACQISTION ('hh:mm:ssDATE_OBS= '2013-09-21'         / UT DATE OF ACQUISITION ('yyyy/mm/dd')          ITIME   =        120.000000000 / INTEGRATION TIME IN SECONDS                    CO_ADDS =                    1 / NUMBER OF INTEGRATIONS                         NDR     =                   32 / Number of Non-Destructive Reads                SLOWCNT =                   20 / Number of Slow Counts                          TABLE_MS=        512.452000000 / msec to clock out array                        ROTATOR =        111.230000000 / Rotator_Mechanical_Angle; pos=222457           POSANGLE=        163.720000000 / Average Average Sky_Position_Angle             SLIT    = '0.3x15  '           / menu=2,pos=89000                               GRAT    = 'ShortXD '           / menu=0,pos=719950                              PLATE_SC=       0.150000000000 / PlateScale arcsec/pixel                        RA      = '+00:03:42.21 '      / Right Ascension                                DEC     = '-28:23:02.4 '       / Declination                                    HA      = '+01:36:9.1916665'   / Average Average Hour Angle                     AIRMASS =        1.73709166667 / Average Average Air Mass                       EPOCH   =        2000.00000000 / Epoch                                          MODENAME= 'ShortXD '           / Spectroscopy mode                              FLAT    = 'flat158-162.fits'   / Flat field image                               NAPS    =                    1 / Number of apertures                            NORDERS =                    1 / Number of orders                               ORDERS  = '0       '           / Order numbers                                  START   =                    0 / Array column of first FITS array column        STOP    =                 4158 / Array column of last FITS array column         SLTH_PIX=        100.000000000 / Slit height in pixels                          SLTH_ARC=        15.0000000000 / Slit height in arcseconds                      SLTW_PIX=        2.00000000000 / Slit width in pixels                           SLTW_ARC=       0.300000000000 / Slit width in arcseconds                       APPOSO03= '3.75000 '           / Aperture positions (arcsec) for order 03       APPOSO04= '3.75000 '           / Aperture positions (arcsec) for order 04       APPOSO05= '3.75000 '           / Aperture positions (arcsec) for order 05       APPOSO06= '3.75000 '           / Aperture positions (arcsec) for order 06       APPOSO07= '3.75000 '           / Aperture positions (arcsec) for order 07       APPOSO08= '3.75000 '           / Aperture positions (arcsec) for order 08       PSFRAD  =        1.90000000000 / Optimal extraction PSF radius in arcseconds    APRADIUS=        1.40000000000 / Aperture radius in arcseconds                  BGSTART =        2.30000000000 / Background start radius in arcseconds          BGWIDTH =        2.00000000000 / Background width in arcseconds                 BGORDER =        0.00000000000 / Background polynomial fit degree               WAVECAL = 'wavecal163-165.fits' / Wavecal file used for wavelength calibration  XUNITS  = 'um      '           / Units of the X axis                            YUNITS  = 'ergss-1cm-2A-1'     /Units of the Y axis                             XTITLE  = '!7k!5 (!7l!5m)'     / IDL X title                                    YTITLE  = '!5f!D!7k!N!5 (ergs s!E-1!N cm!E-2!N !5!sA!r!u!9 %!5!n!E-1!N)' / IDL YVERSION = 'v3.4    '           / Spextool version                               RES     =        2000.00000000 / Average spectral resolving power               DISPO03 =    0.000537542000000 / Dispersion (um pixel-1) for order 03           DISPO04 =    0.000403236000000 / Dispersion (um pixel-1) for order 04           DISPO05 =    0.000322781000000 / Dispersion (um pixel-1) for order 05           DISPO06 =    0.000269266000000 / Dispersion (um pixel-1) for order 06           DISPO07 =    0.000231157000000 / Dispersion (um pixel-1) for order 07           DISPO08 =    0.000202687000000 / Dispersion (um pixel-1) for order 08           DAIRMASS=     -0.0662667000000 / Average airmass difference between std and obj HISTORY The output FITS files contain a 3-D array of data consisting ofsets of  HISTORY triplet arrays of data for each aperture and each order,where each tri  HISTORY plet is composed of an array for the wavelength,an array for the flux,  HISTORY  and an array for the error. The tripletsfor each aperture are stacked  HISTORY  behind one another, followed bythe triplets for the next order, etc.I  HISTORY f no orders have beenskipped or deslected in the extraction process,th  HISTORY e contents ofaperture Y in order X can be found as follows:lambda =arr  HISTORY ay[*,0,( X - (smallest order number))*naps + (Y-1)], flux   =array[*,1  HISTORY ,( X - (smallest order number))*naps + (Y-1)], error  =array[*,2,(X -   HISTORY (smallest order number))*naps + (Y-1)]  Forexample, for an SXD file wi  HISTORY th two apertures, the wavelengtharray for aperture 1 in order 3 isloca  HISTORY ted in array [*,0,0], theflux is in array [*,1,0] and the error is in   HISTORY array [*,2,0]. Foraperture 2, the wavelength is in array [*,0,1],the f  HISTORY lux is inarray [*,1,1] and the error is in array [*,2,1]. For order 4,  HISTORY the flux for aperture 1 is in array [*,1,2], while the flux forapertur  HISTORY e 2 is in array [*,1,3]. For order 5, the fluxes for thetwo apertures   HISTORY are in arrays [*,1,4] and [*,1,5], etc.  Thespectra have been correcte  HISTORY d for non-linearity.Xcombspec HistoryThe spectra were combined using a  HISTORY  Robust Weighted Mean.  The robustthreshold was 8.00000.  The files sp  HISTORY ectra0136.fits, spectra0137.fits,spectra0138.fits, spectra0139.fits, s  HISTORY pectra0140.fits,spectra0141.fits, spectra0142.fits, spectra0143.fits,s  HISTORY pectra0144.fits, spectra0145.fits were combined.    Aperture 01Info: T  HISTORY he scale factors were determined using order 04.  The scalefactors are  HISTORY  0.942384, 1.10423, 0.928804, 1.06209, 0.811077, 1.08143,0.974192, 1.0  HISTORY 9768, 0.803924, 1.06969.  The median RMS deviation ineach order is 0.0  HISTORY 536091, 0.0581108, 0.0572680, 0.0558832, 0.0532234,0.0428788.    The s  HISTORY pectral shapes have been corrected.Xtellcor HistoryThis spectrum was t  HISTORY elluric corrected using the telluric correctionspectra 2MASS_J00034227  HISTORY -2822410_tellcor_tellcor.fits.  The B and Vmagnitudes of HD_141 are 7.  HISTORY 88000, and 7.92000 respectively.  Thevelocity shift of Vega is 16.5084  HISTORY  km s-1.  The Vega model wasmodified using the deconvolution method.    HISTORY The maximum deviation andrms deviation between the modified Vega model  HISTORY  and the data over thekernel wavelength range are 0.834894 % and 0.365  HISTORY 908 %, respectively.The telluric correction spectra for aperture 01 we  HISTORY re shifted by-0.0300737, -0.00480203, -0.0208028, 0.0123944, 0.0953345  HISTORY , 0.00000pixels.                                                        HISTORY                                                                         HISTORY Xcombspec History                                                       HISTORY                                                                         HISTORY The spectra were combined using a Robust Weighted Mean.  The robust     HISTORY threshold was 8.00000.  The files                                       HISTORY 2MASS_J00034227-2822410_tellcor.fits, 2MASS_J00034227_tellcor.fits      HISTORY were combined.    Aperture 01 Info: The scale factors were determined   HISTORY using order 04.  The scale factors are 1.04590, 0.957957.  The median   HISTORY RMS deviation in each order is 9.59486e-18, 1.68433e-17, 3.07695e-17,   HISTORY 6.27556e-17, 1.13037e-16, 3.23133e-16.    The spectral shapes have      HISTORY been corrected.                                                         HISTORY                                                                         HISTORY Xmergeorders History                                                    HISTORY                                                                         HISTORY This merged spectrum was derived from aperture 01 of file               HISTORY 2MASS_J00034227-2822410_tellcor_stack.fits.  The scaled factors for     HISTORY orders 3, 4, 5, 6, 7, 8 are 1.00000, 1.00000, 0.988447, 0.989907,       HISTORY 1.03922, 1.50624 respectively.                                          END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             ?NG¤?NTê?Nb1?Nox?N|¾?NŠ?N—K?N¤'?N±×?N¿?NÌd?NÙª?Næï?Nô5?O|?OÂ?O?O)M?O6"?O>?OMÊ?O]?Olc?O{®?OŠú?OšF?O©'?O¸Ü?OÈ'?O×s?Oæ½?Oö?PS?P?P#ç?P32?PB|?PQÆ?Pa?PpZ?P£?PŽí?Pž6?P­?P¼È?PÌ?PÛ[?Pê£?Pùì?Q	4?Q|?Q'Å?Q7
?QFT?QU?Qdå?Qt-?Qƒt?Q'»?Q¢?Q±I?QÀ'?QÏØ?Qß?Qîe?Qý¬?Ró?R8?R+?R:Å?RJ
?RYP?Rh–?RwÛ?R‡!?R–g?R¥¬?R´ñ?RÄ6?RÓ{?Râ¿?Rò?SI?S?SÑ?S/?S>Z?SMž?S\â?Sl&?S{i?SŠ¬?S™ð?S©3?S¸v?Sǹ?SÖý?Sæ??Sõ'?TÄ?T?T#I?T2‹?TAÍ?TQ?T`Q?To"?T~Ô?TŽ?TX?T¬˜?T»Ú?TË?TÚ[?Té?TøÞ?U?U^?U&Ÿ?U5à?UE?UT`?Uc ?Urß?U'?U'_?U Ÿ?U¯Ý?U¿?UÎ\?Uݛ?UìÚ?Uü?VW?V–?V)Õ?V9?VHQ?VW?VfÎ?Vv?V…J?V"ˆ?V£Å?V³?VÂ@?VÑ~?Vàº?Vïø?Vÿ5?Wq?W®?W,ë?W<(?WKd?WZ¡?WiÝ?Wy?WˆU?W—'?W¦Ì?W¶?WÅD?WԀ?Wã»?Wò÷?X2?Xl?X ¨?X/ã?X??XNX?X]"?XlÎ?X|?X‹B?Xš|?X©¶?X¸ð?XÈ*?X×c?Xæ?Xõ×?Y?YI?Y#ƒ?Y2½?YAõ?YQ.?Y`g?YoŸ?Y~Ø?YŽ?YJ?Y¬'?Y»º?YÊó?YÚ*?Yéb?Yøš?ZÑ?Z	?Z&A?Z5y?ZD°?ZSç?Zc?ZrU?ZŒ?ZÃ?ZŸù?Z¯0?Z¾g?Z͞?ZÜÔ?Zì
?ZûA?[
v?[­?[(ã?[8?[GN?[V"?[eº?[tî?["$?["Z?[¢Ž?[±Ã?[Àù?[Ð.?[ßb?[î—?[ýÌ?\ÿ?\4?\+i?\:œ?\IÑ?\Y?\h9?\wl?\† ?\•Ô?\¥?\´;?\Ão?\Ò¡?\áÕ?\ñ?];?]n?]¡?]-Ô?]=?]L9?][k?]j?]yÐ?]‰?]˜4?]§f?]¶˜?]ÅÊ?]Ôû?]ä-?]ó_?^'?^Â?^ ó?^0%?^?U?^N†?^]¸?^lè?^|?^‹J?^š{?^©«?^¸Û?^È?^×<?^æl?^õ?_Ì?_ü?_#,?_2\?_A‹?_P»?__ë?_o?_~I?_y?_œ§?_«×?_»?_Ê5?_Ùc?_è'?_÷Á?`ï?`?`%M?`4{?`C©?`R×?`b?`q3?`€a?`?`ž½?`­ë?`½?`ÌF?`Ûs?`ê¡?`ùÎ?aû?a(?a'V?a6'?aE¯?aTÜ?ad	?as5?a'b?a'?a º?a¯ç?a¿?aÎ??aÝk?aì˜?aûÄ?b
ï?b?b)G?b8r?bGž?bVÊ?beö?bu ?b"L?b"w?b¢¢?b±Í?bÀø?bÐ"?bßM?bîx?bý£?cÍ?cø?c+#?c:L?cIw?cX¡?cgË?cvõ?c† ?c•J?c¤s?c³?cÂÇ?cÑð?cá?cðC?cÿm?d–?d¿?d,é?d<?dK;?dZd?diŒ?dxµ?d‡Þ?d—?d¦/?dµX?dā?dÓ¨?dâÑ?dñú?e!?eJ?er?e.š?e=Á?eLê?e\?ek9?eza?e‰‰?e˜°?e§×?e¶ÿ?eÆ&?eÕM?eät?eóœ?fÂ?fé?f!?f08?f?^?fN…?f]¬?flÒ?f{ù?f‹?fšE?f©l?f¸'?fǹ?fÖÞ?fæ?fõ+?gP?gv?g"œ?g1Â?g@ç?gP
?g_3?gnX?g}~?gŒ£?g›È?gªí?gº?gÉ8?gØ]?gç'?gö§?hË?hð?h$?h3:?hB^?hQƒ?h`¨?hoÌ?h~ñ?hŽ?h9?h¬]?h»'?hʦ?hÙÉ?hèî?hø?i5?iY?i%}?i4 ?iCÄ?iRè?ib?iq/?i€R?iv?iž™?i­¼?i¼à?iÌ?iÛ%?iêI?iùl?jŽ?j±?j&Ô?j5ö?jE?jT<?jc_?jr?j¤?jÆ?jŸè?j¯
?j¾-?jÍN?jÜq?jë"?jú¶?k	×?kù?k(?k7<?kF^?kU€?kd¢?ksÃ?k'å?k'?k¡(?k°I?k¿k?k΋?kÝ­?kìÏ?kûð?l?l2?l)S?l8s?lG"?lV¶?leÖ?lt÷?l"?l"9?l¢X?l±y?lÀš?lϺ?lÞÛ?líû?lý?m;?m\?m*|?m9œ?mH¼?mWÜ?mfü?mv?m…<?m"\?m£{?m²›?mÁ»?mÐÚ?mßú?mï?mþ:?n
Y?nx?n+˜?n:·?nIÖ?nXö?nh?nw4?n†S?n•s?n¤'?n³°?nÂÐ?nÑî?ná
?nð,?nÿK?oi?oˆ?o,§?o;Å?oJä?oZ?oi ?ox??o‡^?o–}?o¥š?o´¹?oÃ×?oÉL?oÛ?oìó?oþÇ?pš?p"m?p4@?pF?pWæ?pi¸?p{‹?p^?pŸ/?p±?pÂÔ?pÔ¥?pæw?pøH?q
?qê?q-»?q?Œ?qQ]?qc-?qtý?q†Í?q˜ž?qªm?q¼=?qÎ?qßÜ?qñ«?rz?rI?r'?r8æ?rJµ?r\"?rnQ?r€ ?r'î?r£»?rµ‰?rÇW?rÙ#?rêñ?rü¾?sŠ?s W?s2$?sCð?sU½?sg‰?syT?s‹!?sœì?s®·?sÀƒ?sÒN?sä?sõå?t¯?tz?t+E?t=?tNÙ?t`£?trm?t"7?t–?t§Ê?t¹"?tË]?tÝ%?tîï?u¸?u€?u$I?u6?uGÙ?uY¢?uki?u}1?uŽù?u À?u²ˆ?uÄO?uÖ?uçÝ?uù¤?vk?v1?v.ø?v@¾?vR"?vdK?vv?v‡Ö?v™œ?v«a?v½'?vÎì?và±?vòv?w:?wÿ?w'Ä?w9ˆ?wKL?w]?wnÔ?w€˜?w'\?w¤?wµã?wǧ?wÙi?wë-?wüð?x²?x u?x28?xCú?xU¼?xg?xy@?x‹?xœÅ?x®†?xÀG?xÒ?xãÊ?xõ‹?yL?y
?y*Î?y<Ž?yNO?y`?yqÏ?yƒ?y•O?y§?y¸Ï?yʏ?yÜM?yî
?yÿÍ?z‹?z#J?z5	?zFÇ?zX†?zjE?z|?zÁ?zŸ€?z±=?zÂû?zÔ¸?zæv?zø4?{	ñ?{®?{-l?{?(?{På?{b¢?{t^?{†?{—Ø?{©"?{»P?{Í?{ÞÇ?{ðƒ?|??|ú?|%¶?|7q?|I,?|Zç?|l£?|~]?|?|¡Ó?|³Œ?|ÅG?|×?|è»?|úu?}.?}é?}/£?}A[?}S?}dÏ?}v‡?}ˆA?}™ú?}«²?}½k?}Ï$?}àÜ?}ò"?~M?~?~'½?~9u?~K,?~\ä?~nœ?~€S?~'?~£Â?~µy?~Ç0?~Øæ?~ê?~üT?
?Á?1x?C-?Tä?fš?xO?Š?›¼?­p?¿&?ÐÜ?â'?ôF?€þ?€Ø?€²?€Œ?€&g?€/A?€8?€@ö?€IÏ?€R©?€["?€d^?€m8?€v?€~ë?€‡Å?€ž?€™x?€¢R?€«,?€´?€¼Þ?€Å·?€Î'?€×j?€àD?€é?€ñõ?€úÎ?¨??Y?2?'?/ä?8½?A•?Jm?SF?\?d÷?mÐ?v¨?€?ˆX?'1?š	?¢á?«¹?´'?½i?ÆA?Ï?×ñ?àÉ?é ?òw?ûO?''?'ÿ?'Õ?'­?''…?'0\?'94?'B?'Já?'S¹?'\?'eg?'n>?'w?'ì?'ˆÃ?''š?'šq?'£G?'¬?'´ô?'½Ë?'Æ¢?'Ïx?'ØO?'á%?'éû?'òÒ?'û¨?ƒ~?ƒ
U?ƒ+?ƒ?ƒ'×?ƒ0­?ƒ9ƒ?ƒBY?ƒK.?ƒT?ƒ\Ú?ƒe°?ƒn†?ƒw\?ƒ€0?ƒ‰?ƒ'Ü?ƒš²?ƒ£‡?ƒ¬]?ƒµ1?ƒ¾?ƒÆÜ?ƒÏ²?ƒØ‡?ƒá\?ƒê1?ƒó?ƒûÛ?"°?"
…?"[?"/?"(?"0Ù?"9­?"B'?"KV?"T+?"]?"eÔ?"n©?"w~?"€Q?"‰&?"'ú?"šÏ?"££?"¬x?"µK?"¾?"Æô?"ÏÈ?"Øœ?"áp?"êC?"ó?"ûë?…¿?…
"?…g?…:?…(?…0â?…9¶?…B‰?…K]?…T0?…]?…e×?…n«?…w~?…€Q?…‰$?…'÷?…šË?…£ž?…¬q?…µD?…¾?…Æê?…Ͻ?…ؐ?…ác?…ê5?…ó?…ûÛ?†®?†
?†T?†&?†'ù?†0Ë?†9ž?†Bq?†KD?†T?†\è?†eº?†n?†w_?†€2?†‰?†'Ö?†š¨?†£z?†¬M?†µ?†½ð?†ÆÂ?†Ï"?†Øf?†á9?†ê
?†òÜ?†û®?‡€?‡
Q?‡#?‡ô?‡'Æ?‡0˜?‡9j?‡B;?‡K
?‡SÞ?‡\¯?‡e?‡nS?‡w$?‡ö?‡ˆÆ?‡'˜?‡ši?‡£:?‡¬?‡´Ý?‡½­?‡Æ?‡ÏP?‡Ø!?‡àò?‡éÃ?‡ò"?‡ûe?ˆ6?ˆ
?ˆØ?ˆ¨?ˆ'y?ˆ0J?ˆ9?ˆAë?ˆJ¼?ˆSŒ?ˆ\]?ˆe.?ˆmþ?ˆvÏ?ˆ ?ˆˆo?ˆ'@?ˆš?ˆ¢á?ˆ«²?ˆ´'?ˆ½R?ˆÆ"?ˆÎò?ˆ×Ã?ˆà"?ˆéd?ˆò3?ˆû?‰Ó?‰¤?‰t?‰D?‰'?‰/ã?‰8³?‰A"?‰JT?‰S$?‰[ó?‰dÃ?‰m"?‰vc?‰2?‰ˆ?‰Ñ?‰™¡?‰¢q?‰«A?‰´?‰¼ß?‰Å¯?‰Î?‰×N?‰à?‰èí?‰ñ¼?‰úŒ?Š[?Š+?Šú?ŠÊ?Š&˜?Š/h?Š87?ŠA?ŠIÖ?ŠR¥?Š[s?ŠdC?Šm?Šuá?Š~±?Š‡€?ŠN?Š™?Š¡ì?Šª»?Š³‹?Š¼Z?ŠÅ(?ŠÍ÷?ŠÖÆ?Šß•?Šèd?Šñ2?Šú?‹Ð?‹Ÿ?‹n?‹<?‹&
?‹.Ù?‹7¨?‹@w?‹IE?‹R?‹Zâ?‹c±?‹l?‹uN?‹~?‹†ë?‹¹?‹˜ˆ?‹¡V?‹ª%?‹²ó?‹»Â?‹Ä?‹Í^?‹Ö,?‹Þû?‹çÉ?‹ð˜?‹ùe?Œ4?Œ?ŒÐ?ŒŸ?Œ%m?Œ.:?Œ7	?Œ?×?ŒH¥?ŒQs?ŒZA?Œc?ŒkÝ?Œt«?Œ}y?Œ†H?Œ?Œ—ã?Œ ±?Œ©?Œ²M?Œ»?ŒÃè?ŒÌ¶?ŒÕ"?ŒÞR?Œç ?Œïî?Œø»?‰?
W?%?ó?$Á?-Ž?6\??*?G÷?PÅ?Y"?b`?k.?sû?|É?…—?Že?—1?Ÿÿ?¨Í?±›?ºh?Ã5?Ì?ÔÐ?Ýž?æl?ï9?ø?ŽÓ?Ž	¡?Žo?Ž<?Ž$
?Ž,Ö?Ž5¤?Ž>q?ŽG??ŽP?ŽXÚ?Ža¦?Žjt?ŽsA?Ž|?Ž"Ü?Žª?Ž–v?ŽŸD?Ž¨?Ž°Þ?Ž¹¬?ŽÂy?ŽËF?ŽÔ?ŽÜà?Žå®?Žî{?Ž÷H??â?¯?}?#J?,?4ä?=±?F~?OK?X?`å?i²?r?{M?"?Œç?•³?ž?§N?°?¸è?Áµ?Ê'?ÓO?Ü?äé?í¶?öƒ?úƒ?/?Û?†?%2?/Ý?:ˆ?E4?Oß?Z‹?e5?oà?z‹?…6?á?š‹?¥6?¯à?º‹?Å5?Ïß?Ú‰?å3?ïÞ?úˆ?'1?'Û?'…?'%.?'/Ø?':?'E*?'OÔ?'Z}?'e&?'oÏ?'zx?'…!?'Ê?'šr?'¥?'¯Ä?'ºm?'Å?'Ͻ?'Úe?'å?'ï¶?'ú^?'?'®?'V?'$þ?'/¦?':M?'Dô?'Oœ?'ZD?'dë?'o'?'z9?'"à?'‡?'š.?'¤Õ?'¯|?'º#?'ÄÉ?'Ïo?'Ú?'ä½?'ïc?'ú
?"¯?"U?"ü?"$¢?"/H?"9í?"D"?"O9?"Yß?"d"?"o)?"yÏ?""t?"?"™¿?"¤d?"¯	?"¹®?"ÄS?"Îø?"Ùœ?"äA?"îæ?"ù‹?".?"Ó?"w?"$?".À?"9d?"D?"N¬?"YP?"cô?"n—?"y;?"ƒß?"Žƒ?"™'?"£É?"®m?"¹?"ô?"ÎW?"Øú?"ã?"î@?"øã?•†?•(?•Ë?•#n?•.?•8³?•CU?•M÷?•Xš?•c<?•mÞ?•x€?•ƒ"?•Ä?•˜f?•£?•­©?•¸K?•Âí?•Í?•Ø0?•âÑ?•ís?•ø?–¶?–
V?–÷?–"™?–-:?–7Û?–B{?–M?–W½?–b^?–lþ?–wž?–'??–Œß?–—€?–¢ ?–¬À?–·`?–Â?–Ì¡?–×A?–áà?–ì€?–÷ ?—À?—_?—þ?—!ž?—,>?—6Ý?—A|?—L?—V»?—aZ?—kù?—v—?—7?—‹Ö?—–u?—¡?—«²?—¶P?—Àï?—ËŽ?—Ö-?—àÊ?—ëi?—ö?˜¦?˜D?˜á?˜ €?˜+?˜5¼?˜@Z?˜J÷?˜U•?˜`3?˜jÑ?˜un?˜€?˜Š©?˜•F?˜Ÿä?˜ª€?˜µ?˜¿»?˜ÊX?˜Ôö?˜ß'?˜ê/?˜ôÌ?˜ÿi?™
?™¢?™??™)Û?™4x?™??™I°?™TM?™^é?™i†?™t"?™~¾?™‰Z?™"ö?™ž'?™©.?™³É?™¾e?™É?™Ó?™Þ9?™èÔ?™óo?™þ?š§?šB?šÝ?š(x?š3?š=¯?šHI?šRä?š]€?šh?šr¶?š}P?š‡ë?š'†?š ?š§»?š²U?š¼ð?šÇŠ?šÒ%?šÜ¿?šçY?šñó?šüŽ?›(?›Â?›[?›&ö?›1?›<*?›FÄ?›Q]?›[÷?›f?›q*?›{Ä?›†]?›ö?››?›¦)?›°Ã?›»[?›Åõ?›ÐŽ?›Û'?›åÀ?›ðY?›úò?œ‹?œ$?œ¼?œ%U?œ/î?œ:‡?œE ?œO·?œZP?œdé?œo?œz?œ"±?œJ?œ™â?œ¤z?œ¯?œ¹ª?œÄB?œÎÚ?œÙs?œä?œî¢?œù:?Ò?i??#˜?.0?8Ç?C_?M÷?X?c%?m¼?xT?'ë??˜?¢°?­G?·Ý?Ât?Í?×¢?â9?ìÏ?÷f?žý?ž"?ž*?ž!À?ž,W?ž6í?žA"?žL?žV°?žaF?žkÝ?žvs?ž	?ž‹Ÿ?ž–5?ž Ë?ž«a?žµ÷?žÀŒ?žË"?žÕ¸?žàN?žêä?žõy?Ÿ?Ÿ
¤?Ÿ:?ŸÐ?Ÿ*d?Ÿ4ú?Ÿ??ŸJ%?ŸT»?Ÿ_O?Ÿiä?Ÿtz?Ÿ?Ÿ‰¤?Ÿ"8?ŸžÎ?Ÿ©c?Ÿ³ø?Ÿ¾Œ?ŸÉ!?ŸÓ¶?ŸÞK?Ÿèà?Ÿót?Ÿþ? ? 2? Ç? (Z? 2ï? =ƒ? H? R¬? ]@? gÔ? ri? |ý? ‡'? '%? œ¹? §M? ±á? ¼u? Ç? Ñœ? Ü1? æÄ? ñX? ûë?¡?¡?¡§?¡&;?¡0Í?¡;a?¡Eõ?¡Pˆ?¡[?¡e®?¡pB?¡zÕ?¡…i?¡û?¡šŽ?¡¥"?¡¯µ?¡ºH?¡ÄÛ?¡Ïn?¡Ú?¡ä"?¡ï'?¡ù¹?¢L?¢ß?¢r?¢$?¢.—?¢9*?¢C¼?¢NO?¢Xâ?¢ct?¢n?¢x™?¢ƒ,?¢¾?¢˜P?¢¢â?¢­u?¢¸?¢Âš?¢Í+?¢×½?¢âP?¢ìâ?¢÷t?£?£˜?£*?£!¼?£,N?£6ß?£Aq?£L?£V•?£a'?£k¸?£vJ?£€Ü?£‹n?£•ÿ?£ ?£«"?£µ´?£ÀE?£ÊÖ?£Õh?£ßù?£ê‹?£õ?£ÿ­?¤
>?¤Ð?¤a?¤)ò?¤4ƒ?¤??¤I¥?¤T7?¤^È?¤iX?¤sé?¤~z?¤‰?¤"?¤ž-?¤¨¾?¤³O?¤½à?¤Èq?¤Ó?¤Ý'?¤è#?¤ò³?¤ýD?¥Ô?¥e?¥ö?¥'†?¥2?¥<§?¥G7?¥QÈ?¥\Y?¥fé?¥qy?¥|	?¥†š?¥'*?¥›»?¥¦J?¥°Û?¥»k?¥Åû?¥ÐŒ?¥Û?¥å«?¥ð;?¥úÌ?¦[?¦ë?¦{?¦%?¦/œ?¦:+?¦D»?¦OK?¦YÛ?¦dk?¦nú?¦yŠ?¦"?¦Žª?¦™9?¦£È?¦®X?¦¸è?¦Ãx?¦Î?¦Ø–?¦ã&?¦í¶?¦øE?§Õ?§
d?§ó?§"ƒ?§-?§7¢?§B1?§LÀ?§WP?§aß?§lo?§vý?§?§Œ?§–«?§¡;?§«É?§¶X?§Àè?§Ëw?§Ö?§à•?§ë$?§õ³?¨B?¨
Ñ?¨`?¨ï?¨*~?¨5
?¨?›?¨J*?¨T¹?¨_H?¨i×?¨te?¨~ô?¨‰ƒ?¨"?¨ž¡?¨©/?¨³¾?¨¾M?¨ÈÜ?¨Ój?¨Ýø?¨è‡?¨ó?¨ý¥?©3?©Á?©P?©'ß?©2m?©<ü?©GŠ?©R?©\§?©g6?©qÄ?©|R?©†á?©'o?©›þ?©¦Œ?©±?©»¨?©Æ7?©ÐÅ?©ÛT?©åá?©ðp?©úþ?ª?ª?ª¨?ª%7?ª/Å?ª:S?ªDâ?ªOo?ªYý?ªdŒ?ªo?ªy¨?ª"6?ªŽÄ?ª™R?ª£à?ª®n?ª¸ü?ªÃŠ?ªÎ?ªØ¦?ªã3?ªíÂ?ªøP?«Þ?«
l?«ù?«"‡?«-?«7£?«B2?«L¿?«WM?«aÛ?«li?«v÷?«"?«Œ?«– ?«¡.?««¼?«¶I?«À×?«Ëe?«Õó?«à€?«ë
?«õ›?¬)?¬
·?¬E?¬Ò?¬*`?¬4î?¬?|?¬J	?¬T–?¬_$?¬i²?¬t@?¬~Î?¬‰Z?¬"è?¬žv?¬©?¬³'?¬¾?¬È¬?¬Ó:?¬ÝÈ?¬èU?¬òâ?¬ýp?­þ?­‹?­?­'¦?­24?­<Á?­GO?­QÜ?­\i?­f÷?­q…?­|?­†Ÿ?­'-?­›»?­¦H?­°Ö?­»c?­Åð?­Ð~?­Û?­å™?­ð&?­ú´?®A?®Ï?®\?®$é?®/w?®:?®D'?®O ?®Y¬?®d:?®nÈ?®yU?®ƒã?®Žo?®˜ý?®£‹?®®?®¸¦?®Ã2?®ÍÀ?®ØN?®âÛ?®íi?®÷ö?¯ƒ?¯
?¯ž?¯",?¯,¹?¯7F?¯AÔ?¯La?¯Vï?¯a|?¯l	?¯v—?¯$?¯‹±?¯–??¯ Ì?¯«Z?¯µè?¯Àt?¯Ë?¯Õ?¯à?¯ê«?¯õ7?¯ÿÅ?°
S?°à?°n?°)û?°4ˆ?°??°I¤?°T1?°^¾?°iL?°sÙ?°~g?°ˆõ?°"?°ž?°¨?°³*?°½¸?°ÈE?°ÒÒ?°Ý`?°çî?°ò|?°ý?±–?±$?±±?±'??±1Ì?±<Z?±Fç?±Qu?±\?±f?±q?±{«?±†9?±Ç?±›T?±¥â?±°o?±ºý?±Å‹?±Ð?±Ú¦?±å4?±ïÂ?±úO?²Ü?²j?²ø?²$†?²/?²9¡?²D/?²N½?²YK?²cØ?²nf?²xô?²ƒ'?²Ž?²˜œ?²£+?²­¹?²¸G?²ÂÕ?²Íb?²×ð?²â~?²í?²÷š?³'?³µ?³C?³!Ñ?³,`?³6í?³A{?³L	?³V—?³a%?³k³?³vA?³€Ï?³‹]?³•ì?³ y?³«?³µ•?³À$?³Ê²?³Õ??³ßÎ?³ê\?³ôê?³ÿy?´
?´^?´¯?´-?´:P?´G¡?´Tò?´bB?´o'?´|ã?´Š3?´—ƒ?´¤Ó?´²#?´¿s?´ÌÃ?´Ú?´çb?´ô²?µ?µP?µ ?µ)ï?µ7??µD?µQÜ?µ_+?µlz?µyÈ?µ‡?µ"f?µ¡µ?µ¯?µ¼Q?µÉŸ?µÖí?µä;?µñ‰?µþ×?¶%?¶r?¶&À?¶4?¶A[?¶N©?¶[ö?¶iD?¶v?¶ƒÝ?¶'+?¶žx?¶«Ä?¶¹?¶Æ^?¶Ó«?¶à÷?¶îC?¶û?·Ü?·(?·#t?·0Á?·>
?·KX?·X¤?·eð?·s<?·€‡?·Ó?·›?·¨j?·µ´?·Ã?·ÐK?·Ý–?·êá?·ø,?¸w?¸Á?¸ ?¸-W?¸:¡?¸Gë?¸U6?¸b€?¸oÊ?¸}?¸Š^?¸—¨?¸¤ò?¸²<?¸¿…?¸ÌÏ?¸Ú?¸çb?¸ô¬?¹õ?¹??¹‡?¹)Ñ?¹7?¹Dc?¹Q«?¹^ô?¹l=?¹y†?¹†Î?¹"?¹¡`?¹®¨?¹»ð?¹É8?¹Ö?¹ãÉ?¹ñ?¹þY?º¡?ºé?º&0?º3x?º@¿?ºN?º[N?ºh–?ºuÝ?ºƒ$?ºk?º²?ºªù?º¸@?ºÅ‡?ºÒÎ?ºà?ºí[?ºú¡?»è?»/?»"u?»/»?»=?»JH?»W?»dÔ?»r?»`?»Œ¥?»™ë?»§1?»´w?»Á»?»Ï?»ÜG?»éŒ?»öÑ?¼?¼[?¼¡?¼+å?¼9*?¼Fo?¼S´?¼`ø?¼n=?¼{'?¼ˆÇ?¼–
?¼£O?¼°"?¼½×?¼Ë?¼Ø`?¼å¤?¼òç?½+?½
o?½³?½'ö?½5:?½B~?½OÁ?½]?½jH?½w‹?½"Ï?½'?½ŸT?½¬˜?½¹Û?½Ç?½Ô`?½á£?½îæ?½ü(?¾	k?¾®?¾#ð?¾12?¾>t?¾K·?¾Xù?¾f;?¾s}?¾€¿?¾Ž?¾›B?¾¨"?¾µÆ?¾Ã?¾ÐI?¾Ý‹?¾êÍ?¾ø?¿O?¿'?¿Ò?¿-?¿:T?¿G•?¿TÖ?¿b?¿oX?¿|™?¿‰Ú?¿—?¿¤Z?¿±›?¿¾Ü?¿Ì?¿Ù\?¿æ?¿óÝ?À?À]?À?À(Ý?À6?ÀC]?ÀP?À]Ý?Àk?Àx\?À…œ?À'Û?À ?À­Z?Àº™?ÀÇÙ?ÀÕ?ÀâW?Àï–?ÀüÕ?Á
?ÁS?Á$'?Á1Ñ?Á??ÁLN?ÁY?ÁfË?Át	?ÁH?ÁŽ‡?Á›Å?Á©?Á¶A?ÁÀ?Áо?ÁÝû?Áë:?Áøx?¶?Âó? 1?Â-o?Â:¬?ÂGê?ÂU(?Âbe?Âo¢?Â|à?Š?—[?¤—?±Õ?¿?ÂÌO?Âً?ÂæÉ?Âô?ÃC?Ã?ü?Ã(ù?Ã66?ÃCr?ÃP®?Ã]ë?Ãk(?Ãxc?Å ?ÒÜ?à?íT?ú?ÃÇÍ?ÃÕ	?ÃâD?Ãï€?Ãü¼?Ä	ø?Ä3?Ä$o?Ä1«?Ä>ç?ÄL"?ÄY]?Äf™?ÄsÕ?ā?ĎK?ě†?ĨÁ?ĵü?ÄÃ7?ÄÐr?ÄÝ­?Äêè?Äø#?Å^?Å™?ÅÓ?Å-?Å:H?ÅG'?ÅT½?Åaø?Åo2?Å|l?'n¦?Ŗá?Ť?űU?ž?ÅËÉ?ÅÙ?Åæ=?Åów?Ʊ?Æ
ë?Æ$?Æ(^?Æ5˜?ÆBÒ?ÆP?Æ]D?Æj~?Æw¸?Ƅñ?ƒ*?Ɵd?Ƭ?ƹÖ?ÆÇ?ÆÔH?Æá'?Æîº?Æûó?Ç	,?Çe?Ç#?Ç0Ö?Ç>?ÇKH?ÇX€?Çe¹?Çrò?ǀ+?Ǎb?ǚ›?ǧÔ?ǵ?ÇÂD?ÇÏ|?Çܵ?Çéí?Ç÷$?È]?È•?ÈÍ?È,?È9<?ÈFt?ÈS¬?È`ä?Èn?È{S?ȈŠ?ȕÂ?È¢ú?È°2?Ƚh?ÈÊ ?È×Ø?Èå?ÈòF?Èÿ}?Éµ?Éì?É'"?É4Z?ÉA'?ÉNÈ?É[þ?Éi6?Évm?Ƀ¤?ɐÚ?ɞ?É«H?ɸ?ÉÅ´?ÉÒë?Éà"?ÉíY?Éú?ÊÅ?Êü?Ê"2?Ê/h?Ê<Ÿ?ÊIÕ?ÊW?ÊdA?Êqw?Ê~­?ʋä?ʙ?ʦO?ʳ…?ÊÀ»?ÊÍñ?ÊÛ'?Êè]?Êõ"?ËÇ?Ëý?Ë3?Ë*i?Ë7ž?ËDÔ?ËR	?Ë_??Ëlt?Ëy©?ˆß?˔?Ë¡I?Ë®~?Ë»´?ËÈè?ËÖ?ËãS?Ëðˆ?Ëý¼?Ì
ñ?Ì&?Ì%\?Ì2?Ì?Å?ÌLú?ÌZ/?Ìgc?Ìt˜?́Ì?̏?̜5?Ì©j?̶Ÿ?ÌÃÓ?ÌÑ?ÌÞ<?Ìëp?Ìø¥?ÍØ?Í
?Í A?Í-v?Í:©?ÍGÞ?ÍU?ÍbF?Íoy?Í|®?͉â?͗?ͤI?ͱ}?;±?ÍËå?ÍÙ?ÍæL?Íó€?δ?Î
ç?Î?Î(O?Î5ƒ?ÎBµ?ÎOé?Î]?ÎjP?Îwƒ?΄·?Αê?Ο?άP?ι"?ÎÆ·?ÎÓë?Îá?ÎîQ?Îû"?Ï·?Ïé?Ï#?Ï0P?Ï=ƒ?ÏJµ?ÏWè?Ïe?ÏrN?ρ?ό´?ϙç?ϧ?Ï´L?ÏÁ~?Ïα?ÏÛã?Ïé?ÏöI?Ð|?Э?Ðà?Ð+?Ð8E?ÐEw?ÐRª?Ð_Ü?Ðm?Ðz@?Їs?Д¥?СØ?Я	?м;?ÐÉn?ÐÖ ?ÐãÑ?Ðñ?Ðþ6?Ñh?Ñš?Ñ%Ì?Ñ2þ?Ñ@0?ÑMa?ÑZ"?ÑgÅ?Ñt÷?т(?яZ?ќŒ?Ñ©¾?Ѷï?ÑÄ!?ÑÑS?Ñޅ?Ñë¶?Ñøç?Ò?ÒK?Ò |?Ò-­?Ò:ß?ÒH?ÒUA?Òbs?Òo¥?Ò|Ö?Ҋ?җ8?Ò¤j?Ò±›?Ò¾Ì?ÒËý?ÒÙ/?Òæ`?Òó?ÓÂ?Ó
ó?Ó$?Ó(U?Ó5†?ÓB·?ÓOé?Ó]?ÓjJ?Ów{?ӄ«?ӑÜ?ӟ?Ó¬??Ó¹o?ÓÆ ?ÓÓÑ?Óá?Óî2?Óûc?Ô"?ÔÅ?Ô"õ?Ô0%?Ô=V?ÔJ‡?ÔW·?Ôdè?Ôr?ÔJ?Ԍy?ԙª?Ô¦Û?Ô´?ÔÁ;?ÔÎl?Ô۝?ÔèÍ?Ôõý?Õ-?Õ^?Տ?Õ*¾?Õ7ï?ÕE?ÕRP?Õ_?Õl°?Õyà?Շ?Ք@?Õ¡q?Õ®¡?Õ»Ñ?ÕÉ?ÕÖ1?Õãa?Õð'?ÕýÁ?Ö
ñ?Ö"?Ö%R?Ö2?Ö?±?ÖLâ?ÖZ?ÖgA?Ötq?ց¡?֎Ò?֜?Ö©1?Ö¶a?ÖÑ?ÖÐÀ?ÖÝð?Öë ?ÖøP?×?ׯ?×ß?×-?×:>?×Gn?×Tž?×aÎ?×ný?×|-?׉]?ז?×£¼?×°ì?×¾?×ËK?×Øz?×åª?×òÚ?Ø	?Ø
9?Øh?Ø'˜?Ø4Ç?ØA÷?ØO'?Ø\V?Øi…?Øvµ?؃ä?ؑ?؞C?Ø«s?ظ¢?ØÅÒ?ØÓ?Øà0?Øí`?Øú?Ù¾?Ùî?Ù"?Ù/M?Ù<{?ÙI«?ÙVÛ?Ùd
?Ùq9?Ù~h?ً˜?٘Ç?Ù¥ö?Ù³%?ÙÀU?Ù̈́?ÙÚ³?Ùçâ?Ùõ?ÚA?Úp?ÚŸ?Ú)Ï?Ú6þ?ÚD-?ÚQ\?Ú^Œ?Úk»?Úxé?چ?ړH?Ú x?Ú­¦?ÚºÖ?ÚÈ?ÚÕ4?Úâc?Úï'?ÚüÁ?Û	ñ?Û?Û$O?Û1~?Û>­?ÛKÜ?ÛY?Ûf:?Ûsj?ۀ˜?ۍÇ?ۚ÷?Û¨&?ÛµT?Û"?Ûϳ?ÛÜâ?Ûê?Û÷@?Üo?ܝ?ÜÍ?Ü+ü?Ü9+?ÜFZ?ÜS‰?Ü`¸?Ümè?Ü{?܈E?ܕt?Ü¢¤?ܯÒ?ܽ?ÜÊ1?Ü×`?ÜäŽ?Üñ½?Üþí?Ý?ÝJ?Ý&z?Ý3©?Ý@Ø?ÝN?Ý[6?Ýhe?Ýu"?݂Ã?ݏò?ݝ!?ݪP?Ý·?ÝÄ®?ÝÑÝ?Ýß
?Ýì;?Ýùj?Þ™?ÞÉ?Þ ÷?Þ.&?Þ;V?ÞH…?ÞU³?Þbã?Þp?Þ}A?ފp?ޗŸ?Þ¤Î?Þ±þ?Þ¿,?ÞÌ[?Þً?Þæº?Þóè?ß?ßG?ßv?ß(¥?ß5Ô?ßC?ßP3?ß]a?ßj'?ßwÀ?߄ï?ߒ?ߟM?߬}?ß¹¬?ßÆÚ?ßÔ
?ßá9?ßîi?ßû—?àÇ?àö?à#&?à0T?à="?àJ³?àWã?àe?àrA?àp?àŒ ?à™Î?à¦þ?à´-?àÁ\?à΋?àÛ»?àèê?àö?áI?áx?á¨?á*Ö?á8?áE6?áRe?á_"?álÄ?áyó?á‡#?á"R?ᡁ?á®±?á»á?áÉ?áÖ??áão?áðŸ?áýÍ?â
ý?â-?â%]?â2Œ?â?»?âLë?âZ?âgJ?âtz??âŽÚ?âœ?â©8?â¶h?âØ?âÐÇ?âÝ÷?âë'?âøW?ã†?ã¶?ãæ?ã-?ã:E?ãGu?ãT¥?ãaÕ?ão?ã|4?ã‰e?㖕?ã£Ä?ã°ô?ã¾$?ãËT?ã؄?ãå´?ãòä?ä?ä
D?ät?ä'¤?ä4Ô?äB?äO4?ä\d?äi•?ävÄ?äƒô?ä'%?äžU?䫅?丵?äÅæ?äÓ?äàF?äív?äú§?å×?å?å"7?å/h?å<˜?åIÈ?åVù?åd*?åqY?å~Š?勻?å˜ë?å¦?å³L?åÀ}?åÍ®?åÚÝ?åè?åõ??æp?æ ?æÑ?æ*?æ73?æDc?æQ"?æ^Å?ækö?æy&?æ†W?擈?æ ¹?æ­é?æ»?æÈK?æÕ}?æâ­?æïÞ?æý?ç
A?çq?ç$¢?ç1Ô?ç??çL5?çYg?çf˜?çsÊ?ç€ú?çŽ,?ç›]?稏?絿?çÂñ?çÐ"?çÝT?çê…?ç÷¶?èè?è?èJ?è,|?ð0ˆ?ðBH?ðT	?ðeÊ?ðwŠ?ð‰K?ð›?ð¬Ë?ð¾Œ?ðÐL?ðâ?ðóÌ?ñŒ?ñK?ñ)?ñ:Ê?ñL‰?ñ^H?ñp?ñÆ?ñ"…?ñ¥D?ñ·?ñÈÀ?ñÚ?ñì=?ñýû?ò¹?ò!v?ò34?òDò?òV¯?òhm?òz*?ò‹ç?ò¤?ò¯b?òÁ?òÒÛ?òä˜?òöS?ó?óÌ?ó+ˆ?ó=D?óO?ó`¼?órx?ó"3?ó•î?ó§ª?ó¹d?óË ?óÜÛ?óî•?ôQ?ô?ô#Å?ô5€?ôG;?ôXô?ôj¯?ô|i?ôŽ"?ôŸÜ?ô±–?ôÃO?ôÕ	?ôæÃ?ôø{?õ
5?õî?õ-¦?õ?_?õQ?õbÐ?õt‰?õ†B?õ—ù?õ©²?õ»j?õÍ!?õÞÙ?õð'?öH?ö?ö%¸?ö7n?öI&?öZÝ?öl"?ö~K?ö?ö¡¸?ö³o?öÅ$?öÖÛ?öè'?öúG?÷ý?÷´?÷/i?÷A?÷RÕ?÷dŠ?÷v??÷‡õ?÷™©?÷«_?÷½?÷ÎÈ?÷à}?÷ò2?øæ?ø›?ø'P?ø9?øJ¸?ø\l?øn?øÔ?ø'ˆ?ø£;?ø´ï?øÆ¢?øØU?øê	?øû¼?ù
n?ù"?ù0Õ?ùB‡?ùT:?ùeí?ùwŸ?ù‰Q?ù›?ù¬µ?ù¾h?ùÐ?ùáË?ùó}?ú/?úà?ú('?ú:D?úKô?ú]¦?úoW?ú?ú'¹?ú¤j?ú¶?úÇË?úÙ{?úë+?úüÜ?ûŒ?û <?û1ì?ûCœ?ûUL?ûfü?ûx«?ûŠ[?ûœ
?û­¹?û¿i?ûÑ?ûâÇ?ûôv?ü%?üÓ?ü)'?ü;1?üLß?ü^Ž?üp=?üê?ü"™?ü¥G?ü¶ô?üÈ£?üÚQ?üëþ?üý¬?ýZ?ý!?ý2´?ýDb?ýV?ýg»?ýyi?ý‹?ýœÂ?ý®o?ýÀ?ýÑÈ?ýãu?ýõ ?þÍ?þz?þ*%?þ;Ñ?þM~?þ_)?þpÕ?þ'?þ",?þ¥×?þ·ƒ?þÉ.?þÚÙ?þì…?þþ/?ÿÚ?ÿ!†?ÿ30?ÿDÛ?ÿV…?ÿh0?ÿyÚ?ÿ‹"?ÿ/?ÿ®Ù?ÿÀƒ?ÿÒ-?ÿã×?ÿõ€@•@j@?@@&è@/½@8'@Af@J;@S@[ä@d¸@m@va@6@ˆ
@Ý@™²@¢†@«Z@´/@½@ÅÖ@Ϊ@×~@àR@é&@ñù@úÍ@¡@u@H@@&ï@/Ã@8–@Aj@J=@S@[ã@d·@mŠ@v^@1@ˆ@Ö@™ª@¢}@«P@´#@¼ö@ÅÈ@Λ@×n@àA@é@ñç@ú¸@‹@^@1@@&Ö@/§@8z@AL@J@Rñ@[Ä@d•@mg@v:@@‡Þ@°@™@¢T@«&@³ø@¼Ê@Ŝ@Îm@×>@à@èâ@ñ´@ú†@V@(@ú@Ë@&@/n@8?@A@Iâ@R³@[…@dV@m&@u÷@~É@‡š@k@™;@¢@ªÝ@³®@¼@ÅP@Î @Öñ@ßÂ@è"@ñd@ú4@@Õ@¥@v@&G@/@7ç@@·@Iˆ@RX@[)@cù@lÈ@u™@~i@‡9@	@˜Ú@¡©@ªy@³I@¼@Äé@͹@ֈ@ßX@è(@ðø@ùÈ@—@f@6@@%Õ@.¥@7u@@C@I@Qâ@Z²@c@lQ@u@}ï@†¾@@˜]@¡,@©ú@²Ê@»™@Äh@Í7@Ö@ÞÔ@ç£@ðr@ùA@@
ß@­@|@%K@.@6é@?·@H…@QT@Z#@bñ@kÀ@tŽ@}\@†+@Žù@—È@ –@©d@²2@»@ÃÏ@̝@Õl@Þ9@ç@ïÕ@ø¤@r@
@@
@Û@$©@-w@6E@?@Gá@P®@Y|@bJ@k@sæ@|³@…@ŽO@—@Ÿê@¨¸@±…@ºR@à @Ëí@Ô»@݉@æU@ï#@÷ð@¾@	‹@Y@%@#ò@,À@5@>[@G(@Oô@XÁ@a@j\@s)@{ö@"Â@@–]@Ÿ*@§÷@°Ä@¹@Â]@Ë*@Ó÷@ÜÄ@å'@î\@÷)@ÿö@	Ã@	@	]@	#(@	+õ@	4Â@	=Ž@	F[@	O(@	Wó@	`À@	i@	rY@	{&@	ƒò@	Œ¾@	•Š@	žW@	§#@	¯ð@	¸»@	Áˆ@	ÊT@	Ó @	Ûí@	ä¹@	í"@	öQ@	ÿ@
é@
µ@
'@
"M@
+@
3å@
<±@
E}@
NI@
W@
_á@
h­@
qy@
zE@
ƒ@
‹Ü@
Ӭ@
t@
¦?@
¯@
·×@
À¢@
Én@
Ò:@
Û@
ãÒ@
ì@
õh@
þ4@@Ë@—@!c@*-@2ù@;Å@D@M\@V(@^ò@g¾@p‰@yU@' @Šì@"¶@œ'@¥M@®@¶ä@¿°@Èz@ÑE@Ú@âÜ@ë§@ôs@ý=@@Ô@Ÿ@ j@)6@2@:Ë@C–@La@U-@]ø@fÂ@o@xX@#@‰î@'º@›"@¤O@­@µå@¾°@Ç{@ÐE@Ù@áÛ@ê¦@óq@ü<@
@

Ñ@
›@
f@
(1@
0ü@
9Æ@
B'@
K\@
T&@
\ñ@
e»@
n†@
wQ@
€@
ˆæ@
'±@
š{@
£E@
¬@
´Û@
½¦@
Æp@
Ï:@
Ø@
àÏ@
éš@
òe@
û/@ù@Ä@Ž@Y@'#@/î@8¸@A'@JM@S@[â@d¬@mv@v@@@‡Õ@ @™j@¢4@ªþ@³É@¼"@Å^@Î(@Öñ@ß¼@è†@ñQ@ú@æ@¯@y@D@&@.Ø@7£@@l@I6@R@ZË@c•@l`@u)@}ó@†¾@ˆ@˜R@¡@©æ@²°@»z@ÄE@Í@ÕÙ@Þ¢@çm@ð7@ù@Ë@
•@_@)@$ó@-½@6‡@?R@H@På@Y¯@by@kD@t@|×@…¡@Žk@—5@Ÿÿ@¨Ê@±"@º]@Ã'@Ëñ@Ô»@݅@æO@ï@÷ã@­@	w@A@
@#Ô@,Ÿ@5i@>3@Fý@OÆ@X@aZ@j$@rî@{·@"'@L@–@žà@§ª@°s@¹=@Â@ÊÑ@ӛ@Üe@å.@íù@öÃ@ÿ@W@!@ê@"´@+~@4H@=@EÜ@N¦@Wp@`:@i@qÎ@z˜@ƒa@Œ+@"õ@¿@¦‰@¯T@¸@Àç@ɱ@Ò{@ÛE@ä@ìØ@õ¢@þm@7@@Ë@!"@*^@3(@;ò@D½@M‡@VP@_@gä@p®@yx@'C@‹@"Ö@œ @¥j@®4@¶ÿ@¿È@Ȓ@Ñ\@Ú&@âñ@ë»@ô"@ýN@@ã@­@ w@)@@2@:Õ@CŸ@Li@U4@]ý@fÇ@o'@x\@&@‰ð@'º@›"@¤N@­@µã@¾­@Çw@ÐA@Ù@áÖ@ê @ój@ü4@þ@
É@"@]@((@0ñ@9¼@B†@KQ@T@\å@e¯@ny@wD@€@ˆÙ@'¢@šm@£7@¬@´Í@½—@Æa@Ï+@×ö@àÀ@é‹@òV@û@ê@´@@J@'@/Þ@8©@As@J>@S	@[Ô@d@mh@v3@~þ@‡È@"@™]@¢(@ªó@³½@¼ˆ@ÅS@Î@Öè@ß³@è~@ñH@ú@Ý@¨@s@>@&	@.Ô@7ž@@i@I4@Qÿ@ZÊ@c•@l_@u*@}ö@†Á@Œ@˜W@¡!@©ì@²·@»ƒ@ÄN@Í@Õã@Þ®@çz@ðE@ù@Ü@
¦@q@=@%@-Ó@6Ÿ@?i@H4@Q@YË@b—@kb@t-@|ø@…Ä@Ž@—[@ &@¨ñ@±½@ºˆ@ÃT@Ì@Ôë@ݶ@æ@ïM@ø@å@	°@{@G@$@,ß@5ª@>v@GA@P
@XÙ@a¥@jq@s=@|@"Ô@ @–l@Ÿ8@¨@°Ï@¹›@Âg@Ë3@Óÿ@ÜÊ@å—@îc@÷/@ÿû@È@"@_@#+@+ø@4Ä@='@F\@O(@Wõ@`Á@iŽ@rZ@{&@ƒò@Œ¿@•‹@žX@§%@¯ð@¸½@Á‰@ÊV@Ó#%lc&$Bþ&Oîü&D|&æ&:òÅ&*Ò&%E&b"I&‹&!¦K&Oï&fm	&K]&hcZ&o«\&‹Ñ'&cµ&;v&1n&0æë&DN6&Gd¨&j­"&f͌&wëÌ&"ËA&Œ¼5&…1Ä&t©"&ˆQ&‰Ï›&˜Y&|&&'ÎC&›Ó&Ž^i&w˜&‰x6&î6&‡' &"žÜ&rwž&tòº&pSj&†Ý@&mëP&•ç~&œx&Œ9"&_3&"#&Ÿ-{&àÄ&g&&IÐO&X
&=h&.)å&)žX&Jlc&]Óï%üÐ%ùéÜ&5Åþ&T]&RBã&Zâú&‡Ç&cæ4&wŠØ&]œ²&dɒ&j´Æ&ˆ`&v܍&"
È&U
ä&:W &më¥&Š©>&Še²&›3 &™<å&°=9&")&ŽçN&—`Ë&¹¹&˜øa&–§ú&‰åW&£&Ÿô&œ²Ü&ìK&Œ{C&‰äú&"T´&zc‰&ŽŒD&†Œz&þ&&ŠóÑ&hxD&Yðø&^Ã&+_&‡Yw&€&eC3&IõL&{G&r$&†—&T&‹½F&v½&y@&u"¬&y«Ü&g4&e˜*&WyI&Qß;&\ê‡&"$Ó&‡?&;Y&P¥€&4'˜&C5&Düœ&_Ëé&‡D¬&‰±O&Œ5h&Î4&‡g&ze!&Q¿©&G.ò&hoÁ&{
a&'ÎJ&gÈw&Y¼"&]<Þ&\¸&Yzk&€f&}›K&læ¬&~¥_&Œ!&w2T&i?Þ&Ž7m&€&}&z],&qÒP&c´&kÿ½&b[&&<Á&7D&8%äì)%ãðr%òj¡&*'U&zì&%ϖÙ%Ûñø%õ5&§©&-6%×\†%ÿù#%ÄÔ|&çs&Fš&
^Ä&Øb&(i<&&+\&#\)&>bO%ñªá&¿2&K¦&(EZ&¶x&ÊÏ%Ý+o&C %úk%áïK%Ó<{&!•&Üs&$«$&%Lb&!œ& ä& M&-"˜&)ì&,ä,&	÷&10Ã&1C&=±S&A}t&3É`&Lq'&B'&?"½&^œü&0g&7²3&@ˆ&,ë&$al&*ñ÷&?Æ&34ø&-…‡&]{&[j&\–Ž&Rì4&W•ž&^Ú&g®&g†R&fV&k4³&Y‹&<uò&`ÄH&iÆ&epÖ&fÉ·&H(ò&i©	&_œ‡&_ö&gR•&2&R™,&}" &^›&Hh&N©±&c(&aÊ&Žp&a¬Â&tÆû&OØÅ&_4ƒ&YÞ4&k.+&~)&e&`M&w‡b&|ô%&d¼&ŠS—&}bz&`át&aû&SbÄ&:ØY&JÛN&d$8&a£Û&gßÐ&pêõ&],€&Cæ&Cì&Oì&WåÒ&R
K&=Ä&<wü&^H½&c"U&D9ï&?A'&n@6&bÖV&€7¤&Š"X&‰8S&p&pIê&¹à&r>&…U>&•&€œ&qæ&‹E&%‰&Ž/L&£Nè&Šƒ&‹ã7&ž×&›â¾&•væ&"QÎ&¤Ê&š‰&&¨ÝÐ&·ã&"-×&‡av&ƒù\&†M&'&¨‰5&´¦Ñ&¨¡b& æg&›º¥&qj&›`+&Ý&›p&¨†ˆ&™ŠÍ&´ËÃ&µK*&°ÕY&¹o§&£°ï&™ß&½Ÿé&Î!ß&Ãs€&•³b&'¯4&Š¿²&AD&Œ­‹&…Fä&_3Õ&>a<&€é÷&u&kø&‡bL&^(Ö&"3:&…"C&ø÷&Ý&eàO&xNé&"Ÿ&§U³&¢¼ž&›"â&">&†;	&"Éõ&šŽ&¸Â&"Êž&&"™&ŽYÖ&«|&ª?&šØ&"¼f&}dÚ&GÅ&‡ÿ±&Þ&……ª&¡ñ"&€È&¯sD&¥¸¹&˜Iµ&—ù&š<Ô&¥ÞI&¡ê¢&£}]&´¡Ž&¥)°&šéÔ&¡ºå&´Tù&¶b×&ªË´&£Æ%&§ÞÔ&žc&¯Äþ&¡qø&¼K×&Ìm÷&Åþ~&ÀWÿ&µÈÇ&²Ø=&º&¬üj&¶NF&¯Û2&'Xç&¦r&­ùñ&¶"Ç&µ­	&Å#ó&³…Ë&³=ž&¹3"&Ô{&·Ê|&¹'J&¹kß&º]º&¹{›&Äq'&À˜ª&©ñi&£¶4&¦»7&¶¼š&Ãj#&Çç&Æ$è&ÆÙµ&Ä^Ù&¼öŽ&»ùt&½Ah&¹¢î&Îø&;&Ü6z&ÆáS&¼ˆ6&Å|&Ô,Ä&Áǹ&ÂV&Çã
&ÏÆ=&ãÃ~&ÜÚ&à#ô&Õ)í&Ý@	&ØÅ&Øô'&Â¥*&Ãú‰&¿y"&Ñù|&å±6&ä5s&Ê>3&è×&Óçé&õ­É&Û	À&Ϧp&ã|à&êÿñ&ãÕ &éX—&×&Ðöö&æϸ&â`&ð/Ž&üûÝ&ç1&ÿ&@&ïsF&åPq&âé×&ßÀ²&òŒB&óI"&ÜAm&ÓL÷&»}Á&ÖÕÀ&Õó[&Ùƒ&×°¼&ÉQ–&Ò8&ÕêX&Âû¹&ŝ÷&·äý&ÍÐ0&ÁI&ÎÚp&Úԙ&¼èï&ߤŠ&Äõv&ÃÈÍ&ÕÖ¡&Û­¹&ß«2&˵9&ÔÙí&àsŽ&õcç&òíæ&Ïd&¾bÃ&ÇQí&ȹ-&ܙé&à}ô&ÚNl&Ò:S&ǃº&Õ¨í&¶"Ü&»ë›&Èÿ&Äý"&ÆE€&±Ï­&Çf&ËÒ£&ÇÎf&ϛí&¾b&Ç°¾&¶Ùê&¹g&»¸2&´&Åê~&Æäõ&¼ÍY&՚÷&ÌÝV&Ã6&ÇÓ½&Ñ]X&Á‰W&©T&¿™†&­1ð&Èá‹&ßYE&Ú6¨&ݙ®&Ït&ºy¦&Ρ‰&Ú½&ÊÌ
&Ücc&Ùðn&Ó¯ð&á#m&Óć&ÒL‡&Ç&Ìo"&Ü=
&âì&Ôõ­&ÅsÇ&Ñ:&É®È&ÊÝ5&Öôd&פ´&Ԟ&à³8&×r¢&ÖrK&½Z&ʃ‹&Å|þ&¾UÇ&Íü&Ñ£&Ô+Î&˞'&݌A&òºÐ&Ør¯&ؾ@&ØÖ&éŽm&ç?—&ì+¸&ê´8&õ¦÷&éÙÂ&è3'&éÊM&ê¤ç&å^&èDÐ&ìƤ&îþs&ò)¤&ê1ƒ&Ü2&æTÆ&îM¬&òcG&ö¹»&óȄ&ò;›&âKS&çy&ñ:&ê€&çˆi&嚝&ìÊ&é!Š&ë!Œ&ïv²&í¿Ï&ì´^&ð&ðÌ&âÀ9&ñY&磵&éâÁ&üóR&îÓð&Ñ£&à/!&ÔTî&ʛ&Í\ç&èõÓ&ñ§'&åx¨&ã͜&ß¿–&ç
G&çác&âbë&è¸&çú&꽌&ï¬&×w#&ÉÄñ&Õ:p&âp+&Ýôà&Ù6&ã%*&åù©&èŽx&ö›ü&óÔ)&òú°&ö©©&ñç&ã`¥&ÖY&ùR &ñb&啻&àI&éH\&ð«µ&óó1&ü‰ƒ&ö'¦&ãƊ&܌b&ñ{Î'vo'¥µ&ö&÷¥T&ø.Œ&ûq&Ý?`&â§ì&áº&ù'ú&ö~Š&á)Ÿ&ÝÀß&äú	&甐&ð¢÷&îœR&÷§u&ú¢'%'Â,&òÑ&öWj&þîp&ûÿ‰'£-'ß&ÜG¡&éý&üå"'˜º'+Ë'K‹&ÿÇÅ''Ã3'd'›}&ø"'J&õ›%'&õø˜'s†&ø&Ñ&õ)£&ó·È&ô‰&øõ'"é&öY&øΐ&ú
&üÝé'Ù''÷&ÿîŠ&ÿ…&ûú&úÑ'µé&ú<«&ð•J'—'.›'¯½&øGL&òE†&×íš&Å}G&º¿&¥û&"&›$&'Ü9&ˆ=€&œÖ®&¨X˜&œô•&£?W&¹ù$&¶cè&ºŽh&¼Ü&уY&ÖóŒ&Ç¿&Ò
&ßÈÄ&Þ<Ý&×֗&˯&Í»&äo¿&î$&є&À[&Á†6&Å\'&Òd&Êì&ÉÃ&Â*ô&ÄZ¥&ʸª&Çç&Þ,&âÏ:&è&ÚÜ&Çic&иñ&Þ¯z&àe&ßÉa&äfq&ã+¿&á¶ö&Þwó&ӏƒ&Æp«&Ú¬¼&åk¶&çTà&à]¸&Àšõ&­ž®&³¦&Ց¥&ÍÆ8&ʟ &ÜG&⧲&ÎÒ×&ÞòÓ&èö&éþ¨&îKþ&òsL&åâÝ&áDF&ãә&ïþ]'n'B1'óÓ'	&ãP‹&ÜÅL&Út'&Ø¿(&çŵ&ÿ|ó&ø°v&úv;'--&ã̅&Îßq&Ð&à  &ä9&Ù¢å&ï.&øõ&݄ƒ&Ԛ2&Ø4y&å@ã&úìR&ä‡Ý&䷊&ùkÅ&õI×&éßx&ۜÌ&Þb&æÆÎ&éXé&ô"1&ô
¦&ñ3†&ëS&&ñ¤·&ôo°&á«ô&ޑ&×6i&Ï»`&Ӑi&çÀ·&ïoç&èo&á²&æ"ã&íÌ&üD>&÷‡ª&ñaä&ë)–&ܱÓ&Þã²&Õr&ÝX&Ï&Ñ-5&çBç&õ†&ñë;&ÝÒ&ÛG&ڟ¹&Ï<]&Óôc&ä¹B&ë!î&â&êã&á¡-&á?×&èîï&õ$M&êo,&÷××&ô›Î&óÜÙ&êŠÅ&ä[&á{L&öp…'7&ÿ˜&âì¥&ÛLå&ß*ä&Û8—&ä<0&â»·&éÐè&â؂&÷ûŸ'ð'Ã¥'7§'~Þ'
¨'‹¿&û¤&çeÚ&ᆱ&ýôš&ó5&ñž)&öå&ûO'&ùš&ü[I&ÿvÕ'
©`';õ&îóÜ&ïÖ_'²'ê
&úɟ&ãÖÅ&Þ_;&ïÛ':ö'û†'
{S'"'	7 'ƒQ'ñ%'1
'óØ'_Ï'3Æ&÷ñ…&în´&龺&êþR&ñ¢,&ñq¾&üY]'çþ'6'"`'b'n[&ýڂ&ö²Ã'J&þ¬'&ý¨-'&&èaº&è°å&菉&îi	&îrY&ü®V'§Ï'‹.'f¦'˜¹&üî©&û±Å'P&øðH&þ3Ñ'Õm&ýæS&óÿÑ&æC&ãµ&ñ¥ú&ë£Ì&ù &ù·&ý1K&úçœ'h0&ú{ç&å6&êà&í__&ø²)&öÍ&&ô
á&ôzÉ&çg‡&æ#n&ìÜ&òÚ&öï&òÄ:&îbw&ö¸ô'âf'´ù' $&ÿG§'–p'˱']w'<'s˜'"A&þý&üW+&ìúê&ðÜN&éçt&ïTL&æò&ö´O'‹ª']'¯'	?U'
á@'b0'
æ'"Ó':'1'M*'
'ÖL'3'	±E'R®'	Gu'œ&ýô'îN'"Ç'Ö'>'Q¥'ù£'œ'ÿõ'	"Ö'	œ&úW'€'0 '	£d'J"'´)'Üâ'
F‹'s-'eå'
'	Š.'íå'v''±Î&ýÄR'')£'k)'	í›'
Oh'N|'
.ƒ'{{'´Ð'Õñ'ó't6'á'œç'
að'Ã¥'Š;'
¡Ø'™'	S,'	ï¨'
›º'—'ž'³Á'
éŽ'ê¾'e1'L†'û'sÓ'"¾'C'Ó?'çQ'
·'
ø»'3R'µÇ'öˆ'Ú 'áñ'c"'Ù'¬Ä'Q˜'ªŒ'ž¨'
è'9¨'ð':á'	…‰'÷F'ØE'­´'
"!'Ø$'÷'›j'¦5'g'xç'Š'	¡è'Ï'RÄ'×'Í'ká'8'	Ù'0	'=¸'#'K'ÐÁ'X '2ú'Ʋ'Â'D÷'4'ï?'¥L'Q¨'ÙÏ'
Èè'&é'Ÿ='d'
¨'`'Eß'	zî'*ù'C'«&ûý&'L'ã¦&ð\Ø'Ã'¹'Ÿ'Ì?'qç'‡9'
»'
÷¨'S'?¸'œ‹'ÁJ'³q&üž'·à&üÔæ&ô‰'à*&úm'ïU'WT'FÉ'{'{"'©E'	Ü '
Q'Àj'«»'®œ'''
u'ö'‹†'aŸ'	ùÇ'«'	Òj'ô'«'<'݂'˜%'Ç'o¦'áª'"D'Í'$í'Kè'î'i-'
Åô'
L''c'
6?'—'4?'˜Ë'%ÿ'4&ý:©'-"'"W'
âÌ'‡¥'D'­›'Œ†'%'ŠE'DÐ'']o'9¿'Pg'
*'k¢'ÞÙ'Nâ'k0'bt'o¬'kr'™2'k$'Â'*±'¹½'­'í'ÏX'
Þá'ÒÏ'˜µ'
¬§'ƒU&û¾8'3/'
¤æ'øJ'?Œ'
‹Ÿ'¶W'ˆ&þ:&á%¦&ÃÈ&«&Ôû‡&öð&ú/&켬&Ӄõ&¥r&' ‡&À &ë^<'!Ú'Ä''£Ý'
ʪ'a('kD'®ò'
}*'òÝ'
-/'Hk'	Äb'‡»'Î
'4
'¤x'íÆ',˜'"Z'ÝÌ''m'	ì'å'2Ã'M''Œ''ϸ'П'KÛ'?+'©\'®('ψ'%±'Þ>'H*'ãÍ'®'¬'Eò''%š'¯='¼û'
'S'¢
'Ó%'Ýg'š'Ç'Q'¾'ˆ¬'
û×'S'‰3'
9Ø',ê'™Ÿ'
ôO'p'$'A:'),'f5'ï¯'Mó'
âø'Žl'yq'®³'''Ðù'Yc'™Û'§'´ø'ºN'Å'¨'ì€'	øl'%'&Èݗ&«&î&֞,'…«'
=…'çª'·q'4O''ÎÀ'ÁÖ'
´ü'|I'%'h''¤'c'	'Dÿ'
'
§«'	f
'	_T'ó&ô¦—&¹ºe&‰\&ž«Ý&Ø3&ùã"'Ž5','
ëË'	ÍÒ'´¨' 'GS'>*'
V'	_%'!/'
ôƒ'–-'­»'5ô'´='	O
'
M'ßl'	'sÐ'
^Õ'NM'f'¾®'/'
ã'
JO'	U£'¸&ìl&ïãî'*L'	ý'W'˜O'ƒg'
'S''µ'
¦T'_­'
Õ¢'
›'Æç'Rn'th'—n'¼í'Q¹&ù%&ý½u'ÙØ'`å&ÿÕ£&þø'¶˜&ñjû&د]&ஈ&ëIª&ûâ&þpÙ&õÖ¹&íV¯&ó">&òIæ&&ý†&û•Â&ûÞô&ü#Y&ùbZ'[¹&ùºœ&ñ­º&ø'Ï'Ԇ'¼Þ'º'•ý'[¬'G—'
WÐ'	ӑ'x•'¡1'TÄ''
Û'Oý'
r¥'	4«'+&ü2ß'¢á'S'
^¢'gG&ôz}&óè&ý0Õ'sœ'•P'¡w'	1'P'{‰'R"'æ'
À­'Ї'ų'·u'œ'=ù'	D'Æê'O'
G¶'
+ 'éU'–'‰''Ê'ì¥'
^\'¿Â'‰'
Dn'ãv'
_Ä'¹d'Wø'8±'ù¼'
é'(`'X'Ô:'—_',¡'eü'gq'd'…l'
''ö<'¦½'²{'ìw'‰'8'Õ'2'1¥'¦›'	û·'ð5'|'Þ'
Çå'
C'
Ï''ͺ'5S'
P:'('
§{'
Ò"'	"
'	C'¯^'
ü˜'&â'ˆ>'ïÈ''|Ð'
u²'úY'
:w'Œ6'w5'Ñæ&øÛ&û²½'a'« '™{&ýŠk'(Œ'³&ÿu)&ùƒ8&úP&ó)Ÿ&ØÙË&´="&Ë3&ñeß&ùhÿ'DT'v"'l¶'¨Ø'p'œx'
Ã'«ª'ÕÀ'$È'%'=g'‹'ïˆ'Ž
'Ÿ'JE'Ï£'66'Ã'é&ü«J&ïÍR&Æ´H&§€5&É|í&öÎ/'?Î'ô:'
9''ÚÃ't¿'ñý']û'êŠ'Zm'ü'	#°'	µ/'N'Z
'
dÖ'7¿'¦Ç'
'`±'(È'
¯,'#Ó'FÊ'þ'«°'‹'c '
;Æ'¿o''¸¼'ܐ'
/ˆ'.«'-"')¡'	di'—'`ý'…'
â`'
ïo'Ï'2B'ø 'g'÷£'Ò'M'
å¦'&Ý'ô`'«Å'í'=ý'
:'áO'w;'ÿ¸'Å'&Þ''…'ž¥'"W''ÄÙ'y'ÔS'
'N'š'Íé'ž¸'•'{ó'Õø''
Ù['
úD'ڀ'])'Ë''>'ê'8c'
¿Ü'
ÿÅ'р'
êÝ'	´'ñ2'	x+'Ò'µâ'C'±®'H±'
#±'¨4'Ï'
‡¬'	"Š'}Ó'	'
p'#'gÁ'ä('V¨'cn'šä'	r'
_m'!·'
'‹'¨«'	"Ô'
ÈU'÷'Y­'
¼'`ã'°'·A'ýj'
ò&'
ùV'
¢P'
ã'
 'Ó'ìÎ'ÎE'«'ˆW'
¹'è''
= ''äz'iô'¥ý''Þ'fy'})'
ê'
s>'
pç'eð'
(%'
K³'
'
G_'4P'ÏI'
@''° 'ˆ'<˜'
ù"'â'fq''‹'º1'¡'ÚL'l'
­~'5k'k '²'â'çE''/ò'/F'Åó'¯G'	ä-'
YÓ'
ÑÃ'G'h'Án&òq¶&÷¾°'Rû'_t'
>‡'\Š'
%É'	É@'¢G'Ë4'ly'Tò'k'¼ñ')'Éø'»þ'##'"2'a''s'a'
!x'º£'f'	±'
J'ψ'r	'ÛB'F'ËÍ'
ž'Ï:'uG'gg'7'ËØ'ù3'	ÒI'	·c'˜')'‹'GG'Ÿ'2k'BŠ'¬¾'^*'#'¶k&ÿÞx'ôÅ'?º'úÀ'ÚK'5-'æü&õq%&é¡&ïW'‹ê'|)'ôd&þ¯&ôºw&ëC¾&ÕjÂ&ЫÜ&ۍæ&Õ{A&Ý	ò&åé&åûØ&Üß&ÏÔ&ß³>&á¶&å9u&鹛&í±&Ú©
&êîá&ï &Ý;,&â"&Þ –&áL&×ÍN&Ð;`&τ&؎ë&Ís&È!&ÜÝÕ&æŠ&Úur&Î~&Êd^&Ø"\&ݖ^&ãä&ìBb&çA&Îø&ÛÉ&&áZú&ˎK&»Iå&ÍP&Þʞ&Úô'&åj&ð¢&èü.&ąè&°Ê{&Ïý&ÞÎ|&ÕtÜ&¼ýª&¾¼6&¿
&â&Ϊ&Ç<
&Ùž&ÖU­&Å7&®Kú&ãÖ&Ý>è&ßqÐ&Ô«Ž&Ê=&á<Ú&ñ†J&ïáè&Íä^&Óv&ãèð&Çù(&ÞÌX&ޜI&Àq6&À
;&×Z¤&ÑÚ&µÐ&ÈÊD&õdÐ&‹?A&Ï´ô'…Ã&̲F&ÉóF&ԟª&΀&æ,u'÷Ú&çÀ¯'ö±&Õ_ª&øQ&àš‹&â…O&ß`C&Æ&æàä&­ì0&£'	o4&¤ûˆ&ɏo&Ýóû&ÀJ&¹"»&¾ŽQ&Ƕ	&œ¸µ&–5D&¶Æò&¼ŽÎ&Ô6Ð&æƒ &áŠØ&Ål¡&Å>&¼D&Å2Š&ªX-&©Ø<&²€@&¾¯"&Í"&¼Üë&Å¢¥&Òj&ž
³&Ù§ã&Û²&×¼&¾Ò¬&…Y±&¸õ&ÒÒÁ&Ö§&é<¸&픡&°·'ÙÔ&û!&ÞHp&ÆÀ&ð_H&ÓLj&¸Øx&¬ŠÒ&Ò#g&Ór\&ÂÜ&֙&ÝÐ&Ó&¡&Áœ&Åê4&ÂYÆ&Ó¤9&Ô#$&ÞèË&ÞÚ&÷ù2&ì"&¢NÐ&ÊE4&ÖR°&Ún¯&Ùë&©h"&ι8&ÔÄÎ&Ì«h&ÈÉ&Ò¨¤&¹L&ºž}&ç"&Ñ	D&×ä0&¸ª&¼ê&Éa5&ÕbŸ&ê&¯ñÖ&Úîæ&õwW&û
™&ðÖj&Æ@½&æè=&Â:&&ØF[&ˍ»&úö&ÉrÆ&Ííá&ĉš&Ë¢4&¾aü&´±Â&hÐU&—̧&³P
&­¦,&Ç &Âç%&À^'&»u &³L&áð·&Åʯ&µG&£
s&ÕW}&Ý!»&ÆxÅ&ÂM‰&ӘÆ&åéð&ÕÂB&ݤà&«Îj&Õn‡&Ó$^&Èñ&Î]û&ÄñÝ&¾&Ý&»_^&¼ê(&À'¹&º&&½­°&ÂÄ@&¹ëo&ÉöG&ÇÇ5&Ë¿ò&ÈzA&¶BX&·É&¼@Ž&¾GQ&¿‰*&½•°&´˜˜&¸'&±îü&º''&ø&ªŠÓ&³X&Á+Ó&Ã7Ö&Å/V&Ëøa&Ãe–&½›6&ÂôØ&ÈoR&Å5&¹¶½&´z&¿ —&ÅôÄ&·.?&·¯&&²¢ƒ&º(×&½î&»AÐ&·Q&¹´I&³ˆ&ª~ì&µ°Í&¾wF&¿×&Îþ&ÓK(&¾V}&ªj"&®À¬&©":&¶	ô&¿÷-&¶Þ&¬/&µÑÉ&Ä&&Ás_&¾!&¶Æ&³ßR&¶ô&¶Ù…&¨'û&µºÄ&ÉÅð&Èӏ&µbï&°;h&ÂV&ÀÃ&·_&±þÿ&·ó³&‰Â&¿]œ&¿"¹&Ënó&Ì\I&Á˜	&¾%&¼ä&·ŠQ&¶ÀÍ&Ë'z&ÅÞJ&±Ôž&¯p"&²¥û&½‰&ē°&Ä`&ÇÇ&Àz&´"«& ,í&¯B&ÁÏ &Å^¾&Àþ{&Ã5Ã&½Á&¹É&¹Ã&½œ/&Æ>&ʈÿ&¸±+&¸Š&·3&µiË&»y.&×E&È–&ËZ¨&È'"&Æý½&ÉüÔ&Èç&‰^&¿¢l&¿¶J&½6g&½«d&ºŒ'&¶PÚ&¯7G&³^o&³"b&½¡t&Ã&½·%&Íïl&ÅÌI&¿úÁ&Ũœ&¿Jh&³@h&±(Ÿ&³nH&²åG&¬ ·&´™K&¾®u&¸Î`&¯s&¹L'&½ðã&¿FF&¿
&ƵÔ&ÀT÷&¸Å°&¹¤&½#ª&½Üô&ºÓM&¶Ë&¸ê&¶æÍ&·§&¾Ã|&º²´&¼Èð&Å?Ì&ÃØc&¸Ô.&µÇÃ&§úÉ&²F2&½˜Ÿ&¸‰~&ª;^&·ì&½·?&¼&ÃQ1&ÇÑ_&»IÈ&¹×­&¹K&»Ô&¹2y&ÀP&ÂI¾&À–]&½iæ&¿4&»uð&¶óœ&¾TÎ&¾&¼"&º[&½Ä°&ÇGI&ÄÒý&Ã7&¼&¸ë<&Â¥q&Å>&¾Ä´&¾/_&¿Pí&¼‰ü&½eÑ&Áj_&Â
é&Å X&Äb&Â×á&ÂÔ&Ö&Ç&'&Á&Á†&ÁèÊ&¼¡J&»Øò&»üñ&º,~&½6}&Ä6&ÅK;&ÀÌ`&È?&Æþ}&Çt.&ÁÒÍ&ÀŽý&À""&Ävº&Æ
x&Âg&¿ƒú&¼$	&Àûu&Ë­&Ï&µ&È_î&ÀD &ÀÇö&À&&Á±Ì&Ũº&ÊUI&ÈLí&Æq&¾âb&¼{)&Ȧ$&Íp&Éqì&Êd
&É~X&¹¼&©}R&§
s&¨"'&¹ÍÜ&ɃÌ&ÊU&Åf˜&È 9&Èó2&Ë$Ø&Ð3ö&Ño9&ÊÇî&ÊéC&˨r&Æsm&È×Z&ÌS&Êã	&Ǹ¨&Æn&ÆìB&Îl­&Ã&ÀþK&ǬÓ&È­&Ȭö&łN&Êr&Ï'&ÈWÓ&Ëޝ&Î4-&ЄÀ&Îݒ&ÍÕ3&ɤ~&Ä«è&Á»&Å*r&Óio&ÎbE&ÌL}&ÊO&ȵ"&ÌAü&Êæ±&Ê&Ò&ͨÍ&ÌDó&ЦÓ&È°j&ËhË&Í×&ÏӒ&ΐ&Êá=&ÉÖÀ&Ǝ &Ám|&Å.~&ʤ$&ɟj&ÃÇ&ËQý&Í»Ä&Ƨ4&Ç¿ö&ʱ)&ÈSã&Ï;³&ÒàÖ&ÒHÎ&̝É&Ç¿&ˆ‰&ʕ&Îx²&ÎÉÊ&Ìε&Ï=·&Õf;&Ï&È_T&Ãôi&;2&Ðól&ÔV9&Òé-&ÏMÛ&Î`&ÊËj&ÊÒõ&ÄΨ&ÇÙ&Íþo&Ê©&Îd_&̦á&Ì­<&Êô&ÊÈô&Éދ&Ë&Ìà»&Ò®Ó&ÏÑ©&Éô—&ÊÅ&&Ï="&Îæ]&Êí&ËìZ&Ëè&Èøù&̼¨&ÔA&ÖA~&ÏÒÛ&É#º&»ë³&Ā"&Ì<?&Ò`á&ÐWt&ў&Ò®µ&Ð%€&Î=ø&Ƚú&ÆÈç&ÈV&Ê0X&ÉËÒ&ɐ&ËÎ&ÈÌ&Åv&ÈT	&Ï	&Ò­d&֌&Õה&Óß®&ׂ"&Ö½"&ÒKé&̯¼&Ïâ…&Ñ£õ&ÑÏw&Ídu&ϙŽ&ÒÉ&ÒkV&Ìä«&Ëm¹&Ë=‡&Ϊ'&×3&Ó9&Òì‹&ÒóB&Çì$&Ây:&ÁF5&Ä1•&Ê(g&ÎÐP&Ët†&Éԁ&Íó+&ÑLû&ÑÕ&ÎÜù&ʗ²&Ì«t&Ôûê&Ú[¸&Ö[Î&Î0&Ì7ç&Ô
ò&Ý6í&Õw÷&Ë.w&ŒÒ&Í&Ñw&Îlã&Õ»&Ò>¯&ʳŸ&Ä8¶&˞'&ÔÅ&Ú)é&Ò˲&Èf•&έ&Öð'&Ôÿƒ&Í'~&Ë}y&ËFp&ÏRÀ&Öÿ*&ؘ¶&ÏmÎ&Ð?l&Ïíë&ÉÙd&͏ô&ÌÚ:&Îäœ&ا²&ךÕ&Ñ$Ï&ÌX&Í2&ÉðÚ&Ì7&ÑÂJ&Í}ë&Ì
ä&Í'&&اy&ÝmU&Ü;4&ÔvÄ&Î)f&ÎQ&ÌÊq&ǙÃ&˘&ÅR'&ÎÕ &Ύµ&Æw&Ê›&ׁ&Ώ&ÍQW&É.Ð&Æ R&Èõ&дð&Îô}&Ï{R&Ô;¤&Øf&Θn&Ë–&Ð9&Ëá"&ÉHr&Í_µ&ɸÎ&ĽÒ&АŒ&×S§&Ôê‡&ςº&б&ÒQË&̙T&Õ¬‰&Îê×&¾oâ&¸óâ&´3–&ÁÛÃ&Âðò&ȳ&É 3&Æ%<&ÒHÎ&Í`þ&Åb–&Ç­&É×&úš&Ã]&Å=Ã&Ëö&Ðӑ&Ò &Ò¶þ&Ó%5&ÑL=&Ð~&ÖÙÍ&ÙÂÈ&Ím&ÇÁ&˽7&Î"ÿ&Г&În9&ÑЙ&Ìnð&Ïj&ËZè&Ï5÷&Ìø &È:&È4T&Áâ&׋&ÉP&Ø|ù&Ý/&×»&ÎŦ&ÔÙ²&Í4Ý&Ësr&Ñ,i&ÜÈà&Ü|¾&Ö:l&Î §&Íÿ‹&Ìz&Îw&Ö¿€&ׅb&ÌÍ&År&Ì«&Õ§â&ÕY0&Õí¹&ËøÔ&Ìè^&Íä&Õ·®&×c¸&Ñ¿±&Öl&Ñä&Çʹ&¹s†&ÁàG&ÐØñ&ÔÉÕ&Øéß&ÛßÒ&Öl&ËÔø&ÍÞE&ÏJQ&ό9&Ívü&Ò3®&Êhn&Ƌo&¿á¯&ËK'&ÌãÍ&ͅ™&Ö:t&ÙËã&ϵw&ϑ0&ѪÊ&Ûß`&Ù>v&Ö¬&×Í2&Óê#&Ê´ &Ç×9&Ã)&¾µ&Àôh&Í&&Òß4&;ô&Ë»&Ê»&ÜÌ&ݶ&ÖVç&ÏP&ÉÓ³&Ʉ&˹À&̈X&̌U&Ç$É&Í &ÓA&ÍÆã&ÊXa&È;&ÊQ&Êlå&Ìu£&Ð+÷&ÍG&Ð¥&Ӝ9&ÕÁ&ͨ&Óˀ&ÖSm&Ïm&Ä'V&ÇKK&Ó\8&Öx'&Öz`&ÕÇN&Úô#&ѵŠ&Ãä‰&Ãé‹&ÎE×&×%ö&ÒÝ&ÉÁP&È&ã&Í&&É:D&ÊuX&Ãc<&¿1a&»'…&ĺ4&Æ/&Ó¬&Օ#&× a&ÑÐ&Êd©&ËÁ>&ÒÓ&ÒÑõ&ńž&À!.&ÆêR&̌)&ÇZ&Ñ~é&Î&Åÿ&ÄØ+&ʦŠ&ÐDM&ÎëÒ&ɹþ&Ðeí&Ðc&&Ï]S&ÌvS&À¢÷&¹7÷&Áä*&Ï=&ч&Îþ|&˜&Æ;r&ÅÊ¡&ÆO´&È5ô&Ç.&Â
|&̧Ê&Ê07&ƕ¤&¾(Õ&º«&®Å&½'Ý&È;=&̳a&Ð$&Ð&h&Ò)&Äsˆ&Ä©&Ȧ*&¾¸ú&¼H!&ʄ&ËEk&‡œ&¸9"&¸LF&¼Ðü&ÃOc&Ç¥"&Áü¾&Â;>&Æp.&Á8£&·©&¸èþ&°­B&²nÕ&¯(§&¹Æ&¾&ÈŨ&ÁçY&¼Ú®&ÂA&Ċê&¿¥&»@&µ¢W&¶:±&º]'&»€&·o½&µô>&¶†ÿ&´I&²´#&¯þY&º;®&¾µé&½Ÿª&»_l&¹Gz&³­&±¶W&¹p
&ÁG0&¼ôç&±"@&¦+Ð&§¢ž&¶I}&Š&º"7&µît&¯;:&­Ê¿&°:Ï&±¯&«©«&¯®&±Ú(&®	'&±»Ú&±o'&­š¾&¶ "&¸ð5&²Ç8&¬Ô&«ƒÚ&¡—&¥Â­&«t¼&¹>ô&º5Â&®&K&²õ×&°¾&¦øº&¬!6&²pµ&°o:&±º#&±Ú&&¶±Ÿ&¯f&§Fä&©Â&ªµ²&¦rÍ&­å&°.ë&©%^&°¤Š&©–¥&"&žš&ªHó&£–ß&«€$&·K&¯´A&¦>u&Ÿä|& 2J&¤CC&¨fŠ&¨0™&¢§	& Ÿ.&&&£V²&©
¸&¤íH&¤*&ž¤O&š»-&¤U®&«z¦&¨Æ&"£&›râ&«Ô&¨·j&šÅô&™òÎ&¡‡M&ªF~&¢ç&˜eì& oÇ&¡¯&£`Ô&¤Úb&¬²ª&¥"÷&¡é~&˜­²&"Z‰&' •&—n;& .à& "& Tî&žHŸ&˜ÌX&˜¼À&š!&™Š&']›&"Lr&¢Y &§&§ªv&ž!z&—å¾&–.&šð&–i•&‰³E&—À$&˜×¿&".&šgw&"e¥&­m&'b&¦&œsÎ& r&ÕY&'Ï&'˜‡&•Rª&"ƒ&•¹Ô&œü &£›þ&Ÿ¤&•Iî&Šöõ&"~º&‰µ®&‡ì£&•6&u€&ƒç˜&ˆR+&Ž>F&ŽeÍ&'&› ç&œe&™Ç&ž&ˆù±&‰°Ù&‹‰R&Œ/æ&úö&–©K&f&‹³&‹qd&t
&‹RÀ&˜@å&™ÝŸ&€¬y&$b&"'á&–öë&È½&‰<ý&™'"&ŽLö&ˆÈN&†Vì&ˆC&Œ	&''&u«³&ˆF&†ý6&‡
Ç&Œ×?&çk&ŠJÞ&–ìó&'м&(È&šH&ƒ
ˆ&z¬¤&…k&Ø"&"I(&‰Á‹&…-&‰4&Ž
|&— ã&"ñÉ&'Éé&ˆ|&mvp&…á‹&Œw´&q«&{Éð&Žaî&"ZÀÀ&Z"Á&e]&R—Ï&S	1&d2˜&gˆ™&x&h3þ&S-Ò&unê&''$&…!0&Œû"&gµ&bT3&dÐò&c©‰&€òj&m‹F&zçÓ&}ü&xØä&gr&|}X&{¡&Yú>&x`'&puP&P‰ö&Y1¨&gžÞ&UEâ&^Q'&c}«&€.&qò¤&s´&†€.&JÖ&Qi&q†&]h&Š&–&fùš&_¯&mzh&"5&‰K4&NHø&_û&t|&Œõø&rIæ&?«&GŽî&dû$&}Ño&}c9&'úN&m"I&p9f&uI&j|N&_Äï&Mκ&tL&x7¼&Žbg&eñp&sm'&€Ìu&†î&ŒÆ&]i,&hø&r5y&u,&~Ïô&"¦"&ŠÊi&‰å9&QsÒ&iǚ&lŒB&o¯è&x3w&‰–}&bÏ*&pæo&z¤±&t¥f&z&z…[&iÅ&€Ó&|ï¦&h€?&kõó&l÷ &IJ&2!Œ&8¾œ&Xx–&ièF&m)Ž&m8&ifV&x\ë&yÂÈ&y³&mÅ&vÃË&xŒ­&Yî¢&[v{&X•K&_^9&dZ&Z¥g&]Ùm&gÍX&sã'&c¥¿&]ÿ†&a|ç&K£¾&0yW& ¨~&8†V&\g÷&^j&\7v&O—c&\±&eÜù&Zg—&?†µ&)Õ¥&F`&`(n&cù&&`µ¶&nA±&m€&v¹&]eÒ&_¥&_ã²&tsõ&sÚS&k¶‹&~Ii&ol&]â{&alÑ&Tø&b &m¿–&q~'&iÆ&SÐ*&^Œl&j:Í&hØë&m~&&h'œ&f˜+&f°w&fÐ&a™&e#ˆ&r}Í&yì}&tg&\n)&[åÆ&bÛ³&h•&WØé&]¼`&Y€ú&]ªÛ&P&;ËQ&C9&G"]&4¶ˆ&Æ&$&A1|&IV`&@Ù&JR/&Sn&TÏd&Qõœ&N@'&TÈE&Tdƒ&X%{&Q¬ö&F¸H&7QÑ&)þ7&=[)&N"–&T·a&[e…&V¹¡&JÒ6&G5è&O€¡&Kï°&=c&KÒ&UŽ&\u—&XŒ(&SíÓ&RëÞ&Z¸&cY&&Y¸ö&GãM&N4&Xʝ&^&$&N¡²&]Ø&]i&]PÛ&a˶&S¡ë&eþB&j+^&^€÷&YŽ¥&Qn:&Q4Å&C§Z&M˜&`ç&bÊ5&WÃÍ&J" &S³&XK&Vc·&UP&T\Ù&T•&Næ~&SÓh&G4	&G‰ƒ&U^ù&N8&N"&MÓý&P\¢&eV&a@Û&]¸Ã&RªZ&FÀö&H'&RÃâ&`öÝ&`Ûô&Wë¯&T†&UÊ&[+&\¢&W¹Ü&K­v&G'\&FÄw&K,m&L0&T€[&K±&Fýï&TU&Q¡&&JÀ&X`&g­&aBâ&X"&X«™&UŒ"&T‹&J¾¼&@Ö0&P¦B&^vu&WÚÓ&\úc&R÷A&Ld¨&MÏû&OðÔ&MÑj&Qq~&TÀe&X­–&e'Ò&^R¿&L#s&Ge'&G!Ü&Jh2&Pô&X,–&[ˆÛ&b۟&["½&Mž	&I·8&F&Q•ä&^Ã8&[{'&W"'&Z¿&]~&ZÛÄ&E~˜&Eg³&TPÜ&O.u&Qï³&\Û&X{&U¡±&^°\&Z>·&W¢Ò&]AÅ&U	é&LD©&V`+&VK€&Rƒ1&SDª&ELc&M5è&RÎw&X´&M5ñ&Zä&_Ø6&Qlú&[Ã&Yã&N'&S)Ï&a&aùu&TëX&J‡&Sщ&V ¨&MÃx&MœŽ&ST`&QÊ<&TÏø&VÅ3&P5Y&Yðv&WÓ°&Wô&Uc÷&V®;&U§¦&Xéª&W~¶&Põg&VŒ&W*"&X&Qåú&W5Ý&Uò&P<$&U½&Y'Ž&S«&S­&\x¼&V×&Wl¤&Qž&R/ˆ&b+€&d…'&[ç´&]MÖ&`ÙÎ&]"•&R1C&R'@&R²&ZV—&T)ž&UE{&X~x&W™&YïÈ&YºD&V§ˆ&SFS&WÀ&[`˜&^"²&Sc3&X·
&Zð^&]l&]¥A&Ze¨&S™©&XCº&`"=&b\&[6,&X¤×&Pc—&SšV&[-°&\­¢&egx&`Z,&RÄ&LL×&UÒ¾&\3&_{ÿ&_à&`)¶&ZA&\ÃW&ZûB&T9ê&P‡n&U&[ã&\¯m&Zy&[$À&YÄ&ZVB&\k&^§ù&]àD&Y'Œ&\‰&`Ó&c)ê&\ˌ&ZO&[ºù&Y•,&V'Q&W_&T¥M&]±–&X"&]å'&\ãð&]En&[ÁL&\òú&_,¨&bb"&Yc&WÅô&_ß&aÑn&]B&_öw&]Û¯&\ûý&XJ	&[ìÎ&aÝ¥&YRñ&W&Zgâ&\Y[&Xàö&W©R&Zԃ&eâà&gNŒ&dÜ&aÈÓ&bÔ$&caP&cõì&_X&ZXë&]'»&\W&\¼U&T!=&[*Í&bô›&\oO&\9&VKÔ&\½j&]Y&_/¨&_ñ"&aÏh&\ýÆ&]¹&c]&aí&d€R&d@O&_³g&]âl&[X­&c™&b£&]͎&^b&^®&Z•&`ûÉ&`ˆu&cܒ&b)¿&d¿9&cÍ&g*e&g8Ó&eçO&hM±&dZˆ&aÉï&\UJ&_Ï!&_Ož&`ÊX&[z&`>Ç&b«&a!'&c,Ã&`çÃ&[Üi&Zl&aÊ&]…&\"&W5ü&[w&_Ò&&[˜ú&_ &_•C&a]&Y½¤&Z˜Ð&Zw&]êJ&]3+&`3»&asÜ&Y½©&['Õ&]ñ»&^£&^èÆ&`½&]af&VüÂ&\7Ü&]d &\‹&]P‡&WLÛ&Xw-&X…>&]~K&bMO&^8&[îÔ&^o™&\˟&ZÖ&_©û&`§a&\‡l&\&_cW&`‰Š&a+å&^1&Zæ&[­&W›l&VMá&XòÇ&RÉ&B ä&3ˆò&7¥~&FµÀ&Oûð&G0Õ&7†&API&RZ&RԘ&T+‹&Wð,&^Ò&_ÕÁ&X]ó&[r&^Ku&[¿µ&Z-s&[ŸÝ&Wgv&Y؋&X¼[&]]ž&^B&X?†&VªB&V:B&YBà&Xå¯&SEC&[ö&["Œ&^"&]‡à&dz&`'°&bJw&^܍&^¡&\cN&YˆV&Ydû&Y&Xœ4&]R&X(C&^w:&aô)&]Ú&^Œ0&Uò{&Sªã&Xl&V&TÒ.&V[&W-û&]Âè&b‹I&^J©&Xßó&[# &[ò&^È3&bç­&ab†&]Bö&Wù&W 7&ZÁ%&ZíB&U0s&V–å&^ùZ&^d¬&Zy]&["u&Xî¦&Z? &X9&ZE'&Yx&T-G&UŽ&[hµ&Yi`&T\&V1H&]V°&X¤ž&T°<&W×+&Y¢s&[	Ù&Y]&XØA&V¨ƒ&U¦˜&Zƒ4&Yý9&XQ&\–Ã&W Ó&R†9&Q°—&TŸ­&Mü$&M™¿&QÌ`&Q*M&O9—&O	¥&Qޘ&S†]&U]¬&ZU&Xe
&T»i&VT&V»Q&R>Ï&V1A&We9&Q{ì&Q{ì&T¡Ç&R´&RúŒ&U;š&YU$&Scå&X´¿&Wì&Xôå&Q֎&Q;&K­¸&OªZ&Q]c&MÍm&NŽ/&S'ä&U''&R8á&OEÿ&MSï&L
;&Oc&UÌ`&T¢ö&Qœ.&Uã0&V8Z&U¢ç&Pˆ°&XÑ&Pë&TÄ/&U7&R·$&O•Î&KUØ&CM&#Hê&¼&!ې&&`Ñ&(ç(&,Iw&0L§&4£Z&6>&/ݼ&5¥G&;|&;¹Ÿ&6¸`&7ëõ&<8ý&BÑ&;é€&<1&8uƒ&=£T&;&8êå&9ÝÜ&:ŒI&<]Ì&8€ñ&>3&D9ã&<Ç
&7ٍ&7Šü&?"Ó&2}&7­Û&5ê&;‹3&=ßÏ&9ų&5¡k&6+&B˅&;¤
&8.Ö&@¹þ&6•&>5!&>&=rœ&B«!&7öp&9û¬&;¯.&+Åß&¥&~n&5\&x{&"\¾&& g?&"z›&(T¥&-wœ&(Æ1&"ãh&+<5&.¼ê&*l•&,s&)­&*s>&-Š&0K&.-&(t&(Gž&(¹Y&&«ä&(ðÉ&+Ó&-Í&$£Ž&$Ñ&x¿&é)&+F¹&'ê&*Br&*Á&*
¹&4\:&4R[&1ډ&)Ð&&"M&#?L&+"A&5Ãn&2z&3Pi&1u&2Z&;¦Ù&, &+ht&.þn&(8e&!¯i&'j&		&7á&GŠ&…&$'&hà&na&¾Í&"O"&P:&#À&Æ+&›Ã&Of&%9¡&³à&m&{&-ñ& k¯&!b&#•&%ÞB&!†M&!Qà&%¨é&üT&#gÏ&ü3&#/É&$ƙ&,ÅI&-ü&"ô&%â&ø$&.Få&){ì&æJ&!¯Á&ÒM&"©&"^"&#*Ÿ&'A&ž¢&%&(ç"&:þ&æé&‹ì&$è±&'‹&&ù&#úú&§0&
ž&'b&4õ&Þ9&_¹&ÊB&ôR&&r&Öw&ë&Cd&9E&…(&\4&ˆð&ÙÝ&:j&µö&ÄÍ&J&!O&ŽÕ&Ûo&&~ã&@œ&Ø4&ôÏ&‡§&Ӝ&üB&%ú&)ï&¶`&Ïã&B^&T)&-ˆ&$"~&¤ê&?'&†¹&§j&g(&ðï&É&S¤&¡É&ٞ&Jµ&ú&
Ԑ&Gj&	+&¹&ÿ&p4&iÊ%ùwÅ&	ˆB&aã&m)%ù"Þ%üߦ&	|…&'‹&£&
ðb%-ƒ%2A%¾%Mµ%1ë%æ4%o%4%Ô
%Þ%å%Âë%«À%TD%Œ%=%µÅ%­d%EI%%	ú%Es%"Ñ%×¾%-+%Iþ%
qÖ%ªU%«´%|¿%HÑ%…$%
n¸%ˆs$ý[7%Â%H%b%‰
%
ä,%w+%m%sÉ%kç%
5Â%!!%Ê£%u_%}l%Ì,%WS%­i%Òl%†%‹°%Õ¸%ô"%Õ¹%ó%/¦%õË%}°$ÿÖ>%éU%
~ü%Ùî%q1$÷
x$ýÖh$û©¹%
*%
P%‰œ%$úØô%)È%ûz%â6%VP%ž$üŽš$ú#¬$ý/%•"%šp%›«$úÃ$øGm$ö½2%×ÿ%MG%›$üþW$÷ò$ò¾Ž$úbP%è%É%‡%%0[$õÙº$û"ß$þï%%)$þ†?$ôu}$ñ'F$óê_$úØP%îÀ$ù5q$ô½$ô"$ï£$ó'ú$øº¶$ý"r$ö$ðZy$ì)ä$êÑ$êé£$ñ×ø$îÝÎ$îO°$åˆ$ì6,$áê$êêf$ëG$í©]$ç^º$áÁú$á&é$ߏ»$â>³$æ¥i$àlü$ÝV4$ÛªF$Պ§$Ûñ}$ÝÇÈ$ßÄæ$ØT$Ñô'$ÓTù$ÏwL$Ù.	$ÛËr$ÖF$Ï •$Σ›$ˍ$Î×$Íø_$Ñ&^$ÎTž$ÊÏÜ$ÈiÀ$ƍ—$Í41$Ï£Š$ÎSŽ$Æèv$¾¿œ$ÁÕñ$ÁPš$†²$Å¥´$Æ£Ã$ÀEø$ÀÙÒ$¾	Ÿ$½Xv$¿Ö$¼$ºR,$·–$´}ô$·³$¸Ên$ºúŸ$¶Gä$ºeè$³Ô­$¶×y$¶Ga$º…Î$¸³	$´ÔÏ$²-$°Ù8$°@ù$±3N$²-ö$³á$°‹¶$²µÄ$¯"$±Ñ$±ú§$µªI$²¬q$±pÿ$°¼ú$®ÒÅ$°µá$°2n$¯ÂO$®Ó$¢§$®üV$¬(è$°$±'$®±–$¬ÛÈ$­K$¬
$®=Š$®ó$­ã—$ª'Í$«J†$¥ñâ$ªï•$«ž?$¬M$®Q$­•2$ªf¹$«Î$$©õÓ$ª4ü$¨Ý$©_$©~±$¨'$©›t$¨‰$¥ò…$§B$¨™$¨5$¥ï
$¤~,$¢÷\$¦Æ«$¦£Ê$§øb$¦«Ø$§¦K$¦­†$¦€$¦¬¹$¬Oê$£8ö$¦ æ$¢ß<$¥å®$¡¬n$¢{s$¢'Ø$Ÿ°($¢¢$ 
$Ÿ'È$ž(5$ŸQÖ$÷$œÖ/$ù¿$œ^($œ&½$›Ò$3ì$›b$›f½$›jQ$š,$š-¾$š]$™¥$›
9$—Ð$˜ð»$š¯-$šì$™´$Tx$›šR$›‡$›'¼$œd$šb$;k$š%Y$›š$šf$šÖ$—:*$›J@$š|$›};$žÊ$Ÿ'¾$œäÌ$žî´$›:Þ$œ3$*$$šÚU$˜ Ð$˜	$—R$š¹$›&	$"! $•Ü¾$—@$˜†‹$–2d$—N $•yL$•3$"ù¹$•É>$˜Á$›{à$—5$›—$˜u$œc$›ß$™ ½$™­ˆ$šìj$™%¾$žJø$—â$$›ƒ$—A"$˜ˆ$œ'2$¢½m$¢ŒÝ$ž$–!Í$•'o$"åd$•'H$'¸w$•2;$•¦$–Ÿä$"T$•cÆ$•M$"Þ$'Z.$•ˆ$"¨$•ïŽ$" $–.¢$•Z$"–s$þ$"hÂ$§$Ê$°°ˆ$œ´ç$•Š}$'—ð$•b©$"($•Æ!$"_É$' R$'³€$""ú$'p$'XÈ$"Ð$•Œ$'¸$™÷Ú$˜!¬$–Ú÷$–'$›u$¦5$šÀ_$›ae$ª^ö$´‰$ž³'$—ú$™#!$—Ç®$ /$£§1$¨wé$£ñõ$™'*$˜…£$Öß$žë±$ž‹Å$šÞb$šAî$•a\$™7$––9$˜š$—;ú$˜2™$›$™s¼$—ke$—‡{$š­°$š¢$—";$—Ñ-$™g/$˜¾Y$–æC$˜	H$˜Ó‹$›ÿ'$œ	§$¹Â%$ÄW§$ª¹|$¤-$¤-¡$¡Çƒ$Ÿ\$œ!‰$ q$£5$ŸyÔ$ž²°$ Ó8$sv$Ÿ&5$ ¥$¡ç]$¡f $¦V$£¹­$£æ×$¡Ž$ž¤_$šUB$Þª$£v¢$°Ã$¨È–$¨'a$¢$«B	$¦ìœ$©
z$¨N$¦‰¿$=Ï$ ,$ ¬$Ÿ{$£ÄZ$¬QÒ$®†'$­q$¤±r$œº·$œD¨$ Ê$ $£ój$¤¥$«Ö$¢ê¡$›Àa$œ+r$¡Eq$œþ$¡\#$ž²ÿ$¢H˜$¡nù$¤mÒ$ŸU7$ "¿$ 	©$¡'"$£ù$¦'Î$¨/ $®Ôœ$¢P$¡º$¡ÀJ$¤,L$¡R`$Ÿ¼ñ$¡$$¡ú$¢,v$¤.¶$¦¶g$¨"Ÿ$ªt$©¿ˆ$©Ì$§{`$©;ë$ª|Y$«%M$«ƒâ$§‡O$ª6—$¨bò$¬Ç1$ªª$®;$©¨õ$­Ç$­3Õ$³œô$®Y7$ª¶à$°Y´$¶ZT$´³$¹m$¼2$¸ë—$ÃJŽ$ÌC+$Äeò$;—$à÷²$ÜK©$ԆÉ$Úä$én$Üç_$ÈO.$ÕÌ$ß2&$îÊ$ä&ÿ$ø x%qì%ù6$Îò$ɸ$æÓ%ð'%D÷$è¦Ç$ИP$ÖÁü$ÃóÖ$Þí@$×H$¿R$»˜Ÿ$Ï>$Úõª$ÈñÃ$¶Åd$¢}í$žHˆ$£&£$²³$­e&$ qI$š¶T$©\$²;=$«'$§ j$¤o$  $µ$Û¦Ï$¿è$ž7B$¡Ý$î$ÞeÅ$Ãϓ$§$š¿$ŸÎŒ$±MO$Àèý$Å;x$«£†$;?$¥#¶$¦à'$¯
"$¨H$µòñ$µÅz$¤U€$ž¤*$ þy$ª'Ô$°ä'$´-±$¼u$¬ž»$–ÅQ$''å$Žc@$—&—$¬Åú$ºÐ$¬X$žiÕ$šB×$—Üš$™£™$šæQ$"¦$˜×,$Ÿ×ÿ$š;¢$™§\$œ©ü$ •$•Ú6$'L$šm»$£ù˜$šDÿ$*´$†Ú$‹Lv$™û$"øn$Š¥Ý$"$—D$–§$‡[$Š—6$"$ˆD.$Šœñ$‹œÖ$‡7m$ƒ+$ƒÙ;$ˆœ9$‰²ò$ˆ¶$'Íã$Ý3${ÿ1$"Y$ƒQ$'j‹$"1¾$͹$tÊå$sÝÀ$ywË$~Oû$x$${4q$seô$y-"$uò±$lÞ/$k)j$r[`$mPH$i¦a$k\o$iûã$d‹$cu$lü<$mi4$hú\$e5$b²$d}Ó$gJ™$g9!$e¬*$g©ã$]Bµ$ZÍ$[³¡$h\R$jÔ$d+d$`¡($]dq$^ðd$_UÕ$\@æ$]9F$\]ê$]ØG$_0$[®M$Vf$Q•·$YÐf$¼2²$ƗŸ$"3µ$O-$Rr$[D$[P:$Trï$U6$R}É$PËT$M`X$IŸK$M$L-$Gƒ$GO$Jñë$O»$H7Í$EÄU$C—ž$EV!$H›‰$C—$Eª$F³$D.©$@Z|$@ÓÖ$>Z$?)]$?;2$>y¡$@¥p$FÐY$CŸ»$=VŒ$:"£$=<µ$<t$;D¡$=‡
$<²Ì$:<¯$6S$>›$2"É$2Sê$1p$8aï$8"Q$3ßg$0|$-Þò$-7$1>7$/.$1Øj$/ª$3òS$3R4$7EÇ$4æì$3ͦ$0 $3"$2}}$13Ã$3Ûå$3²s$.¿$+¦™$(dô$,â#$)v­$(€
$&~Ä$%~Ó$&OÈ$(vÖ$&2#$*!A$*J=$(ñ$'š‡$+1$4Ã4$0¾Y$*‰$'®$(€g$*ÉA$(dy$(c$$*à$"ô$#çt$'ւ$'#3$'œE$$E×$&÷¿$'ðf$#km$#8$"5L$$£z$"ç $!É$"»0$$qÓ$'µ$*"ì$%×f$"°$ Ù%$%ã`$"ve$!Œ§$(3k$&žÒ$"]$ }P$©®$Y"$'š$!ù$'Ÿ-$*ÐG$N·$‰$±$
L$4"$»Å$ M`$ÐS$!š$ ï$!b¼$ä¼$ÿu$Iô$#C·$5jÔ$Ro¹$-ûý$"§¡$éž$hz$r¼$Jl$ٛ$Á
$Ö$@,$jÚ$_$"Oû$#öh$ áÇ$-³$K$L*$#À$!àû$ ½É$Ü$II$(Ù'$4¡ä$*.\$$™ $~û$Õ$!?n$ÚÅ$$ä$Õv$n‡$˜Ú$$Éb$$8â$W$(òa$/WX$ äÞ$Í@$)$Õi$$b$æÚ$'N$2Þ$Z$g$ÿ:$a$5$œŒ$6Ñ$—$"$)$#$YE$8Ò$Üá$%'$8ö$.É$›$ $¤³$&ò$`ó$($'- $è$Éo$­§$^¿$zQ$$à $î–$©@$×a$NS$Á'$ä}${Þ$Dg$%gQ$)Á8$‹$É($Ýò$'Ã$S¬$B$òå$­D$¬'$‡¤$_á$"×Ò$!5<$…Ñ$Zg$ª1$d‰$"3$"‹þ$R6$o$Å£$øð$*$]Ö$c÷$e†$'O$æS$`$)'$  Å$õ@$^ã$ó4$"n$†,$¢ê$ ¹Š$!'H$+ƒ$\Ç$ãf$Š\$pÙ$î^$u!$7q$Ã+$À¶$ß©$øh$Ÿd$% $6F$gG$q‹$%a$"$ȝ$à$	"$—$  Y$$ñ$ˆÑ$ڑ$Lÿ$Íl$vg$Ð'$Êæ$7&$'ß$äê$ð¯$#(±$ ³$i{$%ò$$±€$%6$ ÝK$7Ã$!$$lI$ }â$ -‰$žo$ڞ$xd$/ý$*<$"ð$³—$Ô$J$$*E$"éù$Í$ ‡$¦ç$I©$ôß$ú\$ y¹$Ôz$ /S$N"$WQ$}¥$ï·$D$ ,*$%…7$—$é$‡¿$!¸í$)ó$#‰ê$$$-K³$'W¥$·³$!¨'$ñÅ$!s$!ѳ$&?$"…†$"°¼$¿
$$$#"l$ »$[Á$?è$š}$ $"ÕÄ$#‡$!ùŠ$$(Ê$#G$$}$$Òg$%ÿÀ$#$!8$"ì($3w±$?É$3\ù$&˜$,´×$-X$#‡—$)" $,$%s¦$&ei$*]'$*6	$%=ÿ$$^æ$&¢í$+¿Å$)£$(©¥$&AÖ$&tp$'§¿$' ×$'Ž$+Žw$)Þj$*¥œ$+™ñ$&šñ$%3$(€u$&o$)2â$)߸$06«$Cy$@K#$/¬v$0iO$2³{$29‹$. 7$.ˆ$05‹$4‹ô$7}‡$0Ë\$/?Ô$2p¼$0Œ»$1ÓÙ$-IÍ$/vÙ$=̈́$Bf$;3$8$'$5ÜC$8—$5
K$3‹"$3Ýn$5äN$2Lè$5½ß$8܄$: $9žÉ$:ãø$8;ô$8n˜$8¢¸$3âÏ$?ñô$H#0$@e$8Æç$9ÿN$>¯‡$>É¡$?؞$<'Ú$>d$:Éò$>9"$?"$B$C"k$?sr$<ٕ$>;P$>"ÿ$AéÁ$Cài$NÌ	$O‰k$PÇJ$K3:$Dt$FÓç$Jú!$IÑÀ$Qho$N P$Nëx$PpŸ$No$K
Ã$JA2$PFð$SÛ·$_IÖ$d´ã$r¾¹$nÈ$dk·$UW$M²$em$w՘$wøß$cæ$j9'$(–$–Ʀ$–€$"ôz$Åœ$r¥"$Vòa$fÀV$vuM$x=Õ$"=Ç$–^$Œ[@${ÍU$
#$Ï˜$…¸$iÊv$l#÷$'ð­$ƒ$˜<+$­·q$ºë£$¹b$"Ðm$t6($'¼]$­C $ü¯$|'B$uDa$pS$ UÇ$Yz$ºÑ$F?_$7k\$*p)$ň$!>™$5d»$>ˆ½$*°Y$#e$(¹h$,&$$:`ñ$ImC$-)Û$œp$1Û$žô$c'$é´$VV$Ñq$Z=$!^¥$7†$6_Ì$;6ÿ$ou$¿ìr$›ù$JÜÝ$&;ï$5ñ$	±$é$ëY$w¬$
j"$Ã$H$f\$Z·#òU³#ú<'$
ݤ$ÝN#ü›?$T…$Š$	&-$ÿ
$ʱ$ >#û'u#ù`$.-$#Ç $7Þ$#3$¢ø$Žj$^C$
0ì$
,Â$(q$($yŠ$/©$E"#ýº¿#ù»$&È$V0$½${$ÊR#ÿ8!#ù$jÑ$u®#øÿm$êÈ$$ $P$#í?t$3Î$4`$ßë#þ—z#ïò#ëQ›#ú]$#ñ$0#ÿ‹#ì÷d#çþ#ïB¾#òËÆ#é~)#àË
#ðB"$æý#üWñ#ã|(#ãË#ë,#äFÏ#ؽ
#Ø
Š#ۘ7#Ýýã#àjE#âör#ށ¶#Ø]ü#Ù­¦#Ó´6#ÏN‹#Õ¥#î{æ#ðRù#Üej#ÔÎD#Ói#Ò·V#Ó~#ÐÍ2#Îи#Ð2—#Ò.#ҝE#Éñ#ÂJx#ÂÇH#Î_#Òá3#Óð«#×hÌ#Ùõ‹#䢐#çT'#Úó2#Õ¥‡#џ÷#ÒìÏ#Ó)#Òa>#Õì#Ó?ì#Ë>å#Çvý#Æ{#Çãƒ#Á#¦#Â1v#¿W(#¾`#ºÞ#µdÍ#·%æ#½pÀ#ür#ÅÛg#ÄCQ#Ç.Ù#ÁŠ®#¿z#Á'Ü#¿®K#ÂŽ#Å!
#ÊÄÆ#ËK#ÄæC#ÁÃ#ºöÐ#¼:#ºvõ#½Ñ#Áç±#Æ8Ù#Àb,#½'}#ºM:#»µ`#ºoU#¾	ó#»ú/#ºÐ†#¿Œ"#¾áE#¾¥"#·ñ;#³Ä£#¸\§#¶´H#¸¹4#¹¢í#¸¬&#¸3§#ºm8#¹œ0#¸·$#·X]#¶¾Û#´î›#·çé#ºrs#´à#±F-#±Xþ#±¸»#½ç"#Öà†#ÉíÆ#¹ø«#±<b#²¹2#µšÊ#µ'É#±9#®ô#°ºF#¼µÅ#Á:"#²‹#­þà#²œ¤#·‰#Âvñ#¾£#²7p#¯–V#®ˆ‡#³çî#·æm#Á#ǘ?#Ò2b#Óùè#À_#¶'h#³¡V#²1¡#·-î#·¥!#²»©#²x#°O#¯Øý#°~n#±â?#±XŽ#­¯ã#­ðŒ#¯q#¬uW#°‰#²Ž#°¸#«Ží#©Y #«át#®#ÑÊÎ#åb»#ÎԄ#³A#´D
#¿?"#½`9#´áé#²([#°ðÂ#µ´=#µj#³(ø#«–ˆ#«W?#«+#®Î_#ªÎÖ#®?Q#°t#¯yH#­/*#¬ #²ß%#¸‹ó#´"#­v[#«Ç#®S~#¬ù°#©ûõ#ª}#«õ¢#¿^#×#'#Ǐ;#²g#°å(#®·Á#®Fú#¯%4#®"A#Âì÷#Ðè#Ä™#¹o(#°7#°
~#­0ð#ª¤ñ#­dì#Õ»#םá#¾Ã3#ªb{#ª©•#««#«}Z#²h#¬N§#­[#­1§#®oŽ#­
à#¸‰ÿ#´9#©Ó+#§¥c#©Ý=#¨à#©»µ#ºJ"#Èd#·Þx#«€#¨Ák#«†ð#«´.#ª(U#­À#§–Í#§SŸ#ªÄÃ#©W#§w9#¥By#©ªS#±Û#­km#¥k#¦Ä#ªŠ¼#ª})#¬²1#µût#³bå#§Fì#£ú'#Y}#Ÿ˜x#§È##ªƒ™#¬šu#³,Ý#²ÁÒ#µ›"#±‰#®ÙQ#´[Ð#¯Fq#²,v#°ˆÝ#¸cÉ#±û#°A#®´[#²rn#¯aÏ#´@x#¶À$#³õ6#®63#®ØO#ª®§#«9g#Ÿõ# ´ä#¤s,#°d"#©1x#­†½#²+Ì#­#Ó#°@[#¶ûê#¯«T#²TU#­r×#«Št#©q#³‰)#´e#­ÝH#¬³2#´®‡#´òá#¶/Y#±:ã#¯¿Å#²Bä#·Ìˆ#»o¾#¼´r#ºÞ›#»Š§#¹m#¼ #¿…§#¹j|#¸m°#¸ß#¾q[#Á6‹#»Kf#¾6š#¹³ô#¼¶#É£w#ëˆ#ÁªÞ#Âl#½,#Å0·#¾"¾#ÍXm#óö$ëú#ôƒO#áP#Ó¡Ç#Éî#¾ù¦#¸Ð"#º·G#º?h#¸('#À…!#½¹C#Àµ²#½Ñj#¶x7#µ—Å#¼ÓS#¼«Þ#¿,#Ä(°#Ët#¼þW#Ø<#Ó]G#Óÿy#¼¸_#»t#¶z# "#ÐÉ#ԝî#»wê#³hæ#¸Þ#¼m#Ä·
#ÎCŒ#ÒÕð#ÂÛ²#¶ç#µÃ#¹U#¸që#·R#µœ§#¾­á#¾Fø#³ Ñ#²»¯#´²…#´$g#°½g#´f#®ˆd#°ÁÁ#³½#¸5c#´B<#·ê#´¡#³J¿#²u#´kã#·«H#¸Æ#·hu#¿é#ã¯Þ#ì°#ށ#¼E°#¾N#κ¦#Ìhø#¿lû#ÀeÐ#¹mC#¸¶b#»ù,#¿Yz#¾i"#¹U{#¿.R#º—1#·S¼#ºÒ#»Á6#º
Ã#¼€l#½W#½°#½‹y#Ês­#Ư#¾2V#»n#½«ä#¾¿#¿•M#À§Ü#½ü#À'a#ÃÙf#àˆ#åÄy#ÆBa#¾z#¼šd#Âàß#½9µ#ÁÌÅ#¾%#ÃÒ#Ò°#Ï>	#¾aD#ÁP'#Ç%±#Çæ#ÁÁ¶#Âb;#Äè#Õ¨ÿ#õwc#í!'#Æ¥#ÇîX#Æøë#É¿ë#Ë##Ë-1#²m#Å9‰#ÃvÊ#õL#ÆÎ#Ô)i#Ö!±#Ìéü#Ñ}•#ÐjÑ#˱&#Ðl_#Ç#Ì3Ø#ã»ú#çÀc#Ìûà#Ër¹#Ón¿#Ó(#ŗP#ÆÅ`#ʛ
#ÒHó#Ñö-#ÓûÀ#Ñ•#Õ#ÝF)#Øž#Ñ"Ø#×ñÁ#àøI#Öe#Òük#Õ²ê#ÔZ#ÞÙt#ã à#îDk#ï/	#Û×µ#Ò£W#Ï#ÑE#Ò©m#Õ¨#Ôq#Պ6#ݸy#ØÄ#֟‰#ÛPë#ß~d#ãîV#éÐo#éû#ã‡#Õ8v#ã%ô#à
#â>:#è®à#÷"ª#ù3v#í´k#ò	ž#òÒL#á½#àV#ïOD#üUš#ޔ#Ø»#åQv#Ù?½#Ð̯#헬#ðÎ{#ØÅ¥#ÙÜ#èxy#éÕý#îl#æ!Ç#ãI.#â²®#êÛU#â4<#Ýı#ñ¹$zS#ò7£#ãÝw#ìŽÄ#ðKg#â±3#ßÒÿ#ála#å*Ä#àî#è£ç$k$W$½Û$w#ì\$þ¯$Õ7#þ´Ê$ȏ$C#÷²2$aŸ$Yô$R[‰$G9.$3f$íÅ$Û/$	ì$£–$Qí´$Q‰z$+¿ü$;ª$\-í$BD¾$4™—$A¡$\ß%$}9d$aO$\fþ$'*Š%dÝ%-e$ÖDÃ$£Ì)$Іh$ªšâ$^vÔ$e4|$ªš.$Â}	$»c)$­}i$Ъå$Á·$³%¨0%H3ˆ$✉$¹×`%	×%bƒ%ÖR%ÏÙ@&wùÝ&¹ê¾&$Ҏ%+Ó$¢ö$•K3$º·ð%-¹ˆ%Лâ%í¬¦%¦:¾%måª$Ð/_$¡¿î$—eœ$Õ(%
 î%G°û%âX†%øRÔ%à«`%–³%
N±$µùT$½¾Á%ʋ%¸õ%ˆ%‹´¯%r4\%/%.%KÒ®$ðñ$Æ.!$َ°$­FÝ$·3$–t´$¸u$ílD$¤ëú$j9V$–Ý$Àú]$¤©u$ΐR%óu$›ÒQ$GÚ$RR$µ&ª%Xév%<ù$–ól$s· $§•p%R6&BÁ}&MxÜ%X€`$ÐÎ&%;Y%=&<n&‰T‡%Ÿžà%PÁb%sʛ%WÈ$ê%-
l%šc«%:Êt%¢<$ôé$â³Ù$©LÖ$ˆã$'f|%â%ÚZ%†Z=$Ï"¸$""¬$g9$‡º$¨ %$Nq$rá$Dá$z:Q$uƒŠ$µ6%dæˆ&³p%Dá$¢î@$…n¨$ ˜!$¤Üö$Ĩ`%[ùà&¶_&CÀ†%ÇÉN%iÝ1%²6£%KWl$ï1$¤Uœ$jdC$o¬$Œu¶$€!'$Ë|$½½'%*¬Û%añW%¸Õœ&0˜,%ÙQm%ž–ë%½±%Ÿ $›8©$zÁ$<$£¼œ$Û!$¢Ôï%?ú%0ím%è_%'·%Zh$›Ô=$'}¦$‰T$ì"á$ª.Ô$¨ši$ñ#ÕGÀ#ûçð$C½º$¹ø$s¸'$f¥#ýÅ÷#îCá#æÅý#ÎS#øOB#ÐXá#³ø$#íìL$ƒ$=yç$eês$4Ù${h#Çm#¸üM#¸êG#´ì#ÍPq#ËhS#ÔÜ)$ ½$'E$Dw
#ü­=#Ú=)#ÒҀ#·p»#¯«Ï#Ÿ[V#¢KÎ#¿=ä#æHg$ø¯#ïµ#¨s#šÒû#­n#Ôhò#µ¬ø#šâ©#Ÿ¨n#²‹ü#ÿ#ь#Ô/<#ŅA#¬o"#©@#™"~#Š¸!#­ÜÛ$s'$
1Â$
¢"$	7"#ŝt# ß£#§Xã#ÔØ #ØÿR#¯ßõ#»YÉ#Ïù#Φq#¨]#±òM#öbr$2­#¿ú#™s²#œaw#¿A
#°J¼#ŸI#Ÿ|#¢(#¶£½#¡m#–Žæ#±õª#³S|#,Å#‹ui#–6À#Œæ_#œ|Z$Y@$%b#¤æY#šÈ—#¤¦#‹·#~Ùr#"‹g#…ü´#€'4#ˆ¤ñ#¢`î#ÞÝm$‹Q#Ì=Q#Ñ?Õ#ôµ‰#ºO<#"8ö#‡ý­#v¦0#v‰C#{ùÓ#†æ#œ#Žrp#'«#žÎ2#Œžk#"W!#‰ëZ#€N#x+#u³ #s̖#|¸&#¶v4#å i#°‰ô#'Aÿ#…E…#v#›#wIð#•R#š§#–~w#Œ#~"²#'%ƒ# 
P#"O›# gß#¶(t#¥Sm#MÖ#†›¸#zü£#o+#€"#¬{Â#Ï,å#·SÈ#¼k#´åE#b»#ˆÇÛ#ŸÀ7#—ñ$#†Sœ#ŒZ#–y…#"¥#{"#p #†e#Ž;0#|ÓW#ƒÈç#"\U#"Õ#ž´ç#¡#‰#‰¬#'²ù#Ž.·#¤ûT#±bI#•De#xo#FK#†
'#y,o#||#¡c#˜4x#€6#';Ÿ#tár#o+#n[#€·Ó#šŸw#"­ˆ#€'_#vð#•#Ÿ±Z#¬Ý1#Œcø#v##f0#a>Ë#ov #~,#rY#fÂã#dQ#'Œ#‡	²#pÐô#aÂ#_‰Q#e	Æ#cïÝ#cc|#ií#e²+#^ÆÂ#Zý|#`á`#a0v#\[Z#^bd#`¡¬#[Óê#^
#]eŒ#Z›K#X;#YK«#YB#bB#dX#f)#h\²#k%#pʓ#›}>#âÆÈ#ϵ#‡p#—	¢#žÖL#x §#^K.#e`i#'Z#€ÿ½#cÕæ#^2­#X##["#]\Ö#]ô}#Y4#YK8#Zyr#Zzo#WL#Xþû#\,Ù#[K#Yî#X1#W×à#VD"#NҘ#OJ!#OL%#U†¢#Âý#"Ö#{}¤#Z|²#Yœ#X~ÿ#XÊ*#Z£#YÆ«#Z$q#W0e#S܊#[ˆÖ#ŒÔ#Ãe
#¯íÇ#hï¬#Wí2#Wæ#S‰š#TZ#Wr'#Y—#U/9#ZS#‡Y'#"X#u<ô#WŽ>#V‹á#U»#W#Y‹2#VX<#VT@#_κ#¬º#ËNE#–[í#bY#Zb1#\¨8#ZV·#Xö#TÍZ#X%o#UÙ7#^(®#]~m#Y™°#Xå&#gÅ#ˆâ­#‡±‰#aÐ#Y½è#UÕ
#Wƒ=#U·G#X
#jwo#£U~#ªGþ#t
#VS0#V\Ó#Q®0#VÈ#YˆÌ#]ƒÞ#X õ#W<#TtŸ#V#W·#[NØ#ZÈj#Z¡¦#m©‡#lýë#n"E#zæã#l³	#e$°#]½'#[•8#X§#fy>#Œ
l#–×#‡<#iÈ#\ip#V÷~#W­%#d¿#oY#]ûé#Xy¸#V­Á#V'Ô#i8Þ#'a#—Zà#o½Ç#\ ð#\kz#]¾#Wˆù#YiL#q'e#†P:#q­#]Ÿr#Z |#bíë#"o#ª/ #‡¬f#_«#Zb€#\·#]M#a#%#]·¥#[¤|#[##`à–#|Ø©#'yÇ#h '#d"#e{>#hÖ?#j<o#ih¶#m*ü#q-#l6—#eé™#e~Q#d³™#gµ#kÆï#h"/#dîg#fHH#iɔ#rºA#rÁû#hRQ#i—ê#fxˆ#o³6#t0¼#r5å#pì#gè#en†#vüÆ#¹75#õ6H#¶I¤#"vZ#ž.ß#£Ìè#€9™#iì#i\#†®Ö#…û›#|ƒ¼#bêƒ#h‰B#gn#hxë#q˜X#sÔv#i{@#h¤Ä#g¸˜#k,º#eé³#`pâ#aO‰#j«8#f$S#e''#bV/#c‰)#` ]#a'1#eà›#gN#iãÕ#-Ü#'d¢#v63#ii¤#gø#r½ù#uf+#l#‰#n_Š#rò#r§ð#st£#vã'#|™S#¯bQ#ãøÈ#·Ús#ƒ$#}ÛG#pk#iDq#iK#j©â#gð#r#€'#f#§Üð#˜-ê#8{#{Æç#wÑ#t½ô#pG#qÞè#k,!#lܸ#r,´#™Âi#æÕ8#Æ2#"¾ó#ueK#l*»#ki#kI#k¬À#mûñ#mIô#jG#|½T#vöÇ#r\s#jTl#qT"#¡W#œ–F#Š!7#o‰
#l¤#sêz#oH'#vŒ&#"×D#~˜õ#­âÛ#† #"Ú#vcg#qwy#k ð#dV°#fêœ#hf÷#qQŸ#ní_#njw#k"Ý#p˜*#l–ÿ#g­3#l7ü#v/ý#v s#r3À#€›#é>#†s#t#rù[#r³K#{ÿ=#…#‡W{#^# Ž#‡K»#'²â#~ºm#wak#xP#z'U#wÖS#Šeä#–ë#…ñ
#zÇ*#1˜#{N(#z›¹#‡/v#Šo#}õæ#K#'6#~g#Ž÷á#ª'º# S#‰,N#…£p#"´#~gg#y(œ#~õ;#?# »a#–ê"#"¿>#zȵ#ƒÉ#'׺#°å#¡»–#‡Ù×#€Ã¡#yÄG#€ú™#8#~¦«#-P#†Ë#]ž#~Øú#†ºï#'í•#ˆ{#€Í†#ƒ²###'Å#y'ô#€1"#°ƒ#€©™#¹y#€³È#~Ó#…m#t°#†L#€k"#Dÿ#€ËŒ#÷#}g™#€mæ#~Λ#DÂ#†I#:+#'O0#Œq÷#…`I#'œÃ#\9#ƒ¨"#ƒËm#¬9#÷N#ß5Q#•‰Å#'ýÇ#ºj'#³#Æµ#…^/#ˆ[e#Šc¹#—N‹#"z#…CH#în#ƒ'6#…ÿT#ˆCM#‡|ÿ#‡ˆæ#ˆÞÍ#†‡£#‡/#‡ll#"*#…·ü#ˆj#ˆ0#†,ë#‰~#ŠáA#‰Å#†ê.#Š:|#ŽŠ¤#‰E¾#‰ÁM#•ÁP#¬À-#œV_#ˆfš#…ç&#ˆÞ{#‰Ôc#ˆê#‰®O#‰ž¨#‹'#Š½F#‹ô#ˆø8#‡÷v#Œ<#ÇWs#ìÕT#¸‡#"ö"#{\#Ž}í#ŠÞó#ŠB†#‹Jn#U#ŒM##ŒJ§#`$#¯ºÏ#²‹#—Ý#ŒÝw#Ž-=#ôJ#Ï#I^#Žš¿#?#dÂ#Ý©#–º#ÉHK#÷‰##Á6[#"©ã#'Ue#ò¥#'¬­#'Ÿ# ¿#Ö#]#Š¡#"9#"õØ#"¶¨#'
â#"f—#µg#µ@#± 
#—z²#•§#','#"ñ#•zé#˜X€#"t¸#"nü# 2$#×ɖ#Ù÷€#¤Ë¥#"G1#"¸#"Å#'þs#"»#"íî#—-#"˜t#"zW#–Ú#˜Òú#•@…#'P#'ã©#"Q#'à€#'­^#•0#¢D¤#¸s§#«Æ#"P#¯.t#µ†û#¥<¥#x|#›çž#¦Vì#Ë4#ÄT'#¢{1#œå#™%¬#–fë#—²#›ƒÃ#žð#§È+#£Tó#œS8#š#Ê#š¨#¡;|# õØ#-£#œF#ŸÑv#¢æŸ#°D#Ôì#Ë-Â#©,x#¸"#¡#:#¨ªH#ª0‰#¬m
#¨e#£Ë[#ž##Ÿ6a#¨C‡#ÉO~#Öf/#·¸t#£ì¼#¢ª'# Í
#œcÆ#£ed#§½¶#§ká#®âv#µÐ²#«ZX#¡ìý#¢Ên#¬ø#ÎÞÉ#âC«#¬Hh#£‡#©àN#´|#¯q'#¨Ü/#¤8‹# F#£…#¥t%#±;u#¬íž#¸ªÈ#²F#©Õ#°:Ï#¦"–#«"@#±úÝ#­¨y#¤÷ü#¤#¥¢ƒ#¬	˜#± ¾#«ŽO#¥;·#©z#¯&³#³Œ#±ùw#¨`#¥­¸#¦~E#¥•;#ª+S#«›Ï#¬¼#­‰u#¯VŠ#­°«#²S#´åb#µq#³'Ï#±Ï#¬×®#²˜I#èð'$ë—$")Ï#èÓÿ#Æ®t#ØE*#ã¬V#¿{™#±Ah#´Âi#³¿v#ºt¬#Çl½#ÄÒ¯#½=#º0Â#³În#°£¹#±¹#±@#³Ï#½
&#Æè#Ï®#Á­Ñ#ºœª#¹¼÷#º»#Êc°#Ä2½#»]–#¹æ#»\è#Ã×#Öä[#Ö[#¿ês#¼W;#½&u#Áߛ#ìc·#ù©a#Êñ¿#ÃÏ#½ÆW#Á¾#źó#ɲE#Ôãj$²ñ#øRÉ#Øã#ÙØÜ#ÔF%#ЗÓ#Þl:#à$í¬$û°#à?ó#͓¦#Åú#ʔü#ݶ"#ê¿.#è"y#Ü@‹#ÚÓ?#á`ã#ç^š#å	'$Ö	$³#çíæ#Õ¯ó#çØ­#êQn#âñ¿#è†#ün$ÚÂ#âÒc#î"#îíÚ#â¹ý$±§$=â·$?`Í$1b $25r$I<$2žk$ š$&Od$ÚJ$
ˆÏ$2C$
`$bÄ#òÙ	#ê[]$ü|$[½¦$•s$YŸ%$+ÓÊ$0µö$jD#ü)1$o$Àœ$"Ö$…ô$8ą$ƒ¼r$€‡‰$Sä$t0$pžÚ$˜Lù$ZÂÄ$&ÓÀÀ$¼ê÷$`I#¿#Ð#"ځ#ƒnq#~Í=#©º$'ð#Õ0#'ù#^{ò#}Áv#á>$MÆá#ÈY[#—Äî#ˆÞB#ŒÂK#³$'#p#<ñâ#AÁÆ#Rë)#·Az$sqX#õÑH#ª]½#ä§$¡Ñ#éaj#îN#×Ê#†~è#J·Þ#BC#X~Û#Zà³#€Ž`#ëï©#û}$AÞÕ%ók%dš®%	îj$,8#¥ý#Ÿº'$е$j-'#Å#£…¥$1»±%Ùþ%¥§$çLx$›Ô#Ä°
#f©ò#"7¡#Š·—#fS
#ŠÓ>#Å©²$Põ$(f#Óó5#寻$ˆ–$«œe$##Ÿ™¶#…4¯#øu$©#Š«6#49·#$tÀ#I##¾p$$•~[%*¬$–ñK#¾4#Ll#)«7#3Ô#"Ðw$!!#Õ6I#€²D#?s‡#V –#¸2º#³Tˆ#ŒpË#°¶¬#kð#C[×#"€#©•#¼Å#iM"#>¤#;ª#>ÍH#yi#hîð#F¿Ÿ#8@N#P…#iKÛ#B\#Rë#T×#f°ù#¤ÎÇ#"Íê#A•ˆ#SÎÃ#a1¼#*̍#l# Yi#>è«#U°Q#r4ð#?GÎ#%…æ#$æÅ#5'#@Î#EB6#?ª€#@ɪ#@ŠB#7ñ'#5ßß#/"á#Ea#Zu•#lžV#'ù#Š=ž#s#"øN#–*Æ#žÞÞ#"U#‡2#ŠÓ;#ƒA­#‰íÔ#…Í#A$9#,#Ð#2˜P#6ÍI#Ddž#På2#]°>#kˆA#'¨4#bøì#B"1#@̨#9 Ý#2|##=±\#@»C#,d#%ú%#;G¬#S²Ü#:ûd#%Íþ#%¶¦#ü#Œ#VÉ#$"Ë#Ì#!"­#?À#Ñ#¥U#4ê#>Y"ñ"ìZ##aQ#'
#c:#%ã"ø«'#'î#ä•#C#
#³Ï#×"ùôë"îsù"î½|#¦º"ý»"õÒá"õ^ò"ÿâŒ#Zë#	¡Ž#cå"úøC"õ—B"ö7'"û©6"õ\Ô"ý	¯#"úTê#æ#ʳ#!"#È[#fP#5Nš#<#P#M9#g ]#³Q"#ójÙ#Æý_#ª¤#¾î«#ïÒý#è³£#Â+•#»®Ý#Ç)$#ÅÁö#©þ#–P #ˆ­Æ#s?:#Qa4#51j#KG"#zJ¥#"Ü÷#ˆÈ÷#Šÿ"#‹ò=#‹k«#ˆ/Â#"¿#xJ#zeË#w"#pt-#u¤€#u$?#n
3#bú#c!´#hDÊ#L %#6G#5z(#3®¦#*Ô4# f#]Ü##ú£#yÒ#
ýÑ#	Úb#T¾#
Äñ#EŸ#^À#|ý#ØU#
î#ƚ"ýWÿ"ú2,#M¼#-0#¨¿#If#&8Œ#.[h#Žø"õ'¸"íär"ôÆ"ûOb"ôÑÈ"ù1Y"øum"ôâC"ûw#f$#2R•#_ñg#1Š0#`Ü#Vž#-,"ö˜7"õ¶Á"òí6"ô'"õì¿"ý¯/#íÚ#é÷#	#¤F#:8#-¨(#&Õ#ž}# V2#$€£#&Î_#'"º#.¶
#+<b#*EX#0›V#_*Ö#Š¬6#dpA#-à#$Òë#§ì#¶ï#	¿#Û§#ªë#
9#F#\à#ô|#B×#K=#ŒM#X‰#!.$#Œ#Ô!#	#6#L#fç#…H#M¹#eõ#
#ªP#á#5 #L# ©Ì#
hQ#
Ÿv#Ë*#L´#œ¥#@V#šs#F#Ä#"ù¡ˆ"ø¨"ûÎL"ý^Â"ýbf"ü[ó#6Š#	ÇE#¸°"ü×"þ{)"ÿÑ#ë#ÊË#—>#ߔ#sk#òj"ýÌ<"û|m"ùp=#öM#4	#H‡#J""û÷"úúÇ"ûs"öÖ%"õºQ"ö¼º"öåk"ó:ú"òIÉ"ô8b"ôyY"ø{Ì"ùH"÷\ "ó…Ÿ"ù¯#"ü˶#BÍ"úši"ýˆ#Rð"ÿì>"ùt("ùM"ù"#Y<#
Öf#µò#µO"ú¾"÷"#g}#¦‹#	?g#¨®#ó÷#Š/"ýcÆ"ø–‰"úfn"ûº"ûÜJ#¿#–i#%1"úäº#	/Š#úg#
d+#CN"þ5k"ýAÓ#A#M3#90"ýŒ#ã#
3•#(-#ț#añ##Œ'"ù±"û½¯#I¥#"q#?+"út"üzú"ùT."üò"ÿΧ#©û#	Þä#
¥Ã#N"û†"ùìk"ú#×#ûñ#¾%"ÿÃ+#úÊ#ý2#0"ü®ù"ÿâ#aÜ"ýß"üj"þ#""ÿx("ûðØ"ý—#{|#^Ã"ýûÎ"ÿÂ#*®#ÙÛ#³›#(º"ÿeŠ#Õâ#-Û#'«#;D#Aßê#¾#M¾#ú#ˆ##þ¤#"Ô#
D#Š#»¾#1
#—î#Û]#÷F#¿0#î6#U¶#6ø#Š#Ó¯#.#o¡#Ø÷#
Ð#'ö#]‰#fã#·#¤#¬œ#÷–#'L#ù#
"j#	¯#-F#
l
#ò\#íš#áö#ޕ#
U#P5# L#@–#ø4#
8Ô#…Þ#Ϊ#5#a#ܞ#
nY#<#4 z#5Pu#øv#2´#›µ#'d#	 r#	žñ#
љ#S#	#ò#¨U#Fg#"#!}?#yª#
a0#

#
ê#$´#±ã#D#Åq#S5#hC#b˜#	àÛ#}…#(!¦#Hõþ#01c#Ù0#
± #ÏY#˸#è
#q'#œ#µ"#1N# 5#ú0#Ww#'@#
†Ç#xÒ#!:d#(Ï##ç##|#®m#	¤v#	_'#˜ñ#ðR#q-#ÊÛ#«(#J#X¢#1J#H]A#â¬#
ʽ#?ð#
ˆÑ#"£#óÃ#hG#:^#
«•#«`#VK#
,#
òm#
êD#¢#þ|#i¥#š–#5#À#ö#›;# @{#ŠL#†6#¥û#¤#èJ#OÌ#b#¤n##Iï#06D#>k´#.¶x#6®#È#X=#5	#à\#O#ïƒ#)«#W%#åN#Ç#[_# 0#y=#+'#Çj#ȉ#Í##•g#Ž:#¤!#†$#'a##0#%òš#!ä#!&#ü"#'?y#,4M#"ÜT#ò#D#kû#$•Ü#+—"# $†#á_#²ß#ÿ#Nÿ#
ì#)ë# "Á#!|E#‹î#
#®È#å#5š#Gn# Š#%Î#+éù#:\#5Àž##@#!0½#ûî#"æŽ#‰Ì##ÄK#U#½ç#%ÍP#0ul#.åÍ#"ê+##Æ{# ¦»##!¬E#'U	##U/# óœ#&;Z#(ð#,Ö#52#0Ðî#+–‡#'¶û#$ë#b–#ïŸ#˜´#šd#%A"#+'ñ##ÔA#"æ³#*¬#3¿±#+ µ#*ö²#"6‹#&^Ë#(Ér#"*¯##NF##.³#$öN##ä¿#%8û#=á^#9æO#2˜Ã#'±!#(3'#,Uç#*;…#$²# &›#žb#%0#'ôf#(…Ž#$+ù#ç8#Я#,™L#2ޝ#2R"#0&†#1_®#/ј#%j#$¢#(|N#*Pý#6A"#0¾#2O #+ß#'Bá#)JÚ#%#*Ã~#1T#'i3#(ñr#'Ä`#"Gj# 1(# sª#¨j#%8¼# µf# L†#!‹# ÎB#"–h##V3#0q¹#E7#aÿ-#l{F#UìB#K—#?7O#8»#7I#2ªD#/È°#2Â#/‹d#&dD#!&Ÿ#!³#$ Ä#'þ¥#,Žu#)é#'7¯#''#&Z$#*g#4"d#1»#,pj#&iÜ#''Í#1°:#9}f#1¿{#-O›#-¯õ#-Û#0šÖ#/YÞ#/è!#2V¦#0(™#/ðr#.ž#7ß#5W#6'ß#M¶i#H]'#AâS#>Øû#7å.#:dD#;Ã#>Ã÷#8M½#>
#>ös#>|ª#BRÉ#FJ¦#F"#QÏ#LÕ#F¬å#B½~#Nª—#\æ½#PDW#CTó#JéÚ#>"#C–J#;ó#5'›#8…¯#A\à#WÔ<#BÕÛ#9ÇB#9#H•y#\R°#G(#0¥#/@!#/˜×#<Ÿ±#@XÝ#4º×#1Ÿe#7‰#@¥]#A¬£#8Âà#69Ù#?ÞÃ#C€Y#Uú×#R}r#D"5#H˜#KÝ#põ¾#šv3#žN‡#'é#~¿š#d'Ë#PýÚ#JÃ~#D)¨#FŒC#ER,#J	ò#Yá$#cžZ#T¾#`Y»#T<)#@wÌ#GBp#V7#LÑ#<©|#:;#D/ç#U¶¹#kFo#qPÛ#^
#Fl‡#I¢Ú#_éK#V#œ#O¡á#VÂÂ#X?#IOõ#DÊ#Na™#RhU#^Î#z²Æ#XW#Gk,#HùÏ#JÔL#Oac#P1>#Nv^#Q&ä#\†#u©ô#`…©#M©#GöÀ#H"ˆ#PA#W¨—#UªO#Hßÿ#H=Ú#L`ñ#H##L×#g$#…Æ{#i:#U6ì#XÛH#`¥m#t¨Ï#rݟ#]§#OõÊ#S0¤#l¬A#h+#O®¨#RÊÖ#[Ãf#[—#Mºd#U‡;#p56#s0Ô#`'÷#‰:|#±RÌ#|Áò#S¶Ì#\È#‡{°#¶Ð¹#²&@

==> anc/LateM_Spectra/2M_0318+0828.fits <==
SIMPLE  =                    T / Written by IDL:  Sun Sep 22 12:49:55 2013      BITPIX  =                  -64 /Real*4 (floating point)                         NAXIS   =                    2 /                                                NAXIS1  =                 4152 /Number of positions along axis 1                NAXIS2  =                    3 /Number of positions along axis 2                EXTEND  =                    T /Extensions may be present                       ORIGIN  = 'Institute for Astronomy' /                                           TELESCOP= 'NASA IRTF'          /                                                INSTRUME= 'SPeX, IRTF Spectrograph' /                                           OBSERVER= 'Mann    '           /                                                OBJECT  = '2MASS_03184214+0828002' /                                            IRAFNAME= '2MASS_03184214+0828002_tellcor_merged' /                             TIME_OBS= '14:06:40.738051'    / Average UT TIME OF ACQISTION ('hh:mm:ss.ss')   DATE_OBS= '2013-09-21'         / UT DATE OF ACQUISITION ('yyyy/mm/dd')          ITIME   =        120.000000000 / INTEGRATION TIME IN SECONDS                    CO_ADDS =                    1 / NUMBER OF INTEGRATIONS                         NDR     =                   32 / Number of Non-Destructive Reads                SLOWCNT =                   20 / Number of Slow Counts                          TABLE_MS=        512.452000000 / msec to clock out array                        ROTATOR =        87.2900000000 / Rotator_Mechanical_Angle; pos=174588           POSANGLE=        15.7066666667 / Average Sky_Position_Angle                     SLIT    = '0.3x15  '           / menu=2,pos=89000                               GRAT    = 'ShortXD '           / menu=0,pos=719950                              PLATE_SC=       0.150000000000 / PlateScale arcsec/pixel                        RA      = '+03:18:42.06 '      / Right Ascension                                DEC     = '+08:27:55.7 '       / Declination                                    HA      = '+00:30:3.1911111'   / Average Hour Angle                             AIRMASS =        1.02961111111 / Average Air Mass                               EPOCH   =        2000.00000000 / Epoch                                          MODENAME= 'ShortXD '           / Spectroscopy mode                              FLAT    = 'flat303-307.fits'   / Flat field image                               NAPS    =                    1 / Number of apertures                            NORDERS =                    1 / Number of orders                               ORDERS  = '0       '           / Order numbers                                  START   =                    0 / Array column of first FITS array column        STOP    =                 4159 / Array column of last FITS array column         SLTH_PIX=        100.000000000 / Slit height in pixels                          SLTH_ARC=        15.0000000000 / Slit height in arcseconds                      SLTW_PIX=        2.00000000000 / Slit width in pixels                           SLTW_ARC=       0.300000000000 / Slit width in arcseconds                       APPOSO03= '3.71569 '           / Aperture positions (arcsec) for order 03       APPOSO04= '3.70895 '           / Aperture positions (arcsec) for order 04       APPOSO05= '3.69443 '           / Aperture positions (arcsec) for order 05       APPOSO06= '3.69559 '           / Aperture positions (arcsec) for order 06       APPOSO07= '3.72771 '           / Aperture positions (arcsec) for order 07       APPOSO08= '3.94843 '           / Aperture positions (arcsec) for order 08       PSFRAD  =        2.00000000000 / Optimal extraction PSF radius in arcseconds    APRADIUS=        1.25000000000 / Aperture radius in arcseconds                  BGSTART =        2.20000000000 / Background start radius in arcseconds          BGWIDTH =        2.00000000000 / Background width in arcseconds                 BGORDER =        0.00000000000 / Background polynomial fit degree               WAVECAL = 'wavecal308-310.fits' / Wavecal file used for wavelength calibration  XUNITS  = 'um      '           / Units of the X axis                            YUNITS  = 'ergss-1cm-2A-1'     /Units of the Y axis                             XTITLE  = '!7k!5 (!7l!5m)'     / IDL X title                                    YTITLE  = '!5f!D!7k!N!5 (ergs s!E-1!N cm!E-2!N !5!sA!r!u!9 %!5!n!E-1!N)' / IDL YVERSION = 'v3.4    '           / Spextool version                               RES     =        2000.00000000 / Average spectral resolving power               DISPO03 =    0.000537534000000 / Dispersion (um pixel-1) for order 03           DISPO04 =    0.000403225000000 / Dispersion (um pixel-1) for order 04           DISPO05 =    0.000322760000000 / Dispersion (um pixel-1) for order 05           DISPO06 =    0.000269237000000 / Dispersion (um pixel-1) for order 06           DISPO07 =    0.000231123000000 / Dispersion (um pixel-1) for order 07           DISPO08 =    0.000202655000000 / Dispersion (um pixel-1) for order 08           DAIRMASS=          -0.00277778 / Average airmass difference between std and obj HISTORY The output FITS files contain a 3-D array of data consisting ofsets of  HISTORY  triplet arrays of data for each aperture and each order,where each tr  HISTORY iplet is composed of an array for the wavelength,an array for the flux  HISTORY , and an array for the error. The tripletsfor each aperture are stacke  HISTORY d behind one another, followed bythe triplets for the next order, etc.  HISTORY  If no orders have beenskipped or deslected in the extraction process,  HISTORY  the contents ofaperture Y in order X can be found as follows:lambda =  HISTORY array[*,0,( X - (smallest order number))*naps + (Y-1)], flux   =array[  HISTORY *,1,( X - (smallest order number))*naps + (Y-1)], error  =array[*,2,(   HISTORY X - (smallest order number))*naps + (Y-1)]  Forexample, for an SXD fil  HISTORY e with two apertures, the wavelengtharray for aperture 1 in order 3 is  HISTORY  located in array [*,0,0], theflux is in array [*,1,0] and the error i  HISTORY s in array [*,2,0]. Foraperture 2, the wavelength is in array [*,0,1],  HISTORY  the flux is inarray [*,1,1] and the error is in array [*,2,1]. For or  HISTORY der 4,the flux for aperture 1 is in array [*,1,2], while the flux fora  HISTORY perture 2 is in array [*,1,3]. For order 5, the fluxes for thetwo aper  HISTORY tures are in arrays [*,1,4] and [*,1,5], etc.  Thespectra have been co  HISTORY rrected for non-linearity.                                              HISTORY                                                                         HISTORY Xcombspec History                                                       HISTORY                                                                         HISTORY The spectra were combined using a Robust Weighted Mean.  The robust     HISTORY threshold was 8.00000.  The files spectra0279.fits, spectra0280.fits,   HISTORY spectra0281.fits, spectra0282.fits, spectra0283.fits,                   HISTORY spectra0284.fits, spectra0285.fits, spectra0286.fits,                   HISTORY spectra0287.fits, spectra0288.fits, spectra0289.fits,                   HISTORY spectra0290.fits, spectra0291.fits, spectra0292.fits,                   HISTORY spectra0293.fits, spectra0294.fits, spectra0295.fits,                   HISTORY spectra0296.fits were combined.    Aperture 01 Info: The scale          HISTORY factors were determined using order 04.  The scale factors are          HISTORY 0.950808, 1.00042, 0.969213, 0.994553, 0.997796, 1.01031, 0.985803,     HISTORY 1.03062, 1.00003, 1.03387, 0.998878, 0.942249, 1.00820, 1.03099,        HISTORY 1.03239, 0.995535, 0.989711, 1.04252.  The median RMS deviation in      HISTORY each order is 0.0476316, 0.0471530, 0.0484839, 0.0436290, 0.0460087,    HISTORY 0.0515315.    The spectral shapes have been corrected.                  HISTORY                                                                         HISTORY Xtellcor History                                                        HISTORY                                                                         HISTORY This spectrum was telluric corrected using the telluric correction      HISTORY spectra 2MASS_03184214+0828002_tellcor_tellcor.fits.  The B and V       HISTORY magnitudes of HD_21379 are 6.26200, and 6.28900 respectively.  The      HISTORY velocity shift of Vega is -1.47534 km s-1.  The Vega model was          HISTORY modified using the deconvolution method.  The maximum deviation and     HISTORY rms deviation between the modified Vega model and the data over the     HISTORY kernel wavelength range are 2.44074 % and 0.549780 %, respectively.     HISTORY The telluric correction spectra for aperture 01 were shifted by         HISTORY 0.176818, 0.130143, 0.0272491, 0.103381, 0.0464462, 0.00000 pixels.     HISTORY                                                                         HISTORY Xmergeorders History                                                    HISTORY                                                                         HISTORY This merged spectrum was derived from aperture 01 of file               HISTORY 2MASS_03184214+0828002_tellcor.fits.  The scaled factors for orders     HISTORY 3, 4, 5, 6, 7, 8 are 1.00000, 1.00000, 0.963510, 1.02734, 1.02338,      HISTORY 1.34986 respectively.                                                   END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             ?éÝ·cÐ{¢?éß¡X"2?éá‹-hxü?éãu"57£?éå^÷¦?éçHËÌ!_?éé2 —¨@?éëuc;#?éí*-~'?éîïþù(þ?éðٳÃñ?éòÃhêÖ?éô­=Y¹…?éö–Ò"Üm?éø€†íg?éúj;·ý©?éüSð' "?éþ=…Kòš?ê'Pð?ê®Þ»"?êúC¨1*?êãØq³
?êÍm;@¹?ê	·Ú8?ê vÍ#Ÿ?ê
Š–Ôµ?ês€_5­?ê\õ'¢g?êFiðä?ê/Þ¸Ÿ?ê3Ó$?ê¨HnÏ?êëýºE?êÕqØmT?ê¾ÆŸÐ+?ê ¨g>®?ê"'p.¸Ø?ê$z¤ôâ»?ê&cù¼t/?ê(MN"F?ê*6ƒJ^?ê,¸¶e?ê.ì×Z?ê/ò!‰ã?ê1ÛVdÿ?ê3ċ*‹«?ê5­ŸïÁì?ê7–Ô¶_¯?ê9é{­?ê;hþAØ?ê=Rj,?ê?;'ËÚ?êA$<'UR?êC
QVÜ?êDöF^?êFßZà°?êHÈO¤ý5?êJ±DiUÈ?êLš9-¹Ã?êNƒ-ò)*?êPl"¶£ó?êRU{* ?êT=ì>_¨?êV&áü?êXµÆHÐ?êYøŠ‰ g?ê[á_MQ?ê]Ê4q‹?ê_³Óë?êa›½–å?êc"'Y¤?êemGãc?êgVߊ
?êi>Сßî?êk'…dA
?êm:&­i?ênøÎçÈò?êpცK¼?êrÊ8lÙ¸?êt²Í.×?êv›aï_$?êxƒö°²œ?êzl‹r;?ê|U 3zý?ê~=´ôïæ?ê€&I¶oí?ê'¾vžÿ?êƒ÷S85@?ê…ßÇøz"?ê‡È<¸ÊÝ?ꉰ±y&H?ꋙ&9ŒÃ?ꍁšùþM?êjºzß?ê'Rdy¦b?ê":Ù:9?ê•#-ùz?ê—'¸Ç?ê˜ó×x›?êšÜ,7?êœÄ€öî?Ɡնfþ?ꠕ
tŽA?ê¢}_4?ê¤e"òY¬?ê¦MÈ°¡¶?ê¨5ýnô¤?êª2-Ry?ê¬fë»1?ê­î›ª.É?ê¯ÖÐh­=?ê±¾å%Úk?곧än"?굏.¡±m?ê·wC^ÿ?ê¹_XW•?ê»GlÙºÞ?ê½/—(ó?ê¿–T¡Ò?êÀÿ‹ÉL?êÂçŸÎW³?êÄϔŠ"°?êÆ·‰FÜm?êȟ~.â?êʇr¿Œ?êÌog{óú?êÎW\8f'?êÐ?Pôãß?êÒ'%°ª?êÔl¢R?êÕöï'ãr?ê×ÞÃã/:?êÙƘž…§?êÛ®mYæ²?êݖBR`?êß~ÐȬ?êáeˊí^?êãM FxÙ?êå5U²¶?êç)¼S]?êéÞv¢^?êêì"0ûé?êìÔGë`?êî»ü¥Î£?êð£'^ë'?êò‹Fo=?êôrÚÒ¡/?êöZ9Û?êøB$F€Å?êú)¸ÿÒ-?êüM¹.?êýøâr"Z?êÿàw, ?ëÈå€V?므©µ?ë—W9Ã?ë~Šwö?ë	fÉÖ?ëM"oÑ?ë
59Í1?ë|ò4ð?ëñª§	?ëëFaÇ4?ëÒ»N?ëºтØ?ë¡"ŠK?ëˆÙAgÆ?ëp-ø»‹?ëW'°Ÿ?ë >×gü?ë"&,ôœ?ë$
€Öq"?ë%ôՍø¬?ë'Ü
D-Å?ë)Ã^ûÉj?ë+ª"²ú?ë-'ÈhfÃ?ë/xýÄÀ?ë1`1Õ,ñ?ë3Gf‹ŸS?ë5.›Bâ?ë7Ïø¢ž?ë8üä­×1?ë:ädr??ë<Ë.»?ë>²BÏ?ë@™W"k:?ëB€l9Òy?ëDg€ïCÑ?ëFN•¤¿C?ëH5ªZDÌ?ëJ¿Ôk?ëL³Ä¿?ëMêÈyµ?ëOѽ.ò?ëQ¸±âbp?ëSŸ¦–Çô?ëU†›K7~?ëWmÿ±?ëYT"´4 ?ë[;yhÂ2?ë]"Ný^?ë_	BОé?ë`ðƒî?ëbÖì7G?ëd½àì?ëf¤µŸs†?ëh‹ŠRêq?ëjr_kI?ëlY¸™¥?ën?èl.N?ëp&½Ìâ?ër
qÒí?ësôF…ËF?ëuÚû8+?ëwÁ¯ê"½?ëy¨dB?ë{O…ž?ë}uÎÓ?ë\'´Ø?ëCeÜC?ëƒ)Ì€ë?ë…€Ë/c?ë†÷|‹4?ëˆÝª-ðË?ëŠÄ>ß`-?댪ó'5Â?뎑ˆC¸©?ëwüóèÝ?ë'^'¥=?ë"E&W]?ë–+»É4?ë˜/¹ N?ë™øÄjݔ?ë›ß9H?ëÅ­Ë¼A?러"|:?롒—,Á¨?ë£yÝRÛ?ë¥_€í°?ë§Eõ>'2?ë©,Iíã×?뫾ž›š?ë¬ù3O\ú?ë®ß‡þË|?ë°ÅÜ®C•?벬1]ÅH?봒†
P?ë¶xÚ¼åk?ë¸_/lƒÕ?ëºE"+Ó?ë¼+ØËÝZ?ë¾
z;ë?ë¿øb*ˆ?ëÁޖØr'?ëÃÄëˆIÑ?ëÅ« 6Îw?ëǑTå\›?ëÉw‰"ô??ëË]¾B•_?ëÍCòñ?ø?ëÏ*'Ÿô
?ëÑ\N±?ëÒöpüþ?ëÔÜ¥ªìh?ëÖºXi¸?ëبÏðq?ëڏ´Ý#?ëÜubv³?ëÞ[-§?ëàAA½Åÿ?ëâ'Vk{»?ëä
k:Õ?ëåó_Ŧ¾?ëçÙtsx"?ëé¿i÷0?ëë¥}ÍÛ¹?ëí‹rzm?ëïqg'Ÿ?ëñW{Õ!?ëó=pµ^?ëõ#e.ké?ë÷	YÛ+À?ëøï.†˜H?ëúÕ#3j®?ëü»àFY?ëþ ì‹Î¯?ì†á8¼Ü?ìlµäW±?ìRŠûÁ?ì8=¦?ìSè¼)?ì
("{ã?ìéý@DÏ?ì
ÏÑìð?쵆–•¤?ì›[Bz ?ì/îgÈ?ìfä™ÿ?ìL¹Eú?ì2mï®|?ì"šd$?ìý×E"ë?ìã‹ïêÒ?ì É@š»Ø?ì"®õE•ö?ì$"©ðy1?ì&z^›eƒ?ì(`FZì?ì*E§ïüÁ?ì,+\›M?ì.ñD¸E?ì/ö¥ïÑð?ì1Ü:™—ÿ?ì3ÁÏCg?ì5§cí?7?ì7Œø— ]?ì9rA
…?ì;X!êý±?ì==¶"ùÛ?ì?#+=¢V?ìA¿ç°y?ìBîT'ǘ?ìDÓÉ:Šþ?ìF¹=ãW[?ìHžÒ‰X?ìJ"G6gž?ìLi»ßNÌ?ìNO0ˆ>î?ìP4¥17ø?ìRÚ9ì?ìSÿŽƒDÈ?ìUäã*ûØ?ìWÊWÔ}?ìY¯Ì}>?ì[•!%»?ì]z•ÎG?ì__êv*o?ìaE?·?ìc*"ÆØ?ìeèn	Ë?ìfõ]mO?ìhڑ¾ 0?ìj¿æf8Ÿ?ìl¥;YÙ?ìnŠ¶ƒã?ìpoÄ]Yù?ìrU•"?ìt:m­Ù÷?ìv¢TÊc?ìxÖûÑ?ìyê+¤"=?ì{Ï`K,í?ì}´"ò@X?ì™É™\?ì~þ@\?ìƒd2ç®ô?ì…IgŽåC?ì‡.|4Ç?쉰Ü2?ìŠøåƒ_˜?ìŒÝú)[ä?ìŽÃ.н¡?쐨CvËE?쒍Xá'?ì"rlÃ'?ì–W¡j"ß?ì˜<¶µ?ìš!ʶíò?ìœß]/j?ìëÔ¶?ìŸÐè¨oh?졵ýNʳ?죛õ.—?쥀š>D?ì§e@³P?ì©JåÔ$?ì«/Šý"?ì­1ŒA?ì®ù
ÖÆÀ?ì°Þ|	Æ?ì²Â÷!UU?ì´§ëÆ©l?춌àl?ì¸qÕk%?ìºVɶØÄ?ì¼;žZò?ì¾ "p±?ìÀ‡¥÷Ë?ìÁê\J*‹?ìÃÏPï—?ìÅ´%"E?ìǘú8Rj?ìÉ}îÞÕ?ìËbÂ`Û?ìÍG˜&ÆQ?ìÏ,lË42?ìÑAoª€?ìÒö)9?ìÔÚ기Y?ìÖ¿Ÿ[ã?ìؤtzî?ìډH¥;?ìÜmýHg
?ìÞRÑí?ìà7†t©?ìâ[56n?ìäØ£°?ìååÄ|L?ìçÊy—9?ìé¯-Ã~?ìë"hô?ìíx·ŸÛ?ìï]K­â.?ìñBQ‰±?ìó&´õ9?ìõi˜ñ™?ìöïþ;U?ìøԲ߻?ìú¹g'î¨?ìüü%jï?ìþ'Çïx?ígEkÙ%?íKÚn+?í0n±i?íS°ä?íù·÷»€?í	ÞLšqg?íÂá=/…?í
§Uޘê?í‹êgk?íp$>?íUÇù?í9ˆh§?í–L?í±®¨?íç&P0=?í˚ñÚø?í°/"êÃ?í "¤6¥Æ?í"yØhã?í$]­{'?í&B"dj?í(&–¿?Ü?í*a#k?í+ï€?í-Óô¥È?í/¸IE¡¢?í1œ½ç¥ƒ?í32‰±r?í5e‡*h~?í7Iû̄‰?í9.pn¨ ?í;ÅwÍ?í<÷°O?í>ێR‹2?í@¿âóro?íB¤7"a°?íDˆ¬6µé?íFm×µ-?íHQUx¼k?íJ5ª˨?íLþºâÚ?íMþS\
?íOâ§ý)1?íQÆܜûN?íS«1>2`?íU…ßqb?íWsº[X?íYX ª6?í[<CÀ¤?í] ˜bÂ?í_Íh?í`é!£zö?íbÍVC"k?íd±ŠãµÄ?íf•¿ƒÞþ?íhz%m?íj^HŦ?ílB}eæü?ín&²/´?íp
榀I?íqïFØ·?ísÓ/åÛõ?íu·d†D?íw›™&´?íyÍÇ+Å?í{câfNU?í}HÕ¹?í,+¦å?í`Fžæ?í'ôtåà¦?í"Ø©†‡>?톼¾%ؒ?툠ÒÅ1¨?튄çd'†?íŒiX4?íŽM0¤È•?í1ED@µ?í'YãÀ–?í"ùnƒH1?í•Ýƒ"׉?í—ÁwÁ†?홥Œ`°P?훉¡VÎ?ímµ ?íŸQª>]Ó?í¡5¾Þm?í£Ó}à´?í¤ýÈP—?í¦áܼ%8?í¨ÅÑZ¤r?íª©åúˆk?í¬Ú™ø?í®qÏ7­)?í°UÃÖJû?í²9ØvM?í´Íú§?í¶Á³¯a?í·å¶Rk»?í¹Éªñ/±?í»­ŸûE?í½'".Îp?í¿uˆÍ©3?íÁY}l‹?íÃ=R
d?íÅ!F©	æ?íÇ;Hû?íÈé/ç¤?íÊÍ"®½?íÌ°ù#¾?íΔÍÁx´?íÐxÂ`—?íÒ\–þ`Ò?íÔ@‹Ž½?íÖ$`;g
?íØ4ÙFä?íÙì	w.<?íÛÏþz6?íݳҴp'?íߗ§Rnf?íá{{ðs¼?íã_PŽ€Š?íåC%,"Ñ?íç&ùÊ°'?íé
ÎhÓË?íêî£þu?íìÒw¥0—?íî¶LCj'?íðšàN?íò}Õ~–u?íôaªæS?íöE~»= ?íø)3X?1?íú
ö¥M?íúÆÙD?íýH&0V?íÿ:€s&ã?ît˜¾Ê"?î®ÑՓ?îèéW·?î#£P?î
]9ðyØ?î—R<P§?îÑJ†Ôy?îbÒ¿®?îE{µ?îsiWu?î¹k´ÿ?îócþº²?î-\I{‰?îgT"F…?î ¡Lß¡?î"Û%(¥?î%s†ü?î'Nõ½7?î)ˆÎ½"?î+¦Pgé?î-ü~š^?î06VãÚä?î2p/-£v?î4©çvÚ?î6㟾˜D?î9x~î?î;W0Qc?î=è™¯Ô?î?ʀàú
?îB9)«u?îD=Ñq	Ÿ?îFw‰¹Îû?îH±"A?îJêºH½?îM$RC?îO]ê×Òè?îQ—ƒl³?îSÐûe³'?îV
"­`Á?îXDóºþ?îZ}":?î\¶ü€?î^ðtÇë?îa)í
†š?îccER´Ý?îeœ½™J;?îgÖތ#?îjŽ%5%?îlHæjŠ¬?în'>¯ê?îp»vóõÑ?îrôÏ9h²?îu.'~å[?îwg_Ãz?îy ˜AY?î{ÙðLÛ;?î~('!'?î€L`Õq¢?yn?±\ђ?î†÷ɟál?î‰1äXE?î‹j'{}?2j¨_?îÜJ­Þç?î'bñ?î"N{4hé?sv_?î˜À‹¹¼?îšùƒûÅ|?î2œ?5Æ?îŸk"RT?ŒÃxy?î£ÝeJÜ?î¦]F"%?î¨OUˆÆú?-ɶ?î¬Á
®Ÿ?î®ùþM?î±2֎¸?î³k®Ï.á?gð1?î·Ý?PX?îº'Iû?î¼NÏÑ'¼?ˆø?îÀÀ`R]?îÂù'W&?îÅ1ÐÒZ¹?îÇji
b?îÉ£!Q Ï?îËÛّ@©?îÎqÐ?îÐM
áÔ?î҅ÂOã?îÔ¾ZŽî?îÖöòÌ÷]?îÙ/k
"Ä?îÛhI˜ç?îÝ ›ˆ¦e?îßÙÆ_Ö?îâŒ"˜?îäJ$CL?î悜!v?î軿)?îêólûŠ¿?îí+å9|?îïd]wv"?îñœµ´û?îóÕ
ð̨?îö
†.âü?îøEÞk¥'?îú~6¨p?îü¶ŽåE-?îþîÇ Å˜?ï']¬¤?ï_W™?w?ï—¯Ö8ç?ïÏèÞ?ï
 MŒz?ï@X‰D?ïxÅ´?ï°ÉΎ?ïèá;D?ï!w 6?ïY1±¨?ï'ií–]?ïɂ(0c?ïšbӅ?ï 9²º?ï"qÊØ5?ï$©Ã•ì?ï&áÛL]Z?ï)ӅÐa?ï+QëÀ©ê?ï-‰ãú/?ï/ÁÜ3½0?ï1ùÔmT[?ï41̦ô‹?ï6iÄà»?ï8¡òw?ï:ٕR­¦?ï=m‹X?ï?IEÄ?ïA=ýZ?ïC¹5Û·?ïEðînf??ïH(¦¥œ@?ïJ`~Þ8ª?ïL˜WÞ?ïNÐN.Å?ïQç†åó?ïS?Ÿ¾H…?ïUwWõ³þ?ïW¯-(W?ïYæÈd¥'?ï\€œ+«?ï^VÒ]?ï`Ñ	ôñ?ïbÅi@8?ïdý!wá•?ïg4¹®6d?ïilQä"?ïk£êúy?ïmۂQiº?ïp‡áÄ?ïrJ²¾b™?ït'*óŽ²?ïv¹Ã*!?ïxñ;_^¶?ï{(³"¥?ï}`+Éô7?ï—£ÿL?ïÏ4¬²?ï""j?ï†>Ÿˆ?ïˆudÓ¥H?Ý	(¾?ïŒä5=W\?qŽ¦?ï'Rå¥Î¡?=ÚB?ï•Á–h"?ï—øîBˆ?ïš0Fw%"?ïœg~ª2Ò?ÖÞ¦±?ï ÖŤ?ï£
GDí1?ï¥Dx[?ï§{·«V?全ïޗy?ï«ê(ái?ï®!`E3í?ï°X˜x?ﲏ°ª•?ï´ÆÈÜ£¶?ï¶þw?ï¹5B8,?ï»l1t`j?ï½£I¦'0?ï¿ÚaØÊv?ïÂz??ïÄHr;øô?ïÆŠnK¼?ïȶ'ŸIh?ïÊíšÑ­*?ïÍ$"»È?ïÏ[‹3ÒÝ?ïђƒdòi?ïÓÉ{–e?ïÖsÇJÒ?ïØ7K÷&?ïÚnD(g]?ïÜ¥XSt?ïÞ܉¥'?ïáì¹¢z?ïãIÄé§Ç?ï倝µw?ïç·uIˈ?ïéîMyéø?ïì%%ªÆ?ïî[ýÚ?ð?ïð'¶	Ö?ïòɎ9Y±?ïõFhDB?ï÷6þ—7$?ïùmÖǐ?ïû¤Žö"†?ïýÛG%Ÿ\?ðÿªY¿?ð$[Áçö?ð?§ØË?ðZóï³+?ðv`üž?ð'¬ì?ð¬ø5àž?ðÈDLØÏ?ðãcÕ?ð	þÜzՊ?ð('Ú?ð5t¨â¹?ð
PÀ¿ï{?ðkìÕ¢«?ð‡8ì· ?ð¢…Ю?𽱐%?ðØý0±a?ðôIGÖ³?ðu]¢l?ð*ÁtÏå?ðE튣Ä?ða {¶?ð|e·µf?ð—'Í•y?ð²½ãy˜?ðÍéùaÈ?ðéN?ðB%>M?ð n;2¡?ð!:šQ*ÿ?ð"UÆg'g?ð#pò}'Ù?ð$Œ",R?ð%§J©4Ô?ð&ÂV½ã§?ð'݂Óô4?ð(ø®êÄ?ð*ºþâ?ð+.çà:?ð,Ió)£?ð-e?ǵ?ð.€+T'š?ð/›Wj¿3?ð0¶c'?ð1Ño"hï?ð2ì{©CÉ?ð4§¿€W?ð5"³Ôc%?ð6=¿éIî?ð7XËþ4°?ð8sØ#i?ð9Žä(?ð:©ð=À?ð;ÄÜP©Ÿ?ð<ßèe¨/?ð=úôzª³?ð?±)?ð@0ì£]Ô?ðAKø¸l.?ðBgÍ~w?ðCðá6ð?ðDœüöQ?ðE·é
n?ðFÒÕÕ®?ðGíá2û?ðIÍFdz?ðJ#¹Z—µ?ðK>¥nkž?ðLY±ƒ¡3?ðMt—|í?ðN‰«\Ž?ðOªu¿@?ðPÅaÓ'~?ðQàMçÍ?ðRû9ûþ?ðT&õ?ðU0ò!Ž@?ðVKÞ5‰?ðWfÊI‡Ë?ðX¶]Š`?ðYœ'p3
?ðZ·n"=Z?ð[Ò:–í½?ð\í&ªÿÅ?ð^ò½·ß?ð_"ÞÑњ?ð`=ªä'f?ðaX–ø²Õ?ðbsczM?ðcŽ/Ež?ðd¨û1Ä?ðeÃçEEŠ?ðfÞ³XY?ðgùjöú?ðiK}Õn?ðj/·³?ðkI㣝Æ?ðld¯¶‡«?ðm{Éu_?ðnš'Û	?ðo´óíþ`?ðpÏÀ÷z?ðqêŒôa?ðs8%—A?ðt 8›½?ðu:ÐK¤?ðvU|]R=?ðwpHpb?ðxŠô'Û?ðy¥À•/<?ðzÀl¦ì?ð{Û¸­¥?ð|õäËÐT?ð~Ý˜ò?ð+<ïeO?ð€Eé5m?ð`µg$?ð'{a&>À?ðƒ–
8?ð"°¹Iù7?ð…Ëe[Ü
?ð†æm¡?ðˆ½¬î?ð‰I=?ðŠ5õ¢.Þ?ð‹P¡´$X?ðŒkMÆ‹?ð…ùØu?ðŽ …è½:?ð»1úÁ?ðÕ¾k¾?ð'ðjw~?ð"/†ò?ð"%¢@<8?ð•@.Põ1?ð–ZÚc»?ð—ufsÐ?𘐅ñü?𙪞–¹³?ðšÅ*§…?ð›ß¶¸T'?ðœúBÉ&ã?ðžîÛ[0?ðŸ/zì5A?ð Jýý?ð¡d"
ôd?ð¢Ùq?𣙫/Â&?ð¤´7@®'?ð¥ÎÃQžƒ?ð¦é/a4D?ð¨»r+Ž?ð©Gƒ&}?ðª8Ӕ%
?ð«S?£ÉY?ð¬mË´Ï.?ð­ˆWÅØ¥?ð®¢ÃՇÐ?ð¯½O昄?ð°×»öNë?ð±òHfÜ?ð³´$~?ð´'@(C§?ðµA¬8?ð¶\GÐò?ð·v¤Xúë?ð¸'hʏ?ð¹«|xÌ?ðºÅèˆtŸ?ð»àT˜O
?ð¼úÀ¨-	?ð¾L¹l‹?ð¿/¸ÉQ¶?ðÀJ$Ù:r?ðÁdé&Á?ðÂ~üùŸ?ðÙI¬!?ðijµ£#?ðÅÎ!'´?ðÆè7›Õ?ðÈùG"?ðÉEVDÎ?ðÊ7±fM˜?ðËRvYì?ðÌli…Ù?ð͆ՕC?ðΡA¥68?ðÏ»³òÂ?ðÐÕùÄÅ?ðÑðEÒÔ_?ðÓ
'á›|?ðÔ$ýñÄ?ðÕ?J'@?ðÖY¶Áä?ð×t—?ð؎N.oÉ?ðÙ¨š=L?ðÚÃM‰¯?ðÛÝR\lç?ðÜ÷žkSž?ðÞêz=Õ?ðß,6‰+‹?ðàF'˜¾?ðá`Χm?ðâ{¶	œ?ðã•fÅC?ð䯲Ôe?ðåÉþã?ðæä*ð¯?ðçþvÿ¸¬?ðéÃÅ´?ðê3Ö4?ðëM[,ê)?ðìg‡:£•?ðíÓI¾u?ðî›ÿW~Ë?ðï¶Kf '?ððЗuÅÐ?ðñêÐ}?ðó'¼?ðô; Ž,?ðõ9‡¯Á/?ðöS³½™œ?ð÷mßËux?ðøˆ+Ú²Æ?ðù¢Wè•~?ðú¼ƒö{¡?ðûÖ°e0?ðüðü°0?ðþ(! "?ðÿ%T/"c?ñ?€=‹š?ñY¬K†:?ñsØY"A?ñŽg…®?ñ¨0uŠ'?ñÂ\ƒ'º?ñ܈'žY?ñö´Ÿ­Z?ñ	à­¿¿?ñ
+»Õ‡?ñE8Éî±?ñ_dØ=?ñ
ypäÍ?ñ"œòði?ñ­É?ñÇÕ
ã?ñâw?ñü-*A<?ñ97P?ñ0eENÍ?ñJqR+•?ñd`iÉ?ñ~©mMF?ñ˜Õ{'+?ñ²áˆ|Y?ñÍ
–Çî?ñ磸Ë?ñ%°¬ü?ñQ¿"?ñ 5]Ëýp?ñ!OiØûŸ?ñ"i•ç[6?ñ#ƒ¡ô`?ñ$®h5?ñ%·ºs­?ñ&ÑÆ'w?ñ'ëÒ("?ñ)Þ5©ù?ñ* 
D Æ?ñ+:Q<Ì?ñ,T"^\?ñ-nj ª?ñ.ˆwF"?ñ/¢&"oÌ?ñ0¼2'œM?ñ1Ö>žÌ?ñ2ðJ«ÿ-?ñ4
V¹5‹?ñ5$bÆo1?ñ6>NÒN?ñ7XZߎ8?ñ8rfìѱ?ñ9ŒRøºV?ñ:¦_Z?ñ;ÀkQ¢?ñ<ÚWD?ñ=ôc,—ß?ñ?o9îñ?ñ@([Eë%?ñABgSH¸?ñB\S_Ko?ñCv_l¯€?ñDKx¸³?ñEª7"Å$?ñFÄC'2ð?ñGÞ/žEÚ?ñHøª\?ñJ'·Ó"?ñK,Ãð?ñLEÿÐö?ñM`ݑ&?ñNy÷é·n?ñO"ãõàð?ñP­Ð
§?ñQǼ=•?ñRá¨pº?ñSû´(7?ñU 4>Ç?ñV/Œ@{‰?ñWIxL»€?ñXcdXþª?ñY}PeE?ñZ—<qŽ"?ñ[±(}ÛR?ñ\ËŠ+A?ñ]äà• :?ñ^þÌ¡v‡?ñ`¸­Ð?ña2¤º,®?ñbLÆŒ…?ñcf|Òï‹?ñd€HÝ÷'?ñeš4ê`ì?ñf´ öÍs?ñgÎ
=#?ñhçÙQÒ?ñjÅÇÕ?ñk'%âÔ?ñl5}2_(?ñmOi>Þ¡?ñni5J?ñoƒ!VˆÚ?ñpœía³™?ñq¶Ùn?¦?ñrÐ¥yp¬?ñsꑆ?ñu]':N?ñvIÒè?ñw8©v?ñxQá´Q$?ñykÍÀó!?ñz…™Ì:
?ñ{Ÿeׄ?ñ|¹Qä/r?ñ}Óï¹?ñ~ìéúÓ?ñ€Ö‡Î?ñ ¢áj?ñ':n> ?ñƒT:)ð?ñ"n5Ú?ñ…‡Ò@fÝ?ñ†¡¾M.-?ñ‡»ŠXš`?ñˆÕVd	«?ñ‰ï"o|?ñ‹îzñ"?ñŒ"º†j?ñ<†'å²?ñŽVRdi?ñp¨æ3?ñ‰ê´k?ñ'£¶¿òÿ?ñ'½'Ë~?ñ"×N×?ñ"ñâ3?ñ–
ÆìÓ/?ñ—$'øjr?ñ˜>_Â?ñ™X+¢"?ñšq÷BŽ?ñ›‹£%‡Ï?ñœ¥o1.T?ñ¿;<×è?ñžÙH""?ñŸò³RÕò?ñ¡^ˆ¥?ñ¢&Kj>_?ñ£?÷t˜é?ñ¤YÀTµ?ñ¥sŒ‹?ñ¦;–w)?ñ§§¢<?ñ¨À³¬¥µ?ñ©Ú¸p£?ñªôKÄ>•?ñ¬
÷αO?ñ­'ÃڅJ?ñ®Aoäþ?ñ¯[;ðØ?ñ°tçûVÈ?ñ±Ž"؉?ñ²¨`»?ñ³ÂCO?ñ´ÛØ(,R?ñµõ"2º?ñ·0=JÐ?ñ¸(üI<Ï?ñ¹B¨Sӈ?ñº\T^m<?ñ»v jh2?ñ¼ÌuÝ?ñ½©xªƒ?ñ¾ÃD‹®i?ñ¿Üð–W?ñÀöœ¡–?ñÂH«± ?ñÃ)ô¶b¡?ñÄCÀÂuc?ñÅ]lÍ,Ó?ñÆw×ç9?ñǐÄ⤔?ñȪpídå?ñÉÄø()?ñÊÝÉîa?ñË÷•Ö?ñÍAáö?ñÎ*í$±?ñÏD™/ƒ?ñÐ^E:Wû?ñÑwñE/Ý?ñґP
¯?ñÓ«IZèq?ñÔÄõeÉ"?ñÕÞ¡p¬¿?ñÖøM{"L?ñØù†|Æ?ñÙ+¥'i,?ñÚE1šú/?ñÛ^Ý¥ìk?ñÜx‰°á"?ñݒ5»Ù£?ñÞ«áÆԟ?ñßōÑ҃?ñàß9ÜÓO?ñáøåç×?ñãqñO?ñä,üˆÓ?ñåEÊ•9?ñæ_v¤ˆ?ñçy"¶½?ñ蒮'mƒ?ñé¬Z2…€?ñêÆ= _?ñëß²H¾#?ñìù>R€t?ñîê]£ü?ñï,–hÊc?ñðF"r•Z?ññ_Î}Á'?ñòyzˆðŠ?ñó"'Ä?ñô¬²øå?ñõÆ^©0‰?ñößê³·?ñ÷ù–¾J?ñù"È+û?ñú,ÎÓo?ñûFzÞµ?ñü`èŸz?ñýy²óë"?ñþ">ýÛJ?ñÿ¬ë	,¤?ò$p%€4?òyÞ¿.?òÏmYâ°?ò$Ûók?òzJŒ÷ˆ?òϹ&ˆ4?ò%'À
?ò	z–Y¶?ò
ÐóS.?ò%sŒô{?ò
zâ&™î?òÐ0¾å)?ò%ŸX'ã?òzíðæe?òÐ\Šœe?ò%«"ø'?ò{¼¶h?òÐhUj?ò%¶í'‰?ò{…îÃ?òÐT_?ò%¢¶Ó?òzñOL?òÐæj]?ò %n~ë?ò!z½oë?ò"Ï뮚r?ò$%:G'o?ò%zhÞZ ?ò&ϗuâ?ò($Æ˵?ò)z¥hþ?ò*ÏC<«ò?ò,$qÓòö?ò-y k>?ò.ί.À?ò0#ݘê?ò1y/Ù?ò2Î:Ç4^?ò4#I]5A?ò5xwô˜'?ò6͆Š¡ƒ?ò8"• ®z?ò9wøÞ?ò:ÌÒN2Þ?ò<!àäKá?ò=vïzhç?ò>Ëþ‰ï?ò@!¦®÷?òAuû;y"?òBË	Ѧ˜?òD gם?òEuü®1?òFÊ'ç,?òH'Ŷ?òIt¾¨?òJÉRí&?òLïçי?òMrÞ|Æ?òNÇ͸f?òP»¦®¼?òQqª;©?òRƘЧE?òT‡e©v?òUpuú¯–?òVÅDŽ[8?òX3#i;?òYo··?òZÃðL2—?ò\¾ßíï?ò]m­u§?ò^Â|ÎÖ?ò`Jœ•ð?òal0`ñ?òbÀçÄ/Ü?òd¶X­?òej"ëÙc?òf¿S´?òh4?òihЦq?òj½8žA?òlM̈j?òmfü_ü?òn»Êó	è?òpy…¡8?òqe(<g?òr¹ÖªÛr?òt…=~[?òucSу™?òv·âbϼ?òxõ~4?òya?ˆ0'?òzµîæ©?ò|
œ­ ©?ò}_+??ò~³ÙÑÁ©?ò€hc(¬?ò]õñþ?ò'±¥‡`£?ò"4Ó?ò…ZªIb?ò†¯Q;Ãw?òˆßÍA]?ò‰Xn^Ã?òŠ¬üðH'?òŒ‹ÑÞ?òV^÷?òŽª¨¤ïÙ?òÿ5&?ò'S¥Æ¾w?ò'¨Vü2?ò"ü¢èœ5?ò•Qxá|?ò–¥€	*‡?ò—úšÕÚ?ò™N}+&l?òš¢ë»zÁ?ò›÷ZKÒØ?òKÈÜ.®?òž 7lŽE?òŸô¥üñ›?ò¡IX­?ò¢cdù?ò£ñѬӆ?ò¥F ;çH?ò¦šŽÌ]K?ò§îÝ[x€?ò©CKëõ÷?òª—š{œ?ò«ëé
>û?ò­@7™i
?ò®"¦)õ^?ò¯èô¹&Ý?ò±=CH\?ò²''×"ñ?ò³åÀerý?òµ:ô³B?ò¶Ž]ƒ÷9?ò·â¬>à?ò¹6Ú¡+¨?òº‹)0z¬?ò»ßW¾nÎ?ò½3¦MÅ*?ò¾‡ÔÛÀ¤?ò¿Üi¿É?òÁ01÷—?ò"`…É?òÃد1¹?òÅ,Ý£?~?òƁ1Pé?òÇÕ¾i?òÉ)IL ?òÊ}wÚ<u?òËѦh\q?òÍ%´õ!}?òÎyãƒHº?òÏÍò?òÑ" žC‡?òÒv/+?òÓÊ]¹LË?òÕlF''?òÖrzÓò?ò×Ɖ_çî?òÙ—ì͆?òÚn¦y¶´?òÛµ£}?òÝӓß?òÞjÒ ‡×?òß¾à­g?òáÏ9ô?òâfÝÆ®?òãºìSû?òåÚÞÄD?òæbékÍ·?òç¶×÷|#?òé
ƃ.!?òê^ÕBF?òë²Ã›ûb?òí²'¸
?òîZ ³xE?òﮏ?<?òñ}ËY?òòVlVÎ3?òóªZ✗?òôþInn†?òöRøåb?ò÷¦"¾b?òøùõšç?òúMÛX?òû¡²&ÿê?òüõ€±ˆc?òþIO<`?òÿ=È€?óñR•?óDÚÝ,?ó˜©gÆ
?óìwòcŒ?ó@F}?ó"©?óçã'Q?ó
;²ü‹?󏀧«ƒ?óãO2]÷?ó6ý»µB?óŠÌFn©?óÞzÏÌç?ó2IZ=?ó…÷ãòk?óÙÆn¹°?ó-tø%É?ó#•V?óÔÒX?ó( •Ýp?ó|OWX?óÏý¨Ô±?ó#¬2Uz?ówZ»Ù´?ó ÊéD¶?ó"—͍Ð?ó#rFWT?ó$Åôà®J?ó&ƒhå?ó'm1ò}Î?ó(ÀÀz»]?ó*oZþ?ó+gýŒŸ`?ó,»¬EÓ?ó.:ž'?ó/bÉ&ߟ?ó0¶W¯1?ó2
8å«?ó3]"Á>u?ó4±#Iš¤?ó6±Ñú5?ó7X@Z]*?ó8«®ádÒ?ó9ÿ=iΉ?ó;RËò;Ÿ?ó<¦Zz¬?ó=ùÉÁ>?ó?MWŠ8r?ó@ ÆTV?óAôT™ÒC?óCGà ôß?óD›Q©y'?óEîÀ0¢Ô?óGB.·Ï}?óH•>ÿ~?óIé+ǑŠ?óK<šNÈ;?óLÖD?óMãw]?£?óO6åä€V?óPŠ4je¬?óQÝ¢ñ­?óS1x÷¶?óT"€E·?óU×Ά8U?óW+=
Œù?óX~«"äî?óYÑúá|?ó[%h¢@
?ó\x·(C9?ó]Ì®I°?ó_t5²*?ó`r»¿9?óaÆAϔ?óc_Çã8?ódl®Mú'?óe¿üÔ\?ógKZ1Ü?óhf™àR¡?ói¹èfv®?ók
6ìž?ól`…rȗ?óm³Óøöt?óo}ÈÜ?ópZQý??óq­ŸŠ4æ?ósÎ?ótT•O<?óu§K1ê?óvúyŸ×?óxMÈ%_¿?óy öªL)?ózô%/;Ð?ó|GS´.´?ó}š¢:ƒ?ó~íп|ì?ó€@ÿDy?ó"-ÉyO?ó'ç\N|Y?ó":jÒ#Ü?󅍙W-T?ó†àÇÜ:?óˆ3öaIè?ó‰‡$æ]?óŠÚ3j–?óŒ-aï.?ó€prì?óŽÓžø?ó&­{Ð\?ó'yÜö¬?ó'Ìê"Ák?ó"ùZ?ó•s'¿:?ó–Æ6"†?ó˜D•k?ó™lSE©?óš¿a#?óœp!?óe~¤è«?󞸍(Ð?󠛬º?ó¡^ª0¨+?󢱘³:7?ó¤§7.2?ó¥Wµ»%R?󦪤=ÀÔ?ó§ý²Á¾B?ó©PÁE¾Ô?󪣯ÈcÄ?ó«ö¾LjŸ?ó­I¬Ï×?󮜛QÄ1?ó¯ï©ÕÔs?ó±B˜X‰?󲕆Û@Ì?ó³èu]û§?óµ;c๠?ó¶Žrdق?ó·á`睼?ó¹4Oje?óº‡=í/?ó»Únž@?ó½,úñnæ?ó¾étB§?ó¿Ò×÷ƒ?óÁ%Æyóv?óÂx"ûq¸?óÃ˃~QÛ?óÅQÿÖK?óÆq@'¼›?óÇÄ/¦?óÉý‡3´?óÊiÌÄy?ó˼º‹·?ó͉
N?óÎbWŽè?óϵFãâ?óÑ""?óÒZã'2?óÓ­±–Íq?óÕ€vÀ?óÖSNš#?óצ҈?óØø띅?óÚKº:†?ó۞ˆ ó?óÜñW"®²?óÞD£ˆ?óߖÔ$Ð9?óà颦"ó?óâ<Q&ýä?ó㏨Ȯ?óäáî*–€?óæ4œ«ˆ?óç‡k,Üg?óèÚ­Tx?óê,È-Ϗ?óë–¯¬}?óìÒE0-š?óî$ó°±»?óïwÂ2—²?óðÊp³!×?óò3®ý?óóoÍ´?"?óôÂ|4ÒH?óö*µhl?ó÷gÙ6Ž?óøº‡¶¯?óú
67<Í?óû_ä·Þè?óü²s7%$?óþ!·Í8?óÿWÐ8xD?ôª~¹&J?ôý
8xq?ôO»¹,k?ô¢j9ã[?ôôø¹>k?ôG§9ûJ?ôš5¹\G?ô	ìÄ8À8?ô?r¹…ù?ô'8ïÕ?ô
䏸\£?ô7>9+@?ô‰Ì¸õ?ôÜ[8›?ô.鷌1?ôx7º?ôÔ¶†2?ô&•6™?ôy#µ‹ð?ô˲55?ô@´g?ôpÏ4*ˆ?ôÃ]³º"?ôì3M‹?ô hz²ão?ô!ºé1\?ô#
w°¹?ô$`0Wµ?ô%²t®š`?ô'.>Ó?ô(Wq¬‡L?ô)ª,1Ž?ô*ünªÔ?ô,Ný*/â?ô-¡k¨ƒô?ô.óú(9Ê?ô0Fh¦"¦?ô1˜×$ðb?ô2ëE£P?ô4=Ô#g?ô5B¡vÊ?ô6â±ß?ô85žJ3?ô9‡Ž¸6?ô:Ùü›)?ô<,kœÜ?ô=~٘~?ô>ÑHŒú?ô@#¶•	T?ôAv%ˆ‹?ôBȓ'
?ôDâ0£?ôEmP¸k?ôF¿¿C?ôH-ŠÐ‰?ôId|õ?ôJ¶ê†•?ôL	9Ì;?ôM[§'e?ôN®Æ?ôPd~@d?ôQR²û'Ù?ôR¥!z'?ôS÷o÷o$?ôUIÞvþ?ôVœ,óf¿?ôWî{p·S?ôY@Éî
¹?ôZ"8l¿Ú?ô[å†êá?ô]7Õgt¸?ô^Š#äÓ^?ô_Ürb4Ò?ôa.Àߙ?ôb]&?ôcÓ]Új?ôe%¬WÖ¯?ôfwúÕF%?ôgÊIR¸f?ôi—Ð-t?ôjnæM¥J?ôkÁÉÀû?ômcG>d?ône±Ä¾–?ôo¸BA'?ôq
.¾he?ôr\};ðì?ôs®«¸K?ôuú5«`?ôvSH³<9?ôw¥w/pç?ôx÷Å­I?ôzIô)A~?ô{œ"¥~v?ô|îq#"?ô~@ŸŸ_?ô'ΤÙ?ô€å™KÉ?ô'7K–…?ôƒ‰y'ä?ô"Û¨4>?ô†-ö‹æ,?ô‡€%;ã?ôˆÒS""X?ôŠ$'ïŠ?ô‹v°}Mv?ôŒÈÞù®?ôŽ
v"?ôm;òw£?ô¿jnà|?ô'˜ëL
?ô"cÇgºX?ô"µõä+\?ô–_@?ô—Z2Û¶"?ô˜¬aX/»?ô™þÔ«š?ô›PžOË8?ôœ¢ÌÌL?ôôûHЁ?ôŸG	Ãø9?ô ™8@Ÿ?ô¡ëf½
¹?ô£=u8=‹?ô¤£´Ï	?ô¥á²0=?ô§3ଛ?ô¨…ï'Õ²?ô©×ý£õ?ô«*,±ä?ô¬|:šô†?ô­ÎI9Ö?ô¯ w'àÎ?ô°r†+z?ô±Ä"‰xÐ?ô³£ÈÐ?ô´hсz|?ôµºßüÏÔ?ô·îx'Õ?ô¸^üó'?ô¹±nßÖ?ô»ê?Ô?ô¼U(e¢z?ô½§6áÈ?ô¾ùE\oº?ôÀKS×ÚV?ôÁbSG–?ôÂïpη~?ôÄAJ*?ôœÅŸ8?ôÆåœA?ôÈ7Š»2'?ôɉ™6¯›?ôÊÛ§²/W?ôÌ-¶-±·?ôͤ§×³?ôÎѳ#_T?ôÐ#Ážé"?ôÑu°r?ôÒǾ"¦ð?ôÔÍ9?ôÕk»ŠnÉ?ôÖ½Ê#?ôظ€A?ôÙaÆûݪ?ôÚ³µvÖ?ôÜÃñ¿¢?ôÝW²l?ôÞ© æM?ôßû¯aö?ôáMÜCÌ?ô⟌V"•?ôãñšÒDû?ôåC‰L™ô?ôæ•wÆñ"?ôçç†Bª³?ôé9t½o?ôê‹c7fÂ?ôëÝQ±È«?ôí/@,-(?ôî.¦":?ôïÓ="\è?ôñ%+œÉ"?ôòw7ì?ôóÉ'©J?ôõ÷;?ôöl冓¼?ô÷¾ÔÎ?ôùÂ{ˆp?ôúb°ö¡?ôû´Ÿp‡c?ôým髧?ôþX\d1†?ôÿªJÞ¹ó?õü9YDì?õN'ÓÒr?õ Nb…?õñäǖ?õCÓB+@?õ•Á¼Âô?õç°7]4?õ
9~°šï?õ‹m+:A?õÝ[¥Ü?õ/*!t?õ™È^?õÒçÃ?õ$Ս¾¼?õv¤,?õȒ¿2?õ€ür¿?õlOuÉ¿?õ¾=ð'S?õiÞ]?õaÚã<é?õ³É]ý?õ—×`™?õW†R%¾?õ ©TˎR?õ!û#Dùg?õ#M¿Æ?õ$žà96$?õ%𮲨¹?õ'B-|ß?õ("k¦ôq?õ)æ: n?õ+8™ë?õ,‰×j?õ-ÛŎJ³?õ/-"θ?õ0bU6?õ1Ñ0úÞ/?õ3"ÿti¥?õ4tÍí÷'?õ5Ɯg‡û?õ7Šâyò?õ8jY\L?õ9¼'Õ§?õ;
öOAh?õ<_ÄÈÞ+?õ=±"B}c?õ?a¼?õ@U05Ã5?õA¦þ¯iÐ?õBø­'³É?õDJ{¡_K?õEœJ
B?õFî"½¬?õH?çp‹?õI'µˆ%Ú?õJã"ݝ?õL5R{—Ò?õM‡óõ_?õNØÏm´t?õP*çuû?õQ|la9ñ?õRÎÙ¡=?õTéSj?õUq·Í5S?õVÆG?õX4¿t?õYg9F"?õZ¸Ñ³?õ\
€+"Ó?õ]\N¥m¡?õ^®Iß?õ_ÿ˗Éf?õaQšªx?õb£HŠ.Ò?õcõµ?õeFÅ|ä?õf˜"öˆ˜?õgêbpu´?õi<é?õjßbø?õkߍۍ6?õm1\Uƒî?õnƒ
Îí?õoÔ¹FºP?õq&‡À¸7?õrx69Yc?õsʳ\?õu³,?õvm¦	z?õw¿0´1?õyޗaK?õzb­oæ?õ{´[Š!Â?õ}
Ö?õ~WØ|ë¾?õ©†õ¤¹?õ€û5n`?õ'Mè|ñ?õƒž²a=	?õ"ð`Ùÿ~?õ†BRÄR?õ‡"ÝÌê¥?õˆåŒE´2?õŠ7:¾€?õ‹ˆé7N^?õŒÚ·±~"?õŽ,f*Q?õ~£&p?õÏÃþ?õ'!q"Ø'?õ"s@­?õ"Äî‡òe?õ–Óv?õ—hKy¶Þ?õ˜¹ùòœž?õš¨k"µ?õ›]Väo"?õœ¯][å?õžÓת%?õŸR'P›'?õ ¤0ɏS?õ¡õßB…h?õ£G»}Ñ?õ¤™<4x?õ¥êê­už?õ§<™&u?õ¨ŽGŸv³?õ©ßöz¹?õ«1¤'?õ¬ƒS
‰¶?õ­Õƒ"­?õ¯&¯ü¡ó?õ°x^u±Š?õ±ÊîÃq?õ³»gפ?õ´miàî%?õµ¿Zô?õ·ÆÓ"?õ¸buL?z?õ¹´#Å_0?õ»Ò>2?õ¼W€·¥~?õ½©/lé?õ¾ú½¨•Í?õÀLl!Àù?õÁžšîo?õÂïÉ0?õÄAwP:?õœ&"‹?õÆäÔ»$?õÈ6'øô?õɈpÏþ?õÊÙ¿ê
m?õÌ+ncM#?õÍ}܏?õÎÎËUÓ`?õÐ yÏç?õÑrG?õÒöÀN'?õÔe9›å?õÕg²ëz?õÖ¸Â,=T?õØ
p¥'o?õÙ[ÿˆœ?õÚ­­–á=?õÛÿ\<?õÝQ
‰™A?õÞ¢™™q?õßôGzû?õáEõô^÷?õ◤mÅ?õãéRç-z?õå:á_8ç?õ挏إÃ?õçÞ>RÝ?õé/ìˆ7?õê{Cš˜?õëÓ)½i?õí$Ø6ˆv?õîv†°½?õïÈ( ?õñážÌ?õòkrÄ?õó½ "¢ø?õõ¯É.?õö`]†PÔ?õ÷²ÿÚ²?õùºyfÉ?õúUHñ•á?õû¦÷k&g?õüø¥ä¹%?õþJ4\îá?õÿ›âֆ
?öí'Pj?ö??ɺÿ?öÎAù'?öâ|»™?ö4+5;Ã?ö…Ù®à*?ö×h''Œ?ö
) ÐZ?özÅ{Y?öÌS'ÉQ?öx´?öo°†*J?öÁ^ÿÞ?öíx4Î?öd›ñìô?ö¶Jk§J?öØä–?öY‡]ÃM?ö«5ׄ1?öüäQGC?öNrÉ­G?ö !Ctµ?öñϽ>N?öC^5ªÚ?ö •¯xÍ?ö!æ»)Hí?ö#8i£7?ö$‰øq?ö%Û¦•g?ö'-U?Ú?ö(‰Î?ö)В˜¯?ö+"@{wø?ö,sîõYg?ö-Å}mÝÁ?ö/+çÀ?ö0hÚa«g?ö1ºˆÛ•u?ö3T"m?ö4]ÅÎÈ?ö5¯tHI?ö7"Áóð?ö8RÑ;è¼?ö9¤_´€o?ö:ö.yƒ?ö<G¼¨t¾?ö=™k"r?ö>êù›Z?ö@<¨þ?öAŽVÅ?öBà	¬?öD1"Æs?öEƒAûО?öFÔðuÜê?öH&žïëV?öIxMiûã?öJÉûä?öLŠ\Ä?öMm8ÖÛ?öN¾çPô?öP•Ë4?öQbDE,y?öR³Ò½ìš?öT8?öUW/²1¶?öV¨Þ,Wo?öWúŒ¦F?öYL; ©6?öZéšÕA?ö[ï˜j?ö]A&Ôe?ö^'ÕÀ?ö_䃂;4?öa61üqÄ?öb‡àvªl?öcَðå*?öe+=k"?öf|ëå`ô?ögΚ_¡ú?öi HÙå?öjq÷T*O?ökÃ¥Îqš?öm4G[´?önfâÁ§+?öo¸';ô·?öq
?¶DY?ör[î0–?ös­œªéØ?ötÿK%?¶?övPùŸ—¥?öw¢¨ñª?öxôV"MÀ?özF%2?ö{—ÓŠkl?ö|é'ͺ?ö~;02?öŒÞù˜…?ö€Þt?ö'0;îk?öƒf¼?ö"ÇØbI"?ö†r*©¦†?öˆœòf}?ö‰Æï9Êm?ö‹qa'ï?ö³Éûm?öŽÆi,?öpXXÚ-?ö'Ê¡­Ã?ö"ÄüçÅü?ö•oO/@Æ?ö—¡v¾Ð?ö˜Ãó¾@?öšn&eT?öœxKí?öÂª'Í?öŸlüÙ§?ö¡/Ù;?ö¢Áaf¤?ö¤k"¬GG?ö¦Åòƒ ?ö§¿ø8Â6?ö©j*'?ö«<Ãê¶?ö¬¾o
3q?ö®hO ?ö°³•o2?ö±¼ÅÚb9?ö³fØXu?öµêdQâ?ö¶ºü©N?ö¸eîNO?öº!3QP?ö»¹3xW?ö½cE½`Þ?ö¿
8?öÀ·JFÒ?öÂa<‰Ñc?öÄNÎçu?öŵA¡`?öÇ_3V^r?öÉ	%š°?öʳÝâ?öÌ]
!¨¢?öÎüerY?öϰΧßß?öÑZÀë¯ß?öÓ³/ƒ?öÔ®…qùü?öÖXW´t?öØIøP§?öÙ¬:Ñ?öÛUî}T€?öÜÿÀ¿Û!?öÞ©"dÝ?öàSeDñ¼?öáý†"`?öã¦éȵy?öåP¼K±?öæúnL…ª?öè¤@"?öêMòÐbL?öë÷¥¥–?öí¡WRëú?öïK	"5w?öðô»Õ'
?öòžnѵ?öôH X$v?öõñҙzM?ö÷›dÙsß?öùEÏá?öúî©Zϙ?öü˜[œ1Â?öþAíÜ7 ?öÿë€@?÷•\LŒ?÷>¤œ[œ?÷è6Üm¹?÷'É'è?÷;[\›#?÷	ä휶j?÷Ž_Ûua?÷
7ò–Â?÷ádZ[Î?÷ŠöšƒD?÷4hÙNe?÷Ýۍ?÷‡MVíÀ?÷0¿•Áù?÷Ú1ԙ9?÷ƒ¤s~?÷-RPÈ?÷ֈ'1?÷Úε?÷!)M
›c?÷"ҟK%\?÷$|Š·?÷&%cÇ¡±?÷'ζ4®?÷)xBÊ«?÷+!Z€c¦?÷,ʬ½ÿž?÷.sþûž"?÷0Q9@ˆ?÷1Æ£våy?÷3oÕ³.?÷5'ðØç?÷6ÂZ-'e?÷8k¬jØ@?÷:Þ§,¯?÷;¾ã"?÷=gc!=Ú?÷?•]›1?÷@¹Ç™û~?÷BbùÖ^À?÷D,Äö?÷Eµ>Mκ?÷G^pŠ:Ø?÷I¢Æ©ë?÷J°µ¼…?÷LYç>1z?÷NùyIù?÷O¬´ef?÷QUïƒÅ?÷RþP,y?÷T§bg(´?÷VPt¢OÛ?÷Wù†Ýyñ?÷Y¢yG‡?÷[K‹Rwu?÷\ôªJ?÷^Ç€¢?÷`F¢¹M?÷aï"<•v?÷c˜¦wÓò?÷eA˜±µì?÷fêŠëšÊ?÷h"}%'Ž?÷j<o_m:?÷kåa™ZÉ?÷mŽSÓK=?÷o7F
>"?÷pà8G4Î?÷r‰
Î~?÷t1ü¹Êz?÷uÚîóÉ[?÷wƒÁ,k¬?÷y,"eÝ?÷zՅŸ\?÷|~W×ÃK?÷~'*q?÷ÏüI!À?÷x΁ÕE?÷ƒ! º‹¥?÷"ÊróDâ?÷†sE,÷?÷ˆ÷c`x?÷‰Äɜ"B?÷‹m›Ôæã?÷NNî?÷Ž¿C¹Î?÷gÒ|†ö?÷'"³÷ƒ?÷"¹6ëjå?÷•aé"á?÷—
›ZZ&?÷˜³M'Ö?÷š[ÿÉT´?÷œ²Ö7?÷­d8ZŒ?÷ŸUön'??÷ þ¨¦4?÷¢§:Ü9…?÷¤OíÉ?÷¥øIü?÷§¡1'9?÷©I÷ÉÀ?÷ªòUî?÷¬šè$C7?÷®CzZ"$?÷¯ìÇÛ?÷±"žÇ[?÷³=0ýW¦?÷´å£2DC?÷¶Ž5h"?÷¸6ǞäÀ?÷¹ß9ÓÙ´?÷»‡Ì
0ä?÷½0>?+a?÷¾Ø°t(¤?÷À"©(­?÷Â)´ßŠï?÷ÃÒ'}?÷Åz™I˜Î?÷Ç#~£á?÷ÈË}³±µ?÷ÊsÏçbÐ?÷ÌBv#?÷ÍÄ´QŒ7?÷Ïm…E'?÷Ñxºa"?÷Ò½Êî÷?÷Ôf=#A?÷֏WP?÷׶áŠÌ[?÷Ù_S¿õ™?÷Û¥óÂ?÷ܯø''Q?÷ÞXJ[cC?÷àœ7ð?÷á¨îÃS?÷ãQ õ‰ò?÷äùs)fÃ?÷æ¡Å]FJ?÷èI÷É
?÷éòIî?÷ëš{ö6+?÷íBÎ* ‡?÷îë\®?÷ð"2>^?÷ò;dÁÑU?÷óã¶õÆy?÷õ‹é(^Ñ?÷÷4ZùÛ?÷øÜ-Œ8?÷ú"_¾Ø?÷ü,'ñ{—?÷ýÔÄ$!Z?÷ÿ|ÖUjO?ø%ˆl?øÍ:ºÃ8?øuLì/?ø_gÒ?øőPž?ø	m£v•?øµ²Ò5?ø½Çä0{?øeÚ'l?ø
ìFõ?øµþx[B?ø^©Ä'?ø"Û/²?ø®5â?øV'<¯6?øþ9n"®?ø¦KŸ˜É?øN=ϲ?øöP-h?ø žB1Ké?ø"F4am?ø#î&'Í?ø%–8ñ?ø'>*ó?²?ø(æ#kQ?ø*ŽS™'?ø,6ƒÊm?ø-Ýó³ýæ?ø/…ÅâÔv?ø1-¸
)?ø2ÕªCHu?ø4}|r&Ø?ø6%n¢gZ?ø7Í@ÑJó?ø9u3¦?ø;0yo?ø<Ä÷`ÄT?ø>lɏ²M?ø@›¾¢Û?øA¼mí•ÿ?øCd@‹º?øEK"
?øF³äz~î?øH[¶©|e?øJˆØ|q?øK«[?øMS
5$¹?øNúßd,{?øP¢''×H?øRJcÀä.?øSòî"?øU™è¦?øWAšK[+?øXéLyÃ?øZ'¨,t?ø\8ÐÕé*?ø]àƒ¨l?ø_ˆ51j:?øa/ç_."?øbיŒõy?ødKº¾è?øf&ýèŠâ?øgΐùÜ?øivBBÊç?økôpž|?ølņ
?ønm8Êí²?øpÊ÷iR?øq¼}%G?øsdQÇ°?øu¡~Jà?øv³S¬0"?øxZåظZ?øzxC?ø{ª
1ÐY?ø}Qœ^`?ø~ù.Šò^?ø€ À·‡$?ø'HRäl?øƒïå¸2?ø…—W;ôë?ø‡>éh"²?øˆæ{•4ö?øŠíÀy+?øŒ5ík?øÜòh›?ø""EØ?ø'+öpaþ?ø'Óh›²¤?ø"zÚÇÀ?ø–"lóºë?ø—Éßü?ø™qQJmŠ?ø›Ãuʎ?øœÀ5¡*?øžg§ÌŒ?ø ÷ðm?ø¡¶l!÷Á?ø£]ÞMa?ø¥PxÌé?ø¦¬Â¤;0?ø¨TÎLX?ø©û†ù¿‡?ø«¢Ù#Օ?ø­JKOMª?ø®ñyh ?ø°˜ï£†?ø²@aÏu?ø³ç³ù'½?øµ#Lx?ø·6XMs¤?ø¸Ýªw=?øº"ü¡ÉG?ø¼,NË÷½?ø½Ó ö(£?ø¿zó [ö?øÁ"EJ'¶?øÂɗtÉã?øÄpɝ¤æ?øÆÇáì?øÇ¿MðÁÃ?øÉf ž?øË
òEGá?ø̵$n.ù?øÎ\V—y?øШÁc÷?øѪÚêRF?øÓR
Bÿ?øÔù_=•µ?øÖ 'f‹9?øØGσ%?øÙîõ¸}s?øۖ'áz)?øÝ=Z
yA?øÞäŒ3z¿?øà‹¾\~ ?øâ2Є%I?øãÚ­-ð?øå4Ö8õ?øç(FýæÇ?øèÏy&ö'?øêv«P»?øì½w½¬?øíÄï Ô–?øïlȎD?øñðJQ?øòºFhV?øôaXA)?øöjhìD?ø÷¯|±Æ?øùV®¹Ù>?øúýÀá£w?øü¤Ó	p
?øþKå1>ù?øÿò÷YA?ùš	€ãä?ù@û§ZC?ùè
Ï2"?ù÷
??ù62êB?ù	Ý$Ej?ù"6mK¯?ù
+H•/µ?ùÒ:»¶v?ùyLãŸ(?ù ?
*?ùÇ10¸L?ùnCX§ú?ù5:]?ù¼'¥Ï?ùc9ÍŸ?ù
+ô_?ù±ú½?ùXA˜¹?ù ÿh9?ù"¥ôŽÛŸ?ù$L浀‹?ù%óØÜ'Å?ù'šËÑN?ù)A½)}$?ù*èN˧?ù,u|?ù.6sœ.Õ?ù/ÝEÁ"<?ù1"7è;'?ù3+*õ0?ù4Ñü4Qy?ù6xî[¯?ù8À€pŒ?ù9ƒ¥Ó°?ù;m"̘À?ù=Vòw?ù>»)jv?ù@b>6^?ùBíc¤ë?ùC¯¿‰¼?ùEV'®ˆÕ?ùFýcÓþ4?ùH¤5ùuÖ?ùJKï¾?ùKñÚDkê?ùM˜¬iêY?ùO?~k	?ùPæP´íþ?ùRÙ'?ùT3Ôþ›
?ùUÚ§$$Ä?ùWYHQ?ùY(+mßU?ùZÎý"oÏ?ù\u¯·¢å?ù^Ý7ß?ù_Ã4op?ùaiæ%©A?ùc¸KDõ?ùd·joƒA?ùf^"ÃÇ?ùhî¹f2?ùi« Ý«2?ùkRSòm?ùlù&;â?ùnŸ·J‡'?ùpFinÕ{?ùqí"%Ÿ?ùs"Í·wû?ùu:Û̏?ùvá2#]?ùx‡ä$|b?ùz.–Hמ?ù{ÕHm5?ù}{ڐ5?ù"Œ´–ð?ù€É>Øû?ù'oÐü¦?ù"ƒ j$?ù…½5DÔ×?ù‡cÇgâ?ù‰
yŒQ-?ùŠ±¯bÎ?ùŒW½ÓÖM?ùþOöìR?ù¤âŒ?ù'K">~ž?ù'ò&a›8?ù"˜¸"º?ù–?J§Úù?ù—åüÌ]Í?ù™ŒŽïƒ$?ù›3!ª©?ùœÙ³5Ô\?ùž€EY=?ù &×|.K?ù¡ÍiŸ^"?ù£sûë?ù¥åÅ}?ù¦Á ü:?ù¨g'*Õw?ùª$N‡?ù«´¶qMÄ?ù­[H",?ù¯º¶o?ù°¨LÙ²Ä?ù²NÞüø¤?ù³õQá?ùµ›ãB+.?ù·BUdÕ?ù¸èç‡fS?ùºY©WH?ù¼5ë̪?ù½Ü]îŸR?ù¿'Жµ?ùÁ)b3ïì?ùÂÏÔUë™?ùÄvFwéj?ùÆ؛I?ùÇÃJ½K!?ùÉi¼ßOX?ùË/U³?ù̶¡#^/?ùÎ]EhÊ?ùÐ…gu…?ùÑ©÷‰"b?ùÓPi«•^?ùÔöÛͨy?ù֝Mï½´?ùØCÀÕ?ùÙê23î"?ùې¤V
?ùÝ6övÈ?ùÞÝh˜çæ?ùàƒÚ»	Ñ?ùâ*LÝ-×?ùãОýôE?ùåw ƒ?ùçƒBFÜ?ùèÃÕcš?ùêjG…B'?ù왦?ùí·ÈEÙ?ùï]]éû?ùñÐQí?ùòª",+>?ùôPtM©?ùõöæoCà?ù÷8#w?ùùCŠ±%?ùúéüÓH?ùüNô.w?ùþ6¡c?ùÿÜó6f?úƒEVì}?ú)·y:\?úÐ	š*™?úv[»ê?ú­ÜK?ú	Âÿý¾?úiRE?ú
¤>úÛ?úµö_÷'?ú\H€ö<?úš¡÷?ú¨ÌÁš$?úOâŸ?úõq¦?ú›Ã$¯?úBEº?úèGeg}?úŽ™†vª?ú4맇å?ú ÛÇ;r?ú"oèPÃ?ú$'Â	h!?ú%Íô)!Ò?ú'tFJ=E?ú)xiû?ú*Àʋ'?ú,füªÜi?ú.
NÌ?ú/³€ëÅí?ú1YÓíš?ú3,·"?ú4¦7Lƒ•?ú6L‰m±Y?ú7ò»i?ú9˜í­S}?ú;??·V?ú<åqî]t?ú>‹¤5œ?ú@1Ö.Ç?úAØMëö?úC~Zo)æ?úE$Œ
?úFʾ®ìV?úHpðÎД?úJ"î¶Ó?úK½UŸ?úMc‡.‰Z?úO	¹Nuž?úP¯ëncä?úRVŽT)?úSüO®Fo?úU¢Î:µ?úWH³î0ú?úXîæ)??úZ"ø,ÃÄ?ú\;*LÀ?ú]á\l¾D?ú_‡ŽŒ¾€?úa-À¬Àº?úbÓÒËe0?údzëkc?úf 7s"?úgÆI*ý?úil{J*#?úk­j8B?úl¸¿ˆèž?ún^ñ¨ú±?úp#ÉÀ?úq«5çÅ?úsQhÝ	?út÷z&—A?úv¬F³/?úxC¾eqZ?úyéð…':?ú{¤SO?ú}64Äw?ú~ÜFã=!?ú€'Y?ú'(‹".È?úƒÎ@ú«?ú…t¯_ȃ?ú‡áø?úˆÀóžÉÑ?úŠg½…?úŒ
7ÝÒí?ú³Iüª‡?úY\"?úÿn:_'?ú'¥ ZœÃ?ú"K²y|%?ú•ñĘ]u?ú——Ö·@¸?ú™=èÖ%ì?úšãúõ
?úœŠ
ö ?úž0?4@å?úŸÖQS-Ô?ú¡|cr³?ú£"u'
?ú¤È‡°9?ú¦n™Îôà?ú¨«íët?ú©º¾ãô?ú«`Ð+Þc?ú­âJÚ¹?ú®¬ôiØþ?ú°SˆÙ.?ú±øø¦{?ú³Ÿ
Å"?úµEä…t?ú¶ë/K?ú¸'A"—?úº7SA¢¶?ú»Ýe`°J?ú½ƒW~_ý?ú¿)iq_?úÀÏ{¼"«?úÂuÛ™Ý?úÄŸú°ö?úÅÁ'j+?úÇg¤7…?úÉ
¶V¡Ü?úʳ¨t`Ã?úÌYº"Y?úÍÿ̲£Ò?úÏ¥¾Ðhf?úÑKÐ?úÒñã¶Í?úԗÕ,
?úÖ=çK¬÷?ú×ãùjÚÇ?úى눪®?úÛ/ý§Ü??úÜÕïůæ?úÞ|äå<?úà!ô¼¨?úáÈ!õ½?úãnA0´?úå
_
¿?úæº~Lr?úè`œ-=?úê »o°?úë¬ÙT5?úíR÷:™?úîø'¥?úðž	4lÂ?úòDS¸ˆ?úóê
q¦a?úõõá?ú÷6®çn?úøÜÌÚÚ?úú'ì/ë?úü(
'?úýÎ)Ñ?úÿtGz§?ûþewU?ûÀ"Õª?ûf¢Ö?ûôÀØC?û²à<!?û	WøþB?û
ýëIÎ?û£ý;³3?ûIïY¾£?ûïáwËè?û•Ó•Û?û;åµKÃ?ûá×Ó^‹?û‡Éñs)?û-¼‰š?ûÓÎ/®?ûyÀMÈ?û²k7¶?ûŤ‰Ux?û k¶¨ÔÝ?û"¨ÆöE?û#·šå?û%]>Š?û'!eh?û(©'@íé?û*Oƒ_l?û+õu}D¼?û-›g›rÞ?û/AY¹¢Ñ?û0çK×ԑ?û2]÷gó?û43PV?û5ÙB3ԅ?û74R
ƒ?û9%&pHO?û:ËŽ"ê?û<q
¬ÃR?û>üˆ?û?½ê¥Y?ûAcé'?ûCó'.Â?ûD®åEv(?ûFT×c¿Z?ûGúɂ
U?ûI » W?ûKF­¾¥¯?ûLìŸÜö
?ûN''ûH3?ûP8¤ûõ?ûQޖ9Q®?ûS"ˆW©0?ûU*zvz?ûVÐl"]?ûXv^²ºf?ûZPÑ	?û[ÂBïyp?û]h5
Û£?û_',?—?û`´J¥U?ûbZiÙ?ûcÿý‡v#?ûe¥ï¥á/?ûgKáÄN?ûhñÓ⼚?ûj—æŒÊ?ûl=Ø þê?ûmãÊ?rÎ?ûo‰¼]èw?ûq/®|_á?ûrÕ šÙ
?ût{'¹Sû?ûv!"×Ь?ûwÇvöO ?ûymiÏT?û{[3QI?û|¹MQÔþ?û~_?pZu?û€1Žá¬?û«#­j£?ûƒQËõY?û"÷êÎ?û†œú	?ûˆBì'Ÿö?û‰èþG'?û‹Žðf$ð?û4℺?ûŽÚÔ£Q?û€ÆÁé¬?û'&¸à"?û"̪ÿ 1?û•r¾
?û—<]¤?û˜¾Zþ÷?ûšdsy¢?ûœ
e˜FÐ?û°W¶íS?ûŸViÖõk?û ü[õŸb?û¢¢NK?û¤H@2ø?û¥î2Q§ ?û§"$pX}?û©:?ûªà­¿^?û¬…úÌub?û®+ìë-?û¯ÑÿFl?û±wñ*•?û³ãH¾s?û´ÃÕg}?û¶idž=T?û¸¹¤ÿW?û¹µ«ÃÃ
?û»[½ãèT?û½°¯s?û¾§¢!xG?ûÀM"@BÏ?ûÁó†_
?û٘<Õ?ûÅ?Šžx?ûÆå|¼ÝÎ?ûȋnÛ°Õ?ûÊ1`ú…?ûË×s»Ø?ûÍ}e9"ó?ûÏ#WXmÃ?ûÐÉIwIA?ûÒo[—†P?ûÔM¶e.?ûÕ»?ÕEÀ?û×a1ô'ÿ?ûÙDkÌ?ûÚ­63Qk?ûÜS(R8¶?ûÝùq!µ?ûߟ,'l<?ûáE°X•?ûâëÏF˜?ûä'"ï–,?ûæ7‡Š?ûçÝ-z˜?ûéƒMÏ.?ûë)lŔ?ûìÎý‹½¤?ûîu¬D?ûðË©?ûñÁëoœ?ûóg
nX?ûõø)nÁ?ûö³
Iг?ûøXühÔo?ûùÿ‰9³?ûû¥¨@¿?ûýKÈ©Z?ûþñç³·?ü—Ÿ?ü=	'-R?üãGœˆ?ü‰
f­†?ü/‡ 
?üÕ¦4Z?ü
{#ƪ/?ü!åÁÇ?ü
Ç(:ê?üm:&µ³?ü,EÒ<?ü¹>fPO?ü_0…p!?üB¥ñ}?ü«TÆty?üQFå™<?ü÷Y"?ük&§l?üC]EÑ?üéof\F?ü!†é?ü#5"§w?ü$ۅƧÃ?ü&—ç9|?ü('ªÌÕ?ü)ͼ(aÒ?ü+s®G˜Š?ü-Àh0È?ü.¿ÒˆÊ¤?ü0eä©f ?ü2öÊ>?ü3²ê¡ú?ü5XBU?ü6þ
*"i?ü8¤K(?ü:J1kÍ9?ü;ðCŒt?ü=–U­€?ü?<gÍƏ?ü@âyîr<?üBˆŒ†?üD.ž/În?üEÔ°P~ï?üGzÂq1?üI ԑäÇ?üJÆ沚?üLløÓQ?üN*õi?üO¹=#¦?üQ_O6ßg?üSaWœÁ?üT«sx[´?üVQ…™B?üW÷·»>S?üYÉÜ?ü[CÛüÇi?ü\éîŽZ?ü^ ?¶Ë?ü`62`€ë?üaÜDL¤?üc'V¢ó?üe(ˆÄHÀ?üfΚå;?ühtÍK9?üjß(á?ükÀñHô?ümg#k*ß?üo
5ŒI?üp³g®=0?ürYyÏÂ?üsÿ«ñUÕ?üu¥¾4?üwKð4tË?üxòUV®?üz˜4wš?ü|>f™ß?ü}äxºÅ¡?üŠªÝ
»?ü0ÜÿWf?ü'Öï Bº?ü"}!B‹?ü†#SdÝí?ü‡Ée…Íô?ü‰o—¨w?ü‹ÉÊrŒ?üŒ»ûìÇ2?üŽb.f?ü@0??ü'®rRn•?ü"T¤tÉz?ü"ú֗%î?ü–¡¹ƒï?ü˜G:Ûã~?ü™ílþDž?ü›"Ÿ §M?ü9ÑC†?üžàeqN?ü †5‡Ø£?ü¢,gªA‡?ü£Ò™Ì«õ?ü¥xëðwÞ?ü§åf?ü¨ÅP5Tz?üªk'WÅ?ü¬´z7C?ü­¸ž
ç?ü¯^8À€'?ü±jâöó?ü²ªoF?ü´Pï)I?üµ÷!KÄ}?ü·so¡`?ü¹C¥'Ú?üºé×´ŸÝ?ü¼)؁Z?ü¾6[ûq?ü¿Ü®èþ?üÁ'àAo$?üÃ)2eVÁ?üÄτ‰?æ?üÆu¶«ÊŸ?üÈ϶Ó?üÉÂ:òD?üËh3Û?üÍß:$£?üε1^í?üÐ[c€ªÍ?üÒµ¤ $?üÓ¨ȗ?üÕNYìb?üÖô¬‰H?üؚþ4"¯?üÚA0W!­?üÛç'{  ?üݍԟ ?üß4&Ã!?üàÚxç$ˆ?üâ€Ë)?üä'=0Žû?üå͏T–}?üçsáxŸ€?üé3œª?üêÀ…À¶?üìf×äÛ?üî
J
2–?üﳜ.C$?üñYîRU/?üó`wÈ­?üô¦²›Ýº?üöM¿ôF?ü÷óvålD?üù™É	…Î?üû@;/Ê?üüæSR?üþŒÿx›L?ý3QœºÐ?ýÙÃÂ;Ç?ý€æ^H?ý&ˆâ:?ýÌú1g§?ýsLUŽž?ý
¾{
?ýÀ0  î?þüÖn?þ	?…0?þw,íŒ%?þ
¯EUê£?þç]¾KŽ?þv&®â?þWŽ¥?þ†öË?þǟ^‡`?þÿ—Å"Z?þ7,£»?þoˆ"µ…?þ!§€úɵ?þ#ßyaàO?þ&qÈùN?þ(Oj0³?þ*‡B•Òu?þ,¿û'Ÿ?þ.÷bµ1?þ1.ëÈz!?þ3fÄ.As?þ5žœ")?þ7Ötù×A?þ:M_¥¹?þ<FÄŒ?þ>}Þ)éÆ?þ@µ–Ž_V?þBínô7Q?þE%'X±Ÿ?þG\ß½.N?þI"˜!­V?þKÌP†.Á?þNèéR{?þP;¡M؛?þRsY²a?þTªò‹å?þVâŠx¹?þYBÝH–?þ[QÛ@zp?þ]‰s£®Ÿ?þ_Àì… ?þaø"h¾?þd0Ëù<?þfg•-Ö¿?þhŸ-'¥?þjÖ¥òøÕ?þmTÝX?þoE¶¸$<?þq}/
i?þs´‡z˜Ü?þuëÿ܆­?þx#x>vÑ?þzZП	:?þ|'Iþ?þ~É¡a•?þÎu?þƒ8r$*?þ…oʄÈ?þ‡§"åh\?þ‰Þ[Dªç?þŒ³¥OÉ?þŽMöõ?þ"De@c?þ'»œÅì,?þ"òÕ%:0?þ—*
"Š~?þ™aEãÝ?þ›˜~C1ù?þÏ¶¢‰%?þ ïâ˜?þ¢>'a>S?þ¤u?¿<J?þ¦¬xœ"?þ¨ã|Ÿ?þ«¨Ú£Ý?þ­QÁ8ªê?þ¯ˆÙ–´<?þ±¿ñô¿Ó?þ³÷
Rͬ?þ¶."°ÝË?þ¸e
?þºœ3k¤»?þ¼Ó+È[?þ¿
D&tµ?þÁA<ƒ0
?þÃx4ßíŸ?þů-<­u?þÇæ%™o‰?þÊö3Û?þÌSöQš\?þΊî®c*?þÐÁÇ	Î&?þÒø¿f›n?þÕ/—Â
à?þ×fp|Ž?þٝHxðv?þÛÔ Ôfœ?þÞ
ù/Þø?þàAыY?þâx©æÖ_?þä¯b@õW?þææ:œv˜?þéòö™ü?þëSËR­?þ튃¬G?þïÁ<q†?þñ÷ô`Æ?þô.¬ºÌ;?þöeEœÏ?þø›ýmϪ?þúҵȹ?þý	N Ûä?þÿ@{Z?ÿvžÓðí?ÿ­7,ή?ÿãυ®¥?ÿgސÉ?ÿ
Q7u?ÿ‡˜[£?ÿ¾0éDU?ÿô©@Ï"?ÿ+A™¼2?ÿa¹ñK[?ÿ˜2Hܯ?ÿÎÊ¡ÐF?ÿBùeõ?ÿ;»PýÍ?ÿ r3¨—Ñ?ÿ"¨¬4?ÿ$ßVrB?ÿ'|®Â?ÿ)Kõµo?ÿ+'M[ú*?ÿ-¸¥²A?ÿ/ï	ê4?ÿ2%v`5h?ÿ4[ζ'Ä?ÿ6''ÒC?ÿ8Èc#è?ÿ:þ·¸Ÿ?ÿ=5m?ÿ?khdÅ¡?ÿA¡ ¹¿Å?ÿC×ù?ÿF1eƒ?ÿHDiº?ÿJz¢¸?ÿL°Úd"?ÿNç¹)n?ÿQK2{?ÿSSƒc=§?ÿU‰»¸Jó?ÿW¿ÔúE?ÿYöaÏ?ÿ\,$´¿^?ÿ^b=u?ÿ`˜u]Œê?ÿb΍±FÐ?ÿe¦Ò?ÿg:¾XÀð?ÿip¶«!?ÿk¦Îþãa?ÿmÜçR§Î?ÿpߥ<?ÿrH÷øÖÛ?ÿt~ðKA|?ÿvµŸK?ÿxëñ}?ÿ{ ùCî?ÿ}Vñ–`ÿ?ÿŒéèÖ?ÿÂâ;M<?ÿƒøºŒf_?ÿ†.²Þá¶?ÿˆd«1_?ÿŠšƒ'~}?ÿŒÐ{Õ
?ÿT&#—?ÿ'<,wI1?ÿ"rÈpß?ÿ•§Ýšž?ÿ—ݵjÆq?ÿš»ôR?ÿœIf
$A?ÿž\ö(?ÿ ´ö®*9?ÿ¢êÎÿ`Y?ÿ¥ ‡O8l?ÿ§V?Ÿ?ÿ©ŒðN×?ÿ«ÁÐ@-?ÿ­÷ˆ
Z?ÿ°-@ßï±?ÿ²bù/Ô?ÿ´˜±º{?ÿ¶ÎIÎBÖ?ÿ¹-Y?ÿ»9ºnä?ÿ½oR¼¨[?ÿ¿¤ë8Ü?ÿÁÚ£[+ƒ?ÿÄ;©À?ÿÆEÓøV®?ÿÈ{lFïN?ÿʱ•‰÷?ÿÌæœä&¥?ÿÏ52ÅZ?ÿÑQ́f?ÿӇEΨ³?ÿÕ¼ÞMy?ÿ×òVj" ?ÿÚ'î¹<î?ÿÜ]g‡œ?ÿޒßSÔQ?ÿàÈW¡#?ÿâýÏîs¼?ÿå3H;Æw?ÿçhÀ‰1?ÿéž8Öqí?ÿëÓ±#ʨ?ÿî		oÅB?ÿð>½!ÿ?ÿòsÚ	 —?ÿô©RVP?ÿöÞª¢ƒè?ÿùîˆz?ÿûI[:
?ÿý~³†—˜?ÿÿ´Ò¢$@ôÂe@n6¦@)úZ¶Ã@D¦€¿ÿ@_R¦Ê6@yþÌÕm@"Šñ}@¯7Ž­@	Éã=œÙ@
äobKÞ@ÿˆ\@
§­þ@4SÓ@Nß÷Ò
@iŒæ@"B›@ž¤gPæ@¹Pgæ@Óܲ¿@îhÖؐ@ôû'[@# M @>
EÝ@X™iœ@s%ŽƒD@±³Aí@¨=ØŽ@ÂÉüÂ%@ÝV!ƒ¸@ ÷âFF@@"nk	Á@#,ڎn@$Gf³3"@%aò×ùé@&|^ûa!@'–ë )u@(±WC'š@)Ëãh\Ù@*æO‹Çì@,Û°"@-GÔ@.5ÓøÏ+@/P@>@0j¬?­í@1…c¼@2Ÿ¤‡ð¦@3º«c_@4Ô|Î×@5îèòK­@7	UÁ@@8#Á97É@9>-\¯D@:X™€'²@;s£¡@<qÇh@=§Ýꖮ@>Â*²¾@?ܖ0/é@@÷S®@Bnw-@C+º™Lê@DF&¼ÍÜ@E`'àO¾@Fzßri@G•K%ö,@H¯—H¸@IÉãj@4@JäOÆÉ@Kþ›¯î%@MÓv˜@N3SõŸÔ@OM Éþ@Pgì9õ@Q'X]G@Rœ¤®?@S¶ð¡Ü#@TÑ<Ä
÷@Uëˆæ:¸@WÕkg@X !*@Y:mLϏ@ZT¹o@[o'7k@\‰Q³l¼@]£}ÔBÑ@^½Éöyü@_ز@`òb:ë@bŽ[ÄÜ@c&Ú}ÿ·@dA& ;{@e[RÁ@fužãU @gË3ÿ@hª&sp@iÄCGS¢@jޏi"ê@kø»Švñ@mç«Yâ@n-3͝è@oG_@paŒhY@q{¸0Nð@r–R–›@s°0s@tÊ\"hT@u䈵RŒ@vþ´Ö=®@xà÷)·@y3
¨@zM99'@{geYóD@|'zâì@}›½›Óz@~µÉ»dÄ@ÏõÜW@€ê!ýJc@'N>@ƒZ=Ón@"8†^Éd@…R²À@@†l¾ŸWÓ@‡†êÀPz@ˆ¡áJ@‰»#äJ@ŠÕ/ q@‹ï[A{¬@	gaœ@Ž#"'Ÿ@=Ÿ¡µY@W«ÁTö@'q×âU¦@'‹ä÷
@"¥ð!™Q@"¿üA<|@•Ú(b@º@–ô4å©@˜@¡‹|@™(LÁ22@šBXàÙË@›\e'E@œvq +Ÿ@}?ÕÝ@žª‰_€ý@ŸÄ•,ü@ Þ¡žÙß@¡ø­¾‡¡@£™ÜÖ@¤,¥ü…˜@¥F²5ý@¦`¾;çA@§zªZ94@¨"¶yì;@©®Â™ @ªÈ®·ô²@«âº×ªV@¬ü¦ö¦@®³¸	@¯0Ÿ4@°J«SÉ7@±d—r#@²~£'Ýß@³˜°9h@´²{ΕÎ@µÌ‡îSD@¶æt±g@¸`+f@¹lJÐt@º4Xi1,@»ND‡'Ã@¼h0¥õ5@½'ÄX"@¾œâ¼°@¿¶ê@ÀÐ çÎ@Áéí?NŽ@ÃÙ]¶)@ÄÅ|Ÿ@Å7±š‡ñ@ÆQ}·'ê@ÇkiÕüñ@ȅUôhÔ@ɟBՒ@ʹ.1C)@ËÓO±›@ÌìælÀ²@Îҋ0Ø@Ï ¾©¡Ö@Ð:ŠÆ³{@ÑTvå&-@Ònc™¸@ӈ/ ­é@Ô¢?#'@Õ»ç\9@ÖÕÓz¯÷@×Lj@Ù	‹¶@(@Ú#WÓYi@Û=CñÓº@ÜWî©@Ýpü-j©@ފÈJ‡I@ߤ"g¤À@à¾`"Ã
@áØL£Bh@âòÀbe@ää݃6@å%°ú¤Þ@æ?''@çYi6Jæ@ès5So@ép"@ê¦Í¹ã@ëÀ™ªàŽ@ìÚeÈ
@íô1å0a@ï
þY‰@ð'ʃ‡@ñA–<®Y@ò[bYÙÿ@óu.wy@ôŽÚ'Ӑ@õ¨¦°±@öÂrÍ0¦@÷Ü>ê`p@øö'@ú·#bB@û)ƒ@""@üCO]Ǚ@ý\ûy›H@þvǖÐ@ÿ"´@ª?ÏÛµ@Äíæ@ݸê®@÷"&#'@0Aüî@*ü_7e@D¨{s@^t˜NŒ@	x ´+<@
'ìÑhö@«˜íGG@ÅE	&i@
ß&f"@ø½BGV@i^(æ@,zG@Eá—N³@_³2±@y9Ï€@'åêý@¬'ãŠ@Æ>"ÊÅ@à
@
@ù¶[ûá@bwåˆ@-"Ïû@Fº¯»=@`f˧L@zç"*@ "¿Ô@!­kpN@"Ç;_'@#à£Uïh@$úOqàG@&ûÑò@'-§©Äj@(GSÅ·­@)`ÿ᫽@*z‹ü@]@+"86@,­ä4,y@-ǐP#·@.áj»…@/úȆ´Z@1t¢­û@2.½H*@3G¬ÙC`@4a8óß$@5zåÛï@6"'+ل@7®Fw¦@8ÇÉbvÐ@9áU}‡@:û™B@<³¸Œ@=.ÎZž@>GÅê]¸@?aR\@@zþ!@A"Š;«;@B®VQ:@CÇÂrX>@DáNŒÿÍ@EúÚ§¨$@G†Ã±@H.Þ[g@IGžù@Ja+±‹@Kz·.]Ç@L"cJk@M­ïeÔ@NÇ{Çd@Oášv½@Pú"µ&Ý@RÏ×Á@S-«ê‰m@TG8;Ý@U`Äï@Vzp<P@W"üV¸@X­ˆqmœ@YÆôŠÃ¨@Zà€¥z»@[úÀ2"@]˜Úë/@^-$õ¤@_F±^¶@``=+¡@ayÉEÕO@b"U`'Â@c¬á{Nù@dÆM"¬²@eßÙ¯ko@fùeÊ*ñ@hñäë6@i,]þKý@jEê
É@k_v3ÐW@lyN"§@m'ng÷z@n«ú'¼R@oņé@pÞò¶è@qø~ѯ @sêë¼@t+wß]@uE ¨¿@v^o:¡@wwûT݆@x'gnHê@yªó‰R@zÄ_¢'8@{Ýë½P!@|÷WÖ¾‡@~ãñò@*P
ýÚ@€CÜ%ÎÆ@]H?@,@'v´X²T@ƒ@s…@"©¬Œù%@…æm‹@†Ü¤ÁBó@‡öÚ¸Ù@‰|ô/|@Š)	#@‹Bu(D@Œ[áAø#@um\Ò@ŽŽÙvLa@¨EÇ|@Á±©CT@'Û=Ä /@'ô©Ýƒ@"÷"@•''šc@–@î*î@—ZZCš8@˜sæ^{ƒ@™RwýE@š¦¾'Ä@›À*«@œÙ–Ćù@óÞ°@Ÿn÷' @ %ÛM@¡?G*ž7@¢X³D%Û@£r]®<@¤‹‹w7X@¥¤÷Á.@¦¾cªK¿@§×ÏÃ×@¨ñ;Ýc@ª
§öïÚ@«$}W@¬=€*@­VìCš@®pX]*/@¯‰Ävº•@°£Žën@±¼|¨}G@²ÕèÂÞ@³ïTÛ£*@µÀõ71@¶"-Ëñ@·;y'$@¸Tå@—V@¹nQZ.@@º‡½sÅå@»¡)^A@¼ºu¥—@½Óá¿0Ü@¾íMØË`@À¹òfž@Á 
¢K@Â9r$>ù@ÃRÞ=Ü^@Äl*V0@Ņ–o¹@Ɵ‰X@ǸN¡˜ˆ@ÈѺ»9€@Éë&ÔÛ/@ËríM@ÌßÀi@Í7K d=@ÎP—8¨}@ÏjRM½@ЃOj"i@ќ»":@Ò¶'áv@ÓÏs¶)C@ÔèßÏÒ@Ö+èG@טÅ~@Ø4ä!@ÙNP3»Á@ÚgœLÎ@ہe´×@ܚT~L@ݳÀ—°À@ÞÍ¯ÿ@ßæxɯy@àÿÄáÿ½@â0û±@ã2}­@äKé-µ[@åe5Fn@æ~^\4@ç—íxú@è±9f'@éÊ¥ªR@êãñÂrå@ëý=ÚÊ+@í©ô'm@î/öÛ@ïIb&"Á@ðb®>îÐ@ñ{úWI'@ò•fqO@󮲉at@ôÇþ¡¾J@õáj»|@öú¶ÓÚV@øì9@@ù-où)@úF»Yu@û`6ºr@üysP|l@ý'¿hÞË@þ¬AÙ@ÿÅW™¥™@ÞójT@øËÏs@[ä5C@*Çýü@Dc?@]`.Ë@v¬G3ª@ø_œè@	©dyg!@
°'ѽ@Ûüª=@õH©@´Üuö@(ôãL@AM
QR@Z™%À@så>/f@QWÿÃ@¦pp'@¿éˆáë@Ù5¡T@ò¹ÆÊ@íӚ@%9ì­@>†ƒ|@WÒøø@q5o @ŠjMåõ@£Ög½Å@ ½"€5ô@!Ön˜®Ï@"ﺱ(V@$	É¢‰@%"Râh@&;žú˜ô@'Të*@(nW,ò\@)‡£Eoì@* ï]î%@+º;vm@,ӇŽì›@-ìÓ§l×@/¿í½@0kØoN@18×òQÙ@2R$
ÔÀ@3kp#XQ@4"¼;܍@5žTas@6·Tlç@7Р…m<@8éìô@:8¶{¬@;"Ïä@<5ðèí@=O=v @>h‰Ñ@?Õ2‹¯@@›!K2@A´mc£a@B͹|08@Cç"½·@EQ­Kà@FÅÚ±@G2éÞj)@HL5öúJ@Ie¢ëe@J~î)|Ö@K˜:Bð@L±†Z¡±@MÊÒs5@Nä‹É)@Oýj¤]ß@Q¶¼ó=@R0ՉC@SINîï@Tb›·C@U{çO<@V•37çÝ@W®ŸQáw@XÇëj{f@Yá7ƒú@Zúƒ›±2@\Ï´M@]-Ìé™@^Fgå†Å@__³þ$—@`yÃ@a'L/b+@b«˜Hí@cÄä`¢T@dÞPz£µ@e÷œ"Ef@gè«ç½@h*4Ċ¸@iC€Ý.W@j\Ìõқ@kvw"@le'@m¨±?ÃB@nÁýXj@oÛirqæ@pôµ‹@r£ÂÄ@s'M¼l)@t@™Õ0@uYåíÀÛ@vs2l*@wŒ~@x¥ê9%@y¿6QÒ?@z؂j€@{ñ΃.—@}›Ý¶@~$f´y@=²Í=Ü@€Vþåîå@pkä@'‰·³0@ƒ£1f@"¼OJª@…Õ›bÍÜ@†îç{'­@ˆS•˜w@‰!Ÿ®N‹@Š:ëÇC@‹T7ß¼š@Œmƒøt"@†ð'@Ž <+F¼@¹ˆD˜@ÒÔ\»@'ì uv.@"Œ'A@"بN@•8$Áš@–QpÙÉ6@—j¼ò‡s@˜")¦¦@™u%f"@š¶Á>&>@›Ð
Væù@œéyqª@ž'nʣ@Ÿ¢=@ 5}¼°Ì@¡NÉÕt¡@¢hî9@£bþ*@¤šÎ!$5@¥´9ê†@¦ÍfR±u@§æÒlÙZ@©…¡…@ªjžjQ@«2Ö¸"@¬L"Ñ^@­enê(¸@®~ÛTR@¯˜' 0@°±s5ì¬@±ÊßP@²ä+hçÓ@³ý—ƒ€@µã›åp@¶0/´´ü@·I›Îå@¸bçç¶D@¹|Tè@º• º@»®ì3Œš@¼ÈXMÀ,@½á¤f"þ@¾û€ÈÉ@À\™Õ@Á-ȳÓÔ@ÂG̪@Ã`€æáO@ÄyÌÿ¸È@œ9ñ9@Ƭ…2Éè@ÇÅñM@Èß=eÝs@Éø©€P@Ëõ˜ók@Ì+a³/}@ÍD­ÌÍ@Î^æI@Ïw††õ@АÒe@Ѫ>3¤)@ÒÊLƒ@ÓÜöfÃÈ@Ôöb«@Ö®™åÍ@×)´'ä@ØB†Îj•@Ù[ÒçMƒ@Úu?'g@ێ«Õä@ܧ÷4º@ÝÁcOL@ÞÚÏiF•@ßô'-@á
‡œt"@â&󶼦@ã@_ÑO@äY«éî7@ås8@挄'"@ç¥ð8͑@è¿<Q¸Ù@éبl@êò†Qè@쀠ŸS@í$ìºíV@î>XÕ;ð@ïW¤î*Æ@ðqz@ñŠ}"Êî@ò£é=å@ó½UWms@ôÖÁq¿™@õð-ŒU@÷	™¦e¦@ø#À¹'@ù<qÛ@úUÝõc'@ûoJ¸Ó@üˆ¶*@ý¢"Deï@þ»Ž^½]@ÿÔúyb@îf"mý@Ò­Ç-@!>È ò@:ªâ{M@TüÖ=@mƒ1Ã@†ï1Þ@ [KêŽ@	¹çg¨1@
ÓS'@쿜dy@
+¶Ã}@—Ñ#@9ëƒ?@RD`@kü!¥³@…h<œ@žÔVj@¸`r-‰@Ñ̌'/@ë8¦õh@ĺ'@0Ýñ@7œ÷…æ@Q)LË@j•-³å@"H'@cä3@¶ù~M@ ЅšÊ@!éñ´€Ã@#}ÐK°@$éê¶Ì@%6v'Ý@&Oâ ï @'in<¼U@('ÚW)½@)œfrø@*µÒf¡@+Ï^©6 @,èÊÃ¥Ï@.Vßvp@/âûG¢@05O¹@1NÛ1‹\@2hGKýã@3ÓgÑ[@4›_ƒ¥f@5´ëŸz@6ÎW¹îË@7çãÕĈ@9oñšÕ@:ü
q³@;4h'èÂ@<MôCÀÀ@=g€_™P@>{rp@?š˜—L @@´$³&`@A͐͠Ñ@Bçé|/@D©X @E5!4Ÿ@F3Á=¯@GMMXïM@HfÙtÍ|@I€e¬;@J™ñ¬‹‡@K³}Èkb@LÍ	äKÏ@Mæ–,É@O"P@PÎ9PÍ@Q3ZU3r@RLæq¨@SfrŒúl@Tþ¨Þ½@U™ŠÄÞ@V³6â	p@WÌÂýïl@XæOÕ÷@YÿÛ5½@[‡S@\3níM@]LŸŠÖ@^fK¨Á<À0`}^Ó<Èÿµ0×~‹<¿âüþ?)†<Â8ôöºo@<Á¢U@`4 <Ä$¡Æ(|q<µB«YЪ<£ð‰m[™<·g1Ú'<ÂÄÒËVU<­†UۑK¶<¹"`ÞÖ~<±	dgM2T<¼UÄcÖÔ<Áµÿ6ÕÇù<ÅJۏÔf‡<Àr>¤R<½ÄýÅ¿8ó<Á}uxó§»<ÄWÍ=÷–<Á:ºwd<»¯9•Â<ÁK¹õø <³¯(¤£ <Ápý´˜5d<Ç©(Šz<½†D
£é<ºÂ5ÔÖAw<¾kéÎÀ<<¾#…û¯²<·yAï´õ¶<·Ë?š£ër<½gvÖnºƒ<º6'
<<ÄF""òeÓ<ÌÄÔÅz<Á+žª‡b<ō)sþIš<Éù˜Aô+<¿ÿT՗ä<»ìu%<¸¾%"t^9<»˜I¦ÐŽ2<¼â¨oÄêþ<Âo̱ô<¸Íö
¶<¸žçšŽÚ6<Åû¹óÞ <²(9©tÆ<šÄhÖdß<¾K=Ò.<À‡·ÝØ»<ºÉÆär¡<ºŠ±c¿†á<³`ǧdó<œ·¢"><¬"NpE÷&<½þà{</<º«
´à?<¾0xL$‰<ÁÍåÍÊ5<¶ìî"œÑ\<¿IÓ¶¯æ<Ã8·bA¾²<ÀßÎÛ¢"<¹kŒ1ì<Âlñ{¿¤?<ÃR'0ö'–<Ð.ªÐ6<ÂIˆODP€<Àåô嚰W<Äàáÿú‰€<ÃÂVÆB†2<»µF?7=×<¼šÝÞ<¾ÐîüEsV<ßòFøA<Âf¬‹»<ÁüQ¬r<·Üï®2Î<ÀóÉ[Pe<Áfú²<<¹ÑùGžÉ<°V½Ƌ<Äî[ˆP1@<ÂÑÿ±#nã<Á àœšº<°hªL¼=<ÂhW̬¡›<ÀóÕ©ï‰<·ç)ÒcUþ<»~Óop~!<¹¹LéˆZÙ<·µ'{v¿<¿Ô3ó‡2ö<ÀR N˜ì<ÀóԏÊV<Árïµ$?4<Âjf¸^×<ÀD!h•P<ÁdÆ-¹…Á<¿³_Cg]<²¯×TýœÝ<³	Ùb<¼¹ÇßÃ<Ã,×ý¤äM<Ƃ'." <µ½W…ü<¸ª<­90ß<Á}Æ·F½<½Ä,9¤,z<¸Ý‰€§»<»'ûDn²6<º
©b­<¾ì4€¾Â#<»M°¥DÂâ<¼n9l4{<·4»"KRJ<À§[ÈðîV<žËb<áÆøZøú<Á$wåÇËû<Á´1{0üb<À,N<Ä1tœK<v<¾s7µ7Ï\<Àù)à<¸±6⊱5<½Tì"yw&<¶,øõœK<¬gä~#}<¸
âqõ<¾5ZÍWuö<¼1ΰƒ­3<ÀžÇzS=<˜k¹jì<À_ýVÖ Ÿ<¼#<D	W<ÀñäÌ;Ù<½uð|a!‰<¹'êòËZ<ÁÍ'§R<ÄÌÍ9J ë<ÆîIs¿"<À[«0bÏÒ<ǸX<¿(Æ<À*su·~r<½ÑmšáÆ&<½JwLWr@<Á©maк<Á¼¶š£Ã<½2Yù­<¶â¡v{P´<¸"©Ð <¼]C~È|<µ€ûÕW
<³a«0/z<­éB‰ã<¹¢âvÆј<²ÈL6À<±èHJB<§"ñßæÐ<­Àoiÿ4<¯÷è¨Üµý<²&"ª¦dS<§\zYý-<¶.J5öÑ<°êm›°lA<°·"ù-ÙO<¯èÁ?EƒO<´€Tv<¬{ۏ<¹·Çžž<¸†¡Ö!-<²väì—UÒ<¹À"¦î<¼!ŸlÔ
ñ<º/ã‡pÛ<¾[uð'«1<¾hZ=:[<·AX`¦ÿ<²¢[¢
}Â<­lh#?'<°*2û(ié<²°GeÅ<¯Ðú–X®%<¶´}ÅK¡<±Ïã'ï<°üƒƒ*öi<³»Œ´Ä<´dn†Ø{<µf¨ÔåÑ<·ÜgNßj<µq.ïÀ47<´ûέ q<­TÚÞQ©h<³s0&{
K<º`ñ;õž{<´`]°<´tb‹·æ<¶s7m³‰Å<ºÙǐ;ð¤<º‹ˆ6°¶à<²®ÿnɐË<²oýøTº<¹F°ÏÞö<±"±J˸é<½0>b}<»f¨­PðX<¼\'=ã<»óF"­"
<½ÒdfwX_<»óÏN›¿<¼púLéT<»†£
Z¦<¾:FЛ©<»7L,Š°<¶âISoÏE<®ŠõŽ	"<»pí‡gÖ<‡Æaë*ã<ºbU]Ê¢3<Á×óڂ6<¾i&Å¢"o<¿QzPóx<¼|pä(ð3<¼'ÙÁü¿<¸žÓ¨˜Tw<Àùى£$þ<³üR^ü'^<±±z­Ž<¸'8~×$X<»Ë<K©œÖ<µ$-`ÄM<¼äÈօJ<±ñø´î\;<³±¨+ÍLg<¿à4ä«i<¿5žw3ZÝ<¼õ‡&H'Ñ<ºx¶ÿd8<¹ÁŠð
©Ü<º'q•¨<¾=²«\ð@<½æ½©§º<Ã+Z›<Ã'¬;†•
<ºÑ}Âd5<Â{äõX.<Á=ý ÛÖ<¶Ûá'_.<¾˜¦¸Ö<þ
0›<Äê@¡†<Áú	 ‰ä<Ád"ð½íÇ<ÃKý÷
n<Äԑ3Ú»Ù<Â÷"!§<À±j©<ÀTÐÿpt<¿'Žõ"…<Â6ë<À€wáQÅ<¿IçDjt<½¯Dåm•k<Àa.–Až<æŒ)ŠG<ÄÙXÒ<ÂùÇށ};<Â[Ü÷F¥<¹¥z«†G<¿YUè4<ÁP™¯'úp<ÏxEˆ<Â𚥅±<ÁÎa^FYq<ÂÎ}=‹š<Ä$çÑ_¤G<ƚ/b¡É¹<ÄCÈ8òæ<Á=Kžþ¶<ÄÅyJŽ/M<Æ54ßÕ<Ä'#FßÒ<ÄU쪹ûn<ÃôTâ<Û,ùÁ¿x<Àí#ÏCÞ<À¹:CӍ<Å  Y|<ÁWOT<Äì/1pñ<ȉ%šùù<ÅÎỼþ<ÃVpk®'å<ÅÁˆç *8<Ɖ&¬¦<Âo÷@‹öÕ<ÈØFj¬1<<Ç"–"[#—<ÈN·S_Ù<È6v²´B±<Ë)ܖöÍÅ<ÅÛ#ÉBM<ÆÄfä¬Ï³<Åä!¦Ð²6<ȕ Tu?@<Å߁!Á*¸<Èz$J)J<ÆʱýŸð<ÆúŽ³o'·<ƃڌz<ÆäðÅ3Ul<Ç䅰
<ËaœÆœuR<ËÄÇæHI<ÌNó[¦<ÇnÄDÇ$Ó<ÊUÖ-$œl<ÇË,¡ýÑ<Åþ‰™0Kb<Í
æ.Ôñ<ÊSóÒê5d<͔#cÁÚ<ËÙ	\
<ÍÄ£ï¾<Ì\ˆiäèç<ÌOÉʀÈ<ʺ}C;_º<ÈV
6è<ʸ)ãˆ<ÏTÜ<ÏX‰›|Ï <ÊW¦»¦ƒ¥<Ê?oûR[R<Æó[à($™<Å=®
e"r<Ňf¬º–t<Ç6Jɨ^ç< #źvE<»Ô*L"<Ár×±4¤<ÈX‹äP<Ʉüó<Å}%BT&­<ÁýÒÞÎL<ä'o/<ēwփob<ÆK7»PNú<ÅñXMo=<ĚãF »<ćÌP½K"<ÄßYWÚ<ÉyÞãç<Ä5}wS,ÿ<ÄfÜ6Ë<Ãuù#dv<Äf)!¦<€lËñw•<‡4Í$Œ<Áoí4ÇMè<È&ßÔʯ<Ç»-8M<Ūÿ¬NiÑ<ÈE7÷§_<Åaœ<Äó—<Ƥ–C£ê<ÅY€æÈX°<ÆA'w)ï<À³!¤I¥
<ÅDO݅Y@<ÃLz?È<Àêýž¶ß²<ÂÜ^Ft9Z<ãAÚxî<Äíeûò<Å»·[ú<ÃÆz†%\D<ÇT¬1-½L<Ç0ªwÚÒG<Æ"{z­â]<Æk~}TÂ<ÅÕQze4ä<É0i7ç<ÍGb³æàh<Åçµ[e÷Â<È»|7T@<ÅCFá/<ÉùIÏܲ<ΆÓä˜!Q<Îkyµ'ç<ÍXϯpI¶<Èhï·K]<ËÙ¯³4<ÊsÅþU<Ëmß:Šh<ÐS$n;s<ʢïlÖ<ÍT*E$&k<Ì)Ûkõü<Í­©épo$<Íï_Ñuy<͜ß)ó0<˔N'__n<ÎþIšýÎ<̘+{¦‹¤<ÈWÑ·s;	<ɱÌL§q<ˬKC›ÙQ<Ê«_¦',M<Ë/œ'=n<Î4±^ƒ<έE²Œš<Íj`À'‡<ͅég3ë¡<ÎÝÛ­·T<Ð8¯q€Cô<ыK!Aóý<Ï1Ow¼œP<ÇÛSòò@ <ËZîk`<Ìê¾ßAÇ<Ëg"Eç<Ïùí~	(v<ˇJ«Êû<Îl± Ø¨¢<ʅ¹G׸<Í1tGÃ<ÎQ†æë"Î<ЗÃ\>X<Ñ2+`"<ÏSoi"Q<Í¡Àðà<Í»xNÆ<Ï;tlï£c<ÐèÚæT-<Ñ´y×b¤<ÏHˆ´ŒKŒ<Ñ_I %1<Ðþ²¬F{"<ÏAǞ7·¤<ЮäFÌ·<ÐÜèi«*Ž<Ñ*²ö¨è<Ïs	»:‰'<Ðvï¾Ç=<Ð0¦Ï1<ÐV8jzé'<ÐÃ>0ý+«<Ïl{	DL	<Ï¢q²/º³<Í¥eõn¸†<ш¥*îþ<Òg!~ý<ÑvÐ1¹<ÐüÀBÙ+q<Ïmrk{ì0<Î9ë%'"Ì<ÎÀ¥
Ԝî<зUNò½<ДlkyF¦<ÑÅ\ã»ë¡<ÓTc®•œc<Ó¥÷(ˆï<Ñáì^©ÂP<Ï°¯@Ђ<Ðô¦aßZs<Հ
Ò,¹<Òb¡ÕÞN<Ò$W¡µ<Ò}fÜtÐ<ԎƒªI¡j<ÓÄ{x¢<ÐWÿPTýÊ<Ñ2zmx<Ñø­›AË<Ô_ˆY¨è˜<Ôن˩'§<Óçgo20<Ô—}©$J<ÓŸ§[à<ÓtÕ©;<Õ®8{<ÒÒò&><<ÒӚ}A'<Ðf<#(<ÏïçÅ}K3<ъ>±þ<Ќl±Õ*<Ï°>KwBè<ф[ž<ÎP\…h‹<ÑÅpKP<Ä<Ò¢»¾£°<Ñv$^ÕüF<͆ÿG±<ÐÏ`Gí_ö<Íc‡
<<ϒQðÙ<Ò/"IÕ\<Ò7{rª…<Òeø'<ÐùzÜÉ(È<ÐÍóZCn8<Ð0ÉÞA†ö<ÓÝæÌ'"<ӰѾÛ,–<Ó5æZå] <Ñ"¢HrŽ<ÐïCØ÷sC<ÑÛ¦/Ê6‡<Ó¼('éy"<ÓëUÌ.Õ<Ѻ|<Lá<Ñ°˜:G§n<ÑD&̄<Ò3.b'v'<Ðhèk^¥<Ð<ú…"j<ДÈýû)<Ï!Ôµ%fã<Î}8‹å+R<Иè1èƤ<Ï$/VL©<Ї¯Ë =<џÒ>3<ÌK'Ù3Ä<Î:<‡¶È<Ï'o³Â'<ҁ1S~X<Ðð
œÀƇ<Ïéà#FÇ<ÌyCk©&<Ïtr­Ã<ÑÀ€"cÁ-<ÑA"¡–éÒ<њ4ƞG<Î;
t׊G<Í1öL»3$<ÎÝñxIFâ<̞ÀÖï¤<Ð^AÏÁ²<Ж!×ñ<ÏÅt|O<ÍYµB
Qþ<Ï,€ÚXÿÚ<Ò×70e<Ó³ÜT²<ÍK<ÀÛ0Û<ÒEXŒs<ÑJ0N&R<Ñ۝lT:<ѪõÍx¥<эSß4®ð<Ф @÷ <Ð"~½V<к†¨,‰<ÏÔßrúºm<ÐoÎø™¶5<ÒjapHyÚ<ÑeÔ îGg<Ð3hZç^<Ð4ÏL hÆ<ÏøÎN6ÓR<И† ks<ÎëæS½<»‰¾C_ċ<Ï,ÈZÄ)<ЙÛÇÀ~Z<н'ÜΫw<ÑÅ4bͯâ<ÐëýmÅnw<Ð}àH°çÞ<Ñzf¥j¸<ЏY•õõH<ÐX…ûFm<Ïú<"=\›<Ñhçˆ9¾º<Ñ¢ø·›<Ò ›Às<Ð6öºþ"<ÑZaBÌÓ<Ð[Þ➶<Î:—²Mx,<ÐI,6^Þ<џ€Wj÷T<ÐÃdùçP\<ÏŠ0ãÆ`<ÐÖgS:ØØ<ÐÕ=qù'T<Òj?šº<Ñˀ-&¥<Щ=+JVŽ<ÐDt)ë"Ê<ÑrÃI|<Ñ-‰¾!zü<ÑéµUc<Òh†¼©y±<ÑÔ uyØ^<Ñ«F>»T<Ô6Rßû6<Ñ¢.f­Ê<ÑÓ—iÅ:<ÑÑn'š¸<ÑþÏæ<ÑCÍZ-Rç<шà¿Àß<ÑÁ‰-ä<Ò8Ý㕢V<ÒXXñØ*<ÑÕ®2
<Ñå¢
Ô<…<Òz1°î>9<Ñ×ÔwpŒ<Ó¸/«™<ÒixŠùºÍ<Ñäý€ýÐï<ÒÀ5R)^<Ò_é€ÅæÛ<Ñ¥ó!fë<Ò!XýHŠ<Ò|
dRë<Ô$r6²_<Ӊ³,a2<Óá ¾ý&q<ÔyÍîZx<ÔR%/Îɛ<Òëá4µE˜<ÔÏæ['*u<ÓÚ`°ê'<Òéø d>$<ÑõÍ;<Ñêb/µ–<ÒHÒo¯­<Ñ)ë)öZ<Ñ픽£¢<цoìr$<Ҕfµ˜Á<Ò¸./ò~<ÑÀëö÷<ÐÉ"fŠˆ<Ð,°Œ¹Ç<ÒFºÁ¯f<Ò@Œù³<ШǤçÄ5<ÑCGýƒÆ<ѳ㕳¯<Ò¾OSùø<Ò@ë›l:-<ÓmD÷<½¾<ÓU.ˆ¨O[<ÒHN°3\x<Ò¯‹6ø•<ÑZŒË‰"<ÐpÞ概<Ñ>ŒJ'I<ѯ"ª [<ÒÝÙn'ê<ÑØuèÞ<рõ†Y¾<Ñ«juê]<Ò@³s˜{<Òì=4Â"<ўe0'Ž8<ÑÑTBâ<Ò·7ÕPž*<Ó<¶6<Ò†•Ôu<Ð}¡ãÇô<ÑnVͦJ±<ҕeZ<ÒÜ{|¯zt<ÒÍDãÆ<Ñ݈'çXd<Ó
ANÛñ§<Ғ¬"¶-q<Ó\©9
$<Òyx¶d{þ<Ñgu°!<Ñ5.C-:<Ñ<éó¥
<Òú °;öÕ<ÓúÁ¼G8<Ó`À¯I3/<ÒÝÇC»"<Ó0lâìŠ<Ó¤šôJ<ч«ËDÀå<э_o9­<Ñú®y»<ÒTx'42Ö<Òæög}9<Ò´ò9gÏÌ<џ¡7>vÌ<Ñ-Öª™E<Òü6|™'œ<Ґõ¤dz<ÒÁ+ »±<Ó vI‰<ӗ(°x‰<Õkü¢<Ô*©!dÝQ<Óu<E<ҟ®>x³´<ÑÜCìÀÇ6<Ó[Ð*‹ö=<Ò¹}¼eÉ<Ò<ëŸI‹†<ÐÉ1Ñ|§G<Òã ½g<Ò¥#8Zý<ÔY|UÂÑ×<ÔK=ô5<ÔcŽG¶Ãø<Ô±FãûF<ÔIRzYê)<ÓÙ0M¹	–<Ó¡e^÷Î3<Ó×çBdÒÌ<ÔÙ˜RU<Ô;N/ÙM<ÔÐÈ»êa<ÔÊukV£<Ó¯¼ý0!<Óî9½¬=<ÒsŸ˜òÆ<҉q#Y1<Ҏf¥-ô<Òñuó	ï<Ô*§€rl<Ô|ÒF-í<ÔpڃÄ<ԖlL¯©µ<Ó10~Ý_Õ<Ô››
ó<Ôæ Ní<ÔܑFÄi<Ó°©ÛC«h<ÒâbìÝÄÀ<ÓNôÂ\Š9<Ó°mYíLa<Ô&«¥pÓ
<ÔH™<ÓÉKҌ°<ÔT4BCóc<ÕN/8<ÔÛ9?ºqí<ԏI`H<Óhü
ú<Ѧbƒ8Ñb<Î#ZL:÷—<Íƌ<Üùø<Ë)mÝwüW<Çq@_f&ò<Él†¦Ð¡Ó<È?£;<Ç®Cw™›<Éy¿Z`*y<ɲîzZ"ý<ÉT¡º.éÈ<É]õq¿Íø<Ìõ'L$<Ëû>¨m <ËÅ/nÓ¢<ÍyuHˆgÑ<ÑWtP .<Ð\¹S.<Ðú(<ö<Ñ
µÚÀÞ<ÒHŸÍÄË<҅ì
_¿ÿ<єv²tû<ÐÔîr|><Ðߤ"<ÒNŒVÕrã<ÒT»åž¯*<ÐÆVl!¼<ÏÌ?umÓ<ÎIBuR<ÏnRGP.<ÐðU?Ù<Ъ:o[<΍ßyž|à<ϓËæ~°
<θý
Nlå<Τq^¥3ž<ÏóÝÖ¤Mp<Ïû̀cÛæ<Ñrªš‹Æ'<ҊêèZžý<ÑæwßãÊp<ϳؼ ÊD<Ъr·c<КuWæ><Ò®IûÎô<Ò'Nûá<Ñ!£<ѶkĹ½*<ÑüGŸS<Ñçí³ur<Ñ{·[*Ͳ<Ï{øWÍ_õ<ЊÄTjP
<Ñó«ÄXI<Ò",` <Ò?02.<ÐIÛ»'y-<Íá¸+¸<Íre{WïB<λ—ßtF<Ð=Ahлÿ<Є>ۄÕ<Ð4T€·:Ý<Ñä•Fü<ÑU}À7i¸<ё®ö!ž…<Ñåé'&ÓÀ<Òym†±w<ÒêBcæÛA<Ó*ERv#d<Ò­"jŽ8&<ÑVÆ_™¤­<ј½uø€#<ÒФik]<ÓҸŽ<ՍQ	¸Æ<Ô²~Psê<Ô-õs=<Ñٟ²§À<ÒD"wj<Ñ«LÖª<Ñ+nÿlJh<џ¢²<ÓÀÅq¸`Æ<ӝ*<' ä<ÔA¼
…3'<Ӌ!Á½úË<Ñø'ŽJÏ<ÑtþŠï'<љgD€Ñ<ÒXÌgòº<ÒSpœÙ<уu)Ædì<ÒÐ}oµö<Ô
û®'b¹<ҟʹÿ[}<ÒØÚ_B<ѐ]B¥a<ÒVca<ÒÉÉêÁÎU<Òïwnw_<Ӓ·G/ÃÑ<Ó5xuðZ'<Òâ9Kw…=<ÒnÊ©¡"ã<ÒRï!u4 <ÑþŠ)¹É<фµäuVú<Ó}ËZÎT<Óg>ð)³<Ó
gÀ!´Ô<ÓÎÞÁáÊ<Òd¾"Y<Òkü"<ÒúY
&¸É<Ó}æ¡G<ÒèXãñӍ<ѦÕà³^,<ÐÍ ‹ <М‡¯'Þ<ѨíüŸÂ<Ò&§¬œO<Òï/;[<З•{,vm<еhvò<Ä<҆–­‡¸<Òùô½ìoT<Ô8RZm<¼
CÖ®Ò<Ñÿ¦¡ÓÚg<Ñ]1ƶ<Ñ€sò¡x<Ña>î¶×;<Ñ`ƒO‡Å<Ð8BEù<Ð,œ~¯<ÑÚ५Ro<ÓWæ·ò<ÒÐO꼐<Ñï–_²æ<ÑçøF"<Ñ¥°—#<ÐÐRFØPì<Ñ/Òõ"ú<ÑÌ`áD—<ÒU0ÂzÙ<҃ßĪJL<ÑcK[ú1ï<Ҟa+n*Í<Ѫþɚª<ҊZ\(,k<Ò0ÿ@ß©<Ó7Ïf?d<Ò̳<hð<ÒËhVÒ(<Ѿ·÷¿6<Ѻóžu<Ò"çi·Áí<ÑÒµ–;{<ÒÈP"XWõ<Ô[§Ž¦(<Ô¼Ÿwh<Ói'sˆ­<Òƒe½¼Á<ÒpåW¯<ÑÇP:SÔÎ<Ò¾ô<Ò>ZÜϪu<җX†lç<Ò à)
KÊ<ÓØ[Ž‹w<Ô{
«™	Û<ÓFp»°Û<Ô;À1mìÊ<Ô;Hõ—F<Õv#]<Օsà¿ò<Õ+þgˆÄ<ÒÂD'5CÅ<Ò4šš>w<Ó3J¹b¦z<Ô
(Š]<Ó7qc^µ<Ò]KŠb•´<Ò'8¥Ì<Ò!'ÔŇ<Óm/=ídW<Ô¸ÂG)z<ÓÄB(ê0<Ô2¦¾çîp<ÓÔ+»Ÿ#<Òl×ȵ<Ó[Hìgˆ<ԞN…H<Óqe}àî<щ
"b<ÑLRšË
\<ÒÚtþXa<ÓaÈg8œ|<ÔømrNz[<Óÿ÷G<Õ17»L•><ÔÞ[âgà<Վ0/B­<Ձ†Ú|<Ë<ÕyƒìóJ<Ö¸®q˜·.<֠֐~Á<ÔÒÈÎìŒÂ<Ów$C
	i<Ót¸­EŒM<Ò!'Ö<Òh}¦©Hµ<ӏ™<ÓFD[b?d<Ó @™ˆþÇ<Óä_ļã<Óæß '˜<ÔL"Ú.«q<ӎ˜¸JW<Ôk™÷ZG<ÓãÈóÍ_$<Òê4Dýe<ÓßR3j°q<Ô¢Y §©ó<ÓòôØ'á<Ӓ
CJ ¡<Ò8Li0<ёC‰¹Yâ<Ò:>¶þös<ҝmö}X <ÒNcÑóñ<ÒãV"h'<Ӈ5‹è/m<ÓIŽ†jA<Ò{Jxº—<Ó´É:HM<Ò÷Ž¯~Í<ÒÐ*¤¨pã<Óþl¨!œ<Ò{[>֕<ÒL5=\"¼<ÓE¶p¾<ÓëV›êág<Òi~ë]U÷<Ñ)a%®"Õ<ÑI%Îþɚ<щ6Šlí¶<Òª‹Bÿq¦<Ó:Ïï±µ|<ӘxÄÞãS<ÔÉ\WÚj<ÓwÇ⺀-<ÓÔϐÁyŽ<Ó0"h4cù<ÒƁÔÓ-À<Ò]ŽrÛ½<ÒèwËäi<҄fOlÜ·<Ò¬·7‡ž<Ò(\x¼w<ÒÚ¡¤þþ<҆QÈ`™<ÑV¦ ®¹9<Ҟùô2¥<Óð@Àl<Ò[o`«Ã<Ò>±š/<ÒlxPd\<Ò\7¸
 <Òã‹U8݇<ӈ3Óã-¥<Òùp>"ô4<ÓJÎêúÞÎ<Ô
´Á†<ԕg¾g<Ô@þdŽ<Ó¢‡¯(<ÔO䄄'j<ÓÒ¹Cc Å<Òîö5òã}<Ò¢¸é˅!<ÒZúGKŒG<ÒVT¾Z'=<ъɆRµ<Ðʅ&Ïð\<Ñ
È[<«Ö<Ò×YIb<ÓÕ¼f)Y<Ò¼zzc¤J<ӟˆ'­ú
<ÔÃôԀ‹­<ÔÞTe;<Ôa—&!­J<ԑ,'¡9Ÿ<ӌC=Êg<Ô.§
‰š<Óø¶Î<ÓÜ°j4<ÔÑÈvÔ\<ÔoúeÌQ7<ÓÇÞ?ž`<Ԅ{v‰7@<Ô{þkmÂ4<Ô\ð¶Hy<Ô5ÌßÐ<ÔP3yÝæ'<ÓÇ-(™¦Î<ӉPóz÷<ÓÙ¿$O½<ÓÃUÊ\î¥<ÓÓÃî@sé<ÓîíL6ú'<Õ]¢ùx$<Ô½ënh¹<Ó¨An˜ÎÅ<ÔL»_šÓ<Ó'|7.Hp<ÓK"«»ˆ<ÔèšÂ…—u<Ô뜦úéT<ÔÙÑgńE<ÖƒÞÌfg<Ôù0•syw<Ôv×o·<ԇÞI¾ç±<ÓÇÑ¥pæ<Õ"JÈÁ<ñ<Ôæ=+,äÊ<ԁ¿"8ÖÆ<ÕpkXMÁ'<ÕdSA±2<Ó£P‰Í÷<ÓêMB<Ô¨¦{#´<Ô¼:©ß6ó<Ô±ŒÓ';•<Õ{0Š‰<Ôÿ‡…yO<Ôü`rX¬<Õz2ò/@$<ÕÑ\ëV‹<Ôâê6få<ÔHB±›<Ӊ€ÕIµ<ÕJ†чI<ÕDÀ,wø<ՌØNÜ?k<Õÿá$´<Õ@v&æ.
<Õ!¶DKU<Ô ®%4!<Óm'Ð8gw<Ô¯´"/ÅÞ<Õb$Õä%<ÔèL½ð*ò<Ö6¦ý˜é<Õø¤Éø
/<Ö±N¯Šï<Րú×ڂ<ÖBâƒ<Õà5§(J<Õ©ñƉJ0<՟Mÿìa…<֓Ð	¨ùý<Ջ½jw^<ÕF<A/<Ö2z×Á+<Õ69 'P<ÕwéN×%S<ÕÛ{Þr×<ÖÒ2Œ®	<Öu«^!Çþ<ÖòÔ+"Å<Ö>û¢BNR<ÕºQ®¹L<Ôä"±î=<Ö'Ó£k<Ö֠ք4<Öz_ȓhG<ÖÀÄð¢ÖÖ<Ö8
qÓùÃ<Öîn÷‡<Ö>G©;<Ö"ï^¶<Õ]J™0Êi<֊ŒíÕâ©<×8VÇù5­<Õù+I÷¢<Õ©fƽ‹ß<Ö3L•ó¥¾<ÖâÎäSˆ<×c¦ß^$<Öæ–;ƒwN<×"ÿ£*²<Ö½±½`l=<֋ŽHGì£<Õþ?»ó(<Õ÷rþ	Óo<Ô{ïS''¤<Õ%JKõ
è<ÕY¨b‰D<րà=KU<ÕÏ6!Uµ<ÖÖ4uO<ÕítΚ-×<ÕꞒÜ5<×C|9ÎÕ<֙¨ù@¶<Öj}©ê <Ö®:â¸Æ<Õê|uÖâ<Ö,ßmu<քV@Å<×OoÝï<Öé>íä±<ՑïE‹Ú~<Ô4õ"7<ԅMäE‰ <Õ8YÎ0ÌÓ<Õvï4Y	q<ÔñÈ´ÊÌ<ӜȲ9°<Ô´ÏIM7<Ô5LO)Ð<Õb¹=375<Ô½>xûEˆ<՛ƿÛÝ`<Ó*Î÷)ë<ғÿNÃk=<Ó©ãfìZ<Ó¹V®Œ~Ä<Ó¿¼Tºš<ÓÛd,n°Ê<ÓçùžÙF<Óy÷þÉPœ<ӟvý<ӅXÃvŸš<Ԓ.p	ñ<Õ|<ä,m4<ÕbýÕÎ7<ÕC'EŽÆ<Õ ‹-,<ÕV&gD<Õ4Âш'<ՙr{óK<՘Hò匲<ÕÏÒ@Úi<Ԅη±É<Ô¤b'xo<ӘÀ£R¦<ÓÒL|a¥<ӃÑ	yxÈ<Ó¨˜s— Ä<Ó{°}Ö®Þ<Óøž'½V1<ÔÕÈï+׈<ÔÚ
Þ¼ª$<Õظº¡k'<ԏS­<Õ… b¹<ÔÇï¿ '<ÖãwŒ*(Ë<×"2³ãÅ<Ö£?Óø;
<Öêñö¢¸ü<Ö¥ivL<օUƒq<ÕÀMész<דŸb×vE<×JŸ[Ÿ_<Õ@ù½³<՜Ë—á<Ó׶ü'<ÓõPby6ì<ԑwÒï!<ÕÂH‡<³²<Õ³áßëy<ÕPü¸vÓ<מHü'œ<Õʍ?ðô¾<Ö^ŽÜ*
õ<ÓÉs¹ÜÓ<Õ05ˆ‰Í<Ô=«ú¸ýJ<ՒuÓü&_<՞¾a›[Ñ<Öwe©eÊ1<ÓÚ@ÂÑ<Ó±KrA¢	<ÓEL_:f¡<Ô´ ¥<Րâ›Éμ<Պü0YMÏ<ÕOε¬ßñ<Öµ4»‰<Õßçøjpè<Ôñc,çV<Ô`|Ò<Ô·ý
)_ï<ÕgÒ?ñ±Ç<՘œ¦]<Õ`zË©ñ^<Õñ®XÀF_<ÔÔ¶œ<Ôc/?"#<Õg¬ì»<Õ0TqNw<Õþó£:<Ö'+ûƒÛà<ÕóoYj?<ÔÔq~i-<Õd첫ï<Ճy•"Ê<ÕsÚÜJ«<ÕP9	 Ü]<ÕG[tC<Õ`5\zd½<Õ•Ð"Ã1<ÓΌZg	K<ÔPi>bÚÊ<Ô¸ŸMxnL<Õƒ2$"<ՙ09Øà?<Õû؉<՚u¶¿÷+<Õ3ÙK¼<ÕBkÈs<ԙ'ˆÏ4›<Ó¢±s'Âg<Ó½Ú½n€À<Ó£$>ÃRö<ÔTñA<ÒðΑ7·<Óu(JOí<ԋ-&
<ÔìË[}ž<Óhë‹åƒ<ÔÚ¼À6<ÓÚÅ_®Ó‹<ÓC'.´äµ<Ñr3‹ù®í<ÌÇ£¶Ÿ76<ÈÓ`Z&{<Ì/¡âa-<Ð×';Ë,<ÑÝJà74<Ò Né"a<ÐzJ3<Êk`«²Á<Åÿèidÿë<É[Ñççx³<Т/9'™<ÒnJ…Ç·<ÓÍÇÑ©"w<Ô ÌÀv<Ô܁˜57<Õƒ='!<ÕŸQÃÂ`<Õq0ᦅÊ<ÕY¿ÿ'><ԛ#T±†C<Ô[}z]å[<ԝކ~úì<Ô渶Î<Ôÿ: ¶9\<Ô¯Y8E`*<ÔÂ;–Kìˆ<Õ<Ĕ+Ó<ÕY¼…û×<Õ|BH†'Å<Õ
¨–ðªÿ<Õ&¹Ñ]i\<Õv
×Éêš<Õ¥üMmʎ<Õ{õÍ$<Ջí}xWÖ<ÕÁXÊJš<Õϊ/ ï<Ջ%RÝã<Õiès}j¦<ÕS%ãt"<Õ¶à½õ\<ÕwHH!r*<Õ^#áI<ÕÞeKÅ\<Õ1ÝJ}<Õß, ü<Ôø¸W|{ý<Ôª
҆/¨<ÕoG'§<ÕÔT"tÔI<Ö	b*Kɟ<Տ­<Õ_=ÄUˆ<ÕcCæÎ-o<ÖƲP#<՝>¯%Re<Õ~ãg\›­<Õ¹‡Î$û<Րù`Ê<՘"O´5\<Õ[X½y±%<Ձ‹'8<ÕÖ
5Z<ÕÉu~y,æ<Ղ»î&<ÔöÄeBô<ÔXg›Õz<Ó¹r(¥g@<Ôe·m<ÔÅíÎ!<ÔÏڔ£"<Ô5Å	ñ<Õ ;j¸žG<ÕÌO-¼íd<ՃVu±<Ôôm>È) <Õ±ÍH[	Ô<ÖëN"æŒ<Õù ž_È®<Õ'Áj^Ì<ÔX'sÑýÊ<ԊÑ/e±s<Öˆ¶Ø˦<ÕJÊÔü˜?<Ôó6³kD<ÔÁ FÕX<Ôð¥¸¡<Õ+t‰väF<ÕÖþ¬Š<Ֆ<4+ˆ<ÕA±rî¢a<Ô×þ݈Ó<ԝ٦£¸¦<Ôm_(¯Þâ<ÓcõcøT<Бšf››ý<Ë.Òø¸!<Ìàei}GØ<Ѹ¼ñÆu<ÓíL©ÄLé<ÕØùÐ'S<ÕNJ*&Ô<Õ
!m;*<Փõð™<ÔåCÚt <Õä0A[<Õ*Žp4›Ÿ<՚ƒ³¨º8<Փ®³Ï<Օ\}Žº<Õg>ùjË<Õh®Tg9"<ÕUFw<՞?`'
Ï<Ôò'?õ֟<Ô fÚ.C_<Ô´˜YµÝ<Ôo*³Öê<ÓðîB2úæ<Ó#y£Ñ§<ÏƀIÔ1<Çjwðþ×<Ç
±E%.<̪F¾ngâ<Ñl'kš¼$<Ón}šû<Ôþ³	¼"<Ô6ÂQˆë<Ô®¢Õÿ·<Ô^¤fº<ÔàJo§<Ôý—8Ãñ€<ÔñòŸ»´¾<ÔZ:à—<Ô)ˆþ"cl<Ô;ß‹ä"<Ôs¾$SÀ<ÔT*ÇY*F<Ó»ëË+øÜ<Óüi°Œvi<ÔKëä§8½<Ô*MƒLìv<ÔåRŸ V<ÕCrC˜'…<Ôiúø"™À<ÔKl†À<ÔNo/?EJ<Ԕ÷0§!%<ÔÕäÌðô<ÕÂl.W
<ÕcOGY|<ÔDât½n<ÔvJ¦'‡<Õw¶D<ÔÞYLì
4<Ò鲝XË<<Ñá?:Ëð
<Òҕ7þš<Óê&z{%<Ôeú'è´à<Ô¿\Sۓ<ԙsWkÆ<ÔAVu_¨¼<ԕ÷आ<ÔâÃAv¨º<Ôæ3	N
<Ô°Ê?IÜ<ԉ¹F¦h<ÔÀÓi<ԓˆûÿÖ<<ÔªœàT'<ÔÀ¸8"8Ô<Óõ{<Ã<ӕ7ôç)ê<Ӊ¼ˆ¸b<ÒÙ6'¸¥ÿ<Ò´HxXÏC<Ó0¿©¤<Ó}Ü캗Y<Òèß'3<Ó'ŸL<Ò֍'üq¦<Òa÷¶J<ÑVÇÿêd<ÐZ,Ն¯<Ñ-CÓQ@<Ñÿ=*{¬<Ó®xڞ£<Òpbë,ù<ÑÉDÞP{%<Ѥ'ïçk<Ñð³‡Î›<ÑíàRߛ<ÒØ͑!	F<ÒÁ\~â¼î<ÒhÍÊF<Ò{+ÕƲ<ҌM/ôç<Òg7F´0<ÒGç>Æëß<ÑڗKK¿o<Òýnx"<Ó§6ËT0<Ó^Ç~½Þç<ӗ•î›­<Ò÷Ó:d÷Ï<ÓÂQÖd<Ó2
ùg<ÓàÍ|¤5<ÔmI‰UŸ™<ÔeFBý¶{<Ô«êSf©Y<ÔVD$><Ô0Q)À<Ôߐ±Œ<Õ?p8T	<ÔÎ'Ð|¥<Ôz¤šàÒÌ<ÓÅUUKÜÓ<Ó+°äª¤Ù<ÓW^>{Ó½<Ôn›eÿvÒ<ÔßrF3\V<Ó²ãxꄔ<Òuí¢Yõ<Ò¥ëãü<Ҙ9çÒ<Ò×xA9ºû<ÓPÈÃ`ƒã<ÔRG>Uö<Ô\ë¦Ðþ°<ӃBRîx
<ґåŒ	<Ó×II<ÕL°<Õ(ú´Ú¦<Ôµ§]8¥<ÔWÔt|º<ԜúJà;<Ô:Ä_a$<ÓݼøLoZ<Óþ¡ÆøøÈ<Ô<VÜÿ·"<ÔKh‡iw<ÔÃÓ*nx-<Ô³ÒÒÎZf<ÔôÜl¾µ<ÕIÆ)"Ø7<Õ_ CŠ;È<ÔÍFìí<ԝ¿EÜå1<ÔþIÇé±<Ô£À*>Œ›<Ôwægéº<ÔÈ˔F'§<ÕUÌÈç<Ô©';íªÜ<ÓÎ"ø‰à¡<Ó׍‹U£©<ÓËFÌeþ<Ôi(æoâ,<ÔETEcÖ¤<ÔaoºÙ<Ôð7U,'Ž<ÕRC5íT<ÕJ烻m<Õ'»T	B<ÕÇÏæÚð<Õ
+¨z^Ø<Õq9 {˜x<Օ<é.ã<Õ*¦–]íN<ÕBŠäâkâ<Õ°Í{ê'<Õð•àñã<Ôý…Ò¿ à<Õ7)gS<ÕN*Á†a<ÕqGêþ´<Õ,«#Hƒ<ÔôJw~ó<Õ0ÿ'SÉb<ԏEíԘØ<ԕW¥ðŽ<Ôِa‰"B<Ö³˜¾àæ<ՄšÁ½ÚÛ<Ô£ÊëEUÄ<Ô¦²I‹ùX<Ôó»'ä~$<Ԗ©%Ák<Ôn¤`ä»<Õ41P"Á<Ôìÿ*
<ÔCׂ¯mÌ<ÔWæÑCў<ÔøŠì>%<ԑÎ'û<<Ô''µ/'<Ô³ˆ¸»äí<Õ(–¬!<Ôë˜hQZ<Ôi°,$Zô<ÔPÍÆ"+§<ÔîS"PÁ˜<Õ'x¨/0<Ô˳=
¤<Ô(ބ±í<ÔEn
rDˆ<ÔîàÔ‡º<Ôë˜:û<Ó»Y¨úE…<Ò®|+éðR<Ò­ãh>=Æ<Ó.ê0V<Ә¸ý"Ì'<ÓKÁü"3K<ÒÒ°™æp)<Ó=ÆF$ޝ<ÓÞQ;ól<ÓNPö|0<Ò¢VE<È.<Ò§Ôý<҇RïS®<Эu9ßO<ͨ›4îæ<Î
™51Ñ<вæ0þß<ÒJ&¯û<Ó>4àæÕ<ӖÏÝ­"<Ô9±¶<ԝÏÜ 	g<ԍeÆ},¸<Ó¾î°E_Ö<ӜdԏÍ<ÓÌ¥%šûG<Óü®1nª°<Ô9Ãëd{<ÓÏ`ÇA¼Ù<ÓáH2ë<Ô'	ˆ¶Ê<ÓÎ2q×\Š<Ôc˜§?<Ô€Ø><Ó£%¸©8E<ÔŽ÷¿úl<ÓÁJ^¾<ÓhéêK#<Ó	ñË'Ú<ÒÉ:öðp<ÒKrºÃW<Ð#yàäwz<ʅ·Ppö<Ì3Žï1é<ÐâÁ£(†<ÓïxJ˜<ÓÜXñMµñ<ÓØ!†þ<Ôcfã/	z<Ô+^†}<ÔOZ:xu¡<ÔB¡i¸_<Ô´=Wâ‹k<ÔƑ—§&z<Õ'.³½	Ì<Ô-:qÛ¡p<ԄÙã(b<ÔnR@°¹?<ÓíÀy'í<Ԅ¬á<]<Õ-3½<ÕA6¿Æ6`<ԓ©"f}<Ô!¬È=»<Ô:Çü–°²<Ô)"]}t<Ԁî²fî`<ÔàrTv<ÕJ´ã#s<Հ1Éü´­<Õj­®ÐZí<ÔÛæ
˜;O<ÔlFzüԆ<Ô¬9îuŸ<Õ2E™ýu(<ԈÉwÓÑo<Ԝ]'¡<Ô´j'ÒW£<Ԋm½±—<Óå­Äèô3<ӏºçÄxÍ<Ô!À/wä<ÔaË€<Ôbw´"a<Õ\XáÅ<Ôüh:ð<Ô¹ñí<k<Ôâpë±2<Õ:¯Dµ	<Õ6@ûý‰ƒ<Ô[ãù'¡Û<ÓJ»Ô?Jý<Ó¿â;~o<Ô½çM<Ô´d֕Ü\<Ô»;Yg«_<Ô§9®ð*Î<Ô̈Ñp5<Ô†ð契<Ôó>"V<Õ=M‹•îÅ<Õ	73…È<ÕÔÌkŒk<Ôì¸SQ¶<Õ.
ÿŒ¯=<Õ}Tb@<Õ0t/<ÔÇäR9ð<ÔɕÙÃè<Óø[g~<ÓÚ/¸h<Õcζñé¨<Õ7¡¤~×<Õ>q5ÉpR<Õ6zêU€*<Ձ0ÅjGB<Õ¬jw'Õ<Ôî37Ê"<Ô¼ÚþR…Ã<Õf -hD<Ô´è¨Rø0<Ôsœ%«<Ô§›4Î<ÔpLÚ':<ԃÚ(Ee*<Ôý<ßrÞ<Õ&=š}3‹<Õx¦½ß›Ü<ÕAì¿V4¬<ԅ\=ƧR<ÔçÃä{ã}<Ԉv½ò"
<ԍÀk¡û<ÔÒù!Õw<Ô}×ÿ<Ô@ƒ-ýÖk<ÓþÆ4°ˆ<Ôy÷	þ!<ԆûáH¨‡<Ôóœ@šŠ<ԅ%'Æ"›<Ôä}òÿ‹®<Õš!DtO<ÔÏØiÉõ"<ÔÓžYã<Ô¡f§ü\`<Ô8ý>Ïç´<Óð¾S‰4O<Ô
'Gч<ԉÊô"?<ÕzÔsæß·<Õ+¡¥jX<Ôy]
 ¥<Ó¿ÌÆÖþ<Óòc»»9<ÔIµ¥1»Ó<Ôé
ÚŋÓ<Õ83ž¾ñ¹<Ô©ž®ž@å<ԏ#ÊH<ӗî~÷Ú®<ÔnoÔÁÂÄ<ÔÔ>b<Õ=hF	<Ô°ðõÅ<Ôárÿú`=<Õ6‡
ƒÒ<ÔÐ[È}ñ<ÔßàX.…<Ô½f׿m<ÔÖ=³<ÔñNf/‹<ÕX¹
¬<Õ8ˆ`½<Ôé‰J-]Z<Õ,cn%Ÿ.<Ô]Ӓñ
<ÔFÿô_H<ԃw¸¬e<Ԙ:'*<Õᛰòy<ÔÀ‡҄˜<Ôµ¡jÏM<ÔX´"H¦<ÔgÛhk<Õ1Ó»VÞ¯<Õieâü!<ÕgҰڃï<ÕV\p9ì<Ôé2¹}»<ԘÒ`Ô_"<ÔwlgŸvþ<ԉ…Ú/°<Óꁩ–X<Ô+CÕaˆq<Õ!­
õ<Ô¢5JyÔÂ<Ô£tΣ€­<Ôøl
ƒf<Õ#®óD<Õ	‹Ÿ¶Z7<ԃÛVÚ/<Ôi`YAÞ÷<ԟÎF×à`<Ôh§º³†<Ôé¹GàOç<Õ5:øÙeo<Õc´žy"Û<Ôfê"Ô]<ÕuÎÅ<ÔñÇ{¿7<Ôð€I²2<Õw¹é:ˆZ<ÕBúË*c<Ԙ*ŸÖõ<Ի̥.<ÔQb–DÆ[<ÔçÐÚä<Õ,g"ûw<Õ-û¶Ò•¼<Ôü	½é1F<Õ?l&
<Ôß_Ħá<Ԓ>)"
<ÓöÅ\|ûí<ÔT—$í)¸<Ôèœß¦`Ã<Ô­¼J‰Å<Ò\"'Q"ç<Ѿ
hs<ÒÛXª;¦Õ<Ôc;ûÕÃ<ԝB巊¾<Ԏ©Ó|<Ԋç+ÖÃ<ԍܺxà<Ó» y£<Ó/uõ'M<Óz6[<Ôc	dÄdH<Ôæ\"†<Õei{Óí<Õ.[GŒ‰t<ÔLTrzÎ<Ô«Šaÿm<Ôéa…•–<ÕRh39"<Õ«o'©Dò<ÖºJIú<ÕÓ0¦»£Q<Õ}ƒu#Z<Ô½©­7:f<ÔjéZ¦'<Ôlò{ƒk<ԙ"Ò'<Õ ë{|¿<ÕñËc'<Ô»9ˆ-[<ÕÏ¿K'<Õ3p/B÷<Õ²6~ k7<Õà§|J<Ô€`Ðv¢<Ô%ZÅíE<Ô®g‰ªö<Ôål`Ó<Õ-¶Ñªq6<Ô¢õÃ-'<ÓöÊnÏ8à<ÔHw¶ÝÛÎ<Õ/"yO<ԔL4éúÕ<Õ#(9¿l<ԳܧYiN<Ô(/{ô<ԏ‰™oŽ<Ôà©<ԓ3ù[®<ÔÁdÑê<ÔꦶŽ¹<Ô/'ÎÁÝË<ÓN»|GA<ҞKÓï%<Ó.
ˆžK<Ótb.³$·<Ó¾§<Ã$¢<ÓʨV^'g<Ó°kB»Ê<Òu0GšéË<Ñ<e×¹š <ÑFW#ìÝÏ<Òçu¾ðpc<Ô*Òq
Æ·<ÔÇYC<Óáþb 0<ÒËÛf˜`/<Ñz—ûL¬J<ÏÏ,8w<ÍÜôe™Í<ϒØVð<τ>8d-<Ð/8ô5¶<Ðx@æŒëš<м¤j6­`<У>ÎÂt<Ð(nê·aL<Ð\oô,#<Ñ&xí!‡v<ÐÒ¬@ªøg<Ðá¯<Ñ1¡´ ñ<Тíukt<ÐѾ6ˉÝ<ÑQ‡'Á<ÐÆd¡šy<ÐÍKI&§<ЈMj¶‡<ЏŸÖQaÔ<ÐHºøP¬Ò<Î"êxn_ <΀«êµú£<ϏüþìBŒ<·5j¡2<ÎQŠ¼¶Uj<ÏNoîh…<ÐÖqF@:<Ðåóo[@<ÏÁµÓ}•<β{dað<Ï´€ûp?é<ЯGÏ/+(<Пìç64Î<Ðé¢)­àâ<ÐLϵt/ò<ÏXtWØ<Ï¿Øp9Ì<ωŠò4H™<Ð@HH¯o<ÎÃæý3D<͝r÷ý–<Í;8ª–¹¦<μ¤o Q<Ðp&VÀÛ<Ñb%ûA¦=<Ñp…Sê$<Ï#PR©+<Í]~=Öæ<ÌÌ5øÊ¿€<ÏD¦û>¬§<Ð+_!Sèà<ÎóyøH—<ÌS-¿Î<˳Jüw©<˵-'å&<ÍV-
Šê]<ÎøMC½É<ϬpŠ]þø<În©ëo?_<ÏÞSš'<ÏBA/Û<Μ왃ó<ËÅ׫Õ<Í
î&2÷<ÏH÷r©<ÏYj"æ:<Í{ìâñ¢ã<Μ·¡Š\ó<Ï»‡SZ¢<ÍYoëú:"<ÌXŒï>	d<Ìêz樂½<Ï4´c×¥&<ÐÅi;ÿ<͵'îÌ<Ï ™®‡<ÍKRÒíÁ<Êòb6ҍs<ͺÔn\é‡<ΪÕWµ:<Ðë|8éx<ËìmÜà<ËÝ?=ü¸Ä<ÏÔ<4W©ß<ƪüL$'<ǚ=°3Æ·<Êÿ»L`þ<ÍÀé»­<ÏTï~<Ñh\•ih<Òhã÷ð4<ÐPËPG˜<ÒÑFš²ëÂ<Ïˤ¦ö9Ž<Ï›B¦Ã<ϏâÝ&Ð?<Ð
ñ·<Ï&²›Ø<Ï0á|vE<Έ֗MŽö<Ðë‰ÏUZÖ<ÌÊîü ?â<Éàqß2<È+û©›¥<ËۅЙ¨}<Î+ß•šÝ<Í©¿ô~«<Ïîj¢$<Ð7a¹±up<˼¼d<̝c¤æö<ÐbA™ny<ͺN#<ÌíÏQMö<Íë[œûw<˦¿'æâ<Ì14~Ø°1<Í«—Y0Ý<̓"ÿâË	<Î2ܸ³#¶<ËP<¤H"<ÉùEf¢t<Ê·7m`´j<˺´œwÏ[<Íp&öæ<Ìo
ª'<ËÙ¤w}±<Ìñ3<Ëïçxv.<Í«'Ûb£<ÎÕÿ§v&<ÉÞW9Ó)¸<Íøü¬jÒ<ÎHl5`$ä<Î2Æ] Bœ<ÏÚÙ:Ûjë<ȞƱw<ÌLë%
‡á<Î!žPÓ<ÐRzŽ…ZÕ<Ñð%™ªñ<ÍkCo8<Í,º.e<É7üî°x'<Ì'â{¤!æ<Ñøô¡"C<Ïô¡<ˆv<ÔƒÌ<Õàrï´Æ<ÐîÓˊº<Êþ¬[TXÿ<Îd­7ÿäÛ<Ïð.ÝÃ;G<ÏöPîm<ÐQmF`:]<ÐÑz›HñÝ<͸\XI¡<ÊÐ¥pQðE<Ð
äpΝ <Ïêj'¾r<ÌîhÉ7¿<Î}@Ö)ºÖ<Ïõácé$ô<Ò`SÂCÏ<ÒõCq÷ûç<У‡Œ~Ù<Ð=z·9z<ÐIjª4a<Ð:u`֔î<Îô~žà8<ÎÞzÛÆ#<Êv¤Ò'é<ÍÀ¶j€>U<Í=ž«©Á"<́f•r}<ÌU_=4-þ<ËÝ^kÈ<Ðçë*®˜š<ϳœ?ß<ÊwIˆLY<ːí҄jR<ÎCãf¥—<ÍC¡<$h{<ÍõúDŽÈ<ÐXŠ™Rfg<ÐJ·Ú[ƒ<Ñjlqw¯Ù<Ò/4SØÙZ<Î֎JùD<Ìè4W<Ò5
È><ͼp¤ÐY<ÏU'ä֔#<Í,ÌÿC{]<ËԕüÑhX<Ë»*ÔVMÕ<Ê"Û´oÝÜ<ÊX*7F$<Í~[—ä<Î1U5Kl<ÍrrÊÄ<Í6
Í\Š<ÏÊOkty<ʧeçÓ<à:p{¡—<ÉÅAÂCð <ÎÆWl†Ê<ÎDúÃ03º<Êè½2ç-<ÊqÌ3µC<ËûÔSÁm<̹Øyï("<ËŃæ|£<ʆÁZ˵<Ë\Œßïn<Ê;`Z`<Ê:ƒ¹)œG<˂AÜ'Å©<ÊÈ뾘øO<Îaø»ÔÕ<ΡbÀO¸ç<Î}ËÌm <Î ì2€gã<ξGï<®<Ë¡™]å½~<Ì=3'ø<ÍNVriÑÏ<̼ êÅ¡<Ío">&Z<ÌáÈø<ÊT9)QÓ<ʖÓ)ÿÍ<Ëé©PmÌ<Ëþ4/<˕íY*Ý?<Ë/ѵª¤<ËV_œ÷á<ÊèX‹xx#≮zÈØÔ<ͦ>-<Ì_;Œ¤ç<Êdݧ {l<É_dµ'¯<ÉW'©
éï<ËcmFyê<˘ŠQ‡Î[<ÌA¦;7Œ<ˆÙïó<Ê©e,ä<Êst©ëø<Êþúöÿ(p<Ëðåì‡é<Ìùfî}ê<˘9$Ÿ<ÉJ²q"<Ë?ÿVlã½<̘gûø̯<Ìi™#¤¥¨<Ì%º}ŒÛ<Ì$Âëh÷<̽z_»«<ÍNƒgŽ‰<͒á	¤<Ë·¼Ö*ê¦<ÊÕÞIå<ÉÚìfb»Ê<Ë\z)©Ü<Ëòä7«…–<ʸ
'˜'<ʝîR{<ÊRk:S<ʻȡƳ×<Ë\Ÿø‡µ<Ë0yÿ;;<ˏÜéѾn<ËB8¹`<É'&lò«<È&ŠûO<Ê҆ק<ÌcJ9Ê[k<Í	WgT‡<͕Òñ<݄́ Û<Ì\рh>`<ÊR̞i˜Æ<ɽH~@<ÊN¬¹ËŸ§<ʟ\bëAé<ʯÚõÉ·œ<ɸÞw5³<Êp¯íìB<ʾðDGöß<˧±Ùƒ¥–<ÌOá;Bû<ˆî"Í"Á<Ëpƕb½<ɖ¶¯³!<ʍ"ÇÎíÒ<Ìjœ…þ`²<Ì….$¸<Ë%gj¨Ü<ÌÄì,ۙ<Ëÿ–šO<ÊÀKµ©á<Ê·èBç<Ì Þ3Î<ÌRElW<ʞÂ;´¹<Ê¥eõóá¬<Ë@Ö©¢^»<Ì Cmü"+<ÍXßbkÅ<ÌڈJ™g<Í2«qWâ<ÌÈWŠM°K<ÌVª¡[®k<Ëjì 9P<ÊÀŒqMM6<Í\ ¸äÂ<Ëf8+ÿ›±<Ë´"Ò×ïö<Ë]²-ðE<É£Ö6q-<Èî§õ˜Ã›<ÊÙYoǧ•<Ì;kaæÞ<Ì>ERµ<̶-p4³<Ìi>$A{ç<Ëy«N). <ÊØÒ3Әh<Éܚy	aê<Êêü3‡š<ÍRÂ"jÂ<ÍS­¶ÞC<̄ 5þ<Í#Ðö½ûÿ<Ëòð÷ «<ʐî¦%ëV<ÊÃ}á¯<ˤDlåF<Í7	@õ@p<Ík"Y$¼<ÊÎüSÕo2<ÊBM/¦$<Ê¥òEś><Ë$uDŠµ8<˾Üa†$<Ë¿sR¢2a<ÌzE0Ÿµ	<ÌÞkE'‹<ÌÇó¶ûÓ<ÌZ"MŽá<ÌZ áaß<ÌDÜUižã<Ëdr.›ï<Ëö1uÚ¿<Ë߄«†Òj<ËEËEÅIÄ<ÊࡪªJ<ʾ½Ä=ó'<ÊóW/Ü
<ÊðƲâ¢<Ê8*<es<ÊÖ#OŽø<ËmÜyê$<Ìm°Õ~¬*<Ëñà\4©X<Ì3ö‡0•ˆ<̅I0®p<Ìuì^ëžH<Ëýá žlB<ʺŸBš;<Éj}Í5F²<É^¥fÚUR<ÉšÂRª<Ê6ÿÈ><Êþà!8³"<ÊmŒ¬<ʪ׾ɲ<Ëç|Î1"c<ʋ|àt><Ê«Ž~M¾^<ËeP܉<ÌAAx­<˅cR>,—<Ëì›Ï¿z<ˤbLL¸<Ë6²–&<ʸ¡tÂ&<Ë5¶Gfve<Ê­°€<"H<Êވ‰ŸØ<Êʋþ0<Êd®m/L<ʄÔ-é\%<ÊÝëc«Ÿ@<˃<׳c<Ë™D><Ê¡QL±Þ¸<ÌÀOÑ,e<ËÉt®R <Êï؃¸l<ɚ‡ðñ‰<Ê@¼/'<Ê;pé"x<Êî#`m~¦<ÊR²!Gs<É)¢URÂÈ<ÊYúÒ92<ËÞ9·`<Ënyߑç<ËÚý9­ç<ËÑç`§¼Î<Êû½6H<Êw?KF¤E<Êù
sâ<Û<˹™	³£<ËL2£Áê<ËØÎró~'<Ëʌl-šý<Ë:xá<ÊÀ¼èJ<Ê­pZ¦œï<Éú\É¡ªª<Éû¦°ú3<ËÀO&ø<Êèã'áº<ÊÉ<?¸ë<ʤÊG""?<˜'ß@^Z<̲×÷¡<Ì>þÂå¼b<ˌsâèI<Ë®$O<ËH±+"<ËÉ _Ёâ<ËU~vÆ3»<ʒ«üò<Ër,ä‰Ö<Ël'øûü÷<Ë +K;Å<Ë¡ÃXb/Õ<ËSQHã@'<ËÏó:§LÓ<ËíÞvdà<ÌŽí6Ïy<˸!ôÒ<˚]÷Ç<ËÈUžQt<Ì.4Y‡e<ËáՇ»/b<ËÙTÜx´<Ëw8LíÌ
<ÊÍäò ´–<ÊÊ÷œø<Ë[¢iÃՇ<ÊË×ñý)<ÊxȖTñ<Ëo¨ã¼›<̳mü9Õ<Ì=o¹"×2<ËÈ^hŒù<Ìp 8ês<Ìc€eÌrî<Ì-¤Á÷<ËNc´ï¥o<Ëuˆ"ˆW<Ë|ªÙA›-<Ì˼ághã<Ì[s±›G<˵¶Óø+<Ë´.¸@¥<Ì%Š\<̛ˆ€Î{<Í­ÿ)¸ÈX<̲d‹¨r<Ëë°àÝ4<˓ÍiŒø<ÌÄF;"ô<˺'V¦tš<̈ª^æ_<Ì=ý9»Ûú<ÌÖw'løs<Ì*w±Oç<ËbW—<Ë>dbê"<Ì9¼}³ÕÚ<ÍD"<"Õ<Ì×¢%2Œ<Í)ïbHß<Í&ƒùî/ <˸Fà¯<É àáƒK<ÈM0ÿMÛa<ÇÞV4œ¦†<ÉŽ¥£õ4<Ë«c•ph<Ì⑬ë<Ìvï̓Un<ÌØV :<ÌjÑyÏ<ÌÁ<û«»Î<ÌçÇ4Ë<ÍA`ž$hØ<͌;‰$$u<Í-û®q­<ÌÑ+‰$<Ì̍·æŠ<ÌÖ+U"<͎+ÚDQ<͉¤úŸüõ<̍ϳZ)É<ËðŒ4î#<ÌT;®çªè<Ì=U‡òß.<ÌGM_Aê<Ëi՟U¼m<˅?Èd=¯<ÌU
~ì<ÌJêéqg<Ëé'/"…‡<ÌrµºÏã¢<ÌTÛ¾pl¯<ÌBÇ(z¶j<̄Ì#5g<ÍG»l=½<Íq¡j\<Ü<Í 'À¼nÍ<Í3µI5•!<ÌÒ²&±Ì<Ì-ZÕ©©<Ë¡™Ñ^h<Ëߋҟϱ<̘ÈѕI<Îzk«£<Íèé	·Ñ<Ìâñȇ}‡<Ìðy·±Ö<Ìæqe7Ç<Ìð챐·È<Ìö®[&ãa<Íf&ëò	Ë<͐#©Ã><Í=Üéc1Ž<Í$8©¦˜><̬»ìç<̂ýs ú<ÌþÞ b‰î<Í|¶dü¬.<Í_`×m<ÍF¸Q'Õ<Ììï,¤!<Ë°¤n¬îK<˛Ÿ:Éë<̕ҕ¸<ÍEªÊd¹<Ìgö^+\<ÌhôiØý<̹Ç@´q<Ì£gŸ½p<Ìl÷Fh%é<Ͳ–E¿<Ìøú©õ"Ô<Í!è@ãH<Í¡écg<Î ã©|ÿ<Í°…:D@í<Í&ÁtX³Ø<ÌÑ°Þ¨Š<Ì`u‹ìIk<ÌÐ䤌c<Í)Þ¦U<Íh~ȽÌÉ<͞'Æ‰<Î=1z™Ìç<ÍËrxzË<̵ºx€¾<Ë·iÒüHÍ<ÌÄ·mŽƒ<ÍÊ"C"×D<Í/<ƒÏý<Ía7v)<ÍvÒ1¸mr<ÍSJÃ×j<Í?§€8h<Ì÷§æĬ@<Ì Tmd·¡<ÌO.ìÛ¹–<̜Wçš<Í^'nÜ(<Íh~Óù<̈́¿d×<Ík¿–ó^<Í/0ÒÁ<Ì¡1ý615<ÌrO}ŸÇØ<ÌåL¸Ín<Í)O}‡þ<Íh¤a¢¥Ý<ÍzŽ›ð<ÌÇV¨}ó«<̝^î·›<ÌÑ&»;C<͈µµH<Í
ÅïŒq<Í4LK­<ÍE®¬ì-<ÌÈw¾Tp<ÌÇ=­TÓi<̀÷WS¸Ö<Îê:9´<ÍõY‰Áq<ÍCrN×/a<ÌÄG‹µßÁ<Ë$®âÄü<ÌP‹Êž<Í
–°¾º<ͽÎÜ[¸<ͦµô°<Íþŵo·<ÍõDP<ÍƦ¨ggQ<̞ÉCXSü<ÌWó[h¨û<Ì®Ê(Â<<̟Ó='¡<ÌêåÝ¡ýð<Ìó
¨ú(:<Ì/K阏<Ì|D2J×ù<ÌYQIÞ,¤<Ì"Ÿ¶N37<ÍFW¨²×<Í@¶Tôk <Î7GÈá<ÍÜf}ê§<έ»«áT<ÍÖU¶ßl<Í솎p<ÍܓÆìP<ÌÚ
ÓPô<Í02ÀŸå˜<Í\	 ·ø<ͶD¢(f8<Í~wl:<Íl8/-R<͗!¼«Ç <͋ø™P{Œ<ÍsØ}¥ûn<Í?†~üb<ÍñŠ™¬<Íld´¯<ÍÆ*j[Ù<ÎHaDë<<ÍæÿµLh<ÎÉú<ÍÀÄ²Ìä<ÌŸP>Á¡<ËÏ!;n®<Ìb§~í&¿<̚›;<Ì¿"o²³<Í)F¿GùÌ<ÌéÁ—(½<Í
ò1Á'<ÍF°Á<Íâ©AÏ<Í°ãΓU'<͹'nûš™<Í@Zšz-Õ<Í#kk§<ÍýjÑn¢^<Î wAß6ª<͂«DÓÅá<Ì¡>ä+"§<ÍXnnÜí<ÎÆlÚNW<Î#Ìe±eð<ÍNF9–—Þ<̍ɔEø,<Ì­þGYÆ<ÍUœz@Ò<Ígß¿fJ,<Í®®9‹T6<Íԍ¹ûO<ͬÄSíp<̤he£…Õ<Ìuªžiæ÷<ÍékSŽø<Ï&'9Úõ•<ζ¹íÔ<͍nx·™H<Íe‡wèÿz<ÎÝ_0Y<Î9ªÝ#—/<ÍÙU̓2W<ͨîj
t<Íû˜XìL<Í[gHº<ν­v[ôu<Îâ-㯲5<ÎPØccE"<Í÷^±Ð~ƒ<ÍnÒ¼"<}<Í`³•;<ÍÎÿZëFz<͵1Œˆ<ÍÁá vA\<ÍƞUrŠD<ÎxÈק]`<Î:г8¨<ÍöiT£æ'<Íqã>|Ž<ÍB¨]]Ùd<Í5Ëöbk<͒ûü&<Íz-;æ4D<̬ö^Þ¸"<Í¡yùSó<΅٠6ÂÏ<ÎÛÙlf|Y<Ï#]S,Ü<ÏE_";™<ÎPˆVø<̈́‰Õ䁿<ÍN¨(οõ<Ìæ;[Êr<Ì=SQýã<Ëõæ›ýcg<ÌÏßÄdRî<Í÷ƒÅš2<Í~÷¥	<ËßÌGUŽé<Ìdžlýón<Í0nõ/<Í9P=*‹<ÍLô<ÀÓ<Ì¢b(¹
<ÌìTUé3¥<̳zu3<ÍPÄàï<Í·L@#dÉ<ÎL¼@7<ξ‡:ͼ:<ÍøŠg¦‰Ð<Í@="P5i<Í,o#Âë<Í ÄyNPC<̛Ûb`šµ<Í*û=k<̐° ·<̚àþ!ã<ÍjØÞ,å<Íï–Á¼Æ«<Χ[$Q4<ͶDBÛ<͉›@Ý¡<Í։÷ØI<Í¥…'í<Í®ˆGeô<ÍmÜs&W<ÌgÏBõÓ<Ë!r!<ÊÛw8e6G<ËP™uŠ<Ì5áʘ<ÌV‰mâ
<Í5
ùYÈ<ÌáJÎi/Š<Í¡Od!Ûï<Íp';å6<Ì_|†öØ÷<Ì!œ°s<̬¬Þ '<ÌkŽwŽ\È<Ëö›~=+<ÌR¤Öâ1™<Í@#è±<;ƒ@n[<Î@Hˆ_¦<Î2ÿF<Î_õö!V<͙žÛf.<Íë?øviÁ<΄'+Îå <Ο,Ë/´i<Î"œ%/µ<Ídːðås<Í8ݵZp<͘ <Ä_<Íã€.Ë["<Í~ Ŏb<Íþ?7Èr¢<͞QQò½ú<Í<´hB­<Íð¿Y}É4<ÍMe¤rg<Í^¦uä<Ìôœå\Á<ÌýŸw´Y<ÌÔ=(~›<̕ä™2n"<ÌêÓ[9í<Î2åªÇ 9<΢â€Ù<ÎK1ɶ‹r<ÍæÀÅå3<Íð¦™C<Î6›T¬;<͍›Ï$¬2<ͦëî¿µ<ÎÃXÞ!u<Ï[Ãës!<θÿÊAç¨<ÎTȞGu<Í^+1hºñ<̾õÑß<Í.o:?<Í®¸ˆHÏ<γ՗h±½<Îi÷ƒe²Q<Ìü~§=j}<Íov‰ø<Íà2¬Ie<ÎÔùþ˜q<ÍØ°8ı|<ÎÿÜÔš<Í/–âyÃ<Ì¢'¿ø`K<ÍI§ò«aM<Î^WÑ7zç<Î*Þ	°Ÿ<ÍüYþd±<ÎX£/ð¹9<Í!'öC<ËÅIÌ@f<˧ªm·£<ͱvgŒ#å<ÎFØ<
È<ÎÄeÛª¨Š<ϔ¯<ã•ë<ÎúÌ*^Q<ÍÛháD]<Í|%1kóÿ<Í-…ªf•¶<Í)ª©û'<Ía'˜Äé<͆šÐ"†à<ÌÄÊU?›û<Ì.ߊImŒ<ː¼'êé<ÌnÒ܁‹<Íy7[G{y<͐·•òÎ<ÍÁk
7‹Ø<Îje¬Ök<ÎbQüš5<Σ2å±<Í{ñÍV
<ÎܐN~<Ïi ïÔÐæ<κ¡…	Ò<Îí¨QÕ¬<ÎGy~'<ÍNÒJß{<Í%?µyÞ<ËýLŒ2|n<ËXe`Uû¨<Ëõ¬ÿ§<Ì]˜™…Ðï<ÍÃTá˜ÀÝ<Î[B¸)p<Í­ÌïËóS<ͧѭAl<Î
å–\V<ÎÐÞ--~<Îiûé7]g<ͯ|†;C<Í"Þ­¦yý<ÌSÙʂ>'<ÌÉÎðÛB´<Í2h×\ôF<ÍAìÚü½®<ÌZo
[<̉ã]Ø)<Íá¿ôîÂ<ÍÞE¾¾µ<Í$zr¸R<Í"ƒëU±¢<̅@YŽ°<ÌéüìÕwM<Í<Dl‡9<͍íÑM'Ã<Í4ra$¿<Í1?Xû­N<Í©0ÉÊeR<ÎXshÜ2ì<ÍÆûl·p<Í;mú§
<ÎV¤9º‰<η(ÇC$<Í"˜¥.õ<Ì4ƒ0ªï<ÍC·;z«K<Íë{j ß=<ÎPcurƒô<Φ-m'æe<Ï/Õç­%B<ÎêïÛü<̲½ç}
<Ëï™kíÔ<Í#¼[-çÅ<ÍÑé'Oì<Î̉~
†<͔p…~<Íyø=ª®<͸E7ê<Í b_G‡š<Ì +ÅÎك<Ìû6¿<ËøÃEÉ}K<ËYÄÔÉ'<Ë€Ô¿þ<Ìÿ›~€<ÍÈ?±qÇ6<ÎPH
C$<ÎȀ^8ß<΀´lç<Ìà$¼ÜãÁ<̎òö
°9<ÍP½i-C'<ÍÐZËá%<ÌøàÏ7oE<Ìl±¼ÕÉ<ÌfÁ%ÑüS<Í:Ì¡¬<Í?7§«cr<Í0ve[Æ©<͍µ]ëbk<̬ò,]™'<ÌM1(Xtc<ÌJ¾G>Q<Ì·ùAýñ<Í"{4äªÂ<Ìçÿ¤Ÿ<Í/ž·‡&Q<ÍÓ«±"ÐK<Íý4;£<<Ìÿ˜Zō<Ì^ÝÇNüÏ<ËM Þ<Ë '+h<Ëé
ÇïÎÛ<͈(È˅b<ÍW4ôPê<ÍrH5FØ<̞ùÒ¾P<ÌkÒÌIÎ<Ì3Ǥç<Ìɧ4ML<Ì°â*‰ÌK<̈‡ë<ÌQüooy<Í_[
{§<Ì°õAQØ}<˽µ&úE<Êû±"X<<˛C(Àm<ËXËùÀ+<ËnXõþÞÒ<Ím¢=¥—<Íë;½[$<Í.S^rä<Íg69ǐ<̝×TDP<ÌJ(5d…<Ì+œÇóÑ<́AýB<ÌUAgMõ~<̑BïøH<ÌâÓ©ë.õ<ÌHYÜ®†Ä<Êæ'`aæ‡<Ê¥àÙþ¿<ʌiÀ6ä<ËÃ×°]v<Ì3g¸ì²<ËÇ©_ÝP<Ëjr<eÑÅ<Ì=6à¼Ñ<˂ÿOD'<ʗ$U<Ê2!G¿ã<Ê\É«$<ÉeTæ;àØ<ɏ^+f¶Ó<Ê'¢uٌ<ËUËæíÍ<Ì=y…N<Ì4¼Ï<Ëy¡˜$<ˉóOåz<Ëìö	í×<ˤíFUÞ£<Ë Ê¿©Ì<ʓ·©Ý<Éê(WMª<ʙk©Aә<Êû)¤!|â<Ê1Óf®<ÉýÁpÜ»<ÊçQR×<ÉG‹6œ<È¡npÍ'<Én‡˜4<Éã5²,[è<ʈf†*0<ÊË5Sf¢D<Êä
E
<ËFóDçVD<ʐ‹+{A<ɒèáò<ÊÉøìñ<ËlÀ"?º<Ë},´­u<Êp¹"Š<ÉyhK5­<È6ZI<"ÿ<ÉIäaœT<Êwñ(ª
–<Ë*kµãØ<ʙ	÷±ù†<ɸëÿ½Ï¶<ÉF;º A<ÈpBOÁ20<ÈZWmXV<Ȟïm'<ȹøÜGW<Èu$NµŠt<ÈwLÎ"d<ÈÍeS<É!åîYɔ<É[7ËÏh<É=_íŸp<ÉÝ2:Vq<ÊT8*Ÿçw<ÉVÁeW•.<È9¢Éíe!<Æމe†Ï<ÆâòÕý¶F<Ç÷RáŸùŠ<ɧægæÜö<ÉÖù©(?<Év]å,Ñ<Èæ,zû[<É6¯ÏÖ·[<Èâ>Uq¥<Èތóxø€<Éaoá·…<əZ¡êÙ<ɋeâˆ{<É+˜\5ßø<Êé‡àÐ#<Ê %Q¥I<ɧzS:<Èd¸Z¤Ÿ<ÇÌŒ <È+º¸£Â<È}Eê0"<Ƚ~o;ÔU<ÈU¬äTZ<ȟ'5:
<ÇÇPçK.ã<ÆåµE<ÅÍ^éÜL<ÆÀäuÔÜU<ÇÂ7É=<Ç;÷"ƒ1ï<ȕ•±è4<ÈîžmHrš<Èn™(¡R<ǯ-E<Æ{"Ô8ŸS<Æؒžœ<ÇÑÌi%Ã{<Ç<ÿØ1O<ÆÛK\'çX<Åë¬G3B<Æ*Dšˆ™ù<Ç_Ç7£iš<È%E˜"(<ÇعÈgm<ÆȄt¶|Û<Æ~¼äR'Ü<Æe	áZÆ=<Ç
X™iQð<Ȇ£á˜—ë<È?³ã©<Æê•åÑ!<Æý<͙\<ÇE€ĽV<ǔ[Îå<Ç@WìIó<ÆòSɝ¶<Ç]SYÄ<È€}ÿd<ÇÀ€É	Ð<Æ4yâþ^<Å¿ÀK¢S7<ƊÏï×þ£<ÇÄ4+¤Áà<ÈOÑ8ÎÌ<È=îD}°Ï<Çk"UTS‡<ƚf[Ó:<Æ"Jsïw<ųnz¼a<ĺ"Ó%<ŏóý×´y<ƾ¹¡Jð<ÇIéÉ<Çrç€Æ`<Ç·…q(œ<ƒÐi:<ÅÄ0X+áG<Äù·E…<řÚ9|>Û<Åo+b´ê`<Å%7a"×<Å£¢|š<Æ<=Ÿ$Y<È ÐÃz6<ǖŽó7—¸<ÆO¡¼
…<ÆY=åƒ<Åîr¿q<Ş
üùá<ÅR•¬Y^¯<ÅÄ=†ö:ˆ<Æ8¢ƒëŽ<ÅZ¹ª~<ÄäÊšL®<ÅÀ;;,<ÅøæPTU<ÅkýЭ<ĶkÓÍÉw<ÅtF¾'+<ÆØëño <Åö ü–S<Ĝ•Êž-<Ĩ¹àêüÅ<Å,Þö¨&<Å.Ãÿ}a‡<ų°å<ƅµS4åÏ<Ƥ¹*‡ü<Æ81Ã
|à<ÅÈUÁùMt<Å®èØy<Ãó}ñ<Ùä	§µµ<ĖëÎ7;<ÄXë‹ò¤Ý<Ãe;,üU<ÂÓ§›z|w<Âñ§Y"m<Ä0Ï¿",è<Ä\V'Dª<Ä~‰üÍ<ÄÚúS]9ñ<ŋ6™9<Åé†G¡æ1<ÄȾ»Xð <ēZqÈÈ<ÄR«/²'<ÄÕadúêÄ<ÄÅpN…"<Å7Ñ8"m<Äåæ`ë<<Í÷õÍ<È¿+»Fá<ÃÌ»OË4<Ä?óƒiîÎ<Ä	Hƒ.$<į¥Fgu5<Å, ÑZ_¶<ÄMdìÁ‰Ï<ÃNndø=<ÄNh%ªÈ<ļ7s!ß<ěÈHEø{<Ä0ØÅè…<Å0$Q>@E<Ä«	é…Ç¥<ÄKÎE׫<Ä0‹X%‹<Ä%4ÀÅ×Ñ<Ãó;ò[4=<ÃS´S]<Ã	F'ŒC<ÂØOxáÑ«<Ê*Ô.<Ã1ˆ~ûº<Ãeñ­
†<Ä~ï"<ÄÅ/2OϾ<Äù¾Q×äô<Å»ZOœ<ÄgÜ»¶<Ãwì ŽN©<Ãù*FÛh&<ÄÎg¼/',<¬
°ìHå<Á'œþÒæ<¯©‰¿z"<Ïѡ0‡<Âð¤_oÉ<Ãÿ!ç\Ê<ĸôktP<Ă´sE|<Ŷ(ƒâÆ<Å$˒"<Ã&2)x|,<Â"ÿGú/<Átíl`$X<ÃmÂ
0Y<'ämY=ø<Âoøúz<Í=‰–Þ<ď̾+<ÅxýÖ²X"<Ç)VXD
<ÇÏen;Ó<Ç'VOAæ8<Ç!j)?i<Â]äÊï<Á~&Ø°|<¿o)93x<À!Ž‡bòƒ<¿çÄýîÎ<Àk^%Mz<Àí…ْu<ÂdMºÎa<ÂL'M˜æn<Àƒ:—ó<Ácñ흙¤<¸ü$ñ<Ã1 =—G<ÃÓU9bëî<¹SÅ<½ b°<Àђ…Ç<ÀÛ|c'<Á:óÀc<Á')õÇ8Ù<Á&,9Š3÷<ÂåC†6<ÁbӋí<Ác?išg<ņ!Ǘ*<úó¡[ñ±<¿ìá[²%<À?ŽRÙè<À•£$~Oè<¾ÆÄA$Ǩ<¾®eæ$Ú<ÀžèpÓ" <¿$X¨<¾½anß_<Àºñ°wÕ<ÁinõV"R<Á xA7UÇ<Á]^—Ø`h<׃Ȫ`<ÂJ¡šËH<À͚ùcÚ<ÂZ­*xY×<ÃKc›-É<Á;"h-–$<¾mKø0ÍN<¿ëŽÅ·n<Â	x8‰Ã<ÂåÚãe£/<Õ¼3oI<Àÿº¶<À@#_>)<ÂyÕ*±<Ã氌·G<ÃшÅRÆç<ÁË~Ðܙ<À¢÷bC2<¾¸ñ+VÆ<ÀmbЈ<ÂDm»J<ÂíÊo©<Á"
…P‹<Á/¡Úš¢<Á|H2À\<À°"0zú<¿ (ö
j<¾¬p'ÈŸ¿<À_="¼I<Ã|m­J<Ù¾fYHa<Á_YÆÉù1<ÀˆˆÛˆ½&<Á´ü¢ÃÙ<Áꆷ"±[<Á×6*š–Ï<¿çGUP<¿ÿ@M"<Á/	ü`oÚ<Á¢H0±']<ÂyÝ|<Âëº×¼È<¸}ghîL<À׊ h<»œ¿«áv×<¿ß³c#<Á
Û·¦Ø<Á¶V*<Á›£/tE<ÂS2'3™<Á-°Õ;><¿u;¾<Á†úÜ <Á,ªRX<À¨À#÷<Áryo"´<ÀRÜ½™<Áo1/MN<Á5óóZÑÉ<¿OD
m<Àe6ñŽ×š<À4ÿÊ8<¼5"ÛBŽ<¹Ûf•lÑ<¼@¹¹°‹Q<À¸–B"<À׬Š.è<À‡÷¹<<ÀlÐÇd%<ÀŽ…¥š<Á8'¾{®!<Á'ÓúòX,<Á,lü2<Àîq¡æ']<Á)ô$åz©<ÁŠ/BZ<À0ì²?rÁ<¿'Ê8¶Så<¿üšZ?Æë<¾''}Oä<¿4áy<ÀïUB*Ï_<À²"Œ—g<À{òlý†<Àn6ی%Õ<À#ÀÊãmø<¿*ó¡Á§<¿X´(ó<½51ý"u<¸HD³›<¸‡ÉÊÒoÆ<¼N?}ù#<À	jŸÿŽt<¿½lòPæ_<¾™üx›/Õ<¾à¿À'<¿ƒd'?Ø.<¿¶L͆š<¾—öjŠA4<»"Îv<»GÕOà+<¾X¬´N½<¿ÝYãÊ×!<¿ðS'.S<¾øèv­y<À3lŒé«'<ÀY "Ì<À#ŎûY<¾àB?àAB<¾êë»Bý<¿³‡™m7Ñ<À»~"†<€<ÀÚWS9ë<Á3dúú²<Áˆ´
·û!<ÀèÐ_±"]<¿ë —7&Ë<¿k9—à<¿L/ìÅ<À[p'º&<ÀášDÎ<À²ÞÂ{Šñ<À;.;i¬¡<¿o¢ÂUÝë<Àe±¦	V<ÀOŸ
Öú<À/´Þ''´<ÀW[å9Ãü<ÀT¶º×Ñ<À#{Ÿè<¿µmƶz<¿zÞg‡ŽJ<¿×Ÿ—8ì<ÀwêW
À<Á
8ç L<ÁEªyQ<Àªã"£c<¿Å\ŒÇ<À0
æ÷Ä<ÀC<ÏzÜ<¿Y3kîÎ<¾2{›M"ý<¿qö€ý³<¿­ÃòÙ D<¾t¼æ4)<»ß‹¡g<º²bøPð<»Kô §ö<»;;gT?<¸(vІä<¶Œ©±•CÛ<¹tž%¯¨<¼KUý—£õ<¼¶Îzš|9<¼KQâ‰<½øêÏe<½ì¤ÓLÉ<½'(ñ ¢<½²l«<½Æ¤¹ÍÁ¢<¾¥ŒÄ·,#<¾:¸M¹<¾>—¼	'	<½eå§A<»Š«ÎèÄg<¹‹²»œ@t<¹"Sýmš<»˜¹øÖ<½5z~HXå<¾Û²ÏK<¾ž€VÂ/y<½ß€D·Å<¼á8¼SÖX<¼ˆ'ºÛþ<¼æè]@Š<»áu6eø<»÷áF{<½=~Et´"<¾CHm10<¾¸—Ù¯¾Ò<¾®àȶS<¾FMb¨6Ø<¾TUª­Ý<¿'%gz×°<¿*N(ö`á<½A.ÿVcN<¼z€Íu<½|U‡$<¾´z2ÚÕ@<¿@WëÙ1Ô<½Ýj†Xã<½œÙ-ߍI<¾ÒO•³d<¾"^ûìºo<½Ø˜–Wß<½sÏ\ª<¾{£÷
<¿*ѲÎÂ<¾1|'H%<¾Çræ"T<¾‹,üø¶Ó<¾r°äRàæ<¾dÓ5kq<¾Ó¤Ëþā<¿9YõÌøâ<¿²ÿwÈr<½3QXG<¼‰(FÖK—<¾Ïk†µ!<¾BR_1#<¾ Øp@ÿ<½'Aèÿa<½wælúÂ<½Ôñ—¾\Ç<¾SIöÑJ‹<½B³Ó-'<½mÙòn<¾èËQՆ<¿X&Â#Ì<¾ØóŸ›ì.<½»9óú±j<½:‰'ñõ<½úíŠ6'<¿%x²<å<¾ìôº?ÄÉ<½«ïAÜ Q<¼%KÖä•é<ºÞ2òõ<»'Ñ!6@<<½÷¡Ò
Et<¿Œßߋ¸ê<¿+jô}'<¾ôì6\#<¾´§0Õ[<¾É˜ˆ±þþ<¿€™c5Nù<¿‰{ýî<½Ü1°V"÷<¼èå;šÆ<¼nYåóH<¼3f&'ë<¼Ëa¢"ë–<½}m¼øŒ<½â¯†£b]<¼ŠKJÙ<¼v·'NR¥<½†n(±<½‹Bã"[w<½¾FW'wÖ<¿¹ëæI<¿üö}Iq<¿"Wñ1<¾¦\…é¹<¾ 8
6¦ð<¾,0Dp<½tõË]<¼¶ýþà<¼–†n!<¾ehöA®<¾Ìœ
¸~<¾di'£ Y<¾ž¨äzpu<½k'±×;Ž<½'Ü´ò?<½úï3Š<½g\	È<.<½*?áÔÒ«<¼¿Å3I—<½ÝòËÐf<¾ø4ìöÉ<¿sËåcå†<½þ›ø¨Ý><¼r*y2'<»Ò'€ƒÐO<»Ùa‡D"<¼À†÷¿½<½†I§º…|<¾³Ê]Öˆ<¿7«åO?ï<¿¹´èw¯z<¾^ÞóÃ$º<½$?¼Ÿ<¼bs ³}}<¼õےŸg<¾àÃÌMN<¿ŸQ'Ö¬<¾§LiÆs<½¡­œ|X:<¾5Ûõ2X<¾ÿW%*Õ8<½Ü˜×6UÞ<»ÌKwË®¨<¼§å¡uc<½°á—Œ<¼¥™e¥Ä<½¥òû›µ
<¾Oòó¬e<¾§_<¾úMFN€Ð<¾þrOw}<¾P¥…Çj§<¾?Xܧk%<¾0‡Šo"b<½wß¹úó<½@	)èã¦<½ÒŒg'ï<¾§UTô<½¹˜˜AËb<½ÈÇÒ<¼¿Ô€Wg<¼¸t`œœ <½{©>ÊÜ?<½.2 çÜù<¾.Ÿ?ӝû<¾›Øœ¯We<¾
ÃeO…ñ<¾1PˆwQ<¿[²™¸6¬<¾_æw+<½¶jv¯Ç<¾ÍîŠâ
<¿Ø­ÓžÙV<¿N¹]u<½{uÐc˜<½p\3ä¶<½/Á‹éï<½9ýX¼Û¨<¼®m‹ðw<½Èâ>{å×<¾ócÞ<½ìnIlvé<¾èw H<½þjI5Ê<½ôiž¡<¾SyéþîC<½úéçBŠ{<½ú`!fy<¾,Ô_úß¼<¾n¹[Är.<¾¸"6Â2p<¾A[GÃü€<½ÒYί#<½Ðōc#<½îà0®©<½²Ÿÿé<¾¬ ¹ë¸<¾©Pè¼vs<¾0
sù¬<¾<S;<½Ö¯NƒX—<¾'¹
 Œ<¾H5czö<½†‡"{' <½ðèù<½´œ´«§<½®ý0˜Ì¼<½¥oÏoV\<½>((Ó<¾ç˜e<¿"­J·‰+<¿JcAL$œ<¾»É–Œž<¿VÑÕ!À<¿Ä½´¥cC<¾zi<'É<½dŽ%O«`<½v£G›nó<½¹@ŸˆX<¾"/Û5Ý<½EÂg^<½µõ½<½Ñþ²¶…s<¾DޜŸ<¾ŽžŸãC<¾v?¢
&«<½¶©Aò}ª<½î€îNd<¾´¡ÕтL<¿>Ý¿º<¾xùj{<¾!,=âx<¾j˼3Ï2<¾yày\ã<¾µfÑmÎ%<¾vOšÒ£<¾GäA<½íÓZÝ<¾Ã×èJâß<¿Qk®ª²<¿|Ÿ¨å]<¾"{Nh<½Ž¥oo7j<½Dk…š¯<¾fD<¾á\vL†<¿ÉBÌ_<¿†ÌÓ¬Ò<¾ƒüwg)K<½xqº@<½Ænž*m<¾ªù{y×L<¿¹M»nl<¿,"Σxâ<¿ƒ>]ç_<¿J±Ð>êï<¿åñ"û<¾²<1r?ð<¾hèÆÝfº<½d—o8sw<½»¸O—Du<¾¯ÒÏpD<¾éÝþüˆ<¾‹K%Él<¾O%•kÅè<¾yÍx6Í<¾ÊN%§—<¾žŸI§#<¾ãì9º…<¿	EØÀë.<¾÷¸1p¢"<¿d|×Ù<¿>;]Z<¿Öë‰àO<¿ë0Ex<¾ŸÅäÁ<¾\ó¬‰<¾</Q'Q<½÷è0ªJ<½ŒâÅæ<½ÏZ‡Ã<¾S*]¦Ø<¾y³âí<¾"J讟<¾täk¼‹¼<¾vä;ý<¾ÍR1À2§<¿=ÙiÓ
Ê<¿9èFý<¿`Ô¼½<¾ãîO£)Æ<¿?"ôú<¿>E›»"><¿¡jM–Ü<¿»Çr\ß<¿Y3I€<¿œEoç<¾üKšÕV<¾I™K;i<¾OžÓcé<¿!,ƒw¸Ð<¿qD»ŒË<½úµÎÀz·<½ê±@(ÂD<¾¯PÄæ•<¾¾äSzb<¾0B<½þL¦»<¿H2Õeł<¿×bæw$H<À3:ú½86<¿³qG¶èœ<¿¶¼?°)<¿ý
ÉCƒC<ÀÆÒ:ÔR<¿§¾œÐZ<¿§+æD»<¾ö=-
õ<¾ƒ‰õ­<¾Fìáe<½þ³Ü"9[<¾×êëÉ<¿OËm'<¿Ãò7{n<¿ä˜<¾øGzîç<¾ãYíj<¿YÈâ>	<¿)F÷tÆ<¿ç]Aâæ<¿â·a¦¯þ<¿,kSÀÛ<¿.=¢ö3<¿zÁÝK<¿Æö¦w°b<À¿ñae<¿¸ÚãM<¿©Õ£DL<¿+w•´_<¾¢"—c¥p<¾÷Ðc~Yk<¿ËyÖÌó<¿HÑ2Ž½<¾Úx8dÐ:<¾ëvµ£<¿"žô•<¿&tFrŒ<¿RC&©A¾<¿u3wgVŒ<¾è–¬¢øŒ<¿£Z±å½<¿ðw€E¹È<¿¯;–\:<ÀÆâ&þo<Àóëi÷Ó<À–Ë$¸<¿›P¤<¿š¾"Iz<¿DS5?Ï<¾ÝJ'õ·q<¾ñ·S."<¿Xòa<¦¶<¿6ŠìTž,<¾ån†CŽ<¿íمfl<¿%òã€f<¿¯É$܀Ì<¿'¢žãûá<¿=èqh<¿¤Œûþ<¿$H•F<¿P"¶˜©<¿^åñp<¾ÍQ¯üW <¾u/icø	<¿Qµ¯#<¿yû…nCÎ<¾«o—ÑCc<¿E"ͽº<¿äÿ:ƒ<¿@Ž²$O<¾¯HhO?<¾ÖáÖ·'»<¾©'ØDTu<¾öëȔ—ç<¿s¿çó<¿#§°ÿJå<¿–i‡$Ò<¿YÆS]<¿‹öKI,Ý<¿§ê%'1<¿•eӁ›8<¿šèK\Y<¿fX§åB<¿¡º@tß<¾~â:m<¾LîïB•<¿&GhδÒ<¿lÓÌN.£<¾Ð|B*H<¾ 켫WÛ<¾+îèlSÜ<¾¢C¯š<¾ìâá–a<¾ñÕ¿³y<¾^ÈЋú<¿ƒˆ(C°b<¿YÞYó¤<¾ì:É	Ç3<¿'&÷ÏØq<¿kË+ý<¾®0h9l<¾®–¾/$<¿q¨]Ì<¾Ú5œTP›<¾¸»Í	bŸ<¾»‡£
x]<¾r2ÃH<¾¸óaëÑ<½Û^'…ù<½Ó›Ë\A<¾)Ò¿¿Ÿ<½¡ÇŽ>6?<»øøD·àA<¹ãã å˜<¹VÚUâ׆<»'( y¡B<¼ÎT3¾>›<¼¥@ìÒ<»3 ÛŒ<ºÕgjJo<¼VqV¾»}<½¦m›³•<½·Ä]or<¾SÐÿù®<¾§2585<¿'9}J2*<¾Z™C^e£<¾e´?	 <¿2«-T€°<¿1ô@8»<¾õœíµ"d<¾¹V׉$Ú<¾)A¯M<¾vc?H…Ë<¾8E‡'5<¾ÉåB±ÇN<¿
ÞÉ­lz<¾Ë1†:
Þ<¾Cš—Ö0}<½öˁ¨Ka<¾îñ;ðþ<¾(jÈYž<¾¼pÊè&<¾³<4¯L<¾èâ}‰E<¿&%ë<¾uœÊ½=2<¾î0Àqÿ<¿ù?
™<À	 «¿:<¿ào?pUï<¿˜ûG–ßþ<¿2=¥:'î<¾ZŒ–‹–<½uá¨ó^e<¾#³o©<¾VęŒ[<¾`Úܽé<¾qÊ®³'<¾èjFü[1<¿>9¹2‰<¾Þ~¯)X|<¾ÞŠi$ia<¾£ú)$aM<¾x±[K"Ã<¾hBþ…,<¾œ'm†¶A<¾8
`ÿ¶<½Ÿ –Nè<½ÌϕÔY<¾6ùÁÇCe<¾ô--|<¿y‹òhUÑ<¿%º"e[<¾JŒ
'+@<¾Í'[Å<¿'@¹S¯n<¿Erá…<¿+Ûµ+Ö<¾ÕÃ­ò<¾ú¥ÏÒ<¾L§ÇÂ<¾6SÃ<¾,5O<¾(‹aÑ<¾J@0"ƒÀ<¾ùÐÊ:X<¿\®'õýü<¾ü½˜™ßu<¾èBí™<¾§+òôØ%<¾‹éQ'S<¾ÍË ç<¾¦èÌÆg<¾ÞhrНº<½Þòž[ȍ<½èý"ÿ»Ž<¾lms ®<¾ÇŽÛ<½ðEܐ۱<½ÀÙá21Ó<½®2 eB<¾I;\÷º<¾f*:u§<½·Ã#6í<¾+®r <½ã~úHõ<¾@'fª¬,<¾p"cü)±<¾‡
ȁÚb<¾È^F»<¾œÙÀóÊÆ<¾¨Í^w,Ò<¾nMuÄÇ<¾GBÝ<¾>Ю"<¾ùš"Õ<½¸t{Lc<½w-pJށ<¼ïy'øö<¼«Æj8ª^<¼ÓÆ®Fã<¼~@׶}<¼ý"¨§§ <½ӄ)&¨<½L[ñÉ¾<½H$X$«\<½O©ri'<½Õ°FÐË<¾OÆ|çU<½åµ¿./<½c	¡Ó<½ Lhe,Ž<½ˆà¤7þ—<½`Vë½ð<½"f-Î!Í<½ÃÕ¸Wš<¼É°|Ö4*<¼˜#Æį{<½GÃÍÀÇ9<½݃²Kì<½<æAW¬Ê<½ë±Jà<½é"\z[ž<½8—ô<½´Z›èïp<¾ÿ¬‹â7<¾
ôžUp<½~ù=µÝ<½
¿DbÃ~<¼'ÀEvB<½
e[mG©<¼³'^¾0ä<¼XÃäOd<½	¸y•Äû<½€‰'=<½bÑhÁ§<½+™aϼ<¼È}P^÷<¼O9÷Ûò<¼±ï,xÔ<½qÈ#`D<½O¡BŒ<½L©¶õ'†<½'J`M{<½`PHÝÏ<½`Ûó]å<½+ 5ÏWí<½"æUM<½g¡VÅ<½›_^Õ;Ì<½`w…m1<½Ié'~<¼†æù'˨<¼Ð¥µãF<»¾|E{ªŽ<¹Òë[U<¶Á^Mg<¶ý¯ÎÞ<·§otÇö<¸q$ÅL¢<¸áû–1f–<¸ËTbk+ø<¹>µ|}¹<¹Ð
Äp1/<¹´¼ÕÞl)<¹Ïj<Ó(<¹ˆÔ^Õ§<¹ËÖÑ¿š˜<¹µAý‹¼Ç<¹<ða+T<¹øGÇ~|o<ºx© '<ºï…e‰°*<º¹ówÓ¤<º{öPR,<º¥§ýQª<ºâ´Jâò³<¹±QEã>Æ<º)—7<º¢ñ€%"<ºÒJio);<»	s‡ô³<ºõJÄd"Õ<ºÙÜp‰-¿<º‹çc€ïJ<ºT±M÷<¹†(ÿkc<º!¨—;Û<º:nÑ#À<º1 ­<º 4Äx†õ<ºÖ¹'wè<º>çZƒ`ÿ<¹º$¥žÝ™<¹l'áøŞ<¸`"r6ú<¹W÷"šö<º]ò¼Ï…<¹'¾%;<¹ÓTµ™ÿ"<¹Ð%ÒA›<¹]>1}Æ÷<ºt»íôn<ºÖó®1¡´<ºƒ¹/Ã9´<ºJe}ó%<¹"È»e*Î<¹m¸®,f<¹(ˆí@§f<·Y/ݬ<´ác¨%<´P:9"ƒÃ<µÑåˆéh9<¶ Ù•hkC<¶hÄûÚò[<¶‹³1+£`<·5‹*ºìÆ<·HR'¼Ì<·g×/äÓ<·}AÄÐ<¶æ)|º<·*·‹YP<·"¯0ã¾<·5ÝYÓõ}<¶xÞzo¦<·xí"&˜<·ÆÜñÃ<·÷¥Ç«.<¸d	\°…4<¸à½«¿¨ƒ<¸/"ÜM™Ú<·²%`ͪ6<·Î`à#tP<·GŽ[æÞC<·2ÏÁ_J4<¸H8=hß<·wª	ÖL'<·YG2äü<·2iMšhÀ<¶cïžK<¶–*pŸ¡,<·•ö²u²V<¸%Ú»¢<·Ö1ÐFB<·NöÁ<·¶`» 0<¸¸Gcã=<¹G©UÄ~â<¸JJ¢˜&<·"äÔh7<·'03G™Œ<·=¦ç³Do<·ÈG˜©<¹Ä–'µ<¹Ól'<¸-¡'¾?<¸³Ní¹ý<¸Ê È7È<¸á(–õ6<¸g{ŠqË<·ø1yĞý<·òMW)hç<·¹ªÿ˜ò<¶öÆBë'D<¶µþÚ¨æ<µ0Šö'<³¬±Z]<´XÑ-kÅH<´™)–‡E<µ>³GVq<¶d‹lj
<¶5à™¹š"<¶1ç5Imæ<µûBŒþô<¶ÚW¯Óß<¶`SK}ØÑ<¶"e½o•<µÌ$æ›ØK<µà×Rñ~^<¶ÂSàlƒ7<¶´Y¼LŒR<¶-28hsM<¶9s[HÐ<¶SôÉÅ<¶fÙnü7y<¶†#g€<·J£çÑG<·ŒÀ\ý8Ä<¶Ý%Þµšý<·ËQµÔˆ<·2@Oh<¶²½}b	t<µí+,|<µ†Ö¹j<µ"Ð"<µ_ ®øl1<¶È·e"I!<·ŒjÇÕe<·Ñ/£<·Æ]AàZÝ<¶
¹+<·  ÿIà<¸ $$ïS<·Dî·|¡<·@ÛwÄ^5<·eP[«Æ<¶å
\R&<·3 "®æ<¶ÞÓù¦·<¶Ìŏ¹1Ò<¶¾	P±<·–ëè´ë‡<·SDvú)<µôpÿTŠ<µ'3±íT<¶›ÕW'R<·BßX/D<¶Æ¸é'/I<¶!YhcfE<¶FK¾ß<¶¢sɘǗ<µïžÔ)ú\<³ùà^Ÿ®<³phVi·S<´5º\Ä_<µ>FÇ=<<¶Ò"Í<µPƒõ×KÛ<´[ è<´¦6«<³¥£ØÕX7<´`‡Ðs<´'è%Á¤<µ$ÿy3<¶'µÇy†x<¶7±úƒIÊ<¶tŽŒ°úÖ<µ­É}}±õ<´âÖ8&Ýè<´oAã¢æ<´"Ââœ><µ^æÌÍ·M<µ¬ .äuý<µÛ¥°`—<´Ë ©/<´uÓ%£³<µÖ½™–<µ)y<éK<´àuÁs<´—ûÁ_Á~<´=¹xv4<µë«|6é<µ†ˆi‹rÅ<µJuÇ0!8<µ·T\Zª<´|]Îê<´iK|éEË<´=™¥•<´4s—­w<´oøam™Ñ<´ù.ÅÀ»z<µ5Á'Ìæy<³È	ö±+A<³Õ…'½®)<´"ªGʨQ<´ùL¯bí<´ºu!¬²<´{\«<´
í÷Rn7<³Ñ,J¨IÃ<³|UIðe<´6圜¾<³ô´Üé¦<³x'$‰¾<³ÆîpX"<³Où'âC§<³Ò3ïÊv<³Ý¬I™=|<³g`ﵓØ<²‰Áôdüý<³[UL@t<³ÿ]²æ<´:¥¦üNm<´d'iÝ©<²™ìP'ýê<±í/"¨Õ©<²ˆÈܽÈ<³Rú€²yÈ<´œg¸â[K<´"Aq@ò<³MYgt<³QŸ}'_©<³ßãF•ÜÂ<´]£dþ§˜<£GÖP<£AqSº;u<¢Ã	Ý À¥<£Kªñøø	<¢Ãõ$ù¾<¢åÄÑôy<¢fj@×<'Égð—<›·Ûð"¯w<£Q Ÿð<¢=£i¬[<£B12eŸ<£WшÝå<¢L˜ºY<¡­
Þ«hË<¢
«mì'x<¢?¢ö,ó<¢<ám"+<¢Õc>'8j<¢™Æf<¡Ž\¸>fn<¡K'Ê­Ë<¡AýỼ<¡iŽ8&o<¢wJ…?ç<¢X÷#Få<¢nÐ{q< âÚ×V< óªD3c<¡6ûïºz<¡¿DW+<¢ˆ/ äZQ<¢Kïú˜†Ç<¡¥ÂþCë•< ÔñŽ½zô<¡3ê /eÐ<¡˜Ó<_I<¢¥=ì>Ý<¢JZj;<¡§ÿðk¿è< ½ŠÉ«—< ý:*Ûy<¡4N‡¹t<¡2¬4NBž<¡"‰¤öο<¡[^»%Ï< ²Ãz—YŽ< oêò-9"< 4vyC< ˜!ÂØbr< áÅìsR´<¡QŽwm
< °#¬³< CéWäþ<ŸmÔ§]<Ÿ_'¬b< ?|ÿçâ< "ºçf
Ü< ¤á‹®"Ú< XAy7&·<Ÿþæ l*‡< C>K~ä<ŸÀ¬Ä=< î#&Ð<¡C-ÍûK7< âxJù,:< UøšZ<Ÿ½›.H‹J<žp/èͳ<Ó¸L>ö<Ÿ°ëèù•Å< R?u|ËF<Ÿþ=zc"<žpx¾Æ<žLŠ¶Š<ž=‡Òqe<ž«¹Ü@@Ì<Ÿl#·±ö<ž†ýŒócÒ<žŒÖ²ã<PûÂ$¤<œïm&Ä<Z}z¿8><žXolî<ž8¢[÷ýû<žP:J­Ž<ßKeÙkp<œâþÕli°<œÑÁYñ}"<\kIHI<±'@%Óî<e;Ød<°ãŠTî<œ¹&å4…<œJFäïê<œJoQÍXâ<o ÜP<:0ʾ#<œÃԗÁÓ2<œ­ìèIª<›æ@Ÿ€Ræ<›v•ÿ<›q«Ñ'ˆ<œzB09Ÿ<œRŽ31#<›æîmi<šžD,g!_<›P0S4<š‡™ìk‡<›&Dí2ð<›
ôìU"ð<›¦Ä³`ˆ<š¶ˆ>€˜Ò<šr¼2ÛP<™ë£ø¤¼{<š:Åôª'<™Æ,ñÕ<š|s`"Æ<™ãYõ'·"<™äˍ8•W<™³Ö'@É<˜È˜ºù¶<™ià"<™¬ðõ}#×<™Ç u†<˜ýݍ™<™*ó9Ö¯<—@•kHc<—ÍšAD~<˜¾ä€EI'<˜µEµÜQU<˜øÒõ¤%h<˜Që\]=©<—"q«3¤¨<—É',"¢c<˜"•ÙÄ#<—}û#XUý<˜h¬)2Ó<—–*ûJ"<—Úºu6Ž<—5z~ÀÁÜ<—"PßÅÍ!<—,ßKù¸â<—#'§dv<"ªëwE<–מ)4J<–i[€	<–Ñ©'8<–Òs(ŸCø<–Ûuy¦Õ—<–ì୑½µ<–¹üë<ù><–Eö·<•×u"X¢<•tǗ'M¯<•Ùs&7çZ<•…Ýs[G<–š~Y@Ud<–"˜(K4N<•ðŽµ£é<•p´U<•Yශ<•O›-%¶<•z—ÒX
µ<•/"Š3™<•CBýA»<"n€ª˜P<"·à7Ē<"ah*<"Ã2ð»ã<"¥n´‡¨<"}ÎÄÜ<"!3ýˆR6<"cAßù<"´ƒOlF<"ünüH<"2ìþA7<"Qêö<"ðB	~N)<"i†ËÚCÂ<"WÈÎCn<"ÒØ<Í./<"Uƒ8á³<"¿¾'¡Ð'<"a×TƘ<"@¬AÈ%<'µ–þU·q<'@£%©Ü‰<',4À1:Š<"Ý{سà<">示'<"*~Rûð<'Ia,êzÛ<'ÇôO¾2<'A¬œL¥y<'=¥ª:Öæ<'V¹F
<"'ž¼ø[W<'IgôUš:<'³dj"—<'üC©î<'–ÓÚ\ò<'òµßò¬<'œ~/ –<'KU$|¢<'6¤ÎC/|<'pª‹Ç½a<'«ûj7Ԃ<''paÜ<'ÑD5u"Æ<'ûìRч<'Ž7`wå¥<'rÀǜZ<'|¦à&ô<'™u¡½B3<'9d y§<'°…–Jù<'†¬·¡<‰ú8¤på<º‹	‰)ž<''"ÿò<ÿ<'9™ãܯ÷<''9Ïj<'𖬱ææ<'é'aÝÛ+<'ÞûYT<'B´_'Þ<'^Ù)þ<'‰ªS0Ñ<¸P†Äc<‰Æ^hMÐÂ<'BºçëÜ<'_´LHŽ}<'×ò'Ÿé<ã[ۓ+<'ny`cgæ<'{›¯ÊE<'é6"5<'ªàßHa¢<'Зò€¹ó<'"]D%ts<'É(îQ<'´ä¤)<'ézÁó†í<'°F¬‰³]<'rê>Hï<'dÉúiÖ¹<'¡4zê¸`<'ƒ®m2š,<'¾±±Ä<'žQ"ÕG<'ÕqnrV<'žöQçó—<'¿92yΑ<'¯	î̽f<'74ha¨<'§S2W
<'Ù9Ï:Ü<'b
<'þYÍÓ÷ý<'CF6ï<'6Áž}j<'T†úZ¸3<'£	E£
_<'F/F"Õ<'ŒÃyƒõ<'{ƒÖ¼<'.HÀ&w¾<º@Mm™f<'"_`X#C<'Evûˆ Í<'@8óVÊ<'JF!‹Œ<'?4©Œj<'µ'^ð£<'CMX÷w?<æ'#P<'NT×á°<ë|ž×ª<')ö嬩â<ìäúX‰<'Nþ;–<í«éV±<'Új,<õ®%—p<'3ÙU9Ÿ<Û@ãV?â<'‡,«€š<ñl{ªl<'!Î1~)<À´¥Û†v<'
	gQk<®Q͕Z'<é ªUN<§v€~ôD<×u%<Õq<ÍÙgÁˆ¿<'¼ËÍW<ÖѬø¾<Ó[	¤q<˜e؈´<õ‹'Â%¥<w"+Îx<—Êõüâ<c‹f¼^<ƒË¯¿Æ<Iµ<eº5<hLOøor<ï~äfŸ<dò°wM<"ÒÙ¿Et<`Ëjƒž< €;<#
2Ôª<¬Køª"<@~ú­'<}×Ă(<]oʜ•¸<y)y<@¹œ»ô<9.IžË<—jÎHÙa<W±[Ó<¥ŽY.'<çÐp¸1<Pü6Ógù<)ñ šûó<Z_2^'<–Fü4g<>^hfHÉ<ØÕÿÔ`¢<uQk/<Ç;ú _<1ý⤑<<©Ë@‡T<ª|&m"‡<cŒÙGk<­[Hš@<¿Xš>ó³<Ôlî"g<$ðëèã<ç±©WÄ&<T\'&œ<À~»¡&<"S\&·:<Ê¹81<lô²Èø£<ÿ'»¡Í7<y	}:0[<y7k$¥<Bt8	Ä×<Eà:>g<UN'HI<ë<Õ¨õÔ<DªÏEôS<pé±lN<ŽÖý!,¡<Àƒë[e<-pݵü[<bÉx åV<ŸyÚ!Õ<Ö~	Ë)<'²|.†þp<YšâØ<ŽÙ+El‹<L'íZÕ<Ž	pÁU¤<Žw9¯
â0<ÔIdî*a<Õ^F6o<ŒÆS[T<Ú…ŸdJ"<$£·ž=<<2ûóÑ<Œ9Ð]Œ3p<4£>s²<0°˜{<Žf½¬§[<‹ìJŽ4K<|†<"'l<p¹]õ  <ŽsŒÃ§<Ž\'e¨<Žj?¶Øa¡<
ù‹Qß<Ý5;<R¯a<'©¶±âË<wÍ/;,T<IËîʪ<­UÒÁ<á9µÎ
<'i>rÆz<õ¡´E¿µ<6vIj½À<
ÉMì§<«;÷
ü<·Øü<d<<Z)Rä˜<¢¿Z'Á<×H¤·?<¸ÔíI^<òËQÞw<,Z¾÷N<»ü~‹Ìn<m|ár+È<Æmk˜	<ZÚÁ_1y<UUjÊUc<WÚ0u|1<.¤jŒÑÔ<
+7<otwå ˆ<@$š]€%<€&œ|.<"t±øñ|<.#¢žÕ<ë½jµâ'<˜ìAêÂ<âJÒl'[<'K~Ùz<K]G™f<DQîq/<'"™I£H<«h¦ôÕõ<ªÔFÏ3Q<qD§nòx<ÑÑfáW<cȁtb<<©Cõ×<ìÓùùý³<‹5Âp˜<bÒúoQ½<'¡Î¸•ß<jŠjnVª<^h—-<±|<ÙÍ<ˆN]¨<H^wo<µUdµ…<ph¸|X<ÕxðÆ_<‡ç–S5<ŸTêéͽ<oó"'ÐO<ŠÙ'BLž<(=)cî<¥Å¹N<±uÜì'<'»:«|<'…`ä5¯<÷ûŸ¢O<£_QãÖ×<':nSÅ"‡<«¹71þ%<'B¡öè3"<ç•£êˆ<æ5#eÒ¼<Ÿ»Â²ç¬<'™¬£–<€ÃÝ	š–<±6% BÙ<Ø؝Ø<''qø)?<'inæÃÅ<ìg4€<FB"hãR<¤fz¦8<?NzJƒ<'	÷¬<D…sy#â<'	¡r<È2.©¢<íµ'ìÝï<N;¾5þ<›î3~Ô!<sÏ­ÚF<–uÙ·‰4<ø}‰X<Êumà·H<<Æ<ƒô&<'>)±P…†<'‡u<'p¾ÿØÛI<ìµ€N®­<ÆizáÉ <º(•*Ñ»<'4äP½$<'-wËí<''òHcŠ<'96ò
<'f¬fBÄ<Î{åÌÃL<'f_{ºª<'8­GáŠ<'Ÿ?Ç*Y<'¦?‰Í)<'t#e´»<''@¯%<'®±Gû <'"ĕ‰™m<'ÎôØ¥<'s3E»<'™ Qˆ"=<'O!MñéV<'†'ö<'[]™,Ââ<'Üj㥷<'nÀßiè1<'Ò,FÀYm<'B]–¹‰ç<'þà¾ÝZV<'­Z¸ß<'×WÝÁ{<',ªø…<'ãîõ±q4<'ñGŽR‰<'3§·º<'ìÔµ4<'ö•ïƒGØ<'7m'¹<''NšU<'¹s"c<'Cq
èöm<'+ùÎ<'òçöNý<'ÅR]!)´<'îfuω<'©ûnõ3<"\#Zb†Ð<"0¦á¿<"<˜¡ë–J<"_<•ßj<•&æ²E?<•mt!uW+<"ºÈðBØ<"·Pg@%ã<•Ó¥­kŸ¦<•R¥#T<"'õ¥†€ï<"3n9<••æ¦Ö,<•Œ†'Mñ<•«ú«Ž$ë<–
`pL¦<™'È5¾—<˜Ó'Œ'<•È4áxY<"Ë(–TŠ<•ô'båŸÙ<—Zû/Œs<˜¶"£u¸<—I@%n̋<'ëþZµI<'ò# ãã<'j+ƒp0*<"F-6¾'<"‰ÁòÈ¢<'òŠCj
<'eI–>V<'°ƒ±¥Ë<"ª1-K´½<'D6rWú<']‹Òàav<]Žì1Œ<|îêÇãß<[i5lHÓ<†‰@KHh<]QxŠbÙ<¡ŸdG¸<Ž¡Æòړí<L1`Å$<'oÄ»Ý<º«ùëÀµ<)8Aù>Ñ<¿Q"Yæ'<âYYÌ<³-.\ß<"›»s><'•…-¤‹<V1o<S~&_Æ<'.±×ï¼<"kàA <'°(l8=<-z
K<Ž–ã?§"<ŽXeS)¹9<ø"#‹<'¿p}¯6<'aSîHú<ðL+Sm7<Žó¾(*Q<-¿H~ƒ<Pvç5<%ꇟû<Ù®d´èD<ù9	>õ%<'!Å	<Oð)â<w£Ÿþ<Ž•½4 ¾n<.­­C¶Â<=³¦Ûg<\6D~-<'B™š"\<ÓkPéߓ<ŽEù`	<ŒqÚª/t;<‹Û—ö(<%!`M<¦,8<¨@çô<gˆšó<ŽˆÃs£<¼"
â<‡?ð>
<«}ãåmÑ<ûí^h<Œ»*B4ì<ŒðÏóyn<ŽOÏ©2 Ö<ŽšªJePo<G.%©<Hí2»á<'ó҆"ù<Œåeü
w_<Œ. U<
ãN"í<Žf`™>j'<¥€ T1<‹Èšfƒ©<‹Wkÿ·¤È<Šõ=Ÿ³¶N<ŒÃ0Ç=Â<Œ¬+}:¿<‹÷¸³k·<Šëa4.¤ˆ<‹Î‰R•<Œ'T8¡¹ª<‹Ç:[Ý#<ŠÒÊïö<ŠU?u¡Ø"<Š¡cÛqü<Š¥Ÿ¨‡ÉJ<Š…Õ¢ëß<Ša¤ïrrž<‰¯jÈöé—<‰¸ˆ''C<‰ºWä<Ši,j§H<ŠmƋ¡ZI<‰ø+u9kK<ˆÓN‡Äá<ˆÜåt²<ˆÿ¥wåÍ <‰È|HÁŽ—<‰#`¾1tŠ<‰?‹ªõÑn<ˆÆ°O99<ˆ7¹˜?}¶<ˆ'àcD[<ˆnT¾4ÌY<ˆ¿F3·"<ˆ´†¸OÀƒ<ˆEÔJè)ì<ˆ€ºå
×<ˆ,ŔÑ%<ˆvMÁ‰#d<‡ž¬B†32<‡.–0v:d<‡B9Ɩ`Õ<‡…˜íZâ§<‡2ÜV¥<‡Uç¥É÷¼<†ú®TPõ<†õ­JvJ<†]feó<†ä83höO<‡Y:Óç<‡Ý܋<‡B=R	•d<†Uñ;ÿ
<†5éË
í<†£wJ²%k<†·ö¿‰Ë<†¼‡‡ß!<†gpÝá<†/ßj	dú<…ˆðíÇv]<…Á0òوÃ<†TÿáC+<†bs|_ó¹<…æDQ'9<…Â6 uø<…évb<…­2tÜ<…œªSeð<…™úÊñwú<…BÒìŠKø<…p!3T7<…zˆV°¸á<…¢[þ˜XÅ<…AǾÝ[<"Þ'Ö[ <"'×ð÷üÇ<†µÏ
¹<…B´ù#´@<†GA]"H½<"ótsQ­<"Ì—G3;²<""ܵå\<…åWV <…zÈËöÁ<"ÍT@7<"gTñ<"†פ4™<"=°ºîeY<"	X~·¦<"/õ<ƒãÅÁã´<ƒŽ‹µVÁÆ<ƒ½sË´§<ƒe±ÒŠ<ƒ EÒøÍÅ<ƒÞiuôN<ƒË»ÈÐÁ<ƒr2û)L<ƒn£ªë0<ƒWŠ¾~<É<ƒ›r‡µTï<ƒ\mhë,†<ƒT³«@×<ƒ9/±y<ƒ[t+tA<'æKÙ¿B<ƒX‰¥:L<'Îp|#†<'¸4@˜X<'£rdMÎí<'Ë'†Œ˜¦<'«•nëޕ<ƒ%(+Ú	˜<'øy'rà<'˾ᙏ÷<'~]¤î]ì<'‹qš¯;=<'p½áP<'¡#ȧ­<'2:5wù*<'nµËͦ<'<»
	û<'0™õèú¬<ÅD1Õޘ<–(‹¸<'FµiäÂ<'C
Wg<á<ú"€ìã<'
È?Š®K<ï½²øÇ´<ÇǵÕ:/<›—þ»¢ý<»%MRÛ<ZÈ®rR<s~M°<T3ÆDá<fÐ>R
Ó<>m»E÷<aw3ÿ: <\¹d!Ð<Â…Ìßa<`›í'<H×ËsoÀ<e	"¬û³<vÄÑ$ÏÔ<;x¹õEI<Yh¬Rv<õõ <â)ê<€½©bH<€âÔ+z<€ß¤R&<€í
²\Ë(<€»|üÙý<€¼~ÈPo<€Šô¾œj<€¨q¨"<€`©Ff€à<€d4ÀÏjœ<€ŠWä½92<€Ì‰ ¼Ÿ<€€\†O<€q ³+<(<€dƒ`Ou<"ÖÑ2A<7L]£3<€¼ã+·V<€x€ž˜ðÝ<€" ð…Û<€~¾¥ý_ª<€Y/—~Š¡<€·@çY(<€>®÷·çß<»U<Ï7<€\œ÷<€KˆÏlú<€?ðˆ‹óê<÷P_[pÙ<€âld<š:ëåÒ<¥›òGµµ<€JbB5<€Ptš+nI<¯M»Æ~n<øômën<lçLƒA<tÍê"æ<nF>$Èc<­FxõÜÍ<´"Žj@<€GÄ͝JÌ<ã_3€<3œàГ0<†bF/<œß‰!l<@ñ¹w»-<OÅQ jö<3è"<‹HÏkp{<~ñ³-'%_<²éÙ߂<~†ï2ó±<~ˆa?øâ<~¿÷å¨
<qñÏwóå<† mþ§< sy•"þ<~փLɀ<~‹ºs1ۊ<}õ*€Ù~<~gôW*í <~ۍg<~…¼n-Ý5<~~Zp#|<~ßBTÃ"Ò<~‡$<üZ <;Qµ0fÌ<~…ñ–B‡<~{/	Z<~v(¹«B,<~,¾IÓú<}õ'T",.<ŒÅ[æؽ<€g<•Yê+<õ\õ3*<lð4<¿5¯Gú%<3ÿ÷ô<~9Û<~@Ù+´^N<~ðÄøg-<}ø‹úûî›<~'­û¡=u<}§®ï•š‰<~'|W<~JuUQ5<~€úíUk=<~Q*£/ìï<Āå¬<~d=ƒWÁ{<}¦ÐnaPñ<}q͙oh@<~l~û2þ<~YXÖþ<~&—Õ¬è<}íÄOŸ¯<~vMÎmÕø<~™¿e.³<~ìŽAäÑ<rõ
Ï<¬â<€fd°ý™<¯Ý¦Å<~4±É¼?¿<}ÚÅdç»P<}Òæ#ÛÀ<}ZþހÀÉ<}‡)ŒÃ<}n7:£‰ê<}Øuþ'0î<}¦3Œ-l­<}pÇbRóª<|šÔÖ>÷<}_wœ³aj<|»¥ªÛ.<|òâèGÄ<~$4Ŝ*Y<€	f±ãX<~< [ù1Š<|ÑÛ¿Êj<}~À³<}¤/*2…U<|Ûî{­)w<}¢§Õ½F<}
zÀ4П<}";
Ø>¡<}mÇÏ>X<}/²ù
M<|hðŸH<|¥sf•)<|d«MÒM<};n¥sš3<|õ¤R0Ñ\<|ÆpiÇ%‰<|g'$³<|­ðLðý<|3rPëL<|_¡.ô\§<|S7¨¾j<}
d÷X«N<|•¤J"â<|óâò'Ç<|¨}&ír<|ç­ÆðR<|_jüH<|iMR¹•<|aˆtÚ<}k¥XŽô¸<~¯P€ƒn.<>7)ÿt<}ÃaRçÖ<}".Ìaà<|ñ5;ä'è<|šÃ>ô¿<|4ÊÁPº<|Yƒ•ìøê<|×o¶z$:<}€GƊT<}i!#V<}‰õ-
	<|¿CֈÚ4<}æÞÜl4<|í5zúg<|Ʀÿ«
—<}Mî¾å<~A·Ú3ø6<~‹‡môl<~4äFÕ<}3Šä¢7ó<}$éã‡b<|èõJÃ/0<~{j4
ú5<|áb†
Ö´<|ڙ4G<|ý>Äփ<|ºH'ug<|±dȬó<}ڂLÆÇ·<}ˆQ•²H<}Ÿ1Ãô<|ùô¨§x<|ÀqPb^<{ìÂØ#"<|³§>ØÉ<}rõ´"«<}«¯äAs<}9~øY<}×Ïá\z<}ÁÕºeï<}¨Òýt/<}Dâ$®ü<}±kÙA =<|øv¬1ý<}Ó±ò:J<|Ð3b´+<}UšDkÖä<|Ëâ r¿5<}A"m†<}4øa–<}Ä
ðSšL<|n;F•+<|…í]•½‡<|ÿʄÐ)ä<}ŒÞÔÁŒ±<|ý¨âuX•<}ýױ훌<}ØöQˆ×R<}ëþƒ¥<|ýáÄK¾<}oÁ{ûd<|ÕÂ2—J/<|Ûáäuay<|΁uÜ5T<}SíBǬ<}t<´²¡<}`îôeÆX<|£º"-h¯<|ÿ#è{¿Å<|/ÑÙU@´<| _Ÿü<|…ôCEZ<}šý˽Õ<|ÓËÁBo<}.pŸ'<|wFא\Ú<|à&¬ƒFz<|§¨â°÷b<|ÙqÆ]Ä<||Ĕô–*<}U}«ºN¡<|ón¢"Š><}"EyxJ<}£¿þ€ú<}ÙS$3@
<|¸øϧý<|ΙÁjÖè<|ör-î»<}\5M½ˆ<|Ûµ‹Z%|<}bög¦Ý<}ƒ¸'àñ<}:
böwÅ<}¬mŸ«ð<~F…jý¢á<}›Nr×7<}PstP<}¤=MÝé<~çꃳ<}‡Þ ]l<}ï¦õ¶Ãœ<}™¤$Ðx©<}zKµïE<}ñD'2<}Ã,1eÕË<}|\=
»<}|×D"<|úRaìÐ<}ƒÈƒ™†<}p–XΫ<}ô©½½Ô<|Ú-D"-Ó<}kªT|æ.<|ÿ¿~#6
<}BWžĕ<}gKÊXk><~½¯êG<}k%~8<}Xò‹·½<|rSÛÿ4¹<}`!LEãÌ<|:ÊqÒÚÆ<|è$"tß
<|ƒ%œ'B4<}žª.Ö<|™ˆÔç<}¬]ö¢Ø<|âšÌ¹~<|éå‹0b0<{ހ"Âÿ<|Á¾ß¸Ž©<|këݗF<}tt`T_ÿ<|§Õ×ä<|ÔêŒf<|TÔeM ½<}|»×™;â<}b^å<~p뜕'<}f8"<~÷›©W<~¡$ ï›G<}»öAPŽ@<}&:,pÚÖ<}º§3ß®<})lŒØ$<}ôð•ÀUâ<}†b4>Êù<~"Àà!<}˜²Ä_Ãb<}'5<ù§s<}b…¢´þÑ<}~kQCÅo<|ð›­ú1â<}%ô$»s<|Šüðäͦ<}7æŠÉ§a<|æýc_<}%xkD~~<}E	Ž»¶;<~(§3£<}J·ÿ¼ì<}øx¯Ó¹<}Ù:÷Ä<~-¼e<}Ó­¥4*»<}Ö9§s¶5<}qVðQª<~íN¿<B
¼sÈX<€Ê'­‰@<€-¹gm›<6/ÿC8Û<~nF%÷—=<E‰Y¿!r<~Ag…½]<~H>I°<~%ExW$<~Œ9ɼ)Ð<~vC_@Ɇ<sKNœ´<~Ö0ž+É<~æ§}âDu<~3®Ò­<~!M¨ÞÔü<~;-×±-P<["JùÈè<~·Iä8̲<5»9®`<~ŒÜ°š'E<~Þã¸òÊ<~ˆc!ðÉ]<+Éå7<*$ŠX³<èpm·7ã<2–É^<¾åìÆq<~½'–><'{ïZ<~"Çnì1<aUg>pq<~WŠÿMž<vŠ–¡<Ë$P¨E<€Õhºïu<€à8Ö¿.<€
ÚK菥<äk¨p°<ڕS¤©<96FC˜<€!(Ûë7–<ׂõRÅ<ºÏ»‰5<€züáÐÜ<€¹¦uñÁõ<€+Fªj*<€<3%D' <MÝwQÆ<€7gO^<ÖääSÓ<¶"žŸ&Ž<ƒ2aNžI<€é~ƒŒ©<kõzÚ<Üp ¿<€[ê$"8Î<€…"Ήß<€;q+"<€t<·†î‰<€_:I+èm<€dusïò<€Š]Ì·q<€n¢¥ž(<€fy¼jÆ<€»ÐÄõ[J<€ü-¿hLo<"ï¨y<€Òï
uõ<€ÇöFL8<€Žñ…àkÄ<€ã=U.Ò<€Õ*Ê¢6<-lÿj<)C¬Ê­<T#a¤<½±­<:Ÿ‹´<k…GOj<'"³Â°<E÷·If<¯Ð\,×<€ÕøyçQÆ<m³~¸È<N#÷"(—<¢
¾MÜ<-/=îéE<áF(Ë&5<MTv­ÝZ<zê ³êt<'yñNC<¿CR·<ŽÕl8-˜<ë·6"N<â(Ž›.<'¨ʸlý<'XÁÀ÷™´<'xܹÕ9ß<ê§8±ð<'F†<=ûP<'?ìy•¼<'^ïËÆM<',PWõ¼<'·ö@£h<'/aÇá¸ê<'~v$$Äñ<'Æ‹ðh<<'üs¨5<''ÆVÕ<'ƒMFCßÐ<'·Þ{>57<ƒXnÀŠÄÐ<ƒ¾='<ƒýëðÕCš<"E=éL³<".ŝ.ô<ƒm¿Sª†{<ƒ%<œÙ<ƒ@?N{<"Ä?þ<D<…af~'›à<"¾IëëèK<ƒÅ™/Cɓ<"DZ H$<†"üŽ`çÛ<‡êúý¥Ò<†].$xÙ¿<†{6Šzm`<…®s!™<"š¬ð¿%Ý<ƒæ1—Ú¬<…›'
ý¾<…rªÁ,¹S<†`ꨟß<‡œÔQýeD<ˆˆK}<…ê«¿¤ª<…ÒWèB€<†»	I¡y<ˆj‡>¶Ÿ<…ájû²¾<"³ Ì	´<…çêûÈ1c<‡2Õ¹ÐÎ<‡½-o<Š,Ý®dO½<‹‡b‡—É<|ï!‰l‡<Ša=ÆqŸƒ<†µ'¿ÙX8<†d²¾ó<‹cà/Ã¥)<Š.C«2ê¹<‡¦¬]j<}~dlZ4<}«<v;È
<zȑ$Ùi<~ð†Q÷<'7ª8Â+<€º˜ÉþÆ<~Ø«&k"<|¤Œf
hÐ<z"h?=Ú<zTË{<|ÝHÜ;<~2‰œ"£€<|ҌÂÃ'<{o…7ON<{Œ"ty½><|P}J»G‹<|îÑ+r¤<~¼­†©óž<}13£²6<z!è"Fû&<xɎ¹æz#<xÒ™–—<x¸¿èš/<x0«¡ã-b<wÒ®…1; <y'7q°‰<yç8à€­Ü<yý0<{£ûÑÇþ<||"oq<|À®5HÓô<€ Fw<"è%qè—d<…BæÄáq–<€Ì@"JU<|oŠ'–<|:ün…Óá<{!ô
êl<wëzה+ <vÀoEf–Â<vÿ÷ó^ªá<wҐS폮<vÊÀ
ekq<vűÐ<x@ÉO#<w" 	ž'ó<vX}V\<u§äñÜ<wEô…v*<w!˜~ßZ±<v'":F³<wlÂjøhV<w‹ªæf]<w•_ýû+<waį4ãm<w8±ö|O×<v9Y{£±n<u§NI<u¨lð}<vtn7Ɀ<xðX¾sZÔ<{³³Aá#Í<{›²óÌ<y5‰›ºóÉ<y.ÔIñ°<xò¹xÿ<wãºZÜ<wB?2ö¤<wû(ÊÉ^<yßÆùôc$<y˜OM'<yMŒuö<xVr\̓f<v¤*Ù,Ãû<u1À9Þ¼e<uý¢f×;÷<vŽcÐg'<vÜ;¾qã<w°v"!ò"<x=˜¤ÿeR<vàP=êØ<ubµ-ƒ<uÿÕIòè<vkÚZ*‹¿<uaÜÜ`(c<uF*ÒÃ%<uÙdl6üï<w.ø&ú<vìž7r<tä™"d\<t´<Ï<wÕÿ~<wºÎ¬j3¸<uµÙA—<t9È‹Ot<söÒe%C/<t[hŒ±+<u¾d©""<tl»ÕûF'<tw(¬žnm<tQyÓ9¢<s±?ÙP¡â<s²ž+X<t­ó€(6<s»${r­<sMýÏ=õ¥<s±-°Âv<u±íîbg<uwíªžÀ<sþð<<sC®Ç5Ü<s‹×@À1<s_䖑‡<rîÚI»#<rš.£ÅÊ<rßõz´VG<r¶p7Ց<rÒàíü{<rúZ‡g<s"n#gU'<r}iûO><r‡gPGrh<r!«¸ÖF"<r½öf6<r"­-Œõ·<s&"ùÊTª<sφÁ´Ý<rü1ˆ¥Ó<r!ͅÎà	<r'Wåf<rDÁžŽL<r3¶Ïé8<qåA!<}l<qÍ6öß{Ž<qÀ¤îqj<ré£ìþV<qÂÛ曃c<q{m&,,Ï<pì
™z
<q"Þǚ<r]W¯•3<rbÏ&Ùù<rÐI‰ˆ<r
Ü6ŸÌ?<qý­M³H<rfٌç/ì<r$Î ú<qîÔß,¢õ<qsP-ð¿<qo=»moþ<qL|QÈø[<qmrwÿm<q?DÐÛ´/<q' 9=<q€¼PéáZ<qR{Ýì•<pågñ·>9<pä}êõPZ<p×õÌý¥¢<pýéÄrçC<p'ß—Ø<p˜ëQ<pPâhÒ<p8³ŠQÊÓ<p'æì¤(è<q_ÎÓå¸<qmœËˆ<qWaõƒ¯S<qŒÆæ0´<q‹O!§ÅJ<q5Ãç¹²ü<q%'îѧ<pØ~½˜b<põ'^%t<p®ã'Âð<p­²ÝvŸ<pÜßб_<qå¹X<qÛ"e<p²ú/rÂ"<p-ðWb€ò<p˜³Îï<o´.tÊ%<pÏù?$Ö<oݿۛ—ë<p*("`T><oåˆzháÂ<p";gŸxÝ<oºTû	R#<oȆMòAŠ<oF/³®á<o±ïn­ré<o†K¹`>'<o©ÎN"à³<oU'Â׃'<p/Úï<oœãÕÖÐÑ<oÏ÷
'Ja<o-s̑<oAï9]ò<nþؒwÚ<o{5߅J<nÔ=äö<oI,²¢žÙ<n£	Šý‡<o);fhr<o!=P
¼<oœÍ½ÿAd<nØĬ"*z<o"%(˜<nŽÿfD	¶<nà
)Ã1ì<nÈ4ÃT;:<oUL›¶^Ð<n›ƒ3÷1<nj¹AªÄ"<mä~›-¾À<nEf5ȍ<néÍ­]t<o°	=Dò£<pgo«ëqA<q^朏™:<p8WrfDE<nWjWBÔ<m£ù"<no=ÿ׬<n:¯ŠxÑ<nsÃÁîÝ°<méL¹@•q<nó¤Å¸¤<o%1•{–i<o:®I…«À<m­Û	€°<n7[
Ÿ<nÈwë
*<oxtaÃ6<oьâ¤F<o'5ØáQ³<m›¢Ü"ƒ7<mzOìöˆ<mˆe†a@¥<n[…¨Üò<níƐT<pJz
ë¤<pT¦sþ<peÐÀ¥<p÷©ëû8±<páÚka¢<o@°¬<njÍp6ô€<n2hyz0<n¦9ŸŸÈ¦<naÆt<n¬U˜â<msƒò¤!<mâ.úï<m"\ü}Ë<nMòžÙ!j<mÃNã6]E<m'/yš<lÛù©«=<m\6±÷U<m7F@˃Ó<m±&atCÀ<mþ2À•€Ë<mÞÿ"œy<m%yæÙLo<mQÍþ_<lÀÃ
Mö×<n&¤d|44<o•\Ø<q͵þÆØ»<qftY÷.<ouç4ų<n"I);N<o–3CŠºH<o_ü*vþ÷<nSìÕWú<m7ãkZ¥<m­¢ž¹©<mSˆªÿO<nOZI}Ð{<mÎF¿ñ³<mÆvdäŒ<m÷$jP<m=Ç¡'¿<lÍ#R°úv<lÜáëS'><lánÖ@<m^«ÓZ<lïÅ[•0±<mdâ\âÂ<lQ²:ì¢<mŒñ'=p2<nì¶$Ë~<n=Ó§#´¾<m
¸‰<m°©§‹<lkJkeß<m ÃKÛA'<luST÷¤D<lº·LØß<l­âÐ*+o<n
u3<pOF(CŸ<pŽüvû¾<mٟMÕôÝ<mO®C |[<lÚzðÌmJ<mC>v£–.<mR"¹ˆO)<n>¯¶'-<p7·ÒՍï<s)Oäùê<rêü–ž<qÁNKSO<p—Y<mÕáW‹<mþ€õµô<mrޝ,°¨<lÝD"Þ©T<n'þd-zÔ<p¶ÀÃ÷ü«<p›ˆ]šÚ<mÓØ»_m<m9ýàŸ'°<lúãrëù<mnnu[®W<lÁ|™$ƒ^<mZkG®É<lՕÂ1î<mžNiT<lÉ´;ÿÊ)<m`ŽòÙ`+<m û0±ß<n\"°Þð8<mXÍx<lÞ;jzu<l"?rCÔ<lˀwéîÎ<ll¼zë[<m@"jWEº<oUB›d™<o‹6q'¨0<lÿWª0i<lî'ÆyEŒ<lp1"¸D<m#Ñüµˆ<l¨Mãð^Ñ<lÛK$ß<l4}»<Áë<lºžÕ{<l¶œ0Z<lÆMþ¢RŠ<lx>hß<lÈ劰¡<lYO!t¦<m])'®]·<m7ª!×è<m»_ǜc<kå!ÿoA+<mj¥À+£<l—¼,è̑<mHlÖS´t<n&G²¾ð<nBŠ!sB<l—®ä½Þ¶<l˜‰>"l<k¥èîv¾ <lÂϤ¯<<kî_	ø<lCNx<lJáb+<l¼ZÆp%á<lgùs=«<lúå|à—'<lêØò/1<måÈG<l³
‹tÍ<m
*ÿk]ý<loW~lÆ<m>="ÊZW<lñoîzי<mä֖aßI<líÕT§–S<mt†BûU<mTƒ¯Uû<mÕáJâ<mí* lJc<nyµ´îT<m§öفƒ<mu7­•:ÿ<l±°'	f<m­¼¦x<lVp_¤*+<l¢èÙB<lq|¨ <n (U<m~uô؈s<nð«<mù¾Ìñ{<n½8º%|<n
¡Kôº<nïÈ,ÑúÃ<n,G|w#É<oOò€<mç›æìÈ<nrÛat'<mF@£RÁò<m|>FZï<m¶
4Χö<oĖó¯<n£[xD<nI¥ïž<löSù%å¦<nBe6)o<mïc'>ÂÚ<n™Ë®¶õ<m6P=pĆ<mز.»<m\€pKG<o÷hÿ×À<n¤8_ŒÂ<o
Õ0S÷'<nX¨qµ¡<nÞ¶é÷4|<nÃ6æÁ°<p2\ø®£<n͆Ý2f<o{"ÅwÛ<mæülނò<oc.g%2Ê<oê8 ªÆ<oº¹Ÿ6Ëd<nˆLãn~¬<oh/güR<n¸}iù<qaŒ'<p±ë÷¥z<qR«O¿<pÕPƒg<o‡™1ߋ<nèžWs-,<ou0"ó<oÛ%þ‰ÿ_<röˆ3È
<u¤F‡@ä<u|5Kh<rÃÆNMv<q³ îi<ps>HXì<oÈ텊؊<n¦(؟+.<o>ن?‰²<nWž%†±l<o:"/Á|é<nã5Gîg¡<o'9yèö<nëyE<<@<p(	šsò<nªÝÚ2…q<nzRmk·]<nˆûD¢Ø<pÏò&cN<otx["¨<p‡œïúF<paà€](÷<pIÙp²y]<o@SÇ<pä×ÃCš±<pͦ‡ò#<p6#ª€#w<n¤Åÿ€"<oK"Ó±È<oÕ3®1æ<pŒ ò÷íš<qGi«C<pn¦{¾7<n))êeWÇ<nà3ùþ<n	{.wÐ<o¬­ôµº<p
=›³U<pÈ°ÎTúÐ<p!7 x¡ß<nc:åÀU‡<m`
cäû®<nHô8Ä»<n2c±¦<nG¹ó¼aT<mÜT¤åpÏ<ní8ã¬Ît<o
Fw¨ûH<o8é‡Àþ€<m&偨K<n`¯ó4<m•¢š(:<mÝ󇝻ƒ<mÆ6§T<m«'™"'<lë:Z?Þ]<nˆ£Ky<m~f•úëñ<nƒë©¾ÖD<mÖßóDŽ3<n€šŸ7!æ<md.€o<mÔÂ[Ӕ<mŠŒûb6B<nç	(ñr<ntl¡wÌ<ohUE0Â^<nÐÂÐû\¼<qd7Í¥á²<rÀàÁçq[<q¨h4Nd<oÍTSí½Ë<o7³lEc<p'÷Í»š<pïô…?
<oç!m×Îy<oÌôí²<n–׫˜·<ní&˹J™<nÙHZ*$7<o»!;£@5<oRBi=¸B<oÅ»Ü×2<nXûR5^<oò†Bè<nŒÞ´CŸÁ<nÒó™³Ð;<nò4ÓÍ<o®'Ðùe£<oØæ—œ<o~Z}œ<n£%áGù[<o£ñ3›šü<pшÁk¼<p…hdv<o€xÊtsl<o¿Î¿Bó<ndÃ\
»<oe:`m–<o2	ä± s<o°ÆyûRÖ<oæÉyù<pnԞ^<p
™Yá0<q|ɦӹë<r+6¿ô<qhå@ƒ'$<oÔRÓÈÖÓ<o²Ù"ŒZð<o5—­<p;4iÜ	7<pþ%—Ç<p5¤¡øJy<o€¦_Æ<p꫾.@B<pñùÒ;‹<pZ·ªÖ­M<o£ÕÙ}«-<pdI"ÀÜ2<pJÝäE <p·ç`Ž/Ç<p=´¥'7<pv]I0y<pÐ÷GÇÉ<r¼a‹·¼Š<s''Ûçyp<qž±%Á>O<p(·ËìÒP<p'吓Ï<pHdqbÝ<p¬}5«)I<p2Qp·iâ<p_fP\]<<oñámbì]<pŠ;éw<p6**‰<prÒ4Ã<pÖ¾ýJà<qŸbnð<qy.r§><q[ÈȝH<pÌ-¾ú~<pÞÜ|'"Ç<p¥4i¶8<pºbé<p@Á–tš<qú¬&ø†ü<rڗ"	§ì<r*Á0íÁ<pŨ Së©<qÜúÒÄÙ<pî¾7±X	<q;°©6µ<p¡N喕><q'z¸ýî<pÑGÅÆ=<q=Ƙz%Û<pÕE(px<q8æ»ù?ÿ<pæúß³<q·ñO9Ç<qŒÃUXdé<qu#Z˜¶<q""¿Š‡<rV"ôt=<q¥
L®Lq<qrr?iÊ<q˜5¤T<qŸLÏ<qW•ANŠ<rô•ü¡<rf''"ð<ss°§õ<rXí´cïX<qæR³B.F<q
ۃ'.ž<q¤›/Ås<qƒ&-^j–<q˂•^ɏ<qÂV~푚<qØ°¾â<qž1S…ç<r3G°ß|/<qh/Ë}—Q<qǽ@– <qñÒÔLç<rÃiЖR±<rkŒn<rº+xmǦ<rZ¸œ -¦<rÓ¥ñÔ~<r©›Â'N<rn9ÈzÜ<që݃ӥþ<r©uX"À<rÓ01<siLCÞÊ<r°1FÕ\<s(c˜v™<s¶Êƞ<<sc.mfÿ<r6¸DÝE<ráœh|9<sH<,<s9*X^ä<qÏn¾·É`<rÿëÓ{<r&<ë[
D<rU§b8Ó<r‹š­'™<sÌyu¦K<rÊ!Pà7<rƒZ=!¬K<r[ʆ<s=Ö²q<sGW?/<sM7ú<Ý<ráý¾"d<s#¯Éù_ï<r'1#Âû<s9Tð@U¾<r¸Èÿƒ·<rä$ÈBA_<sƒ¦džá<t`Wéu¸<sÐ"ÓQ<sqiœ¬¬<s*Qup<s—4µ|¢<r­kmöòq<r¨zPû½<rèø>«=<sS^"z®<s_†€z<t‹ô¹> <uË`£D<v¨Uê'÷ <uÜÉxµ´¾<tƒB'a¨x<t)"»
<uVE¢b W<tqÏcðœ<uméÔ`‹<u¥Tc<t´^Á7ä.<u\®oñ<zÕ¼5J˜D<|»÷ÀX\<|<˜áœå<z"5ð]q<yggG€<w@\Ê<v®¢hšŽ<vlÑB›T<{Š‰°Æ˜´<}x>
>ç<zÚÃHßû2<yÓ¶Å;
9<}9(8;x<}Éÿ‹<{G+^6<{u¸ðÒÑ<|õ¦5é|H<Zìã;æ¡<Œð'~èy<}Q«‡×ÈF<€d@ÿ	(<…Vxû)צ<9žÊ¢'<Š,Ö텾n<ƒç­ƒ®E"<"ˆÌŠåô<…YyÝI¾Ò<€Jä[zJ<}<ë%NL<'g×d¥žL<…Ù`‡¾{—<…ò:¶‹~n<"q6¿ò~<"¶ÖO¿<…Æ°…Ð2<ƒ³…zM<‡j{(ÔÞ<'èôx¦G<º"£š¶€<…}`¹ïÓ<†äáNoàÛ<'šA>š7<"=– Ò¦<•"=Èy›R< S«8±ü"<§1à¹æ+1<¤.fGi¦Ü<–Yw@RÐ<†ú^
CM…<Žª.ë¨C<'©&QT¶<‰*О/8<•Z):²ä	<ž<*x"Ž<™6¯µ]ì<•°ÝJš <Ž÷ÂgTtö<ƒ`á]±®<'>
ŠÉÉ<" # ±¦¨<Š
=Œ»¼<ŒËO$ö<˜NIU<›|@ådÚð<˜Þï=¤)/<—^|@ρÅ<Æ¦Ð#-º<†¤.¢A9<"‹ˆ¥Yº<‰ÎÆn‹L<‹‰h"–K<ˆÚ™±ê²
<'¼‰ïΞ<–©©£<'
Êa{Ù<oÉÊBª§<'^mò±<Ž!?°½Â<†²æd'†ï<†'b†<†±'´£Ñ½<ƒ#Bîx'ç<'DN[˜»T<ƒdE-<ˆ^\é[¡9<‡«0š•º<'3±ÂU*<)ïÀänj<†?Ç(ØÓP<…2µøŒï$<…hµá0{<ŒÉ¤ZùTà<‰lÈ÷ÛÈ°<€®GZtwW<}s›9Z6´<'IuØ;â<'û[,W",<"¦À²›õÿ<‰©šÓéã<I/^ÈY<'se]¾"<<lU£ûðã<¡UgL¿¬{<«mB˜½OS< L¼Whñ!<ŒçvLKù<Š§iÈ|›<'‹TÁþñ'<¢¹õŸÙÞ<µ¢àp+*Å<ª%xæfë<"'o$;><"­a†<'ÌTæI<ŠÒ¤mäGJ<‹êÜ"´2<•˜Vûµ¨m<"ñ/"6ú-<Ž|{–o4<‹ÍÞ`‡<‰«ÞBBXº<†Y²*ÐÓ<ƒsø‡ÌÒ<'=;Â
®­<‡çÃUÕÙ<™Þ]Ó§;< ™>Yƒ"à<"dœi<"ølKémj<€õ̑?д<EÍ<…»wÃ<"§RÕG™<''¤sl°¯<"Ö"¡üÒ<ƒŠd"3<±…1mU<"?ÿ'<'C!Wø¡1<¤Üù)ûÍ6<ž«Õ‰ÃºÎ<‹D&Ґ"<ƒnyÆt"ò<ƒôú'Êw<…Ñ'D©Xô<†R†V`V<£4#
Io<š Ç.÷!u< Ã_ö¬ó<ŸÓyc^ð<—^¬ÉDVÝ<˜É•ü+<˜ÔÜ!‰"<<Tèt|<ˆìá)C<ƒr_iÛ<_|3ÝM?<'¯» Áƒ<ƒB¨[uqõ<':Z
xæ<…Gˆ}Av±<Žb:"<"¶M)Á<–æ…É0Î<¡ÈƒX5SÇ<£^Â÷¹<žRFPϒ<™¬8(øç(<"(³)1Pú<‰>ô\9t$<ƒàGIõ.<ƒ­Q;ò<†4ÿ§äÐT<…S®Š=<…1è'§†"<Š1%ÖÞڀ<ìVš³ÿ<"BÇj(ò<œ¯*aUnš<—0}e&Æ<‹m®ï¹n<"6£$É<r4ÔÁó<u"ñlåI<z¯âwiò<8z'ú<xù(bõ\ <p§`­ˆï…<o¶%¤¢É<sí¿·»ªy<|¿Xú/8<}a(tæ¾<vt=i	<rkRl©›Ä<pÒr¡þÉ9<p->¼&h<m¸'ÛÑ<ož»LfZÎ<o‡U8²Ä<lñ—GŸ.<nO ðž<r÷%RÔ<tå=ió'<xsË»Ø<vб|·šŒ<réPø%ß<n¼€—Ob<käYÁJvÔ<kAÛ-6lÄ<j×ø2cGn<lºÚs<mª™Œ6D<m¾$=eHõ<r%S—&èù<xU‡Ö!cK<xˆqº{Q<s.ü
lAÅ<o·Œ~¡CÔ<m¾e û¡<lê7ÇJ<j;]©ÑûØ<iB°"Èù¸<hvVà$<jL|ü4<mØ0UfV<p‰c–uY	<pé̅gÇ<m3ÕY5<hzÀU7ì<i9'çÂý<kÝ*ÃÇdí<l¤|¼<i&+7è`ø<h6Ð~7Ë<i0æöÆÕ<kJʗ‹<l0"<V<låX¹î§<l‹ÚlÄ<jÌz?àš³<iv}¹"
0<hÒB±éâ<f²×Ì¢p<hIe'u<nx×y*Ó<qþ­¹BP©<r^—H("<r§BîóØ)<p'x ³£&<j_ÿÿ=€Á<hV±+ép<kìòÔã"˜<n|"‰V²Å<kßR8.e<j¼@hö/<m:EÂõö±<m¿ÓÕt‡<jÙüÁC§º<iyÀ»YW<mï5†ìȑ<qĈòóçL<o½¢‹•ôq<i&D—`<gÄ6BBËC<iܝln<jÜùÞ妚<h¿±®W<gÍR¼ýÓ<gs
{6@8<i½uOÀ8Ÿ<iSyªAûÅ<g¼ì.0¢§<hSásð/<jVª<^a×<gښÎ@<f}·"ÊÂ<fZ3¸°.<f'ïmÎñ<f2†÷óß<n<
£A<qî
d¸<még#tÞ<gñFl¤"1<h"ƒ‡IF<fÀD[‡›[<edwð<d• DŽŒ<dÝÂN͏<dJ%ºƒ[}<d§¶p?é'<f2*ô­'Ú<k	Ö@®5<nÿ·6‰OW<nŽö|7<lxþËÁ¬<p7>¤/$<n$z¿øñO<h>‹6F=Ù<eyA0KÖ<dQÒ¢DÌ<cbfÞ«—l<cÅ#£ö<d	"çÛ<fl¾&{<fIúè'²<e¿þÇêìá<féÞ3lV¯<fì=õ..È<dŸ(hƒ<eÙÕò<du™â<cÁ"ºDt+<c'Œ'-L <cRbs"F<cS9Ä÷Â<g×ÑO$<mûe.Ñõ<mi#F#ι<gÂ]àîF<eIýû1š<c²L˼®<ca¨&6:¤<d"Ò<`8ù<fíbµ¶«]<e½UXŒ'V<dÞ±qè4ì<e"
3ó	-<fùiaJ><g'ïƒÙ÷f<fW8‰Ú<fS0֜'<hñ2Â-`<h½qwUª<fS–=S-<dÖî~Ü-Ð<d+
.7d:<cqÇí‰<c&lÊãÅ<eóû9J›<kÒ uæqp<k•Ùøæ<iðŸy8"Ë<i†1k~ÚG<g3ºw\—¹<dèŒF©Ë[<fg‡<qK™<fßwÐçxW<e"é–‡Ùv<d¤,èmšÒ<eÚÒêìGö<ev»=Ìì<e;Ÿ¥<dƒ"GwË<dq¬S<e
÷®.¿<d•Ü3ß`<c‡T¥Hf;<e@û¨žDä<e¨·o¶] <foNÕV‹@<föá5¯©ø<eîÏì'ö<cìñÁ2ë<d»ˆë˜@<fˆ÷0!ž¾<h¢_G]ñ÷<gt/",jÍ<d²¡A¤^«<c|}fø#<dkAŒô?M<dÀª®n½<cöÇí!ü<e';Ž½L<gŠ!W{Ï<d|"â<c†³Î•^<cÔ2I¿<bàú´#0I<b}¨/h<c+Ÿ¶ÔøQ<e/¹Ó·É@<ffqTÝ;±<dÂk"<c'u®Ð	H<c7¥ËºŽÊ<e'H–Áó2<h¢º®¾tA<gg°1W<cюµhw<b§G½´ïž<a¿p"ö<bt<çGœ<c´=‹¨Q<c5"K*û<aû·ôW¡<açÁç+'<b °køœ<dY»òäw<cbïúU`<b27¿Fy(<a'5ÌbEš<a¼›
iT<aÂìюJ<aùgÂb×&<aÀ|KaÐÞ<bBÖÆÑT<a jk#.<arjôI±S<aUz¢\Nƒ<a–\! 
µ<a\µ·¤H[<apÁZž<a6§wHLB<aˆÈ†ôè<a1
mvM<a¢3˜‰P=<aKxà"Ö<a2ž¥ålë<`ýðûýh<aa'øÍõô<a[SákW<aij$ñƒ<arÙh@ò
<b2â	*<b€ÞÀ<b?ì58UÃ<d…/VëÞ±<lêø‰N2×<p(ÓƌVÈ<hÞÓP@£<etˆªº*<gyëÉ[au<eÚ吸<b
éË.S<a'TmSFy<c"Ð?>Í<c˜úf8÷"<b«ƒä¤øÎ<aa;ÛîF<ac±ª¸Àl<a]rE í<ayå²æ°û<ai7Ö¨5#<a|->ƒñ<`ñÒÔÌ<aFçRôÍ<`م©]½<aZå§Ø¦<až
(J<aEߺÑ."<a5ožž<a,˜@^<`ð7J!!%<`ò`µ6£<`ÌU•l}B<aŽÅOb<`¿2P)<aè…;ùë<`é"ÓþÌL<bILšH7<d¨7ŽèÛù<d}ȓˆ•<aÿt~­äD<a,L}­<a\1	gÐ<a­`ùí<`¿ãØÝWU<aAªx¦C!<`ïžÝÃT]<außß<`ËÿªHE<`ù;³&5i<bÅ)ý'ý<i}UÇd,<l'¨)¥³x<eÏXÚÒw<ad½XÈ»<`åÂM]<`klðYi<`ž(e¬+î<`'ëòȀr<`øf€†°<`°Ê(8ŒL<a>¥JŸÇÌ<bcÔ=æÒ§<eT¿z•<cð_Ô½Vš<a®WiÅÂ<`¬·–à<`¯»©êґ<`ƒR¾¶d<`ß&ù<`Ÿk(° <`»8û/¨<`ÎáôàÕ<d§Ó*Š<kk(CX®<iæ¥w<cM…ZԞ<a;)iÝâ<`å_Ø}Ä<aGÕûµ=<`Âùx¬­o<a‡šùÿ<`«8_<`¬ºÚ5Éô<`œŽ	B¼ú<a'&Àþ<`ÀuTn><aðï¨-'<aß}òq"<cWèÒoëÚ<dS@-—ïm<bÑZWzò<`üvIâ<a±+U4j<`ápˆ›'<`äéßj<`w¢z¢¸<aFzQ²)<e%eëA<h·ƒcí"Â<eo"¨JWâ<a~­ÇJ}<`ƒ…¿0<`˜øਏ<`j's]z<`؁-':}<`ÅÑãrï<a'vø¸Ð<`±*7š7<a%ªÙëÔ<`°¡É>×W<`ùMìzA›<`ݶ,K'%<aU©¿€F<`È@8±ˆs<ao, õs§<a
†"%8<bÂÆ"Á<bÉC­ùÍ<bÅÓ:Ø$Í<a­:I£ª[<a`ª×¿ŽW<`ËrºêœÐ<`Õ·´Ø¨ø<`úVplE0<cmêzTÏÓ<ep¥¸#E<e@ZTpë<bà"TN"<aXC³=´¨<`ŽHIÁaŽ<`Ë 	I!Û<a	öц'õ<aÊ$ìH
ô<a\9Ø0/<aÓNÆ
Y<`¦öâÞò<`ϵïúž<`äL×.+g<cÖ‡^×<eÇÐDºp<côtúºú<a`v£H2<a úC(¸ž<`ìAÁEÒ<aA9Úûj<`àÏÝÅ<aœ
DÉn<cL9¹µlD<cn\2'X <aŽMá‹È<a'[Êú¿<`ì1ôt%<cÀÕ#lÎ<gµ‡ûæ|<fÓ;ª® <báÖÄ¿+<a/nWé<`Ú]ˆ4<ap`-o²<`ö3qŒ<a;ߧf"§<`Ý"çKL<`óFd²5<`Þ6°^'<b*oH­¦<cJ=i<bÚ&ãõÚ<aŒ¥-äó<a®X#éœ<a‰øñïh<b-ævþ!<aæ«jòÖ<bB½Àûœ<b‰bÇ@:<b=K½œhC<a«6㊺n<aŒ¡°ŒQ<anΞÅÑ'<b+÷Íg§	<b@&ÌÓ±<b2Tñß÷'<a›ËŒåvß<aÑLJF<a® ã<b6¶@KÞ<b½¯Ýa]7<b2ÛûP›C<a,öTù<aɤØU <a°r¸ÚÓÃ<b\@¾g<b3šúXÖ<bRMˆ'yÕ<aÄíÉÊę<a°;÷­xo<a䝿€ÅŽ<fÍÎ0(—ß<okpˆ2V<o$t< ©b<f—wÛÀ%<e³5Ýä¤Ú<gÞ%#I¶<eÊÒæóÂ<beÕjæ.<bÕyFŽN<bN
RÈõ<d(Q®$wH<cŽruFpó<b:ò¦Ð…`<ajõ'Öáu<aÒç=Üë|<aiW"æE<aþdëýî"<b˗Ÿc·<bVãD¦q<aݸQöP<aÔòš®Á~<a¥ê(-ëY<aðT	<aV£Lì3<a­ètÎóŽ<a'Ô™¤=<<b9\7ÍÉ<aε¶f/u<a»D¸TÜ<a|©Œ
–<aê5aHþ<aŽ99ÑwŠ<aþt1U­L<aúuÿE<aÚT'ρ<c¶¾-«Rž<f)}+:<dw7™C}<bo€ó"Û<a»"äˆE<aáás(Œ¯<aÛaß~â"<bp‡
¼à<b.d™>Ò0<bð·sÊ÷<bZ%ÔõÚl<b¤é*m'¾<b¡F^N‰
<cnN.
x<e¿Í9båB<móüP*w<n(öh]þ<g,… 	u<cKk‡<c+Œñ<bU5"
­ˆ<bgšo>ñ<b
ŽÒ9Ëd<bVªÀr-µ<aÏՒûÍ<c-˜3^œ<cÃAù8.<gdk@°†,<gŠX{\¼<dªNqÔ«<bäp>dv<b哤•3e<bgçT"¹<b ¾¤tAÜ<aú—Ë"°2<b9ý²T<a¬+¤UL<bvMY<d~Z'M'<lEo"¾óC<o>¢CZÔ<h$¦fˆ9<c·5'<bdÛ(<bÁäšÚ<bOk·¹yS<bC7ÞG<b~ž@Ju<b*Œš><b, ã¼WÊ<bD€û·<b¨ `<b>±¹õÙ<b6€H³<aýED›¹µ<d)Øï&R"<f´Ýr?m<e–Žï™Ž
<cz‰U<bk6—eãI<bZÁ†P·E<bÙÖjÉRÀ<bVUùêíË<bç|Õªv<cÁ?¨¿ô<e÷a!®d<kJçôçZ<il°·,ø³<cÕ`A¨<<b|…nÄêì<büWÅÊ<b¸ÿ€ÞK<bQž'¥#<b`kU¹ù<b·ùŽ/<b¢DVnù<b'yçwz<b¸=*ûĒ<bt¡*Þºž<b|"ôn¯<b¯î˜n<b	Äb <b{'àqà<csˆ¹ª{<b–cNáÉ<c%Sw}æ<d–s0s•<e ˜Äû<c?¦Y<bÁ¡Å<b"µ·…ÕR<c/Càèè<dãÖ¼Á<dª?9Ö÷n<e—­ý¦<g¢)Ԓ*"<e·6žÀ<d ¥€À¯À<c^r*Áþé<cŠóª>«<bă åˆ2<cnŽŸìñ<b´•'è<cق>pW<e'Ÿo­óó<ejU§¬wQ<cmÚzöc¤<d,0/0ÈG<cM…Tà&<ciÃcK7×<cµõ­.¯<dVØðJm<c{c`TÅ<c0+ÒmÇ<cê(ñB¼<c¸yó…g<cîJFÓú6<g:™»<h|Ý~üY	<f9[=S<d(´lx‰<cñƒ(ÙpL<cY<r©³6<cYí´5ªj<c3I»ŽÛ<d^@Ó<f–
Ž°ÉA<g2x~2<dËÞòÑé<c«m~*<cmLoä†<eÞ¬•Õ<ho5×2Ê<iN!ZôD†<e"'CÍè<d>\†	I<cV–èÙ<cÚcÁ\F<c¼Péi<crz/OÁÿ<csˆ`û¬Ì<dý?ZJj<c«Ãéäb<crFûñrº<dm4éx<e§v­žØi<e<‹Ñ1<d1'1?Ê{<c¶ Ža<·<cØó¤ÒÏ<cØW·Àùª<c̾ØO<cj aÓc:<cðÿÁs+c<c™ÛZÅb<c´ù^,¶¸<c*geH¬<c^;¢aj<c$/¡L)|<dà£êՍ<d{©!ƒq8<d9ÛZzýY<c^à(Ÿç<cÁ¡KzêÜ<c%ÞÉí²<cfLm3<cPy5}<c• ó]•y<c‰d& _†<cëÛâÑ,{<d´#
rÎ<e´Öq¸¿Q<eß²³~±'<e*´nÁu<d%¤1Ø<cå½®Nè¬<c¦
ӞÍ&<dxA"c{<fDX†aé<nì-ÖG?Ú<qGQ(NÌä<k
[<†Kô<eÕÕÑ)<hS,ƒÄ<jo[("<g—DíF	<d£BâøÃ1<dt"*"<dz"™Z`|<eÈĸ9æ¢<fAõ"7C8<e<#‡EkÒ<côB_Ä8<d$ož3RC<dZůƒ<dÃ]^Ôm"<dŸ÷Þ¢"<dÊU¶žì†<d†¿Pyt<dÄÆ"Î<d'¨!šô<d—'ùÁ'5<dËKER<dTÐìO{Å<dGËT=þ<d|"eŸ§¬<dGèüE8ˆ<dš|¾Èo·<dS#–ÅÏ<dƒ÷*aD<dDËÒÉ<<dÚïÑmÇÊ<d°ŠÜœN<e¦~<d™£v×<eª?#h‡J<g릃Њ<h†HÈ°Ö<e¸?·´È<dñÇã3ÓT<d'Ðö³¸G<e¯=¼Ë<d—ŒûÍLv<dóqß»Ò<dÖ0
'Ú+<e
¨7Ùí<e™øJ?X<e;²ùO0"<dË'Õ"<e ˜¬È
<eg¨à8~<i=œ-$<p'»"éæ<o7=øC¥Ž<hfe
º3<e沂à#<eOÐs^½<et«ÚÖ;<e
IÕyÁ€<e#ÞÓ×»<dÞï/Y<eS"ée"¶<e1Ò{zd<e™ŸY8<g¨8î]7P<j\‹aî*}<hHžøx<fÓµ#Í<e}ðúŒ%<f9£&¹ô<e©áüœ+›<eÎnö££¡<etñEÎÙé<e'Œ!Ù<e›ãËۋ1<eä¹wziš<eóØÌW•÷<i™¶‹ì"ë<pŒ±J[²<pŽ_Åx<iVT+Pº]<fº9îÇ<f2ù<WÜþ<fPË¿)Bß<f•«+Qû©<fÍí†
Ú<f)ëÔè<f,'§utœ<eôÜÍÚoï<flÞàpÏ<fïy1«Üc<g
4&µw]<f_뫯]=<f'Ë5§ƒ­<fé'"¬VÑ<i³ö¼ÑG<jtՌƒõ<h'±q´O<fÕâý©t©<f™hÅv²ù<fCoz³<fËÁêöOC<gñk¼D><g;3Ê=&<gBñ†I<gÀ¤Q§¬<kçè<"ƒ×<pI͝J…<lS%*:º <gÉv5e"<f—e"C¶8<go×¼<fú§¦¢à<gÔ³ÀÒñ<f«å'_Ø¡<fòjÖ9Ó*<f¿d'±NY<g¾øVÒ<gx<Z:<g†wžÜx<gWóI¿•<gð\Ø¢]<f»îb&<gJ"ˆ˜‰Ñ<g
F
3H<gGè¨Ú#<gê=<hª=>½ó<iÞ¶}	­<jÊ}õ€O×<i$íå[òD<h¨¯¸pë<i±ÖTk<køOkË<jP³·z	<hÖ«Ñ#*&<hQ>¸¿<k!×M"á<mY…ÞQX<k+uLE¹<hPÜ'¯&s<h^KGՀ<gnkq#¶<g¬& 
Ý<gÐ4Çcx¿<h('m@Ø/<h̯'Y\;<ixݾÓ
ì<h€îr ½)<gîãDK$<gÃÀm<h¯Yeë"<htK-$<hJh\<Ús<géö5Ќ"<h¼$Ù9<i)¹F"<j>Í<•Pë<kÌä*äµ<l{´ìC`)<kñp"¦ »<j·o‰è,W<hßUù¥¹;<i4­rY4Ÿ<i5T÷	Ÿ«<iµ"šn<iŽ|7UÌ<i†J
"<hõٌ[<hé`H\¸<h¶ÐþMƒ<kãÀB²3z<nã|Äî<m×ÎF™Á<j4KÎBp<iJP'®<h‹"ü¦ñY<h£ëx-´ë<hÞÛâ,ðs<j¡Ÿ<i³E Âw•<j$‰Ø"ÞÎ<k2°'b <kJ2¥Q,<iµ²>åü<ilW_Å'<iËTŒ¨™þ<lî¼.ÅiX<o½ˆRâÑÆ<mÎ{Þîª<iìÑ(‡åÙ<iâéš,~a<j†ö<k;FwÍR<jdù)n<iíħ$<i¦áqi%@<iÇvúy6<imøOÙw<iÇÌô‰}…<jNïê݊×<kƒ·ŽZ¼"<l	ñ˜45(<k{ˆÊ"<j¼×úDd†<j«.ìöµÛ<jX;lP<kh/jô%<jÙ~ÓÜ`þ<j½'`ã%<j%#?ÆÅ<<j…X{Æ:<j½²>Ýú<kz2<jöCÿ‹˜[<j®;Ìn'<j£ÿßæ'Å<kÂHœÉUX<kÈ>clƅ<kæèXoÓ<kK¿ý ;<jØÿ)Ÿ¼G<j—÷4‡ <kXö…[<jÒï÷l˜<k×.á"mL<k
¶Ð'
<kw14ÄÒ<kåOA,<káÈÜâ\²<kMŽîƒ<l¨Z£&<l°_ÝL<lõë|¤!<lS˜ßň<kõ´þ<l/Äñi<<oøא(]<t­Ùª7ÿ<wjÜz¬u(<s¶¶*Ý%;<pIö€m<Ú<osã{š™(<q 4ˆ <p€Õbâ<m;ÑÅ×G<lÿšÍï<mHLQ× ®<mcE¯>¢<n†Z)Wb<nì´ïã<²<nt;ÈR'I<mzU'"à<mQ•‹ZJ<lŽK|‰Õ#<lÈ5BtH<ly!Èqˆ—<mL·8|<mhÅ­¿Í<nbòÄÊ¥ß<nîFó¦¿><oé¿Ç<ð<mîB­'/<màPéė<mÕKð~<<oŒæNhd<o2†'<oIu˜mm<nœû+<n…Qä¡\t<n¶û²öç[<p-t3»|M<p˜'<pu¾éµî<nŽì7u¬%<n¹Í+[É$<nŒðtSˆÒ<pïE¹åq<r$ƒÖ—¿<q\æÕõpF<oæ;avå<oX5±®-<o";·ëœ<o×LÎüÚ<or`ú¢³<pO¿¨ÿ²"<q¹=áÕ
I<s(mžzIi<qÌ^6;H)<qYv"»£<püWKJ­…<q+·¥ý¿x<qoÚ¢Yœé<qØw÷û <t@4š',<vߒ©K¶ç<sô1ÿcE@<q7.¶UH´<p­js5<p­ÈTãÝ+<p›ß.VG<q¥sebñ!<që¯WXÀ'<qÍ ÿò<qCVLM<q†»ñµÕÅ<q·ºŽ\Á<rŸÚ¹N-<rԙº¢<s΁j¾(Œ<r©ž ÈÞ*<q£¯wÏ<q¨¼ì&<r;ûf
<q·Ä² Ÿó<r?Кw'<r²æQ¨Ø°<sxÿ›o<rW[ƒÜ z<rF•w³x<r¢gÿ,•<r(Nyjƒ<sàà‹ãûU<yfÁŒE‡<zÞ¯—²±ü<y]€.—<x¯¨'EI<y"&8(<xöòóÂÁ™<wf}H¯Hª<w5Í$†<wšª™rs½<uØ¢×õž<u"ôLÚ<u.²¥<¾<tŒìæåf—<sR]Öbî<s-â'b×<t£Gx:<y܉J½<€'™^0J<œ´!g-<zŒ2>úÔN<y
£¾$v<vwG`…¶—<ttFC|Ü|<u‹–W4'®<w]AÓ»c·<uøg¥ñ@<t j,=t
<wlÜG[b<|ëàyß1<?X¤ð'<}îôäÖ<~íÎý–^<€b2Ú2/ß<ÐÆAþ<€îÂF<zy¦ªñ<v›ê:Ä<u!v/#Ò<u³Qѹhè<u²ñþ€`<u}ï%ï¤<z7Oɸ<se¾ø–¯0<hkóê7<bBªwp )<`d
'¤'q<`kê¾]²<bYº9ÄNË<fÒkªÔ±5<g½Îºÿ~q<bü°YÞ<^¯SG‹\Þ<]ñâø"Z<c 5Á›<méfp…Û7<jñK˜
<c£!À,щ<adIk›<`Åã>'<bÇÿjg(<aIµ±3Š<\+¢ZŒ<YŠÕ´‡Ó4<Z´('1,D<a1 ‹ú…<mŽ»:A<<nE³'ˆn<f~Áðš ?<eV›Â‹*<ii^£ðÇ<h'ìñaÍ<fnJ1à‡@<fe±³¢¡ƒ<c­×«ÇÇ<^‰Æý'Ô<Z'ïe–<Z‹Ác\<[²|â×w=<]"¸6ÀÀ<cnšÕß²ï<g=i?ï7¯<k‹9î6؁<v³ÏŸØ17<€\Ãu:–<~îʇ 'Õ<tfo_ÒA<gª‡>Û&<aõJ»5;œ<fÚFϲ3<q_N²È'8<l@åÍSÏ<d Gíjéf<hÏ$tö&<x/c"4w±<Oºtàˆu<{演KÒL<w§‡Õ"<n‰a €<b¶¨X<`n—LÆ­ô<`¼è5»<^ûêR¶^<_…^‹o=<bl³¹í <h	Ö}½·
<mÃ¥­"%<i•Õ»	Û<fcëLÇ<o\I,¶¡_<u»žÅC‹<qž"Í<•<fÖýS ½˜<`ñÐ3uõ<c¥ªbÝ<iIÀ.5í<ek䎦<]È)[ˆK|<XEë°jš®<XÕm²¬é<a:WÇfQP<p	yžk\<z"Ê!)¬é<zúË»¨ <q–}"ˆç<b¼Å®aø<YôôOâ<Wn¼z(<]RK^SGF<hoøè£Å<k°e5§vP<eïvŸps«<^Ï©<5Ô]<Zs"¶‹£<`ȓXژÀ<d.úK¹<<bQØ7ý<b)¬¤Ô[<a.Æ'¬-)<\!Ò "Hë<\¼¦èar<`á'T;"<bâJ…à<`'†OºÊ<\¦'Øå<Y¶)·Û%4<Y)YŸr4â<[ÄvÉðI<^R³s¦<\]h|!<ZÙÞÁ·Î<Yz]•DË<\#=\å\ü<[c•HÎD	<ZPúgyɽ<Zü'ØTí<\ZÏ4U–)<`Ÿ§0òѱ<bˆSVÐó]<_œ­2½'É<[\M´Æ2U<[³"›r+Æ<ZMžI"[<V•µl<UË/ýõÂ<W¡'ü¦%F<Yà;0^-é<[ŒQ"*9]<[#eÈ<XgIDµU<W³ma‰<WꃩP"*<XÜ~ÃÞÁ<Y@íàí÷q<YÁKfæÚ6<YZñÅ~¼¾<YUx0υ<XÔU÷[Uõ<X×,I`q<Y/@PÓÖ<ZÈÓmÓÎ
<\dúÃ|^<]¹¬õb\ð<_ÜqéýQ#<`"»Ä¬†Ö<`¦¢xX½?<`if)
<aT¤oʕÄ<bóL›U‰`<bɪ»¼Œê<a³ê"~Œœ<až79É<`Ò9݌<Ë<`€"-­±<`Å}Ññn<^7€š<YÀìˆøHö<X.¢î^ûH<XíYvÑ[Å<YñêÕ5ò<[1!a<\÷…"<]¡(Däñ<`a䎺<`fÃè><\w
~uã<ZÕdÒÔYM<Z+üªGK<YˆõÛå"<YmÙ€'p<Z–Ðg#¡<Y‹II<X!î–í<Xc¥¸Œ<[<·U+<[gtº@û<X¸äGÒ8'<W
ýH<VŠA‡(å¬<USÛÜó<UXäø,´ª<V7Tm9V‹<VO"S(¸m<V7*¬m‹#<Vrv屄ö<UO]¼'<TÞ,J5kÈ<W¥¯	Ði<X^¨¤¸<TÁÿL0Í<SØc¸)t<Se‡B›í<T5›+n<T«ÔÃc
D<T'>ÕxN<Råσ{0®<RxÿÅM(<RG"O÷<RµÕ§ðüÈ<SYe'ž‡<T|¡pÝ^î<SÁd鴐<R¯ÉûWpX<RíÂØ/,<Q÷øÌiÔc<R•ÒH<<SlìF‰.<R´ë7–¨<Rl7lÚÈ©<RgeFÂå<<RÜÛj§¾ü<S:ô¡×- <S·Aòµ<RÞôAek3<Rz÷æL©<Ro{£SCç<RÝÁ"«äî<R‡)Ï€]<RtîuèÍù<R}êÔÕhs<Rš˜YŠ<RÂÅCýÐÈ<S{A2L<Sñû~®Ï.<TÆvÅ<UÉ%'gé<W¨²ñõ¹<Y?¡Ê=7'<Zçâ)t@x<]ï)ÇS§<bšôÊgÚ<jEj…7&É<k³AT~Ƌ<f|Q}2S<e'*›[‰H<h²KkódÊ<k»ÌÊ3"±<ipËz¹‹Ö<gºœC=<fÚìåìÑå<g1õÊÁÛ<f4÷¶s^<d|'Ÿ[ks<b¼`I‡*t<a&/¨i<^¢Ý^ÊY<ZþXÁ˜†ô<Z;Ž@Np<]n
}ûç<`XS
os3<a:;ýÍ<at*°~Ð<aõœ<aüyî¢Xv<a¼ó=)‡q<að7~݇<`ýä){Â<`-"Ï]&<`R'ºÆ ›<_ǝà:
Ê<_l'Z'¡<_CR*XùÊ<_ T¸L§Á<^Y<?H<]ÄùÅ_<^Z"Ö 3<]¡¶\¢Œ'<ZÇb½¾ú¦<Yx R°é<X׉^E¢b<XIWgŽò<W/
Cç¿<VaÿÌP<Uºm]<·s<U~Vž¬8<Tñã\}W1<TžŽÅó¡<SûŒ¿5¡<Sȇßv¨f<S¼Þü…Y?<WÞðՎÜv<]›
k<ZCŽ'Ý<TcÏËë<3<So3›?"<RÓôzȏ<R»Ÿ¹ÚŸ<R\Ý«Wµ<R®lÓ;<R².;{À<R¬R}æ<R"îi/<Uû¯£<WJ¨Æö<Ut%¸Îù<RÍî4'8¾<R+šñpc
<R`ZF<RVȸ<<Rè
;gÑ<RÌ×4<Qê!bÁøs<R.˜}þÿ<R#˜èq02<R–³õÖ¤$<UuI>b<[üÖÌöb<\ÇV1ða<VAlŽ‹<RÀ6|>Ý<RdžXv{™<RxÖ(–<R$Æî<QåêÍñ£<R¼Ï'$¦<QóÛb™e¨<RI¯Ú¨÷]<R‹®œ•ˆo<S>?XœˆÌ<SUA/«ëÍ<Tg·Ô‰¡<TëÚæÎ Ý<W>^n<XX¿®?Ým<V؆ö<Å<Uúêƒ;'w<V´~¶êY<VèÚuË"<Wo…}`!ù<W}PV½<Wÿ¥²_I~<X&mÁ]<X¶	ª#<ZšùkušT<`¼þ+×)®<atD:Ç<[ŸQm"Ì<W´šÏƒæ‹<VÅàBà	×<Uo¦#zó<T|)[Y°<SXtèVé<S	:X©›<S9Áô*µ<T5º½ˆû<TºDOžãÒ<U^{ŽñÀ<UÏiÿœ<VcÈ<VTï箏Œ<V›"ý	4<V˜Ëš˜³<V8… U<VPæ?ZdÀ<V0Yn<Uâ~Üí9Â<UÎ\))àÔ<UCú"ã+þ<U8 H8<U³yI"Ò<U8[,+ªí<T¿çÎÆʇ<T{|Ê$
<Tc'ºgѕ<Vx³ÙÚð<Z 1ó´ß²<Yë!å®»'<U¬I\êÀâ<Sù"Wb.p<Sež?RJü<S1yFM£<RíÒ¼Ïü<Rô¥Ý͓<R³VóԄ¥<R kIa™<RM[±Ð)<RHýPr!<Qö7\é4é<RŒùa ó<RQ^ýÈ<RAº6v|1<R45÷W!~<R~Ÿ5ü–<R{RAõF<SÅ å<RšÍ–
3Ü<R{Î'ð<R,)•šà<R°Ø^p/<S©ë9ØØ<T:'vÝ'<ST±Ì»™<R¸hóÛ?<Ro7¦¹†<R[½Û÷Û¿<R	"fåì<R!S€@+Â<RNu#òþ¡<T18°eÇ<U3€ßuÓ<SËÅàÎy<Rp
d…<R4í"<RãÿøÌü<RW=i'»<QýÊ9ÇÙ<Qó [¦œ<Q»hßÎw<Qìa
QKÈ<QÄ៶[<QÈDªEN<Q½ûûè<Rw[JÉ`<QÄYH¹·<RçíñRÇ<Q´?7=SA<Qè,k§ í<RœÓÀºÛ<R5V[À"×<R9†e$Y<R(J"e—<R…«öÛË<RWœžF0æ<QþÉZ*F<Qïâ¶eßm<QìtYu&|<R]äf(7<SYÛ¡<Sœf-÷`<S	çÌø\<RhʀUXo<QßëuÅä[<R4Ómˁ«<Rœðã9uå<S]è\Ö&<SˆI|&Š"<SΫʻ8š<T¤SÙ!Î<T×Ù¼y<RN:<7†<R#Û^-: <Qꇙœúø<R0>ÝPä><R¸w×æ0<R¡ªKZ£<RÏ)õ1ËÀ<Rh'>$B<R`}¿îC<T(Ú8õa<U7Mµ¾<SoLüLDÀ<RG6³']P<RGyªÜç<Qÿ
îØd<R1ó7úh/<R>}$W	Ù<R:jm<R$îð¿<RÙáØ9<SHOé6<S…*Íû<S­Ì÷Ý<U·õÜ<YÓ<TY䅙n<R{A.N?<Qüa$q1w<R*³¼ùéJ<RkÁšÈô=<RÇ¢Ç+ê<R Üɍ Â<R¼|÷Ý<Qã÷id÷Õ<R©W(+<Qúrz*<R–:ôŠ²J<S)Yâwõ×<SɒH¦$z<S;ÝôÐ<Ri§Â‹ÇÏ<QýÝê[{<R[;aWÃ<RYm˜a˼<R€ÿÌÓ
è<R2JQÉ»<Rbr ¥ºp<R>ힰÅ4<RZ'E¯ô<R%VëÐêå<RL1õ±3J<RvòŸ®<R&Z":<Qûb'«@þ<R3÷ë•f¤<R0]1×[<RZB:ðÎ<R—ãI¼«<RU¿®–ä<R(éÓ0Ò#<RQ Û8œ<R¾é†Æ<RI¤ó²Ù»<R7
 ¬¶<Rl"{ēÉ<R<Ô~¥ÌN<Rjû¢GÍ<R<ÂL¬ÿ<Rw`by
r<R`»üZ'<SÀóC<Vët¼Å/<[¶é4¿0<Xkxœh<T:iš_n<S+aAøj<Sâz˒‰Ö<V&\[–ƒ<VíŽ+žæ<TDŽ*cæ<S"Y¥†Ü<RÓÇøGCò<R¤7ÐFRª<R›¦Öá	þ<SZæß<Sa@åbÄ<TÔn앋<SAæ_Ú%'<S̈s<Rή›Ã¶É<Rôúò9Rã<RÔE†(ÿ<RäKIA§<R®/yôP<Rö^]<S†芒<Si'1_5€<S5é9³ê<S7Ëÿ°<S	=%³¢<SP·^Ì><S1Нxmv<SHJˆ?M<S Âd†<S9'˜¯ŽÓ<SÄ ²£i<S hî­<RÉÑ#Œ¨z<RëA£™£<S¯éì!qÉ<TêI›2ý)<T <S<ý¤ '£<SO—‹ÿ7<S0?¤•±<Rø"*BÕ<S&hD¼<SÎfÌY<SHpòu\ÿ<SXœ"ƒ;<S'Iž±q˜<S,yq´ç<S%íLQ:v<S2½䭘<S…‰êÇ¥%<Sès®µUu<V‰C]x>±<Y3¥Üyÿ<WÑLY<S®yՉ'<SÙH0oÌ<S¸ÂÖw<<SR4¿ð¼<SAì×}Œ<SaùóƒjD<SF¬aÒ¢'<S˜nW<S^ŒTŽÝ<Sy›§'u'<Sõ÷vá±<U¹(¹'ÙŽ<USÓ8!E<Sñÿ¡Peú<SjþiÑÜT<SÐãý¢àä<SP͝è&•<SUÀ£acµ<SfÑIYI<S¦«HúÒ<S…Œ_zÀy<Sö<0åä<S'´Å…7q<S·&Ž><SkT×Z+F<Tðl-~ˆ<Y"†\ƒh$<Zt}²Ùÿß<V!çˆ<SÙ"öÜØf<S¢À0BeJ<SíÂGä<SèØ®–Ì<Tvm¤0å<U"›°òò<U†q4`F³<UgÎòR<TŠñëOe<T>SúªÖÙ<Tn"å¯ä<TZäªëÇ<TGد'XU<Sû@…J²f<ToAßbo
<V
üyÁ¿<VI·UGˆž<Tþ›JúP<SØðØÊ©<S…º?óܯ<Sž,…¿)Ò<STÙsp#=<Si&I"~<S"}*…Ù.<SäÕ.B3š<TÈá
µ<T 
0`å<T(Aºr£<V7 í,¢6<ZDeÿé~¯<YW5!Æ<Ujd­Gh<T¨>Åhß<SÛ5P[<T$…mK£a<T˜e>Ó£<TeG!€<Tn9îšít<Tsˆ¦/çŒ<T,ï:O-¤<TKèMNtº<T
ÁX5)<T+¿»¼v<T"¹m'l<THÆî¾îi<TY2áÑÜ<TÜ%["žf<T¹7Ù?<Tü»wÐF‹<TjÓõkìÚ<Tóä˓^<U¦5쥧<V½ÍíU'0<U'Ó#Xފ<TÆ ²Ht—<T¿âœ_X<U	$9ÃçÏ<T²V;=ˆê<T»²ÈìC<Tbã`•=d<TwÙ¡{{{<TW0™Yºù<T²®Ò^·Ò<VZ丄°<Xð͊ƒ<X0ûÞז<V"ý÷N_<Ua
òúI<U©ˆ'|}<U¤d+Á`º<UXªÏ B<TÙmÿEHK<TÝæ—"õ<TØX>AAü<U8¿†1Ž<U¿&½ƒ­<U@`©óvû<Uz$ñã"<Uà|ÝE%<<U>·ôáü<UØY"<TýÞ¬	ìí<U6(äқ<U2¡'"W[<UOF_<U9Ý´ý·<U,kk‡ò¡<U/ti±Dš<Us†<é1<U,f.
è<UgØKA.5<Uß¹-´îñ<V{­/æ›<V<@=NÿÌ<VU'¦Mé<VIL\<V°x(n¹<X	íÙC‹<W¸²×"<VCP"Bd<U×Jvn?@<Uå×üfŠ'<W
­¥—<Vúæ7ù<VY€¡p,<U"¬2¡J<UåmŠÃ^{<Ućiš(<U¶ÏÏÑș<U"\Æë±ê<VQ÷ §ó<V#¥Å#O'<V9Õ5û«O<U¾žA(G<UÁ0ùVz<U€^a¯õE<U…"ìُ<U'nnñg<Uï¸V_¾Ï<V0	ºKM<<WÔ÷EED<X}öF4â<XŸ&¾úë<Xæ6ÝEVj<XwŸƒæj{<Wp´
"‹<V°˜ÂÆú!<Vas"ۚš<Uê¡HAø<USU¯çÁ<UÔÄl<UÇÊ{b?œ<Vª2§â<W=tw|<X,bò-~<WZgŒ<V­ˆÕ[…<VrÚÁ"¥ª<VTʗe˜¼<V"#}]µ<VŒXX¤2¬<V´þ€˜œ<V VՔJ‹<V".QSó¶<W1Ä""·Í<Xh†€âÙ
<Xèϛé=<XyÿI°<WâhvŸ…P<W1;Îð³æ<VòH"õ–<V®œ~\Y<VfáÕÛX<VóËÌ<VÜÎme<V<Ç8y%í<WߚLÈÿ<WŸß!ó`<W=îjQ<WȠɛ"<X=P°¶?!<X.6ùïû <X
Èoߌ¸<Wlý;â#<Wi¬tÓ¸<WS0)×é¬<WFåâ(<VËÈü#¶_<VùÝ9¸J<V¿lq±oE<Wôýd<VÛH0"'<Wôkn9[2<Y:òF"F<X¾´ÏŠÏ<WΫ&š<W#]'Æ÷<WE2Ñ4
‹<Wãðÿ=è<Wþ+£ç<Vÿ8©9Ä<WW§(K1<Wëwéè¦õ<X1à¡ޖ<XªB*Ì‹<W÷H—÷…<W½}–'¸©<WO*ó<W§Z¸<XßÞtF‡<Yb<
Œg€<XœF¸rѓ<X¥˜ñB&Ã<XGY«ƒ
<XeUœø¶—<W–&.å/<WÅÀ™I	É<Wâc3¯è¤<X"sUÄ4<YŽ%Sø<Y%NÅÚlŸ<XUMßp<X:OpÑN<WÿýDH$ë<XAŽx$V<Xj¼ÆdCö<Y§¹H–?<Xîpé÷¬<Wå‡tý'<W‰Pñb×<WôË«Éi¡<W»)u†<WÏ,ô9ä<W]/b—v¿<X¬5Wt<WÒ<•ùüe<Wi‰KH²À<WË.̘–<W È«[»<Vñ1¢ömO<WgGw#á<X-àJN<ZÑrúxì<\uuèl<^âÍõë<^#QȨ<\ÇUT@;<[a32"£¼<Zçê"<YxÎuÄ<Ye¾×…Ñò<Y!€Çwe&<YGNçÉU‹<Xº3#$Þ<X¦Ó^…S<XNÎð ‰3<X¯˜KHôl<X"O¼þþ<XâH<Y$à+R="<YiÜQ(ª,<Xäö¤6Lï<XÊ<wOú<XK
Ï5ºù<X­ì'­ïÌ<YG⤳<Zª¸:µ<YHÀ?`n<Xþ*'"ò<XƝþ>ZÎ<Y›MU.Ø <Zè¶ÅÌÿ<Z)¦wvK<Y~‰£½<YhúË+Æ<Y6pÉÅ@<Y¹=Ä$Ž<Y¥€r5/<YËÄÄ!)ú<Yáõ-#"=<YÓ3znëÊ<Y%}j.sö<Ynq›¥§<YÓû$vÈî<Z­áƒFÛ¸<ZŒ¯=Ô5<[Â3È<\oÈís±t<\'±25<[LÒ,{{<ZçkÍç²<Z€Ã
âØS<Z´|Ù!<Z¡À>=ê<Zå³Zcê<ZÕÚè
¨_<[›ÝÒØ£<[YDz&Û<[«`|?S<[€oÙ¸"<\;r—+¯ê<\±®"Dè<]-á9é–2<\%(1ýȁ<[烷¦<\.Ñm5<]ÔŸð™ý<]Û÷–"q<\Í	¢"86<\=1•<\'‰àÐ0r<\Ýv&ÿŒ<]–ré·çí<[·«ÜOµ‡<[u¶´8W"<[¼€¢ü
I<]®û/y²<]—˜‹»ïß<\8''ò3<[ É{cܲ<\Œî^U<]úI5ß<^v°Ù½éì<[ÊC9Æ5X<Z^Ù5k²<Z01óÊ><[DÖ£_<\È _‡<[©…¯Û¥	<Z"¯ýcê<ZìM±†5_<[>ÌŅãf<\Ž3x<[j}Ž.ZÖ<[n±¢¸þ<[lL4Ïî<\8s$\<\ÕUj0kÌ<]þÞúõh§<\õɌ‡V‡<\Ê;Ág<\Ù{eßìÓ<_0Dk•ú<bu§2¥{=<d à9°<cÍaüÏ'h<b2ð®#÷<`ÒóŸÉ-ù<_³à"|j<]ìÈkI<]V£Î%<\½Omè/<]2ÓåŽß<\ÎB	ÿl<^ziÁü<_µðô<_FG5õ3Œ<^Ç«žNG<^ü‡<¾}9<]yüb	WE<]O/Éͯµ<]ß%¡[²<^K•-™
l<]/"Zö'<\Ÿ?Ìx<\7'ä7¦ƒ<]"LÑá<_¨gÆNgÄ<`»³v U<`UÇÞ(¨<_W=îå <]—Ξ uÿ<^ëÞξ9z<_«øK1Z<_yçÃD<^ÕÉàzϺ<_k^#æ‹<^•Ô$N7÷<]˙Ù2¨Ä<^CÎ_Ig¬<_#ڗZ…<_(€Æ€<`Ò:¼Â4ä<`ÿ ßY<_Ï¶¸Û<^\_ú±±~<^uÞ¼Áá<^_"hs4<^×ì×%5<^Å£mÕ.&<_/ÙAߑÅ<_š"ú<`¾;*þv<`©¼ˆ)™<_®ÚY 'u<^iüG¡ã<^À¦-Ò<^®ڜPº<_UdpA¹<_ÍWŒg<_ƒÈ¸° k<^6¹j<^R¤ù`õ-<^xÕ맢@<_ª¤;‹Ñ\<`5›áý™¡<az÷ŒˆîÞ<ag&'Øȸ<`yžù6Dˆ<`!Œ¨Ù<`M͆eN¼<`à‹=yÝå<aÌ£k'…Ç<a@µëHßY<aÛÀݜv<`c
HˆÑ9<`¸=/Ç`<`ýéûœè<`"÷òD
<_öÊ\<`0'uãñF<`,¦¨¬p<`'Ìù²à<`·JMPÛ<aKósÛc<ašå7O³<a~Ãüò†<aæ¸ùcu±<dÃÉ¥¥ß	<dFçu<aÜÄ5ï÷`<`­ßæU{|<b%´A°6<eªNé?f<f¿öÀûN<doüäKÊY<aÕ¯ÿîk<[­üv‹y

==> anc/LateM_Spectra/2M_0430-0849.fits <==
SIMPLE  =                    T / Written by IDL:  Fri Sep 27 13:36:55 2013      BITPIX  =                  -32 /Real*4 (floating point)                         NAXIS   =                    2 /                                                NAXIS1  =                 4172 /Number of positions along axis 1                NAXIS2  =                    3 /Number of positions along axis 2                EXTEND  =                    T /Extensions may be present                       ORIGIN  = 'Institute for Astronomy' /                                           TELESCOP= 'NASA IRTF'          /                                                INSTRUME= 'SPeX, IRTF Spectrograph' /                                           OBSERVER= 'Your_Name'          /                                                OBJECT  = '2MASS_J04305157'    /                                                IRAFNAME= '2MASS_J04305157_tellcor_merged' /                                    TIME_OBS= '13:21:10.637857'    / Average UT TIME OF ACQISTION ('hh:mm:ss.ss')   DATE_OBS= '2012-09-18'         / UT DATE OF ACQUISITION ('yyyy/mm/dd')          ITIME   =        120.000000000 / INTEGRATION TIME IN SECONDS                    CO_ADDS =                    1 / NUMBER OF INTEGRATIONS                         NDR     =                   32 / Number of Non-Destructive Reads                SLOWCNT =                   20 / Number of Slow Counts                          TABLE_MS=        512.452000000 / msec to clock out array                        ROTATOR =        112.220000000 / Rotator_Mechanical_Angle; pos=224442           POSANGLE=        315.560000000 / Average Sky_Position_Angle                     SLIT    = '0.3x15  '           / menu=2,pos=89000                               GRAT    = 'ShortXD '           / menu=0,pos=719950                              PLATE_SC=       0.150000000000 / PlateScale arcsec/pixel                        RA      = '+04:30:52.10 '      / Right Ascension                                DEC     = '-08:49:06.9 '       / Declination                                    HA      = '+01:38:25.954000'   / Average Hour Angle                             AIRMASS =        1.26040000000 / Average Air Mass                               EPOCH   =        2000.00000000 / Epoch                                          MODENAME= 'ShortXD '           / Spectroscopy mode                              FLAT    = 'flat319-323.fits'   / Flat field image                               NAPS    =                    1 / Number of apertures                            NORDERS =                    1 / Number of orders                               ORDERS  = '0       '           / Order numbers                                  START   =                    0 / Array column of first FITS array column        STOP    =                 4171 / Array column of last FITS array column         SLTH_PIX=        100.000000000 / Slit height in pixels                          SLTH_ARC=        15.0000000000 / Slit height in arcseconds                      SLTW_PIX=        2.00000000000 / Slit width in pixels                           SLTW_ARC=       0.300000000000 / Slit width in arcseconds                       APPOSO03= '3.72623 '           / Aperture positions (arcsec) for order 03       APPOSO04= '3.72623 '           / Aperture positions (arcsec) for order 04       APPOSO05= '3.72623 '           / Aperture positions (arcsec) for order 05       APPOSO06= '3.72623 '           / Aperture positions (arcsec) for order 06       APPOSO07= '3.72623 '           / Aperture positions (arcsec) for order 07       APPOSO08= '3.72623 '           / Aperture positions (arcsec) for order 08       PSFRAD  =        1.70000000000 / Optimal extraction PSF radius in arcseconds    APRADIUS=       0.900000000000 / Aperture radius in arcseconds                  BGSTART =        2.25000000000 / Background start radius in arcseconds          BGWIDTH =        2.00000000000 / Background width in arcseconds                 BGORDER =        0.00000000000 / Background polynomial fit degree               WAVECAL = 'wavecal324-326.fits' / Wavecal file used for wavelength calibration  XUNITS  = 'um      '           / Units of the X axis                            YUNITS  = 'ergss-1cm-2A-1'     /Units of the Y axis                             XTITLE  = '!7k!5 (!7l!5m)'     / IDL X title                                    YTITLE  = '!5f!D!7k!N!5 (ergs s!E-1!N cm!E-2!N !5!sA!r!u!9 %!5!n!E-1!N)' / IDL YVERSION = 'v3.4    '           / Spextool version                               RES     =        2000.00000000 / Average spectral resolving power               DISPO03 =    0.000537533000000 / Dispersion (um pixel-1) for order 03           DISPO04 =    0.000403190000000 / Dispersion (um pixel-1) for order 04           DISPO05 =    0.000322727000000 / Dispersion (um pixel-1) for order 05           DISPO06 =    0.000269233000000 / Dispersion (um pixel-1) for order 06           DISPO07 =    0.000231175000000 / Dispersion (um pixel-1) for order 07           DISPO08 =    0.000202787000000 / Dispersion (um pixel-1) for order 08           DAIRMASS=           -0.0452333 / Average airmass difference between std and obj HISTORY The output FITS files contain a 3-D array of data consisting ofsets of  HISTORY  triplet arrays of data for each aperture and each order,where each tr  HISTORY iplet is composed of an array for the wavelength,an array for the flux  HISTORY , and an array for the error. The tripletsfor each aperture are stacke  HISTORY d behind one another, followed bythe triplets for the next order, etc.  HISTORY  If no orders have beenskipped or deslected in the extraction process,  HISTORY  the contents ofaperture Y in order X can be found as follows:lambda =  HISTORY array[*,0,( X - (smallest order number))*naps + (Y-1)], flux   =array[  HISTORY *,1,( X - (smallest order number))*naps + (Y-1)], error  =array[*,2,(   HISTORY X - (smallest order number))*naps + (Y-1)]  Forexample, for an SXD fil  HISTORY e with two apertures, the wavelengtharray for aperture 1 in order 3 is  HISTORY  located in array [*,0,0], theflux is in array [*,1,0] and the error i  HISTORY s in array [*,2,0]. Foraperture 2, the wavelength is in array [*,0,1],  HISTORY  the flux is inarray [*,1,1] and the error is in array [*,2,1]. For or  HISTORY der 4,the flux for aperture 1 is in array [*,1,2], while the flux fora  HISTORY perture 2 is in array [*,1,3]. For order 5, the fluxes for thetwo aper  HISTORY tures are in arrays [*,1,4] and [*,1,5], etc.  Thespectra have been co  HISTORY rrected for non-linearity.                                              HISTORY                                                                         HISTORY Xcombspec History                                                       HISTORY                                                                         HISTORY The spectra were combined using a Robust Weighted Mean.  The robust     HISTORY threshold was 8.00000.  The files spectra0303.fits, spectra0304.fits,   HISTORY spectra0305.fits, spectra0306.fits, spectra0307.fits,                   HISTORY spectra0308.fits, spectra0309.fits, spectra0310.fits,                   HISTORY spectra0311.fits, spectra0312.fits were combined.    Aperture 01        HISTORY Info: The scale factors were determined using order 04.  The scale      HISTORY factors are 0.971277, 1.06816, 1.03322, 1.01500, 1.04942, 1.06028,      HISTORY 0.987938, 0.934846, 0.944902, 0.949626.  The median RMS deviation in    HISTORY each order is 0.0562366, 0.0549900, 0.0541058, 0.0507500, 0.0486721,    HISTORY 0.0454978.    The spectral shapes have been corrected.                  HISTORY                                                                         HISTORY Xtellcor History                                                        HISTORY                                                                         HISTORY This spectrum was telluric corrected using the telluric correction      HISTORY spectra 2MASS_J04305157_tellcor_tellcor.fits.  The B and V magnitudes   HISTORY of HD_25792 are 8.03000, and 7.99000 respectively.  The velocity        HISTORY shift of Vega is -1.13377 km s-1.  The Vega model was modified using    HISTORY the deconvolution method.  The maximum deviation and rms deviation      HISTORY between the modified Vega model and the data over the kernel            HISTORY wavelength range are 1.43633 % and 0.692926 %, respectively.  The       HISTORY telluric correction spectra for aperture 01 were shifted by             HISTORY -0.124644, 0.108500, 0.0299595, 0.0990431, 0.0305693, 0.00000 pixels.   HISTORY                                                                         HISTORY Xmergeorders History                                                    HISTORY                                                                         HISTORY This merged spectrum was derived from aperture 01 of file               HISTORY 2MASS_J04305157_tellcor.fits.  The scaled factors for orders 3, 4, 5,   HISTORY 6, 7, 8 are 1.00000, 1.00000, 0.962787, 0.966675, 0.958862, 0.981006    HISTORY respectively.                                                           END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             ?Mӛ?MàÝ?Mî?Mû^?N ?Nà?N#!?N0b?N=£?NJã?NX$?Nee?Nr¥?Næ?N&?Nšg?N§§?N´ç?NÂ(?NÏh?NÔ?NãR?Nò¤?Oõ?OE?O –?O/æ?O?6?ON‡?O]×?Om&?O|w?O‹Æ?O›?Oªe?O¹³?OÉ?OØQ?Oç ?Oöî?P=?P‹?P$Ø?P4'?PCt?PRÁ?Pb?Pq\?P€©?P÷?PŸC?P®?P½Ý?PÍ)?PÜt?PëÁ?Pû
?Q
X?Q¤?Q(ï?Q8:?QG†?QVÑ?Qf?Qug?Q"±?Q"û?Q£F?Q²?QÁÚ?QÑ$?Qàm?Qï·?Qÿ?RJ?R'?R,Ü?R<%?RKm?RZ¶?Riþ?RyF?Rˆ?R—×?R§?R¶f?RÅ®?RÔõ?Rä=?Ró"?SÊ?S?S!X?S0ž?S?å?SO+?S^q?Sm¸?S|ý?SŒC?S›‰?SªÎ?Sº?SÉY?S؞?Sçã?S÷(?Tl?T±?T$õ?T49?TC~?TRÂ?Tb?TqI?T€?TÐ?TŸ?T®V?T½™?TÌÝ?TÜ?Tëa?Tú¥?U	ç?U(?U(k?U7­?UFî?UV1?Uer?Ut³?Uƒõ?U"6?U¢w?U±¸?UÀù?UÐ9?Ußz?Uîº?Uýú?V
;?V{?V+º?V:ú?VJ:?VYy?Vh¹?Vwø?V‡7?V–v?V¥µ?V´ó?VÄ2?VÓq?Vâ¯?Vñî?W+?Wi?W¨?W.å?W>"?WM`?W\?WkÚ?W{?WŠU?W™'?W¨Ï?W¸?WÇG?Wք?WåÀ?Wôü?X9?Xt?X"°?X1ì?XA'?XPb?X_ž?XnÙ?X~?XO?XœŠ?X«Ä?Xºÿ?XÊ:?XÙt?Xè®?X÷è?Y"?Y\?Y%–?Y4Ï?YD	?YSB?Yb{?Yqµ?Y€î?Y'?YŸ`?Y®™?Y½Ñ?YÍ
?YÜB?Yëz?Yú³?Z	ê?Z"?Z([?Z7'?ZFÉ?ZV?Ze8?Zto?Zƒ§?Z'Þ?Z¢?Z±L?ZÀ'?Zϸ?ZÞð?Zî&?Zý\?['?[È?[*þ?[:4?[Ij?[XŸ?[gÕ?[w
?[†??[•u?[¤ª?[³Þ?[Ã?[ÒH?[á|?[ð²?[ÿæ?\?\O?\-'?\<¶?\Kë?\[?\jR?\y†?\ˆ¹?\—ì?\§ ?\¶S?\ņ?\Ô¹?\ãì?\ó?]R?]"?] ¶?]/é?]??]NM?]]?]l±?]{ã?]‹?]šF?]©x?]¸ª?]ÇÛ?]×?]æ>?]õn?^Ÿ?^Ñ?^#?^21?^Ac?^P"?^_Ã?^nô?^~$?^T?^œ"?^«´?^ºã?^Ê?^ÙC?^èr?^÷¢?_Ñ?_?_%0?_4_?_C?_R½?_aì?_q?_€I?_w?_ž¥?_­Ô?_½?_Ì0?_Û_?_ê?_ùº?`é?`?`'C?`6q?`EŸ?`TÌ?`cú?`s&?`'S?`'?` ­?`¯Ú?`¿?`Î4?`Ý`?`ì?`û¹?a
å?a?a)>?a8i?aG–?aVÂ?aeí?au?a"E?a"p?a¢œ?a±Ç?aÀò?aÐ?aßI?aîs?aýŸ?bÊ?bô?b+?b:J?bIt?bXŸ?bgÉ?bvó?b†?b•H?b¤r?b³œ?bÂÆ?bÑï?bá?bðC?bÿl?c—?cÀ?c,é?c<?cK;?cZd?ciŽ?cx·?c‡ß?c—	?c¦1?cµY?că?cÓ«?câÓ?cñü?d$?dL?du?d.?d=Ä?dLí?d\?dk<?dzd?d‰Œ?d˜³?d§Û?d·?dÆ)?dÕQ?däx?dóŸ?eÆ?eí?e!?e0;?e?b?eNˆ?e]¯?elÖ?e{ü?e‹#?ešI?e©o?e¸–?eǼ?eÖâ?eæ?eõ.?fS?fz?f"Ÿ?f1Å?f@ë?fP?f_6?fn\?f}?fŒ¦?f›Ì?fªð?fº?fÉ;?fØ`?fç"?föª?gÎ?gó?g$?g3<?gBa?gQ†?g`ª?goÎ?g~ó?gŽ?g;?g¬`?g»ƒ?gʧ?gÙÌ?gèï?gø?h7?h[?h%~?h4¢?hCÅ?hRé?hb
?hq0?h€S?hw?hžš?h­¼?h¼à?hÌ?hÛ%?hêI?hùl?iŽ?i²?i&Ô?i5ö?iE?iT<?ic^?ir?i£?iÅ?iŸè?i¯
?i¾,?iÍO?iÜp?ië'?iúµ?j	Ö?jø?j(?j7<?jF]?jU€?jd¡?jsÂ?j'ä?j'?j¡'?j°I?j¿j?j΋?jݬ?jìÍ?jûî?k?k1?k)Q?k8s?kG"?kV´?keÖ?ktö?k"?k"8?k¢X?k±x?kÀš?kϺ?kÞÚ?kíû?ký?l;?l\?l*|?l9œ?lH½?lWÜ?lfü?lv?l…=?l"\?l£}?l²œ?lÁ¼?lÐÜ?lßü?lï?lþ;?m
[?mz?m+š?m:¹?mIÙ?mXù?mh?mw7?m†W?m•v?m¤•?m³µ?mÂÓ?mÑò?má?mð1?mÿP?no?nŽ?n,­?n;Ì?nJë?nZ	?ni)?nxG?n‡e?n–…?n¥£?n´Á?nÃá?nÒÿ?nâ?nñ<?o[?oy?o˜?o-¶?o<Ô?oKó?o[?oj/?oyN?oˆl?o—‰?o¦¨?oµÆ?oº+?oËù?oÝÉ?oï—?pf?p3?p%?p6Ð?pH?pZk?pl9?p~?pÔ?p¡ ?p³n?pÅ;?p×?pèÔ?pú ?qm?q9?q0?qAÒ?qS?qei?qw5?q‰?qšÌ?q¬—?q¾a?qÐ-?qá÷?qóÃ?r?rW?r)"?r:ì?rL·?r^€?rpJ?r'?r"Ý?r¥§?r·p?rÉ9?rÛ?rìË?rþ•?s]?s"%?s3î?sE¶?sW~?siG?s{?sŒ×?sžž?s°f?sÂ.?sÓõ?så½?s÷ƒ?t	J?t?t,Ø?t>Ÿ?tPe?tb+?tsò?t…¸?t—~?t©D?t»	?tÌÐ?tޕ?tð[?u ?uå?u%ª?u7o?uI3?uZù?ul½?u~'?uF?u¢
?u³Î?uŒ?u×V?ué?uúÝ?v¡?vd?v0(?vAë?vS®?veq?vw4?vˆ÷?vš¹?v¬{?v¾>?vÐ?váÃ?vó…?wF?w?w(Ê?w:‹?wLM?w^?woÐ?w?w"Q?w¥?w¶Ó?wȔ?wÚT?wì?wýÕ?x•?x!V?x3?xDÕ?xV•?xhU?xz?x‹Ô?x"?x¯R?xÁ?xÒÐ?xä?xöN?y
?yË?y+‰?y=H?yO?y`Ä?yr'?y"@?y•þ?y§»?y¹y?yË6?yÜó?yî±?zn?z,?z#è?z5¤?zGb?zY?zjÚ?z|—?zŽS?z ?z±Ë?zÇ?zÕC?zæÿ?zø»?{
v?{1?{-í?{?¨?{Qd?{c?{tÙ?{†"?{˜N?{ª
?{»Ä?{Í~?{ß9?{ðò?|¬?|g?|& ?|7Ú?|I"?|[M?|m?|~À?|z?|¢2?|³ë?|Å¥?|×]?|é?|úÏ?}‡?}@?}/ø?}A±?}Sh?}e ?}vÙ?}ˆ?}šH?}¬?}½·?}Ïo?}á&?}òÝ?~"?~K?~(?~9¹?~Kp?~]'?~nÝ?~€"?~'J?~¤?~µ·?~Çl?~Ù#?~êØ?~üŽ?D?ù?1¯?Ce?U?fÏ?x"?Š9?›î?­£?¿X?Ñ?âÀ?ôu?€?€ï?€É?€£?€&}?€/W?€81?€A?€Iä?€R¾?€[™?€dr?€mK?€v%?€~þ?€‡Ù?€²?€™‹?€¢d?€«=?€´?€¼ð?€ÅÉ?€Î¢?€×{?€àT?€é.?€ò?€úß?¸?'?j?C?'?/ô?8Ì?A¥?J~?SV?\.?e?mà?v¸??ˆh?'@?š?¢ñ?«È?´ ?½x?ÆQ?Ï(?Ø?àØ?é¯?òˆ?û_?'7?'
?'å?'¾?''•?'0l?'9C?'B?'Jò?'SÉ?'\ ?'ew?'nN?'w%?'ý?'ˆÔ?''«?'š?'£X?'¬0?'µ?'½Ý?'Ƴ?'ÏŠ?'Øa?'á8?'ê?'òä?'û»?ƒ'?ƒ
h?ƒ>?ƒ?ƒ'ê?ƒ0Á?ƒ9—?ƒBm?ƒKC?ƒT?ƒ\ð?ƒeÆ?ƒnœ?ƒwq?ƒ€G?ƒ‰?ƒ'ó?ƒšÉ?ƒ£ž?ƒ¬t?ƒµJ?ƒ¾ ?ƒÆõ?ƒÏË?ƒØ ?ƒáv?ƒêK?ƒó!?ƒûö?"Ë?"
 ?"v?"K?"( ?"0õ?"9Ê?"B ?"Ku?"TI?"]?"eó?"nÉ?"w?"€r?"‰F?"'?"šð?"£Å?"¬™?"µn?"¾B?"Ç?"Ïì?"ØÀ?"á"?"êh?"ó>?"ü?…æ?…
º?…Ž?…c?…(7?…1?…9ß?…B²?…K‡?…T[?…]/?…f?…nÖ?…wª?…€~?…‰R?…'&?…šù?…£Í?…¬¡?…µt?…¾H?…Ç?…Ïî?…ØÃ?…á–?…êi?…ó<?…ü?†ä?†
·?†Š?†]?†(0?†1?†9×?†B©?†K|?†TO?†]#?†eö?†nÈ?†w›?†€n?†‰A?†'?†šç?†£¹?†¬Œ?†µ_?†¾2?†Ç?†ÏÖ?†Ø©?†á|?†êN?†ó!?†ûó?‡Å?‡
—?‡j?‡=?‡(?‡0á?‡9³?‡B†?‡KX?‡T*?‡\ü?‡eÍ?‡n ?‡wr?‡€D?‡‰?‡'ç?‡šº?‡£Œ?‡¬^?‡µ/?‡¾?‡ÆÓ?‡Ï¥?‡Øv?‡áH?‡ê?‡òì?‡û½?ˆ?ˆ
`?ˆ1?ˆ?ˆ'Õ?ˆ0¦?ˆ9w?ˆBH?ˆK?ˆSì?ˆ\½?ˆeŽ?ˆn_?ˆw0?ˆ€?ˆˆÓ?ˆ'¤?ˆšu?ˆ£F?ˆ¬?ˆ´è?ˆ½¹?ˆÆŠ?ˆÏ[?ˆØ-?ˆàý?ˆéÎ?ˆòŸ?ˆûo?‰A?‰
?‰â?‰³?‰'ƒ?‰0U?‰9%?‰Aõ?‰JÆ?‰S–?‰\h?‰e8?‰n?‰vÙ?‰©?‰ˆz?‰'J?‰š?‰¢ë?‰«»?‰´Œ?‰½\?‰Æ,?‰Îü?‰×Ì?‰à?‰ém?‰ò=?‰û
?ŠÝ?Š­?Š~?ŠN?Š'?Š/í?Š8½?ŠAŽ?ŠJ^?ŠS-?Š[ý?ŠdÍ?Šm?Švm?Š=?Šˆ?ŠÜ?Š™¬?Š¢|?Š«K?Š´?Š¼ê?ŠÅ»?ŠÎŠ?Š×Y?Šà)?Šèø?ŠñÈ?Šú˜?‹g?‹6?‹?‹Ö?‹&¥?‹/t?‹8C?‹A?‹Iã?‹R²?‹[?‹dP?‹m?‹uî?‹~¾?‹‡?‹\?‹™+?‹¡ú?‹ªÊ?‹³™?‹¼h?‹Å7?‹Î?‹ÖÕ?‹ß¤?‹ès?‹ñB?‹ú?Œà?Œ¯?Œ}?ŒL?Œ&?Œ.ê?Œ7¹?Œ@ˆ?ŒIV?ŒR%?ŒZô?ŒcÃ?Œl'?Œu`?Œ~.?Œ†þ?ŒÌ?Œ˜›?Œ¡i?Œª8?Œ³?Œ»Õ?ŒÄ¤?ŒÍr?ŒÖA?Œß?ŒçÞ?Œð¬?Œù{?I??æ?µ?%ƒ?.Q?7??î?H¼?QŠ?ZY?c'?kö?tÄ?}'?†`?.?—ý? Ë?©™?²g?»5?Ä?ÌÒ?ÕŸ?Þm?ç;?ð
?øØ?Ž¦?Ž
t?ŽA?Ž?Ž$Þ?Ž-¬?Ž6y?Ž?G?ŽH?ŽPä?ŽY±?Žb?ŽkM?Žt?Ž|é?Ž…·?ŽŽ"?Ž—R?Ž  ?Ž¨î?Ž±¼?Žº‰?ŽÃW?ŽÌ$?ŽÔó?ŽÝÀ?ŽæŽ?Žï\?Žø)?÷?	Å?'?`?$-?,ü?5É?>—?Gd?P1?Y?aÍ?j›?sh?|5?…?Ñ?–ž?Ÿk?¨9?±?¹Ô?Â¢?Ëo?Ô<?Ý	?åØ?î¥?ðë?û•???ê?"?&=?0æ?;'?F:?Pã?[?f7?pà?{‰?†2?Ú?›"?¦-?°Ö?»~?Æ(?ÐÐ?Ûx?æ!?ðÊ?ûr?'?'Â?'k?'&?'0»?';c?'F?'P³?'[[?'f?'p©?'{R?'…ù?' ?'›H?'¥ð?'°—?'»>?'Åä?'ÐŒ?'Û3?'åÚ?'ð€?'û(?'Î?'u?'?'%Á?'0i?';?'Eµ?'P[?'[?'e¨?'pN?'zó?'…š?'@?'šå?'¥‹?'°1?'º×?'Å|?'Ð!?'ÚÆ?'åm?'ð?'ú·?"\?"?"¦?"%K?"/ð?":•?"E:?"OÞ?"Zƒ?"e(?"oÌ?"zq?"…?"º?"š^?"¥?"¯¦?"ºJ?"Äî?"Ï'?"Ú6?"äÚ?"ï~?"ú"?"Å?"h?"
?"$°?"/S?"9ö?"Dš?"O=?"Yà?"dƒ?"o&?"yÊ?""l?"?"™±?"¤U?"®÷?"¹š?"Ä<?"Îß?"Ù'?"ä$?"îÆ?"ùi?•?•­?•N?•#ð?•."?•95?•CÖ?•Nx?•Y?•c¼?•n]?•xþ?•ƒ¡?•ŽB?•˜ã?•£"?•®&?•¸Ç?•Ãh?•Î	?•Øª?•ãK?•íì?•øŒ?–-?–
Î?–o?–#?–-°?–8Q?–Bñ?–M'?–X1?–bÒ?–mr?–x?–'²?–S?–—ó?–¢'?–­2?–·Ñ?–Âr?–Í?–×±?–âP?–ìð?–÷?—/?—Î?—n?—"
?—,¬?—7K?—Aë?—LŠ?—W(?—aÇ?—lf?—w?—¤?—ŒB?—–á?—¡€?—¬?—¶¼?—Á[?—Ëú?—Ö˜?—á6?—ëÔ?—ös?˜?˜®?˜L?˜ ê?˜+‰?˜6&?˜@Ä?˜Ka?˜V?˜`?˜k:?˜uØ?˜€v?˜‹?˜•°?˜ M?˜ªë?˜µˆ?˜À%?˜ÊÂ?˜Õ_?˜ßü?˜ê™?˜õ6?˜ÿÒ?™
p?™?™©?™*E?™4ã?™??™J?™T·?™_T?™ið?™tŒ?™(?™‰Å?™"a?™žý?™©™?™´5?™¾Ñ?™Ém?™Ô?™Þ¤?™é@?™óÜ?™þw?š	?š¯?šJ?š(å?š3€?š>?šH·?šSR?š]í?šhˆ?šs$?š}¿?šˆY?š'ô?š?š¨*?š²Å?š½_?šÇû?šÒ•?šÝ/?šçÊ?šòe?šüÿ?›™?›3?›Î?›'i?›2?›<œ?›G6?›QÑ?›\k?›g?›qž?›|9?›†Ò?›'l?›œ?›¦ ?›±9?›»Ó?›Æl?›Ñ?›ÛŸ?›æ9?›ðÒ?›ûk?œ?œž?œ7?œ%Ð?œ0i?œ;?œE›?œP4?œZÍ?œef?œoþ?œz—?œ…/?œÉ?œša?œ¤ú?œ¯'?œº+?œÄÃ?œÏ\?œÙô?œä?œï%?œù½?U?î?…?$?.µ?9M?Cå?N}?Y?c¬?nE?xÜ?ƒt?Ž?˜£?£;?­Ò?¸i?Ã?Í˜?Ø0?âÇ?í^?÷ö?žŒ?ž
#?žº?ž"R?ž,é?ž7?žB?žL®?žWD?žaÛ?žlq?žw	?žŸ?žŒ6?ž–Ì?ž¡c?ž«ù?ž¶?žÁ&?žË¼?žÖS?žàé?žë?žö?Ÿ¬?ŸB?ŸØ?Ÿ n?Ÿ+?Ÿ5š?Ÿ@0?ŸJÆ?ŸU\?Ÿ_ò?Ÿj‡?Ÿu?Ÿ²?ŸŠI?Ÿ"Þ?ŸŸs?Ÿª	?Ÿ´Ÿ?Ÿ¿4?ŸÉÉ?ŸÔ_?ŸÞõ?ŸéŠ?Ÿô?Ÿþ´? 	J? ß? t? )? 3? >3? HÈ? S]? ]ñ? h‡? s? }°? ˆD? 'Ú? n? ¨? ²—? ½-? ÇÁ? ÒU? Üé? ç}? ò? ü§?¡;?¡Ï?¡d?¡&ø?¡1Œ?¡< ?¡Fµ?¡QH?¡[Ü?¡fp?¡q?¡{˜?¡†,?¡À?¡›S?¡¥è?¡°{?¡»?¡Å¢?¡Ð7?¡ÚÊ?¡å]?¡ïñ?¡ú…?¢?¢¬?¢??¢$Ó?¢/f?¢9ù?¢DŒ?¢O?¢Y³?¢dF?¢nÙ?¢yl?¢"?¢Ž"?¢™%?¢£¸?¢®L?¢¸Þ?¢Ãq?¢Î?¢Ø—?¢ã*?¢í¼?¢øO?£á?£
u?£?£"š?£-,?£7¿?£BQ?£Lä?£Wv?£b	?£l›?£w-?£¿?£ŒS?£–å?£¡w?£¬	?£¶š?£Á-?£Ë¿?£ÖQ?£àã?£ëv?£ö?¤™?¤+?¤½?¤ O?¤*á?¤5r?¤@?¤J–?¤U(?¤_¹?¤jK?¤tÝ?¤o?¤Š?¤"'?¤Ÿ#?¤©µ?¤´F?¤¾×?¤Éi?¤Óú?¤ÞŒ?¤é?¤ó¯?¤þ@?¥Ñ?¥b?¥ó?¥(…?¥3?¥=¦?¥H7?¥RÉ?¥]Z?¥gë?¥r{?¥}
?¥‡ž?¥'.?¥œ¿?¥§Q?¥±á?¥¼r?¥Ç?¥Ñ"?¥Ü$?¥æµ?¥ñE?¥ûÕ?¦g?¦÷?¦‡?¦&?¦0©?¦;9?¦EÉ?¦PZ?¦Zë?¦e{?¦p?¦z›?¦…+?¦¼?¦šL?¦¤Ü?¦¯l?¦¹ý?¦Ä?¦Ï?¦Ù­?¦ä>?¦îÍ?¦ù]?§í?§~?§
?§#?§.-?§8¼?§CM?§MÝ?§Xl?§bü?§mŒ?§x?§'«?§;?§—Ë?§¢[?§¬ê?§·z?§Â
?§Ì™?§×)?§á¸?§ìG?§ö×?¨g?¨ö?¨…?¨!?¨+¤?¨63?¨@Â?¨KS?¨Uâ?¨`q?¨k?¨u?¨€?¨Š®?¨•=?¨ŸË?¨ª[?¨´ê?¨¿y?¨Ê?¨Ô˜?¨ß&?¨éµ?¨ôD?¨þÔ?©	b?©ñ?©€?©)?©3ž?©>-?©H»?©SJ?©]Ù?©hh?©rö?©}…?©ˆ?©'£?©1?©§À?©²O?©¼Þ?©Çl?©Ñú?©ÜŠ?©ç?©ñ¦?©ü4?ªÃ?ªR?ªà?ª&n?ª0ý?ª;Œ?ªF?ªP¨?ª[6?ªeÅ?ªpS?ªzá?ª…p?ªÿ?ªš?ª¥?ª¯©?ªº7?ªÄÆ?ªÏS?ªÙá?ªäo?ªîþ?ªùŒ?«?«¨?«7?«#Ä?«.R?«8à?«Co?«Mý?«XŠ?«c?«m¦?«x4?«'Â?«P?«—Ý?«¢l?«¬ú?«·‡?«Â?«Ì£?«×1?«á¿?«ìL?«öÛ?¬h?¬ö?¬ƒ?¬!?¬+Ÿ?¬6-?¬@º?¬KG?¬UÖ?¬`c?¬jñ?¬u~?¬€?¬Šš?¬•'?¬Ÿ´?¬ªC?¬´Ð?¬¿]?¬Éê?¬Ôx?¬ß?¬é"?¬ô ?¬þ®?­	<?­É?­V?­(ã?­3q?­=ÿ?­HŒ?­S?­]§?­h4?­rÁ?­}N?­‡Û?­'i?­œö?­§ƒ?­²?­¼ž?­Ç+?­Ñ¸?­ÜE?­æÓ?­ñ`?­ûí?®z?®?®•?®&"?®0¯?®;<?®EÊ?®PW?®Zã?®ep?®oþ?®z‹?®…?®¥?®š2?®¤¿?®¯L?®¹Ù?®Äg?®Îó?®Ù€?®ä
?®îš?®ù'?¯´?¯A?¯Î?¯#[?¯-è?¯8u?¯C?¯M?¯X?¯b©?¯m5?¯wÃ?¯'P?¯ŒÜ?¯—i?¯¡õ?¯¬ƒ?¯·?¯Áœ?¯Ì)?¯Ö·?¯áC?¯ëÐ?¯ö\?°ê?°v?°?° ?°+?°5ª?°@6?°JÃ?°UO?°_Ý?°ji?°tö?°'?°Š?°"œ?°Ÿ)?°©µ?°´C?°¾Ï?°É\?°Óè?°Þv?°é?°ó?°þ?±¨?±5?±Â?±(N?±2Û?±=h?±Gõ?±R?±]
?±g›?±r'?±|´?±‡@?±'Î?±œZ?±¦æ?±±s?±»ÿ?±Æ?±Ñ?±Û¦?±æ2?±ð¿?±ûL?²Ø?²e?²ò?²%~?²0?²:—?²E%?²O±?²Z=?²dÊ?²oV?²yä?²"p?²Žü?²™‰?²¤?²®£?²¹/?²Ã»?²ÎI?²ØÕ?²ãb?²íî?²ø{?³?³
"?³!?³"­?³-:?³7Ç?³BS?³Là?³Wm?³aù?³l†?³w?³ ?³Œ,?³–¸?³¡E?³«Ò?³¶_?³Àë?³Ëx?³Ö?³à'?³ë?³õª?´7?´×?´+?´~?´,Ñ?´:%?´Gw?´TÊ?´b?´op?´|Â?´Š?´—g?´¤¹?´²?´¿^?´Ì¯?´Ú?´çS?´ô¥?µö?µG?µ™?µ)ê?µ7;?µD?µQÞ?µ_/?µl€?µyÑ?µ‡!?µ"q?µ¡Ã?µ¯?µ¼c?µÉ´?µ×?µäS?µñ£?µþô?¶C?¶"?¶&ã?¶42?¶A?¶NÒ?¶\!?¶io?¶v¾?¶"?¶']?¶ž«?¶«û?¶¹I?¶Æ—?¶Óç?¶á5?¶îƒ?¶ûÑ?·	?·m?·#»?·1
?·>W?·K¥?·Xó?·f@?·s?·€Ú?·Ž(?·›u?·¨Â?·¶?·Ã]?·Ð©?·Ýö?·ëC?·ø?¸Ü?¸)?¸ u?¸-Á?¸;?¸HZ?¸U¥?¸bñ?¸p>?¸}‰?¸ŠÕ?¸˜!?¸¥l?¸²·?¸À?¸ÍN?¸Ú™?¸çä?¸õ0?¹{?¹Å?¹?¹*[?¹7¦?¹Dð?¹R;?¹_…?¹lÏ?¹z?¹‡d?¹"®?¹¡ù?¹¯B?¹¼Œ?¹ÉÕ?¹× ?¹äi?¹ñ²?¹þü?ºE?ºŽ?º&Ø?º4!?ºAj?ºN³?º[ü?ºiE?ºv?ºƒÖ?º'?ºžg?º«¯?º¸ø?ºÆ@?ºÓˆ?ºàÑ?ºî?ºû`?»©?»ð?»#8?»0?»=Ç?»K?»XV?»ež?»rå?»€,?»t?»šº?»¨?»µH?»Â?»ÏÖ?»Ý?»êc?»÷©?¼ð?¼7?¼}?¼,Ã?¼:?¼GO?¼T•?¼aÛ?¼o!?¼|g?¼‰¬?¼–ñ?¼¤8?¼±}?¼¾Â?¼Ì?¼ÙM?¼æ'?¼óØ?½?½a?½¦?½(ë?½60?½Ct?½P¹?½]þ?½kB?½x†?½…Ë?½"?½ S?½­˜?½ºÛ?½È?½Õd?½â§?½ïë?½ý.?¾
r?¾¶?¾$ù?¾2=?¾?€?¾LÃ?¾Z?¾gJ?¾t?¾Ï?¾?¾œU?¾©˜?¾¶Û?¾Ä?¾Ñ`?¾Þ¢?¾ëå?¾ù'?¿i?¿¬?¿ î?¿.0?¿;s?¿Hµ?¿Uö?¿c8?¿pz?¿}¼?¿Šý?¿˜??¿¥€?¿²Â?¿À?¿ÍE?¿Ú†?¿çÇ?¿õ?ÀI?ÀŠ?ÀË?À*?À7L?ÀD?ÀQÎ?À_?ÀlO?Ày?À†Ð?À"?À¡Q?À®'?À»Ñ?ÀÉ?ÀÖQ?Àã'?ÀðÐ?Àþ?ÁP?Á?Á%Ð?Á3?Á@O?ÁMŽ?ÁZÎ?Áh
?ÁuL?Á'Œ?ÁË?Á	?ÁªH?Á·ˆ?ÁÄÆ?ÁÒ?ÁßD?Áìƒ?ÁùÁ?Â?Â??Â!}?Â.»?Â;ú?ÂI8?ÂVv?Âcµ?Âpò?Â~0?‹o?˜¬?Â¥ê?³(?ÂÀf?ÂÍ£?ÂÚá?Âè?Âõ\?Ù?ÃÖ?Ã?Ã*Q?Ã7Ž?ÃDÌ?ÃR	?Ã_F?Ãlƒ?ÃyÀ?Æý?Ô9?áv?î³?ûï?ÃÉ,?ÃÖi?Ãã¥?Ãðá?Ãþ?ÄZ?Ä–?Ä%Ó?Ä3?Ä@J?ÄM‡?ÄZÃ?Ägþ?Äu:?Ăv?ď²?Ĝí?Ī*?Ä·e?ÄÄ ?ÄÑÜ?Äß?ÄìR?Äù?ÅÉ?Å?Å!??Å.{?Å;µ?ÅHð?ÅV+?Åcf?Åp¡?Å}Û?ŋ?ŘQ?Å¥‹?ŲÇ?ÅÀ?ÅÍ;?ÅÚu?Åç°?Åôê?Æ$?Æ_?Æ™?Æ)Ó?Æ7?ÆDG?ÆQ?Æ^º?Ækõ?Æy.?Ɔh?Ɠ¢?Æ Û?Æ®?Æ»N?ÆȈ?ÆÕÁ?Æâú?Æð4?Æým?Ç
¦?Çà?Ç%?Ç2Q?Ç?Š?ÇLÄ?ÇYü?Çg5?Çto?ǁ§?ǎß?ǜ?Ç©Q?Ƕ‰?ÇÃÂ?ÇÐû?ÇÞ3?Çëk?Çø¤?ÈÜ?È?È L?È-…?È:½?ÈGô?ÈU-?Èbe?Èoœ?È|Ô?Ȋ
?ȗD?Ȥ|?ȱ´?Ⱦë?ÈÌ#?ÈÙ[?Èæ'?ÈóÉ?É?É8?Éo?É(¦?É5Þ?ÉC?ÉPL?É]"?Éj»?Éwñ?Ʌ(?ɒ`?ɟ–?ɬÍ?ɺ?ÉÇ;?ÉÔq?Éá¨?Éîß?Éü?Ê	K?ʃ?Ê#¹?Ê0ï?Ê>&?ÊK\?ÊX'?ÊeÈ?Êrÿ?ʀ5?ʍk?ʚ¡?ʧ×?ʵ
?ÊÂB?ÊÏy?Êܯ?Êéä?Ê÷?ËP?ˆ?˼?Ë+ñ?Ë9'?ËF\?ËS'?Ë`Ç?Ëmü?Ë{2?ˈg?˕œ?Ë¢Ò?Ë°?˽<?ËÊq?Ëק?ËäÜ?Ëò?ËÿF?Ì{?Ì°?Ì&ä?Ì4?ÌAN?ÌNƒ?Ì[¸?Ìhí?Ìv!?̃V?̐Š?̝¿?̪ó?̸(?ÌÅ\?ÌҐ?ÌßÅ?Ììú?Ìú.?Ía?Í–?Í!Ê?Í.þ?Í<3?ÍIg?ÍV›?ÍcÏ?Íq?Í~7?͋j?͘Ÿ?Í¥Ò?ͳ?ÍÀ:?ÍÍn?ÍÚ¡?ÍçÖ?Íõ	?Î<?Îo?Τ?Î)×?Î7
?ÎD>?ÎQq?Î^¤?Îk×?Îy?Ά>?Γq?Π¥?έØ?λ?ÎÈ??ÎÕr?Îâ¤?Îï×?Îý?Ï
=?Ïp?Ï$¤?Ï1Ö?Ï?	?ÏL;?ÏYo?Ïf¡?ÏsÔ?ρ?ώ9?ϛl?ϨŸ?ϵÑ?ÏÃ?ÏÐ6?ÏÝi?Ïê›?Ï÷Í?Ð?Ð2?Ðd?Ð,–?Ð9É?ÐFû?ÐT-?Ða`?Ðn'?Ð{Ä?Јö?Ж(?УZ?аŒ?н¾?ÐÊð?ÐØ"?ÐåT?Ðò†?Ðÿ·?Ñê?Ñ?Ñ'M?Ñ4~?ÑA±?ÑNâ?Ñ\?ÑiF?Ñvw?у¨?ѐÚ?ў?Ñ«=?Ѹn?ÑÅ ?ÑÒÒ?Ñà?Ñí5?Ñúf?Ò—?ÒÈ?Ò!ú?Ò/+?Ò<\?ÒIŽ?ÒV¿?Òcð?Òq ?Ò~R?ҋƒ?Ҙ´?Ò¥æ?Ò³?ÒÀG?ÒÍy?ÒÚ©?ÒçÚ?Òõ?Ó<?Óm?ӝ?Ó)Ï?Ó6ÿ?ÓD0?ÓQ`?Ó^'?ÓkÂ?Óxó?ӆ$?ӓT?Ó …?Ó­¶?Óºæ?ÓÈ?ÓÕG?Óâx?Óï¨?ÓüÙ?Ô

?Ô:?Ô$j?Ô1š?Ô>Ë?ÔKû?ÔY+?Ôf\?ÔsŒ?Ԁ¼?ԍí?ԛ?Ô¨M?Ôµ}?Ô®?ÔÏÞ?ÔÝ?Ôê??Ô÷o?Õž?ÕÏ?Õÿ?Õ,/?Õ9_?ÕF?ÕS¿?Õ`ï?Õn?Õ{O?Ո?Օ®?Õ¢ß?Õ°?Õ½>?ÕÊo?Õמ?ÕäÎ?Õñþ?Õÿ.?Ö]?֍?Ö&½?Ö3í?ÖA?ÖNM?Ö[|?Öh«?ÖuÛ?փ?֐;?֝j?Öªš?Ö·Ê?ÖÄù?ÖÒ)?ÖßX?Öìˆ?Öù·?×ç?×?×!F?×.v?×;¥?×HÔ?×V?×c3?×pb?×}'?׊Â?חñ?×¥ ?ײP?׿?×Ì®?×ÙÝ?×ç
?×ô<?Øk?Ø›?ØÊ?Ø(ù?Ø6)?ØCX?ØP‡?Ø]¶?Øjæ?Øx?؅D?ؒs?؟¢?جÑ?غ?ØÇ0?ØÔ_?ØáŽ?Øî½?Øûì?Ù	?ÙK?Ù#z?Ù0¨?Ù=×?ÙK?ÙX6?Ùee?Ùr"?ÙÃ?ٌò?ٚ ?Ù§P?Ù´?ÙÁ®?ÙÎÝ?ÙÜ?Ùé;?Ùöj?Ú™?ÚÈ?Úö?Ú+&?Ú8U?ÚEƒ?ÚR³?Ú_â?Úm?Úz??ڇn?ڔ?Ú¡Ì?Ú®û?Ú¼*?ÚÉX?Úֈ?Úã·?Úðå?Úþ?ÛC?Ûr?Û%¡?Û2Ð?Û?ÿ?ÛM-?ÛZ\?Ûg‹?Ûtº?ہè?ۏ?ۜF?Û©u?Û¶¥?ÛÃÓ?ÛÑ?ÛÞ0?Ûë`?ÛøŽ?ܽ?Üì?Ü ?Ü-I?Ü:y?ÜG§?ÜTÖ?Üb?Üo4?Ü|b?܉'?ܖÀ?Ü£ï?ܱ?ܾL?ÜË{?Üت?ÜåÙ?Üó?Ý7?Ý
e?Ý•?Ý'Ã?Ý4ò?ÝB ?ÝOP?Ý\~?Ýi­?ÝvÜ?݄?ݑ9?ݞh?Ý«—?ݸÆ?ÝÅô?ÝÓ$?ÝàS?Ýí?Ýú±?Þß?Þ?Þ"<?Þ/l?Þ<š?ÞIÉ?ÞVù?Þd'?ÞqV?Þ~"?ދ´?ޘã?Þ¦?Þ³A?ÞÀo?Þ͞?ÞÚÎ?Þçü?Þõ+?ßY?߉?߸?ß)æ?ß7?ßDE?ßQs?ß^£?ßkÒ?ßy?߆/?ߓ_?ß Ž?ß­¼?ߺì?ßÈ?ßÕI?ßâx?ßï¨?ßü×?à
?à5?à$d?à1"?à>Ã?àKñ?àY ?àfO?às?à€®?àÜ?à›?à¨;?àµj?à™?àÏÉ?àÜø?àê'?à÷W?á†?á´?áä?á,?á9B?áFq?áS¡?á`Ð?ámÿ?á{/?áˆ^?ᕍ?ᢼ?á¯í?á½?áÊK?á×{?áäª?áñÙ?áÿ	?â8?âh?â&—?â3Ç?â@ö?âN%?â[V?âh…?âu´?â'ä?â?âC?âªr?â·£?âÄÒ?âÒ?âß2?âìa?âù?ãÀ?ãð?ã! ?ã.O?ã;€?ãH¯?ãUß?ãc?ãp??ã}n?㊞?ã—Î?ã¤þ?ã²-?ã¿^?ã̎?ãÙ½?ãæí?ãô?äM?ä}?ä®?ä(Þ?ä6
?äC>?äPn?ä]ž?äjÎ?äwþ?ä….?ä'^?䟏?䬿?ä¹ï?äÇ?äÔP?äá€?äî°?äûá?å	?åA?å#r?å0¢?å=Ó?åK?åX4?åed?år"?åÆ?åŒö?åš&?å§W?崈?åÁ¸?åÎè?åÜ?åéJ?åö{?æ¬?æÝ?æ
?æ+>?æ8o?æE ?æRÐ?æ`?æm2?æzc?懕?æ"Å?æ¡ö?æ¯'?æ¼Y?æɉ?æÖº?æãì?æñ?æþN?ç?ç±?ç%â?ç3?ç@E?çMv?çZ§?çgÙ?çu
?ç';?çl?眞?ç©Ï?ç·?çÄ3?çÑd?çޕ?çëÈ?çøù?è*?è\?è Ž?è-À?è:ñ?èH$?ðÃ?ð‡?ð/L?ðA?ðRÔ?ðd˜?ðv[?ðˆ?ð™â?ð«¦?ð½i?ðÏ+?ðàï?ðò±?ñt?ñ7?ñ'ù?ñ9»?ñK}?ñ]@?ño?ñ€Â?ñ'…?ñ¤F?ñ¶?ñÇÈ?ñى?ñëJ?ñý?òÌ?ò Œ?ò2L?òD
?òUÍ?ògŽ?òyM?ò‹
?òœÍ?ò®Œ?òÀL?òÒ?òãÊ?òõ‰?óH?ó?ó*Å?ó<ƒ?óNB?ó`?óq¿?óƒ}?ó•:?ó¦ø?ó¸¶?óÊt?óÜ1?óíî?óÿ«?ôh?ô#&?ô4â?ôFž?ôX[?ôj?ô{Ô?ô?ôŸL?ô±?ôÂÄ?ôԀ?ôæ;?ô÷ö?õ	²?õm?õ-)?õ>ã?õPž?õbY?õt?õ…Í?õ—ˆ?õ©B?õºý?õ̶?õÞp?õð*?öä?öž?ö%W?ö7?öHÉ?öZ'?öl<?ö}ô?ö¬?ö¡f?ö³?öÄ×?ö֏?öèF?öùÿ?÷¶?÷o?÷/&?÷@Ý?÷R•?÷dL?÷v?÷‡»?÷™q?÷«)?÷¼ß?÷Η?÷àM?÷ò?øº?øo?ø'&?ø8Ü?øJ'?ø\H?ømý?ø³?ø'h?ø£?ø´Ó?øƇ?øØ=?øéò?øû¦?ù
[?ù?ù0Ä?ùBx?ùT,?ùeá?ùw"?ù‰I?ùšü?ù¬°?ù¾d?ùÐ?ùáÊ?ùó~?ú0?úä?ú(—?ú:I?úKü?ú]¯?úob?ú?ú'Æ?ú¤x?ú¶*?úÇÝ?úَ?úë??úüò?û£?û U?û2?ûC·?ûUi?ûg?ûxË?ûŠ{?ûœ,?û­Ý?û¿?ûÑ>?ûâî?ûôž?üN?üþ?ü)¯?ü;^?üM
?ü^¾?üpm?ü'?ü"Ì?ü¥z?ü·*?üÈÙ?üڈ?üì7?üýå?ý"?ý!B?ý2ñ?ýDŸ?ýVM?ýgü?ýyª?ý‹W?ý?ý®³?ýÀa?ýÒ?ýã»?ýõi?þ?þÄ?þ*q?þ<?þMË?þ_w?þq$?þ'Ñ?þ"}?þ¦*?þ·Ö?þɂ?þÛ.?þìÚ?þþ†?ÿ2?ÿ!Þ?ÿ3‰?ÿE5?ÿVá?ÿhŒ?ÿz7?ÿ‹â?ÿ?ÿ¯9?ÿÀã?ÿҏ?ÿä9?ÿõã@Ç@œ@q@F@'@/ñ@8Æ@Aš@Jo@SE@\@dî@mÃ@v—@m@ˆA@'@™ê@¢¾@«"@´g@½<@Æ@Îä@×¹@à@éa@ò5@û@Ý@±@…@X@',@0@8Ô@A¨@J{@SO@\#@dö@mÊ@v@p@ˆD@'@™ë@¢¾@«'@´e@½8@Æ
@ÎÝ@×°@à"@éW@ò)@úü@Ï@¢@u@G@'@/ì@8¿@A'@Jd@S6@\	@dÜ@m®@v€@R@ˆ$@÷@™É@¢›@«m@´?@½@Åã@ε@ׇ@àX@é*@ñü@úÎ@Ÿ@q@B@@&æ@/·@8‰@AZ@J,@Rý@[Î@dŸ@mq@vC@@‡å@µ@™†@¢X@«)@³ú@¼Ê@ś@Îm@×=@à@èß@ñ¯@ú@Q@"@ò@Â@&"@/d@84@A@IÕ@R¦@[v@dF@m@uæ@~·@‡‡@W@™'@¡÷@ªÈ@³—@¼g@Å7@Î@Ö×@ߧ@èv@ñF@ú@æ@µ@…@T@&$@.ô@7Ã@@"@Ib@R1@[@cÐ@l @uo@~>@‡@Ý@˜¬@¡{@ªJ@³@»è@Ä·@͆@ÖU@ß$@çó@ðÂ@ù'@_@.@ý@Ì@%š@.i@77@@@HÕ@Q¤@Zr@c@@l@tÞ@}¬@†z@H@˜@ æ@©´@²'@»P@Ä@Ìí@Õ»@މ@çW@ð&@øó@Á@
@]@,@$ù@-Ç@6•@?b@H1@Pÿ@YÌ@bš@kg@t6@}@…Ñ@Žž@—k@ :@©@±Ô@º¢@Ão@Ì=@Õ@ÝØ@æ¥@ïr@ø@@
@	Ú@§@t@$B@-@5Ü@>©@Gv@PD@Y@aÞ@j«@sx@|D@…@ß@–¬@Ÿx@¨E@±@¹ß@¬@Ëx@ÔE@Ý@åß@î¬@÷x@	E@		@	Þ@	«@	#w@	,D@	5@	=Ý@	Fª@	Ov@	XB@	a@	iÜ@	r¨@	{t@	"@@	
@	•Ù@	ž¥@	§r@	°>@	¹@	Á×@	Ê£@	Óo@	Ü;@	å@	íÔ@	ö @	ÿk@
7@
@
Ð@
"œ@
+h@
43@
=@
EÌ@
N˜@
Wc@
`/@
hü@
qÈ@
z"@
ƒ_@
Œ+@
"÷@
Ã@
¦Ž@
¯Z@
¸%@
Àò@
ɽ@
҉@
ÛT@
ä @
ìë@
õ¸@
þƒ@O@@å@!²@*}@3H@<@Dß@M«@Vw@_B@h
@pØ@y¤@'p@‹;@"@œÑ@¥@®h@·4@¿ÿ@ÈÊ@і@Úa@ã,@ë÷@ôÂ@ýŽ@Y@$@ï@ º@)†@2Q@;@Cç@L²@U~@^H@g@oÞ@x©@u@Š@@"@›Õ@¤ @­l@¶7@¿@ÇÌ@З@Ùc@â-@êø@óÃ@ü@
Y@
$@
î@
¹@
("@
1O@
:@
Bå@
K¯@
Tz@
]D@
f@
nÛ@
w¥@
€p@
‰:@
'@
šÐ@
£›@
¬e@
µ0@
½û@
ÆÆ@
ϐ@
Ø[@
á%@
éñ@
ò»@
û†@P@
@æ@°@'{@0E@9@AÛ@J¥@Sp@\:@e@mÐ@vš@d@ˆ/@ù@™Ä@¢@«Y@´#@¼î@Ź@΃@×N@à@èâ@ñ­@úx@B@@Ö@¢@&l@/6@8@@Ë@I–@R`@[*@cõ@l¿@uŠ@~T@‡@é@˜³@¡~@ªH@³@»Ý@ħ@Íq@Ö<@ß@çÑ@ð›@ùe@0@
ú@Å@@%Y@.$@6î@?¹@Hƒ@QM@Z@bâ@k¬@tw@}A@†@ŽÖ@— @ j@©5@²@ºÊ@Ô@Ì^@Õ(@Ýô@æ¾@ïˆ@øR@@	è@²@|@$F@-@5Û@>¦@Gp@P:@Y@aÏ@jš@sd@|.@"ø@Ã@–Ž@ŸX@¨"@°ì@¹·@'@ËL@Ô@Üà@å¬@îv@÷@@
@Õ@ @j@#4@+ÿ@4É@="@F^@O)@Wó@`½@iˆ@rS@{@ƒè@Œ²@•|@žH@§@¯Ü@¸§@Áq@Ê<@Ó@ÛÑ@ä›@íf@ö1@þü@Æ@@[@"&@*ñ@3»@<†@EP@N@Væ@_°@h{@qE@z@'Û@‹¦@"p@;@¦@®Ñ@·œ@Àf@É1@Ñü@ÚÇ@ã'@ì\@õ'@ýò@½@ˆ@R@!@)é@2³@;~@DI@M@Uß@^ª@gu@p@@y
@Ö@Š¡@"l@œ6@¥@­Í@¶˜@¿c@È.@Ðù@ÙÃ@â@ëZ@ô%@üð@»@‡@R@ @(è@1³@:@CJ@L@Tà@]«@fw@oB@x@€Ù@‰¤@'p@›;@¤@¬Ò@µ@¾i@Ç4@Ïÿ@ØË@á–@êb@ó.@ûù@Ä@
@\@'@'ó@0¾@9Š@BV@K"@Sí@\¹@e"@nQ@w@è@ˆ³@'@šK@£@«ã@´®@½z@ÆG@Ï@×Þ@àª@év@òB@û@Ú@¦@r@?@'
@/Ö@8¢@An@J:@S@[Ó@dŸ@mk@v7@@‡Ð@œ@™i@¢5@«@³Î@¼š@Åf@Î3@×@ßÌ@è˜@ñe@ú1@þ@Ë@—@d@&0@.þ@7Ê@@—@Ic@R0@Zý@cÊ@l–@uc@~0@†ý@Ê@˜—@¡c@ª0@²þ@»Ë@Ę@Íd@Ö1@Þÿ@çÌ@ð™@ùf@3@@Î@›@%h@.5@7@?Ñ@Hž@Qk@Z8@c@kÔ@t¡@}n@†<@
@—×@ ¥@©r@²@@»@ÃÜ@Ì©@Õw@ÞD@ç@ïá@ø®@|@
J@@æ@$´@-'@6P@?@Gì@Pº@Yˆ@bV@k$@só@|Á@…@Ž^@—,@Ÿû@¨É@±—@ºf@Ã4@Ì@ÔÑ@Ý &Y`&@Ø&%cY%Ð49&Yƒ&;å&YzV&Uxa&kJæ&4)¥&®‡&]¢Å%ÝEV&æã&4h»&24ª&pü&CòÀ&pöþ&v]&8žâ&?–&`èU&YcÜ&g¸=&Šàó&¨r&yUü&ˆÑO&iç&)ˬ&{¡[&aÚï&¡Ñ¨&®Ò&©ª¶&ŒâÑ&~A&™¶)&¦ÊE&{&©ƒ2&ŽÖI&kóL&i¬&‹†ý&¦çÃ&ŽÉç&³Y&•ëÿ&'Õ&@ø"&Ža…&j™ö&ŒÔ&šaç&u÷E&n*&Ÿ­Ó&"§[& C&…A&~v&¨y&}ôË&"¦[&Z¾&f
&_ŸÙ&ff´&%º¤&8·¯&?d²&,ÉÇ&]• &†¥&r˄&>Aî&€,©&q(&',q&hz&o¤&yÕ¯&‹Œs&¢iu&˜ÜW&¤Ó&PU0&˜£>&•&bZÝ&ŽÒø&n±µ&—Šw&ëí&†+ý&Oßu&i#†&‹»&h11&–k)&sv]&mi†&O¥û&rvÓ&kú,&O ¥&O0&@¿ &wÊi&/ˆÓ&(Ýw&lm&)Pë&M"Ø&>ª &/¡o%ˆeò&s­&'À+&Yt&YÇ%&{€‡&f÷H&x[&iQ5&Åz&€u7&ˆ¶&aø,&MšY&d²u&‰Â&nÚ&WÜ&'س&m²X&2Ñà&M,<&\3Â&z@ù&>a&N\Ï&"©&mÅ°&]ñÚ&H´&]ý&&]ù—&v'?&iøÝ&Kâ&à&`:m&IOë&hd&@>L&ƒÕ&IŽn&tŒ &xh&Øö&",Å&…‰&"'<&-÷&fø&mWÛ&h&2"î&wÓ(&jnv&~´%÷ýW&7­&!.Í&9å%Û¸%ø°õ&Áˆ%¯"+%¸+ã%eÛ¿&`t&ÿ&=N&´%º ª&ø%ÀXê%ì>q%ûç~%ûn>%Çîé&Eo&'è‰&»$&	Ü$&+%õÙ&²&)\\&B-|%÷%èÉ?&:̦&¬I&ä§&u&@´%ëp&4;!&/œ«&uƒ%ßô&'c&#.%%ò"¾&	±æ&C;T&^b&.C&(•<&9¸G&=C&;Ä%ë¾l& %'&7ª"&PÖû&-¬&`*&ê%®/&%-g&Tø&0f&+ÀÞ&-›(&Bwµ&#[Q&\ß&8&BâÐ&+T†&$å&;ñ8&7Þ"&4òß&9Eý&;^&4I&GÁ•&`þi&5_7&&´&
& y&/jv&Ս&
9€&°&G;R&"¸&Nˆñ&D&KH&S×W&j|&]K‹&€Á&,&y¼ò&Vïó&DIæ&!gõ&9Ô&_mù&€ù&f÷ˆ&v"€&j#r&lÓ&E¡e&I`ö&B#&9·.&yæ&bŒ_&_='&F¯&9j@&3|¨&[ÖÅ&1ç¶&*ýÆ&>$O&Do&0Ò&go:&n‰¢&D®&K>¼&oÓP&j7ú&p þ&n6Ö&F(&UŒø&[¹O&KWù&L×&T4Â&O™«&`)<&8–4&Q~Ì&"Ó&l÷ƒ&&'`"&fx©&oFŽ&Šñh&†–—&'«$&›·'&•¹ë&žÏŠ&—Bp&hՂ%ʾd&r3&tæ&ƒÔ&™V×&·››&±ÎO&¢x&‰¼&uR*&	&žjÄ&Šr&žDÝ&žÃâ&¸OÕ&Ÿµo&œ=4&§t&&~Ý&œÔ&§ñ†&³Óá&±jÁ&‹¡:&eqx&X£&j'c&…q&g¢y&KÐf&<
m&äº&{Â&rMË&Xë	&p8J&™Ó>&ŽÜm&©0&hèô&kýù&XVÚ&‹XÚ&†r &{Ÿ&Œ½ÿ&†%,&ƒ¶Q&~ùù&*&›Ï&ˆ8Å&‰©Ê&ŒBƒ&ƒC¤&³:'&©_&†›&†œM&u·5&‹J&»Á&"ÿ&ŠM&"&"vg& ëë&£Ã&‰[~&œ#¾&¡ ò&¢/&'ÄC&±'&¨Û& .&whâ&Š5&£Æ&¯kÿ&ª–æ&´{(&Õs&¦‹&–ëå&¡œÜ&®Jn&Èéƒ&¼&žø{&˜
a&°?¨&§|è&âP&™i&Ÿ<á&ÜÎ&—¬&ªu2&¦Ç‰&°Ž_&ˈ¿&¥.&«R& ôg&нý&Ë?‡&ÆÈ]&¬½®&•pX&¨Ê]&½Q¬&­¥& P&²
|&ª¨Ù&¼&¦ÉL&¼k6&ÐÇ&ËÌú&Ëï&³9&º7ò&­9š&Ã$À&Ôì'&Ö£³&êô°&Ôÿ6&¨5µ&¢¯k&Â	î&·ú·&Öì¯&ÅÍE&Ù¯ý&µj&´ëþ&ÇR&Õ,Ã&Ò¿-&ݚ6&؎8&»ÞÚ&×u&ÆWá&èaè&×ür&¹c&½—'V¾&Û*&ì3´&ß &ٛŠ&Üo&ÍÿŒ&èŒ&ØH	&Î/Ð&¼Òw&è: &Ùg&Ði{&åC;&Í3¸&ðä÷&ÞÍ&ÓÁ¼':&îÛn&æzÃ&í•!&ϒÓ&¶r&Ð~&ۘÃ&ïò)&ÍA"&à¸e&Ð|3&¸ýŸ&׉È&Æu&ņ&ÞÈ&²›ñ&À&½À&ÝAµ&ºnó&¹&­bê&Ä´&îë¯&æ1•&ëõ,&Ú~d&ùð•&íŒ&ñÌe&î!L&Î&ªŽœ&²F&Èyz&ÒµB&Öà5&Ã%ó&Ì/Í&ÖÍ8&ª&ÇE\&¿ÿ…&³·&¦ú&²#œ&¯×Ú&¾9ø&Æeþ&×ûª&·e¥&¼IA&Ä<&߬Š&®—=&Épg&Çá¼&Ò>w&¼l&×)E&¬…&Å ¨&Å$&Ÿi?&­x&ÛY#&ÅU&¼ì&«ËÃ&îëZ&Þ&åW&Ï&®i&±-Ÿ&È&É&u&½ä8&ÓjÞ&íw¸&ÁaÌ&ÖôI&Ú
²&Óúr&Ú@F&èV&æ:&í$‹&ãËA&ØM&&Îô®&Ý@:&ìÅ&ÙC!&óa&Óôƒ&÷ü˜&îa3&÷Ù³&»yt&¬j½&Ý{é&Á¬+&Õ#Á&ç¿e&Õ²ì&؞>&Áý˜&ß|·&éÁŒ&âÛy&Þ²&ì'0&õå&Ӎ4&âKŸ&ãVÒ&õŽ
&øM&ÙÉÂ&ðT'	
1&ÚÁÃ&åô&øX&ð¦&ó6¹&ì½ë&÷Ö&úŠª'Ë&ú \'"'v&ð²k&üOA&û'(&÷Í.&å½&ø{&ü•Î&ñ=3'vÊ'. &þœ0'6«&ã{²'
IO'	ÃÏ&ûls'
p&û–X&ðKx&ò(&ç®&ê5¦&ç·&ÛfH&ÚP&í¾î&þ'f&ë}½&ñ®b&ïê{&÷/3'•r'Y
&ö[w&÷éŒ&þäU&ùݔ&æË[&Ãù¤&Ï•&&Ú`x&éø‡&êþ&÷vÔ&û¦³'²)''	&õ%ƒ&ýk¿&ð¸²&ç—&å½T&úßË'Õ'Bt&ëÛh&û&Æ'òS'Ü'¾ª'±¬&ôþ&çÔâ&ôyÒ'Í'½°'±x'w_'§C'¹6&íŒ3&릜&üØé'Âf'>ö&öÈn&ðԇ&ïB¸&ý7&üæ¾']'<¡'	DB'0²'OB&üjü&ýëJ'A'ä~'i^&òé	&äŸU&ûàT'ît'ç's'¡9'š'	ýé'
Ãù'?T'•w'¸º'—G''v'¹z'q'	)'v'D'¸é't'³6'd_'
å«&ý÷o'û¡'D'ÌÔ'
¨U'j'
/Ï''
³'T?'Qý''
³}'  'm‡'g'vÌ&Ô¼K&½÷B&²Þ&£…€&È&"^÷&‡ìì&z&‡é«&£Êß&‹-a&ô»&«ãj&»è&§þØ&»~«&܄&ÎÔÓ&Á®#&È´v&ë0y&é"&ÖqÃ&ÉM&Î?Î&ãn¨&ûSb&Ã_m&²ò"&µÓú&²fë&Öoÿ&Ì%Á&¶ðH&ÄÑ+&½aM&ҔÇ&½p1&ԃS&éï&í‡ô&ÞU&Àh^&Ǭ`&Ý(u&å¬z&Ó¦'&è#&ôpŠ&Õ?&ãã &×GY&ÍÄ&ëh|&õ2&ñ÷È&æ®_&Ï8&§!&&°ZŒ&Çlb&Æñú&Äa&á¬á&ô<o&å	â&î6&ÿò&ÿ6Ö'ù'ï£&ê{&çý$&èôÉ&÷¾Ÿ'"Ì'<F','
óÍ&ö¾ &ê3&àÛ]&Òü&õ¨Ì'ð'Wr'4p'ñ¹&÷ZÆ&Çæ¿&Ï_­&è½9&ôL&äˆð&ú"'õl&éÿ×&×q"&äه&ï:T&üšC&ìR%&ñs '	c'ñ…&ÿ‹~&à¿X&Ð]´&áôù&þ&ôpŠ'±=&ÿ,é&ïg'õ'7³'"ã&â4ñ&àOñ&Ò&Ãì&ì™ð'÷Ó&ê5î&ã~m&õ¾S&öª•'éˆ'W'Ûh'½H&èµs&âþp&õü&ã	§&Äy}&Ï
c&è̾&÷¼—&õz'&âM2&èс&é¡&ɨ&×ÃI&÷Ô&öüÊ&÷$¹&ê"Q&ïT&ÚqD&û+ž&ÿÚ&÷¶Ô&øs˜'ý&î™&ëK&ä\É&چe'jr'׏'ˆÌ&òUì&ÞD&õW0&íÒó&ø,<&í§Z&é{&í÷E'¨Ø'sÆ'
Ñã'	'nƒ'Ì'þ¾'
/
&ë¿&íJü')'2&÷ÝN&ï˜&úÎá'dó&þݚ'f'Ïg'z·'
&ø9´'vè'«&'ØÎ&êÌ&ÒDè&ô'˼'GÏ'Wu'dì')''ƒE'Êr'*·#'-Ð'ôz'\'©@'R¢&ì"î&í3j&þõÎ'
»'÷,'"q'
QÚ'®è'ö''9è'0þ'˕'
['
ÙS'''	El&û‰™&ö1Ú&ê²Ü&ý±š&ú'·D'Xn'àè'xÞ'@Ï'
½u'QL'
0Ñ'ð'ö'¶'2?&û*	&ôWÌ&òm©&óØ°&ùŽi&û®'aŸ'cÑ'\ 'Ò1'‰&ðÏd&öœ&&î—P'¼'2Þ&þK¬'iû&øg#&é÷A&íä'K'å¦&ÿØ)&õž…'÷K'
®Ž'©ˆ'ðD'
…ð'[/'m'ñÐ'I&'|ª'
7…'iI'·&û0&ÿàÖ&í?r&ücÝ&é^ '_'
'Ë'Ü'm',ñ'ä•'ãÝ'Z'²'˜+'	õ'
"µ'˜ñ'îw'iÃ'T'µø'ˆ•'–…'
æW'Œ¼' Ò'¯1'{¿'ó'g'­
'™ø'$'G'œ'\''
`'Ë'éV'vØ'Úë'}Ç'h'‰'ð'
Dç'
*Í'
÷Q'ý"'»p':æ'²''n'¥‡'L•'vÝ'À'Î'×'g‡'‹'!·	' x'ŠÞ')'ā'9' 'g'˙'•V' ô¨')ߪ' ²'.Ì' Tß'%+'³''ƒ×'͏'7g'¢'†˜'
w'Âh'yï''íÒ'#—r'*ƒ§'EÃ'·®'ò¸'$1B')Ë'!J1'">'~N'!óJ'¢#'!F'ÞÉ'%è'&—'[s'I*'#Äó'3ðà'1ÿ'+ú'(ß'0',e7'Ön'
|'¢î'$ýª'ˆ='"kø'!i'¯1'†,',Èä'(é€'`'"ùÏ'Sˆ'ây'OA'%î'Áñ'$!q'כ'ï•'Xÿ'+"' §Â'ëØ''`¿'0'' »Å'àÊ'¢n'%'	½á'*'Rm'

$'q'	‡‹'Œ'Ñ'"k'Ȅ'ev'NG'
'4='%`Š'%¹' ¼6'$'µ#'Ã_'€°'QM''7'Š'
>i's'ö¢'F§' ‰Ä'Ú£'—'j^'ô¥' ]ó'(¥	'!Ù' I'#Àä'UŠ'(›J'%yi'ù'éw'óè' S'
ؖ'Î'?F' ÔÊ' ¼\''ÉË'CM'ÉG'W''#O{'5´'Áy'¹i'tq'ëÑ'$^''å'°û'À'h±'+"D'#è'"~Ê'Žt'tF' ,ã'"Ãh'"*'Þ'ûª'œG'²'†W'%'#în'%'v'ÞW'˜'#3»'"aò'†Y' xñ'šÃ'å'©'²ª'J§'^Î''œn'&›6'"H}'$¿|'%^y'¬'·B'SÐ'he'ÐÉ'/J'_»'ä'
øP'ÜO'–‹'DÞ'&óww&Æ~ñ&©Ý&Þ£µ'(÷'e&þÑö&ãF(&§MÇ&É&Ìé‹'•+'
Ü'þ'
l'~
'@$'fÇ'ãÁ'ñ©'8Ì'
Œð'jZ'‹x'Âõ'R'!lñ'&u\'6;'ü'ˆ¡'öL'ã'"Ðo'į'#N.'''lB' i¹' q' o±'&O'"÷¬'#Ô^'Q'x¯'Í^'Õ«'(Û'!º'!Í' ›~'âÀ'2È'Õ'%©'"ˆ'%z'!ºÖ' î‡'ío'%jL'Ï$' kš'#NS'ó''9Ò''.'R.'¥h'°æ'Vñ'%.&'%Û½'!QS'•v'#t''ßÌ'&ñ'Á6'÷Š'µ''¥Ç'¹*'‰-'Cu'"é~'!4'"-º'A¶'}Þ'P"'Ú'"'°]&̘×&™dQ&Ɓ0'¡'Ç
'Z'\'ˆµ'¦$'Z'9]'—'"' 9B't-'D]'Oº'!: '!ˆ''¿'nÏ'½D'7Ä'
z»&ûb›&ºg5&nc&"j&ßs7'®²'
 z'µ^'wç'n'%¨'†ä'I¾''f#'[2'W¥'_‰'V]''g'.î'¯'…¨'›' ,'då'›¶'6''ý%'y' ‡'à8'™<'˜:''þ&þòˆ'àV'™Â'½Ñ'jH';5'ñ
'Š$'L‹''ª'‡b'|4'†ó'øÉ'Gi'+j'ù
'	˜Ë'	«''Z'ž¾'‰'y''{'¹ª'Œ>'D&âèQ&ã~&õ»î'C'
kÑ'"&ó%·'nÞ&ÿ<p&óœ'8"'¢5'!o'Ðê'<'9'²j&ð_Ž'­'	Ç/'´'‹™'	õ1'<F'TÃ'-'­'bO'pµ'
¿³'‰'e'Ј'r¡'ûy'•ì'J`'Q'¸ˆ'h'	Ks&ÿ>é&ônm&þ¢×''E'}v'ä'˜0'	#‹' …'êe'˜ã'H('Å'{2'¯'÷'ˆ'r*'X·'¯'Rž'y'Ò 'ûò'Æ'x'^±'"' Á''¨Z'ݵ'6'ò¤'
ƒ'
+'·'''§'"½'!öü'0¸'G˜'tè'"¢ç'"µa'•''£t' 2Á'#¹'ON'¦¬'!"ç'Œ'Ùö']y'l'•ª'§²''-'•*'ݤ'WQ'¢'":'sG'Š'Ƴ'¬='sí'i'ñ'"'·³'\_'Û'.'éL'ƒá'úO'
'u'‰'œ‰'kŠ'ÿ¦'	ۏ's'÷è'	§á'	‹N'"O'[y'h'
Ú'ê×'oG'p'Aó&Ý!Ï&´Ä&Í÷ÿ&÷ÝÍ'½U'
nI'Æ?'³'zK'˜Œ'­Ã'¢e'´c'ìa'…'׶'§'"'W/'òÉ'çO'‡£'
>ü'ß'±f'¥'Ɉ&ûJ°&Çù¥&Ÿð3&āÍ'*'ñ—''UT'˜'Ìp'Ê']‡'¢Ü'*['"r'åM'Ë"'Üî'[Í'A‹'!g'_'@m'
7©'È'N3'jY'•'kh'^Î'"ãû'Ô''FÖ'ç'Ϧ'ú'{''Ê'»\'ÞÁ'¥a'%ð'[@'%'^-'9I'Ô'"LÊ'þˆ'®;'jR'Ö\'V'	A'ëÑ'4Y'Öµ'5˜'æ'}@';æ'ÎÅ'ö…'h'éà'j
'®'¼U'þM'ÿW'÷'÷B'—¯'&¯'»Ì'!†' "'ç\'"\å' uõ'O'€O'û_'\i'ç-' €c'¿­'3»'ÛÐ'9'&;'Ñ'üÑ'7'œ¯'%Ú'!ÇÄ'â'.J'Ð'N1''ü'7' @'&,'£ú'‹'j¼'"&''1Ç'Ȉ'‡A'Ï«'VP'Û'M¯'Ž'!'T'N9'´ã'»ø''…'Ø'½¸'e'øà'¢j'þ''n:'pf'!'r'6B'c'RÉ'{Ä'¯'ÆÏ'D®'¾ã'¨ '¥'"9"' <x'ÇC'!¢'ï['ü:'Aì'A.'±…'"®'
Ì'2'é5'‰]'!'ßj'à'Ës'ld'&Þ'Xú'ù'Ù~'$Ë'oò'Õú'¨'7'è7'˜'u†' í'IÞ'Þv'•'þ¤'ôñ'''ÿ-'B'q–'<¥'Y'È'Ì´']'Ëü'›ï'aU''+'f$'.Ô'_§'ßï'#Þ'$~§'û—'êV'1]''.'>'&âÖ'$³$'"Z$'À'OÙ'c²'ö"'šÛ'*'?&'·W'3Â' K'%nŸ'4Ü'|'Ü 'ÅB'"÷l'kï'$Ö'èr''ûO'Ÿ½'{'€'hÄ'H3'ó{'j'ù'œ'ðË'rˆ'dÆ'o'³D'8'''	iÜ&úä&ðV&ìø²'–ú'•ˆ'
MË'
~ø&õ'€&ïh&Îbv&ÂÑ.&Ù@_&Ù¦&å&t&á&âªÎ&âT&Æd¿&ß«´&é¼o&à}}&êáv&òãð&Þ¡&òè¥&ôÆ9&Þç&Úù4&ß÷ñ&ïϬ&â\ò&Ìñ&ÇÙ+&І¥&Î<ð&Åe‹&×s&ï&×&ßø&Ý|&¹Ñ&Ùÿ˜&ê%Í&ìê &îã;&àƒb&¾!K&ٍ&á‡Ô&åbr&»Û&®éÇ&Ð
&ÎF‰&Öú&ê±&ç‰Y&ÍS&¬b	&ÇÙÁ&çl&ރÑ&§Ž_&»}ª&¶ŽT&»e&Êõy&¿Ký&²˜S&¿\°&·³ &†¿´&zCã&¹ß˜&Ô®1&³ìb&»i&ÖôD&Ü0D&®ì3&¢‹…&Ík¿&ð€&Ô7?&̹E&Æfñ&ð8Ý&Ûh(&ÈIl&ÈÖÍ&¿þ &ä€&"X>'üÌ'b™p%ž#Î&Üå&§ÿy&¹™w&Åö&åÈJ&í¢&èF'#F&z+&»êB&Î5	&À,ê&ç@&õ_O&¢/A'>¬'–Ò\&ä0k'&f&ƍ&æ±Y&ÅqL&ÖfÉ'
¹æ&÷½&Ÿëà&Å_&Ñû×&Ÿ&C&è@&"´&Å=r&Ìt(&žê&è›&­×&¶T·&§j"&²ß³&œŽ£&Ð
x&ÆÓ&Åeœ&¼oö&êEs&¼7»&ʛ'&lj&Ú`,&¼£&|"w&Åc'&¸_&Æ8r&ÌÚK'&wq'©á'&Øè†&̎Ë&»e¡&ÉY+&‰°b'i?%É"&ÿ{%&¹Ï¹&ánB&Å$Ø'	éS' ·&ݵ|&¬e¼&°†&̈Ì&ÄØw&äyã&ÎÏ&é¼T&ÿL¡&‹f¢&»Pä&Æg&Ûºý&ä'=&ØÚd&ÏÌ&ƝÃ&¾=W&½?\&Åg&¸t&¼Rè&Òsø%¬<&ÖA&À=&³Xë&Êþí&¾<ƒ&ä+p&.rÒ'æ'Lƒ&¼ft&ÑI 'Óþ&¤Ê&¶<F&ƃ&Ì°Þ&º&ÇUL&Íwð&Û¿^&õQx&ij&îÂc&ߜµ'B0½&ªúÿ'ùž&¿rP&¿Æ&¬è&±ƒ2&Íø+&®Úª&­³ì&˜S& Êì&™9±&Û
='°&¥cZ&Á¯F&ÍZÑ&߉&ݕh&À·&Ê^È&ÕZ&ÅõÐ&Ǿ]&Èö&'Ø—&ºk…&¾YJ&½~ &³ì×&¬š7&µ
›&¯'f&ÈÉb&ÍÂ&΀G&Àñ&°E&œ"&¨®*&µ&¹ÇH&½Øl&²Õš&¸µ¶&¶[=&µÉ~&ÇeÓ&Ò°C&±Ñ®&º&Ƽû&ÄãX&³O&Á>Ñ&·X& §&Åbc&˹‹&²xå&¶¸&¶·R&ãà&´Á^&©^&¦8W&©/&·&&±Ñ±&±I&®¾:&¥5&—åd&¤Ø&À7%&Åòv&ÏiÚ&Ö;Ò&ã"&°‹Ó&£Ó¨&°"Û&¤‰õ&´Ÿ&²¶t&þk&˜lh&«	h&¸tå&´öW&²¯è&°4œ&® I&´|Á&ºÂ&¯¡T&Čò&Á"l&·R&§Í&Æ£Þ&ÅÊ©&´´ù&³ä%&µeË&½p·&¾é¨&ÂèL&Èâ2&ԓœ&¼p«&´‰&¸Y&¸ýL&©Ž&»É"&À¼&«X;& Ü&«ú3&»/º&Çi'&ÅÛÂ&ÍèE&¿[†&»7Ô&¬)&£"®&ÇC¦&×tÄ&Ì\T&Ëï&Æöm&µL&¸ó&·vy&È4C&Ù6Ë&¼Ž³&²¶Œ&¸€ù&¹&¿#Ø&¹Éò&Â\+&ˎš&ÉÊà&¿6œ&ÆÆÀ&Ågt&¿á±&À©&¶ûÃ&¹
R&¼ÿz&Àci&¾!&­µ&²‰
&¸&Ãtü&ɳŒ&ÆÖ&Õá{&ːÒ&¿‰¡&Âà&ºó>&°Xí&­{ï&±$¹&²†!&²Ì\&º¬&·Àù&½w¾&´8H&¯Ã&ºžk&½®`&½?q&ɟ£&Åë&¸àÑ&ºüó&½&½]&¼8n&·Ÿ&±¤°&® …&¯Û²&¶0r&µª&µø&Ë@"&Ĕ	&¹šÉ&¨2¡&§{™&®(Ü&·ä˜&Á2+&­ao&¯ã&ÂÙ¿&¿ê•&¿â\&ËéË&¿Iä&³a³&º"'&¿…&¾qL&Ãor&Ĉ&¿øm&¾ñ¥&½
E&¼du&·å%&Á"å&À"\&¼·þ&¿'c&½©•&Ì?&Èð[&¾¹P&½4?&¼Qõ&Åç&Éë&¾	ž&¾p&È¡Ÿ&¹éD&¾X&Á‹'&ÀI­&'n¦&ÇU€&Â!Q&ȋ&És`&Ê´&Æã&Á'ù&Ä_&ÁN<&¼e"&¿i&»†7&·1"&¿ò"&Ïw
&ÏÒ&ħg&ÊÜì&Îô&É|õ&Öä&ÅN&ºò_&ƕw&ÍSç&ÃЙ&½òú&ÀBÒ&ÃA«&΅+&ÚmÉ&É2r&"ö&Đ&ˆ•&ÁŽ"&ÄJK&ÑÉ&Ïüe&ËÝ¢&ÀŠ¨&Á؂&ϲ&Ôl¶&Ïwf&Ϟü&Ô¤"&ÀÇ	&¬&©BJ&©^&¶q¹&ÉÕÿ&Í1©&ÌbH&Ïeø&̌&Ñíü&ÓôÊ&ÕÃx&ÔÎ7&Ïd·&χÞ&Ͳ4&ÑN8&Öì­&Øà$&ÊÙw&Ëþ.&ͯ&Ñæ&Ç{i&ÃÐÍ&Íûg&ÎТ&Ì*$&ˆ&&Ñ0&ÓDR&Íùu&ÏíÕ&Ø9&ÕªU&ք&×éõ&Ô¬&Åâ˜&Â.&Æõ4&˚&Úal&אÈ&Ñü&˳\&ҋ<&ÍóÖ&ÎÒ·&Õ<º&Ò¿ç&Ò¥˜&Ð&Ð^9&Ô{&Óe&Þe#&Ïs&ӝ&ÒÑÌ&Ç †&ÏUÊ&Óøœ&Ó×Ú&Í4Ü&Ò:Û&Ùƒ&Ò	W&̳®&Ó=Ï&Ò"¿&ÕT&ÜÞ<&ÜO¯&Øõ¨&ÒÒz&Ë6i&ÐIX&Ôý&Ù&ÕRc&ØÈ&ÜK&ÙûÜ&Ëš&Ìç&Ò£ˆ&Ø&Û~£&Ûup&Ùëp&Üâö&Ò£Ñ&Õýã&вi&×gf&×SÛ&Ô5Ì&Ùyè&ؑÝ&ÕWn&Ò¼«&Õh&ÐW@&ÖVÝ&ÙßB&ß½ö&ÖZ%&ÑÁ>&Ù,&Üø[&؋«&Ù6&Û4Ê&Ùg&ÑÀ!&ÝOË&Ý$Á&ßXŠ&Ù$&Ó	µ&ÏÖ&ÇXõ&Ô÷"&ܝy&Üqæ&Ûƌ&áEû&á
&Ù£&Òmê&Ô¬Å&ÑÌ3&ÖØe&Õo&Ҟ&ÛTj&×ÿ–&Ҏè&Ô3|&ÖÖY&ی&Ýï&â;F&àp&â¨&ãµ#&Ü
&Ö¦•&Ù¬à&Ûü
&Ú݃&Ô²…&Ûñ'&ښœ&ÝÃÄ&Øí'&ÓÐp&Ôº&Ø»s&ßáæ&Úzb&ÙPc&âtâ&×à¨&ƃ&Èæ_&Ëm&Ñş&Ô¶&Ó­É&КV&Ïݖ&ØÚw&Ôºz&Ø(&Ôã®&̀&ÙÊ@&ëC&à@&Óak&ÕyØ&ØôÌ&âc#&ÞXÂ&Í×&Å=	&ÍÌò&Ø7&Óæã&ؗ®&ÜÑ&ÑøÉ&ʔÅ&Ӎ°&àJ&åÛ&Þ
a&Îع&Յ~&ãô'&ãS&ØR&Ôw,&ؽ5&ڟ'&âµ &ãAý&á-&Ü5ô&ڔØ&ÓM&×í‰&Öo™&Ôç™&çcÀ&å®Í&ÚÁ%&Ö<|&Ð5V&Ò!È&ÌöÀ&ØA¥&Ü~J&ҝØ&Ք_&âa|&ñ÷ò&êu[&Ù²&ÔÂî&Öµµ&ØÐ&ÎÿU&Ë
ë&Ê©–&ØÓy&×¾¯&ËÃ&Ñ6ÿ&ØÏä&Øþî&Õ
H&Ðg&Ë«l&Óh}&ÞãÑ&ؐ-&Ú[v&ã³&é0]&ن?&Ӏæ&Ôíì&Ù|&ÔþÙ&Ù!&Ô´Ð&ˉ¿&ÔÛx&äé¿&æ0b&×cÀ&Ú¾Þ&ߤ˜&×3Å&âí–&Öóß&ûÚ&»®
&·*]&Ɗ8&Çë|&Ð{J&ӗâ&Αû&صð&Öñ*&Ç#¸&ÊH&а&È&Î&ÆÐ?&ÌÂþ&Özj&Ü ç&ÝÜæ&×݈&ÜÁ©&Øêœ&ۍ'&ßÞL&äðâ&Õï«&Ð}Ë&Øð=&×n&Ù|§&ÕÞ)&à¿p&Øò&Üö@&×r–&ÕÖÒ&ØЉ&Òm&Ö¾È&Ñږ&Ða&Ø5º&è¨&íä8&âþt&ÖÈÇ&ßßE&ބ¶&ÖªÕ&ߦ&ës.&éó¸&å×G&Üû÷&ސ‡&ØK&׳-&áÜ:&è3à&Þ&Ójœ&Óë›&â&æÊp&à°&܁'&ÒÀ­&ÒP@&ß&çBÉ&ÜGÈ&嘆&ã½Ò&Õý
&Â&Èè)&Þs&åý/&ëî&ïiB&ê›Í&֖˜&Üa(&àÖ&à‹T&à¡Ç&Ý"í&Ñ&0&ÏÓ&űK&ÒÝU&ÖÏ&Ûç¢&á)&èaê&Þ9ñ&Ý;\&áÖé&êÀ&&껫&æ/ &é3Ý&ÚÕ³&ÛÛ#&Ԛm&ÌÕ&Á¡ˆ&ĈQ&Í&?&ÝýT&ÜÚ¤&Ô	³&Ô.™&ãÇÎ&îŒ=&éøZ&Ý:,&؀)&ÍÖk&ÑÙ|&Ó
È&ÏÔÖ&˅¤&ÓO&âÆ&à-ñ&Ü¿²&Ôp°&ÌÃâ&Ј&×Es&ÙÓ&Ù~9&Ø©&äÏ)&áïÄ&ÛϚ&Þø&ç»ÿ&Ù[—&ÏÛ¢&Ñ(º&àæb&攀&àéy&æAÀ&íÑ&Ú×À&Êú&ÑNï&×ÓN&â^Ó&❄&Úƒ&ÓÎP&܀'&×0|&Ø&Ö!&Ë?&ÌE&Ϊ&Üw&â:ô&é•#&æ<&å¥&×IW&Ø»u&ÜÊÄ&Û¥&Ïgš&ΌC&Ò¨š&Þ¢&Ð[Ÿ&ßð7&Û
i&Ó»µ&Ëë&Ð~[&ß­&Ü}í&Ô!^&ÜüÐ&Ü~ž&ؖþ&×J}&Ì&ÃÔÓ&ËVÓ&ÝI&ä}&à+&ãþ´&Ðɕ&ÏoŒ&Ômp&ÝÈz&ÑRU&Ó®,&Ûfº&Ýak&ЀA&Åïc&Æš&Ò¤6&ÅàÏ&ÏiÂ&Økÿ&ÔÓ&ÞÅr&Ýf&Õ)9&Ôdà&ÎPM&ÈB
&À˜i&×i¼&Ö{n&Ǧ&ÇÜ&¹C&ÃëÎ&Ô@&Ѽ&ÍÑ^&ÒÎ&ÏO&Æ­£&Á¹U&À²Ý&¶³¥&¶ù&´5&Äܵ&Ϊ&փÿ&Îq &Ì;H&Éè"&Ñ*&Äá³&̵ý&Á¿ò&·Í«&Ë=e&ÆBQ&ÁÇY&ÀuË&¿f&¶ˆn&µ›F&·–&¿Œ®&È¿(&ÄwŽ&ÇèN&ÄÇÏ&»wÂ&¹Èr&¼ÄÆ&ÐN&ÈC&¹ËC&«N&ªŒ'&Ápã&Èx'&Äø
&½¦ô&¸Ü'&¶TT&µÃ²&·Ø¹&´l¥&½V‹&¾X?&µN5&¿žj&¼¸
&¸I…&·]J&»"&¿{š&³ÚÐ&§¨a&¤†&ªÉj&µ«&½®1&¾"·&µ6&½"a&¸W|&±×&¹Aü&¸ka&³F˜&»ÀŠ&¼X7&¿šè&¹K&¬×&­ôV&°"&¦ÅÓ&»@¿&½ý&´Š·&ºv&¨f)&›Õ‰&¬<"&­&§q&µ_&¿˜ò&·<è&¯å&¬Y&¢™
&©è&µ… &¯¼ç&¦Ô&žÖÀ&¢>7&ªì´&¬çù&¥ç©&¨Í·& ‹"&¨œ®&­ô&µ•Ÿ&±Ñä& §s&ž<S&µ©U&«Ý& ŒÅ&˜³O&™<O&±]ª&­%I&™^Ñ&¡Ëd&ªà#&£cø&«,ä&­c»&¦¦ö&•Õˆ&™²Y&"©¾&Ž2÷&—q'&¡‹&§h&¨ôÈ&¢"&žPó&—™M&¡Ñ&Ÿ/¨&ë'&Ãœ&šÞ¾&¦1ò&ª‡Ä&™Ñ&™©d&šD&™žÜ&•œà&‰ÇÛ&•ZÇ&ž:x&–Sß&"fh&žXß&žj#&–-½&Œ³6&¥>é&¥Ù«&žÀ&'(š&"Xù&›vì&šf©&'kô&W&§7!&¤TÆ&—"&‡"½&‹FÐ&‡=È&ƒgý&—1j&Šn÷&}ÿ&ŒH&*Q&—W&"7&˜5Š&¢þp&"Àb&Aç&'&†]C&ŠÞ\&•h&"Nb&—¢ô&ŠÍ§&Œ¢G&~S&‰õ&Žå&'®&ž^&‹/t&‹¾&".&"rr&™<³&˜ìé&™sñ&'Rº&Œÿ&‹‡&·Á&‰²&lÑ^&_üY&†ßí&€&p-å&‰Ðž&"Xf&Œœ&¢c±&—Ù:&æà&‰<ó&†Õª&x…®&Ÿ³&ŒÐl&t"z&‡)@&‰t &ƒ^?&…¦0&ê§&—±t&šò"&y[C&oß&'AÆ&šÙþ&" ø&l$x&K¢2&‡×<&ºL&¡WgÀÀ&Nu&‡É+&EAY&0&/š‰&=±¹&[8—&b~&‡Ø•&…šT&R9	&BTc&t¯&è&ªTÞ&ŽÇÁ&6ø&=š&cÊ&'#&…~›&aÕâ&sù=&uNy&u–&–Ÿ@&¡Q¹&;²'&Wå;&z¶B&smâ&QLH&|"ª&^7ù&C£2&Z‹&sàÄ&z'Ô&a™h&"Öü&—&hº&p¹&¡%˜…&F&>¥&=þ²&qóÒ&¦9°&‡£&EÑ&büN&œ'r&¯z%³Ö'&ˆÀF&,Ò&6³Å&e Û&"19&}ܪ&cÀ&ƒLœ&…š"&{ö(&d]?&V•z&"&§"—&Žs&,ž&AVo&zš‡&•ÀB&aÞÄ&9€:&OÇ.&lÜà&"~Â&¢*™&×Ç~&Wǜ&fƒ&7çÔ&RE¶&hi&€@&—i&'yU&E'è&eæÛ&zÞ&wK&€&U•&vð™&"ôã&U8&`»&'1®&yIˆ&2Z÷&#Œ9&I&_… &nh@&uþ&V‡&hõ&€Â"&…ˆ&u¡&sÈ4&'Ë@&nyº&]Á…&]ü&>">&H¼À&fq&geC&Z#Ê&i)M&l3ø&`V&nDâ&`µ&,Û¸&7H&2Rl&ZÂy&dU&T'&Q5'&Xï&^'&^ۓ&Hk³&1Å&C`¨&g÷&dù‰&\²W&hÂ^&gôº&bF&U³ó&VÊ&W|#&b6ë&"¡&p¹û&w¥«&tWÿ&Vû&]Æ&Y$&UzQ&`Û±&n–&r5ó&]Žü&Zœ&Wì&[-&k5´&bíù&o¦Ê&k³õ&Sؙ&ZVK&_‡Ý&f~²&u-0&p´f&`ŽG&W…&[»*&`¢ç&X>€&`^O&P²6&ZúP&Nmž&5…;&=/k&A¨+&.|Û&¾á&!‰&F¾&Jº
&9ý»&?|&MÕ&Så7&P0&L0ñ&X¾&RÖ9&X0Ð&U [&J›ê&<o&,ûQ&4'Ö&HÙ&Qþÿ&Yͽ&T‹¯&MŒE&?+4&F°&H>&?L&G˜ï&Ws&a'·&[ÉÎ&Pض&N¹;&Zéú&gÔ¸&_¸Ý&FWÆ&B¬™&N'°&WÐà&V!*&U{&GìÊ&WL
&UDQ&M2b&L(d&D"Ÿ&L3†&SÉÚ&W"&O@&M‹»&V½C&Hù»&V6Z&MI8&9Öê&OÝ&Uˆô&T…ø&B–&Fdj&UàÄ&QøÉ&RöF&P\¦&a"M&kx&QB&DvÛ&Kĸ&MX&H¬i&S-&P=µ&G³Ï&6˜£&4l…&PQ&ebó&a¥b&Wíu&T
Î&Ru¦&T6&YšÏ&["^&H¬:&Gëx&F|.&GUR&KH&['p&Ocr&EÍ
&QÀÊ&Q9&Kc&X&cž&a~k&\Ä]&R¿Ü&NOî&T—&OBa&C¨è&MAà&aw:&^Ã&]ë;&ZÅ5&PMÞ&K4&O)ö&OÎI&IvB&Vϒ&Vg»&d|ÿ&]°n&MHí&E¯|&B'L&IK&NA&Yع&ZÎë&f7³&]â&N ¢&Fe&F!¶&WЖ&cg&coÕ&TP&V.Á&\Îh&\MJ&I§&@Ã~&K@‰&PVâ&L]&]‡¯&["²&^²Î&gà~&Y•W&UfÕ&WÛ«&XPm&OZ°&Qê;&P­é&UÅP&_£ &O¾Ã&Fû&G'&PºQ&NŠ3&U&3&X4Í&T&X›Œ&VEÚ&J]&SùÐ&iWL&d.Ä&Yþ2&GÚ#&N•A&TÜR&Q¸#&RCª&[Z8&Xi&W¯d&\ª&OËå&[ýŒ&Vm/&]l&W&b&ZòÄ&\Ÿy&\'ƒ&[û±&PéT&WÏ&Y&X|e&Zß&&Xþ&[.&Søw&]€&]tV&R}'&WQ&Y³&]Î&Y-&Tý¿&W&eG–&kí'&aŽW&bŠP&mY˜&cÜý&W"°&V"ë&Y8x&YÁ£&Zyf&Ymz&XÌb&[­&_¥ý&aÔ8&VŽÃ&Yž&^i&e•~&jÐå&\_e&ZtO&`^¬&aîá&d‡{&`
-&SëD&]ŠL&aaA&j'Ñ&_ñ5&_¨&XÝ&\âì&bÒT&e'&e½Ò&jƒ­&bek&W^&\Ï&fý&kˆ&i¿-&g:Ò&b	¶&g4&e|&Z`Ô&S)î&]½4&jâL&`7û&d B&eÒì&dïË&b¶W&eØÍ&g%&i8	&cëT&d8&k~&oj&c%¨&fn3&g['&f.c&^óÐ&^F&]*Á&d–]&d¹ÿ&eº&j'=&lwô&l ¯&aq%&jÚ&ln&fªæ&fŸ&lÒ'&gW½&iìL&knØ&cQ&&d9A&a~&`á#&kZÚ&gäÇ&^Zh&c'i&dc:&`A&cÁ²&gg®&rB&rc¶&rÎ&r^b&on…&q½þ&r±&n¥&hql&dpS&faw&b#_&Z!4&f¦V&iØK&g:™&g·ï&f­é&f¬Ê&pº¾&m²?&m»ø&iFÜ&grÞ&iÛÙ&mœ¸&j[Š&pÇR&kv¤&kO'&n4&hŸ'&mÔn&qOÏ&h&m&kŽ
&gJ&dEU&fÌq&oQÜ&húP&iL=&l6&l` &pq4&mÏØ&qª&oC«&qÉ&q<&iÒ&j—Þ&o'&j'¾&is"&ih#&p¾Ö&p"S&s÷ö&p™&lìß&hÁë&j5&oêá&lf'&jÌ#&d‹&mÌh&oÜU&ov&oi&n8ª&ih&kêï&kãg&gôˆ&läÚ&kMŽ&j
!&fsý&i!=&m¦à&mLO&qq—&mÆ'&h&R&k¬…&j§ò&q]Ê&n+¯&j¼x&kޓ&eŒ&hL?&k¤&pŒò&mñ&nª¾&m´&j¾ú&jSZ&oz=&må&n"&pü&ncë&hÈ´&gÝ,&hûÍ&gvó&eÝ&_ý}&f÷©&iOÛ&`M
&ZO£&JuÏ&M"&]Q{&`øb&Y¯›&Qù&^.t&b°8&e"¦&g'ã&eX3&kìÚ&q$n&c\Á&fÉ	&mæà&l\Ý&m~Ù&m_Ì&h²&f¡'&`­'&ií&o(u&i†&hxŠ&dYû&dò&jÊ&g'È&gÇC&nÛ.&m-&&n0ß&q*K&oÓM&p÷&n›&ho!&h*r&eEŒ&dF³&g>&f>»&h¡ù&l¥¬&mã&p+x&i'£&g·&eѨ&bá&cž%&c{©&b_î&_Š/&c¬&jÎ:&l,N&i^&fäø&dÇ&k ­&q|˜&m\&i
g&g$Õ&i|[&`è&a¯&aöG&cƒ»&c&&kª&pw&lX|&i?È&e Û&d«C&h# &l•Ô&eªÂ&aÈ &e§˜&jÔ:&hÐÏ&cÇN&e]'&dÎ&i²&`T&]ˆ©&gý&c^§&e79&c1©&a†&`*Ù&c²)&e|¥&m¨&d[r&hæã&bö=&^¨Ž&\'Ï&_Ò3&[&Xòü&XƒÊ&\Ê8&_…&_IÂ&^&f*D&k"&`úB&ab‰&e2Å&bsŒ&^*
&a– &d¹À&\Ÿ&`‡ô&\ç²&bšï&^Fæ&W.¸&iâ#&b%&\û&fÿÆ&eNj&\Ü]&Z7N&Yï¯&]ƒ&]à&WÝ&Wâ_&bê¯&cüµ&d:Š&Yõã&X54&XÌù&^Ç&e&^
J&c¾›&a
q&cK&e"&`¤&a(&aL&b~&`>u&c4š&U	M&V+^&O^&,õ&!Ü&(Á‡&0ÁO&0±Ç&2•ê&:J!&:¼l&Aã&&?Ãv&@83&E»2&K†l&=Èa&:£"&Dw&H°ç&Hœ¼&HMŒ&IóW&NÅ=&GX&@9&Ež&K.y&G¸…&Hëß&Hâ©&Rç&G[Í&:PÄ&@»·&LO:&={W&CnÀ&EL&H¦Š&GkŸ&=ŽØ&?çÀ&<ü&N—"&Ha&E'î&D©&1e&?•å&@â&DžŒ&JûQ&@å/&=eþ&IIÀ&@w¾&(¿Ï&Çå&â&(XM&-mË&,‹2&.«Ú&+i&2VC&9Qú&5Åã&-Mt&/xy&7p¥&-l&%:&2JA&1UÛ&9ò!&;Ý&9—y&8	p&1â·&0~Ï&1œƒ&3LI&6;\&/''&1þ¹&0à0&.ˆí&.̔&3#&-Žü&3ëd&.ÌÏ&2Ü|&: Ô&4û&/í&)—F&.cæ&#х&/î&@Eï&9š—&=ÿ&Añ½&<=t&>~+&4"7&1Ñü&;‹&&*&#Z&+
&OC&Ë3&a'&Ý&&^³&)æÕ&&gN& çô&(M&,Ü&,D&%·5&|î&%÷s&(ƒ÷&$¼S&#g&'ls&'{³&%±&*NÉ&.ƒ]&-sa&-ì&/û&-éÄ&+a…&)¦³&$ë&(ϳ&'Uˆ&.ðx&,Õþ&.:&%ßã&*¨B&0õ‹&'(Þ&%­^&,†&'&)Á1&%<ö&%+R&.B"&#¡&2¥&-ë&1Ù&ps&&1	&+œd&)C&1µ&!Eƒ&%¼¿&i &jÒ&
ª¯&[ç&pØ& …‡&c¶&Cz&~Å&HS&G÷&ÿ&X&&Ýû&+À9&.ö—&(;C&‹*&g&±J&"TÅ&+˜õ&$TÇ&'1& ã÷&$Î&´t&ߕ&#T&ÛA&Gp&÷Û&&4&Iç&kN&	º&Õ&w&Å&#?s&Š®&;&)£&õ+&"ؚ&è´&9Ù&Ç#&XB&š•&K&Ò®&óŠ&ý&–X&`	&–ð&Q—&	«ì&;R&&#´ü&~¢%î~´&9o&
õ¼&Q&7e&«@%õ"3%W1%L‰@%Vlq%RV½%XÔ%OÄç%YmŸ%U‹ %Y¹%WbX%Vó6%XP—%Y‰§%VÖ%\›Þ%Y|T%\P3%YòJ%^¾+%[I÷%Zí%lj"%[Þ%Mv'%L¿[%K˜Ì%TÓ%eAU%_ˆÔ%XtÊ%L¤3%M7ó%OKÞ%^X%iZÍ%\Hp%UÁ%K\Q%O)'%V?ÿ%b±¥%^t·%LD•%NÕ.%Píl%[g"%]JŒ%fƒl%Yx+%UŽ%Sï!%Pê3%Z؂%h¨ô%]°´%T#%SA‹%Y§%Yì0%bÐr%d܄%O%MՒ%Oƒ%W¨8%Xë§%^ín%Yæ %PJ®%Mûå%I'T%UË`%]f•%ZŠ%K;›%@Ì'%CÄû%@ޓ%KÔ^%SÇ%I;%D"ã%@t%Gª™%P´%fÚì%_L$%Ja6%>½`%9ÛÃ%>ÑÍ%D£—%L€q%Aù+%;¼ö%5`Ä%7E%>þä%A%B"%<rÃ%3VØ%1YÐ%4÷Ê%<æ'%E—>%>Öt%>ç%5˜h%5Úª%7|ñ%@†0%:²%7c¡%0‹#%/çö%."þ%97—%>€Í%5(%,Oe%-÷è%+^€%0Èu%2k6%6³e%2SJ%-%-Þì%1ß%-{±%0¢Ý%/,%,҃%)uÇ%+{?%'¸%+·2%+,%)ßù%%Dî%$æµ%$Á%$IÏ%$Ýn%&dE%!Ʉ%#—‡%z¡%"i6%!4%#-_%!øþ% )ã%˜¾%Q8%Dg% gç%"?P%Á>%q%­Ý%øx%Ö%0%¼è%³%¡˜%.š%–%Ö%+%0)%ö¡%W%‹%'%Ž%'æ%Ý.%6à%ûŸ%=%T%
´%%%]Ý%
O%	å%HÕ%
¥ø%î.%‡l%Pù%'÷%"•%ñ¦%ÇD%`%‹%ݦ%!š%«m%ý%ýà%ˆ%	R%±p$üØj%ã~%¢%[´$ú¦$$þá$÷ãÄ$ùXÙ$÷™½$ú¹j$üT7$üØç$ôñ$õb$ð«¡$ñ¾$õ&ü$ô¤‹$ñS­$ï±$ê4Ï$ï~Õ$îÿ\$òæ$쟳$ïÓ
$éÏ$é[ˆ$çr$íDr$ïuƒ$ïñ"$ç«}$êEY$èp"$ê­Á$ç4°$é$çݚ$å'ò$æfo$æè$âj¿$äKã$å£ñ$é%¹$ãÿ$á¢+$ÞìH$åX^$ãbŠ$åî¡$ä1$åK$áÎ>$áÏ$Ï[Ÿ$í>$ßè¢$ã'/$Üÿ¯$ßN$Þ5k$ßp,$à–$àЁ$Ûï=$ߛí$ß÷_$Ü6$Ü$ÝaN$ÞÄ$à5ü$Üx$Ü&$Ú<$àaÌ$Öð^$Ûæ!$Û$Ùx`$Ôvf$Ôt;$Ï8"$Øç $ÖÝK$Ý­7$Ó©$Öße$Ôùp$Úq,$ÔJ$Õ(¼$ÑóN$Óâ$ÍwÈ$ӛü$Ñ›$֝»$Ó)í$ÖÉÁ$ΔF$Ô´$ДÐ$Ó ²$Ø«a$Øg$ÑW¢$×G4$ÓQ´$ØgU$Ջ'$ÙÚ<$ØÍÃ$ÕÊ?$Ñ59$ÔÊ8$ÒpÃ$Úgs$Ïm¬$КZ$Ñ<<$ÕkÕ$–‰)$Òv $ÐoP$шZ$Î0 $ÏJï$ÏC$՞§$Îò•$ÔÕÃ$͌r$ז $×(¢$Ò©$ՏÚ$×Ú:$ÓK-$Û†$Ï!/$֏[$;m$Ïú—$Îɵ$ѶÀ$͜¸$Ð&$Îmj$͵Ê$Í»ž$Ðn4$È°W$Ïê¶$ÍUH$Ñï$Êפ$Ðç$ÍK$ÏÃo$Í»"$ʹ$ËÃ$ѸÁ$͉i$Ó¶$Ó´y$Îæê$ʕ'$Óðp$à…À$åoV$꿱$ÚlS$Ê_$ќÖ$ÊïF$Óíû$Íg[$νŸ$̏$ÂÌq$ÉÄ$É9'$ÍÆ$Ó¢$Ës$Ôº·$Ðî$Ó³$Ì/x$Ö}™$⼫$ÚÒ³$Ô¤$êÜ!$îOÄ$éÛ-$Ь"$Ùz#$Ó÷T$ÕP$ßÃ($ðå$êÖ$Ù.Ø$ϐ¥$Ó٘$Ù¼$ã#=$Öî$Øk®$Ï'@$Ùt¢$Í÷¸$Ú	'$Îü_$ÕU$×$Ü£Ã$Ôwî$ԃ $Ï«Ô$Õm$Ìý³$ÐA$Ó[g$Ø;à$ÍÅ6$Ñ1Ž$ÑF"$ݲ…$ÖÝh$õû|%Ë%~%$ë	Z$çf$ÜÍ$à¤æ$ؘ$Û E$à!—$ã"$Ù	H$áÃW$Ü..$ߘ$ÞBä$ÞçS$Û$	$èšþ$Ý*t$àŒÃ$Þ$Ý%ƒ$҄¯$×YY$ÚȊ%0$ôó$ò6¬$Ô§l$ä(õ$â'S$èRÍ$åWV$èõ[$ٛ $ÙGt$ց¡$Ù(¥$Øóƒ$æ¨ê$ì²d$ô¥»$ä$ØãŒ$ÓZ$×çé$ÔV—$âS,$×s¤$ï©÷$ã$Ø)o$Ιx$Û1z$Ôv¨$ÝÀ@$Ó-$àq$ّ}$âú$Ö÷º$Ú\È$Ôü$Ûmâ$Ü,ä$Þ˜$ÚÌã$éð%$Üh2$à$Ú¿M$äºd$ÞdÀ$ÚÙk$ÚM=$ã'™$ݖ($çOì$äÁâ$æèk$䐢$èã($åwÌ$äˆ$çjÕ$ì
K$ïÕ$ò°$èv$êz3$äì#$ê×î$í%É$î'V$ë<i$øx$ê†b$öîü$òñH$í2"$î3$ý
c$ö%g%;Q%U%f%
Þ£%'›%çS%À˜%&˜Y%vÚ%ì%#Ch%%Œª%:Ì%§^%é@%)­ö%#÷j%"`"%F
)%`|%,Û%!À%v%7¥%<%9t§%2Ý$þšY%õ9%Õ¯%€<%S
$ú[T%7%™¦$ÿ'¥$ÿÀ™$é¾$ã
¼$å›#$æíX$ë$â@¯$Üì•$åÖB%Z$ê¨ô$Üzg$æõï$âš
$ëܸ%ï%yƒ$áÖK$Î͜$÷õF%¤è%Ñà$ìÿ$Ñ·ü$׌\$îß%ÎY%
k?$ýk'$Øañ$ÞÑ$íßc$êz¥$ãÞô$åC¦%¢$ùää$ݼ$ÏOE$؛Ã$ôzä$ôˆ%ÝC%ñ0$Ò©ª$É\$Á;$Ƅ\$耀$ý-h$õ®$áïÙ$Ö§¯$Ús$ь $Ó´«$ÏW$DŽƒ$áU$àK$щÚ$ҝl$Ýðb$Üè$Ìü{$Îl$$ç5$ÛüA$ÍÆ¥$¾«$ÀˆJ$ÐäF$ÝO"$Á°\$ÁÀð$×-$ٖÀ$Ïr2$ÇÞ$¼AH$¼šF$āÈ$ǚ>$¼_W$¶IM$¸çŽ$¾eÄ$Ç4$ÉÆ6$½'$¶Îé$©ßô$µ6)$¼w$¸QW$¶Ð$ºB$®æa$«iÿ$º6C$´#	$²2€$·Na$­»I$®"Y$®"a$¨aN$ŸG–$¤Ç©$¨˜[$¥$¡—¦$£ïd$ž{Ï$ž`Û$ŸÝ$¥Ã$¤'™$ž9&$›\U$áu$že;$£`$Ÿ$ ¾ƒ$œM$™çt$—ÝÂ$ú$¥I$ ç¨$œ<Ô$šÌº$šõ$$ž¿«$™Äç$š¨"$˜ÕÎ$šéo$šŒR$šú§$•ŒK$Ô*$¼ì$À},$"‡$—*©$'Z$V$"²ß$œ$—f$"Z$"k‡$"$ô$'}$‹øê$	è$>õ$Œ,$‹c™$‹‰$'¢$Œ È$Š«"$‰{Ð$‰è^$‡k–$‰ß$‰1y$Š¼Ž$‰B:$†wo$…Ó'$‡u$‡"V$†Vç$"\î$"øá$‡$$ŠÖ$"òE$'È£$ƒÓ$"Àx$'ä–$†¢1$"-¢$'-³$­$'Ì´$vݲ$yû!$tv.${œø$|:]$y÷9$v%™$t,è$qƒ7$w/*$pï$v-…$tPå$x€Æ$wÚ$}6$z·>$»U$u Ž$xðI$vžÖ$wԙ$xÝ$x;ø$lù±$nèÅ$gs&$mk$lhê$k 7$f1Ý$hÅ3$dÑÃ$k	²$c3‡$kك$n­¾$møÞ$gÊZ$gj4$sá	$€n$rÍ"$l$ge$mjš$k•Þ$uðõ$c†Ö$fjd$c­$gñ}$h3L$khÓ$d·Y$^E"$_0ž$b‹¸$a¾$ešJ$g"w$f0$_KÖ$hP'$eÜI$f©	$vþp$nز$eÕé$cì$cZ.$gd}$d^^$g±t$f]$g`$dã($aB$^ºú$b6}$aÄg$h«$o1ä$g§$_J¥$^$WwÆ$^öµ$Z\›$`M$Z{³$cDû$_:$cšy$\ñÒ$\d+$Z$hK‹$i˜ä$†>u$…uÿ$q-ó$`¬d$WŽß$TW©$Zræ$^U$cޅ$\~
$[Î$VA$[ëb$^¥$bNj$uò³$^ …$TÛP$W‡ì$Rʅ$a¬$`í^$^õp$YGŒ$m\œ$vv™$p"ƒ$h:m$[±$SOì$]"$W=d$Vh™$Q%Ç$OÙE$TDæ$[SÔ$XÍG$Wk$O²C$SÇæ$M±Ã$\Lž$uS$m'‰$XZk$Xws$Z:ô$Vã$SG$Uåo$R'$V¹ý$T+º$Soç$O	¸$TjQ$i½Å$S4$Vñš$Xsµ$Pë¬$R;ã$N18$Oe$SP$X²'$Ndp$U#É$OI$U=¿$Oó$T°ó$SÏ»$_¤·$k=G$fô›$SWa$Sv$Wž$SÃô$S³ê$T–f$V
M$[*L$Y€Ð$`g$VI$^y4$Q—c$Q´$Z°$iÑ$d£Ü$W
×$Oý$RLË$X+r$[Óë$SЌ$UDÖ$W$\ˆA$Xúë$jÄ$dŠ $bÇ¡$ZÁÂ$_9$W³$[Åß$aÂ$`¼x$Sš$Vû$Oáß$[ג$Xkº$['è$Y}Á$XüB$[$VD$Xœª$_gf$WïD$`HK$YÔ$_3°$U5$Xh°$[Ú$câÃ$['¿$Vœ:$Y}$`™2$V¯‹$Zê]$YB‡$VNü$UJÓ$[—y$På6$Z$QŒ»$\_$Wk$XÕT$V/$[jE$Uì£$Yâ$Uñ$\èí$Y!Ç$^Ž_$[åŒ$ZãU$Vãã$^M…$Zvq$X›$ZϜ$`¦V$X.$Xjò$UÙq$ZÓ$Z7ú$_¹ð$YŠ$h®ö$_Èé$jYÐ$^\"$^T$_SÕ$][õ$ad$^õ	$]8.$_¥g$Y>$V¶½$W…ð$WÏC$\šŸ$`s
$]¢$mW‡$g8G$hŒu$e!¤$ekê$V¼e$b,Ú$Xã·$_«°$U¾ö$`Þ$\O>$Y'¨$S}|$]fé$Z©{$]¿3$`ê`$j×X$ZK$_ý+$Z–$jï$eù"$fOÈ$k—Œ$poU$b¢™$aX›$\'$cÀø$]G$cêÁ$`¡"$d«$Y£¼$[R÷$`æÉ$aL$VÃL$W½[$WÞ¡$`=t$`FT$gÄ$]]/$eD($aš$dwo$f;‡$hDN$c$ajï$]Ø$l¿š$}js$…]ª$qš\$jû$lsì$lZ›$b°¯$jT¿$a=O$eÄý$hí³$r'$fm?$eôÊ$i3<$rg$g`$l¿©$cð"$i¾$e	Ø$h<;$fÉ
$o´¡$gæ$s¾¨$q/¸$jHÑ$d›Í$i²¨$dÎu$k¡0$d¢ž$nj‰$€(n$Še$}K $s7¯$mzµ$v¬$q$sÁñ$tC$x–ù$}™¬$}žD$qã˜$}J°$r³
$}Ø$q,V$skò$x"«$‡³t$‡†$'/ä$}ZD$,•$~,¿$|bd$~œ$'i¯$~Ç[$U@$~ªÿ$ïc$"'$†^®$ˆ¦$ƒ5$€éñ$€$¦t$‰y2$Œk•$ƒdl$è"$"{³$"3l$ˆÔ$'1¿$…½Ÿ$€'$"5ƒ$ƒà#$ˆ‡Ô$‡ËG$Š' $8¹$…½t$ƒr7$…èn$…Îc$™p$'Ís$'L=$"ª¶$‹­G$ˆ|£$ŽkW$‡yÞ$Ž"¡$'±‰$'¹¼$ŒGð$ž#'$ŽéÊ$‹\=$"Q£$'].$•»$¡9?$­'^$¥Å$¤¾m$šÈ$Œ¶_$"ì®$¦íC$¹^^$¤éO$«['$¢íˆ$Åã,$åɧ$Ó5$±ÞK$»1Á$'\$™·m$ª˜ $®"Û$­Ëÿ$Èî9$Ôk%$¿jÿ$«‡`$¿ C$Éÿ$µÜ$ 1:$°7Á$º»½$Ám¸$íº8%¾n%ï*%¿ù$·¤ï$®*Ú$ëŸ1$ÿæO$¹¤ã$²o®$U±¼$X—l$vu-$Âä$«'·$‰38$~z[$X1$UFš$pNK$‹!:$|\«$cP$jßL$sM $}.ð$'v†$‰&u$eóõ$F·Ü$G±µ$G#­$?ëî$?m²$P^¼$Xn)$Q(½$q(^$ˆ®'$…¢é$Ž@$á&x%™¨$»ßÛ$sgN$u"T${eî$C$4êó$1õ$A4Â$?-È$-ß$G¾â$Do$'µ"$&ü$7ˆ$DÆ$* ¥$6£L$BT÷$@Dk$Fp'$E°û$7ø¥$-•ü$-lN$*a‰$Fœ¾$pv
$"¯1$V‡r$VQV$\ª%$M»»$?ކ$FøÐ$hº`$iìh$`'$^P%$8Øz$%'é$.­ÿ$AÀŒ$1&¨$>è$a·Ž$A(è$&h±$.k—$6üÞ$,X$,Â2$5²Ñ$@NI$NÃQ$&«1$#¼Ú$@SO$XéK$>‡$'‡Î$þv$"ä5$0P¢$(ý$*ø$$wõ$½$§Ò$% †$%u³$'`$Mî$-kr$5ñF$$ü$$@¸$̜$¨$1~$%'$È$"$ãÅ$`o$9Œ$Á$E$·Î$¿˜$û$$)4þ$"/ä$3$‰Ï$è¬$Ýþ$òÁ$Ë¿$¿õ$Ï$'Û$	ü$÷G$3ð$õ$'Î$hù$
yj$æ+$B"$E$(«$ã¶$l$Ø®$:°$ß3$ñ†$/$´Ê$ÕY$
{j$Žd$s.$ŠN$qÚ#ÿ°û#ö"ñ#õˆÑ#þ#H$u‰$­$å$²V$Ò$w$>$­M$'$½?$Ê$xµ$ê7$r'$ô«#ÿۍ$rÁ#ü",#ÿP+$[¢$	,T$W$¹5#ý4$÷µ#øéÉ$÷1$D$W$¾'$âb$øî$Hk#ö́#ÿ^#ýR‰$Ã#ÿX°#ÿN?#øÄ#ûâ›#÷'ƒ#ýÛ#ù›»#øVL#ñä#õ®C#û#ûöZ#íʧ#ïõï#ôw$Ò&$­$¿¤$)Š#ðÌé#ì
·#öî#ñtÝ#ô;3#í¨#îãB#ö:¾$9œ$"—#ðýp#ñ2b$ò#û/1$¨¾#ùd#îê#ëþ—#ð)Â#óä*#üH $Çd$C$NE$
ÄI#ò÷Ù#ðßí#ï¸Ò#öÈ#úBÑ#÷Pÿ#ðÔË#ñɵ#ë_#ñ`#íÌã#ñCû#í}¿#î·e#ëû.#íá^#ïFM#öÃÐ#ñkÝ#éì#àØ#ê/#ò·Ù#ú‰	$?™$-¬$W¥#ð›ä#ù]$»ë#þ¥#ù†#ì0#ÿîµ#ò¿‹#÷y"#ë¡#æë #踑#ïCû#ç–T#íT¦#ìÛ#ñu#ç}V#ë#O#é‰M#÷º#ü-#ò'µ#é$z#êØ"#äµS#éöý#äâ­#éãK#èL"$ÖF$÷^$a#ïü;#ð•#é{#í¦#ë"#ôaË$ñ)$¯*$D#ôá¯#ð'#ðÑt#ç¡C#êÃ#íH¿$×*$¬µ#ó®v#å¶ï#ëM±#ä1+#ìH™#ådú#ë$u#ìá#ðûþ#à¶ñ#ö	2#üìB#í#ã±u#èc¿#âù#äR'#è a$?×$Lp#óý‡#ौ#íW#éŸ#é?##æ(™#åA4#àl#å#â^f#äÂÇ#ÚVA#á&Y#鸓#ïïI#݈æ#ã³$#åÿ»#í@<#ß 2#ï€Ã#üDò#ñe#Üë›#׊]#ÕJ¶#àc®#äiÀ#éÆ#èûé#ñŒ#ïé&#ó-h#ç4À#ö¢'#êúV#ôÊ #ìíŽ#ü:H#òÚ«#ôhÉ#ëSB#ñôÂ#êÎÊ#ð­.#òRò#úV#ë9›#îÇF#ä×Y#èð&#ÓñÈ#׺%#Ó¨÷#ä·#ßQž#ä;ò#ìn"#éR"#ß«£$#ç#æ(#ñ­6#臉#ê#9#â43#ï¯Û#ò°'#ðØU#äÂ#óQƒ#ì|M#÷Uô#ëŒß#ð­>#ðšˆ$ò#øüe$È!#ø¢¤$Õ§#÷{+#ü–s#ýK#ÿW1#ñB|#û<t#÷nl$`³#úH#ü[A#ö–¡#ûÁ#øAÑ$3#üœ $Ew#÷õ#þe#þ•v$¬É$
µæ$/Ï+$(˜§$Q$ƒ1$
ž(#þd¬#øñ#öˆ…#ÿÇ2#ô.$ì>#ò_4#ÿ ê$…Á#û6Ä#ìrñ#üq#÷|k#þH#ÿ£Ù$)Q$
Å$Ç$ÄO$x»$† #ü‡¯#ÿäð$Ã$E6$çí$3X#ö|#î߅#ýgU#÷/Ð$ãq$°p$N#ø®#õv™#ô
4#û#ùž«#ý(´#ùDÀ$á™#õ@˜#ó("#îy#÷cÏ#ëÔ¢#ø¹õ#è¼Á#ïî­#跜#ü½h#ôO?#ûL#í#ïiï#ìÀ¿#öØÓ#ôÞ§$
8%#õ²"#ù¯g$ˆë$#½$e£$µè#úš€$I$
úÉ$
<.#øQ8#ý*3#ö†#ùÉ:#ú$>$¾ž#ô¥{#ÿwX#öuÂ#öKa#õaò#üw€#ñ"~$Sï#ûL$¦´#õv€$î8$–Â$[§#óù$µ®#÷c#ÿ–í#üƒÚ$l#ÿ0®$pZ$d$J$j$n¼#ùDÂ${f#ù¤K$Fü$މ$ ´$›$Æc$$.÷$Í>$Ñ¿$ã$›k#ÿ4÷$›Í$z$'þP$U,$$#$V%$
ïÚ$î"$̲$mu$#ÿæR$$0Ç$
ü¾$RÓ$&ö$
IÂ$tk$	±2$r$s=$ÍU$
|[$ s´$gŒ$ç$Bç$,Ñ$f$Í´$ä"$Ög$,$Å$
Ô$¢‹$
Ò$/?$$F$0^$U$ê6$î"$ON$	\¡$ú>$ñF$Æ$KY$§²$fI$³˜$	/m$
v$™O$Ê·$:Ô$}|$Ӗ$¹­$¬Ÿ$Š"$f‡$€£$xÞ$ó›$¿¡${{$"×$¦¨$»}$%Š9$':!$'± $¿P$(}p$è$"{$V$.BŽ$!J}$L‹$^O$&$•$Ç^$&_Õ$ú$7"$Éþ$W°$!oî$äÃ$½ƒ$|$òk$ì¹$í¤$›$6z±$.Äo$ ½$À$%Ȃ$'$§¡$ûÅ$•$Ó$,Ï$!…ÿ$L;©$O
L$Fúo$=œ$*bÀ$0‡$,\b$,Ö $Að@$%`É$1³z$r/Á$¨À$‡åb$…"M$bÅ}$Nât$2—0$BÊ]$•j$±$S$ˆ7¤$sÐ0$Üà$©	$y²$‡[Ä$Œñ¤$¹m$¼–$žW†$ªö]%G½%‹k£%'"‹%w{%‡%-ŸT$Ô¶†$—þœ$Ò7K%?%ݗ%âÏ%ïØ%>Y%GK%Áž%ÀsÈ%ƒùß%Ù¼%&%%¤õ&0Z¥&m&³rù'fÖø''"…&'p;%'Ø($ëÈ $ý%?]Û%õ´þ&¥¶	&=¾ï&ëY%Ž&%)$רX%Z,%_ƒX%‰8©%ëyÅ&Ã$°&n:'&"´®%¶²—%@%B%C)à%"óq%aìë%°•‡&_ÙO%²-œ%€"ì%¾*%—!î%%EŒ%"›€%.ߕ$óã$Ëíº%TW%-X£%<ð1$¹Ç/$«lî%¿Ú%ÖD$ùm%h¿­%@â$©´–$"À‰$¼!6%_Ùi%݉Ä%+J$Âû"$²ëq%:ûÕ&3m'Oc&OE=%F×Ð%+
ò%²›P&.xŽ'JÕè&‡šz%Ïép%à'ƒ%»ôý%Oa%X	ö%áBš&;Þ%|0%Vg•%>Ýa%$-$Úñ2$Ç´$ù%Ý%½|É&–ü›%e$ãq$³©^$Ÿ¢$öor$çgN$¶qH$óÃÆ$ãC¶$¢
¶$Îò:%F&O1'&+–%=j=$Çù$Û½%p¦%·Î%L¥&>9î&­rD&©Ìe%Ϗú%á‡&6Ã%f'…%ø$΁j$™ï$¿°$Ë-$²`&$Ñ"y%N¿9%¹ö%ô&:&»b&ÛÇ(&óÌ&.š%®Š %¨<$¾ m$¯Õ$óš·$ñ3Â$Ê€%º%†Ãî%ª[ï&†U& y%f$Æc¹$³òÝ$´@$‡¿T%Iêí$µ»$$Wh$_ú$NVŽ$ÐU%	gƒ$–'`$N68$0^Â$-Ó/$`î$)n$2[Å#ø¬$Ûë$;˜¯$n˜™$ªdÓ$¦'$oB:$%3,#ÿ¯#ÿÏ,#ûï8$²=$&\$ør$!O^$•Z$É¡$|'$$³Ý$ì$ŒÑ#þg&#å02#Ô>Ë#çÆ$™Œ$)³g$@Ï+$#ØÎm#Ö)@$½$wM#åç#ÍA¥#â/ô$f$Šß$ó¨$ý#ÿ!#ê#â³#Ã1
#¾v"$]$6¥Ò$8ö$Bs$(ú"#åø#Õ$#î5ÿ$ Š$ŽŸ#è
#øñi$Iœ#û¾Ç#ޕª$fÉ$Yê$-Ê#ë¶#ÈiÍ#ãÚ`$mÊ#åŒ#ׅ#Ղq#îp#ûÉÈ#ÎÛ#Õ4%$ì"#ÝÏ#·ÜO#ÈTÄ#ÅÑn#¿Ê]$åq$c–¢$2,#ÏQÆ#Ô²#Ó͘#¬l#®Ö#´ƒÞ#±
i#¬ƒJ#œ$Ëø$>£$3Iï$çò$×^$Ä?#Ød#–#ªzU#¹ˆä#¥C"#¯4#Æ@w#Ҏê#¶…#Ée#ÉƜ#µ¡x#±â#±Á0#¢× #£'c# O#¤4ž#ºU¦$¿å$Üq#Òûê#»VÝ#«ÀÈ# Zx#´ñ#àF{#ÝXÊ#½ÁÛ#¨ËÊ#¥iI#Òô?#Ëå9#Ã!¨#æªf#üáÆ#Ò]'#»n8#°òø#¢St#ž–‹#¹âÓ$)j$75#ø%$"Ô#ãá¿#»9º#ÃY®#åXc#Á©Ã#ºûÄ#Íx#ÕqÜ#¯,1#›9¬#žž#¾è¸#³º#ª*Ù#¼Âç#Ôä#ÈB²#áܔ#Ƚ{#°'A#²éý#È×#ç6#ìߦ#³Ñt#¤é¤#² #¯&²#ž=Ô#¹ß#Ә#½‡#«'?#®C #žÝa# )#Ÿ£#»Ž##ÑJ¼#ºŠ#¦¡š#§{F#¯›õ#Üg7#Ø9æ#°lM#žÌ#"/B#•g×#¥ïH#¥Rá#œÀ;#•nf#œ>ã#®ä'#¬´±#•í°#"+*#– ~#–<W#"ÚÓ#šoê#•",#–úØ#ûo#¿Y#•'#"Ÿ-#Ž˜#–*}#Y	#"ÓX#@ß#¦t#Ž€l#dY#ŠnÎ#"?¹#•< #—g!#—ž÷#›Ê¤#šxÎ# ó©#éAÛ$âš#å'#ªß"#ɲú#ÀeI#"	w#'7#š˜#®)³#¡{	#'8\#Šš~#ŒJ#¨¿#'MÀ#?ê#òM#Œ6W#ŽU<#‹õ#Ž\#Ž8n#Ž–8#Œžò#Žâ#ŒT#ŒÖE#ˆI#ˆö4#†}'#‰ÊÑ#Ó#±Q#µ€Y#˜ð,#Ž:m#~ß#‹ÐÕ#Žä#‹?Ú#Ô,#‹‰¨#Šâ#‹°#' w#Îm#ýÌ#Á-w#'éƒ#Šz«#Œ%u#‰e##©$#Œ4ë#ŠW#•ÒÌ#µx#¹çR#'åu#Ž#ŠG"#‹•T#Œi#ŽwU#‰^Q#Š-–#œ"º#ïçs#÷#.#ª³"#8ª#Nœ#ŒÂf#Ž¨#Šjr#‹DF#‰ÒT#Ž;A#Ð´#',#Š›M#å…#ªa#µn#¢¬Q#'³#ŠÃ"#Žì×#‹4#´à#î#®…#àÛê#ʧ%#'ö#¸ù#Šn6#ŒÁ#Š=Û#'‹#ŽX_#Ž\x#‰²w#Ž¨€#ŠÛ›#Žæ#À˜#'¨h#Ž"&#š^ò#"/~#¡!n#¡![#˜	Ÿ#"N#'X#Œ•
#ë¯#ž!#¿I"#¼ÈÀ#¬ùU#ä#Ž1$#‹uê#Õ#š³ä#›fî#Ž5§#R¦#‹1j#'ñ#œ–Ë#Ãäö#²ÌÌ#•n.#Û#'C-#Ž9N#%#Ã–#¦ÎÔ#¬¤f#˜rù#Œt#Tú#˜D#ÑbX#Ó
x#¡h¿#ŽÖC#'»ô#ŽøŽ#'¬²#Ë#‡p#Žqœ#'ü#"cÐ#«‡#£½Y#–x#•a#˜2A#–ÓÝ#š	§#"Î*#œOü#–§³#—Ë#"³á#–##>#•ü`#•<¹#–M;#'þÙ#"È#–»Å#žEš#—õ³#—M2#"v?#–ja#—&D#›ý5#¤ö#—ÀÐ#' ­#—Ž#§u˜$
…"$-#ÉJ×#«8‡#ÒQ#Ãè©#œã#'}ç#ŸáÂ#¤ý(#¬+_#••þ#"Ê©#'ŸØ#"D#•ò
#š
z#™X#—
#'.Æ#–e
#'m#"e#–÷#—(#'F›#"‡#'ÂŽ#"HA#n#'½¨#'À#"¡-#'þ#%#¼ªk#·×º#™z#•½#–•‡#˜^=#"š`#˜ùÄ#™"#œv…#™Ã#›¦n#œc#©ç#ý
O$UÁ#Æ 	#¦£Q#šÃ[#˜t˜#'X#˜HÄ#ÅŽ#›‹§#œ3ò#¥á}#º<Ç#Ó­c#¶ç'#£Ï#™T;#œŸ#–xå#œ2
#'«X#˜Ì#•"ã#ŸŠ#ïp½$àI#Ü0ß#¦¾#›5#—9Ã#•ƒ	#•å_#•[E#›Ke#"S9#Ÿâ'# [Ü#£s
#•ŠI#˜>´#Ÿò#ÄS#Êò[#¤³†#–e#ž¡~#™æÐ#§ê#¬ž#£ô#¸$!#ï<#êâ#®
f#™…Ã#œ'#"Æ	#•]ª#"(#šï-#—Ä#›.f#•j#š¾°#—#"Øç#•`L#›'É#¢Yô#ž¶#œG‡#¯¹ž#·½Ó#¤®±#—¡|#œ¢#˜ó#£dã#ª¦F#²ß#Ï~À#Æ(#¨#¦oM#žÎy#ž0#N˜# ^#Ÿ®ï#»D³#¹¦²#¦
Ÿ#›?*#¥®#œ`À#§)F#´:ù#¬A#¢jÃ#¨Ea# c#¥¡7#Ø[#Þ>•#Á-'#±àR#§¥¹#¥ è#ŸüÒ#£³Æ#§#Â2ù#Íõé#¹YI#¢Õ†#©Ê#£Üj#ͺl#äøê#ÆM‡#¦ó#žCæ# 3i#£žX#¢O¥#£%q#¥úê#§UI#¡'»# Ìš#²çß#½T+#§Õ#§~H#£rÚ#¥Nâ#ŸÊº#¥¹#¤öè#¨šP#¢ŒÆ#¤- #›õ}#­ÙE# | #©"þ#¡§ã#¦£ã# 'a#¦p # ["#£Ã‰# IB#£î #¥÷#±­|#³çq#±e#ªé…#¦ä-#¢È#¯½‹# ã®#°$v¯$"í6#ùÇÇ#µe#ǽ#ìpÑ#Ò_Œ#­VA#§žî#ªÊ#²Š#Áó(#°–-#¥G{#¥š#©Ü#ª0 #®:#©ÞÅ#®£#¨Vk#©´#§ç
#©õ#¦ú#­&…#ªh#¬tS#«)â#°\%#«uB#¬9#©y7#ºì"#®¤D#®í#¯ý#Î s#Ö©M#¼¦
#ªœö#°ø#­#®·B#ªê,#­Ë#±p#±óg#¯¬y#±	#ªœî#®ë*#¿E¤$‡=$¾J#Ô5#¸O+#·s#®f…#±²·#¯3#±"ª#®°#³`w#²3Á#ÁˆJ#åJî#à&B#´«´#´¬D#®	î#²$!#² )#´ÿé#°‹#´¨'#³»F#·pÌ#Àè"$×è$…s#Ýqs#·6E#¹óa#´óÑ#¹8#²ôX#´Í{#´Kv#·þê#·5­#»ä#»åå#¹¶u#¹IŠ#ºhD#ÐWY#í¦G#ÌÄÄ#½Kæ#µäê#¹9#¹óW#¾qÍ#»î)#»ÚŠ#¹=û#ܼÐ$wá$ª¾#¿Í#¸õ­#¸Ôº#¹­Ì#µx#»{#¹›Ô#¼áÊ#¸_Í#½K'#ºRÓ#¿Ø¨#¶·#·{Ó#µø#ºi°#·ª#½ït#½Î#Ø+ó#é"m#Ùãè#Ôx¶#àÚ_#Ðù#Äï}#ÁĞ#Èë|#ܸ	$ö<#êåg#Ép~#À˜#¼½ß#»lœ#½<#æ#ËbN#ÑÛj#ÈúÌ#À‰"#Á#ÂD_#Íãú#Ån"#Á,Ø#¿t.#Ñüu#Üa¾#þ9'$*'#Ù"Æ#Á.#ÇGÜ#ËÍÔ#ÖÅ2#Ԕâ#á4#Ï¿#Ǥì#ÅW'#Ëw!#ÞÊH$	–9$&#×äå#É´#Çúh#ÀÒÖ#Ëäb#ѦP#Övó#ÊØ´#à?#å#њˆ#ǎH#ÓàF#äÚ$¦$0­#Ôú"#Ñ$#ߪ|#ã9Á#áI‹#ÓÚû#Ëq#Ìs
#Ñf	#Ùðy#Ñ×Ç#Ö©Ó#聮#à…"#Þf6#Õõ#ÔÂ7#ÔèÛ#Üäx#Р.#Îô(#ÌÉè#Ðãù#Þ;¢#âÚá#О£#Ð×J#×>Ë#áé#âå†#Ù¸#Ëô÷#ÐÈa#Î8B#Ùc#Ó;#Ùëˆ#Ó¼Ö#ßè›#Ú£»#Ýìì#ݯ#ãPO#ßí¤#å;#Ú?#ÖÈ:#æ©$*^ˆ$Y°f$Cí}$]0#ùRú$=r$"$#Ü®¤#ß
³#àܟ#ã^‡#ëxƒ#þñ¹#íy#ïÛz#áo#á'#Øâ#Ù¶Ì#Þ¦ã#ã2/#éÎ#þkX#÷VÊ#í*†#âÆZ#èå#ôi$g:#ì=6#éPa#ä®#îµ#þG$$1H#ñ,#ê™j#訄#ûn™$ Þ$on#ùá #ìÐZ#ò½@#ó'+#ü¹Â#þèî$K$+ b$ߪ$'$ì$œ$Óº$¸$Òû$<Èð$-M¦$êÚ#ür#ó
h#ü¥ä$Š¤$S[$
¨-$z$
Tƒ$,Í$ý$Í$"`$ $Ýp$Ò$µS$#$tt$Ò$#Ý$¾$
RH$ø,$
õj$q$N_Ó$‡I$t׸$lN$rÙÆ$ˆÑÄ$X"$\²U$\;^$B[ä$06$AOµ$-žk$à˜$ÇG$d†$Zi$²Õ$¹ˆ$zé$^¢·$Pû$g$ H³$9Tq$.M/$_Í$;š($†K$Á÷$•é9$••C$«v~$´Û>$¿Z)$Ñ0$=·$$TŠÀÀ$ØÑá$å¯Ð%=JÅ$¸ÏD$-!<#ݍ#¯Í#®î@#ÐjŸ$.h$Mäê#Öõy#—¥©#¥zÓ#þ3o$'ªÕ$Wn#劔#ж…#Ã	Ë#ê²Þ#ÑÃÑ#‡G€#t2#†àá#ÑÒö$do$šÅt$Ëß$ÿh$exl$b"Â$4æ}$F¯O#ív"#œlø#€¦N#Šø#–º½#£'O$þn$Uâð$‡Á"%7c²%ù‹ %Ôlz$ûù$$¡N#åÉÚ$6¡$À»T$^)u#ë¡$A/-%Áé%¢Hÿ%}VT%JÏ"$J@Q#¯<|#£RW#Äc#¨¦$#­š¶#þ`l$B8_$"3$Jq$&ðä$š¸%#ü*$ÐÌ$y`#¼¦$'û$ƒRm$"X#ˆÊh#Uç#qu²#ÃÍ$"§%G2w%YË$L°9# ç™#cј#cÌ¥#›;E$H¨$,–ç#Ë#"àÝ#"æg#¿S$c#Ðz–#à#ʜ#ƒ÷é#›x‹#ߚ'#õBø#È|Ö#†˜$#tV1#q.ñ#Žä#£‹#‹fÙ#y¢e#€íu#š`D#Ž9##ù#""Þ#""¢#¿ˆ3#ÒòÆ#ˆe{#€‡Þ#›|Ø#xõ#@qÊ#@-#c.v#"ƒ6#™Âi#‹òÞ#\ÃF#T!#Z—Ï#n
 #u˜#r£G#n›š#jþw#fçU#\Á‹#WÛ#\é#'ßñ#‡ë#•'Ç#ž>>#›:¾#'íS#@q#³´"#¶Ô¯# .:#žåV#t<#™¬‡#§7ˆ#‰Ö#Pªù#Uû#WÉ#a)k#tlF#'??#"p‡#"\ˆ#•,#wóÈ#c
#\è¼#PQ#Sö•#c«+#^µU#B–Œ#G̳#iFÚ#|t#Vºa#M‹Ÿ#CË'#3j…#.\"#F0¬#DSY#>Q#Ep'#8!è#%ÃI#Tk#\ò±#-"#9í#-à#2éM#=ê#(™#=‰#"Ž#³Å#¢# -#-Þ2#-ðM#ø0#ð"#O0#Þ##2#º# ô#¥Õ# ¶í#)¥#(#!4æ#Dâ##ûÉ#•Y#bü#ö…#È#ü;#*F#+Σ#0ö*#4Âî#J}K#SþÛ#Z] #q@$#ü0#ûøƒ$	ÿ³#ÃZå#³ñ¼#Ô=¼#òþ«#ã¶P#»–à#Ȩ$#¢Û#·¯5#¡Û #¡¥q#¤#r³Å#Lš #R•¾#vÉ#‰
­#†ä#Ž@Ÿ#'r@#"ÑÀ#v#Žñ^#‹àó#ŠQk#'kq#B7#€~	#ƒÁð#{Wù#z4µ#mŠC#xo#z±#X×#Ku²#RC#BØí#;¡?#4ÇQ#3üT#6-"#, #'æ##%B#=¾# $§#;z#‰÷#p_Å#*3]#S#Ï¥#q#s%#ðª#ª#B<#:z#,¹M#\œh#M4#¿›#¬ê#Ä#¸ò#Ð:#s2#Ð#Ü#öî#œ#&E½#w2 #‰™Ÿ#<v#‹%#>z#ýË#Rš#*#l'#r$#®4#p#€Â#"##$§#'Öq#A¯q#W=#>é²#<X/#9ä(#A'>#?~Ž#DÛj#D^û#D"…#BÕ#TWj#¯G#£ëp#jNh#K^B#?NY#1 #%°´##1+#â9#!'×#'m|#.v#0š#46î#1K"#4¦#4#6û›#6§Ê#6ˆZ#3u`#3IŽ#1a(#2PS#*°#1¡Ô#0ì#0
§#("#$°2#1™ö#l£À#gt#3!™#&²#!âJ#¹8#т#+á#¢c#Hï#S#wœ#ä[#ž#Áá#q#â$#™#$Äf#®Â#Þ# #du##'Ò#0¾^##òW#NÏ#֒#®*#ùÀ#ó[#cå#(ä!#>ñ?#,xP#Ëþ#Y8#Ó#tD#2u#‹I#@`#À´#°	#ú#Îà#Ф#¦1#Έ#¿z#ÆK#Ö¯# ##ú#MD#Ž«#,a# z#¦E#e#,##Pþ#+Ýe#&"†#B•#i¶#ã#*ö#+ì´#4O#.Í7#1R!#(vì#h#{&##¶#'"#N{#¡â#%E
#p'###.;ü#<Mâ#&»##Èg#Ìp#!Ú?#Y"#¸#†m#þ>#)À#»è#&"Ï#?—v#4öt#!d#Ó¿#‡Ù#!q#%#ˆÆ#Îi#Ï©#i#— #³U#'"#'õ'#)ÿ[#à¤#Ñ#·z#\ó#~÷#ͬ#«r#G7#k#ô¼#ÍÐ#š•#ªh#kÁ#O#Žñ#f#	#hî#o•#w4#Ã#7y#öm#@1# JÈ#šG#!c#öŒ#Ñì#Šâ#8ŸÚ#sP#c#(Ú·##"t#&´#7íz#EC#5\#'Íü# ýl#¿Z#"T´# P#'p?#/-#'Î:##À#*q#  #"Çd#"«p#š¶#×f#$«0#%'i#&!"#!7†#'tå#"9##	# )0#$
#!Ö©##pƒ# 3ÿ##±z#"*k#(*#7÷–#4*#"é##ù–#!Br#%ºJ#$ûŽ#&¼ ##õl#*3#%G##uÇ##µÞ#%æ|#%˜#*û#@,ñ#f;#O4#+Y_#!o##Â#%Ÿ#(r##M#(B/#'œ#%½##Ž<#'p¬#?|#B	0#*Dh#+œH#&ȁ#&TB##œî#'kÆ##6]#&#\##M#$_á#"¬¨#'8}#-îç#]¨Ä#rÀø#AÆ)#&Ì(#(•Õ#+vƒ#/݀#+£%#4Cw#9)È#=d—#+µ#,ê#,Šì#-L#+ï•#*'"#7–$#?¹(#F¾C#.>G#"UD#+UC#(z^#-Br#"M©#&#/[T#*qÛ#("F#*h#4â¨#g…j#`·"#1@Ã#)gp#-ː#*Ëü#5ÂQ#-+Ù#-có#(Ž#*·æ#* ý#*ä;#'N6#*Pï#)»#8õŠ#.û»#B6½#*Є#-0#-ps#5±#A1›#<vZ#.eý#/Î"#/.h#1'–#+èi#+½ì#)Øt#,ú#+ßQ#8åX#_}]#gP#9¦"#2#5Ãf#3aþ#0,Û#1t²#-o2#29#0Âw#1å³#03C#0lØ#.5©#/Ÿº#0(¡#3&#0,O#4FÔ#='#0k¥#1©u#2ž>#35¾#2¡T#0Í#<Z–#AÌ
#=Oq#C@j#IՆ#HEš#;̯#3!/#2æé#3»Ü#6–A#DcÃ#I®/#6¥è#5Q¾#7±â#7/¦#1Þ #CÄx#7££#>¨#;rF#@¯#6ä¼#7V#3+#8(R#6`å#<ûÞ#HßÊ#YËø#W®#<˜ê#4~#8Ò³#BA¹#<ŽŒ#4?^#4#1µ#96ö#;±#AÞý#HÙà#H%#;ø#>o±#8n#:DÆ#9oµ#>Ž7#8Iš#;AJ#BÍ#Jž#H]H#Nöw#Bu#Bwd#?€s#:çˆ#6Ûÿ#5°©#6sþ#:¾O#=f##BÅ-#<‡#?b–#G¿#H~G#A‹À#D:ä#<­–#E¿T#<¾Û#>EÌ#:~€#?ð>#>K?#>Á€#M]®#QéJ#T8®#Bz#?'-#@)0#D–Í#>Óç#4.à#9óñ#9- #B×L#@,à#A'Ø#8«à#8<5#<N,#Gû
#M?_#Iôd#Dƒª#Hˆ;#?J_#>S¡#<Gô#E—#N¢V#K¾#JÏZ#I<#>x«#E­Ë#A	Ø#C œ#FŠñ#FÙ´#B8#Cnº#@²#Iá#:=Z#:Æ#<Û)#?+Z#<»…#=+¿#8n#:ÿ«#8GK#F/Á#O4Œ#h†D#sº#jùU#`¯î#W¸Ê#M†õ#Ph #I¸\#H|#L§#N:#EV#@¥k#:¤ñ#A}#?³;#Cíq#Ek&#D4>#Bh#D#@WÁ#K,'#IG#H'#<Z†#@Âe#G·#L0S#LNJ#K¨}#Dª#GþZ#Gñ#L:#JX#IÂ#H?J#H¥#Fnx#N	¸#P]š#PWô#U"E#b#X›ñ#UëÔ#TEZ#Sc#N;#SL#P£*#Tñ#PB#Y°Z#XG‹#_¯C#XÅ#dõû#emŽ#_Dz#XGæ#d&‰#l3«#md#_qj#i´Í#cÀé#c™#V^±#UÊ#Nà4#WB#`g:#f E#Rd@#Uñú#Y7Ð#jîŒ#j#S#G†Ž#JúÙ#Lî#]yE#S^#P*¾#M}_#Y=Ô#ZZI#TÛ_#N(#Uç-#X1:#_ê(#g¼#d«ê#ein#cÜØ#ojä#Œb#¡Ææ#žþ¾#GX#~Ú#l[#egÚ#YÀi#\Ú#X‰¾#]âÆ#c›v#x"Þ#s0É#pŸ÷#z÷D#hªô#[qÎ#i'¦#fƒŽ#]œ#SoZ#Zo#[~:#y3¬#…ÊÑ#†Nú#hó4#bæ>#k½#{¯	#heû#k\#reê#unë#`O#b×v#i•#r7·#†cV#Šâð#m#aq]#jH³#k8=#g@Ð#hãc#cÕÈ#o=Þ#'šþ#‡a¿#qƒS#eÕ#bj¥#gۂ#iú'#rÿ¦#jÄD#aÑÖ#bö#e=t#b}ø#q‹£#Ži#—Z#tE¼#pz#yQþ#‡#@q#"øZ#nA#k|#|íÓ#Œé"#}à¿#iù\#€D#ˆÜr#lºê#q0q#|"#1T#‡""#`#µ†"#³#GF#vÇæ#‰½s#¹+#ÔS<#²‹

==> anc/LateM_Spectra/2M_0739+1305.fits <==
SIMPLE  =                    T / Written by IDL:  Fri Sep 27 13:39:55 2013      BITPIX  =                  -32 /Real*4 (floating point)                         NAXIS   =                    2 /                                                NAXIS1  =                 4173 /Number of positions along axis 1                NAXIS2  =                    3 /Number of positions along axis 2                EXTEND  =                    T /Extensions may be present                       ORIGIN  = 'Institute for Astronomy' /                                           TELESCOP= 'NASA IRTF'          /                                                INSTRUME= 'SPeX, IRTF Spectrograph' /                                           OBSERVER= 'Your_Name'          /                                                OBJECT  = '2MASS_J07394386+1305070' /                                           IRAFNAME= '2MASS_J07394386+1305070_tellcor_merged' /                            TIME_OBS= '12:31:6.6073166'    / Average UT TIME OF ACQISTION ('hh:mm:ss.ss')   DATE_OBS= '2012-12-22'         / UT DATE OF ACQUISITION ('yyyy/mm/dd')          ITIME   =        120.000000000 / INTEGRATION TIME IN SECONDS                    CO_ADDS =                    1 / NUMBER OF INTEGRATIONS                         NDR     =                   32 / Number of Non-Destructive Reads                SLOWCNT =                   20 / Number of Slow Counts                          TABLE_MS=        512.452000000 / msec to clock out array                        ROTATOR =        252.340000000 / Rotator_Mechanical_Angle; pos=504685           POSANGLE=        35.3200000000 / Average Sky_Position_Angle                     SLIT    = '0.3x15  '           / menu=2,pos=89000                               GRAT    = 'ShortXD '           / menu=0,pos=719950                              PLATE_SC=       0.150000000000 / PlateScale arcsec/pixel                        RA      = '+07:39:43.54 '      / Right Ascension                                DEC     = '+13:05:13.1 '       / Declination                                    HA      = '+00:36:52.291667'   / Average Hour Angle                             AIRMASS =        1.01966666667 / Average Air Mass                               EPOCH   =        2000.00000000 / Epoch                                          MODENAME= 'ShortXD '           / Spectroscopy mode                              FLAT    = 'flat69-73.fits'     / Flat field image                               NAPS    =                    1 / Number of apertures                            NORDERS =                    1 / Number of orders                               ORDERS  = '0       '           / Order numbers                                  START   =                    0 / Array column of first FITS array column        STOP    =                 4172 / Array column of last FITS array column         SLTH_PIX=        100.000000000 / Slit height in pixels                          SLTH_ARC=        15.0000000000 / Slit height in arcseconds                      SLTW_PIX=        2.00000000000 / Slit width in pixels                           SLTW_ARC=       0.300000000000 / Slit width in arcseconds                       APPOSO03= '3.60000 '           / Aperture positions (arcsec) for order 03       APPOSO04= '3.60000 '           / Aperture positions (arcsec) for order 04       APPOSO05= '3.60000 '           / Aperture positions (arcsec) for order 05       APPOSO06= '3.60000 '           / Aperture positions (arcsec) for order 06       APPOSO07= '3.60000 '           / Aperture positions (arcsec) for order 07       APPOSO08= '3.60000 '           / Aperture positions (arcsec) for order 08       PSFRAD  =        1.30000000000 / Optimal extraction PSF radius in arcseconds    APRADIUS=       0.900000000000 / Aperture radius in arcseconds                  BGSTART =        1.90000000000 / Background start radius in arcseconds          BGWIDTH =        2.00000000000 / Background width in arcseconds                 BGORDER =        0.00000000000 / Background polynomial fit degree               WAVECAL = 'wavecal74-76.fits'  / Wavecal file used for wavelength calibration   XUNITS  = 'um      '           / Units of the X axis                            YUNITS  = 'ergss-1cm-2A-1'     / Units of the Y axis                            XTITLE  = '!7k!5 (!7l!5m)'     / IDL X title                                    YTITLE  = '!5f!D!7k!N!5 (ergs s!E-1!N cm!E-2!N !5!sA!r!u!9 %!5!n!E-1!N)' / IDL YVERSION = 'v3.4    '           / Spextool version                               RES     =        2000.00000000 / Average spectral resolving power               DISPO03 =    0.000537570000000 / Dispersion (um pixel-1) for order 03           DISPO04 =    0.000403216000000 / Dispersion (um pixel-1) for order 04           DISPO05 =    0.000322741000000 / Dispersion (um pixel-1) for order 05           DISPO06 =    0.000269218000000 / Dispersion (um pixel-1) for order 06           DISPO07 =    0.000231107000000 / Dispersion (um pixel-1) for order 07           DISPO08 =    0.000202639000000 / Dispersion (um pixel-1) for order 08           DAIRMASS=          -0.00816667 / Average airmass difference between std and obj HISTORY The output FITS files contain a 3-D array of data consisting ofsets of  HISTORY  triplet arrays of data for each aperture and each order,where each tr  HISTORY iplet is composed of an array for the wavelength,an array for the flux  HISTORY , and an array for the error. The tripletsfor each aperture are stacke  HISTORY d behind one another, followed bythe triplets for the next order, etc.  HISTORY  If no orders have beenskipped or deslected in the extraction process,  HISTORY  the contents ofaperture Y in order X can be found as follows:lambda =  HISTORY array[*,0,( X - (smallest order number))*naps + (Y-1)], flux   =array[  HISTORY *,1,( X - (smallest order number))*naps + (Y-1)], error  =array[*,2,(   HISTORY X - (smallest order number))*naps + (Y-1)]  Forexample, for an SXD fil  HISTORY e with two apertures, the wavelengtharray for aperture 1 in order 3 is  HISTORY  located in array [*,0,0], theflux is in array [*,1,0] and the error i  HISTORY s in array [*,2,0]. Foraperture 2, the wavelength is in array [*,0,1],  HISTORY  the flux is inarray [*,1,1] and the error is in array [*,2,1]. For or  HISTORY der 4,the flux for aperture 1 is in array [*,1,2], while the flux fora  HISTORY perture 2 is in array [*,1,3]. For order 5, the fluxes for thetwo aper  HISTORY tures are in arrays [*,1,4] and [*,1,5], etc.  Thespectra have been co  HISTORY rrected for non-linearity.                                              HISTORY                                                                         HISTORY Xcombspec History                                                       HISTORY                                                                         HISTORY The spectra were combined using a Robust Weighted Mean.  The robust     HISTORY threshold was 8.00000.  The files spectra0051.fits, spectra0052.fits,   HISTORY spectra0053.fits, spectra0054.fits, spectra0055.fits,                   HISTORY spectra0056.fits, spectra0057.fits, spectra0058.fits,                   HISTORY spectra0059.fits, spectra0060.fits, spectra0061.fits,                   HISTORY spectra0062.fits were combined.    Aperture 01 Info: The scale          HISTORY factors were determined using order 04.  The scale factors are          HISTORY 0.996642, 0.993673, 1.00420, 1.11342, 0.972692, 0.964521, 0.962106,     HISTORY 1.01137, 1.00036, 1.03367, 1.01415, 0.976222.  The median RMS           HISTORY deviation in each order is 0.0410845, 0.0426017, 0.0416100,             HISTORY 0.0410568, 0.0398764, 0.0325874.    The spectral shapes have been       HISTORY corrected.                                                              HISTORY This spectrum was telluric corrected using the telluric correction      HISTORY spectra LSPM_J0731+1958_tellcor_tellspec.fits.  The telluric            HISTORY correction spectra for aperture 01 were shifted by -0.314172,           HISTORY -0.0117220, -0.0838580, -0.00413843, 0.000848060, 0.00000 pixels.       HISTORY                                                                         HISTORY Xmergeorders History                                                    HISTORY                                                                         HISTORY This merged spectrum was derived from aperture 01 of file               HISTORY 2MASS_J07394386+1305070_tellcor.fits.  The scaled factors for orders    HISTORY 3, 4, 5, 6, 7, 8 are 1.00000, 1.00000, 1.03015, 1.03661, 1.15326,       HISTORY 1.31409 respectively.                                                   END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             ?M™?M¦`?M³¥?MÀë?MÎ/?MÛt?Mè¹?Mõþ?NB?N†?NË?N+?N8T?NE˜?NRÝ?N` ?Nme?Nz©?N‡í?N">?N¢‹?N±Ø?NÁ$?NÐq?Nß¾?Nï?NþV?O
£?Oï?O,:?O;†?OJÒ?OZ?Oii?Ox´?Oˆ?O—J?O¦•?Oµà?OÅ*?OÔu?OãÀ?Oó	?PT?Pž?P è?P01?P?{?PNÅ?P^?PmW?P|¡?P‹é?P›2?Pª{?P¹Ä?PÉ?PØU?Pç?Pöå?Q-?Qu?Q$¼?Q4?QCL?QR"?QaÚ?Qq"?Q€i?Q¯?Qžö?Q®=?Q½ƒ?QÌÊ?QÜ?QëV?Qú?R	ã?R)?R(n?R7´?RFú?RV>?Re"?RtÉ?R"?R"S?R¢˜?R±Ý?RÁ!?RÐf?Rߪ?Rîî?Rþ2?S
v?S¹?S+ý?S;A?SJ…?SYÈ?Si?SxO?S‡'?S–Ô?S¦?SµY?SĜ?SÓß?Sã"?Sòc?T¥?Tè?T )?T/k?T>­?TMî?T]0?Tlq?T{³?TŠó?Tš4?T©u?T¸µ?TÇö?T×7?Tæw?Tõ·?Uø?U7?U#x?U2¸?UAø?UQ7?U`v?Uo¶?U~õ?UŽ4?Ut?U¬²?U»ñ?UË0?UÚo?Ué­?Uøë?V*?Vh?V&¦?V5ä?VE!?VT_?Vc?VrÛ?V'?V'V?V "?V¯Ï?V¿
?VÎJ?V݆?VìÃ?Vü?W=?Wx?W)µ?W8ñ?WH-?WWi?Wf¥?Wuà?W…?W"X?W£"?W²Î?WÂ
?WÑE?Wà?Wïº?Wþõ?X/?Xj?X,¥?X;à?XK?XZT?XiŽ?XxÇ?Xˆ?X—<?X¦t?Xµ®?XÄè?XÔ"?XãZ?Xò"?YÍ?Y?Y >?Y/w?Y>¯?YMè?Y]!?YlY?Y{'?YŠÉ?Yš?Y©9?Y¸q?YÇ©?YÖà?Yæ?YõP?Z‡?Z¾?Z"õ?Z2,?ZAc?ZPš?Z_Ñ?Zo?Z~>?Zt?Zœ«?Z«á?Z»?ZÊM?Zك?Zè¹?Z÷ï?[$?[Z?[%?[4Å?[Cú?[S/?[be?[q™?[€Î?[?[Ÿ7?[®l?[½¡?[ÌÖ?[Ü	?[ë>?[úr?\	¦?\Ú?\(?\7A?\Fu?\U©?\dÝ?\t?\ƒC?\'w?\¡©?\°Ü?\À?\ÏB?\Þu?\í¨?\üÛ?]?]??]*r?]9£?]HÖ?]X?]g9?]vk?]…?]"Ï?]¤?]³2?]Âd?]є?]àÆ?]ï÷?]ÿ(?^Y?^Š?^,»?^;ë?^K?^ZM?^i}?^x­?^‡Þ?^—
?^¦>?^µn?^Ğ?^ÓÍ?^âý?^ò-?_\?_Œ?_¼?_.ë?_>?_MI?_\y?_k§?_zÖ?_Š?_™3?_¨b?_·'?_ÆÀ?_Õí?_å?_ôK?`x?`¦?`!Õ?`1?`@0?`O^?`^Œ?`m¹?`|æ?`Œ?`›A?`ªn?`¹œ?`ÈÈ?`×õ?`ç"?`öP?a|?a©?a#Õ?a3?aB.?aQ[?a`†?ao³?a~ß?aŽ?a7?a¬c?a»?aʺ?aÙæ?aé?aø<?bh?b"?b%¿?b4ê?bD?bS@?bbk?bq–?b€Á?bë?bŸ?b®@?b½k?b̕?bÛÀ?bêê?bú?c	>?ch?c''?c6¼?cEæ?cU?cd9?csb?c'Œ?c'µ?c ß?c°?c¿2?cÎZ?c݃?cì­?cûÕ?d
þ?d'?d)O?d8x?dG¡?dVÊ?deñ?du?d"B?d"j?d¢'?d±»?dÀâ?dÐ
?dß2?dîZ?dý?e©?eÑ?e*ø?e:?eIG?eXn?eg•?ev½?e…ä?e•
?e¤1?e³Y?eÂ?eѦ?eàÍ?eïó?eÿ?f@?fg?f,Œ?f;³?fJÙ?fYÿ?fi%?fxK?f‡r?f–—?f¥½?f´ã?fÄ?fÓ.?fâS?fñx?gž?gÄ?gé?g.?g=3?gLX?g[}?gj¢?gyÇ?gˆë?g˜?g§5?g¶Z?gÅ~?gÔ£?gãÇ?gòë?h?h4?h X?h/|?h> ?hMÅ?h\è?hl?h{0?hŠS?h™w?h¨›?h·¿?hÆâ?hÖ?hå)?hôL?ip?i"?i!µ?i0Ù?i?ü?iO?i^B?ime?i|ˆ?i‹ª?išÍ?i©ð?i¹?iÈ4?i×W?iæz?iõœ?j¾?já?j#?j2$?jAG?jPh?j_Š?jn¬?j}Ï?jŒð?jœ?j«4?jºU?jÉv?jؘ?jçº?jöÛ?kü?k?k$>?k3`?kB?kQ¡?k`Ã?koä?k?kŽ%?kF?k¬g?k»‡?kʨ?kÙÉ?kèé?kø
?l+?lK?l%k?l4‹?lC¬?lRË?laì?lq?l€+?lL?lžl?l­Œ?l¼«?lËË?lÚë?lê
?lù*?mJ?mj?m&‰?m5¨?mDÈ?mSç?mc?mr&?mD?md?mŸƒ?m®¢?m½Á?mÌà?mÛÿ?më?mú<?n	[?ny?n'˜?n6·?nEÖ?nTô?nd?ns1?n'O?n'n?n Œ?n¯«?n¾È?nÍç?nÝ?nì"?nûA?o
_?o|?o(š?o7¹?oF×?oUô?oe?ot0?oƒM?o'k?o¡J?o³?oÄï?oÖÁ?oè"?oúe?p8?p	?p/Û?pA¬?pS}?peO?pw ?pˆð?pšÁ?p¬'?p¾b?pÐ3?pâ?póÓ?q£?qr?q)B?q;?qLà?q^°?qp?q'M?q"?q¥ë?q·¹?qɇ?qÛV?qí#?qþñ?r¿?r"Œ?r4Z?rF(?rWô?riÁ?r{Ž?r[?rŸ(?r°ó?rÂÀ?rԌ?ræX?rø$?s	ð?s»?s-‡?s?R?sQ?sbè?st³?s†}?s˜H?sª?s»Ý?sͧ?sßq?sñ;?t?tÎ?t&˜?t8a?tJ*?t[ó?tm½?t…?t'N?t£?t´Þ?tƧ?tØo?tê7?tûÿ?u
Ç?uŽ?u1V?uC?uTä?uf«?uxq?uŠ9?u›ÿ?u­Å?u¿Œ?uÑS?uã?uôÞ?v¥?vj?v*0?v;õ?vMº?v_?vqE?vƒ	?v"Î?v¦"?v¸W?vÊ?vÛà?ví¤?vÿh?w+?w"ð?w4³?wFv?wX:?wiþ?w{À?wƒ?wŸG?w±	?wÂÌ?wԎ?wæP?wø?x	Õ?x–?x-X?x??xPÛ?xb?xt_?x†?x—á?x©¡?x»b?xÍ#?xÞã?xð¤?ye?y$?y%å?y7¥?yId?y[$?ylä?y~£?yb?y¢"?y³à?yÅ ?y×_?yé?yúÜ?z›?zY?z0?zAÕ?zS"?zeQ?zw?zˆÌ?zšŠ?z¬G?z¾?zÏÂ?zá~?zó<?{ù?{µ?{(r?{:.?{Kê?{]§?{oc?{?{'Û?{¤—?{¶R?{È?{ÙÈ?{ë"?{ý??|ú?| µ?|2p?|D*?|Uå?|g ?|yZ?|‹?|œÏ?|®ˆ?|ÀB?|Ñý?|ã¶?|õo?})?}â?}*›?}<U?}N
?}_Ç?}q€?}ƒ8?}"ñ?}¦¨?}¸a?}Ê?}ÛÑ?}í‰?}ÿB?~ù?~"±?~4i?~F?~W×?~i?~{E?~Œü?~ž´?~°j?~Â!?~ÓØ?~åŽ?~÷D?û?°?,g?>?OÒ?aˆ?s=?"ó?–©?¨]?º?ËÈ?Ý}?ï2?€s?€	N?€(?€?€#Ý?€,¶?€5?€>j?€GE?€P?€Xù?€aÒ?€j¬?€s…?€|_?€…9?€Ž?€–ì?€ŸÅ?€¨Ÿ?€±x?€ºR?€Ã+?€Ì?€ÔÝ?€Ý¶?€æ?€ïi?€øA??	ó?Ì?¥?$~?-U?6.???Gà?P¸?Y'?bh?kA?t?|ò?…Ê?Ž¢?—z? R?©*?²?ºÚ?Ã²?Ì‰?Õa?Þ9?ç?ïè?ø¿?'—?'
n?'F?'?'$õ?'-Ì?'6£?'?z?'HR?'Q)?'Z?'bÖ?'k­?'t"?'}\?'†2?'	?'—ß?' ¶?'©?'²d?'»:?'Ä?'Ìç?'Õ½?'Þ"?'çj?'ðA?'ù?ƒí?ƒ
Ã?ƒ™?ƒo?ƒ%F?ƒ.?ƒ6ñ?ƒ?Ç?ƒH?ƒQs?ƒZI?ƒc?ƒkô?ƒtÉ?ƒ}Ÿ?ƒ†u?ƒK?ƒ˜?ƒ õ?ƒ©Ê?ƒ² ?ƒ»u?ƒÄK?ƒÍ?ƒÕô?ƒÞÊ?ƒçŸ?ƒðt?ƒùH?"?"
ó?"È?"?"%r?".E?"7?"?ï?"HÄ?"Q™?"Zn?"cA?"l?"tê?"}¿?"†"?"h?"˜;?"¡?"©ä?"²¹?"»?"Äa?"Í4?"Ö?"ÞÝ?"ç±?"ð…?"ùX?…,?…?…Ô?…§?…%{?….N?…7"?…?õ?…HÉ?…Q?…Zp?…cC?…l?…tê?…}½?…†'?…d?…˜6?…¡
?…©Ý?…²°?…»ƒ?…ÄW?…Í)?…Õü?…ÞÏ?…ç¢?…ðu?…ùG?†?†
ì?†¿?†'?†%e?†.7?†7	?†?Ü?†H¯?†Q?†ZT?†c%?†kø?†tÊ?†}?††o?†A?†˜?† å?†©·?†²‰?†»[?†Ä.?†Ìÿ?†ÕÑ?†Þ£?†çu?†ðG?†ù?‡ê?‡
»?‡?‡_?‡%1?‡.?‡6Ó?‡?¥?‡Hw?‡QH?‡Z?‡bê?‡k¼?‡t?‡}_?‡†0?‡?‡—Ò?‡ £?‡©u?‡²F?‡»?‡Ãè?‡Ì¹?‡ÕŠ?‡Þ[?‡ç,?‡ïý?‡øÍ?ˆž?ˆ
o?ˆ@?ˆ?ˆ$â?ˆ-²?ˆ6'?ˆ?S?ˆH$?ˆPõ?ˆYÅ?ˆb•?ˆkf?ˆt6?ˆ}?ˆ…×?ˆŽ¨?ˆ—w?ˆ H?ˆ©?ˆ±é?ˆº¹?ˆÃ‰?ˆÌY?ˆÕ)?ˆÝù?ˆæÊ?ˆïš?ˆøj?‰9?‰
	?‰Ù?‰©?‰$z?‰-I?‰6?‰>é?‰G¸?‰Pˆ?‰YX?‰b'?‰j÷?‰sÇ?‰|—?‰…f?‰Ž6?‰—?‰ŸÔ?‰¨¤?‰±t?‰ºC?‰Ã?‰Ëâ?‰Ô±?‰Ý?‰æP?‰ï ?‰÷ï?Š½?Š	?Š\?Š+?Š#û?Š,É?Š5˜?Š>h?ŠG7?ŠP?ŠXÕ?Ša£?Šjr?ŠsB?Š|?Š"à?Š¯?Š–}?ŠŸL?Š¨?Š°ê?Š¹¸?ŠÂ‡?ŠËU?ŠÔ$?ŠÜó?ŠåÂ?Šî'?Š÷_?‹-?‹ü?‹Ê?‹™?‹#h?‹,6?‹5?‹=Ó?‹F¡?‹Op?‹X>?‹a?‹iÚ?‹r©?‹{w?‹"F?‹?‹•á?‹ž°?‹§~?‹°L?‹¹?‹Áé?‹Ê¶?‹Ó"?‹ÜS?‹å!?‹íï?‹ö½?‹ÿŠ?ŒY?Œ'?Œõ?Œ"Ã?Œ+'?Œ4^?Œ=,?ŒEú?ŒNÈ?ŒW–?Œ`d?Œi1?Œqÿ?ŒzÍ?Œƒš?ŒŒh?Œ•5?Œž?Œ¦Ñ?Œ¯Ÿ?Œ¸l?ŒÁ:?ŒÊ?ŒÒÕ?ŒÛ¢?Œäp?Œí>?Œö?ŒþØ?¦?s?A?"?*Ü?3¨?<v?ED?N?VÞ?_¬?hx?qF?z?'á?‹®?"{?H?¦?®ã?·°?À}?ÉI?Ò?Úä?ã±?ì~?õL?þ?Žå?Ž²?Ž?Ž!M?Ž*?Ž2æ?Ž;³?ŽD€?ŽMM?ŽV?Ž^ç?Žg³?Žp?ŽyN?Ž'?ŽŠè?Ž"µ?Žœ?Ž¥N?Ž®?Ž¶ç?Ž¿´?ŽÈ?ŽÑM?ŽÚ?Žâç?Žë´?Žô?ŽýM??æ?³? €?)M?2?:å?C²?L?UL?^?fä?o±?x~?J?Š?'ä?›°?¤|?­I?¶?¾â?Ç¯?Ð{?ÙG?â?â?ìÉ?÷u? ?Ì?x?"$?,Ð?7{?B'?LÒ?W~?b*?lÔ?w?'+?ŒÖ?—€?¢+?¬Ö?·?Â+?ÌÕ?×€?â*?ìÔ?÷?'(?'Ò?'|?'"&?',Ð?'7y?'B#?'LÍ?'Wv?'b ?'lÈ?'wr?''?'ŒÄ?'—n?'¢?'¬¿?'·h?'Â?'̸?'×a?'â
?'ì²?'÷[?'?'ª?'S?'!û?',£?'7J?'Aò?'Lš?'WA?'aé?'l?'w7?'ß?'Œ†?'—-?'¡Ô?'¬{?'·"?'ÁÉ?'Ìo?'×?'á¼?'ìc?'÷
?"¯?"V?"ü?"!£?",I?"6î?"A"?"L:?"Và?"a†?"l+?"vÑ?"v?"Œ?"–Á?"¡f?"¬?"¶±?"ÁV?"Ëû?"ÖŸ?"áD?"ëé?"öŽ?"2?"Ö?"{?"! ?"+Ä?"6h?"A?"K°?"VU?"`ù?"kœ?"v@?"€ä?"‹ˆ?"–+?" Î?"«r?"¶?"À¹?"Ë\?"Õÿ?"à¢?"ëE?"õé?•Œ?•.?•Ñ?• t?•+?•5¸?•@[?•Jý?•U ?•`C?•jä?•u†?•€)?•ŠË?••m?• ?•ª°?•µR?•¿ô?•Ê–?•Õ6?•ßØ?•êz?•õ?•ÿ½?–
]?–þ?– ?–*A?–4â?–?'?–J#?–TÄ?–_e?–j?–t¥?–F?–‰ç?–"‡?–Ÿ'?–©Ç?–´h?–¿?–ɨ?–ÔG?–Þç?–é‡?–ô'?–þÇ?—	f?—?—¥?—)E?—3å?—>ƒ?—I#?—SÂ?—^a?—i?—sŸ?—~>?—ˆÝ?—"|?—ž?—¨¹?—³X?—½÷?—È•?—Ó3?—ÝÑ?—èp?—ó?—ý­?˜J?˜è?˜‡?˜(%?˜2Ã?˜=`?˜Gþ?˜Rœ?˜]:?˜g×?˜rt?˜}?˜‡¯?˜'M?˜œê?˜§‡?˜²$?˜¼Á?˜Ç_?˜Ñü?˜Ü˜?˜ç5?˜ñÒ?˜üo?™?™¨?™D?™&á?™1~?™<?™F¶?™QR?™[ï?™f‹?™q'?™{Ã?™†_?™û?™›—?™¦2?™°Î?™»j?™Æ?™Ð¢?™Û<?™åØ?™ðt?™û?š«?šE?šá?š%|?š0?š:²?šEM?šOè?šZƒ?še?šo¸?šzS?š"î?šˆ?šš#?š¤½?š¯W?š¹ò?šÄŒ?šÏ'?šÙÀ?šä[?šîõ?šù?›)?›Ã?›]?›#÷?›.'?›9+?›CÃ?›N]?›X÷?›c'?›n*?›xÃ?›ƒ]?›ö?›˜?›£)?›­Á?›¸[?›Âô?›Í?›Ø%?›â¾?›íW?›÷ð?œ‰?œ
!?œº?œ"S?œ,ë?œ7"?œB?œL´?œWM?œaå?œl~?œw?œ®?œŒF?œ–Þ?œ¡v?œ¬
?œ¶¥?œÁ>?œËÖ?œÖm?œá?œëœ?œö4?Ì?c?ú? '?+)?5Á?@W?Jï?U†?`?jµ?uK?â?Šy?•?Ÿ§?ª=?´Ô?¿k?Ê?Ô™?ß.?éÅ?ô\?þò?ž	‰?ž?žµ?ž)L?ž3â?ž>x?žI?žS¤?ž^:?žhÐ?žsf?ž}û?žˆ'?ž"'?ž½?ž¨R?ž²è?ž½~?žÈ?žÒª?žÝ>?žçÔ?žòi?žüÿ?Ÿ•?Ÿ)?Ÿ¾?Ÿ'T?Ÿ1é?Ÿ<~?ŸG?ŸQ¨?Ÿ\=?ŸfÒ?Ÿqg?Ÿ{û?Ÿ†?Ÿ'%?Ÿ›º?Ÿ¦O?Ÿ°ã?Ÿ»x?ŸÆ
?ŸÐ¡?ŸÛ6?ŸåÊ?Ÿð^?Ÿúó? ‡? ? ¯? %D? /Ø? :l? E? O"? Z(? d¼? oP? yã? "w? ? ™Ÿ? ¤3? ®Æ? ¹Z? Ãî? Î'? Ù? ã¨? î<? øÏ?¡c?¡
ö?¡‰?¡#?¡-°?¡8C?¡B×?¡Mi?¡Wü?¡b?¡m#?¡w¶?¡'H?¡ŒÛ?¡—n?¡¢?¡¬"?¡·&?¡Á¹?¡ÌL?¡Öß?¡áq?¡ì?¡ö–?¢)?¢¼?¢M?¢ à?¢+r?¢6?¢@—?¢K)?¢U»?¢`N?¢jà?¢ur?¢€?¢Š–?¢•(?¢Ÿº?¢ªM?¢´Þ?¢¿p?¢Ê?¢Ô"?¢ß&?¢é·?¢ôI?¢þÛ?£	m?£þ?£?£)!?£3³?£>D?£HÖ?£Sg?£]ø?£hŠ?£s?£}¬?£ˆ=?£'Ï?£`?£§ò?£²'?£½?£Ç¥?£Ò6?£ÜÇ?£çX?£ñé?£üz?¤?¤œ?¤,?¤&½?¤1N?¤;ß?¤Fp?¤Q?¤['?¤f"?¤p³?¤{C?¤…Ó?¤d?¤šõ?¤¥…?¤°?¤º¦?¤Å6?¤ÏÇ?¤ÚW?¤äè?¤ïx?¤ú?¥˜?¥)?¥¸?¥$I?¥.Ù?¥9i?¥Cú?¥N‰?¥Y?¥c©?¥n9?¥xÊ?¥ƒY?¥é?¥˜y?¥£	?¥­™?¥¸(?¥Â¸?¥ÍH?¥×Ø?¥âh?¥ì÷?¥÷‡?¦?¦¦?¦6?¦!Å?¦,T?¦6ä?¦At?¦L?¦V'?¦a"?¦k±?¦vA?¦€Ð?¦‹_?¦•î?¦ ~?¦«
?¦µ?¦À+?¦Ê»?¦ÕJ?¦ßÙ?¦êh?¦ô÷?¦ÿ†?§
?§¥?§3?§)Â?§4Q?§>à?§Ip?§Sþ?§^?§i?§s«?§~:?§ˆÈ?§"W?§æ?§¨u?§³?§½'?§È!?§Ò¯?§Ý>?§çÍ?§ò[?§üê?¨x?¨?¨–?¨'$?¨1²?¨<A?¨FÐ?¨Q^?¨[ì?¨fz?¨q	?¨{˜?¨†&?¨´?¨›B?¨¥Ñ?¨°_?¨ºí?¨Å{?¨Ð
?¨Ú˜?¨å&?¨ï´?¨úB?©Ð?©_?©í?©$z?©/	?©9—?©D%?©N³?©YA?©cÏ?©n]?©xë?©ƒy?©Ž?©˜•?©£#?©­±?©¸??©ÂÌ?©ÍZ?©×è?©âv?©í?©÷'?ª?ª­?ª;?ª!É?ª,V?ª6ä?ªAr?ªL?ªV?ªa?ªk¨?ªv6?ª€Ä?ª‹Q?ª•Þ?ª l?ªªú?ªµˆ?ªÀ?ªÊ¢?ªÕ0?ªß¾?ªêK?ªôØ?ªÿf?«	ó?«?«?«)›?«4)?«>·?«ID?«SÒ?«^^?«hì?«sz?«~?«ˆ•?«"!?«¯?«¨<?«²Ê?«½W?«Çä?«Òq?«Üÿ?«çŒ?«ò?«ü¦?¬4?¬Á?¬N?¬&Ü?¬1h?¬;ö?¬Fƒ?¬Q?¬[?¬f*?¬p¸?¬{E?¬…Ò?¬_?¬šì?¬¥y?¬°?¬º"?¬Å ?¬Ï­?¬Ú;?¬äÈ?¬ïU?¬ùâ?­o?­ü?­‰?­$?­.£?­90?­C½?­NK?­XØ?­cd?­mñ?­x?­ƒ?­™?­˜%?­¢²?­­@?­·Í?­ÂZ?­Ìæ?­×s?­â?­ìŽ?­÷?®§?®4?®Á?®!N?®+Û?®6h?®@õ?®K'?®V?®`›?®k(?®u¶?®€C?®ŠÐ?®•\?®Ÿé?®ªv?®µ?®¿'?®Ê?®Ôª?®ß7?®éÄ?®ôQ?®þÝ?¯	j?¯ø?¯…?¯)?¯3ž?¯>+?¯H¸?¯SE?¯]Ò?¯h_?¯rì?¯}y?¯ˆ?¯'"?¯?¯§¬?¯²9?¯¼Ç?¯ÇT?¯Ñà?¯Üm?¯æú?¯ñ‡?¯ü?° ?°.?°»?°&H?°0Ô?°;a?°Eî?°P|?°[	?°e•?°p"?°z¯?°…<?°Ê?°šV?°¤ã?°¯p?°¹ý?°Ä‹?°Ï?°Ù¤?°ä1?°î¾?°ùL?±Ø?±e?±ò?±#€?±.
?±8™?±C&?±M´?±XA?±bÎ?±m[?±wè?±'u?±?±—?±¢?±¬©?±·7?±ÁÄ?±ÌQ?±ÖÞ?±ák?±ëø?±ö†?²?² ?²-?² º?²+H?²5Ô?²@b?²Jï?²U}?²`
?²j–?²u$?²±?²Š??²"Ì?²ŸY?²©æ?²´t?²¿?²É?²Ô?²Þ©?²é7?²óÄ?²þR?³Þ?³l?³ú?³(‡?³3?³=¢?³H/?³R½?³]K?³gØ?³re?³|ó?³‡€?³'?³œœ?³§)?³±·?³¼D?³ÆÒ?³Ñ`?³Ûí?³æ{?³ñ?³ó?´Z?´
¬?´ÿ?´(R?´5¥?´Bö?´PI?´]œ?´jî?´x??´…'?´'ä?´ 6?´­‡?´ºØ?´È*?´Õ{?´âÌ?´ð?´ýo?µ
¿?µ?µ%b?µ2³?µ@?µMT?µZ¤?µgõ?µuD?µ'•?µå?µ6?µª…?µ·Õ?µÅ%?µÒu?µßÄ?µí?µúc?¶²?¶?¶"P?¶/ ?¶<ï?¶J=?¶WŒ?¶dÛ?¶r)?¶w?¶ŒÆ?¶š?¶§b?¶´°?¶Áÿ?¶ÏM?¶Üš?¶éè?¶÷6?·"?·Ñ?·?·,l?·9¹?·G?·TS?·a ?·nî?·|:?·‰‡?·–Ô?·¤ ?·±l?·¾¹?·Ì?·ÙR?·æ?·óé?¸6?¸'?¸Í?¸)?¸6e?¸C¯?¸Pû?¸^G?¸k'?¸xÝ?¸†(?¸"s?¸ ¿?¸®	?¸»T?¸ÈŸ?¸Õé?¸ã3?¸ð~?¸ýÉ?¹?¹]?¹%§?¹2ñ?¹@;?¹M"?¹ZÎ?¹h?¹ub?¹'«?¹õ?¹>?¹ªˆ?¹·Ð?¹Å?¹Òc?¹ß¬?¹ìô?¹ú=?º†?ºÎ?º"?º/`?º<©?ºIð?ºW9?ºd?ºqÉ?º?ºŒY?º™¡?º¦é?º´0?ºÁx?ºÎ¿?ºÜ?ºéN?ºö•?»Ý?»$?»k?»+²?»8ù?»F@?»S†?»`Í?»n?»{[?»ˆ ?»•ç?»£-?»°t?»½¹?»Ë?»ØF?»å‹?»òÑ?¼?¼
]?¼¢?¼'è?¼5-?¼Bs?¼O·?¼\ý?¼jB?¼wˆ?¼"Ì?¼'?¼ŸV?¼¬›?¼¹ß?¼Ç$?¼Ôi?¼á®?¼îñ?¼ü6?½	z?½¿?½$?½1F?½>‹?½KÏ?½Y?½fV?½sš?½€Þ?½Ž!?½›d?½¨¨?½µë?½Ã.?½Ðq?½Ýµ?½ê÷?½ø:?¾}?¾À?¾ ?¾-E?¾:ˆ?¾GË?¾U
?¾bO?¾o'?¾|Õ?¾Š?¾—X?¾¤›?¾±Ý?¾¿?¾Ì`?¾Ù¢?¾æä?¾ô%?¿g?¿©?¿ê?¿)+?¿6m?¿C®?¿Pï?¿^0?¿kq?¿x²?¿…ó?¿"3?¿ u?¿­µ?¿ºö?¿È6?¿Õw?¿â¸?¿ï÷?¿ý8?À
x?À¹?À$ø?À28?À?x?ÀL¹?ÀYø?Àg8?Àtx?À¸?ÀŽö?Àœ6?À©v?À¶¶?ÀÃô?ÀÑ4?ÀÞs?Àë²?Àøñ?Á0?Áo?Á ®?Á-ì?Á;+?ÁHj?ÁU©?Ábç?Áp&?Á}d?ÁŠ£?Á—á?Á¥?Á²^?Á¿œ?ÁÌÙ?ÁÚ?ÁçV?Áô"?ÂÑ?Â?ÂM?Â)Š?Â6È?ÂD?ÂQC?Â^€?Âk½?Âxû?†8?"u? ²?­ï?»-?ÂÈi?ÂÕ¦?Ââã?Âð ?Âý\?Ã
™?ÃÖ?Ã%?Ã2N?Ã?‹?ÃLÇ?ÃZ?Ãg??Ãt|?Á¸?Îô?Ü0?él?ö¨?ÃÃä?ÃÑ?ÃÞ[?Ãë—?ÃøÓ?Ä
?ÄI?Ä …?Ä-À?Ä:û?ÄH6?ÄUr?Äb¬?Äoè?Ä}#?Ċ^?ė˜?ĤÓ?IJ?Ä¿J?Ǟ?ÄÙ¾?Äæù?Äô4?Ån?Ũ?Åã?Å)?Å6W?ÅC'?ÅPÌ?Å^?Åk@?Åxz?Ņ´?Œî?Å (?Å­b?źœ?ÅÇÖ?ÅÕ?ÅâH?Åï'?Åü¼?Æ	õ?Æ.?Æ$h?Æ1¡?Æ>Ú?ÆL?ÆYM?Æf†?Æs¾?ƀ÷?Ǝ1?ƛj?ƨ¢?ƵÛ?ÆÃ?ÆÐL?Æ݅?Æê¾?Æ÷ö?Ç.?Çg?ÇŸ?Ç,Ø?Ç:?ÇGH?ÇT?Ça¹?Çnð?Ç|)?lja?ǖ™?Ç£Ð?DZ?Ǿ@?ÇËx?Çد?Çåç?Çó?ÈW?È
Ž?ÈÆ?È'ý?È55?ÈBl?ÈO£?È\Û?Èj?ÈwI?Ȅ€?ȑ·?Ȟï?Ȭ%?ȹ\?ÈƓ?ÈÓÊ?Èá?Èî7?Èûn?É¥?ÉÛ?É#?É0I?É=?ÉJµ?ÉWì?Ée#?ÉrX?ɏ?ɌÅ?əü?ɧ1?É´g?ÉÁž?ÉÎÔ?ÉÜ	?Éé@?Éöv?ʬ?Êá?Ê?Ê+M?Ê8ƒ?ÊE¸?ÊRî?Ê`$?ÊmY?ÊzŽ?ʇÄ?ʔù?Ê¢/?ʯd?'™?ÊÉÏ?Ê×?Êä9?Êñn?Êþ£?ËÙ?Ë
?Ë&B?Ë3w?Ë@­?ËMá?Ë[?ËhK?Ëu€?˂´?ˏé?˝?˪R?Ë·†?ËÄ»?ËÑð?Ëß$?ËìX?Ëù?ÌÂ?Ìõ?Ì!*?Ì.^?Ì;"?ÌHÆ?ÌUú?Ìc/?Ìpc?Ì}–?̊Ë?̗ÿ?Ì¥3?̲f?Ì¿š?ÌÌÎ?ÌÚ?Ìç5?Ìôi?͝?ÍÑ?Í?Í)8?Í6l?ÍCŸ?ÍPÒ?Í^?Ík9?Íxm?ͅ ?͒Ó?Í ?Í­:?ͺm?ÍÇ ?ÍÔÔ?Íâ?Íï9?Íüm?Î	 ?ÎÓ?Î$?Î18?Î>l?ÎKž?ÎXÑ?Îf?Îs7?΀i?΍œ?ΚÏ?Ψ?ε3?ÎÂf?Îϙ?ÎÜÌ?Îéþ?Î÷0?Ïc?Ï–?ÏÇ?Ï+ú?Ï9-?ÏF_?ÏS'?Ï`Ã?Ïmö?Ï{(?ψY?ϕŒ?Ï¢¾?ϯð?Ͻ"?ÏÊT?Ï׆?Ïä¹?Ïñê?Ïÿ?ÐN?Ѐ?Ð&±?Ð3ã?ÐA?ÐNG?Ð[x?Ðhª?ÐuÜ?Ѓ?А??Нq?Ъ£?зÔ?ÐÅ?ÐÒ7?Ðßi?Ðìš?ÐùË?Ñý?Ñ.?Ñ!_?Ñ.?Ñ;Â?ÑHô?ÑV$?ÑcU?Ñp‡?Ñ}¸?ъé?ј?Ñ¥L?Ѳ}?Ñ¿­?ÑÌß?ÑÚ?ÑçA?Ñôq?Ò¢?ÒÔ?Ò?Ò)5?Ò6f?ÒC—?ÒPÈ?Ò]ø?Òk)?ÒxZ?҅‹?Ғ»?ҟì?Ò­?ÒºN?ÒÇ~?ÒÔ¯?Òáà?Òï?Òü@?Ó	q?Ó¢?Ó#Ó?Ó1?Ó>3?ÓKd?ÓX•?ÓeÄ?Órõ?Ӏ&?ӍV?Ӛ†?Ó§¶?Ó´ç?ÓÂ?ÓÏG?ÓÜx?Óé¨?Óö×?Ô?Ô8?Ôi?Ô+˜?Ô8É?ÔEù?ÔS)?Ô`Y?Ôm‰?Ôz¹?ԇê?ԕ?Ô¢I?Ô¯y?Ô¼ª?ÔÉÙ?Ô×	?Ôä9?Ôñi?Ôþ˜?ÕÉ?Õù?Õ&)?Õ3X?Õ@ˆ?ÕM¸?ÕZè?Õh?ÕuG?Ղw?Տ§?՜Ö?Õª?Õ·6?ÕÄf?Õѕ?ÕÞÅ?Õëõ?Õù%?ÖT?Öƒ?Ö ³?Ö-ã?Ö;?ÖHB?ÖUr?Öb¡?ÖoÐ?Ö}?֊0?֗`?Ö¤Ž?Ö±¾?Ö¾î?ÖÌ?ÖÙL?Öæ|?Öó¬?×Ú?×
?×:?×(i?×5˜?×BÈ?×O÷?×]'?×jU?×w…?ׄµ?בä?ן?׬B?×¹r?×Æ¡?×ÓÐ?×á?×î/?×û_?؍?ؽ?Ø"ì?Ø0?Ø=J?ØJz?ØW©?ØdØ?Ør?Ø6?،f?ؙ•?ئÄ?سó?ØÁ#?ØÎR?Øۀ?Øè°?Øõß?Ù?Ù=?Ùl?Ù*œ?Ù7Ë?ÙDú?ÙR)?Ù_X?Ùlˆ?Ùy¶?نå?ٔ?Ù¡D?Ù®r?Ù»¢?ÙÈÑ?ÙÕÿ?Ùã/?Ùð^?Ùý?Ú
¼?Úë?Ú%?Ú2J?Ú?x?ÚL§?ÚY×?Úg?Út4?ځd?ڎ"?ڛÂ?Ú¨ñ?Ú¶ ?ÚÃO?ÚÐ?ÚÝ­?ÚêÜ?Úø?Û;?Ûi?Û˜?Û,È?Û9÷?ÛG%?ÛTU?Ûa"?Ûn³?Û{â?ۉ?ۖ@?Û£p?Û°ž?Û½Í?ÛÊý?ÛØ,?ÛåZ?ÛòŠ?Ûÿ¹?Üè?Ü?Ü'F?Ü4u?ÜA¥?ÜNÓ?Ü\?Üi2?Üva?܃?ܐ¿?ܝî?Ü«?ܸL?ÜÅ{?ÜÒ«?ÜßÙ?Üí	?Üú8?Ýg?Ý–?Ý!Å?Ý.õ?Ý<$?ÝIS?ÝV'?Ýc²?Ýpá?Ý~?݋??ݘn?Ý¥ž?ݲÌ?Ý¿ü?ÝÍ+?ÝÚ[?Ýç‰?Ýô¹?Þè?Þ?ÞG?Þ)v?Þ6¦?ÞCÕ?ÞQ?Þ^3?Þkc?Þx"?ޅÁ?ޒñ?Þ !?Þ­P?Þº?ÞÇ®?ÞÔÞ?Þâ?Þï=?Þül?ß	œ?ßÌ?ß#ú?ß1*?ß>Z?ßKŠ?ßX¸?ßeè?ßs?߀H?ߍw?ߚ¦?ߧÖ?ßµ?ßÂ5?ßÏe?ßܕ?ßéÄ?ßöô?à$?àS?à'?à+²?à8â?àF?àSA?à`q?àm¡?àzÑ?àˆ?à•1?à¢a?௑?à¼À?àÉð?à× ?àäP?àñ?àþ°?áà?á?á&??á3p?á@ ?áMÐ?áZÿ?áh0?áu`?႐?áÀ?áœð?᪠?á·Q?áĀ?áѱ?áÞá?áì?áùA?âr?â¢?â Ó?â.?â;3?âHc?âU"?âbÄ?âoô?â}%?âŠV?◅?⤶?â±ç?â¿?âÌG?âÙx?âæ©?âóÙ?ã
?ã;?ãl?ã(›?ã5Ì?ãBý?ãP.?ã]^?ãj?ãwÀ?ã"ò?ã'"?ãŸS?㬄?ã¹µ?ãÆå?ãÔ?ãáH?ãîy?ãû©?äÚ?ä?ä#=?ä0m?ä=Ÿ?äJÐ?äX?äe2?ärc?ä•?äŒÆ?ä™÷?ä§)?ä´Z?äÁŒ?äμ?äÛî?äé ?äöQ?å'?å´?åæ?å+?å8H?åEz?åR¬?å_Þ?åm?åzA?å‡s?唥?å¡Ö?å¯?å¼:?åÉk?å֝?åãÏ?åñ?åþ3?æe?æ—?æ%Ê?æ2û?æ@-?æM`?æZ'?ægÄ?ætö?æ')?æ[?服?æ©¿?æ¶ò?æÄ$?æÑV?æމ?æë¼?æøî?ç ?çS?ç †?ç-¹?ç:ë?çH?çUP?çbƒ?ço¶?ç|é?çŠ?ç—O?礁?ç±´?ç¾ç?çÌ?çÙM?çæ€?çó´?èç?è?èM?è(€?è5´?ð|?ð??ð(?ð9Å?ðK‡?ð]I?ðo?ð€Ï?ð'?ð¤R?ð¶?ðÇÖ?ð٘?ðëY?ðý?ñÜ?ñ ?ñ2]?ñD?ñUà?ñg ?ñya?ñ‹ ?ñœá?ñ®¡?ñÀa?ñÒ!?ñãá?ñõ ?ò`?ò ?ò*Þ?ò<ž?òN]?ò`?òqÛ?òƒš?ò•X?ò§?ò¸Õ?òʓ?òÜQ?òî?òÿÍ?ó‹?ó#I?ó5?óFÄ?óX?ój>?ó{û?ó¸?óŸu?ó±2?óÂî?óÔª?óæg?óø$?ô	ß?ô›?ô-X?ô??ôPÏ?ôbŠ?ôtE?ô†?ô—¼?ô©w?ô»2?ôÌí?ôÞ¨?ôðc?õ?õ×?õ%'?õ7K?õI?õZÀ?õly?õ~3?õí?õ¡¦?õ³`?õÅ?õÖÒ?õè‹?õúE?öý?ö¶?ö/o?öA'?öRà?öd˜?övP?öˆ?ö™À?ö«x?ö½0?öÎè?öàŸ?öòV?÷?÷Ä?÷'|?÷92?÷Jé?÷\¡?÷nW?÷€
?÷'Ä?÷£z?÷µ1?÷Æç?÷؜?÷êS?÷ü	?ø
¾?øt?ø1*?øBÞ?øT"?øfI?øwþ?ø‰³?ø›h?ø­?ø¾Ñ?øІ?øâ:?øóï?ù£?ùW?ù)?ù:¿?ùLs?ù^'?ùoÛ?ù?ù"A?ù¤õ?ù¶§?ùÈ[?ùÚ?ùëÀ?ùýt?ú'?ú Ù?ú2‹?úD=?úUð?úg¢?úyT?ú‹?úœ¸?ú®i?úÀ?úÑÍ?úã~?úõ0?ûâ?û'?û*D?û;õ?ûM¥?û_V?ûq?û'·?û"h?û¦?û·É?ûÉy?ûÛ*?ûìÙ?ûþ‰?ü9?ü!è?ü3˜?üEH?üV÷?üh§?üzV?üŒ?ü´?ü¯d?üÁ?üÒÁ?üäp?üö?ýÍ?ý|?ý+)?ý<Ø?ýN…?ý`4?ýqâ?ýƒ?ý•=?ý¦ë?ý¸˜?ýÊF?ýÛô?ýí ?ýÿN?þû?þ"¨?þ4U?þF?þW®?þi[?þ{?þŒ´?þž`?þ°
?þÁ¹?þÓe?þå?þö½?ÿi?ÿ?ÿ+À?ÿ=l?ÿO?ÿ`Â?ÿrn?ÿ"?ÿ•Ä?ÿ§p?ÿ¹?ÿÊÅ?ÿÜp?ÿî?ÿÿÅ@¸@@b@#8@,
@4â@=¶@F‹@O`@X5@a
@iß@r³@{ˆ@"]@2@–@žÛ@§¯@°"@¹X@Â-@Ë@ÓÖ@Ü©@å}@îR@÷&@ÿú@Î@¢@v@#J@,@4ò@=Å@F™@Om@X@@a@iè@r»@{Ž@"b@6@–	@žÝ@§¯@°ƒ@¹V@Â)@Êý@ÓÐ@Ü¢@åv@îI@÷@ÿï@Â@"@g@#:@,
@4à@=²@F"@OW@X*@`ü@iÏ@r¢@{s@"F@@•ë@ž½@§@°a@¹3@Â@Ê×@Óª@Ü|@åM@î@öñ@ÿÃ@•@f@8@#
@+Û@4­@=@FP@O!@Wó@`Å@i–@rh@{8@"
@ŒÛ@•­@ž~@§O@° @¸ñ@ÁÂ@ʓ@Ód@Ü6@å@í×@ö¨@ÿy@J@@ê@"»@+Œ@4]@=.@Eþ@NÎ@WŸ@`o@i@@r@zá@ƒ°@Œ@•Q@ž"@¦ò@¯Â@¸'@Áb@Ê2@Ó@ÛÒ@ä£@ír@öB@ÿ@â@²@@"Q@+ @3ð@<À@E@N_@W.@_þ@hÎ@q@zm@ƒ<@Œ@"Û@ª@¦z@¯I@¸@Àç@ɶ@҅@ÛU@ä$@ìò@õÁ@þ@`@/@þ@!Ì@*›@3j@<9@E@M×@V¤@_s@hB@q@yà@'®@‹|@"K@@¥è@®·@·…@ÀS@É!@Ñð@Ú¾@ã@ì[@õ(@ý÷@Å@"@b@!/@)ý@2Ë@;™@Dg@M6@V@^Ñ@gŸ@pm@y;@'	@ŠÖ@"£@œq@¥?@®
@¶Û@¿¨@Èu@ÑC@Ú@âÞ@ë¬@ôy@ýF@@â@¯@ }@)I@2@:ä@C±@L@UL@^@fæ@o³@x€@N@Š@'ç@›´@¤@­N@¶@¾é@ǵ@Ђ@ÙO@â@êé@ó¶@ü'@	O@	@	è@	µ@	(@	1N@	:@	Bç@	K´@	T@	]L@	f@	næ@	w²@	€@	‰L@	'@	šä@	£°@	¬}@	µI@	¾@	Æá@	Ï®@	Øz@	áF@	ê@	òß@	û«@
w@

C@
@
Ü@
'¨@
0s@
9?@
B@
JØ@
S¤@
\p@
e;@
n@
vÓ@
Ÿ@
ˆk@
'7@
š@
¢Î@
«š@
´f@
½2@
Åþ@
ÎÉ@
ו@
àa@
é,@
ñø@
úÄ@@[@&@ò@&¾@/‰@8T@A @Ië@R·@[ƒ@dM@m@uä@~°@‡{@G@™@¡Ý@ª¨@³t@¼?@Å@ÍÕ@Ö¡@ßl@è7@ñ@ùÎ@˜@d@/@ú@%Å@.'@7[@@&@Hñ@Q½@Zˆ@cS@l@tè@}³@†~@J@˜@ ß@©ª@²u@»@@Ä@ÌÖ@Õ @Þk@ç6@ð@øÌ@
—@
`@
+@
ö@
$Á@
-Œ@
6W@
?!@
Gì@
P¶@
Y@
bL@
k@
sá@
|«@
…v@
ŽA@
—@
ŸÕ@
¨ @
±k@
º5@
Ã@
ËË@
Ԕ@
Ý_@
æ*@
îô@
÷¿@Š@	S@@è@#³@,}@5H@>@FÜ@O§@Xq@a<@j@rÐ@{š@"d@/@•ù@žÄ@§@°X@¹"@Áí@Ê·@Ӂ@ÜK@å@íß@öª@ÿt@>@@Ò@"œ@+g@41@<û@EÅ@N@WY@`$@hî@q¸@z@ƒL@Œ@"à@ª@¦u@¯>@¸@ÀÒ@ɜ@Òg@Û1@ãú@ìÄ@õŽ@þX@#@ì@¶@!€@*J@3@;ß@D¨@Mr@V<@_@gÐ@pš@yc@'-@Šø@"Â@œŒ@¥V@®@¶é@¿³@È}@ÑG@Ú@âÚ@ë¤@ôo@ý9@@Í@–@ `@)*@1ô@:¾@Cˆ@LQ@U@]å@f¯@oy@xC@@‰Ö@' @›j@¤4@¬þ@µÇ@¾'@Ç[@Ð%@Øï@á¹@ê'@óL@ü@à@
ª@t@=@(@0Ñ@9›@Be@K/@Sø@\Ã@e@nW@w!@ê@ˆ´@'~@šH@£@«Ü@´¥@½o@Æ9@Ï@×Í@à—@é`@ò*@úô@¾@ˆ@R@@&å@/¯@8y@AC@J
@RÖ@[ @dk@m5@uÿ@~É@‡'@\@™&@¡ð@ªº@³"@¼M@Å@Íâ@Ö¬@ßv@è@@ñ	@ùÓ@@h@2@ü@%Å@.@7Y@@#@Hî@Q¸@Z@cK@l@tà@}ª@†t@=@˜@ Ò@©œ@²f@»0@Ãú@ÌÄ@Վ@ÞX@ç#@ïì@ø¶@@
K@@à@$©@-s@6>@?@GÒ@P@Yf@b0@jû@sÅ@|@…Z@Ž#@–î@Ÿ¸@¨ƒ@±M@º@Âá@ˬ@Ôv@ÝA@æ@îÖ@÷Ÿ@j@	4@ÿ@É@#"@,^@5(@=ó@F½@Oˆ@XS@a@iç@r²@{|@"G@@•Û@ž¦@§q@°<@¹@ÁÑ@ʛ@Óf@Ü0@äû@íÆ@ö'@ÿ[@&@ð@»@"†@+Q@4@<æ@E±@N|@WG@`@hÜ@q§@zr@ƒ=@Œ@"Ò@@¦h@¯3@·þ@ÀÉ@ɓ@Ò_@Û*@ãõ@ìÀ@õ‹@þV@!@ì@·@!ƒ@*N@3@;ã@D¯@Mz@VF@_@gÛ@p§@yr@'>@‹	@"Ô@œŸ@¥j@®6@·@¿Í@ș@Ñc@Ú/@âú@ëÆ@ô'@ý]@(@ô@¿@ ‹@)W@2#@:í@C¹@L…@UQ@^@fé@o³@x@K@Š@'ã@›¯@¤z@­F@¶@¾Þ@Ǫ@Ðu@ÙA@â
@êÚ@ó¦@ür@=@	@Ö@¢@(n@1:@:@BÒ@Kž@Tk@]7@f@nÏ@w›@€h@‰4@'@šÍ@£™@¬e@µ2@½ÿ@ÆË@Ϙ@Ød%šÛI%çÂ%ÉZÆ%§¿'%¬v%šù&œÓ%¯IÚ%Šá%Ûï‡%ß3%–ñÃ%:à·#e«$Íó{%»[A%t‹%Àž›%½n—%'c$)2´%•d¸%ž¡.%fj%¼Y™%³»%¾\ð&-d%¼»%"µ%™6ö%+Ó%±H\%Š'd%äZ%~…›%­&Ž%ÀÂr$ÏBè%–õ%3âº%Q™m%}›à%§´%ÑÄÎ%Kmú%UU4%c\Þ%žVà%LT%6ìÈ%8Z%Kê²%u»õ%Ñ¿X%› $¸§%¯Ã%%ìÑ%_Þ«$¨s0%½mn&	«"&è%Û'%"¶Ô&O¼%ÐÉË%‡ýí%"C@%ع%ùìé%Õ;&%ÆÁƒ%¬$¯%QNK%ÎÂ<%Ånj%³ˆ—&
ßJ%š´w%æž7%ٖg%PYÑ$¿ÙW%'"×%ÁE%œsß%rnâ%²l=%«`s%é¨%"ùÇ¢‡FÁ%ÆÑ&+a¶%¹"Ú¤‰ k%öü…%@Ìô$Ÿ¥—%æ‰%ƒ¨X%ÛD]%÷ê&$Ñ=%÷Ò%¡Ó¨%àNh%Ýß·%ÿ0Å%ç%O²M%*S½%Nš§%ܘ&Ã&«Ž%°#%œóK%ÑGÿ%ÌÝý%œe)%ðÅ\%ÞL%¢më%Ú¢Ï%…®(%,$t%ë2&Kž&Ñ>%ßз%Ʉ¢%åÛª&ˆ%><H&Þ%úüµ%5òe%@ž­%MŽ% N×&fó%ý"'%¨b%Ã×*%­%Ñ7%¸Û%±5²&~À&۔&#)%¸Ö÷%^É$Þ&e%X´#%©s†%°§É% ý%y®'%·i(%Ɵc%¾cÐ%Üs¢%¿_"%•v %ηo%¹¼¬%:&Ã%–ñã%¥|¡%'dÓ%*%
ξ%jàÆ$þæä%K+)$Ž0Ô#ô–Ë!Î=ã¯ðS#kь$±j"ÅMw$&G$AâÚ$'[º$<-$Kö‡#w#ªÂ#¡Ÿ'#˜bÆ#­-$'¡Ü#
a#X!ð$—c$ŸÙ‡$s®$#íèL$¹/$$—s¹$Ì,Å$»×$Êå_$!ªž$­†e${ Ú$Ÿüâ$"ü]$X	ð$0å¤#£$5H%±x%$a$ÉÞf$Øñk%B¼}$•Íe%GÆ%
3%$~$î)¯$F‹æ$W°á"«.\%S¡t%./%/àr%ÿç$æ8h%¹Ç%2«®$r?™%
b¡% 8,%ƒUá%"Öd$­¬}%%"%	«%DÒ%•E%"Ëü%$ä/%§Òe%5™'%(¼'%/Ô\$ÆÐ&%9™š%
QÔ$©X%+ûË%.˜ % 
Ê%Lf_$"<±$îÁ|%L=3%MÛ$}T$ˆH˜#Ÿ¢$Ó;é%b+Z%‡%ºU%…P%Ë%Ñ%{±•%ìº%¬Óz%µ
%Þûu%ÙíU%Ðâ%°+à%'žÕ& ýt&	RÃ&3Ó%ÆÝé%ȸƒ%öh%»F%ª2%œð%Æð%é©Ý%v6ö%،Ø%Õåù%Ý>ª%§õI%îlá%Ç;Ø%ÍY£&)%²"	%©ô±&¿Ð%ûqW&Ï«&!|Ì&4&&"Œ%šž²%úæ(&5ˆ&r$º"K&îP%Ö<ç&,!&"†+&à&Nfz&=/…&|˜&$>t&x&-ï‹& ·&=EO&'C&.[&-S'&=Yè&s\&7š'&'%&l™3&Ou&Bü&WK&?º&VՕ&D-?&<}R&p­&Ÿ×&9oA&½ &ZN&A˜è&I«‡&`*A&€õ%ïÆð&%g&SeÖ&SgÁ&(I&?n°%Ó¹'%¥ƒq&2@Œ&TW%Â{¡%™2@%ÙR¿&áw&-íÇ%ûIp%Χý%õìN&3т&>yš&MC%ú‹@&=%ÙgŒ&1n&ôÁ&8²&1J%ÿLç&$Š&H¹š&fê&W?&&ëÅ&,êÄ&'ߕ&:/=&FÛ{&M× &Wh&,=«&83+&FoÁ&°H&eJÖ&ÀŒ&Žð& "‰&'Ð^&P4ž&F—`&+Y&$eŠ&3¢"&J:÷&8ç&B$&4×^&KÔÖ&Y–5&Z–r& áÕ&6eç&H?&NÐÐ&.ä³&NÅÛ&bÞU&}ú&\I4&] ¶&I´y&vöc&x.&EõH&psL&:r&J]Ç&OO'&\è•&O²v&p++&Š¥&€Ãö&_&P}|&"ü&˜'&ewÊ&;0×&D,&ˆl&G…M&.¬&"€&&;D&=Ùm&X &inz&Só&m@z&{‹é&†ïÌ&l'ï&xE_&?wÒ&w·"&ˆ&{–Z&pòˆ&ƒ0&Ú&7Uÿ&is¶&'[
&'Äœ&jĔ&}Þ&€"Ê&x¼ž&…ÛÖ&S¥o&Š'a&†Âá&±&ó&dIB&m®&~·k&ƒu\&\Ç&xc&OUG&‹%Á&škÿ&©•—&µ"º&q¸8&"Zâ&ÍM&-&›î&'ß&†ÜÒ&Œ
ä&š×ú&Æ
&¢&ýÍ&µrô&²Òƒ&–¬&œÒÜ&£³&›ën&¯C]&rAð&E<C&ZêÆ&šâ#&–uä&•N‰&ÌÑ&ƒÍÜ&Ç#&A&˜å2&K1&dg…&k$&ˆ¡M&"âŽ&'E¦&Ly&€äÏ&gÆ&&e]Ù&Šzè&—1M&ŠHÛ&lµp&—α&…ùG&¯&Ÿpà&'Š\&'˜T&g±>&"C&™.¬&˜Œ£&'¶&s%v&s¹]&ƒ¦Ä&e"y&n@&wÒ1&RÞd&Yˆ	&^,o&{J)&‡Yc&Šó©&>ý&¢]N&'i>&•ˆ`&ˆu+&R[ó&"2&˜i&'
&~i&Kq
&^ýa&$& ]&‰5&;_&e®"&Q°á&VÇ&"l'&¡&€Ñ&ƒ6y&L¹™&lÖ&u­«&pG|&}'Ë&"E8&jÉô&ƒ*x&hó&x¤]&S-Ï&^lþ&w:ï&"S&ˆÖ²&l
&h#'&.&‹Ê˜&ç&Ð‹&‹'ô&†-&"Ý&&dR´&†N9&_k¸&ˆx9&[`i&ˆiF&Š«&c"\&ˆP«&€DY&‹´¶&žW&'¿Ü&TR&h&Žyý&©¾µ&–'Â&™j—&C&ù&©'ÿ&Ÿi&£¯_&¯0ª&—¦&žó"&¤"¸&¡ö&ˆ~&šZy&¬š%&"S¦&à&¢‹&¥	ø&˜
&Ž}Z&Ÿ`ð&£æ&Âd&—WÊ&Ÿ…Á&¨—:&© &¬[§&±ž(&`&œÍÎ&œÉÖ&šWÏ&"YE&žˆ&‰\š&Ý×&"C]&Š­-&"¢â&-&|0U&|%°&†
î&'h&Œ&žº9&‰Ë¿&€÷&\Á& »²&ŸzE&œsš&"UÖ&s&‰B&`#¬&†­]&€h&¡u¹&‹~·&Ž'Î&…Y&˜ž·&–>^&¯î°&Ÿ˜Î&£p&¢Ö)&"Ù&š
&\&›}¬&¥É½&žªû&''º&*î&«·ñ&²f"&¥Cg& Šš&ŽŠ;&"2]&«õŒ&µþQ&°¦r&§ö°& .&©K?&–&Š‰&Š˜±&›U&&•Òã&›ýÜ&Œ"¢&—Ò/&R—&Ú"&¢§à&§¶¿&žSm&¯°ò&ž¶´&—»ð&˜êò&¤Ån&Ÿšm& »Î&•®Ì&‰e–&»&–'	&§Æ\&¬1Ü&³£O&­ZÎ&¬×ç&«¦&¯k=&¥|c&¥Jö&žº&
½&ª˜Œ&œÙ,&£7Ö&£S²&¨Ð&¨jÊ&³ÜÉ&¨¾K&¢£É&¯H<&®Ÿµ&ž·&¯Ië&µ"Ü&±ó³&°ªz&¬"3&¨Äb&³&³ˆ*&±'s&œÿ:&µ®ò&³qp&·T&ª¦/&¡@¼&'çF&†'ö&l\—&f¹&3•&DÃt&D—& ˚&K‡&/Ѐ&3ê—&CŒ^&L&Ù&^2Š&Lèm&t#&€Yš&ŠQ—&rbA&ˆå(&ˆ;å&Ñœ&š&'4.&t¸…&ŒSí&Ÿoq&]b&_#&lù;&m|e&'s;&‰*W&së&7&_ð_&Q&i.&‰n/&™Ôp&Œ²&_&mā&€šÍ&Š£­&ŽW"&ˆðÆ&QŒ&B&‡Øí&‰Y«&ˆÂB&xVØ&"•©&˜Ž8&£&&@V&}ËR&uE&=0w&xä&{#G&nÇ&'&ˆà&Žs¸&˜«ƒ&añ&"GÀ&"MC&¤¢í&¨ð€&—_Õ&Þ¥&"™­&ªSQ&»I_&¿×&±yÀ&˜/¨&Œ¿P&ŠEé&ƒÍÌ&‹(Â&¥À&´>ç&¤ªØ&²[®&›¥F&›&ˆw&™åŽ&–!$&"¥-&•´³&¨,)&˜Tv&@€&üØ&—ô"&¨êr&¡;e&ŒÊ&&¡A&®ø&žØ&™š¡&–8­&'Y&[œ&£€µ&¤S¸&™¹&•àç&¢»& ¡Ç&™Ï&"­N&‰-ä&‡=	&s&†—ö&"ŸT&™÷&–&˜'Ð&¨R1&°;&˜ªÀ&¨."&šõ&–3"&‡X'&§»&""}&€›—&'FL&"^Ï&¢ê³&§ö'&‰É&""&™c&‡T&‹½‹&˜)&±"&+>& \D&™»q&Žrd&Ÿø×&¦ðH&|
&ŒTÛ&œÖ™&¡ƒ;&‹¾Y&–èž&‹Ü;&£Ê\&Â6ý&ÅY &«ü &Žq&žó¶&¨Dµ&žè¥&±Ž¶&ø&¢»&§XZ&³K&¥µØ&¸{&³ÔÊ&ÃI¶&Ä&¼Ú©&§…&îE&ŸUþ&Ÿô.&£å²& ÿí&'É&ª>¶& Ç'&±Þd&º
½&Æ"&«ó\&›2ø&¤üØ&¿s&¶‡'&—ú'&dr&‹›
&¬G+&»g&ÈÛÔ&¾W9&º4&ÂHæ&¸C`&ن«&â8¢&Òv¡&½Äc&ª&F&¥ex&£lë&šÒ{&"ÜŒ&)&¥¯‰&žm¼&³{¤&´é&»ØR&¾¹¥&¶Î$&±4&ª•^&©`&¶B&½óo&ª_&œ03&=&›Áø&¡èì&°Ô1&µºc&Áµ&¸v&À'h&±gý&«ÔÐ&®©­&·¬s&¬æ&¬{(&³–¾&¥Qo&›|ú&'Q›&—QŸ&«!·&¡ƒx&ª±&¦õ &°ð&¬µ&¯ÌJ&¨‡&–Å&šòï&®'&ª¹.&ª"‹&©í˜&¤•&—.]&œ)L&¬µC&­Xæ&"Êö&ž—(&œÉR&©;ù&¸tƒ&°ú$& Û&´c"&¯Q&ÀLV&»•-&·Ú—&½¢h&¼&g&£üÛ&¤ß(&¢'&"w¹&—BM&•¹&›+g&µ{º&©Ø&·&·Èö&¿¢¸&±Ák&Ê?#&Àã=&¤âF&ª¯&´ÌÚ&ªcì&»û&´Ô÷&¹ŽX&¹(&&ŐS&·ÊÞ&®²ç&«)&±ŸË&²:`&«¼Š&¹<6&ª¾&Á*Z&º*ß&ƹR&ÅÒ&®Ï®&»'À&³6'&¾ãA&Á¸å&¼â0&¹µJ&ÂÖ:&Æ!©&¸zQ&¶P¢&½Å&ÅÕÎ&¿ž&ªFE&¬A3&¶Yé&Àe&µ´ë&´ä^&¿B&¹ž¹&½å&ÏÑ&Ê
ˆ&ÎÌ|&Å›&¸^õ&³Ï&¿&ÔÎÎ&Öoø&ͤ&Ãå´&Á¨&Èê&Î(x&½B9&¾.ò&̦±&ÔVÜ&ʑ*&Òï&ͳv&Øݟ&ÏÑ¥&Éëº&ÅÞg&ǵÁ&ʁ`&ÌÏp&Õg~&Çpé&͔ &ÔjÊ&Ùh@&Øò´&Ö&Ø-ý&΍²&߃&à$&Ýls&æËW&Փu&Ùãz&ÒM-&ʦº&ć&Í>&âCP&Á#7&¸Ÿ6&ËR&ÓaE&è Æ&àl&;w&ÔÎ,&Ý#€&¾ç&с|&Âl&&ÏÉ&ב5&ß&Æ&Ìü4&ÀÁ&áî&Ðc&Þ}Á&ÉFr&Ö³Ù&ã]
&¸þ³&ÔãÅ&ϓ&Ó1{&цV&Ò2Q&ÂU&¾ž\&Êq×&ÖÐ&ËÒ=&»dÔ&Æ©€&ÁŽê&Àr&Åzh&×TÇ&ÊÛw&±&¬øˆ&¸ì&ÇÏÚ&Ê+Ü&¹fÆ&¬®&&¾<.&¶‰Õ&»y&¿»å&Ú7&È¥F&Áž&À	"&Í`=&Ö»º&ÊuŠ&¸s¾&¹Zÿ&º¾²&º›­&¸>&Ä x&¸'C&¸|&¿L1&Æ°)&Ú&Ì'&ÓÁ­&˸Ñ&ȕ&Êì]&ÑúÚ&Ëüâ&Ø
 &ÎH÷&À0&௨&ÌöY&×Ȋ&ÆæH&À ÿ&Ã+&±ÕX&¾	Û&»ø&ßS&ØЦ&چM&шÅ&Ѩ¶&Ñ Ñ&Ûd&×"'&Êi&Ëä&×N&Û<õ&Ôrw&È»&°ÛŽ&ጏ&×mÎ&Û~€&ÚÞc&ÃÉ&ØPT&Î%-&˗4&Ò['&Û¯Ò&ØÌU&ÁÙì&ÔÖÔ&ÒÝ<&Ͼ&ÓSØ&Þ&ÏÀˆ&Ño5&Õb³&Ó&Ðt"&Øg&Î7‡&Ô%ë&ÛÝh&ÓÓ¤&Μ&ƾ&Ì÷j&׋&Ֆg&Þ4@&Óâ©&ÚeI&Ôd&Ì-&¾»ú&ÃT&ÂÙÃ&ȶÎ&ËeÝ&Çð—&ÇÐÉ&Âc&Éæ…&řC&»G&¶ÓH&¬&&'	a&]_&Œƒ÷&£d&´v&©L&Ÿe&ƒÜÚ&K»&|Nè&¤ßN&¶hL&À»d&Ç&¿Yu&ÏU¹&ʅÍ&Ñ.i&Ðe»&ÓÂ&Ë
™&ÀÃC&͸£&ɺ&Ëô'&Åj"&܊š&×Ï=&ÝjÍ&×Ä#&Ûs &Ü'&Ý0ý&Ø>ù&Ü
ä&皷&תž&Öz&Úðÿ&ßâ…&䛮&å:F&à2é&Ùë˜&Òç?&ÐzŠ&Ѿ¢&ÚüÐ&Ô÷4&Êc+&ÚC'&ÜMÊ&ÕjJ&ت&×NY&Þ¬§&Þ&ڂ–&à0n&àÃ&؏&ÛÑë&Û¼&݋¯&֟ê&Ĝ&Âá&Ū¨&ÍS0&×H.&Ï
&Æ3æ&Ú~p&ßý&Ýë&Ò)&Þ &å+ã&֐&ÝÔW&ÎÁ!&ÒûN&ÚÊè&ÕO&ÏàÍ&ËEÈ&Ðv.&Øk_&ω&Ý·ö&Ø¥(&͘9&ÐD©&È¿|&Áe4&™¿-&p<›&Õ´&®oÐ&È."&ÑE&Ò)
&ØÊ&Û¬&Û«&ÔÝ&Ôä;&ÖL&×7&Ïl&Íi&ÐY&Ô'&Õk'&Ðö&Ä5&Èî&ÂÇ<&Àì°&«·&‹rœ&@Îñ&5{A&‡g&ŸCÄ&µCß&Çï"&ÄX&ʦÀ&ÂNŸ&Ì&§&Î6\&Ô±Ì&ÎÛ}&ʌ&Ò­I&Ëò&Ð2½&Å«{&Μd&ÍØc&Å|&ÇÌ=&ÖÙí&Í%&Éö'&È&ÔVã&̟S&Î>&ÕJ]&Ì®Ó&ÌÆ&Î6æ&Ìn€&¸)&³´Ê&¿8G&ÎÜ3&Ñ€&ÊïŠ&×~Î&ÐÆ*&ÇçÜ&Ðøð&Ȫi&ÐSG&ϑ&Ì9&Íôã&Êw&Í1Y&Å{¹&½"]&Àö§&²&³\Ä&¿{C&Ço|&ÀU«&¶Á&¹Y&°/Á&¡îÓ&™Ë&¢÷ë&§ÝH&µd&¬°a&¦´±&£08&¨—X&¢ÿ&¯šÑ&­*¶&¯±¢&®•&³ &°&°òÍ&¦û¦&¯œ4&¼	ì&¿Ð~&Á™&¼É5&±‡t&¼@&Æzr&È
&Å¥U&ÆÊo&¼ëc&Åc·&Ð+±&ÓÔ&ÒvÁ&ÅÖ&ÇBú&±!&¶ûm&ˌ™&Õy&Äκ&¸
&©¯5&¬V#&´j
&·3"&ʑÒ&Ó&ŬS&µÀC&½»&ÍÁI&Òt×&Ïì&͹í&ՏÆ&Í¢í&Þð&½Ç¯&ÌRâ&Æ_&ÕÇÝ&Ò &ҖÜ&ÓY[&ށÓ&Ý´A&Ê]Ô&×pi&ڃR&'È&Ïû&Î3v&Ρ§&ÆÌ&º&Èt&Åx·&À²i&ÓYp&ÝÖZ&ãü$&çb&ٚç&ØN¥&âÿX&ÞIw&àŽÔ&Û/ &Øø2&ÝvÚ&ëâÑ&ÛYA&Õ!å&Ü.!&äI5&Ýٚ&×!"&×õÅ&Ðá&Ìu:&Æ4Ë&ã%A&ޑ&ԍF&ÖãÚ&ѓ?&Ú6J&ÑH˜&ÌØ£&ÒØ¥&Ëô$&Êj&× %&׎^&Ë+&Í«ï&á%È&à[Ú&ÐþK&Ö¤‰&Øh«&ß(ß&Ý
;&Éx&Ê=	&Ù='&Õmn&ÊÒ&²þ;&´¿ß&¾"&¶ß—&¾ÊÛ&º^ž&¾›é&Ȟs&ÿU&¶3x&¯ÌÉ&µ2¨&ª?ì&€ÆK&‰3Æ&¤}×&²Ò5&½)&Ä*&ÐŒ&×=&Òl&Ègf&Ìöq&ÒI.&ÛY&Ìö&ÏÓd&Éûõ&Τ&Ñqe&Í(&Î&ȼ¦&ËÆü&Ëó&ÇJB&Åe&¹=Á&°k&™‹&v¢‰&9®&§õx&ÄÝ&dzã&Ò:&Ù\&ÏtŸ&Ì¥ƒ&×zR&×ðù&ÞZŸ&à†v&Óå‹&гù&ܳ&Îñ&Ûd&ޝÚ&á$‰&áL&Ϭ&Êñ\&×I2&Ü.&ÜM%&ãý¤&âŒh&䁜&å~&ç þ&áf&äS4&ÝÂ>&Ø0»&Ý1«&Ód&Ïp´&ÍE±&Ì)P&áTd&ã—Þ&ՍP&Ñ$¿&ܞ>&ٙ´&ê&Þ¶Ç&ß»&Ýݽ&ÎÀr&ݧ&äX&ÛlH&ÎêS&ÜHã&چ&Ö½ª&àßn&áØA&ãkç&ÛX~&鹯&ãtˆ&èê&èà?&لÕ&Üi&Ð$&Ûð&í}€&åŸu&ãŽ&ä
'&èË.&Û74&ÞÁè&êݗ&äèê&æA&è^@&Ýa&Þ(´&ã¬&é$>&ë&è6&æz&ÙnÇ&Ú&ÜÊF&Øéí&ßí7&Û6ó&Þ!H&áW&àÒy&æè&ÛJ%&àÆ)&ݪ&&Ýðq&ç7ø&׌L&ÖXH&ËþÓ&ß ¶&âž&ç=&ÞèÔ&ÙL±&ÖÔ&͘L&Ú;þ&ã&仄&ØMÞ&Ô‡&Ðë&ß
&Þ(à&ØP\&ߐŽ&ÝC"&Þç+&áH3&ՅÍ&ßÿÓ&áŒù&ãӏ&Û·,&ؾ>&äV-&ãÚÏ&Ù0î&Ñz&Ô
õ&Ø}\&áph&Þìd&ܶ9&Øó&ÛÇå&â^­&Þ¸"&ë¶Ì&å¯ê&Ý'è&Ó-S&ÕÌ0&Ú°&Ùpl&ÎþÃ&Ý7S&Õz&×Hç&ÚWD&Ù¦&Ø9ç&àÜe&Úª^&ՙà&Ù¥&â‡"&â*&æp&ہó&× ç&åq€&àŠà&ߏé&ܨø&Ýh¯&ÒÀž&Ûn=&à+"&áÜ&æÐ^&Új&Ú$r&Øt&Ù_&Ö£&ÓÖ¤&Þ¨ò&Òø&ÇmX&ÅÞ&˛Ô&áAÐ&åf•&ᆾ&Ô¨\&Ó×C&Õg`&ÓÇê&ÐYÃ&ÙúB&ê\°&ä˜ &â˜&Ýý-&Õk¬&×´'&Þø&é'}&ñP|&ëeY&莒&àWE&Ôú
&ÚÝ÷&Üþ·&Ѥý&Þ¾"&ã?—&ï©&è_Æ&ìs"&ßX&ÖZ=&Ïrù&Ûä®&ìÓÆ&ê]ÿ&ÖÖ^&Ú{A&Ö)¨&ãO4&Ú±&ÚÇê&Ö¼à&Ø#ê&ß0ñ&Ù·ö&×W&âތ&àŽ†&Θ³&Åí[&Äiè&ÇæŸ&Õ&Øí&Ԁy&Ñè#&½¯&·ì@&«Š<&Ãa&Ò9¹&ÆÇø&Ço÷&¹åæ&¯îõ&šŸã&"\"&Ÿ[þ&¢ák&£]O&«9&£Å&¦u†&–Rc&ž»˜&¡– &£Q1&£Âñ&¯Cq&¥¤&§LŠ&¯f$&¥]Ë&§'þ&£$ž&£r&¥Ç_&žOH&™]¢&Ÿ€&žI|&±6&–`E&©f_&ŸƒÒ&—˜A&•a&˜#â&¨™¤&­èN&± Ç&±ãF&®b&™Ì¹&š—&¡S&–yž&Ž5Ì&›ÚT&¥"V&ª>Œ&¥vu&±…ß&—)m&A	& €&©7­&™Œ=&…š‹&‡8L&‰zq&ŒFZ&‹wÛ&—Kf&†$&‰"^&…a¬&ƒ`ì&œüË&Žó&Pƒ&e)&…?ø&"ÒK&¢™Ì&ªÞË&‰ƒ®&•ä&–í»&&Z&Šó&­ã&…½&™ÜÖ&•rN&ªëÑ&«ˆ‹&@·&ƒ&æ&ˆ®û&†óI&WN&!&{ÿ&˜Þ¶&ž	&Ÿ†Á&ž"Ù&lØg&E—&Šf[&§€J&žÐ¶&¦T&­ ˆ& q&–êÍ&¢s&¥ž&žÂ&—œ~&†¸&§GV&šO‰&'\R&ž™&¨A&ŽR±&‡¼&,&ÊJ&'…)&—Ÿe&Žgj&Š‰@&‰ñŸ&è¢&`­*&j®&MÑ&lՅ&€#&'>~&{#G&Íh&ŠÑ&‹ø"&ŸE*&¡&›Ðõ&—t& D}&ŽÁ&š.
&ˆA&Œ\~&"'&«th&q5§&—Ú&ˆ²q&‹¾¦&ªŒ†&³¼^&˜à&eRî&£Ý&ˆëI&ŸPØ&–¹ç&¢ç &‹Tü& $&—ÄÕ&y%~&˜°‰&£0¾& `›& ­ž&«a'&­8&œ;Ý&ŸÆ&¡ ×&žEa&­`ä&œÛâ&¡Ã&™ð"&"ï·&"ܹ&™Œ™&—Ú&']&³¦W&…†&­ç&Ž¤˜&‡r·&›?÷&Y÷&—¥Ì&·B'&'¹™&œ(&œ†&•VW&¢Ðb&ªUi&Œ™(&¤8y&˜àÓ&"Ð&T"&ŠD¤&'A&–Ë?&'˜W&•‹&Ž™d&–ït&'ˆ&Pùe&€Ôë& â
&""¢&u´z&Œã&ŠüÕ&ƒã·&~š®&ˆ"ê&oK_&ƒ¡¶&U‰&sa
&–^"&™ö'&£0[&¸&Šò"&Æ]&•"¼&'³&†å"&{F&…û&Šãr&…Ñ&"Mb&‰©	&…5B&ƒ–d&'i&‰"Ò&'Šú&‰!&Š–I&pÚ­&ÿ&ƒ&Ž6ó&Ž}˜&ƒlÜ&ƒf¼&mBØ&y1"&€€Ì&pD&ˆZþ&ƒ‰&‰á&•Aý&';&µ0&v\&‡§n&ˆN®&‹b&Ž|Æ&}šh&vìX&"uÐ&‡q&…Îõ&'ÁÉ&oL&}ãÅ&‡k#&"¥	&ƒÀq&"ÙÈ&w©Ù&gá0&v¿†&…Çõ&"7}&"&"ñ'&'U&~»7&pýè&m#Ý&~ð&"÷&€1&têÇ&~\R&‹w§&‹ã&&‡&C&‡l¾&…Äâ&…‹@&"ù&'i&‹þ&ŠAp&'v<&‰Rô&vA&†¨ü&t€&…7&'ä&ˆ&‡I&"î¯&êË&[¬&"š¥&Œ¿&ˆúl&ˆ:5&rúä&HÄ&"{¥&î&|ž'&yԘ&~4È&'£&Œ­¸&Œã&N&‹£–&†Lÿ&sÚñ&pk	&‡qM&Ž…•&,b&ç*&ˆÓ˜&'ýç&ƒê&'''&‡j•&–g!&Ü&ˆ¶&""ã&"0&Š3&‡&È&ŒW'&'–Â&'Uó&'j&'"&1F&†hi&vý&‰ÿI&‹[W&ˆ†º&"2&…å&…"í&Í&€°¼&†ök&ŒUâ&ç&'|&"Ç&ˆ? &•Â&'üµ&ˆ9&†[&‡‰7&‰#º&ƒG&ˆyL&ŠFó&…&ˆ'²&‡rŠ&ˆ @&‡
þ&‹yJ&•<e&É&‰)&…]8&‹m"&ŒÍ&‡ h&…wŽ&ˆÏ&'žþ&'ß²&‡ð)&Š}î&‹Ag&ºÔ&•'&Šh&"¨1&ƒ;:&…z&ŠŒì&ˆ&ƒjª&|²È&‡{&_Ÿ&‹E¿&'™q&‹q&‡z&ŒZë&‹N&‰Æ^&†G«&Œþ
&'2+&Œ~&&[?&‹7‹&ˆÊ&…˜"&‹Æ4&ˆÄR&ËÐ&…œ.&Œ´H&˜Ÿ€&"#Û&Ž'þ&¤k&Š…Ý&"pT&ùs&‰Bh&'Và&qœ&Š<¢&Q&ŠÎP&'Ê&Þ&Œƒ,&'
k&'4Ï&–!Š&"rš&Š†€&ŽÓÁ&Žÿ/&ƒ8S&†ÿÂ&‰^&Š‹&Š&*&–µ&"!é&")Z&–½&›Ù'&˜Û;&'Õü&ð&&½&'r
&'&•¥8&Ž—v&É'&"v&'Œã&—`0&–‰Ö&ŒW&Œ!¦&Ž&¼©&q~&'á&˜½ê&"¯"&'Ø+&Ž²T&–¸)&š@²&˜?&˜éï&™{&'
[&ƒ²Œ&€ô&}<&€ç¾&Ží(&™€&–©&•¨Ç&•ð2&'ÖI&š²&Ÿ¤'&›\¾&—Ì>&˜°	&"%C&•(œ&œ2<&)&"–¬&˜Œ&"
­&™k&–X&&'^;&˜Ø»&—"ý&'ò&™ùÐ&—ÂØ&š±É&˜r&œJÑ&¦ª&™Å¤&›Ï&žû&—!¸&''ð&MÛ&žÕ&›«ß&H&ž-&–
&˜÷û&šHÊ&•…&›'Å&ž]ý&›áÍ&™^"&—
ô&˜§,&(É&œ&œÈù&šæý&˜çÝ&•m&—&–Û&™u~&˜»)&˜U&œŠC&›†&–™h&š‰b&—H¼&ŸÞK&œÈ­&Ÿ©.&Ÿj[&›"Ó&"Œ&›»"&šúu& ¼&Ò8&Ÿ"&Ÿ'–&¤`‹&™:¼&–Çq&šS&¡®*&¢šÆ&«±Ø& Ñ&£3ƒ& ¥è&›È·&œÝg&•Ç¥&Ÿ˜&¡#n&¤ÑÄ&Ÿfz&žÀ±&¯Ã&›='&žéF&Ÿðú&£)'&Ÿ',&£V&ˆ&œAT&¢™Ý& Äû&›5À& È«&š˜Š&˜ì_& ED&¦."&ªxT&¤Ìú&œo&—ï¤&"¬Ó&–&¡Àá&¢H©& j{&¢ð"&¦ªÏ&Ÿöc&ž·&àk&œb[&Ò
&ŸWV&œ…Í&­á&¢	D&šJ&›<œ&Ÿ²+&¥¢W&§ëŒ&¨*~&¥^•&©»¾&«¤&©R^&£È'&£ó—&£X&¨	´&¢><&ŸY&£M&¢~›& BI&¢Ë_&™0J&Â&¥é'&¦<‰&£—)&§u;&tr&–1›&s&•ìÊ&™e-&š©ò&ž¼&Ÿñ&•_û&x˜&žß& ª&šut&c"&Ÿ7"&®N¥&§­Z&£kæ&ž9&žWÚ&¥?P&ªp&ŸâA&"ÞK&–ÁÔ&¢Òl& Ô³&žl'&¢Š¼& zw&—cà&•«í&¥\Z&­·&¦†'&ŸqB&¡žl&«¬]&ª &¦/n&–W&žÓ&¡tÃ&¥
L&¨^v&£^¬&¤0¯&ž²C&œêÒ&šR&¢c&š¨& ß
&©Ñ`&¥#A& (
&šw³&š>ú&›'c&ŸKe&¦W &Ÿ¡"&ž;&¤ÛO&°¦#&±ÆÆ&¨Á:&  Þ&ž¼&§¶±&ŸS&›Í~&š½&žEº&ž&ø&™¢&–pÊ&¤ô&¡§&š¬£&Ÿg&—~­&™T{&D&¤&›v—&¤'ˆ&¨
:&¨`±&›]H&¡ªÛ&¢N³&¡`¾&¥X&&T&˜9&œóÆ&ªb&¬ow&§J&¨¤¡&¥é& ¦:&¤sË& M½&—žÝ&Œôu&»‡&pP&™cÒ&›‰¹&ŸZ&˜¤& 8Ò&¥&ž‰t&"0î&œÊ:&š;Ä&•Õ&˜o&š#°&¦"&¤¶¢&¥`$&§
¤&¥2ˆ&¡Ìç&¨Ð&­¢€&¦3ã&Ÿ¸ü&œªÎ&¡%&¢3Ú&¡ûŒ& ï'&¨; &¤´'&¤ÐÕ&¥g&¢?R&Ÿ*?&žÈh&›Òp&—®&— e&¨H&¬ B&®-‹&¥h&¨WÜ&¨]a&¤Ö&£Èo&¬5­&°"â&°ñ¿&¬î&¥&œSE&¢\š&®›€&°™&¨ì,&™Ë¯&™{&¥"|&¨Î½&¬þV&©t&£& ÈÙ&¥ÔK&²ä¼&©¬ç&§Í'&§¶6&œáS&'U»&'Þï&2}&­Ê
&¬Åy&²^&®à&§ê¾&¤ŒŠ&¨ùÝ&§š,&¥p&¤ò&¦ŽŸ&šô°&—̽&–÷&Ÿ/j&žð×&¦NC&¬Ã&¦5&¤u'&¨®Ÿ&²Ù&³èâ&ª°*&³ë"&¯Gø&¨¿&£Ä'&™&"»ˆ&˜œé&›*\&Ÿ~4&ªâ&;3& Œ§&£ïë&³–F&ªÍÂ&¦)&¡›&&¤Ï&£J&¦ˆ&¡‡&Ÿè+&œné&¦Ê&©Õ&¥5Ô&¡‰& ƒÊ&úŸ&ŸR—&£V&¦Ò&¡!î&§Fª&©C&ª˜&¤Û¡&­u&¬í}&¢yñ&a&¥G&©ºê&¤Ú·&«zê&³Æ&¬K\& |&Ÿqú&¤d&¬r&¯ªN&©í&£m&¨í§&ªX¸&£½j&¦I&¢H¦&•w&šÙ&¡+]&©ªv&°H&©sÁ&¯Åy&Ÿ­¿&¤œô&¢zª&¬kÍ& ä &ŸÏÌ&žû•&£¹ð&¾w&§&@&¤ê&§'µ&œ3P&'ø&¥›&«X•&¤ò&¦Sµ&¨¯&«KÙ&¨c&¢^þ&'_¡&šf%&œ¤|&©ïÁ&© &ªPŸ&¦…`&š;Ó&›¤ý&§¯¡&¡ê{& 
&¨>‹&§Wc&§èÃ& Ü	&–ÍI&šhq&—k&—.2& Çh&¤³°&§H£&¦4h&§½J&šÏg&ž=l&£eP&Ÿãñ&¢® &£K&›.:&"Lô&"WD&üw&›ÊP& ù&œŠÑ&‡à&¡¬Z&ž¦ó&›M&ƒª&å&&‹þ&&× &ŽÐt&–å &¤×&¨KE&›g&›Š°&šŒr&œÏÇ&"Dg&•íþ&ËÙ&"ž›&š¶«&–H¤&"åÈ&"LŽ&Bà&ˆ¿&Œ"t&•@X&œ1&™¤^&˜Âé&
'&Žã†&ŠX&Žíê&—l&£/%&˜qv&‹¤ð&'%6&‹w|&›àI&™¿b&›\È&Ž¿\&… &Žy¸&‹Ÿ_&Žëÿ&‡kÕ&‹l£&Ž[&Œäú&'¥Q&`&y€&–w×&‹Û&Ž6&‹]ç&ƒÇ@&†Ð×&"`c&	H&—0ø&Œbf&½æ&'±Y&‹¶&"f=&ù>&'"×&t"&s&"dF&¶&‰[&‹E&ŠÚÝ&†À&‰õ&‡#&‰Z+&‹x_&ŒYª&v$Š&nDÒ&"—]&†Ñu&~~Ï&‰*ì&"ÛA&Œ&&'Ðù&'Aâ&+–&ƒDì&…°C&tîÑ&o§ø&rÀ=&€¤&Št˜&'&†²;&}F"&	N&{Ã&…Zg&ŠAü&+è&v+W&†"D&ŠBÔ&gw&o_&yéÃ&xMÂ&‹Ä<&s»ê&mC&yÀ¹&vY&ÍS&['&"Ð1&ÛD&hØ&t$&gs&qy'&x×&…˜½&{»b&n¼&oz=&w—>&kp¬&tÛP&q¬¤&e,×&g×[&'Þ$&'&…Â&hqq&v<2&iO$&u–›&K©
&Ydc&o;r&kz¥&l†M&gm_&_ÑR&^ý&f¸W&xOÊ&ˆ0Ì&mœ©&e&^:æ&bö²&sS'&djƒ&lȝ&~1‡&w
&kæ&Pè+&_ÿ²&i~^&U
Ø&cðl&SÕ#&V¤³&O°+&dÕ4&_7é&_rV&rQ&xVù&xVI&l4²&RÓV&]æÀ&hyÑ&Zƒ;&k
&^_;&c?¯&V¥Ã&TîG&P P&Y[&h¿š&ežÉ&_x¢&Wÿå&e p&m&j^5&n*Ä&t¶;&pöö&e&L›	&Uó^&b
&Kð&-Kò&CÀÞ&_IC&W'Ë&Oà&U_&_DÛ&ZŽ&\:§&Gp²&W¢Ã&]ú&Pظ&XT&vɀ&NóÇ&LŽ&Yb;&cöm&Q'&aê%&oIÀ&sï&@uÎ&'nÓ&<£'&vÿ'&QÍÉ&3öT&Qç'&WŽL&Tq¬ÀÀ&MÀ—&k¿Y&9n&*Ã&-ظ&!ùc&3r"&?'Ø&V-)&EÉ&&\£&2<B&M½É&cª&|Mø&/ùó&)ÒL&<ÓS&9wÅ&H¶&<éœ&>òÈ&L0ƒ&Ló%&A@Ñ&ffÊ&@èO&(³—&I§F&NÂv&$G~&&§3&>aú&%¤­&%Ù^&/ך&Cu$&H;³&CÔÔ&c¾&X›&:X×&WŠ'&R'D&>¿D&3àç&7.8&8Ï·&Yhw&†&ÿ&,ÙÎ&.S&LI+&|¹à&b¾œ&'K&3.2&
G&1Ÿ§&JÃ&]™l&?º'&IÕ7&Q˜©&O¨—&H|€&‰¶&@2Ã&gyç&v–&,l&@~&=Ü&]'}&c;\&"2–&&h‡&8NJ&FFÐ&U~&z69&tô«&P¨¨&"
,&8ßf&=ù&HDh&Q#&qš}&,"C&"½ä&;a½&Nô	&Oś&Eà&1Kt&^"	&O"Ü&97&JÕÞ&Câz&1Ûø&g®&
D(&(|É&:ü[&GåÐ&=cw&6€Ç&Iݲ&PDP&RóÍ&C.î&H'3&YA&>ÑÚ&7­î&-ÇÔ&+tÐ&.á &=Ò&2ä†&<t&F›Þ&C]½&(u°&3Zs&/'6&xü& &Ÿ÷&,Er&5ÀÑ&7Ex&0à¾&2WÆ&5ãÛ&8²,&+Ñt&ÆÞ&xZ&+«&<³&$äj&CP&Gç¾&@Ó&5Aö&,p& €¯&5@&:wã&9%Š&@*Æ&G›d&9TZ&1å²&,w¥&/+&;=O&A€Õ&<ƒ&2[&0&<A&4Ð&7
%&Dbt&>OÁ&6^U&5$è&,{H&9&˜&89O&?•\&M7d&6»9&,jÏ&4g#&=å(&.ý¤&/ÿ-&*ø]&5ï5&.4&Wµ&Q!&"Ý¡&Vñ&I0&H&&5& $'&"& ×^&+d€&.××&*ɐ&%-&-u&.Â&4W0&0šp&%Ø&õH&wt&6¯&$šÃ&,]â&,Öy&+*?&$ &Õ>&#Ï)&) Á&!ýõ&#â°&.¬¡&4p;&3'&4ø&,>‹&1Mà&:w‹&6 Ä&,Ÿ$&$*~&59Ù&8¿k&(L5&,Á&&ý°&%^Ë&4y0&$…}&&|.&2΍&7‰L&0îè&:-|&-üT&#Òw&(Ýj&0uµ&3U]&5÷Ü&(µ&-Ý&-Ñ,&.$&(Œ!&3‰&6`&!¡&/³Ú&!2—&&@(&1:o&1Ĥ&%åÀ&+"+&)Q&'ƒ/&7©&0ez&"Àß&&«u&>D&",%&84ê&7ÚÝ&13Ÿ&1–U&4lŠ&6ˆ«&7‹å&5R]&+nõ&Ü&"rH&'v&0«'&+ì>&/Á°&"A&,¸2&.ñà&&/ó&.LÀ&>µ¾&Cy&6.&/ß&+½)&-¯—&)`Ú&!~²&#ŒÈ&=ÊÉ&9&9õ&6j&%‹ê&%©&.‡Â&+"0&%tq&+€†&4R&AŸ[&@òÕ&,i&#Žx&'¤,&*&.1­&3Í&>
&=€Š&?ÞÀ&6&,j&&îK&)ìÄ&>ûP&>Õc&.È¥&-ÏC&5šg&:€X&.NN&|&'*m&,îŠ&,ç¨&3¾Ê&7ba&3¥;&BV3&;™&0Ö¿&94&4Kû&/2q&3ê1&2|&4FÂ&0–I&(xš&'Ý&&14ý&7£&5ù&8,Ó&>Ù&1jæ&56%&;"x&+Êv&.Т&;M4&A_N&7Ô&)L&-zÅ&5ýR&+^¥&48Ñ&6{,&9-¡&7Ê&<,E&0(&5†D&6ÐU&9ëÄ&;À&:B&6_'&4|&5Ï2&1W`&9Xã&6»¦&5bn&8°è&5|B&:Œ"&;(Ê&7*î&;'*&=®‰&3Jh&:ë&8¶þ&=
&8ü;&7oÞ&=×&Hµ›&A+Ç&:µk&Eòb&>Ô~&:V&1#&:í&8uÁ&8?Ø&:Ý&<»ÿ&:Ö &;±í&BC°&@_6&8gÃ&=ùª&@Ø­&B›&?ˆ)&<˜f&<¶Þ&?‹¼&CùÞ&Ga"&>&<Ñ&Aâ	&IrX&D¤ÿ&;@l&:Tl&8Ôt&;á¨&=ˏ&GDf&EÒ&>¦ì&8m[&7Y°&C…
&E¶±&F ê&I‰Ÿ&Cö&Cr6&Cԑ&Bù&7»»&>'Ÿ&A'5&?¸Í&@/þ&@´á&Dw›&AR&@f&Bï&Dêš&AÕ¡&Bsl&@&Dv*&IÕ¡&=w£&C6õ&A¯&?­\&=&Ao&?Ê^&@^±&B… &EÕä&Fyÿ&Klˆ&=ø{&Hh&J.[&Hê &D\&Iò©&L¶¢&KCž&Có‡&H›(&G,Î&BP·&=îC&Hâ&C-Œ&;Éè&Fv•&Aô‡&?J7&@®&AãÛ&KØu&O×{&N3R&K"È&M[&L­&Mc"&Iúm&F4&F€&?sÑ&F~7&@¾â&FY&I**&Jµ6&H†&J¢&Iö&G¤‹&LD§&HˆX&J÷&G÷C&J÷ž&K»Ñ&M1Ë&T¥u&Oöº&MDX&JÍõ&GJ´&I®R&Sîõ&L`r&EÅX&JQÀ&G3
&M-Õ&N÷n&P²3&OŽµ&NIï&M¯µ&MB&I!ì&OC©&Qp&R6Ú&MÕë&Hm&HèÊ&NÁ&Mz&Iß&Qº&LÜ{&Kª0&My&QIN&EPP&JáW&L*ê&N~è&IÏn&ISt&Gº&E!Ñ&E
&E˜Ä&O0È&O©9&I3è&E5š&Iß&J›¯&Lð&JÜu&Q>Ç&IEe&E‰8&JŠÖ&L2&MGÈ&Kvd&IO¸&FÚö&J>ý&G¯Ö&O8j&Hþñ&E1«&Bâœ&Fh'&G-æ&O¾Š&KÎà&Hb¡&F®š&N§;&M¯ê&L?&P[&K¤É&G^!&LØ£&Ie÷&LNá&G…&J»&De/&B<H&Chn&EEo&;sf&:ݼ&8á0&*µö&9X
&=]–&8ôª&6òÙ&7Oæ&B¨&@
&A`8&FÙ&IÖe&KD&Oۆ&HyÝ&Hð‰&KÞ
&KFæ&II6&Dfý&EÆ!&D1á&Eúw&H&MWŽ&EË&?qD&IǕ&EØÞ&A3&FT&Gýq&Gÿ-&Jið&Lƒ¥&Jøù&NC«&Oú&K܉&FJ+&Hð&FÕÛ&Cžñ&D…~&@è&GÞØ&O×l&J¬7&H^…&I–)&H1/&A&&FŸÐ&GMƒ&D1Ç&Añ}&B`ä&Hx	&Lƒå&M<ã&O2à&K%w&E);&PÉ¢&Pì&KÁÛ&Pâ&IY±&HêÒ&Fþ¡&Eª&Dþ'&C³!&Ið&Neþ&N×ç&Ió#&F•&Fé%&G˸&I[Ž&ME&D&D&à&I±&HqÅ&GÔ&KàÏ&M°Ý&Kˆ&HÓ=&C{•&E—&Cì]&EÏ1&DÁ&G¤E&BJ;&GÔ:&FÉ&E&JÛg&C¨b&K÷{&H"ú&AUÚ&CÆ÷&B0ø&@¯(&?Rµ&=˜Ž&CU*&E±˜&@í†&DÆ>&CIð&L\7&?•<&A_&Gw±&Aþ&B()&E¾É&DW&=;c&A^‰&@×å&D[&>÷8&Bòt&>"ž&>ƒË&?ÚÁ&CQ&A¸Â&?@Ï&A(&D{ô&A¨&3÷þ&61&D"Ç&Is'&@w–&;Tu&?U	&7ñ²&Af[&Bå&?5r&@E+&Ašc&Eîú&C1¯&GÈu&BâÚ&@¬&;Ç&Dxˆ&B\&:7C&;Üa&5ì£&$,Ç&@œ&ñ$&1Ê&§&L}&Ü&)ýE&%Ÿ?&'íÂ&"'&+Ï&,&*è&!c€&$Üv&1–æ&*Ëá&*UÑ&*=Ï&,©È&$ê&&Tõ&&<À&,­Õ&)9!&%\&%ÒÈ&.«&/h{&("&.PK&.Ñç&(&#ÃÛ&*ö"&1…¥&,@Þ&&?&&äõ&æ&.Ö-&0•û&*	>&&§&&°&&!¤­&*ù†&)÷a&(Þ&(j±&!¼¿&.ãÖ&%]&Ú¦&«i&ò>&
sJ&s9&YK&W&I&¯Ë&˜n&·ß& &»#&;Ã& Õ#&
.&51&#¿W&¿P&%ln& +&s‹&<ð&Æ&!§N&¦%&m'&t&Ù&HF&VJ&&÷m&—-&u¨&
ê1&&!sí&%À9&-&Š!&KR&öU&$®&&4 &"Ò°&ºÑ&&-&'•þ&(&'°&Ði&#-&;{&³&?Ø&ó^%û&ëî&ý=&
5ã&^`&Zk&­&
 &ÿÎ&|Â&kï&"R&	á^&'&‰Ì&
"a&	"®&ø&ê¦&Ý+&D.&
&!y&	&!{&»s&pÏ&6µ&
ý¢&¨Ù&¯Ö&ƒš&w&ü¾&ðt&
s&E&ä&âÏ&R&#±&"¿&/"&¸&œï&&#B&
'&¥ð&i &r&&Üã&ú
&Ö8&<Z&
ò%ÿdª%íB¨&
È&	Cx&éB&¦&&i%û¯%þŒ1%øÀ!%ü•š&wx&
Ið&¤&SÑ&áÄ&1ø&[ý&š0&ï&µ"&¸"&Ùô&¡÷&%&oì%ÿ2&
½Æ%÷÷t&OH&lN&8m&
¸ÿ&ä%ÿÄÓ&:ˆ&×&Ó9&F)&B|&Šž&HÃ&óû&…n&ŠK&¢z&À†&ø€%þ":&֘%ø¨…%üND&]&	ÿ5%üÙ³&Âq%ïéÇ%ðýG%óña%ú¡°&V%úÊh%Ôåñ%á|á&Zl%ý Í&	ÿ	%òؑ%ÛÙÈ%@ú%‹
%$ÑX%&Ò%%K%¹»%-ì% S¡%-ö% 7%B‡%FS% ®%Î% ª%ž%#d%÷%2%©y%	¯u%2î%%1%#<Á%·)%¶ß%
ÍZ%âT%!~%˜%#ç%‹l%'%Hq%q%-õ%&æ­%[R%Rm%âl%ÄL%Ó¶%Ú%!þŸ%]»%
kž%"˜%³Ã%"%(¡ž% ʤ%…ë%‡Á%"_t%M€%%Ÿk%)sl%#`%|%÷»%ð•% Â?%.Ùq%*'.%^%ì%!%Ñ%#)†%'˜8%/®%.=|%
á%ü"%_k%(×q%1AR%0ÃL%*œ»%#;ñ% Ý %"ò®%*Hü%7è%,:¶%(IÌ%!¦É%+^H%%à#%4®%9SÌ%,«%'ÅÆ%"#%,oÂ%(ç¶%3H¸%1Z%)+ %(K%%â<%-þr%/E%7î%3N_%'e›%.°;%+/g%6JÛ%7»ø%:¤®%6Æ/%.nD%0t¦%0é%6á)%7®(%3§%*ôÖ%'i%'S‡%)ú:%.«%-Å'%&ÝÐ%%®Ô%á%+œ%*=^%1+Ä%,	%i¢%%õ¨%#Öû%$­¶%(¥—%#jT% -µ%¤Ý%"Ç%þ»%ä%% µ:%" %ژ%à¹%…~%Õ
%.0%é%zl%1%
õä%Co%¥Œ%Rö%«%
ââ%
û%	'%•a$ûŠk%)	%E%i$ü3$öà%lM$üc %3œ$îÙ¬$ސ_$ÝaK$Õ¡í$ÔÖ$̊$Òç³$ź]$°-U$­
$¥^$ªç0$%ßã$AÈß$y÷$ddQ$iN$XíÏ$Yà}$K'&$,›*$3$›{$à$a$¶B$nY#ö_*#øMÒ#óx—#ûó*$À$ê¡$·o$'ƒ$—Ë$M$+bh$5Y›$LN$=O$5XD$G1$Dw%$U¨p${}U$kö$p´M$c u$d.$wdå$‡­Â$
$ˆìä$ƒ³#$|¡›$†!Ÿ$‡9X$‹;$˜°g$ÝV$¬´$‰á€$‡ò$–{ä$ ‡¥$™Ìv$'µZ$$Œ…‹$–6I$›Xb$¢¶·$Ðu$ìÄ$Šú¿$ŠÀþ$"Ù$–è×$œœˆ$"fj$¦c$Œ';$—À$m»$ŸU®$"$€$'$Š…ü$Œƒ÷$ŒëW$™Æ$žÞ¥$šØË#çî·$'ÚŒ$Ž›$"$b{¥$‰¬™#ʕ·$"
¬$'…ª$¦ZB$¨…ë$¹³?$¾ÚÍ$µro$¸éB$¸×Ü$¾Ý—$Ç.þ$Òbu$ÏÑ5$Ëez$Öڐ$Õfº$Ò¼Ë$Ó, $Û9U$Úý$Õû$Õ®õ$Ö£$$׎ÿ$ßï—$Ü)ƒ$àâ$ÚIK$Ü\\$ߢì$ÝTž$Û©Œ$çG¦$߁À$åkë$æF.$âe½$äs•$ãXd$äD{$ìÕ$à–'$ê|$ßpj$邁$åÑ$ä¥Ç$n·$èQ–$ßL'$ë߀$á^¹$èú$âAg$æiî$ãŸ$âðÓ$ÛÏ!$ؓu$Øò$á
$Ú8g$ÜOÁ$Û}$Þâæ$×cA$≅$Ù1¿$ۚ:$Ý®2$Ýá$ÛO$ۛ>$Ø<Ò$äÈx$ÕÑS$Üh$ãpö$áÞH$ޓð$äà$ÛÍÙ$é9Í$Ûp©$â¯{$ÝC$Ù "$Øßà$ÞFÁ$Ùî	$Ö:½$Úž$Ý|ç$í$ó?ç$Ùæõ$Ü7'$Ú1\$Ûîç$Ú»$×gY$ÙÔ_$ØI$×^¤$×T'$ֈ$Ýg$ØÈÜ$°ù$Ó/ý$Ù*·$Ðà $è;Ö$Ó96$ÚÓÉ$Ø]s$Õñ$ш$×Y$Ó6´$ÔÙF$Óê$ÐF­$єÉ$Ö)w$ÐI$Ïzì$Ó®Z$Òòç$ÐKh$á+à$ÓÃ4$×PV$ÖÛ¾$Ùè*$àüÎ$ܱ1$áÒÀ%¡$î"U$áÉß$Öí4$àŠc$Ûř$Èmû$ٜ$ççí$å¤i$ßj$Þ\ª$ãÚ%$Úÿ$$éà$Ý=†$å,$Ûw$âó$Ù¤$åÀ`$Þ5ù$ÞÛ®$áV$ä U$ÚG»$àéS$âT|$äĨ$Û?É$Þb$⒓$ã‹x$ÝÛÃ$ßÄÖ$Ýù&$êoÀ$óõ¦%̧%à²$ð>P$æ‰%$èœÇ$áÖ;$âÊ$ßh$ä¤$æyý$ã4ž$Þ¹È$忝$áŽ($âë¹$âz!$èüÒ$ÞàÐ$éô‡$å{Ü$ì<c$çS $æ²ø$â5Ù$å&@$ãXÍ$ôÕ@$ìÞâ$ó€ˆ$æJ>$ô«ø$ᣬ$ð´P$äèj$ð~o$ãf"$åÊò$å}û$æMË$èŽÜ$ï±$ê÷1$ò"ç$ê8†$çæ[$áçÃ$êüÅ$ãñt$ò/Œ$ãä.$õÜ©$æÎð$åf¾$Þ?—$írD$Þ0ó$ëÕw$ä0$÷ŒZ$è()$ôßÚ$ë}…$ðÀ.$ëS®$íO$ï$ð³A$ìù´%`7$îXB$ñ$î«Ô$øÎ+$ñ]$óžU$ï1$$ó¤®$ìª$õ›¿$õZ\$ù¸t$øu¹$øÉ%‡x$ý\$úu˜%€˜$üR¡$ü¨=$ù1$ü™é$õY%$ú¾$ø.Ù%–$ó.$þ²Ô$øF%î$ú<ý$õãp$úN%äo$öŒk$ÿí%ä¡%%Ì8%	%ˆ%ˆ%	K%ø€%
©%ªd%3&%á›%»Ã%°÷%G£%¨Ì%3Ì%y¼%Λ%)'ê%f€%
Ă%
v%õ¼%W}$ýóa$èÃ$ó4­%
9%Ù¸$û
°$ê"$û9Ó%c0$ü[$íÆ$߈$ÞúÍ$߁\$ïÈ$êÈ5$Úa!$҆´$؛Ì$ê*ç$ëu¤$Ý=	$Üê|$ص$ä¸X%2Y%øÒ$Þ"$Óï$åË%%ê$ÿÏÛ$ãÝ$Ñ÷˜$ÒÎX$Û»û$îúÉ$õýX$ê'™$Òh)$س$Ûz~$âl´$Üv\$ØËÞ$á˜Ì$á;Å$Úú*$Úp$×f\$ß&f$ކ$äkô$$Ôöó$Êì¸$Éå+$ÉŒ$َa$å´=$Þß#$Õ~…$Îj$̾·$ÏI[$Ïj$Í"´$Ç67$Җ$ÕüŠ$ÏÕc$Æ¿e$ËÕ$Éa«$ÂÔd$ȋ$Ôön$ÌÅ$ÂI$»qÀ$ÀšŒ$ÇK $Ëm$½&$¼=~$ÂO$Äxi$Æ#A$½Ø$¹$¹èU$¸Š=$¾#¹$ºœS$µ®$³d$³Ë;$¹jV$¹q$´©š$» µ$®?ü$°ïy$°òJ$²=ÿ$®ú~$±sÝ$ªÈÒ$«ø·$«¹à$¬É$ª€$¬OP$¦ÇÐ$ª"$«&$©ß¢$¤í$±ý$¤Þ>$¤^$ªnN$«ýé$¦Ca$¦"$¡JI$¥¤z$§cæ$¢0ñ$žê$ yh$Ÿ'}$¢€€$¡ˆm$ 2)$›o³$›Cw$›yÑ$ 3Ù$žD$©$›Ðå$™ó–$›ân$ž&â$˜ü$˜ƒ±$˜-P$™p"$šÍ$šòT$•³÷$"˜3$'¸"$ÅÂv$"Ä3$•'=$'	P$'Çï$'"3$–2Î$"­:$'Í$$'
T$ä$ÿ
$Ž]"$»$‹¬Ä$Ž%˜$Žˆ!$Ib$Œ J$‹æo$‰"Ž$Œ+Y$Œõ$Šyw$ŠÈ$Œƒ^$Š(P$‡
$‡Ú/$ˆ1ß$‡²˜$ˆ"s$…äH$‡U$ˆÉÀ$ˆFÓ$"9ï$"V
$†8k$†'˜$"^$…å%$ƒÌÈ$ƒu"$œô$‰üà$ƒ/¤$ƒZl$|ç$O,$€ÃÓ$|ÒË$|f$|χ$|‰ö$zïë$z©'$û3$$"†$€š<$~~<$~3ð$€iå$yìí$x¼ñ$xŒP$|šY$|—${°?$tOq$q3N$n[ë$u_x$p9
$t€Ý$oŒ$o/B$m7E$q¾ö$lÖ$q¸$w(j$yU}$pÖ1$p¨.$zßÜ$yυ$tu¦$p~$m-ì$q¢$kdf$nó°$gëÂ$iM¼$lºY$m-$kf}$ruº$j©«$eÐ5$eÃú$f9,$c³•$oYó$iµð$kVÃ$c5Œ$l²ó$hØÑ$nC$oÍè$mªÿ$pÒH$hÿ­$nM$p½`$g©$m¨¼$in$h¤'$eèl$h=½$eŒ$h¤$dac$dÖQ$j®$fi¡$dÍ&$e¦ò$^ƒ$ebF$a[¢$g5L$a]$c¯"$`š$i«'$gÞ$cʎ$_ÝV$Cv$ˆï×$€‹.$f¹$eP$dÈí$^Sþ$Y©$]'"$[ÁX$jéð$aIU$^Ph$[0$a4$d¦´$hD$bôÜ$_$¢$ZW$c{$\Žä$f«$aà<$f¤$iބ$‹aÊ$w}$c¸$bzâ$^¶¦$a-Í$`ä¯$`€$_G8$^ßú$Wù$VSW$dĘ$]Ê+$]™Ž$Xëš$V%¥$TQñ$fþ$kƒí$c•$cc$]qÉ$]J$Zqg$Zâs$\'$Zìß$\±Z$[´×$W=$Z±²$[§ú$Vèæ$YA$\SÍ$d0¬$YVÓ$Yqu$Tê`$Y'$U"$V…$V?à$Xye$Wl$Zr~$TÒ|$` ¦$[ç$d,$gK5$g}$Y'ì$d^$UÊW$W…ƒ$_^!$],ñ$`¾ã$a2[$__r$cþI$[][$fp$UH4$Z̚$\¤Ç$d˜$c&ñ$clž$ZJ$X–z$[¶$d'à$\7$a\®$bZ$\¡À$\¡7$hÔn$dY"$a¡I$\ÌÁ$gNÀ$\ $c¾]$_kN$c‰ƒ$ZžÀ$^$[¯›$_!$]§$_"‹$X¹õ$pGi$gÔR$TÂî$`w*$d©Í$Zš"$gÆÌ$az$q‰$b1"$a¦û$^¼4$aÓ$dÓ$hÍ£$b¼|$fØB$`lS$`ߺ$^p
$Z™1$XQñ$håÔ$XÙ$h+ò$\ϲ$e»È$e?$fe½$[ƒ¬$d¦$\w¡$`‡¡$`#·$cÛ£$]«À$l­$bS8$ek$^¦²$_&$g,Y$c=U$_"Ô$hq$aº$aþ$_éö$eÿ	$`³$b'$^ßp$s&&$f¸W$mÔÚ$fT5$^²H$k¾$fޛ$fWL$h&$iýž$hƁ$fì¡$dßÃ$bË$a£ú$k¤Q$eH|$aŸ$t"Æ$hD±$h(?$féú$g´ù$W-$aÓ
$X{·$g
P$^´?$cöù$^E9$Z&S$VJ$h…$Z"$fÇ$`ZŽ$du¿$W=Ý$eÀÖ$dÐÏ$qíf$fÎ)$nV-$g$ofâ$b;°$iv!$cà¡$g\$g…?$p¿Y$að$c$_\¨$`9$h?$i¤Ã$aêP$dœZ$cÝ3$hßò$ešŸ$q©ê$g2$r"œ$g¹$p` $p½ $tU©$m‹O$hY$g5Ð$ul$wfÚ$€i&$l£$rƒ–$m
Ó$lŠ$m*c$vs9$mù$kÜJ$n '$qêÏ$l‰b$rÌ$nǬ$y¼E$r$|q¹$pö»$}ƒj$pR$s1$w$}¦$$uÄD$|AE$"'$z»$q´ð$v"Q$oŠx$}ý¿$y–$~;R$« $€ºˆ$v†$|ÝÞ$t¸Œ$X$"¿$|ã$z²8${-Ý$z›‡$ȗ$yêÄ$'[e$~šE$|J^$}¡Ó$€Ž8$'KÄ$…w$'Aì$…	$ƒ"$†!!$"ô$‡$®$…¼?$€T«$‡ø$"ÏC$…›f$…¯$‡…X$‡º$†÷$…Oê$ƒN$‹$ˆp-$ŒÌÆ$‡L/$'˜`$…œ$"ó$Œ$'"*$‰Î$‰;…$‰'J$"oº$ŽgK$ˆú¢$$Šé$$Y$‰'Á$bè$Œ×£$'—b$ŒÕ°$ß=$‰oË$2a$Œ¬¥$–4?$Ââ$"X$ŽWx$"å$Ì´$˜ú§$œeÄ$Ž¿$Ž7é$˜lh$•ª6$™ºµ$¢m²$Ÿ!ã$š˜Ý$šÅ­$ŽÌQ$˜Qa$¡é¶$°"®$¢0$¡%þ$žõ|$¦èm$°®û$³"€$¢˜œ$©ð$›5D$˜Õx$ NG$¥÷]$¥…Ê$³É¥$²_ý$°xË$¡¦¥$¯Ìæ$³¥Ü$©8Ü$ Ûc$§Ç$°ä$´«$Äé$ËnU$Ñõª$ʉL$¬Šc$«‰$¼ØN$Я½$®¾$N½÷$P:ˆ$P‰»$_§P$ƒšp$w'7$a¾É$_G$JÔÁ$HY$S¿ $d{û$a}Ç$Of8$UDû$WÕ)$\"Œ$h£$\$LC$?8ž$Fp$C½z$:Š$=ÆË$F¾
$Lü¤$F̔$NK$U¤$U¼]$d¬/$‹Qn$"Ñ$nÉy$OÖ$QŽZ$WnM$8$5Ŭ$7E+$8cR$9&3$.ŽP$<NV$9«×$.Š$5@÷$2ÚÜ$8ˆ$/OÀ$0Á$8&T$3ց$9·R$4{$37$*ýv$-Õ¦$/$>Ÿj$KlÊ$MB$?f3$?tÝ$=‡*$8<$2ßÐ$7ç¬$CèÐ$BëR$=Ük$<ó$0b¼$(·4$*¾1$3@´$,'0$5Y$<v$,Í×$$è$,m$-ŸQ$'$(#$+á7$0Ï­$8Il$#¿ˆ$$úš$3Ý$7=Þ$(ÿ$Ø,$aú$!'«$&ŸÁ$#"ú$%S$ AÚ$­N$ h¤$:Ñ$*L$×Ö$|©$%ۙ$& â$ôö$R$‡[$Ý$î$$'$Ù$2$	‡$Xë$Ëß$k+$ÌH$X$$¤E$ô†$Ò$Û$S³$\Å$v-$"$˜ø$u¹$?ß$Ÿù$"$5•$ù«$é£$9($³¦$p$tM$û${õ$ð$µ-$
fÖ$m3$
i$L@$÷$
—$	j $…À$Ш$	^$.F$V0$¨é$ÝÐ$"#üa$7´$ë=$=?$Wó$ ã$
$sp$ò$|Ó$'ë$$ú5$óa$¤;$ÝH$A`$ÁF$Na$íG$	q$ó$W©$Î$¨H$| $Ùa#üÝQ$Õ±$îb$kÙ#ü|¡$÷#ÿÄL$¿ê#ú1#ûê#ú½Å$T)#ý°˜$ž0#úÃÅ$'»#ýW$#ýAq#ü¹ï#û4Ë#ýœ‰#ùïa#ü`Ž#ôu²#ûr$	¥$ýª$Y¡#üZ»#öܐ#ð™«#ðÊl#÷؆#ò1‰#ùJ›#îË`#ñŸø#óli$«–#óŠ#ó՟#ñYD#ü ¬$jw#ÿ#ñN,#ò³#ís©#ôFã#òU"$V{$ò^$¹³#þ¸b#ú,:#óõ¨#õ½?#ö
k#ô'¡#ùb-#óµn#õÃÃ#ù‡£#óU#öŽÛ#ósE#òíB#êær#ñ‰€#ñ<Ö#ðHß#ð!Â#öÈ#óYl#ï½Y#êÊ#ôlÝ#éñ¼$Ò½$	s$Hã#ù§†#ø<#ú'Ü#ûxî#ó>•#ö+*#ñÜ#ùâÛ#øƒ|#ýjð#ô2Ã#êú{#éÓw#ó'n#îüq#òõû#íM…#ó¬#í²:#ô¢´#í‰#ûrw#øœÏ#ô ²#êÉà#úÕ\#ñ4#ðÝ­#èŒÉ#î­Í#횴$´€$&Ò#øúd#ñÂ*#úaq#ò¸;#õ­ü#í©Ü#ô Ž#þ8¡#÷
&#ð3µ#í€ã#ò#÷üp#í¯ó#ö‰Œ$!\$
##ÿëÅ#ó"Ä#íIU#óNv#ëME#ù¤™#ë##îËò#ôç$Îk#ææF#÷ÀC#ù—Â#õø#êg=#ðßá#ç¦T#êêø#ïëx$VO#ùð4#ô[#ë©Þ#÷A³#óG­#÷½·#ñ:¹#ð©™#î³®#òå #ï«#ú¹÷#ò"R#óžc#þò#þ•#òÂ$	<#ýIæ$8™#ö¾$§›$'>$až#ñ׌#íb¨#æ"Æ#ð­*#딛#öÓ#ëæ#ý—#õ F#óù±#ê'Ô#û+À#èôõ#ðÛ;#èÅ$OŸ#ðÊj#õOÏ#ëÕê#ø;#ó:#ô˜#í#È$.‰#ì~†#øµ·#ëÛù#ùŒŠ#âw#í$Ž#ßFB#ë'É#åûº#ñ#÷š¡#ÿbÆ#îÉ´#ïp¢#åÈ4#ö·#ò‰g#÷Ă#ë+Š#þm#û?Z#öÏL#æ0d#þ@Ü#ñdz$%#øSÉ$'#óžÁ$á
#ýk$Dù#ÿiÐ$'*$c5$nä$ÙÅ$Êh#ÿä}$å:$ñ$
Q!#ÿGå$Ðô$$v2$$" E$†I$‡#þý/$*¿$yY$
5$W7$4h$(ý$!ƚ$¹$W‡$Ÿ$Ñ$Xÿ$'¦#ýD$	"Ÿ#ývn$	H
$Ý$—Ä#ô°V$¸^$IT$Æ$
ø$Ô$w$K$=$Á$*}$ðO$#é$½$—Ä$¼·$Æs$r´#ÿÑF$O
$ß?$1{$éI$	¤#þuq#ü¬Ü#ûâM$–o$ÁG$¶$Œ$ÞÍ#ô Ý$"u#ûDx$nÏ#û'$Šá#÷ûå$ŸÏ#ôÿ$¦0#ÿĒ$'K#ü¹$6ž#öô=$_#üŠx$ýÆ#üˆC${3$ <$=>$çý$Th$$Ž$J$
Й#ýŒ'$ÂO$
b<$¹¯$ÎD$
¨$
£$Zd$‰c$'$U$%Q$²Û$g"$=!$bŽ$\$4®$‹C$\›#ÿ:$kX$cP$û§$«$û¾$	ö$¨>$0$"5$	³§$zü$؍$$nn$ŽÒ$@€$]*$½r$M­$ƒr$
é$w$
Ÿ,$Cº$%ÿ$Fþ$b$ ô$%$
Oé$‡K$ÄO$
ÌÌ$ûæ$îž$î$
åW$ê`$-È$›$'e$Å$º|$yŸ$Ü"$
Ý($Ýä$
ñ}$¿‡$ϵ$ Á $ßc$|§$—é$½K$œÀ$¯$	ž9$M $è7$)e$
4f$ýÅ$õœ$"$ð»$n"$b$î$ǔ$–$á$	:$±h$éw$OP$†š$f¨$Óø$†%$M$$Ò$ò^$ù$»Ÿ$•Ä$$ãð$©Ù$"š$|0$ß³$ß6$YE$:Æ$@X$x'$9$"S$$_/$#K$$_S$ƒ§$؏$vÿ$!ú$L"$ÍÁ$‰U$!°ƒ$h$ƒð$Hë$èª$z,$Mv$CR$	§$ž§$""Ö$è²$"Ø÷$ù+$é)$Å$)_%$#41$$F$^$'‡w$("$¨#$Š!$-$;a$@$$B°$2}­$.Ö$.ÉÔ$þ>$&?$#ï"$,	J$&Â$8c™$&Lä$/ü2$E'ž$ióñ$J™¾$M҅$>š$?×&$'‡î$5Iz$Jì+$c _$K/¼$A)^$MÈ>$d¾F$Iè$Yy¯$YÚü$l+±$ê<$`»$b8$É$ªœ$¹Ö|$‰†$±±$¨9
$|—£$WŽg$Çº$žŠ°$™–ç$ŸEj$Š-ä$"Ÿx$…•$‹G$ލV$ű$pó$'ÁE$ƕ$öÛV$ßG³%ŸD%P™%]T$ù7;$'†$u̅$}¨$œŠ³$áì(%)
°%ò	$õ[¾$ޏº$"&$x¸$iç$©j$¸–M$êe‹%$îú$ù¾ô%]R$ÔIf$ÿ$†ðØ$¥‡³$¿È$ž—	$Äz¨%]¼$Ìãi$·ml$ב$ß½$"M¦$›1…$š?Í$Ž¸À$w3f$á$›ï¸$´	ü$ƒWœ$vU1$˜Óü$˜)ö$Šõ`$Àì÷$¿.b$€¥r$\'Š$‡,$Ó9ð%!óZ$ª³$€­$$|S{$º´%*@¤%šÅ%,7ë$²È$¢¡_$îÜÎ%6ƒ %ì?.%‰›$óÛ$ÞV=$ðâq$¯ˆ$¶_ý$êÒª%Í$ÊÐ$¼'¾$«²$ªC–$†&$ŒˆQ$Æ»%	Ø/%N¦'$ýÆ;$'m$Š#¹$"÷$¦°$£"5$Ž÷ˆ$¥EH$™Ç$…¢m$—/ô$Ö%$%lXF%G|Ï$¸-Ã$‰ ¬$›Hî$›$¦ðò$ÈB%"ë%4©ã%?–¨%É0%
Y%;°ã$ܘE$®D$I&$'e•$"Š"$ø$ÝC$™re$á6% %Å%/1Ü%^l%Š­%¾ƒ%^è$¼œ"$˜Ÿv$–ÁE$¤¹D$¬üý$šeÊ$¼®e$àJÇ%·ä%%	ñ%'>$ºÞÚ$š¼N#ì
#ð]p$.4@$sÖ1$(iê#ì6ó#ú…'$
í]$=r·$LNX$·$h%#÷28#ñ5Â#æc»#é%+${>#Òúõ#åˆÄ$'ÿ$nW$,	2$#–$¿"#ïY#Ô¶Y#ÓŠ#Ï.+#ãß#㞧#àŠl#ú ¿$&'$'c>$d#ç—h#åÕ#Ôû)#֜¨#Éí#Ğ*#ÏŽ#è"h#õ¾Ÿ$"È#Þâº#Ä]¸#Æb°#ܳñ#۔j#Ǻ/#¿Ê#Éæ½#Ҋr#Ü*#Ù¬#Ù,#Ï;##É`$#ʝ#½à#¿ŽÍ#ý$1Z$	"s$	^#þþ,#Ê,¬#Å #Ï¥A#óó*#Ö«ñ#Ò.¯#Ý#ã1Û#Ò]Ò#Ê #×îº$®#ó>ý#Ç¡š#¾í¦#Î?x#ÕÐý#Ã4#ÀÁû#¿6¿#ÇÒÐ#Ô.N#·@~#Àmæ#Óø‰#Á^Ð#¯}c#¹Ór#´Vº#²X×#Õ¤w$?D#ۚ¼#»({#¿ÃÇ#º@Š#©ˆ#¬Ð\#ª¼#«Ép#§YÒ#´É€#ËVÜ#ì¡{#ßhÜ#Óóï#äón#á²#¸€…#¶Ù¼#§#§kd#£Ëf#ªâ#³§4#ÀX#¬ã#ºÜµ#¯Â#¯I2#«a™#¯ÚL#£åý#§%!#£šž#¥w#±èÅ#éB2#Ö3t#µœ1#­V#§Ã# ±#´Wò#ÜÕ#ÐÕñ#¤À×# R+#¤Øê#¼ä¯#¶¤#²Õ#½Sv#Â-(#±_)#«|#§W#¢žc#Ÿú#®ë#Ö³#̇ì#¸wª#Ϭ°#·)è#©†#¬i?#À]¶#°D6#Ë}Ë#Ïþ"#·	‹#œò×# é#¡0#«ëø#§iâ#£¦@#©Ð#¯"#¬ì#¾®0#ª3&#¢n#¥¦ê#²¿½#¸½#¼s#¦¥Ó#¢ˆ•#¨¹©#¥ø	#™Ò÷#´#0#µÊñ#¤ä2#Ÿq¥#¢'#š©i#žŠ2#›5Í#«ø'#¯ÿ§#¦Žt#ž™ž#£‡6#¨{Ð#¾]{#®-€#¢Ìò#œKJ#›Ù»#Ÿa#©š"#¦V¡#¤ù#qp# p_#£8ï#£l	#—ì
#š-*#˜½Ý#—À#"*«#Ÿs#—Ž^#›`#–£#—3œ#–¸[#˜Þ#"hŽ#œÎ#"¯ý#—·ˆ#"tÀ#–åA#"gä#"'s#~p#š¼Ú#•
Ø#š"#—ÿ{#šñ™#š·Å#¤èB#Û_(#íír#¯Ù#«8v#³w(#§,Š#•v¥#–éç#™½(#£ ó#›ñ#™'í#ë×#–\ó#"y#•Öú#³(#˜ã‰#'°#"œ#'ü¦#"Õ#'œã#'òŸ#'-=#˜A#'|­#"C·#®#'Ù#'£š#GR#•¨#ª_³#¤Ýÿ#—^½#–T8#"[*#'øÅ#–fý#ŽÝv#"!ò#'õÂ#'"#"b#›û†#ȧd#Ñ#2#ŸØÂ#•Î#ß#'òŠ#Ž2K#'f#'ñÞ#'›™#O#žÙø#©6å#£×ñ#"#•m*#'#'òý#š#"Uƒ#z#"ç#¤
™#ӎ›#Á#›EI#ßñ#—##',ö#–)À#€Ì#"	¢#Ž/#•ÆÍ#"ªœ#–x#¥=#˜
ƒ#¡#ÿ#¨`#–&#—w¤#ñf#–,T#f²#"¾#'wí#¬¶ˆ#¿#©;%#'Õ#'P4#(¯#''Y#ot#—!#Ù·#'ÕU#…Ö#•W]#'FÇ#"¢#sÀ#•x0#"¥Û#š\·#"àB#Ÿ/¥#–"#˜B#—kÐ#›hŸ#'0#"¶Ð#Ÿ¼º#°h†#§°Æ#žóÛ#º3#"ªÐ#"¢Í#"<#–ze#™Ø#•$#•#ºn#šcÀ# £j#´­#œóÃ#šŒ>#'»¢#™±œ#"¬Ý#–Ë£#"(L#¥-
#ž$ì#š´Q#'q#›x‰#¡$#ÀÊÜ#¯R%#–Ž
#"Œ #œGŒ#"Z#•é£#–Ò#š?Û#•dw#£0#™W#§û3#œ'ƒ#õþ#—ò#£8s#œQÎ#ží×#š%#£È9#VÀ#œÊ4#™Á# KQ#™ø#šÌ|#™Í #žÍ¸#—@A#š¨#*ž#¹ä#N¨#Gt#–KS# "_#˜Da#¢61#¦;##¡¢×#šh†#ŸÙî#°S@#õß)#ãMO#¯mî#ªŽÞ#Á×±#©õ#Ÿ˜²#•Õb#¡-#¥~#¦'Î#–Œ#žq#•*Ñ#÷#Ÿ[#¢#šO#–x#˜ëž#Ÿº#™i`#˜»'#–PÐ#›¶µ#˜°Œ#Ÿ–#˜	³#ŸñS#—«#œôÉ#šà#Ÿ<#™f¿#¨"B#®s#¬ÞB#›z˜#œG*#˜-#¤tk#š}#¡zA#¤ž#¡ÏŽ#Ÿá®# °‰#¥L}#µëW#élv#â"u#©¾K#®µÏ# A#¥u‡#œ˜#ŸÝb#—a¸#¤Æ£#¥íG#·çk#µ=#¼ÃÂ#©a#¬»"# 'ø#¡Îœ#ŸÜ#¢Â«#—Ù$#Ÿ3\#ög#©,p#Ù#è*G#°Ñ#¦-©#œ4É#¢Ö¼#¢fi# 
â#Ÿ'»#¡»/#uÑ#¡¾Œ#×#¤(B#¦N#¢ð9#§ÈE#¸ØŸ#²H#¦%£# Þ]#¨õu#žÃÒ#¶¾¥#§ø#¨¥O#¶¿#×ˉ#¾ÊX#¨ˆ#¢ÿ"#´±²#ª×"#£Š#šÖ#¤:Y#¦#£‹-#šW#£Q# 0Ç#žä¬# p£#¤¸ƒ#¤d#¯o\# 1
#±o½#±_#§Ð#£l#§Ï‰#¢#¨|§#©ûù#µV©#½›#·vû#¨@³#«ö·#§7#¨m#£ö#®,'#¬º\#ºæ#¯
#¬–k#¢Ù#¬ˆŠ#¤<[#«ñˆ#±"é#¬#§=}#°—#¨šh#¯á¦#Á–ï#ʞ'#±%+#²w#«'ð#¯T#¨³Ô#«"k#°½Š#ÁÀ#½Õ#ºï#«›è#ԃ†#¬0#Ê88#ÈÉ#ËÒL#®B)#¬à‡#ªdÑ#«É7#®#™#²å*#«Ò§#³¼Ø#¨Hl#®4¼#²õÃ#¸æ?#­U#±É†#¬›N#¯±!#ªr'#²þç#®)­#¶Š÷#©´À#®#©CÆ#µtC#©ÐO#­¤ñ#«'R#²êj#­A"#°Æ$#ª#­÷•#«qW#®¡"#®›#ºÊ#À'þ#¿öŽ#±§w#µÞÇ#°PÍ#ÁÈð#¯yö#Â:Ù#ýù$1¾#̬g#»®¨#ËlÐ#ÚU°#½0u#½"#µ"#´ê×#»rt#ÃՌ#·3"#·§r#¶Nw#»~#¶«œ#º"¿#´3z#¾ò#¶]Ï#»™¹#²ž\#·ê#µ~.#¸ã®#µ™±#¹Æ#·°å#¾Ž`#º/Þ#¾ñ#²È"#¸7ˆ#¼í#¾ðç#¼†È#ÕG'#Ð.Ã#ÅÕÞ#»×³#ÁÂ#¼éŽ#¿â#¹o2#¾ÅÖ#ÀéW#Áñ3#¹Ü¶#Â:·#¶»•#»¼Õ#Ð?&$W#öv#Í£#ÁÅb#ÃÐ#»ÛË#Àώ#½€l#Â*#¸V#Ä6é#Á9m#Ш #Úÿu#Ðby#¿Q¼#ÇS˜#¼N#Á#Â8k#Åp	#À75#ÇÊ#Àv#È¢ì#ÔÍ\$l®#ý˜Ï#Рé#''#˶#ËTì#Ë,õ#ÄfR#ÉÙ«#Åèí#Ç(#Çr¢#Ï°1#ÈQ#Ïy#ÇÓ×#ІK#Øœ#â"#Ìýú#ΫZ#ÅÒÈ#ÉÇö#ÍÛ£#ÑÓd#͕È#р½#Ïrø#ña$öŒ#ñIb#Ëe#Ï·Ø#Ï֊#ÏV¬#Ǝƒ#ÏÉØ#Íï#Ð"7#ʳ_#Ö¢,#ÑÔg#Ðp#Ì?ä#Β#ÊÊ!#Ðög#ʌL#ÓX5#Ñä;#ãóœ#ö¸$·
#ãø[#Ü6ˆ#Ñú'#Ö¼Ì#ÕBi#Ö"Î#녃#üŸº#ନ#ݖ<#Ö®)#ÕgK#ÑÂB#ג#׶÷#åâÄ#ߏ›#Ý
ã#Öh^#ތ±#Ù¼#ãϱ#Üâ€#ßVu#Ùç[$º¤$	™U$m#ì
#äbZ#Ù2½#âÁª#á&¸#çÂJ#æ#ì†Q#ÝóØ#ß?—#Û¦…#ä¨a#$:ç#ú^#è~Ñ#âG#ç)Œ#ßäS#ê"Ô#émz#íè#çÿh#÷X8#ó—t#ërÑ#çmÐ#è©B#úcË$s<#ømá#ñZ#ë$þ#ñ†W#íÍ#ñë	#é¦x#ï¯ø#éu#î>£#ð¢#ññ·#ó#û.#îou#öƒ7#ír3#òâÀ#ô°#øa#ì±û#ó*³#îro#ó($3L$˜†$Ôð$÷'#üóº#þ7î#ø³#ûò¾#ïg;#ùYW#òÍ:#ý~î#õóF#þÃê#ù #þ¤#ö—$î#ÿ"ÿ$#œ#ÿ‡à$Â*#þ¬$ܬ$$0š{$6‰$>h$²'$

'$È:$w6$)$x¯$Gä$©o$žå$ç$KŠ$
÷$©ã$Ò$û,$ß¿$‰$wŒ$›n$ $>V$
ð$͜$	Ÿ$úh$!$/$Š$—$DÎ$
¾$̱$
¾$_Æ$	…$ƒX$Â^$"y$pú$×$'[$æ†$_$ÎÃ$‹g$ L$(ØÝ$¦"$5$$ u$=L$ž0$,rß$9þ$%öÏ$(€$ɒ$p($úL$=Á$²:$ÿ$ê$Êù$!±I$½8$&·¯$+º$*2h$Äá$"$Օ$#Üc$ <§$%ÂU$'$(Èþ$!à$*¿‰$"B9$-ì¶$QES$d2y$FÔ$L¤c$PŒ…$Y[Ì$:už$Dj»$E'-$A‹w$0>@$?Ê$0Ëæ$-ÄÖ$))ü$7]	$TGh$€('$µ$V{$Kcú$EÁF$,n–$8-»$=SF$70K$18ä$J|t$lXr$'½ó$q+I$u>Ú$xb<$ŠØt$‡$Wt›$>èrÀÀ#Þu¥$
—4$(ÂÜ#àÉ|#—·#††#€ö#‹Ü[#–3Æ#°_H#§Œ#‡è#rý#ƒ6R#¯Ã#Þ˜#³EÖ#ŠØ#†Už#Œx#"k#†"5#`,Û#^´½#lvÜ#ŸÑ#×A­#ɋ%#"Q£#¬§'#¸zÔ#¨Z#Ý# #†çK#f‰ÿ#]¢#e–£#hY#N#žý#±Œø#ʤÄ$ÑÌ$5ÍU$ÇÌ#ÓÆó#Ý#‡€#ÈLJ#øϪ#­N¥#‰"î#҆\$/÷$MÇè$,•w$æ¯#¨¯X#lHö#sö÷#…)Î#võ9#–#›E—#ÄPÆ#Ô®Ê#¥Ð_#Ÿ:#øf"$ýà#ÈW<#‡#"'#¥ˆ#»l#Š2#[õ¢#Jd#^î_#¯h$#ö±$5Å$¹³#¦B#e'Ð#MC#WBñ#ŒÿE#¹'¥#¼¼ë#"ùø#mÄý#nsv#ŽÇ´#œÂp#‰dÊ#"w¹#ˆ×#bÛ#x+#‹³9#"˼#v)P#_f\#V Œ#\xŒ#o²Ï#rúf#hÉ#^k%#fBp#pWE#i0|#a1®#hmƒ#o-#ŠNÔ#˜¥7#{àê#`M$#hŸt#V@#Eeí#G@µ#XÐ#j>©#yÎ`#_Ç6#J#EÅü#Q<&#YÛr#_ü`#]ÈÀ#[¥—#YÎ#]¾>#[ÜÏ#^Ú½#k+#€å#"7#4¡#"Ï"#"¾ò#Lß#–íe#ž2æ#œtæ#'¿·#"##‹Ål#‹fB#ŒÚ#{Q#W2#XûÆ#\7Ð#jbì#s¦Ï#|Æò#|ã­#Š6#†´j#y´#pZÓ#qÙ÷#dM%#gr¾#n¬#bn#TT#^	4#t™™#uT}#Sëé#N†#Gé#DÔ#B‰¡#K̟#B¥ë#Iî'#Hkî#:³‹#88!#X	#S<#5%¹#'$2#.1#5ˆD#8Èâ#0¬¥#-Õ¡#)Ï»#.xœ#,$Ç#5zc#=s#6p#,‰#*Þ#&àœ#,»µ#+n#,YU#'ŽÃ#-à#2:#4-ÿ#1>#.ic#*ž}#-¼-#-Ž3#09ƒ#-R7#.ñ#+ÓI#0îÍ#4òº#=Œ/#B¼‡#LBÞ#Vt"#j…U#r€A#"0_#¤¼#è?#á&#¶õ§#¹K#ÔA'#䝁#ÒG#À+Ï#É×2#Ãډ#º`N#¨Ëc#¡ˆ#íó#"$~#hH#se#ŠO#—Š#•þ#›Ïû#Ã # Á¾#›ŽK#•ß´#'Ùù#"Ñá#Ž#Šöm#ˆ·x#‹¦¼#†"#†Ó#'hö#…½s#~#h"[#]cÝ#b¯v#Y×&#P¥J#JFŠ#JAñ#De¢#C;7#<5#=NÛ#3iY#6uò#Yf#¦m#T³U#53N#.Ñ#3QÏ#+Íq#,,#*Úþ#2ë4#/¸7#0ÚÞ#Aƒ#T|›#:˜±#/×#(&;#*/#+Å#*Äp#)…b#/'#)« #/g#.pf#A£¯#~ú¼#s~¨#7¶Ç#3|c#5Š­#@®#3ø£#3Á]#)^%#+w#*{W#3Oß#3aO#Oˆê#Rá²#Bw™#WG–#[:#L¦#Vi#Q]1#WÖj#WL#`ôy#\07#]4ÿ#[1#~I¦#–r×#'|u#eý‡#^ôB#Q­I#FÕ`#8³ƒ#7U:#1&V#9vS#?]ð#Fêc#HIÌ#K_r#HI¿#OÅ*#N(ý#S%#LŸ˜#PëÞ#Nç#L¼v#H#Nò3#Aµ#E+"#C0Z#FΆ#>æ#>!Y#N¹"#tš#YW#@+o#:4À#7iB#4r#8:#/Å#1t$#-^Ò#/Ù#+¿Ô#,«•#+ç#4¡œ#.$#1Ê#.â›#:0O#1À(#1â#."­#/´z#0I:#=âê#<Ìx#6´#2JY#2Þ#.L¢#.K2#+Âè#0yÑ#=íŠ#HN#4œ#/™0#- â#/Ã`#)ï±#-n=#)>A#/ƒ#+›Ÿ#."¨#)0#-=:#*·#1‹Ž#+"'#-j*#.t#0ñÌ#.›#0\Î#,­"#4:\#-ν#1š
#+ #0IÑ#/–º#8¹c#;[e#;™#2ÐD#-Æl#/äÈ#7¦	#6­#;D\#8½G#@¢K#1ö‰#/][#,ٞ#2Â1#,¼¾#1Ý2#5n#8ÿô#0ƒ9#6ž°#Bb®#D@Ç#2Aâ#2oW#-Ö÷#2¼Ó#/Œ­#24ì#/ó#0üL#5>#<@X#7D9#J<U#S$†#Eœ"#/×<#1Š4#.ï`#9av#35#3þ8#.²Ì#3‹†#-h#3‡þ#9Yo#?0é#:á]#;Râ#1t!#6#1ÏM#7Þú#4íë#6ð4#.èŠ#9&C#4Œ;#:æÆ#5Ú#>'#1úI#0°\#2Ý#5ˆ2#0Òy#5C#0Jî#6+ê#3Ë#6Du#0è#7!#1fÇ#4?#1¹ú#6–E#4·q#4ô\#4.#XH#bò#Zœ!#:ñ#=ºe#>c	#O¿#OÌ#Cƒ'#;ÿQ#9ߐ#4SM#;¿^#8¨"#C¼©#@d÷#>µÉ#9£#;Î]#7Ê#<|,#:¯Ž#9ß<#5|#93¤#=Uq#C¯#<>:#<¸#;ô#?|#:pî#>3ä#;s	#<àÑ#84¦#<*ð#:ݒ#CQÄ#K™+#Bã#<O2#Bª%#=<¶#=`I#;†©#@"d#<³a#AÉ\#<ÑQ#=¤¼#<&#@Ëß#>ƅ#CSì#WVç#nõ#Nwí#>˜ß#;V&#=…ø#9¸Æ#>‹B#<Â`#AoZ#?*e#@ÿ#;Kþ#Eòµ#R	ä#J~ü#>*­#@ß°#>Š#?ó<#:êâ#@£"#>üK#RYÅ#<ÆJ#=ßý#;™Á#BǾ#Iãè#vÒ#r
Û#Iëš#?ܞ#CÀº#Dñº#G¦#Fë#R±p#[IÝ#O<ü#J	ö#Lx#G'J#I­ü#DJÚ#EÌ#Ež§#VËM#UÂí#G«Ç#=ûe#B$ý#>ê:#@Ê#@i°#Cb#G҃#F(.#C#FØ`#V¢³#y4e#aÃí#H1F#C±#J&×#Ec*#FÈC#H90#M3#Eƒ*#H #E›#J!«#EÌZ#I*#GR'#N]i#IO—#P#-#FY#Ls#K]U#k»#Xh€#R\)#Kò
#N>³#Kü#Qâå#HYÊ#I­â#FôÎ#Iì#Jˆ;#\–[#pó­#k³C#U´¨#SC?#Mòh#QÔ°#PCx#QØ×#L¡C#QKó#OnÜ#S5#RA#UÝb#N÷ê#OWt#O'
#T\#O®Ô#U]#OðÌ#S«¹#Q$'#Vm'#P†–#Sœ|#Qú³#\aV#^¡#ri#Š¹#_àM#P>î#Ra#QL<#Tëæ#RÏ#X»C#aÐ#d]ý#Unø#Yîl#XNé#[…ü#RE#[=š#Y'#]ò#ZÒ#Yœ#S
X#Vàå#T‹½#UçO#Z;-#|œ9#†úå#pçû#eÐ#[ã#Xï¥#^#^Å*#a#VÓå#W°M#U3=#\±Ä#]f'#i¨u#gY•#býÒ#\ÒÜ#^î›#]Íó#^%¬#]ì#_wÅ#[[H#`~#cu^#g—t#o?ð#s#fò#e>Â#bØ#cF[#]¦R#_±#Y|Á#g²ÿ#eõ˜#j©w#q3Ê#l;#oõv#q˂#f5E#iÉ#dß#k®#bP©#gO#b`#iQð#e1]#j¤ #mQ\#zkß#t‰#i‡k#fèb#p‹´#k6#j,û#dåX#gÛ}#f4#q&Û#k4#mÑS#bÓh#h
6#j‡H#{|b#vúÛ#rö2#pÞ¥#viž#kq#iuW#góÍ#r\¥#nÒh#uêw#sPu#sºL#k™ƒ#o "#€Ôf#q"6#püº#q¾Ó#iêÉ#p½¥#hÑÖ#k&#e«#kք#i5Ñ#kË|#jŽe#k¼•#gÝÚ#nQ®#j¶#z­¤#ƒÃ)#'þÇ#"À#ý­#ˆí£#…½*#°ù#€í#{s#~å1#uì#|'h#u¼v#v,ç#qÚë#wož#uÝ#{šµ#wG*#yÓà#td<#w¬#x:#ƒ x#€6)#}‡]#r-#|¢#{®#'Óu#~Ñh#^ï#€6#"8#€æà#‹u#2V#'JÇ#€#€
Â#|•Í#†Ø#ƒ0ç#…µÜ#ˆ'[#(#ˆ)¹#ˆ"´#…Œœ#"¨Ý#'‰{#‡"#†;ž#ˆs#†LQ#‰ûz#ˆ@Ú##‹1#'%ö#)r#'/#‰áÉ#• #—î÷#"ßM#‹©Û#¼7#›°R#¼±Â#JZ#‰†ß#‡Q#i#'$A#'ßP#ˆAð#ŒM#äÅ#›Óz#•¤#‡÷Ý#Ž}#ˆ†j#ˆ¦Z#æo#‰§s#‡½k#…—#["#‹²#‹èé#‡˜~#Œ>i#‹šø#'e{#'"ý#ŸÕý#Êm#–Íñ#žì#½;ß#Á é#¹o@#¬À\#ŸÔ #˜êú#"o#Žêt#'G¿#Žé#•{N#›Bâ#¡Í#—F"#™ý#"Üu#"÷ˆ#¶†#–+#"Dü#'2#Ì°#÷2#•½Ž#Ÿug#Æ# 
O#–h.#•¨¨#•÷8#žL|#—"š#˜ÓÙ#›1ž#˜/ò#"h†#œ4k#šQ#Ÿ/X#¤¤##§¦#—Ž.#™$Œ#—')#šzì#˜ð»#ž}~#™R£#Ÿ"#£š+#¡gÐ#˜ºh#—`
#–Ì^#œ6#šxé#œ:u#˜Þ#™!G#—Êí#˜áK#›x#£w(#©>#©½#œ# D›#žÓÒ#¦O"#¦|#¤Tá#›³ó#Ÿý,#¤ü{#©"ä# ‡l#¡a3#žÐª#¢È¨#ÐÈ#¤Ü#¢5#®öÿ#§m#±½"#Áyp#¹îµ#£ðã#ªa#°Óº#Ë 2#Éc#ºñ‡

==> anc/LateM_Spectra/2M_1200+2048.fits <==
SIMPLE  =                    T / Written by IDL:  Fri Sep 27 13:54:25 2013      BITPIX  =                  -64 /Real*4 (floating point)                         NAXIS   =                    2 /                                                NAXIS1  =                 3597 /Number of positions along axis 1                NAXIS2  =                    3 /Number of positions along axis 2                EXTEND  =                    T /Extensions may be present                       ORIGIN  = 'Institute for Astronomy' /                                           TELESCOP= 'NASA IRTF'          /                                                INSTRUME= 'SPeX, IRTF Spectrograph' /                                           OBSERVER= 'Your_Name'          /                                                OBJECT  = '2MASS_J12003292'    /                                                IRAFNAME= '2MASS_J12003292_stacked_tellcor_merged' /                            TIME_OBS= '13:18:33.251314'    / Average UT TIME OF ACQISTION ('hh:mm:ss.ss')   DATE_OBS= '2013-02-17'         / UT DATE OF ACQUISITION ('yyyy/mm/dd')          ITIME   =        120.000000000 / INTEGRATION TIME IN SECONDS                    CO_ADDS =                    1 / NUMBER OF INTEGRATIONS                         NDR     =                   32 / Number of Non-Destructive Reads                SLOWCNT =                   20 / Number of Slow Counts                          TABLE_MS=        512.452000000 / msec to clock out array                        ROTATOR =        221.530000000 / Rotator_Mechanical_Angle; pos=443052           POSANGLE=        96.9500000000 / Average Sky_Position_Angle                     SLIT    = '0.3x15  '           / menu=2,pos=89000                               GRAT    = 'ShortXD '           / menu=0,pos=719950                              PLATE_SC=       0.150000000000 / PlateScale arcsec/pixel                        RA      = '+12:00:32.59 '      / Right Ascension                                DEC     = '+20:49:03.1 '       / Declination                                    HA      = '+00:48:24.488125'   / Average Hour Angle                             AIRMASS =        1.02106250000 / Average Air Mass                               EPOCH   =        2000.00000000 / Epoch                                          MODENAME= 'ShortXD '           / Spectroscopy mode                              FLAT    = 'flat121-125.fits'   / Flat field image                               NAPS    =                    1 / Number of apertures                            NORDERS =                    1 / Number of orders                               ORDERS  = '0       '           / Order numbers                                  START   =                    0 / Array column of first FITS array column        STOP    =                 3596 / Array column of last FITS array column         SLTH_PIX=        100.000000000 / Slit height in pixels                          SLTH_ARC=        15.0000000000 / Slit height in arcseconds                      SLTW_PIX=        2.00000000000 / Slit width in pixels                           SLTW_ARC=       0.300000000000 / Slit width in arcseconds                       APPOSO03= '3.73937 '           / Aperture positions (arcsec) for order 03       APPOSO04= '3.75335 '           / Aperture positions (arcsec) for order 04       APPOSO05= '3.75228 '           / Aperture positions (arcsec) for order 05       APPOSO06= '3.75747 '           / Aperture positions (arcsec) for order 06       APPOSO07= '3.70695 '           / Aperture positions (arcsec) for order 07       PSFRAD  =        1.80000000000 / Optimal extraction PSF radius in arcseconds    APRADIUS=        1.50000000000 / Aperture radius in arcseconds                  BGSTART =        2.20000000000 / Background start radius in arcseconds          BGWIDTH =        2.00000000000 / Background width in arcseconds                 BGORDER =        0.00000000000 / Background polynomial fit degree               WAVECAL = 'wavecal126-128.fits' / Wavecal file used for wavelength calibration  XUNITS  = 'um      '           / Units of the X axis                            YUNITS  = 'ergss-1cm-2A-1'     /Units of the Y axis                             XTITLE  = '!7k!5 (!7l!5m)'     / IDL X title                                    YTITLE  = '!5f!D!7k!N!5 (ergs s!E-1!N cm!E-2!N !5!sA!r!u!9 %!5!n!E-1!N)' / IDL YVERSION = 'v3.4    '           / Spextool version                               RES     =        2000.00000000 / Average spectral resolving power               DISPO03 =    0.000537569000000 / Dispersion (um pixel-1) for order 03           DISPO04 =    0.000403219000000 / Dispersion (um pixel-1) for order 04           DISPO05 =    0.000322734000000 / Dispersion (um pixel-1) for order 05           DISPO06 =    0.000269212000000 / Dispersion (um pixel-1) for order 06           DISPO07 =    0.000231124000000 / Dispersion (um pixel-1) for order 07           DAIRMASS=           0.00143750 / Average airmass difference between std and obj HISTORY The output FITS files contain a 3-D array of data consisting ofsets of  HISTORY  triplet arrays of data for each aperture and each order,where each tr  HISTORY iplet is composed of an array for the wavelength,an array for the flux  HISTORY , and an array for the error. The tripletsfor each aperture are stacke  HISTORY d behind one another, followed bythe triplets for the next order, etc.  HISTORY  If no orders have beenskipped or deslected in the extraction process,  HISTORY  the contents ofaperture Y in order X can be found as follows:lambda =  HISTORY array[*,0,( X - (smallest order number))*naps + (Y-1)], flux   =array[  HISTORY *,1,( X - (smallest order number))*naps + (Y-1)], error  =array[*,2,(   HISTORY X - (smallest order number))*naps + (Y-1)]  Forexample, for an SXD fil  HISTORY e with two apertures, the wavelengtharray for aperture 1 in order 3 is  HISTORY  located in array [*,0,0], theflux is in array [*,1,0] and the error i  HISTORY s in array [*,2,0]. Foraperture 2, the wavelength is in array [*,0,1],  HISTORY  the flux is inarray [*,1,1] and the error is in array [*,2,1]. For or  HISTORY der 4,the flux for aperture 1 is in array [*,1,2], while the flux fora  HISTORY perture 2 is in array [*,1,3]. For order 5, the fluxes for thetwo aper  HISTORY tures are in arrays [*,1,4] and [*,1,5], etc.  Thespectra have been co  HISTORY rrected for non-linearity.                                              HISTORY                                                                         HISTORY Xcombspec History                                                       HISTORY                                                                         HISTORY The spectra were combined using a Robust Weighted Mean.  The robust     HISTORY threshold was 8.00000.  The files spectra0099.fits, spectra0100.fits,   HISTORY spectra0101.fits, spectra0102.fits, spectra0103.fits,                   HISTORY spectra0104.fits, spectra0105.fits, spectra0106.fits,                   HISTORY spectra0107.fits, spectra0108.fits, spectra0109.fits,                   HISTORY spectra0110.fits, spectra0111.fits, spectra0112.fits,                   HISTORY spectra0113.fits, spectra0114.fits were combined.    Aperture 01        HISTORY Info: The scale factors were determined using order 04.  The scale      HISTORY factors are 0.831907, 0.934351, 0.759458, 1.01755, 0.811363,            HISTORY 0.782748, 0.774342, 0.870685, 0.968165, 1.24064, 1.30941, 1.29217,      HISTORY 1.18912, 1.55395, 1.59168, 1.78455.  The median RMS deviation in each   HISTORY order is 0.0650627, 0.0673018, 0.0682258, 0.0690107, 0.0569587.         HISTORY The spectral shapes have been corrected.                                HISTORY                                                                         HISTORY Xtellcor History                                                        HISTORY                                                                         HISTORY This spectrum was telluric corrected using the telluric correction      HISTORY spectra 2MASS_J12003292_tellcor_tellcor.fits.  The B and V magnitudes   HISTORY of HD_107655 are 6.18300, and 6.17600 respectively.  The velocity       HISTORY shift of Vega is -2.67039 km s-1.  The Vega model was modified using    HISTORY the deconvolution method.  The maximum deviation and rms deviation      HISTORY between the modified Vega model and the data over the kernel            HISTORY wavelength range are 2.47607 % and 0.670929 %, respectively.  The       HISTORY telluric correction spectra for aperture 01 were shifted by             HISTORY -0.0345101, -0.0503964, -0.0769308, -0.0105867, 0.111296 pixels.        HISTORY                                                                         HISTORY Xmergeorders History                                                    HISTORY                                                                         HISTORY This merged spectrum was derived from aperture 01 of file               HISTORY 2MASS_J12003292_stacked_tellcor.fits.  The scaled factors for orders    HISTORY 3, 4, 5, 6 are 1.00000, 1.00000, 1.02535, 1.04633 respectively.         END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             ?íöL"5n
?íø†YHq€?íúÀpZ3´?íüú‡l0?íÿ4ž}Öï?înµ·ñ?î¨Ì¡£3?îâòM#?îÚÄLß?î
VÑÕD?îÈåÓÝ?îÊ¿ö¦©?î·ƒ§?î>®jÕ?îx¥)\/?î²|9?îìSHÆ4?î&JYÖ?î`!i¤_?î ™øy|Û?î"Ó¯ˆÚ?î%
†˜?î'G]§÷Z?î)¶¬¥?î+ºËÅl?î-ô¢Õ?î0.YäT'?î2gðñæk?î4¡¨Íú?î6Û_¿'?î9öo?î;N­,u.?î=ˆD:9.?î?ÁÛH+?îAûrUß"?îD5	cÁ?îFn€paY?îH¨~W0?îJᎋY?îM%™?îOTœ¥Ý?îQŽ²¯?îSNJ¿Š×?îVáË$ê?îX:XØŠ?îZs¯ãÂ^?î\­&ðŹ?î^æ}ü‡G?îaÕR¯?îcY,'í?îe'ƒ ÿ?îgËÚ+ïã?îj6–î?îl>hB"q?înwŸMN?îp°ÖXz?îrê
bà«?îu#Dm¸œ?îw\{xšP?îy•²ƒ…Â?î{Îɍ/C?î~˜..?î€A¡ë"?î'z.«±É?Eµ'%?î†ì\¿\2?î‰%sÉ?ë?î‹^ŠÓ-S?Ûز?îÐ˜åÙi?î'	î˜?î"B†÷``?î–{~2N?u	
Ú?îšíló?î&C–?îŸ_:"Žc?*D˜?î£Ñ3P?î¦	ß;q?î¨B¶BìY?îª{JÈÍ?DQc?î®íYR'?î±%òaKš?î³^©hi?`nº?î·ÐuŒ†?îºÎ|_Ï?î¼A…ƒ<"?î¾z<Š"Í?îÀ²ó'|?îÂ늖¿ß?îÅ$AÂq?îÇ\Ø£'³?îɕo©L^?îËίt?îΝ´ûñ?îÐ?4ºáÙ?îÒwËÀÑ?îÔ°BÅ~?îÖèÙˀ?îÙ!PÐ?§?îÛYÇÕŸ?îݒ>ÙÚî?îßʵ޶"?îâ,㛋?îä;£è‰×?îætíq?îè¬qñ6?îêäÈôôø?îí?ús?îïU–ýÙh?îñî³¥?îóÆE—"?îõþ|8?îø6Ó.?îúo*-E?îü§aéæ?îþߘ¯¾?ïÏ~Í?ïP&¢Û?ïˆ=8}?ïÀt!#?ï	ø«$æ?ï0â'Ú?ïhù(Î%?ï¡*'–?ïÙG-©ý?ï^/´?ïIu1^ˆ?3Fz?﹃3ë³?ïñš5åÖ?ï )±7é?ï"a¨8©?ï$™Ÿ9s?ï&Ѷ;''?ï)	­<m:?ï+A¤=Qó?ï-y{<óÛ?ï/±r=ê¤?ï1éi>ês?ï4!@>§k?ï6Y7?¹??ï8'?ˆ8?ï:Èå?`-?ï=¼?A?ï?8"?+?ïApj?è?ïC¨A?¼?ïEßø=Ò¨?ïHÏ=àa?ïJO†<«)?ïL‡=;~à?ïN¿;§^?ïPöË:Œå?ïS.'9{U?ïUf7&Å?ïWÐ6&ø?ïYՇ50?ï\
2ö?ï^DÕ2ê?ï`|l/è²?ïb´-ÉM?ïdëš+²À?ïg#1)¥?ïiZÈ' ?ïk'?$X?ïmÉÖ"dÖ?ïpm zU?ïr8äL¶?ïtp['á?ïv§ÒÐ?ïxßIø"?ï{Àíõ?ï}N7
ì(?ï…®
ó?%Å?ïƒô|Ï??ï†+óð\?ïˆcIüÎB? ø´Ü?ïŒÑ÷ô¤$?ï	Nðœ?ï'@¥ìœÇ?ï"wüè¦?3ãl%?ï—æŠß†Å?ïšÁÚ^?ïœU֊?OÑr¥?ï Ã†ÌcÞ?ï¢ú½Ç]·?ï¥1ôÂ`)?ï§i+½k9?ï© b¸~Û?ï«×y²O!?ï®°­sï?ï°EǧU[?ï²|Þ¡?S?ï´³õ›1Ú?ï¶ë,–xä?ï¹"C|?ï»Y:‰<®?pQƒQU?ï¿Çh}nƒ?ïÁþ_vH7?ïÄ5vpvh?ïÆlmia?ïÈ£dbTM?ïÊÚ{\›ñ?ïÍrU ?ïÏHiN¬«?ïÑ@Fu¹?ïÓ¶7?":?ïÕí.8¹)?ïØ$0›‰?ïÚZü)ÒV?ïܑÓ!ŋ?ïÞȪÁ,?ïàÿ¡2?ïã6x ?ïåm/æl?ïç¤úž?ïéÚÜò),?ïì³êW?ïîHjáA_?ïðAـ?ïòµøÐzø?ïôì¯Ç~F?ï÷#f¾‰ä?ïùZµØ?ïûÔ¬º?ïýNj£Þª?ïÿþB›†?ðlÈzT?ð5ØD¿?ðQ#¿»é?ðlo:¼ã?ð‡ºµÁÿ?ð£0Ë<?ð¾Q«Ø˜?ðٝ&ê?ð	ôè¡ÿ«?ð4`?ð+˜73?ð
FËY?ðaö3?ð}B]:?𘍃‹s?ð³¸ýqµ?ðÏx¨?ðê/ò–‹?ð{mÕ?ð ¦ç˲?ð;òci?ðWÝ%?ðrIWï?ðtÑÉ?ð¨ K%µ?ðÃëƀ¾?ðß@"Ã?ðúBºªÕ?ð n4Åò?ð!0™®å?ð"K¥'¼6?ð#fСãq?ð$ü³?ð%'–=ü?ð&¸SqM?ð'Ó^‰\‹?ð(ä?ð*	•|‹)?ð+$ÀöΈ?ð,?ÌoÉÓ?ð-Z÷ê4?ð.vc|?ð/'.Ýkß?ð0¬:Vw&?ð1ÇEφh?ð2âQH™§?ð3ý\Á°á?ð5h:Ì?ð63"µ7a?ð7NŸ.Z‰?ð8iª§©?ð9"–`Ÿ?ð:Ÿ¡˜«?ð;º­¯?ð<Õ¸Šù¤?ð=ðÄ4?ð?¯|'H?ð@&ºõj?ðAAÆn°Ö?ðB\±æ¯d?ðCw½_þ?ðD'¨Øm?ðE­´QZé?ðFȟÉi-?ðGã‹A{]?ðHþ–ºÝœ?ðJ'2÷ ?ðK4m«?ðLOY#7b?ðMjdœ©E?ðN…PÒé?ðO ;q?ðP»'1ß?ðQÖ}g0?ðRðýõ f?ðTÉl'R?ðU&´äÒJ?ðVA ]%?ðW\‹Õ_Ý?ðXwwM¬u?ðY'BÄ°À?ðZ­.=?ð[Çù´?ð\âå,m!?ð]ý°£€Ù?ð_œä›?ð`3g"?ðaNSkw?ðbi'Ž'?ðcƒéùµ'?ðdžÕr,w?ðe¹ é[?ðfÔl`€?ðgï7×ÃÄ?ði
Ný×?ðj$ÎÆ;»?ðk?š=}q?ðlZe´Âö?ðmu1,J?ðnü£Yn?ðoªÈª\?ðpœ'ÿ?ðqà?l?ðrû
g¾?ðtÕöÇÛ?ðu0lߋ?ðvKLäG:?ðweøZfz?ðx€ÃÑÕ¸?ðy›oGü'?ðz¶:¿sK?ð{Ðæ5¡ ?ð|ë±­ð?ð~]#UÉ?ð!™e?ð€;´ÌÁ?ðV‡Z?ð'q*ýžõ?ðƒ‹Ösç?ð"¦ê3æ?ð…Á-`ƒü?ð†ÛØÖ×Ì?ð‡ö"M/X?ð‰/ʟ?ðŠ+Û9éž?ð‹F†°LX?ðŒa2&²Ë?ð{½›Ð³?ðŽ–i>"?ð±ˆ°)?ðËŸýÙ2?ð'æKtR0?ð"öêÎá?ð"'`?ð•6-և?ð–P¹K¡?ð—kDÁÕ?ð˜…ð7ü?ð™ {¬×?ðš»'#n?ð›Õ²˜¼?ðœð>
™?ðž
ɃbÞ?ðŸ%Tø»Ê?ð @odª?ð¡Z‹äÄë?ð¢uZ(Ö?𣏢ϐg?ð¤ª.Dû ?ð¥Ä¹ºj|?ð¦ßE/Üþ?ð§ù°¤Þ?ð©<€¨?ðª.ǎþ?ð«IS$?ð¬cÞzÖ?ð­~Iî?Ü?ð®˜ÕcËÏ?ð¯³`Ù[^?ð°ÍÌM¢A?ð±èWÃ9?ð³Ã7‡*?ð´N­%/?ðµ7º!z'?ð¶RE—½?ð·l±|C?ð¸‡Üa?𹡧õŒg?ðº¼ió¶?ð»Ö~Þ^š?ð¼ðêRÍ?ð¾UÇ?!?ð¿%á=?ðÀ@L±zM?ðÁZ¸%÷?ðÂu#šwp?ðϏû\?ðÄ©úƒ'Ø?ðÅÄeø
å?ðÆÞÑlœ€?ðÇùßâV?ðɈTx
?ðÊ-óÉP?ðËH_=®?ðÌbª±#?ðÍ}%¦?ðǁšMv?ðϱÍ
¬?ðÐÌ8'Z—?ðÑæ£÷ ?ðÓïju×?ðÔZß.ì?ðÕ5¦RŸ.?ðÖPÇ_N?ð×j]:֗?ð؄¨®Qa?ðٟ#?ðÚ¹_–Û?ðÛÓ«
#+?ðÜíö}«û?ðÞaò"§?ðß"­fu?ðà<øÙ§À?ðáWDM>Š?ðâqÀØÍ?ðã‹Û4v?ðä¦&¨Ê?ðåÀr¼€?ðæÚ½d±?ðçõ	Y?ðéTv¿y?ðê)Ÿêr?ðëCË\Û¾?ðì^ЕB?ðíxbDR<?ð¸ª?ðï¬Ù*Š)?ððÇ$žQ}?ðñápF?ðòû›"ž?ðôæøoÄ?ðõ0jøy?ðöJ]ÞÑ?ð÷d‰Q`—?ðø~ÔÅ?ý?ðù™7Öl?ðú³K«¼®?ðûÍwYõ?ðü碐ú¤?ðþîë(?ðÿw'®?ñ6Dê=›?ñPp\ëò?ñj»Ðê?ñ"çCŸ>?ñŸ¶WÉ?ñ¹>)»?ñÓi›Ó?ñí••Ç?ñ	À[ã?ñ
!ëô%b?ñ<fòD?ñVBÙ†?ñ
pnL–*?ñŠ™¿m,?ñ¤Å2G?ñ¾Ð£Øá?ñØüº?ñó'‰ž|?ñ
Rü†T?ñ'^n%?ñA‰á©?ñ[µT"?ñuÀÅ®e?ñì8§?ñ©÷ªV"?ñÄ#UÑ?ñÞ.?ñøZý?ñesÎÚ?ñ ,æÛ?ñ!FœXŸ?ñ"`Ç˲S?ñ#zÓ=|?ñ$"Þ¯Iû?ñ%¯
"g@?ñ&É";a?ñ'ã!Ï?ñ(ý,wí?ñ*7é˜?ñ+1c\ùp?ñ,KnÎÞ?ñ-ez@Æ?ñ.…²±P?ñ/™'$ŸÜ?ñ0³œ–'´?ñ1ͨ†Ö?ñ2ç³zB?ñ4¾ìzõ?ñ5Ê^yð?ñ65ÕÐ|3?ñ7OáB½?ñ8i̳>?ñ9ƒØ%J'?ñ:ã—Y?ñ;·ï	l?ñ<Ñú{'?ñ=ëåìN¨?ñ?ñ^k
?ñ@üЊ¶?ñA9èAa ?ñBSó³‡J?ñCmÿ%°²?ñD‡ê–Ø?ñE¡öÀ¿?ñF»áy§`?ñGÕìëÝÂ?ñHïØ\ÊÜ?ñJ	ãϵ?ñK#Ï?ûE?ñL=Ú²>"?ñMWÆ#8˜?ñNq±"5Ô?ñO‹½'Ï?ñP¥¨w†y?ñQ¿"è]?ñRٟZãû?ñSóŠËñI?ñU
v=Í?ñV'a®†?ñWAM,r?ñX[X'"?ñYuD°h?ñZ/sÐë?ñ[©äôŸ?ñ\ÃVƒ?ñ]ÜñÇE—?ñ^öÝ8rÙ?ñ`È©£J?ña*´Öê?ñbDŸŒ
·?ñc^ŠýG±?ñdxvn"Ö?ñe'aßÅ'?ñf¬MQ¢?ñgÆÁ¼?ñhà2L‹?ñiù…?ñkÛé¤?ñl-Ɔ<ì?ñmG'öFÍ?ñna}g a?ño{hØý?ñp•4Io?ñq¯ºss?ñrÉ+ٛ?ñsâ֛öY?ñtüÂ
bÅ?ñv}…Æ?ñw0xîøx?ñxJd`nK?ñyd/К­?ñz~BÀ?ñ{—æ²I_?ñ|±²"?ñ}˝"Š?ñ~åi@€?ñÿTuÌ'?ñæX?ñ'2ëVS¢?ñƒLÖÇè›?ñ"f¢84?ñ…€m¨'°?ñ†šY ö?ñ‡´$Šu¾?ñˆÍïú͛?ñ‰ç»k('?ñ‹¦ÜÓ4?ñŒrM4W?ñ5=½˜Œ?ñŽO	-ÿÕ?ñhԞj5?ñ' צ?ñ'œkH)?ñ'¶6﻽?ñ"Ð"a~ÿ?ñ"éíÑø·?ñ–¹Bu~?ñ—"²õV?ñ˜7P#x;?ñ™Q"þ0?ñšjÇ:–?ñ›"'sƤ?ñœž]äU¾?ñ¸)Tçç?ñžÑôÅ}?ñŸëÀ6V?ñ¡‹¦°ž?ñ¢WNí?ñ£9†£¨?ñ¤RÍ÷H?ñ¥l™gït?ñ¦†dؙè?ñ§ Gú¾?ñ¨¹Û¸«;?ñ©Ó§)^¿?ñªíršG?ñ¬	'1?ñ­ éz>Á?ñ®:´êþS?ñ¯T`ZtH?ñ°n+Ë9ß?ñ±‡×:µÓ?ñ²¡¢«m?ñ³»nP?ñ´Õ‹Ôù?ñµîäü©"?ñ·l4"?ñ¸"[Ý?ñ¹<L ?ñºUÒ½€"?ñ»o~-v?ñ¼‰)œ±T?ñ½¢õ
šÖ?ñ¾¼ }:ª?ñ¿Ökî*?ñÀð]Ïå?ñÂ	ÂÍx¢?ñÃ#Ž>q?ñÄ=9®°?ñÅVåÑT?ñÆp°ŽÒ—?ñNJ[þŠ'?ñȤnDª?ñɽÒßNÏ?ñÊ×~O:?ñËñ)¾Ò›?ñÍ
Õ.˜ì?ñÎ$ Ÿ®Ü?ñÏ>L{?ñÐW÷J8?ñÑq¢ïO?ñҋN^ñW?ñÓ¤ùÎÉL?ñÔ¾Å?ðà?ñÕØp¯Î³?ñÖò¯r?ñØǏ"!?ñÙ%rÿy¹?ñÚ?oc??ñÛXÉßO±?ñÜruO??ñ݌ ¿1R?ñÞ¥Ì/&?ñß¿wŸš?ñàÙ#š?ñáòÎ'?ñãyïS?ñä&%_	?ñå?ÐÏ"¨?ñæY|?,+?ñçs'¯8•?ñèŒÓGá?ñé¦~Z?ñêÀ)ÿo&?ñëÙµn:i?ñìó`ÞUC?ñî
Nrÿ?ñï&·¾"?ñð@c.·?ññZžÝy?ñòsš
¹ÿ?ñóE}æ?ñô¦ðî?ñõÀœ^Fò?ñöÚGÎ{ª?ñ÷óÓ=f…?ñù
~­ õ?ñú'*ÞA?ñû@Վk?ñüZ`ý³?ñýtmZ?ñýtlq@À?ñþÉúPƒ?òh-­º?òtöÜ?òʃëx,?òñÉí?òu_¦¹Ú?òÊ̈́`ð?ò [cXî?ò	uÉAX?ò
Ë7»é?ò ¤üs¡?ò
vÚ/?òË`¶¢Â?ò Δfé?òv<r/3?òˊN®Þ?ò ø,j?òvF	U?ò˓å"^?ò!ÃpH?òvO Œ?ò˝|œë?ò ëY9f?òv95Ùû?òˇ~¨?ò  Ôï'm?ò!vʇ†?ò"ËP§8v?ò$ ~' ¸?ò%uÌ_YÔ?ò&Êú:Ê;?ò( H‹|?ò)uuó?ò*ʣ΀ ?ò,ѪK?ò-tÿ…†?ò.Ê-aÇ?ò0[<›—?ò1t‰,s?ò2ɶóÁZ?ò4ÄÎ
?ò5sò©ªw?ò6Ƀþ¬?ò8._£°?ò9s<9ÿò?ò:ÈJ`5?ò<WîÄ|?ò=r…Êy'?ò>Ǔ¤åÝ?ò@¡V*?òAq¯YÊs?òBƝ2õð?òD«
r7?òEp¸çò{?òFŦÁ)ì?òH´›²'?òIo¢tñŒ?òJÄ°O»?òLž(É?òMnŒ]?òNÙܰs?òP‡¶«?òQmuZÖ?òRÂchµ÷?òTQB?òUl+8?òVÁó'+?òXúÌý?òYjÈ¥?òZ¿¶~'Ì?ò\"V»£?ò]ir06<?ò^¾@gê?ò`
à'?òagÛ¸×?òb¼É'aD?òd—j¢"?òefeBçÊ?òf»ä
?òhàò1
?òid®Êð?òj¹|¢Ö·?òl*yâ…?òmbøR??òn·¦)R?òpt¶å?òqa!ØÒ0?òrµÏ¯ñZ?òt
}‡_?òu_+^;=?òv³ù6²Ô?òx‡"‹?òy]4ãÆ÷?òz±âºý:?ò|'7T?ò}[>iuE?ò~¯Ì?j-?ò€z¯È?òYì¬V?ò'­µÃù•?ò"C™ýÆ?ò…VÑpÈ?ò†«G^{?òˆ
n?ò‰Tšó‡?òŠ©(ɘÃ?ò‹ý¶Ÿ³É?òRDuқ?òŽ¦²J¨T?òû@ ι?ò'OÍöøè?ò'¤;ËÙú?ò"øÉ¢¶?ò•M7vôS?ò–¡ÅM-œ?ò—ö3"Â?ò™J ÷­?òšŸ.ÍV@?ò›óœ¢Q­?òH
wPÛ?òžœxLSÉ?òŸðæ!Zw?ò¡E3õú?ò¢™¡Ê&!?ò£îŸ8?ò¥B}tM¦?ò¦–ËH?ò§ë97,?ò©?†ñ
?òª"ôÆ/"?ò«èBš
æ?ò­<méî?ò®ÞAÌ«?ò¯åL
?ò±9™êê0?ò²ç¾Ø?ò³â5'É"?òµ6ceqà?ò¶Š±9jË?ò·Þÿ
gf?ò¹3Lág°?òº‡z´º?ò»ÛȈ&]?ò½/öZä¾?ò¾"D.óº?ò¿Ør¹q?òÁ,ŸÔ'Ò?òÂ€í¨œË?òÃÕ{m{?òÅ)INAÒ?òÆ}w!Ð?òÇѤóõq?òÉ%ÒÆÔ·?òÊz™·¤?òËÎkQ=?òÍ"<>;k?òÎvj)=?òÏÊwâ͹?òÑ¥µÂÈ?òÒr³‡nƒ?òÓÆáZjÑ?òÕï,Ä?òÖnüýÔV?ò×Ã*ÐÛw?òÙ8¢™@?òÚkFtZŸ?òÛ¿TF—?òÝbè)?òÞgoé´Q?òß»}»"?òákŒ
j?òâcy]áS?ò㷇/»Ñ?òåuLæ?òæ_'Ò.Š?òç³p¢ÆÃ?òé~t¯ˆ?òê[lENâ?òë¯ZñË?òígçå=?òîWU¸B?òï«C‰<Ó?òðÿ1Yíñ?òòS*¢˜?òó§ûZË?òôúú̇?òöNțˆÌ?ò÷¢¶lK˜?òøö¤=ë?òúJ'
ÛÅ?òûž_Ý\&?òüòM®-?òþF}´o?òÿ™éM?\?óí×É?óA¤í¬·?ó•r½B&?óé@ŒÛ?ó=.]ă?óü-dp?óäÉýÚ?ó
8wËa¼?óŒE›?óàj¹û?ó3á:kS?ó‡Ó?óÛ\؋j?ó/*¨G,?ó'Øv¹`?óÖ¦F|?ó*Tõ1?ó~ãqÆ?óÑϳ>Ö?ó%}ÂR?óy+PIA?óÌÙÓ¡?ó †ías?ót4»ò´?ó Ç⊇e?ó"Y…?ó#o>'»?ó$ÂëöZ?ó&yïl?ó'j''U@?ó(½Õ`þ?ó*c.^?ó+eý/?ó,¸žÊtž?ó.,—Þx?ó/_Úf˜Á?ó0³h4	e?ó2ö}o?ó3ZƒÎôÞ?ó4®œo²?ó6Ÿiíç?ó7U-7o€?ó8¨»ôz?ó9üHÒ|Õ?ó;OÖ '?ó<£dm—­?ó=öÒ9Ý?ó?J`rð?ó@íÕ%?óAñ[¡[¨?óCDénû—?óD˜W;QÎ?óEëåøu?óG?RÕUa?óH'À¡µ¥?óIæ.nA?óK9¼;ÍJ?óL*7"?óMà—Ô¥5?óO4¡,?óP‡smŠu?óQÚá:?óS.//ð?óTœÑ®4?óUÕ
ž/Ç?óW(xj´­?óX{Æ5ïÌ?óYÏ4{R?ó["Í½?ó\uïšO0?ó]É=e—‰?ó_«20D?ó`oøý4?óaÃFÈÑn?óc""&ò?ódj`ÌÙ?óe½P,(ñ?óg÷ˆN?óhcëÂêõ?ói·9ŽPâ?ók
‡Yº?ól]µ#Ùp?óm±ïI-?óoPº¼-?ópWž†2n?óqªÌP^Ú?órþÛ ?ótQGæ‹?óu¤•±'Õ?óv÷Ã{Ë>?óxKGU?óyž?"ì?ózñlÛØ?ó|Dº§k?ó}—èqµ,?ó~ë<?ó€>DR?ó'qÐ¥d?ó'䟚ûé?ó"7ÍeU§?ó…Šû/²›?ó†Þ(úÉ?óˆ1VÄv,?ó‰"d¢?óŠ×'Wùq?óŒ*À"fr?ó}Í뉅?óŽÐûµüì?ó$	&d?ó'w7I 1?ó'ÊEÐ?ó"rÝP7?ó•p€¦†p?ó–ÃŽo¿×?ó˜¼:I'?ó™iʉT?óš¼×ÌÌC?óœå–^?óbó_[¥?óž¶(¨?ó 	ñ÷®?ó¡\»Jr?ó¢¯*" ^?ó¤L¬K?ó¥U&†?ó¦¨3ßgè?ó§û!§}G?ó©N/pâó?óª¡=:KÄ?ó«ô+j'?ó­G8ËÙª?ó®š&"þº?ó¯í\&í?ó±@"%Ÿj?ó²"íÍß?ó³åýµÿq?óµ8ë~4$?ó¶‹ùG¹!?ó·Þçô?ó¹1ÔØ2?󺄠sA?ó»×°h·"?ó½*ž0þä?ó¾}k÷ü/?ó¿ÐYÀIÁ?óÁ#Gˆšl?óÂv5Pî0?óÃÉ÷Ý?óÅðàQÐ?óÆnÞ¨®Ø?óÇÁ¬oÁÉ?óÉš8$ý?óÊggÿ>?ó˺Uǧs?óÍ
#ŽÆ²?óÎ_ñUé?óϲß[™?óѬå"
?óÒXz¬¯'?óÓ«HsÞ&?óÔþ6<\û?óÖQ'¯?ó×£ÑÊÉo?óØöŸ';?óÚImYB?óۜ5Ç?óÜîèæy¹?óÞA¶­À³?óߔ"u
¹?óàçR<WÈ?óâ:Z¬?óãŒÍÉ­Ê?óäߛ'ò?óæ2IWê?óç…l?óè×Ää~"?óê*'«à`?óë}@qøm?óìÏî8{?óî"»ÿ~Ç?óïuişÛ?óðÈ‹Ãò?óòÅQë	?óóm"bY?óôÀ@ߏq?óö†?ó÷eœkòœ?óø¸J2(¯?óú
÷øa½?óû]¥¾Ê?óü°S"ÜÔ?óþáIћ?óÿU™?ô¨<Ö^"?ôúꜩƒ?ôMxaª3?ô &'û?ôòÓîNñ?ôEa³X†?ô˜y²O?ô	ê>ÁÐ?ô=+ÔF?ôØÊ6í?ô
âfOK?ô5U·Ú?ô‡¢Ö?ôÚ/ß÷S?ô,½¥z?ôKjB'?ôÑù0¹Ø?ô$†õæÐ?ôw»µ?ôÉ¢€I‰?ô0EI?ôn¾
·û?ôÁKÏó–?ô¹"äÚ?ô fGY&M?ô!¸Õj«?ô#bã±ñ?ô$]Ч®ß?ô%°^lûù?ô'ì2Kú?ô(UYöQ ?ô)§ç»§q?ô*úU²ä?ô,LãE?ô-ŸQ	¿?ô.ñÞ΁%?ô0DL'˜-?ô1–ºV²?ô2éH(?ô4;µà;Ö?ô5Ž#¤^c?ô6à'hƒÕ?ô83-ùm?ô9…Œò$ž?ô:×ú¶R¬?ô<*hzƒœ?ô=|Ö>·g?ô>ÏDî?ô@!±Ç'˜?ôAt‹cû?ôBƍO£:?ôDÛ˜
?ôEkHÖÜþ?ôF½¶›$Ë?ôH$_ot?ôIb'#¼ô?ôJ´ßæÀ?ôLM«0?ôMY›ní?ôN¬	2tÊ?ôOþvöÐ|?ôQPĹá¹?ôR£2~C?ôSõ€AYý?ôUGÎsµ?ôVš;È݌?ôW쉋üê?ôY>×O?ôZ'E'g?ô[ã'Ö¹7?ô]5à™ãØ?ô^ˆ.]G?ô_Ú| A†?ôa,Éãt'?ôb7§÷»?ôcхk0e?ôe#Ó.kÖ?ôfv ñª?ôgÈN³Ó?ôiœvá¨?ôjlê:(H?ôk¿7ýq³?ôm…À½å?ôncӄá?ôo¶FR?ôqO	eÝ?ôrZœÌ½.?ôs¬ÊŽÉô?ôtÿR&Ò?ôvQf†u?ôw£"×›Š?ôxõá›·?ôzH]Q?ô{š] †?ô|ìŠâ¦#?ô~>ئ\?ô'h;ÿ?ô€ã4*db?ô'5íÜÛ?ôƒ‡¯°
À?ô"ÙÝr;a?ô†,4nÀ?ô‡~X÷ò7?ôˆÐ†º+?ôŠ"´|f©?ô‹tâ>¤þ?ôŒÇæ?ôŽ=Ã)Ù?ôkk…p]?ô½™G¹œ?ô'Ç
–?ô"aôÌTG?ô"´"Ž¥²?ô–PPùÓ?ô—X~P¬?ô˜ª«Õª;?ô™ü¹–¹%?ô›NçY"?ôœ¡yÓ?ôóBÝÞ9?ôŸEPž÷÷?ô —~aaÂ?ô¡éŒ"€å?ô£;¹äð?ô¤ç§aû?ô¥ßõh‰2?ô§2#+x?ô¨"0ì-?ô©Ö^®©¹?ô«(loÛ¯?ô¬zz1U?ô­Ì§ó•?ô¯µ´Ï	?ô°pãwY?ô±Âñ8˜n?ô³þùÚu?ô´g»&?ôµ¹:}³á?ô·H>ýè?ô¸]VJ˜?ô¹¯cÁ™ð?ô»q'ëñ?ô¼SD@š?ô½¥—ì?ô¾÷šÆñã?ôÀI¨ˆN'?ôÁ›¶I­Å?ôÂíÄ°?ôÄ?ÑÌt??ôőߍÛr?ôÆãíOEI?ôÈ5û±Ä?ôɈÒ á?ôÊÚ"'¢?ôÌ,S¹ž?ôÍ~0£?ôÎÐÖªG?ôÐ"-˜&Š?ôÑtXX	?ôÒÆ)ً?ôÔ6Û]­?ôÕj$›—	?ôÖ¼2] f?ôØ ^ú?ôÙ`-Þí?ôÚ²Ÿ1]?ôÜ)`Å,?ôÝV!0?ôÞ¨$â§5?ôßú¢õm?ôáL d"¦?ôâž$ç?ôãïûå=?ôåB	¦ã?ôæ"÷g>E?ôçåå'œ
?ôé7òéIÓ?ôê‰à©¬È?ôëÛÎjR?ôí-¼*zq?ôîÉì2Œ?ôïÑ·¬ŸÔ?ôñ#¥m¬?ôòu"-'?ôóǀí÷?ôõn®n¨?ôök\nèÉ?ô÷½J/e|?ôù7ïä¿?ôúa%°f'?ôû³pêó?ôý1qå?ôþVîñûc?ôÿ¨Ü²‡p?õúÊs	?õL¸3§2?õž¥ô:ä?õðs³ƒµ?õBat?õ"O4·Õ?õæ<õU´?õ
8*µö?õ‰øuK ?õÛæ5ñ?õ-Óö™?õ¡µö:?õяv£N?õ#}7Rè?õuJö·˜?õÇ8·l@?õvÕø?õjô7ª?õ¼áøKß?õ¯·½&?õ`x~d?õ²k7ô±?õ8÷m?õV&¸6E?õ §ôw´?õ!ùâ8Ý?õ#K¯ø±?õ$¸×x?õ%ïkx_K?õ'A97é?õ("&øÃâ?õ)äô¸S1?õ+6Âwäý?õ,ˆ7yE?õ-Ú}ø]?õ/,K·öÀ?õ0~w'|?õ1Ïç70µ?õ3!´öÑg?õ4s¢·Â
?õ5Åpwg²?õ7>7Ð?õ8iöºh?õ9ºÙ¶gy?õ;§v?õ<^u5É?õ=°Bõ}w?õ?µ4c?õ@SÞtíÅ?õA¥¬4©œ?õB÷yôgè?õDIG´(©?õE›sëà?õFìã3±‡?õH>°óy£?õI~³D0?õJâLs1?õL42à£?õM…çò²†?õN×µ²†Ú?õP)cq"?õQ{10éV?õRÌþðÄù?õTÌ°£?õUpšpƒŒ?õVÂH/ü?õXîþZ?õYeã®æ#?õZ·±nÐX?õ\	_-o{?õ][,í^‡?õ^¬ú­P?õ_þ¨köe?õaPv+ì±?õb¢Cëåh?õcóñª"
?õeE¿j'?õf—*"?õgé:éE\?õi;©J?õjŒ¶hÆ?õkބ(
T?õm01æËÉ?õnÿ¦Ú$?õoÓÍfêã?õq%{%°…?õrwHåÆ?õsÈö¤x?õuÄdªÉ?õvlr#yú?õw¾âK‹?õyí¢m?õza›aCY?õ{³i!i"?õ}àD«?õ~Vä o§?õ¨'_O~?õ€ú@1´?õ'L
ÞcÏ?õƒ»J¿?õ"ïi\4?õ†A7mF?õ‡'äÛ[Q?õˆä'šK¹?õŠ6`ZŒ?õ‹ˆ!?õŒÙ»Øxœ?õŽ+i—ro?õ}7W¼'?õÎ庯?õ' 'Õ»'?õ"r@"¾Í?õ"ÄUé?õ–¼Õ?õ—giÓ$?õ˜¹'0³?õš
ÅQ?¥?õ›\"žv?õœ®@в?õÿîÈ?õŸQœNàO?õ £J
úë?õ¡ô÷ÍÚ?õ£Fō"©?õ¤˜sL¦@?õ¥ê!Ê*?õ§;ÎÊðg?õ¨|Šö?õ©ß*ICÕ?õ«0Øq?õ¬'…Ç ‰?õ­Ô3†ÒZ?õ¯%áF}?õ°w<í?õ±É<Äu¬?õ³ꃰ»?õ´l˜Bî?õµ¾f{P?õ·½F?õ¸aÁ'Š?õ¹³oAH?õ»÷?õ¼VÊ¿Ü?õ½¨x)'?õ¾ú=+¿?õÀK³ü}Ç?õÁa»Ò?õÂï{(µ?õÄ@½:—?õŒjùÜÂ?õÆä¹:7?õÈ5Æx™ò?õɇt7ûö?õÊÙ!÷`@?õÌ*϶ÆÏ?õÍ|}v/¥?õÎÎ+5šÂ?õÐØõ"?õÑq†´wÇ?õÒÃ4sé²?õÔÂ2L?õÕfoñ†½?õÖ¸°ÿq?õØ	Ëpzi?õÙ[y/÷¡?õÚ­&ïw?õÛþÔ®øØ?õÝP'n|Ô?õÞ¢,µ~?õßó½ì=ü?õáEk«È¹?õâ—kUµ?õãèÇ*äï?õå:têvi?õæŒ"ª
!?õçÝ°hR€?õé/^'ê´?õêç…$?õëÒ¹§!Ð?õí$gfÀ·?õîv&aÚ?õïǢ䷡?õñP¤]:?õòjþd?õó¼¬#¯?õõYã[a?õö_硼J?õ÷±•am?õùC!ô?õúTðàÕ?õû¦ž Œ|?õüø,^ø{?õþIÚ´I?õÿ›‡ÞrN?öí5ž2‰?ö>ã]ô÷?ö'¹œ?öâÜ2Ú?ö3̛ûè?ö…z[Ç(?ö×("ž?ö
(ÕÛdF?özc™è…?öÌY¼'?ö¿'Î?öolÙk??öÀú—øC?ö¨WÕ?ödV´?ö¶וI?ö±—x©?öY?V›?öªíøX?öüšÕâF?öNH•Îa?öŸöU¼©?öñ"_?öC1ÔR?ö "ß"Fð?ö!æT=è?ö#8;7?ö$‰èÔ2^?ö%Ûv'â8?ö'-$RáÝ?ö(~Òã­?ö)ÐÒç¦?ö+"-'íÆ?ö,s»Q¨q?ö-Åi²â?ö/Ñ¿}?ö0hđÎ??ö1ºrQß)?ö3 ò9?ö4]­Ð¹Í?ö5¯[Ñ)?ö7	Pêª?ö8R·Q?ö9¤dÑ$?ö:ö'D?ö<GÀQf ?ö=™N<´?ö>êûÐc?ö@<©‹Ž?öAŽWP¶.?öBàâñ?öD1²ÑÕ?öEƒ`'BÛ?öFÕQv?öH&œ]£?öIxIЕ
?öJÉ÷Î?öL¥Q
8?öMmSGý?öN¿чà?öP®'Éã?öQb\R?öR´
T??öT·Òœš?öUWe'ç?öV©S3¦?öWúÁ'W?öYLN҅y?öZü'Ø_?ö[ïªS-b?ö]AX"}?ö^"Óݳ?ö_䳔9?öa6aT–j?öbˆõî?öcÙ¼ÕW‡?öe+j•»<?öf}V!?ögÎƈå?öi sÖòà?öjrA˜¬™?ökÃïY¿?ömŠû?öngJÙýN?öo¸øšq´?öq
¦Zè0?ör\T`À?ös®ÛÛe?ötÿ¯œX?övQ]\Öæ?öw£WÆ?öxô¸ÝÚ¶?özF†Ÿ­f?ö{˜4`4{?ö|éâ ½¢?ö~;áHÙ?ö=¡Ö"?ö¿ß±¹t?öjQ¸ª?öƒâoÙ?ö"¿sÎ\Q?ö†iå,ed?öˆv‹¿m?ö‰¾çéÏ?ö‹iyI/¥?öê§EÒ?öŽ¾\_C?öhÍc{ú?ö'>Á›ó?ö"½°¿.?ö•h|—û?ö—rÚÁ¹?ö˜¼Ä7¡?öšg5•ÑB?öœ†ò·
?ö»ØO ?öŸfI­Ú?ö¡›
ɍ?ö¢ºìg¼H?ö¤eÃdŽ?ö¦o ]½?ö§¹À}Z)?ö©cñÙ?ö«C6ñ?ö¬¸t'ÇN?ö®bÅîЖ?ö°÷J\?ö±·(¦QZ?ö³aZ‹?öµ‹]Þï?ö¶µ¼¹ªƒ?ö¸_Î+•?öº	ÿoýŒ?ö»´0ËÒµ?ö½^B&]T?ö¿S€ë$?öÀ²"ÜÉÖ?öÂ\–7^?öħ'õV?öÅ°¸ì×?öÇZÊG-?öÉÛ¡ÎX?öÊ®Ìû$Ÿ?öÌXÞUËÆ?öÎï°v?öϬá	ÕÐ?öÑVÒc8¶?öÓã½ìw?öÔªÕU£?öÖTÆpÁõ?ö×þ·Ê1h?öÙ¨©#£ÿ?öÛRš}·?öÜükÕDÖ?öÞ¦].ÀÑ?öàPNˆ?ê?öáúàte?öã£ñ8¬?öåMâ'4t?öæ÷³êrH?ö衅B³9?öêKVš÷D?öëõ'ó>j?öížùKˆ©?öïHª¢ˆE?öðò{úØ´?öòœMS,??öôEþª5?öõïÐŽÔ?ö÷™Yá?öùC2°¯ÿ?öúìäÅ4?öü–•^Ý|?öþ@FµøÕ?öÿéø
A?÷"©d8¾?÷=:ºŠ?÷æì7'?÷haÔ?÷:.¾AÌ?÷	ãÀ$Ò?÷qkX§?÷
7ÁAÆ?÷à"-ò?÷Š%m%?÷3¶Ãc?÷ÝH¬?÷†¹m¯:?÷0Jê'?÷Ùܨð?÷ƒMn\"?÷,¾Ã:?÷ÖP¬?÷Ám×]?÷!)2—?÷"Ò¤YÈ?÷$|l'?÷&%†Àè<?÷'Îø³ù?÷)xij'´?÷+!º¾«?÷,Ë,Ûf?÷.t}feV?÷0î»@?÷1Ç@Ï÷?÷3p'bbÞ?÷5âµøÂ?÷6Ã4	'ž?÷8l…]-v?÷:Ö°ÌE?÷;¿(n?÷=hyXÐ?÷?ªªl¾?÷@ºûþn?÷Bd-PwH?÷D
~¤'à?÷E¶¯ö§?÷G_áHö^?÷I	2œ¯Ó?÷J²cïq?÷L[•A?÷N¦'¶¶?÷O­×å.&?÷QW	7¨‡?÷S:Š%Ö?÷T©KÛXI?÷VR}-Ût?÷WûŽÀ?÷Y¤¿ÑœÅ?÷[MÑ"Úê?÷\öâtû?÷^ŸóÅ_ô?÷`I¦Ö?÷aògð¥?÷c›'¹=X?÷eD9
Œõ?÷fí*Z'ª?÷h–;«ç?÷j?Lý?a?÷kè>MLÉ?÷m'/]?÷o:@î¾?÷pã2>Ô!?÷rŒ#Ží?÷t5ßè?÷uÞ/'Ÿ?÷w†÷I5?÷y/èÏmª?÷zØÚ•?÷|«nqd?÷~*œ¾žv?÷Ón
€'?÷|_]³^?÷ƒ%0¬›3?÷"Î!üÓ¶?÷†vóKÁB?÷ˆ̱¦?÷‰È•é¤ç?÷‹qg8šý?÷8‡"ë?÷ŽÃ	֏±?÷k»$@|?÷'ŒsAî?÷"½]ÂF8?÷•fÿ€?÷—à_	q?÷˜·'¬Èd?÷š`BúŠ(?÷œ	Iœ'?÷±Å—cù?÷ŸZvå.0?÷¡(2û:?÷¢«Ù€Ë?÷¤TŠÎ¸?÷¥ý%Z?÷§¥Íhý?÷©N~¶Ø®?÷ª÷hµ?÷¬ŸÁQI]?÷®HRÞû?÷¯ðãêwc?÷±™•8`l?÷³B&"þg?÷´ê·ÑŸ*?÷¶"IB·?÷¸;Újé?÷¹äk·'&?÷»Œý>?÷½5nOžÔ?÷¾ÝÿœP@?÷À†éo?÷Â/4m‰?÷Ãד'??÷ŀ̕à?÷Ç(vA?÷ÈÑdÉ>?÷Êyx°@ ?÷Ì!éû¹Å?÷ÍÊ[G6'?÷Ïr̒µJ?÷Ñ=Þ7+?÷Òï)»Ç?÷ÔlsõF?÷Öq¿\?÷×¼ã1?÷Ùe4UMã?÷Û
¥ à,?÷ܵöë'S?÷Þ^H5q2?÷แ¦?÷á¯
ËZ÷?÷ãW\¬ÿ?÷äÿ­`¾?÷æ§þªY1?÷èPOô³^?÷éø¡?>?÷ë Òˆ!õ?÷íI#҄<?÷îñué8?÷ð™¦f?÷òA÷°mi?÷óê(ùŒ?÷õ'ZB®€?÷÷:« õ?÷øâÜÖH8?÷ú‹r+?÷ü3?hžÌ?÷ýÛp±Î?÷ÿƒ¡û?ø+ÓD4Ã?øԍl?ø|5Ö¦?ø$G"å?øÌxgÔ>?ø	t‰¯È]?øºù
?øÄÌAx?ølýŠPt?øÒO4?ø½ Pœ?øe1bTª?ø
Bª[]?øµSòdµ?ø]e:p³?øv'R?ø­‡Ê˜?øU™¤?øýŠYm%?ø ¥›¡†Q?ø"MŒèT8?ø#õž0r¦?ø%wEÏ?ø'E ¿i|?ø(í'Aá?ø*•ƒMç?ø,=t"úŠ?ø-å…Ü(®?ø/w#‹?ø15hiñ?ø2Ý9¯‹/?ø4…*öuÜ?ø6-=c#?ø7Õ
"S?ø9|ÞÉ÷œ?ø;$Ðì¯?ø<ÌÁWä\?ø>t'¶?ø@cã?«?øAÄU*??øCl&oó8?øE÷µ©ì?øF»Èûc3?øHcšA?øJ‹ˆ+i?øK³<̞?øM[b?øOßX(<?øPª°ðõ?øRRã¼>?øSú3(<-?øU¢n"?øWIճߍ?øXñ†øg(?øZ™8<ñQ?ø\A	'Ëô?ø]èºÇ[6?ø_lí?øa8Pa?øbßî–f3?ød‡ŸÚÿ¥?øf/Q› ?øg×d:&?øi~"§F?øk&Dì0Ý?ølÍö0Öú?ønu§uŸ?øp8¸ÜÝ?øqÄéýŠ'?øsl›B:Ê?øu,…Ÿ˜?øv»½Éì?øxco
¾²?øzQ+?ø{²'"™î?ø}Z"ØO?øÔÍ"?ø€©e`C‡?ø'Pö£¼m?øƒø‡ç7Ñ?ø…Ÿù)gÆ?ø‡GŠlè+?øˆï°k?øŠ–¬óðq?øŒ>6*`?øå¯y´¼?ø@½A–?ø'4±ÿ'ú?ø'Ü#AÆÙ?ø"ƒ´…[&?ø–+%Ç£û?ø—Ò—	ïJ?ø™z(M‹?ø›!™ÛE?øœÉ
Ò-ÿ?øžp|ƒ0?ø íVÚÙ?ø¡¿^™4ù?ø£fÏۑ?ø¥Að›?ø¦µ'_'?ø¨]¡h?øªtã·?ø««Æ$éo?ø­S7gTÁ?ø®úˆ¨t?ø°¡ùêäÅ?ø²IK,	w?ø³ðœm0™?øµ˜
¯¨#?ø·?^ðÔ(?ø¸æ°2›?øºŽs3}?ø¼5R´fÍ?ø½Ü£õœŒ?ø¿ƒõ6Ô¸?øÁ+FxR?øÂҗ¹LW?øÄyèú‹Ç?øÆ!:;ͦ?øÇÈk{Ãö?øÉo¼½
¨?øË
þSÄ?ø̾?>QR?øÎeŸC?øÐÁ¿¡ ?øѳòÿ¦f?øÓ[D@ûŽ?øÕu"?øÖ©¦Á?øØPømx?øÙø)B~=?ø۟Z''g?øÝF‹Â¦ø?øÞí½¾ê?øà"îBÙA?øâ<'õù?øãã0ÁÇ?øåŠbè™?øç1"Bw?øèØĂ2·?øêÕÁ
[?øì'8Z?øíÎ@¿?øïuI€G}?øñZ¿+ž?øòËÿ`?øôj>Hô?øö®}4-?ø÷¸ß½oÀ?øù_ðü_¯?øû;Qü?øü®zF¢?øþU$¹=£?øÿü5ø6ý?ù£G72²?ùJXv0À?ùñiµ1&?ù˜zô3æ?ù?l1êû?ù	æ}pòi?ùŽ¯ü+?ù
4íºF?ùۑ,È´?ù''j‹w?ù)"©ž'?ùЄçeý?ùw–&}¾?ù‡dIÑ?ùÅx¢6?ùl‰á6ï?ù{	ú?ùºl\ßS?ùa]š·?ù!Nؐü?ù"¯@mG?ù$V1TKâ?ù%ý"',Ì?ù'¤Ð?ù)K
õˆ?ù*ñöKÝ\?ù,˜Çˆyy?ù.?¸Æeæ?ù/æªTž?ù1{@÷¡?ù34l~êï?ù4Û]¼à‡?ù6'.ùŠj?ù8)66"?ù9Ïñt3	?ù;v°ãÃ?ù=³îäÍ?ù>ą+š?ù@kVhQ«?ùB'¥ƒ?ùC¸øáÇ¢?ùE_êÔ
?ùG»\"¶?ùH­Œ™W¦?ùJT]ÖÛ?ùKû/äT?ùM¡àN`?ùOH±‹,?ùPï'ÇúG?ùR–TÊË?ùT=%A?ùUãÖ}$?ùWŠ§¹ûÕ?ùY1xöÕ_?ùZØ*2c?ù\~ûoA#?ù^%¬ªÓa?ù_Ì}çµå?ùas/#LŸ?ùcà^å–?ùdÀ±›ÎÔ?ùfgb×lE?ùhó?ùi´ÅN­Û?ùk[–‹ 	?ùmGÇFh?ùn¨ùï?ùpOª>™Ô?ùqö[zFá?ùsµö(?ùuC½ñ§¥?ùvêo-[\?ùx' iH?ùz7±£{d?ù{Þbß5¿?ù}…òQ?ù+ÅV±?ù€ÒV'$?ù'yÌç??ù"™^˜?ù…ÆJC&3?ù‡lû~ð?ù‰Œ¹mù?ùŠºóî"?ùŒ`Ï/¾‰?ùŽ`jC?ù®¦ß?ù'T¢à Ï?ù'û4+í?ù"¡ÅU¹<?ù–HVHº?ù—ïÌ(v?ù™•™¼T?ù›<*AR]?ùœâ»{ê—?ùž‰L¶"þ?ù /Ýñ!?ù¡Öo+ÀP?ù£}fa=?ù¥#'¡S?ù¦ÊÚ[‡?ù¨p"ô?ùª%O¬Œ?ù«½¶ŠXO?ù­d'ø+?ù¯
¸þh>?ù°±J9z?ù²W»r€Ñ?ù³þL­7`?ùµ¤½æ¢?ù·KO!\ß?ù¸ñÀZËÐ?ùº˜Q•Šø?ù¼>ÂÎþ5?ù½å4s–?ù¿‹ÅC9.?ùÁ26|²Ù?ùÂا¶.§?ùÄ﬚?ùÆ%ª*zÂ?ùÇÌcüú?ùÉrŒT?ùËý×Ð?ùÌ¿ok?ùÎeàJ+?ùÐQƒ¨	?ùѲ½7?ùÓY3öÈ&?ùÔÿ¥0[d?ùÖ¦ið¿?ùØL‡£ˆ8?ùÙòØÛÓ½?ùۙJot?ùÝ?»O
G?ùÞæ,ˆ­8?ùàŒ}Á0?ùâ2îú¥V?ùãÙ`4K›?ùå±l¥ä?ùç&"¦P_?ùèÌsÞ®Ü?ùêrå]‰?ùì6PÀ<?ùí¿§Šs?ùïeøÂÙý?ùñiü'?ùò²»4ü!?ùôYmiJ?ùõÿ}§&¢?ù÷¥Îߗ÷?ùùL c?ùúòqP€æ?ùü˜Âˆø{?ùþ?3ÂÀA?ùÿå"û<?ú‹Ö3¹Ö?ú2'l9¿?úØx¤»¹?ú~ÉÝ?È?ú%Åé?ú	ËlNN?úq½†Ø^?ú
¿d³?ú¾_÷ó?úd±0ƒ?ú
âgÇú?ú±3 \'?úW"Øó6?úýÖ‹é?ú¤'J&¬?úJXu`?úð©º>?ú–úòµ(?ú=,*
?ú ã}b¯	?ú"‰®šý?ú$/ÿÒ±?ú%Ö1
#?ú'|'B»R?ú)"³zs?ú*ɲͷ?ú,o5ê2ë?ú.‡"èD?ú/»¸ZQˆ?ú1a鑼Ô?ú3:ÊxF?ú4®lç£?ú6T9Y?ú7úîr?ú9¡©þ?ú;GPás?ú<í'€ï?ú>"³Oüq?ú@9ä‡yõ?úAà5ÀGž?úC†f÷É,?úE,˜/L»?úFÒÉfÒQ?úHxúžYç?úJ+Õã'?úKÅ]
o?úMkŽDü¼?úO¿|ŒZ?úP·ð´ù?úR^!뱙?úT3!ù?úUªdY»?úWP•'*X?úXöÆÈÅø?úZœøc"?ú\C	6µ?ú]é:nV¦?ú_k¥ú>?úa5œÝŸÒ?úbÛ®ù>?údßK¢Ê?úf(ƒNS?úgÎ!¹­µ?úitRñ]3?úkd'À?úlÀ•_sþ?únfƗ)l?úp×͒³?úq³	L?úsY;¹I?útÿKsvš?úv¥\©çÃ?úxKmàZã?úyñŸ?ú{—°N•(?ú}=á†\O?ú~ãò¼×K?ú€ŠóT6?ú'05+!@?úƒÖFa¢?ú…|W˜$è?ú‡"ˆÏ÷Ï?úˆÈš~‡?úŠn«=/?úŒ¼s'Ì?úºÍª]?ú`þáû?ú'‹x?ú'­!OÛ?ú"S2…²4?ú•ùC¼H}?ú—ŸTòà³?ú™Ef)zÝ?úšëw`ó?úœ'¨˜$?úž7¹Î£?úŸÝËE?ú¡ƒÜ;èÓ?ú£)írŽ—?ú¤Ïþ©6E?ú¦vßßã?ú¨=F?ú©ÂKê¼?ú«h#'š?ú­4¹Kl?ú®´Eïþ¥?ú°ZW&³É?ú²h]jÛ?ú³¦y"#Ó?úµLjɐŽ?ú¶ò|M[?ú¸˜7?úº>žmÌ°?ú»ä¯¤9?ú½Š Ú?ú¿0²ËØ?úÀÖÃG"?úÂ|Ô~^??úÄ"Å³Ü ?úÅÈÖêª?úÇnè!yð?úÉÙVýƒ?úʺêÑ(?úÌ`ûĦ´?úÎìú/ø?úϬþ1	H?úÑSgä?úÒùsn?úԟÔRm?úÖE	å"?ú×ë@Çã?úّ%w¬‰?úÛ7­Dä?úÜÝ'ä-M?úރÉi?úà)*Pµ'?úáφUo?úãu,½EZ?úåòè÷?úæÁ/)Ü ?úèg _ƒü?úê
•-6?úë³"Ì&y?úíYÓp?úîÿ%8Ðp?úð¥n ?úòK'¥Û?úóñÛ6C?úõ—
ì‰?ú÷=GòÙ?úøã}¬Õ?úú‰´¶Ú?úü/êt?úýÕ 4?úÿ{WC¯?û!í?ûÆóÂÌ?ûläø'ù?ûö/©ó?û¸çet˜?û	^؛A?ûéÒ]•?ûªÛ-¾?ûPÌ=ÿÁ?ûö½sӖ?ûœÎª÷t?ûB¿àÎ÷?û豨O?ûŽ¢Lƒ~?û4³ƒ®±?ûÚ¤¹‰?û€•ïn5?û&‡%P²?û̘\ƒ9?û r‰'i^?û"zÈQW?û#¾kþ;#?û%d]4&Á?û'
Nj/?û(°_¡Q¡?û*VP×Bµ?û+üB
5—?û-¢3C*J?û/H$y Ë?û0î¯ ?û2"&æau?û4:]g?û5à	R['?û7…úˆZ¶?û9+ë¾\?û:ÑÜô_??û<wÎ*d8?û>¿`jý?û?ÃЗÁÃ?ûAiÁÍÌ!?ûC³ØL?ûDµ¤9æE?ûF[•oö?ûH†¦"?ûI§wÜê?ûKMi0
?ûLóZHFú?ûN™k­ç?ûP?\µÈe?ûQåMëä°?ûS‹?"Ã?ûU10X"?ûV×!ŽDA?ûX}Äg«?ûZ#úŒÝ?û[Èõ0³×?û]næfܖ?û_ם?û`ºÈÓ3k?ûb`º	a?ûdË@ߎ?ûe¬¼w-?ûgR­­DŽ?ûhøžãy¹?ûjž°¢?ûlDOéS?ûmêr†#È?ûoc¼_ý?ûq6Tòù?ûrÜF(ݵ?ût'7_3?ûv((•bv?ûwÎ9Ìõ³?ûyt+<v?û{9"û?û|À
oÏA?û~eþ¦I?û€ïÜi?û±á¸•?ûƒWÒI	Û?û"ýÃ\á?û†£´µ±¦?ûˆI¥ì(?û‰ï·#®¤?û‹•¨Z£?û;™d`?ûŽáŠÆÁÛ?û‡{ý!?û'-m3'?û"Ó^iäµ?û•yO I ?û—@Ö¯H?û˜ÅRef?ûškCDÏ?ûœ4{:^?û·%±§p?ûŸ]è=?û¡†Ç?û¢¨ùTù?û¤O
Œ»=?û¥ôûÃ0ï?û§šìù¨]?û©@Þ0!€?ûªæÏfœ\?û¬ŒÀï?û®2ÑÔåx?û¯ØÃey?û±~´Aç1?û³$¥xj£?û´Ê¶°>?û¶p§æÄà?û¸™Mq?û¹¼ŠS×·?û»b{Šc°?û½ŒÂ? ?û¾®}øÏ?ûÀTo/`?ûÁú`eòä?ûàqÕ£?ûÅFbÔkÔ?ûÆìT¸?ûȒeBë?ûÊ8Vy†Ù?ûËÞG°#Ó?û̈́8æ€?ûÏ*J±?ûÐÐ;US,?ûÒv,‹öë?ûÔ=Ãê›?ûÕÂ.ú'»?û×h@2ˆÌ?ûÙ1i3I?ûÚ´"Ÿßu?ûÜZ3×ۓ?ûÞ%‹?ûߦ6FŠ™?ûáL'}=?ûâò³ò?ûä˜)ëö˜?ûæ>"®ˆ?ûçä,Z¶g?ûéŠ'q­?ûë0.É|æ?ûìÖ ;†?ûî|18J?ûð""o
?ûñÈ3§ï?ûón$Ýã;?ûõ6øu?ûöº'LÁ?ûø`8"Ù£?ûú)»¥—?ûû¬:óÁz?ûýRL+ß?ûþø=b¯ï?üžNšÐÌ?üD_ÒóO?üêQ	É3?übAï?ü6SxÈ<?üÜd°ñ]?ü
'ué"?ü(‡!H?ü
ÎxX(]?üt‰X?üšÈ‰s?üÀ¬¼x?üf7¢Ý?ü®oÙ&?ü²¿¨?üXÐàJ¯?üþâ…ç?ü¤ÓOt~?üJ䇲þ?üðõ¿ó!?ü!—ø4ã?ü#=0xJ?ü$ã)h½W?ü&‰:¡?ü(/KÙLM?ü)Õ]–;?ü+{nIáÈ?ü-!'.ù?ü.ǐº}Å?ü0m¡òÎ5?ü2³+ D?ü3¹Äcsò?ü5_՛É>?ü7æÔ ,?ü8«øxµ?ü:R	DÒÝ?ü;ø}.¤?ü=ž+µŒ?ü?D<íë
?ü@ên'™ñ?üB_ü-?üD6˜`?üEÜ¡ÐÅy?üG'³	,‰?üI(äBã€?üJÎõ{MÈ?üLu³¹«?üN7íur?üOÁI%ä‰?üQgZ^U<?üS
‹˜Ò?üT³œÐ‰¹?üVYÎ
M€?üWÿßBĜ?üY¥ð{=L?ü[L!µâ?ü\ò2íÅ?ü^˜d'M‰?ü`>u_̜?üa䦙›?ücŠ·ÒÒ?üe0éïó?üf×Eñ?üh}+~J²?üj#\¸!œ?ükɍñú?ümoŸ*…ß?üoÐda‡?üp¼ž>Ã?ürbÖÏJ?ütD¯®?üu®uJ'¬?üwT¦"u9?üxú×¾Z[?üz èöòÅ?ü|G0Û
?ü}íKjÄê?ü"|¤°X?ü9­ÞX?ü'ßß‹î?ü"†R|?ü†,AŒmÉ?ü‡ÒrÆa?ü‰x¤Ué?ü‹Õ:LT?üŒÅtDL?üŽk7®=Ö?ühè8ò?ü'·º#ƒë?ü"]ë]'%?ü•—ë?ü–ªMуB?ü˜P†(?ü™öÐFØì?ü›€Þî?üC2ºæ?üžéƒö=ê?ü µ0H•?ü¢5æjTÍ?ü£Ü7¥°â?ü¥'hßÀ3?ü§(º`?ü¨ÎëU1È?üªu<"?ü¬mÊ©‹?ü­Á¿ç?ü¯gð@'}?ü±A{ï?ü²´'¶ùë?ü´ZÃñ?ü¶,"-?ü·§fgòÇ?ü¹M—¢š?üºóè݆E?ü¼š:ùy?ü¾@‹Tn4?ü¿æ܏ä|?üÁ-Ë\I?üÃ3_‡K?üÄÙ°A(?üƀ|~Œ?üÈ&R·üv?üÉÌ£ó{å?üËrõ.üÞ?üÍFj^?üο·§Q´?üÐfâ×>?üÒZ^N?üÓ²«Yæâ?üÕXü•pû?üÖÿMÐü™?üØ¥¿
Ø?üÚLIf´?üÛòa"öß?üݘÒÁÖà?üß?#ýj?üàåu8þÅ?üâ‹æuãR?üä27±{
?üåبîb›?üç~ú)ýY?üé%kfçí?üêËÜ£Ô?üìr-ßsE?üîŸb]?üï¾ðX¢?üñea"ö¼?üóÒÑêX?üô²Dßp?üöX•J‡µ?ü÷ÿ‡Ð?üù¥wÄyh?üûKét?üüòZ>q?üþ˜Ë{o/?ý?<¸nÂ?ýå­õoÔ?ýŒ2re?ý2ovs?ýÙ¬{û?ýréƒ?þ‡ç E'?þÀ>RŽ?þø•"Ù?þ	0̵×ü?þi#è'Ç?þ
¡[+˜?þْJ1Ö?þÉ{:'?þJ¬E˜?þ'7ÝS?þºoc?þò†>&í?þ*½o;¬?þbԟg?þ!šëÎύ?þ#Óþ?þ&.m
?þ(C1^?h?þ*{HŽ(?þ,³?¼œÞ?þ.ëVìvi?þ1#Ní?þ3[eJâ<?þ5"\yt"?þ7ËS¨	1?þ:JÖ <?þ<;B9¬?þ>s2‡?þ@«a%>?þBâçŽwb?þEÞ½Q?þGRµêq/?þIŠÊn?þKÂdE&?þMú;r"?þP2ŸäW?þRiéÍG?þT¡ ù]§?þVÙx&Å
?þY/Rà^?þ[Hæ~þ
?þ]€«?þ_¸T×@q?þaðe&?þd'Ã/Œ0?þf_z[µ—?þh—†'á?þjΨ±r"?þm_Ý¢ç?þo=÷‡4?þquŽ3mÔ?þs­%^VÆ?þu伉B?þxS´/¡?þzSÊÝÑ?þ|‹bÃW?þ~ÂÙ2it?þ€úp]`R?þƒ1ç‡?þ…i^°¸?þ‡ ÕÚgr?þ‰ØM?þŒÄ-Í?þŽGV4â?þ~'íp?þ'µé¨YÜ?þ"í`Ò?þ—$·úˆ?þ™\"ûN?þ›"fKpã?þÊ½sèÁ?þ œbê?þ¢9KÐç?þ¤p¢ì?þ¦§ÚB*?þ¨ß1;Åp?þ«hbü‰?þ­MŸŠ5ê?þ¯"Ö±qŒ?þ±¼
دv?þ³óDÿï ?þ¶*|'2?þ¸a"M(Q?þº˜ÊtoH?þ¼Ïášj
?þ¿øÀg?þÁ>/ç´Ë?þÃuG
¶Q?þŬ^3º?þÇãuYÀ"?þÊl~yñ?þÌQƒ¤"v?þΈšÊ'5?þп'ïQÀ?þÒö‰‰?þÕ- :(?þ×d—^ïA?þٛŽƒ¸»?þÛ҅¨"o?þÞ	|ÍR`?þà@SðÔ?þâwK¦u?þä®"9,›?þæå^n?þéðŽ?þëRÇ¥Õ?þ퉞ȩÕ?þïÀuì;?þñ÷MÎ}?þô.$3d"?þödûVûû?þø›²yG"?þú҉œãÔ?þý	@¿3Ð?þÿ?÷á†?ÿvÏ(Ø?ÿ­†'o?ÿä=IØ3?ÿôl3(?ÿ
Q‹AØ?ÿˆB¯¡.?ÿ¾ùÒ±?ÿõóí?ÿ,(/V?ÿbß6—e?ÿ™vW³+?ÿÐ
xÑ?ÿ¤™ñ8?ÿ=;»?ÿ sÒÜ7ö?ÿ"ªIü?ÿ$àá8æ?ÿ'X=`?ÿ)Mï^Bz?ÿ+"f~#H?ÿ-ºÝž=?ÿ/ñT½ëV?ÿ2'ËÝҚ?ÿ4^Bý¼?ÿ6"º§•?ÿ8Ë1=•L?ÿ;ˆ\6ª?ÿ=7ÿ|(¬?ÿ?nVšÎW?ÿA¤­¹v(?ÿCÛ$Ùn'?ÿF{ø¦?ÿHGÓÈÞ?ÿJ~*5y6?ÿL´aRÝ5?ÿNê¸q'Ó?ÿQ!HŽ?ÿSWF­²ï?ÿUÌmê?ÿWÃÔé܋?ÿYúMI?ÿ\0c&¢?ÿ^fšCƒ™?ÿ`œÑ`ú°?ÿbÒè}%i?ÿe	š ¸?ÿg?V¸$?ÿiumÔO-?ÿk«¤ñÐÐ?ÿmá¼?ÿpó+‹æ?ÿrN
GÅY?ÿt"!dç?ÿvº8€>‰?ÿxðOœ~F?ÿ{&f¸À?ÿ}\}Õ?ÿ'tïûŠ?ÿÈŒC¡?ÿƒþƒ'?Q?ÿ†4šC‹"?ÿˆj'^‹k?ÿŠ ˆy[?ÿŒÖ"'\?ÿv¯—r?ÿ'Bmʟ™?ÿ"xdå©Ò?ÿ•®\¶?ÿ—ä3uÿ?ÿš*5†m?ÿœPOJo?ÿž…øj^þ?ÿ »Ï"'?ÿ¢ñ¦ñN?ÿ¥'}·½?ÿ§]TыÙ?ÿ©"+ë\4?ÿ«É.›?ÿ­þÚ?ÿ°4'7‹?ÿ²jhQcœ?ÿ´ iï¶?ÿ¶ÕöƒÌZ?ÿ¹­œ\‰?ÿ»Ad´îÀ?ÿ½w;Îф?ÿ¿¬òçgÑ?ÿÁâª$?ÿÄAL?ÿÆMø/èg?ÿȃ¯H†Ñ?ÿʹF_ØÅ?ÿÌîýx{@?ÿÏ$"Ñ=?ÿÑZK¨wÃ?ÿӏâ¿ÑÍ?ÿÕÅy×-Ý?ÿ×ûî‹ñ?ÿÚ0¨ì?ÿÜf?N"?ÿޛÖ4²A?ÿàÑmL`?ÿãäb2?ÿå<{yœ"?ÿçqò¹Ç?ÿ駉§'ð?ÿëݽI?ÿîwÓm6?ÿðGîé'Û?ÿò}eÿº}?ÿô²Ýä?ÿöèT,½?ÿùËB=]?ÿûSBXlö?ÿýˆ™mP?ÿÿ¾ƒƒ¢@ù³Ì5V@_V©Ú@/*âmß@IÖlä_@d÷[Û@-ÔU@™ÙMË@´"–È=@	Ï0!C«@
黪q'@g4îø@
¿mZ@9¾Iì¹@TiÔm@nõ]Ÿá@‰ è"1@¤,qVô@¾×ûÛ7@Ùc…ï@ô˜)@š˜ÐÖ@)F#Y@CѬ"Ÿ@^]5Ï8@yÀZO@""I—Ø@®ÒÖZ@È«\Ô@ã6åVF@ ýÂn—°@"M÷Ú@#2فj@$Me
a¼@%gð"§@&'|íA@'¦4w@(·"/|¡@)Ñþ·w;@*ìŠ@ÁS@,Ê`@-!R	Ú@.<ÛVÔ@/VxcV7@0qì¥@1‹ot¦i@2¥úý÷5@3Àf…úl@4ÚòM @5õ]—RA@7ÉXS@8*T¨­ä@9DÀ0µÜ@:_+¸¾Ê@;y—@È«@<"ÈÓ}@=®nPßB@>ÈÙØëù@?ãE`ù£@@ý°é=@BqÊ@C2‡ù(I@DLó9¸@Eg_	L@Fªá@Gœ%#@H¶ :V@IÐÍ'ï@Jë8¯@L¤71@Mï½ûm@N:[FO@OT¦Ìá–@PoTýX@Q‰]ÛË|@R£©bšŽ@S¾ê¹@TØ`qŠ@Uò«ø[é@W
€}B@X'cPú@YA®Ž%¢@Z[úû6@[vE›Ñ·@\'"©$@]ªÜ©@^Å(0ZÇ@_ßs·4û@`ù¿>@b
Äì'@c.VKÉ@dH¡Ò§@ebÍX7B@f}ßû@g—de÷ @h±ëŠ¢@iËÛrm@jæ&ùP@lR~æ@@mžË{@n4ɋc@oOJ@pi@—ã€@qƒl}Ò@r·¤g˜@s·ã*»@tÒ¯ Æ@uìZ6I@w…¼,%@x ±AËè@y:ÜÇl"@zUM&@{oSÓÿ1@|‰Y¢"@}£ªßFÜ@~½Ödì@Øê'"@€ò-p9 @'8ô's@ƒ&dz;=@"@ÿäì@…Z»…'@†tç:ü@‡Žò˜Í@ˆ©F@‰ÃIšô?@ŠÝUT½@‹÷€¥³@¬*µŒ@Ž+·¯¸@Eã4Ë[@_î¹0N@'z>ä¹@'"%ÃKt@"®1G³@"È\Íj'@•âhQӌ@–üsÖ=Ô@˜Ÿ[÷'@™0ªàcŸ@šJ¶dЍ@›dÁé>_@œ~Ím­@˜øók;@ž³wÛ±@ŸÍüM@ ç€¿B@¢'2Z@£2‰¦V@¤5>2@¥O)'BZ@¦i5¸÷@§ƒ@š0s@¨L¨Ï@©·W£"@ªÑC&M'@«ëNªÈŽ@­Z/Dh@®e³Á"@¯9Q6ð$@°S\»nž@±mH>Ÿ^@²‡SÐ@³¡?FR@´»JÊÓÿ@µÕ6N6@¶ïAҋâ@¸	-UÁÖ@¹#8ÚG=@º=$]~ê@»Wà·v@¼qe?s@½‹èy¶@¾¤òk´Ö@¿¾ÝîðÓ@ÀØÉr-«@ÁòÔö¹ö@ÃÀyø…@Ä&«ý7ð@Å@—€x7@ÆZƒ¹W@Çtn†ûU@ȎZ
>,@ɨEÝ@ÊÂ1Æj@ËÜ"Ñ@Ìõèz@ÎәJ•@Ï)¿'‰@ÐCªŸÛW@Ñ]–#$þ@Òwa¥ è@ӑM(l?@Ô«8«¸r@ÕÅ-¶æ@ÖÞï±Ê@×øÛ4S…@Ù¦¶T'@Ú,'9¤í@ÛF]»§™@Ü`I>ùµ@ÝzÀþ@ޔDQÙ@ß­ËÆWä@àÇ·I­\@áá'˵@âûNM½¡@ä9Ñž@å/S×@æHÐÕ*ç@çbœW6Î@è|‡Ú'#@é–S\Ÿ´@ê°Þ®@ëÉê`½W@ìãµâÍi@íýdÞN@ïLæð	@ð1i™@ñJãëû@òd¯m*4@ó~zï?@@ô˜FqU@õ²ókÔ@öËÝuƒ[@÷å¨÷›¶@øÿty´ä@ú?ûÎå@û2ë|›@üL¶þ¶Æ@ýf'€Ó>@þ€Nð‹@ÿ™ùƒÀ@³ÅÞþ@͐‡þÁ@ç<к@Šò@Ó
U@4~èÂ@NJ@gõâ¬@	Á'@
›l"ß×@µ8ó@Îã–àD@
菺e@Z™ãó@¿²@5±›œC@O}È?@i(ž¦n@'Ô…k@œŸ¡³Ö@¶K""q@Ïö£uÛ@é¢$X@M¥;@'mŽ@6ĨR1@Pp)7¢@jªá@ƒÇ+ï@ r«ìÇ@!·,Õo@"ÐÉ­¾â@#êu.©$@% ¯"1@&Ì0€@'7w±l³@(Q#2Z&@)j®±ùÇ@*"Z2èÑ@+ž³Ø¨@,·±4ÉK@-Ñ\µº¹@.êè5^S@0"¶QW@1?7E(@27ê¸9Â@3Qv7àˆ@4k!¸Ö¸@5"Í9ͳ@6žX¹vØ@7¸:of@8яº@9ë;;A@;ƺÀŒ@<r;¼B@=7ý»j @>Q©<gh@?k4¼Ø@@"à=³@Ažk¼Æ´@B¸=Ç@CÑ¢½y²@Dë.=-@FÙ¾/Ñ@Ge=ä½@H7ð½šm@IQœ>Ÿ‰@Jk'¾VÊ@K"³>Ô@Lž^¿F@M·ê>ÏÜ@NÑu¾Š:@Oë>E^@QŒ¾J@R=½û@S7þÊ@TQO>ˆQ@UjÚ¾GV@V"f>@Wñ½Ç­@X·}=‰@YѽK@Zê"=
ú@\¼Ñž@]«<–@^76¼[4@_PÂ<!&@`jM»çÜ@aƒÙ;¯U@bd»w•@c¶ð;@—@dÐ[¹»º@eéç9†E@gr¹Q'@hþ9¤@i6‰¸êx@jP8¸@ki€·7Æ@lƒ7ã@mœ—¶ÖÃ@n¶5XÂ@oώµ*'@pé4üM@r¥´Ï6@s3T<@t5œ³(©@uO1¯3@vh"±…"@w'1[Ô@x›Š¯ä @yµ/¼Ô@z΁®G#@{è
. Ø@}x¬¬©@~,‡à@4o«0@€Mû*ñç@gf©€¹@'€ò)^î@ƒš]§ï@@"³é'Î÷@…ÍT¦`Ä@†æà&Aú@ˆK¤ÕG@‰·#iS@Š3B£LÇ@‹L®!âQ@Œf xš@¥ ^G@Ž™žö
@²|Ž@Ëçœ'Ò@'åsx@'þޚ«5@"JF°@•1µ—âç@–KA΄@—d¬–l6@˜~
¦@™—ƒ"©Ò@š°ïI»@›ÊZê_@œãæÚj@ýQ|ˆ@Ÿ½a@ 0(ŒÂù@¡I"gI@¢bÿŠX@£|k²!@¤•Ö‡X§@¥¯Bÿç@¦È­"§â@§âP˜@¨û"ú	@ªð¤6@«.[O@¬GÆýú¼@­a2|§@®zûT.@¯"	zý@°­tø°†@±Æàw_Ë@²àKöÈ@³ù·tÀ}@µò#D@¶,npÕm@·EÙïˆN@¸_En;ë@¹x°ìð>@º'k¥L@»«géf@¼ÄÓgÂå@½Þ>æz@¾÷ªe2@Àãê®@Á*aaUa@ÂCÌàx@Ã]8^ÊE@Äv£Ý…É@ŏïZó[@Æ©ZÙ°N@ÇÂÆXmù@ÈÜÕݯ@Éõ}TœÆ@ËèÓ\•@Ì(4PÎo@ÍAŸÏ­@Î[NQŸ@ÏtVËŚ@ЍÂJˆø@ѧ-ÉM
@ÒÀyFÃ+@ÓÙäň«@Ôó0C3@Ö›ÁÇ@×&@Ž¼@Ø?R¾e@ÙX¾<Ño@Úr	ºL@ۋu9ô@ܤÀ¶"n@ݾ,5_K@Þ×w²Ý-@ßðã1ªq@á
N°xk@â#š-øj@ã=¬ÇÊ@äVQ*I1@åoœ§ËJ@æ‰&œÄ@ç¢S¤ D@軿"ó&@éÕ
 x@êîvLR@ìÁœÒ@í!-¨J@î:x™/ú@ïSĸ]@ðm/• @ñ†{ç@òŸæ'ó@ó¹2~9@ôÒ}
@õëéåP@÷4‰r@ø O.@ù7ë…ÝÐ@úQ7m @ûj¢'KÒ@üƒíÿ܆@ý9}më@þ¶¤üN®@ÿÏðyás@é;÷tè@§vW¼@òóì"@5>q'@N©ðfû@gõmýß@@ë•s@šŒi-¶@	³÷èX@
ÍCe®ø@æŽãIJ@ÿúb2ø@EßΦ@2']k@KÜÛ@eHYôv@~"×'Ý@—ßU1ó@±*Òѳ@ʖQÀ×@ãáÏaõ@ý-MÁ@xʦ:@/äI˜@I/Ç;æ@b{Dàg@{Æ…•@•@+n@®}¿ ¨@ ÇÉ<ÇÝ@!áºo¾@"ú`8I@$«µÁ'@%-4º@&Fb²dª@'_®0å@(xù­»Î@)'E+hc@*«©£@+Äü(?@,ÞG¥ÀÔ@-÷"#p@/Þ¡ @0**И@1C•ÐŒ@2\á'y@3v,™5@4xèP@5¨Ã"œ:@6ÂPÏ@7ÛZ@8ôÆ
«@:ŒÁ=@;']
xz@<@¨ˆ0`@=Yôèï@>s?ƒ¢(@?Œ«ª½@@¥ö€eH@A¿Aþ |@B؍{ÜW@CñØù˜Ý@E$wV
@F$oõà@G=Ût!@HW&ñà:@Ipro @J‰½í`~@K£	k!œ@L¼Tèãb@MÕ f¥Ñ@Nï巙@PWc{W@Q!¢á?»@R:î_Æ@ST9ÜÊw@Tm…ZÏ@U†ÐØWÏ@V <Wn+@W¹‡Õ6u@XÒÓRÿj@YìÐÉ@[jN"B@\µÌ^(@]8!Kxi@^QlÉD™@_j¸Gq@`"ÄÞí@aOB­@b¶šÀ{Ö@cÏæ>KB@déQ½j@f;:Â@gè¹@h546Þ@iN´°Â@jgë3ÒÂ@k6±¦²@lš'/{D@m³Í­P{@nÍ+&T@oæd¨üÒ@pÿÐ("¬@r¥úr@s2g#ÒÜ@tK²¡«è@udþ…š@v~iž®¦@w—µ‰@x±še7@yÊLAt@z㗖S@{ýJŽ@}N"(³@~/š{@HåŽæä@€bQ©@{œ‹öW@'"è	ק@ƒ®3‡¹š@"ÇŸêæ@…àê"Î@†ú6±ó@ˆ€–k@‰,ìÿÊ?@ŠF8}¯û@‹_ƒû–W@ŒxÏy}U@':ø³¬@Ž«†v›ì@ÄÑô"Ë@Þ=s½@'÷ˆñ§%@"Ôo'æ@"*?îÌ@•C‹l¸@–\Öꤥ@—vBià¡@˜ç΂@™¨Ùe½@šÂDäúÜ@›Ûbê@œôÛàÚú@žG`´@Ÿ''ÞQ@ @Þ[þ@¡ZIÛ@$@¢s•Y3ž@£Øvq@¤¦LVk)@¥¿—Ô`@¦ÙS¥.@§òNћÁ@©ºPá­@ª%ÎÙ{@«>qN ¢@¬W¼Ì¯@­qJT@®ŠsÉ\W@¯£¿GW9@°½*Æ¡u@±ÖvD"@²ïáÃé
@´	-Aæb@µ"˜Á3@¶;ä?1£@·UO¾Ž@¸n›<Z@¹ˆ»Î|@º¡R9π@»º½¹Þ@¼Ô)8pÕ@½ít¶s®@¿à5ÅÞ@À +³Éï@Á9—3W@ÂS²q[@ÃlN0w?@ą¹¯Ìz@ş-ӓ@Ƹp­*@ÇÑÜ,@Èë'ª‰þ@Ê")âA@Ëþ©; @Ì7J'EÚ@ÍPµ¦Ÿî@Îj!%ú@σl¤'@МØ#c
@ѶC¢¿…@Òϯ"ž@Óèú +'@Õf‰Ü@ÖўèÁ@×5=H@@ØNˆœY™@ÙgôºK@ځ_›–@ۚË}z@Ü´6™ß÷@ÝÍ¢C@Þæí—Wþ@àY¼F@áĖ!(@â30†¢@ãL›"ì³@äfS_@år"º @æ˜Þ"|@ç²I'Šð@è˵óü@éåà@êþly@ì׎ãî@í1COX@îJ®»Y@ïd
'ó@ð}…Œ•#@ñ–ñì@ò°|ŒÀ
@óÉè/@ôãS‹ž‹@õü¿¯@÷*Šk@ø/–	ð¼@ùI‰b¢@úbmÕ @û{؈H5@ü•d	
Ÿ@ý®Ïˆ~ß@þÈ;ó·@ÿᦇi#@ûß$@‡¤{@.	©@Gt†"k@`àÄ@zk†Óp@"×Lô@­B…Ç@	Æ®A·@
à9†º@ù¥‡@
0†R»@,œÏ»@F…MO@_"7@xþ…˜õ@'Šg@«õ…æì@Åage@Þì†73@øX¸Ñ@ㆉÉ@+O@Dچޫ@^Fbœ@wч5ß@']	µ@ªÈ‡]@ÄTdZ@ Ý¿‡ë)@!÷KÁK@#։˜@$*B	 †@%C͉øb@&]Y
ÐÏ@'vĊ[@(P4ž@)©ÛŒÁ@*Ãgéw@+ÜҌuý@,ö^
QÖ@.éŽ.@@/)u>@0CèÍ@1\ŒÆí@2u÷VÛ@3ƒ6@4©'ó@5šöX@6Ü%"×O@7õ±¸×@9<•šï@:(È}•@;BS—`Ï@<[ßD™@=uj™(ô@>Žö
Þ@?¨šóY@@Â
Ùc@Aۘœ¿ý@BõDõì@Dϟݨ@E([ Åñ@FAæ¡®Ì@G[r"˜4@Htý£'-@IŽ©%»{@J¨4¦¦'@KÁÀ'':@LÛK¨~p@Mô÷*¹ù@O'«§L@P(,•.@QA¹®Òe@R[E/Ád@Stð±ÿ¸@TŽ|2ïÔ@U¨³à@VÁ³6 }@WÛ>·D@Xôê9S`@ZuºFC@[(!<ˆy@\A¬½|y<âXÏÂÛÀ<â³<4=€<á\	£†À<ßï¦0$@<áƒf7•%À<äk,áB»@<á¥È÷T#À<àxF»K£@<à¡kù…B€<ߌ±Ô<áÒ ,áñ€<ä>:0<ãT$Ê9U<áÅv†2À<ä3j YÀ<ãE\pæ@<ã2fqïWÀ<ã°#c@<äwñÝö8À<ä!œÓ9À<åÊ¡˜À€<äyèÂ	€<ãrlÙ¯À<âC¸Y_ß@<äÜc{Õ¥€<åÇÞo¹VÀ<äX#¾#ý<ãí¶,+=€<äjSÄ^æ@<äפ¶€<æóÙyµ6<ãA'Ðù€<ãCBiÂS<åéÔŠç€<æ¬ì¾>@<ä2SË,À<ä€áì/%@<å"%5çG<å÷‡dØo@<èfº~®I€<æXl%¶@<ç¡õ¬+€<å¼6«GÀ<æ˜2?À<篎Ùï<çXFƨÈ<èêo˜ö<èȲÒv²À<è±ršÇ@<è?ä°(=À<åÈèº5À<æ}ÛúÛ@<æLÒî.×À<åå²öwÀ<èdÒ)-<çÇùt>ÕÀ<陱.úûÀ<éŸiǜF@<æAðÒ½@<ç¡ñ¬*@<ç
'EÕ	€<èa¾¡>ÿ@<ç2SšÝ@<êÄY¼Y<è"|n€<ç-¨¹t¶<æ²KqÃ@<æçMéß@<å媍v[<çßP_¤<çÕJéÜÀ<é[±"'è€<誜=@<ê—v¶
D€<êîù9Û¾@<èúí"rÈÀ<éÀN¡Û@<ë68gãF<ëcŽCÌ~<èÁyÔßV<èÝ5J}îÀ<èšÃj#Þ@<çÅr±v7<ç"W}*K€<èmîÆçC@<ç+ö¡(ŽÀ<èCC€<æ†sž,"À<åE°ëð:À<æ8có
µ€<è'ÜÈ¿@<ç¼äþ
^€<é‹Ð"À<éSµ"'€<è|3-<éÝø‰±À<é;à×
uÀ<ên˜/<ên_¹gQ<éc#˜tô@<éÕs†|À<çl­"g½<ãueqÝ€<ãgâçÀ<åHræ¤<åës<owÀ<æÇÇ·Wœ€<ç7ñiøpÀ<ç`1?ô8€<èÁLruÀ<è¹rsôÀ<è#_ϋ<èÝ´IöÝ<èÖÿD-×<è¸ðPæՀ<èŠ&jˆ@<æߗ¿Ë@<èDû~ú¾€<éZŠÇ	²<é±åE8â@<èR8k•À<çSãïµ@<éŸÅvÑN<é¼õÎñ<顉ިö@<é"'ïAÀ<çò_exÌ<æãu´Dš<ç9}"Zz€<êJҞÀ<꯼•å¡<ëÈ
÷*<ëA+š÷À<ëct^E]€<é­~`PT@<çÒ¥ió7À<æK#_@<èB¶dd"@<眳™
{€<èÅ­ú•¹<çwƒuûÀ<åÄLܶÎ<ærÊ@<é³Â¨À<ç"¤Ï)€<ègÅöQÁ@<ꍕz'‰<ê
éŸV €<é*^Ä|Ö<éq7FÈo<ê-ʳÝ@<詆¿jF@<ê*vèS<êÒvÕiNÀ<ê'ë7¸ÊÀ<èJ{T8_€<漝œt@<æw‰(ãÀ<çó̱þLÀ<鸬݄nÀ<êÏ,e<ë1H.dp€<êØÊjÂÔ<êKµ±¶ø@<êG.(<ëF»N'p€<ë*Í:Ò/€<é¶ö,<ê5'Ä(@<êï]Í߁<êYÁ)Ã<ꚙg4<é&ÓÝY€<éó'¾
€À<êfãÍ,À<é£@%ï€<é'M/V¬€<ë‡ÏèëÀ<êŠÿÎ^°À<ëO8À<êÖ°m£€<éÓy^¬ç@<ꌆÞïÏ@<ëYÏLQ"<êcÏâm¾@<êÊôV¬è€<ê½ñž@Y<é"Ä}'ð€<ëÞLÀ<룜ô˜ÛÀ<ëþ/+V³€<êXi9΀<é)mi€<ë'á«IÀ<ì5®Ùç@<ë
=)DÀ<ég–AvÀ<æ{íÙYEÀ<ãþû°Wd<ãmôXL<áñԈ¨€<ß#–£€<Ý
œ'b6À<ßN–1¿À<ÞߜââÓ<ÛÔvêÓ@<ÝL0˜åÀ<ÞéCÈö€<Üê-²–3@<Ý.­zm@<áÒé2†€<â3@,«–@<áø/Õy7<äxFž™.À<ä–ßJé<äW´³‡^@<ä]&Š%Y<æ䜣9S@<æ"z{7ò<æ8€Â@<å3c}<åˆMà~@<ær³_š¼€<ç"0þ—€<æC"g:@<âX6äíÈÀ<â[^Ê£€<äÑR¥@<ä‡Ð;IßÀ<äìž/Çâ<㸒8¨iÀ<ã?ƒãÀ<ãv£Ê.¥<ã7…~'À<äuôoÃá€<äÖÒAmÀ<æ­¦<çX}rTE€<æ	Ǣ歀<女ˆýo<ä:øÕ/@<åŽüq*S@<ç@ìE¼<å©Ñ"*@<å‡R/©<èIC¯žÀ<ç]¿ñK€<ç.\×û@<æ*›ýĀ<ãôǪ[À<ä¼öÌrê€<æé@œqe€<è¼;Ca'@<çêÇùŠ­À<äWVE0œÀ<â2å‰R¤€<á6ô¡îY<áÑV;õ[€<â¼E¢€<ãÀsµe<ä͘o@<æ}ß`¤"À<ç#µMç€<æDC9m€<çró<çÃÜtíـ<çðCഀ<èAÄ	c€<çÌ[צ<æõãÆ
<åÉö'åVÀ<æí.ýMÀ<éYÁ}†©À<êýÀ¾'~@<鋝<v<éÖl¯çp€<èjP¥§€<åÿ¶©ê†@<åÖ/S×؀<å¹Iª4ÁÀ<åþ5Z"àÀ<軸WoP€<é—í+•ÛÀ<éëM&ð<é0û¹â<é·•­{€<åÉÓ.,À<ãº@!"9<åýsê}€<èOûèˆÀ<ç€ñVUSÀ<æ՚dâ@€<è "yì<çÉZ–åÖÀ<æ^2šÙ$@<æl¾8—øÀ<ç"é	wª<èËÔ-…<éå7;m<çâñ¬p@<èæ¿®ˆ@<êÎgÔ·øÀ<çàJþè€<æ­#]Lð@<æ^*ãb<äþ.nÀ<ç1uŒçÀ<çã'¹<@<çbì2= €<è)ô…À<çúԂ-Ÿ€<è="­ÑA@<éÅsñð@<éq|4
˜@<çw^
þÿ@<æ[ƯË<å?½2n@<䥑ân<äÒjr#õ€<æã¡ýcÀ<ç3ÝOv/€<å"0'œ³À<æeM&ïÀ<ç=ŸÔ@<牁…èà€<çüz-¤A€<è¼ËC'å<æìÂÀ…©À<æz{Q‡W<åeTÌì~@<åŽÃÜ·<åFŽçp@<ã˺[3À<ä4-€þ[@<å•_Ùä¥@<çÿÂmS@<è ¢''€€<ç®m (©@<åé #9—@<æ­Ì7)N€<䡞Þûþ€<äþNÒTÀ<æÚ¹÷ù€<è¤LÁÏaÀ<çۏ•v(€<ç'üDÿ<ç$üIª×@<æê—Ù·À<ç;ûiL<è¦.Ú+ú@<ç¿÷NŸó€<çFafÀ<ç×ýž€<æõW¥w™€<æ>dœ'k@<åÚÅÔ^O€<嵨ë:ú<ç"JîÙC€<éÈì%Y‹€<êSe´Y€<è;Å1
€<åîŽÖCP<å~@c÷<åû¿¹ÿ*@<æ#~WO€<å了¼M<æZbÆ/~€<æn[c²h<è1ûε@<ê&Ð䍾€<걖Oa‰€<ém=v?ր<éÐ;=z9<ìtZ
]H€<ìAžc9À<ê&–ÒVù€<è
®œÀ<æW½h\@<çGãeª´@<èáä"ó<èÁ™r@<è*‰=,À<èVUðX<ç­cÓÏÀ<臊ý©@<é­¿¸<ê"äñ)I€<êÀ÷æoñ<éÁ¶ò¿þ€<è{‹½o@<è><ªj@<ëÖ²ùJ<é°,¢Í1€<èN•/õÀ<åJƒ·á%€<å¹µoÁ›À<èЄP›–<ê´<ûâÇ@<ë1$áÚÀ<ëD&Ñ €<ë¨â1±¬À<êÝ9k•€<êËс…'À<ìbþM,N€<îK"Å›€<íé¥0v €<ë")&À<éýêzðÀ<èÅ×€<çkI_§üÀ<æ_V•À<ç3IÇ>€<çwßF«œ@<ç·Ðü@<è&KiN<é)wD†Ò€<ꜭ+ž^À<ê"¸y¢€<êèc¹XÏ<êü˜,@<è?…@<èÞt(½@<ês¨d<é0Üw0ÐÀ<鮚1B£À<èÞ#ûý	€<çH)€Dv@<æÆôÀ ÈÀ<çñú¯@<çPpN"<é-ˆâÞ_€<ê<Ǿ'<ë–Ó¯}À<êa5Fƒ<ê1•Õh­À<êÖÈh­œ€<éèÄ[€<êÑjQéÁ<ê_Ûn­€<èç9"­‹@<ê·I€À<é³g€<éƒÐws<èÆ×dP<è"ÇÚ}À<çláOuþ<çt´åS
@<è
 ¦D<鐮À<ê;C‰4-À<é,(;S<ê'S^"Ò<ê`¨}7<蘇wSd€<èé‡
$u€<é.Û±À<è¼W%[<ê=9sà<êG@<çø"ú ý€<ètïDü<ç¡ø",G<çpoðFÀ<ènvh7ç<ê€V3Y€@<é™ö¯/À<è#Â-ÇÀ<çýŒµUMÀ<éyt¹Ý<êD6VŽÔ<é©¡õ@<ꊭ|<ê‰5èC•<ë^¾Ê@<êêlg	À<ë*zpkâÀ<ën¶yØ€<êà[ÒsÀ<é/3"7áÀ<éAV3¸<é†Ý%½š<çÎfï{€<çÞj'ó²@<èIé<NßÀ<èäҙ"À<ç¿Ì‰Ûð@<é'ŒîÅÀ<ê'gˆ݀<ê9–Š¸ñÀ<ëZÅÌ<ë#ö3˜^€<ë"w>ðê€<êb¬¾vÔÀ<éÈsŽ"¤<êF€<êo—ʏò€<ê9=dÙ<èôÇ2zƒ@<é,ƒ²ckÀ<é ×Sc<ê3ce€<냡/e`@<ë¡Ó/ùBÀ<ëlÒϱ[<éÜùK›¤À<êOPK¾À<ê>
be<ê¥p~֞À<éK¶˜\@<ê{"µõ€<ê[r/W<ë~d"$DÀ<ìÂI­Jö<ìùbŽ£î@<ëàtrĝ<é¬ìÎT߀<éY'Vº<êÚ¸Îyo<ì#Ž…'~<ër[Ì´¼€<ìHi¥ì@<ëÜ`Þ0fÀ<ì0è7Ô²@<êÖõ©œT<鏪¬—°€<ëhÐ~̏À<ë¸ð	'º<êåo}½²€<êÒ¿òÐ<é‹W©Ā<èí{ÃÜ"À<é¡N:¨@<ê[þ#ÂÀ<ë^vñÚ<ëiPÝt<ì#Ÿ!×[@<ì5¯Þ"À<íÊmáíÀ<ìU`üz€<ì|öææ<ë-v"ù¤@<êð]¡'"<ëGžž­<ë˜ûu}UÀ<ë´èái	<ì0Vbâ8<íá!3›À<ì{QIÀ<ëŸvG"<ëgM99A<ê;4¾ÈÀ<ëŽaod@<ì(åIP¿€<ë]ödS€<ìB4g›å<í‰(jÉãÀ<íd¶s;€<ë…ÊÒªY<ì—î2©ÛÀ<í2Ôv:€<ìqݟ²<ì«l§¼À<ì'ÁÀçMÀ<ìõH'k±@<ëñû}§¥@<ìQ+Б€<í=Ý_¥H<ëÙËSã@<ëUKËÀ<ìÏ:7§‡@<í_`™Üj@<ì oš¸±À<쌶Ч@<ìmnñ¿€<ìÉyª
<ìÒ½‰d@<ïdmÎh<î?;™†À<ì‹r1-\À<ìƒË4Õw@<ìôÎ]ÅÀ<ì×µ–ÓÀ<í…vÕ^@<ìY	xn@<ìô×oæ€<íËZ@.<ì7Üi¥h€<êeìqs¤<ì>y¸×<îYʌÁÀ<îäbÀ<í똆ò<ìÍ£Sµœ<ìñhä)€<íð©W#&@<ì—%ӛ@<êÁ¾ÕCÇÀ<éEÛµ}L@<ëw½Ú<툗¡³€<íxþS"€<ìMí<낄•Ž@<ë»ÕÀ5%@<ì'çg݀<íE¬@#ô@<ìG\j<ët6-š2À<ëE¿Er=@<ëo—N3À<ëöºî0ù<ì3…y™*<ìÈ4<9[<ìš9z<ëQ+ìá€<ëçfðCÀ<êÚá¾|KÀ<í™'WŸ€<ì h鹿<ê zô…À<éÿÎ;À<éðjÍ»õ€<êfÌ
<êì$ƒ†¸€<ëê3ÌÿÀ<ëP_2â@<é
<Š;<é¢ËSœ€<éB#ÐÀ<éÓ¾ø<êŽVWY<é_#QO€<éE!X§<éñÈé¤<êÎÔÿâ<êm+[•À<êLUÀ<ëi¸c5€<ê§2­z˜@<ì8-=Ï<êʑuîɀ<ìÍ*EÀ<ìÜîU¢@<ì2Ü'΀<ì'$É{@<ëE©mßò<êæå¯î@<êÖq
do€<ê‰_St€<èßCwÃÀ<é¸yv-À<êùü)fÅ<ê6Tr[€<êœ[*"€<ìñüƒ@<í,fñ<îV	 "¢À<ìZ'*å¢À<ë²¥%ø@<ì—"k€<ìmƒ'žú@<íŠýbì<ìÜøA@<í:£ÒUz<î:]~UÖÀ<ìÉ°´¶À<í&7e€<ìa×<¼€<î«"ï†À<ꜹ­€<êoă<趦°<é,cd8D€<ê y™¼½<ì3˜úÀ<ìÅ_ÈÛZÀ<ìҀ–?bÀ<íG±ë»xÀ<í6¾iŽ€<ì<©•×]<êãå‹ù<뭚³¨îÀ<쥣µš€<ëø'´ÈnÀ<ërÛç€<ì07Çü´€<ìR?<ì	Nhˆ@<ëa™wqÜ@<텓.E<ïXBãÁ'<í+žN<ìõÒ(øþ@<í	¥Âò]€<ìÓéöK'<ìØôXHŒ€<ì`}Ž•.@<ì'´ïŸ@@<ìÔª@<ì›~<ëö <ì¸ <ë'`<ì~Z`<ì¹7 <ì¡a<í7¸ <íâ,à<폙<쥲@<ì°­à<ìW`<ì¾Æ€<í+"@<ì·æ`<í5õ@<íK@<ë¢Ð@<ëV£€<애`<ëñ <ëéÀ<ìá€<íZt€<í
4 <ìÚ=`<ìØ`<ë <êæX <êz¡À<êÉÔ`<êÜÞ <êÍÞ`<ë~z <ë,¨à<ê$€<éàûÀ<éCB<èƒ~€<ækR <㷎 <ß ,<àôèÀ<åP] <çSÉ@<çï <æjHà<âE' <Üé¯ <à-!<å{i <èCà<êO <êâ@<늯À<ìzà<ì3¾à<ì¦Ò<ìƒi <끢`<ë®Ò <ëc+À<ìrـ<ëð@<ëb>à<ëá›`<줊€<ì¸$@<í´À<íŒ`<ì«à€<ì?¸ <ìÓ <ìÜ¥À<íq÷<헐à<íHÕ <ì½%à<ìjkÀ<íQà<í³à<íUʀ<ì«Ó <í8Å <í)<ì;~€<ìà<ìRF<ëÿ>`<ìùØ@<í|aÀ<ìù `<ë¬Ù@<ëµ£à<ìÝw€<íf`<í‡#À<퇜 <íMS <ìEÀ<ì9 <ìÀà<ì|8 <쳔`<ìš, <ë'à<éô <ê1 <ë(Ã`<ìg <ë"# <ëã€<ìû <íހ<ìM7@<ëØQà<ì7þ<í/¤À<ìý_ <ëŸ`<ëêÀ<ë1÷`<ìg¶@<ìF<ëþ`<ë7$À<ëŸà<ì]Æ<ìp¦à<ìFÀ<ë¡<êÌ­ <똊€<êø– <éHzà<åÛª`<à‰"<àþÉ <å˜ñ <éÿ-À<ëG÷À<ì†@<ë•Í <ìZÎà<ìJŒÀ<ëHä <ëÞQÀ<ìT <ìßë<ì2 @<ëÖ§`<ëÔë<앙 <ì˜ý <ëÀ@<ët <êùà<ê%‹€<é'í <è#‹À<ã(À<Û,€<×Ñà<áG·À<åj <è@<éßÝ<ê‹X@<ê¸`<ê¯S€<êñœ<ë"Þ <ëO¢<ëk) <ë&c@<ë=éÀ<ë¡G <ë-ñ`<êK <êUU`<êÎ;@<ê®> <ëw@<ëpI@<ëŒ@<ê> <ê@<ë`<ëk¬<ë{=`<ëK?à<éÿª@<ë&«`<ëŽ5 <ê<éw€<ç	©@<é-€<ê¡Ò<êöB@<êö <ê¾ã<êV·À<êVU`<뀰@<ìÀ<ë#ÅÀ<뤖 <ëf™@<êö <ëAYà<êú?€<éùGÀ<éÐ(`<éþÿ <éoÍÀ<è@³À<èï`à<é'``<éËOà<èõ>à<é'`<èoÓ`<å×À<äµñ€<åÝ2 <æÊ <蠚€<ç÷• <ç7¥€<煊<çŽO<çn'<çc€<è7Ø <çým€<è?Ç@<è`¸<èIòà<è <ç2§€<çqÀ<虳`<éG€<é®êà<é«= <èQ~@<é}¨€<éw=@<ê%°`<돬À<êlòà<éÞ¤À<éÑ`<ëÓà<ìI·À<ì
'<ëvª€<êÍ`<èHÈS¬<è8dü<êž/=<ëRT¨Š<éûz¯9h€<èB1?Ìã<æ nÚP'<ç$¡t݀<èøÅö<èôb¸âŀ<ê‹P²¾ƒ<êܲÍ"Ÿ<é_ñà™£<è˜q£µ<éjVÊuû€<ê«ïì™Î<ìm>f€<ëQÉøq€<êÿ{ØL†€<ëõi'Rñ€<ëiÌÁ½F€<ê]ڵϒ<êì؀Êí<êúo"FK€<ëg¢þÈ<ë†p$«ë<êÞàvÇr€<êàɛå€<ëèôT<ëғkÙT€<ëW6‹b€<êâìô€<ëdɇ¾è€<êÙ)j¢³<꫅jxڀ<ë6;<©N<êòã>ª¯<êÁÇ͓@€<éø3N'<é —¤g€<é¢b§$¬<éà÷?"~<ê1-÷€<êK£«Ê[<ëՅó‰(<ìŠü)€<ì6U1kB<ëÙ *¸<ë¸0fû<ë½á"ó<ì'Ë
›€<ì5ÖK¹€<ëL4Òüø<ëx»C½†€<ëtêž2ô€<ë¦8ñXå€<ì¦Oo<ëMÏ8ˆ'<ì)ÿ?'€<ìl7]›€<쉰‰©™<ëzž–߈<ë-"YÝá€<ê‹à€ðŒ<é³oô¯•€<êh·Ø™÷€<ëÕÚí`ç€<ì\t{g:<ë^Ýîÿä<ꟛäùv<êé©Ü¤<êm&È·<ê²²Tö(€<êÂÅö<t<êòÈ3€<ê{+5€<ê:Åë6o<êa`Ã7ù<êju};Þ<é¢Ä0|t€<éÃÔuØ€<êŸ+~<êºÔäy€<éþ\ï⨀<êxŒ)!d<ê¼ÿÊ^1€<ë½Æ·±€<êºF

߀<ê=¶†»'<êGÈ!K'€<ë6ÿâ€<ëS'ôý<ê…э÷<ç¼O\C)<ç¨fÚ­<èJËõ‡L<è¸ü¥L€<èo§ï!€<çômKSÜ<è›ò¸Rl€<éAø†€<è{ÿ!h€<èV–ð4<çËE,€Ñ€<çp8Ë0<åÙ#õ¼Œ<á¯D	­9€<àöߴͬ€<åEZÒt<çzÇw·x€<è*"$íŽ<é^V¶/ÿ<ê3§:Äì€<êÓ*5Ŗ<êÀ鯸'<鳇i#å<éhMږ€<ê:½·KO<êcVÌÊ[€<ên'³ÿ<ê9J½5<ê'
fÿ<é´þÑ8‰€<éDƪ®<éØÞâl]€<éøԋ/<éƒqnó€<é‡8¹Et<éòŒË¯<ê37€<éAÑu®€<è5þéZ€<æñXz'H<ãö÷¾\†€<ßä]Çã&€<à+pJ[<勹wÚ<觊xAê<éæòzÙ·€<ê¤
ޑ<ê5§CÞ<êPañX4<êD¿Ï³"<êµ¥ã#`<뒟¥8€<ë¯Ú§¢<ëO|×Ã=<ë1f&µ"<ë\+®<êãaWÁˆ<ë«ÔтË<ë
óH«Ê<ëß0ßÁ€<ìYBaY.€<ëŠ#¦¨<ê<º)mb€<éÈ39<€<êcýkbU€<ëY9™K…€<ëVŸÂùü<뜃¿­^€<ìDŠ €<쭅ÚÈ<ëÕïo,·€<ëVãѼɀ<ë~Öƒ<ëë\îÔã<ëb=õ<ë/5«7݀<ë
ŒÄǀ<ê÷X43<꒽q9b<ê£^'•€<êi‹k<ëS3T<ëɯ†é*<ë*~Ô·€<ëFx߀<ëäJŒD€<ë¶`±ûû€<ìKÿ³8+€<뢪,Ƭ€<ê÷E}¹<궦†ô<ë's®Ù<ëRlKúä€<ëˆwS?€<ëߤ"P<ë{ûÙv¶€<ëÔxi‡€<ëaÿâ×€<ëpþ(Ÿ*<ëŽBe¤v<ëá'b<및¡)r€<ì"Q¢Ô<ëÙê;S<ì,tC4€<ì3Ií*b<ì¢<ëY7î¿Ã<êž×îv<ë=ï<ë将<ì9<ìF:×M<ë·1œHR€<ìÉÞ&Z<ìËÍÆ <ìp''£<ìSæ<ì@|øS0<ì¿B߁<ìKœÀóù€<ëätT¹»€<뤱!n<ë	'ÎqË<ë×Ò@Z€<ì,B±-/<ì¥~–&€<ì*áup<ëé'7tA€<ëpE❀<ë[NÇþ¥€<ë†ls"€<ë'ußZ€<êã¸áÒÁ€<êCWhÎ<êJWTH€<êüÉf9<ë6'Ÿmw<ë[S]<ëR],Aa€<ëÁ»±f<ëŸ$¢œ÷€<ë•'ó³<ë}£"`c€<ënùaÂJ<êEB«ö€<éõØ龄<ë
¡åŠè€<ëwÊN¢º€<ëÌ-®'€<ëĊ—"€<êÙÏe,N€<êFnuk2<ê
ÅyNЀ<ëòY–΀<ëÙu:õŀ<ë""×ÏÛ<ë¡,|ò€<êFiõ<éÝ r§"<êvô×
÷<êu®¦|€<êï#!Æ	€<êû6±Zr<ë¾tP®-€<ë°3tñ€<ë[¢š‰T€<붎V<ë:©c°€<ë|ÙtÃ<ì(Ė<ëÿ,˒<êÍB¶ü!€<ë΁Ë!<ëôÕã9·<ëN
A*³<êïˆ5W<êl츅x€<ëiøØÍ€<êèòWÎ<êÐ[ó©t<ëX.á"I<ë]Gå	4<ëÔvuB€<ëlCY)€<ë3ûâ<ëÔ—Dï<ë«GKŠ<ìƒ{æ<ë.ñ:
€<긑ŸÔ}<êÈAHY2€<êz­"v'<ës†%Ӏ<똀y³£<ëgxjO€<ëmÖOw€<ëf1}<ë9õÖ«ú<ëX¿.€<ë/"ô<ëÅp$xh<êø¾NÃÇ<êë'j‹Q<ëfù6µ<ëvÝR­Ò<ëÂ󇀀<ëe?ԁÚ<ë)?NT?<ë"!Á€<럯ŸË<ë–grªL<ë†àŒ݀<êþp|ë€<êïî‰0g<ë8;fQì<ì/;ã€<ëŠKðÊ€<ëpÂ(#€<êé¤Y€<ë#9Ā<êÿ—É%k€<êΠbü€<ê':2‡b<ë2ÉN±€<ëLY©€<ê—WJ€<çü ‡ûV<çà7¡b<èW/'‡€<êˆpŸß·€<ëM®ìÃ<ë¬ï¯âî€<ëC¾¤u™€<껕3hï<éæ×NÞ݀<èóï g¬€<è|o¤ô<ê!2ŠŒ™<ë~Ù|봀<ía˜'<ëÐÀ€<ërÐe'<ëBBc€<ë57º<ë×ß/i<í@Š<Ån€<í	ioà‹<ìü1~y<ìÊwV<ë´Ë+Cý€<ë‡æD<ë[†h€<ëfVû[s<êüµêë1<êâ:§Ï€<ëmVÈK'<ëÉ=Åm€<ìQ‰þé<ìшb$é€<ë´í"¬"€<êmQv%€<êYùýÏ<êÕ1Î{I<ëâ³`÷<ìòp1+<ë7'Ö/1<éì}MÀ€<êÊÒÉïï€<ê֜ep‹€<ë©@<sâ<ëA­ÑWb€<ꋀ?µ€€<êK»ô-<ê{*½vÜ<ë£Mèÿ€<ëV€<뵌QÈs<ë_Z!Ԁ<ê KyN<éì—Î9<è[3Š'ó<èՉ™3Ú<éª*†g¢€<èò¡\ºT€<é¢íøò€<èâüWŠŒ€<æú{MgL<å¤IMn/€<äãJ"s'€<æîùûnº<踬&È÷<è@ÀäVN<èô¿B—F€<èÉ^S‹É<噅jsˆ€<ã>J /<â‰ü¡t<ã~j¼%~€<ãõ½7œó€<ãëÇðT'€<äJ¶Í½€<äi4)€<äd2äB€<ã|í<ã|R‹-<ä®%…¢d<ä¼A[…<å!cmœ&<å\løŽI€<äîvYU³<äž<ÔÔ<å}»êšf<åÕ"›íì<äÊ<±݀<äŸ\óÁ˜<äí‹(¼9€<䬢Lh€<ã‰iÕét€<ãrmy¸U<ãg3Hx€<ãµ8úÿ€<â^–4Â[€<âŠòýÜë€<äZ¹!n€<ä€*ÀE]<ã˜/u!Á<ât!Ó
à€<âÛ{Uû2<äHQætۀ<ä+wf²x<åÅ5ÿ.<äåU†€<âDàã<âʵ*«B<äbv<Ë<ä^4îí€<ã[Όén<â~לÌh€<ãL¤ô<ãæªO9U€<ã‰eÜÑ<å}Ô<ä֎íZƀ<ã¿çší<<â@êïO<á¯"ב´<ãјRÈG<ä0vÈZŸ<âÁ*è€<àÖÔ¤¹S€<àãÛ+»@<á
±ŽÐ<áþ–6 Ö<âJ;'ç<á!é:—<âÓÞÙ¹€<ã‰.<± <âb¤€<ã.*­B<ãNãhÙ¤€<âGR•†–<â'°Fª<á/`3³Œ<ã'Á"
<ãþoä2€<ãe8æ<ãæÁä}Q€<ä¨=©Ó€<ã|U®B<ä!|Ö€<âFãùp€<ãîGâÇï<ã,@…<áزô€<â÷nM€<äú.e²þ€<æ.ì˝G€<ä²ÓBŠP€<ãEýÛÃ<áÂy}úý<æŠÄš#€<ç,2¹ÁÇ<Þë+ĵ€<ã–Ñm¬‡€<â"ä7+*<åVØóê<æ$RN©F<æ¬+"±€<åiÆk€<Þ ódÿU<ç;?¨€<ä'@Õ€<â¿õ£E"<ãu}œÌÐ<ãXN{«<ã@lœˆ¿€<ã¸+pˀ<äsˆª›¨€<åeGäµI<âˇtý<âà
q<á®S°P<âÓknϊ€<ä'I&T€<ãꁴ?€<â°­Ë؛€<ã*›Y<å?¡úôn€<à~ÉåM€<ãUÏ7<¤€<ã"0…"»€<䡪&'<å jÔ¶<ã…×Yб<䯨¸Y€<丧FY<ãÂãJŸ€<á³µ#€<àÃQ'‡<á'
ñßj<áóSóÇÊ<⠙e´E<âozá$ª€<âO•ù—<áyä_*€<â `žTÀ<ã_
/ª<ã…9ɟ€<ã¹ÆNFâ<ã°²»
€<äNƒÔ<ãœjë"<ã©Ó><ãQ<云"õ½€<ã—xñò9<äÅêÙÔ€<è0´.Þe€<ç¼B‹#Ç<àL­ËuÀ<ã¢éXÕÙ<äÑð<åŠÉʁË<æÒ䌀<é'¨ŸW/<ÝM'Ö
€<ÖG¼žë€<àæì€Äۀ<â(ý»€<áÆ$–n€<åå€ö&<ç0îх+€<æ2&»ã<æp©5s<ãm*Î+k€<ä‹ñì\+€<æC2 €<å9Rò€<ä¹
yހ<ä£J.3m€<衖I(À<çF€uñ\<å:6
0Œ<⃄"ÖJ<ä¬âð<ä­¥¼×•€<ãÉÆg]€<á'`´^$€<ãé›jŠ€<áä'HN&€<á¦ÙƗ…€<â+XÃØk<â'±dh€<ãŒJCå<å'ø€<âÕðä$ð€<⒗¾ÙA<à¤)ô©ë€<à\¬&x@<à
öë*€<á—=x'€<âçcQ¾€€<å°¬€<ä¦SÚ(<à©Ü"j€<ãùb·€<åv»XÌ=<çv]‡ó€<â)îñÁ3€<â¹;nÔI€<ä+÷¬ø<ã?ö&u<â,}÷Î<ái¨wQ€<á³ÊL¹œ<âM›\z<ä*b,ú€<ã¼4€<àéGË5'<ãýÃYǀ<å0ÑvÇۀ<áʘ"q"<âÐk¾<ã´ý§t€<ÞÊ$[ËÞ<ágü84€<àò-½ ƒ€<á
'šÊ<áû§¨æ<áØS	€2<à;õFŠ[<àÓєc"€<áðE9Ÿ¸€<åiN^öÝ<æßN³:€<â_'Ñn<ã2<C€<▻õO)<âU <ây²À<⯠À<â1"<á;@<àép <àš€€<àà'@<á"Ä<à‡…À<à1p<à€À<àL@<à^UÀ<ॠ<ßgÀ<à¤
`<áb <áðþ@<àø¨<Ýö¥ <ܦ`<àù`<à©@<්<àGb@<ß·T€<ß+ø€<Þµ
<ßkÿ`<à1ëÀ<à—×<à;<à
<à­V <àÊ®<áâ`<àÁA <àø`<à7	€<áfà<á7a€<ß=7à<ÜIp@<ÜÄÍà<à\ï <à' @<àß`<ßwN€<ß`: <ß¿S@<ßö.€<ßäÊ <àx€<à	þÀ<Ýk0@<ÜS^ <Ýݟ@<à]dÀ<áCr<áÍR <á†@<àX <ÞՂ@<ß%§<àOà<àŒË`<à	` <ÝC@<Ü#OÀ<ÝÚ
à<ßWfà<à% <ßtR <Þm <ÞՉ@<ßÍ£€<áÉÀ<ᥠ<àÄ <à÷° <ßËü <Ý«¢<ޙ=`<àÁ.€<ßØö <Þè- <àS <àŒŠ <à?Õ@<à̄ <áÿü <áPØÀ<áH€<àg <ß±K<ߥÀ<ߗ‹à<ßÿ*à<ߘ‹ <ßkŸ<ÞïÚ`<Þ!÷`<ß¾@<à±i@<àÛR<àÐ4€<àÑ9À<à1(@<ÞÂTÀ<Ý8§ <Þêx€<áî€<á~À<áCV@<áuT <àͽà<ߜΠ<ßb'`<àk&à<áŽËÀ<áÃ6<à@ã@<ß­<ß_<ßØ@<àÒà<àRù@<áEÀ<á^ <á[À<àÚÚà<áÀ<àÒhÀ<ßÜKÀ<ßÒ¨`<à/ <àYÒ <ßÔçÀ<ß1À<Þi¼ <ÞÉWÀ<ßoµÀ<à:<à—¿ <àìU`<áÂà<á"à<ào@<á#C <á)TÀ<ßAí<Ýéà<ݚ- <Þ¦ <ޞ€<ß«Œà<߃U`<ßë{€<àA<àx› <à.<à¤b<á› <á'À<ád <àJÂ`<à~©`<ß{3à<ßÜπ<àjâÀ<ßØ6 <àà<ßLí <ßS <à€<à=Î@<à4W <àÒk <á2d <à¹K`<à
 <Ýy@<Þߦ<àêÀ<à5—€<Þþ`<Þ$ <ß´§à<à;ü <à"F <àÞöà<àh <ßn@<Þü <à&!€<à1À <à±<à½Ú€<àáV <àd¨€<à_ƒ`<àÇ`<ߔ\À<ßí²`<àG~À<àtß@<àjà<à{óÀ<áU`<á^€<àÕ€<àšRÀ<ßk¢À<àªø <á>* <àw×`<à1r@<à«~€<à¡@<àf"€<à$<àLA€<à¥GÀ<àï"`<àã™À<à´ `<àá€<áZ <àǞ`<à®`<àà<àä"`<à@É`<àÕ <ßþÍà<Þ÷V<ß@m`<à­ß <á=y <àá <à΋À<áP]@<á_Ç@<àð[À<ཐ@<àT <à'ç<áG€`<á7wÀ<ài! <ànã`<àÀ<`<á	"€<â
 <ápË@<àv'à<à…à<à³>à<àªg <àÌ© <áOž <áX« <áN <àƒ« <à$,€<àᯀ<áìuà<áå`<᥀à<áw,<àÿW <ÞÒ; <ÜÜî <ÝC#`<Þ#@<àOóÀ<ád‹à<áK`<áø`<á2oÀ<á0/@<᭒@<ây <áö€<á§à<Ằ <á_ùà<áB¢@<áÜU <áÆG <áN?@<àðç€<áä`<áJû@<àÎ¥À<à,ì<àÀ& <àê–À<àúŽ@<á ¶@<á,`<á"=<áJÂà<á`<áŸØ@<áÐ@<á̆<á <ánÎà<áIڀ<àÇP <à›à<á>à<áµX <á¾Xà<á©là<á·<áQ<<á"%@<á}@<ᇲ <áÁN`<á¸y€<á›ýà<á*©@<á•úÀ<áæÂ`<â$¤à<áÌ7<áhl<áz@<àÕÉ`<àó| <á X€<á¶P<á7Π<álü€<â&µà<á© <á] <á'õÀ<áÞ1 <áÂ2<â_m@<âvà<â×<áî¡ <áUo@<àùl <á'ã <áï&`<âE@<â <âgXÀ<â%ˆ€<áT¿ <á*Ü<áºC`<âÐ<â[r€<âwΠ<â6žà<âÅà<áÄ*@<á³f€<ᭆ<áAh@<ázN <âWà<âI<â(NÀ<áý@<áwmÀ<áwo<ájÝ <á–À<áðh@<âq"à<â-¥@<á¼6 <á¤}à<â(<âL¶ <â
ù <áÿ‡à<â(\€<áÇý<â <âe`<â"`<â—0<áÔÑ <átbÀ<áà<ábôÀ<áéIÀ<â—M€<⬻@<âl-€<➕À<âh8À<áäì@<áƒQ@<ᅧ@<á±xÀ<áåÍÀ<ášVà<á°æ€<áý‰ <áÆk <á³> <â¿@<âO <⺠<âË« <â§R <âA1À<âíëÀ<â­§<âÝ<á¥ZÀ<âEì <âˆH€<â:`<â5@<⥟`<âW<âZ± <áû_ <áڔ <âµ <â–U@<⩇À<⌉ <âÛËà<â?À@<á[Œ <àìTÀ<á|›€<áä<á›F@<áƤ<áڛ`<â
À€<â±à<â,5À<âß <âa/`<áõà`<âhà<ã̀<ãÀà<â6à<â@<âà<âПà<âýÀ`<â@ø@<á"GÀ<áTà<áÜ×@<âQ`<â3à<âKS <áÝk <á¯O@<ág˜ <âzï<ã3À<ã)¬ <â¹ <áêã <âv"€<âïÀ<â¤õ@<âåÀ<âà<âB– <â›É <ã|à<âðÎ`<â§`<âôà<áè€À<á¹ `<â}æà<âÈ`<âe›à<ã!…€<ⳃ<âMl€<â) <á©à<á—7@<â!J <⯸`<↪ <áíŸ<⃁à<ã¦Å<ãŠSÀ<⯠<áñS`<áÃæ`<âÄ`<ážm<áVŸ <á,OÀ<á¾ <âÿ`<ám`À<áRJà<á¿Ï€<áÁß <á¥p <áx, <á¥@<áÌ`<â"0 <â!Úà<áÓA <âr­@<âîÈ@<â¾_`<âJ:<áô—<âT¡À<âZ€<â0È<â`HÀ<áz½ <â/¨ <âÚ@<âöÅ <âFMà<â4û<⥣à<âáÜ <âÒý€<âX <áð`<àtž`<àei <á·<á6ê <᪰@<áý' <á~`<á´b@<áë› <á†5€<á°<á£P<á€
@<á <᥍ <áµE€<â"o`<⌀<â±<âîMÀ<â³LÀ<âaà<âÖM@<â£0À<âpÐ`<áÙF`<â <âuà<â%ûÀ<áúqÀ<âV¿€<âjE@<â û <âdL@<âMà<âE`<áÿWÀ<á¡~à<á¹í`<ᆒà<áÍ' <â"À<ã)…à<âê*`<âK:À<âaP <⧠<â'¿à<âÍ€<ã%`<ã·¢<ã},`<ã»À<â]Ø <âô <â <ã±à<ã¦,À<âËg@<â`<áÝR <âË. <ã.P€<ã |`<ãw@<â&õ@<ៀ`<âR©<ã*å <ãÓ@<ââ¨`<ã'À<â]Íà<á±<àÁŸ€<â <ã>¨`<ã''À<ãÜ@<ã}­ <⌄`<â/R <â-À<âi‹@<âR'`<âNîÀ<â@«`<áÈàÀ<áiE <á\z€<âÀ<â&>@<âA<âøç<ãê`<⏊ <âÜ$`<ã'à<ãl¨ <ã]–@<ãÅ`<âñ÷à<â?ä <áÑj <á?ŀ<àÓi`<àñHÀ<ál¸€<âú <âhÉÀ<áýõ`<áSÀ@<âR9 <ã– <ãXÏÀ<â©Õ€<â Y@<áÐ <â÷€<âg5€<âö<áf¢€<á®U@<âq~€<⸠<âb<@<âÙà<á@<áñª<â5± <âJ° <â™= <âS@<⚞`<ãÑÀ<âÝ¿à<âd´ <ã`¡À<ã] <â- <ác<â¥`<âïs`<⌠ <ã@<ãdM <ãÒ <ᤪ@<ácNà<âOqÀ<âÌê <âŌ <âYǀ<áðÚ <â¼ <âW²€<áìÀ<áÅ@<á×@<á¢@<á
œ`<á²ú <âwQ<âÃ[à<ãØ <âÿù <â8 <áÜ> <âC}à<âÅ7 <â¨À<á%† <áC§`<áâà<Ẅ@<áà2€<â!`<áœñ@<á( <áE
à<áÑà<âtq <áѪÀ<â—À<âOÜ`<â1ù@<â <á®å€<ߨŽÀ<àˆvÀ<â¡<â[,@<âDô@<âC	à<â5là<á´õ <áe€<â
Y@<â*à<ᾍ <áYª€<á°¡ <át?€<à}øà<àd¾`<à'[ <àzà€<à_µ <áSMÀ<á­% <áË¢à<âZ€<áϖ€<áoþÀ<àäV@<àÌl <௑À<á;@<áÐAà<á,À<à,.@<ßém <à1Ú@<଼€<áÎÀ<áŸ@<áO'`<á-£ <฻À<ßàaÀ<à?,à<ßÀ2€<ß	Và<ß&%€<Þ³—@<àzÙ<á7	<á[à<ేà<áá<àý0<àÚ,<àP¾@<àH <ßÿû`<à:´`<àÍ? <à¾éà<àƒMà<ß<ß]/ <ÝüÔ@<Þ#7à<ÞÈÅ`<à'ñà<à~ <à<à(†<ßöñ<ކ®<Þö* <àv@<àܐ`<à"ê<ޑIÀ<݉b`<߁"`<à†‰@<àW€<à&à<ß;"à<ÞLr <Þ%*<ÝÃG€<Þ{€<Þ¶øÀ<ß?H€<ß
'À<ÝÙä`<Þ¢à<Þÿ <ޚK <ßoWÀ<ßî€<Þ[^`<Üæb€<ÛºL<Û1¥<Üõƒ€<Þ0® <ß!0 <Þ† <Þà<ݖ <Ý"d <ÝÀ@<ÞÁv`<ޫɀ<ÞÄà<ÞL­ <ßIg <Þ^< <Ýlß`<Ü?,`<Üÿ'à<ÝÍ°À<ÝØà<Þßqà<Þ{%à<ÞÔ!à<Ýîç<Úô"<Ùõ¿à<Ü'@À<Û i@<ÚõÎ<Ý: <ÞmÃà<ܗ <Û, <ڕ9 <Û"§€<܃€<ÜÏr <Ú{@<Ùþ´`<Ú!Ø <Ú~¹@<Ýrà<ÝTÍ <Û}È@<Ú§ <ÚMÌ@<Û µ <ܘ`<ÜÞ¦@<Úºªà<ٚƒÀ<Ûã® <ܯ‡€<ےù <Ù¾€<ڛ¤`<Ûû1À<Ý+iÀ<ÚF§À<ØrÑ <Ù¿Wà<Û8`<Ü_`<Ü«¹<ÜN€<Ù×û<Ú@@<ØËoà<×´` <Ù%¥ <Úb<Ûù&`<ÜÅYÀ<ۅÀ<ÛNž<Ú)`<ÙÚªÀ<Ù³À<ØD‹à<×ð. <؎´`<Û À<ÝQl@<Ûû€@<Úéà<Ød´À<؇{ <Ùõ`<ØCã`<Øyè€<ØîE`<ØâÉ@<Ø.`<Ùx¹`<Úe×@<؛ <؝@<ف§<Úûí@<Ú{«€<גvÀ<׈<ÚP <ؼ<Ø=€<Ù©°€<ÛÑÀ<Û.N <ÚLu<ÙlŸÀ<ØFÍ <ÖP°à<Öd–€<ØÍ)`<× <Õ¹z`<ÕQ <×\
<Øýgà<ÙC"€<Øó'à<Ú½¸ <Ù E`<×ÅJ<×U4`<ÖïtÀ<מ€<×o¼@<הZ@<×B±à<Øê%À<×3— <×Qç`<×ԋ@<×à <×Ù®@<Ù½€<ׯC`<ÖZ@<Ù>U<ÙlVà<Øûè <ِÝ`<Ùá`<Ø´g <Ö4…`<ÖD <Öa¹@<Ö <ÔðêÀ<Ö^Œ@<Õá"`<×܇ <ÖCW<×A'`<Ù€<Øòà<ؾá <Ù*¡@<×s€<Ø
E€<ÖïÓ <Öç±`<׆ï`<ÖM`<Օ"à<Õ\-À<Øô <Ö¹€<ÖÌ[@<ז <Ùí€À<Ù|t <×*¨ <Ó¥k<Õo™`<؏8`<ÔiÏà<Ó« <Õàû <×s‡à<Ø‡Ä <ÚE{ øø<ÕR'<ԉŒà<Ԛl`<Ó#€<Ò¯áÀ<Ò¶Ï@<Ó<@<Ó¬€<ÔÑîà<Ó´óÀ<ÔÝà<Ö~@<֚2<ÕñÔà<ÖPš`<Óé	@<Ògè<ÓY€<ÔQGÀ<ÕOÔ@<ÔÊÀ<Õ؃à<Õf9à<Ô\à<ÔM^ <Õde@<Õǀ<ÔiÀ<ÓÊÛ <ÑÉ
à<ÑiBÀ<Ӂ3 <ÔU]€<әæ`<Ó\ <ÔU<Õ6ì <Ô{ŒÀ<Õ%Ñ<Õú` <ÔZ <ÓÒ <Õ_ôà<ՆQ <Ôjc <Ñòá<ÓTúà<ÕÊà<Õ¬l <Ö6€<ԁƀ<ÔV<ÖD<Ö
#`<ÔTР<ҙæà<Òå;€<Ԃx<Õhà<Ö!ó@<ÕHª <Ô;ó@<Ô=V€<Ô¢;À<ӛ0à<Ò~À<Ó.$à<Õ3|€<Õø1 <Ö>fÀ<Ó¥¹<Õ<º <Õ㨀<ÕËà<Ô
€<ӞXÀ<Õ¶à<Ôښ<ÔwwÀ<Ôú¸À<ÕC:À<ÓúÛ <Òêi <҆dÀ<ԁ€<Ôÿ <ÔX›À<ԑ <Ô[c <Òù™`<Ô1`<Ô°å`<Ô<R<Ӓl@<Òô@<Õ!'€<Õ¤€<Óø£À<Óq`<ӊxÀ<Ò²@<ÐJÙ<ΰ`<Ðcœ@<Òĝ <әµà<Òû¬ <ÒU_ <Óm[ <Ô¨1`<ÔnýÀ<Ó­<Óï€<Ôr× <ÔçÙà<ÓY <Ò	@<Ò Ò <Òs«@<Ò1g <Ò°à<Ô
J`<Ô9
 <ÓÛà<Ò¤™€<Òhùà<Òq±à<Ъ7`<Ì÷~ <Ì-y<Ð'Ç <Òÿ\€<ÒÙP <Ѿ @<Ñê€<Ó
¸ <Òџà<ѧÀ<Î¥Ô@<ÎÜ<€<Ò3É`<҂í<ÒiÀ<Ò8v€<Ó]" <Ó¥' <Ó3Ò <ÒF<ÑÚ@<ÓÏ <ÔîÀ<ÕR0€<Õ5 <Ճ@<ÔäÎ`<Ó·€<ÒÝ <і¸`<ÒÄè <Ӕ<Ô!`<ÓdnÀ<Ò¸ <Ó6€<Ò¾
À<ÒëÅ`<Ó[ <Óø÷à<Ód"à<ÒL <Ò%… <Òü³<Ӕ¡À<ÔMš`<ÔOäÀ<Ò·<À<Ò( <Ó6<Ó.±`<ÒJ <Ñ©$ <Ñüz@<Òÿà<Ñ´T<Ðsµ`<ÎÕÞà<Ð6( <Ð	¿`<Ë®Óà<É'Äà<Í_à<Ѐ<ÐՀ<ÏÜ~ <ÑçÀ<ÑcÃà<Ñ=<ÑL <ћc<ÑúRà<ÑÊõ <ÑìÌ<ÑWq`<в <Í£›€<ÍfÀ<Ъ"À<ÑZ¡ <Ñњ€<Ñþ, <Ð֎`<ÐQ`<Ðr®€<а¬ <ÐPÀ<Ðj€<ÐéG€<Ñ»$À<Òv <Ñ©aà<ÑGA <ъ¯€<ÒaÙ`<Ғ3@<Ñ>@<Ð¡Ê <Ñ6œà<ÒSï <ё¯@<Ñ#À<Ò;#@<Ґ$À<ѵ<ÑÕê <ÑÅ<Ò^€<Ò|0 <҃'€<Òn$À<Ñ?ñ@<Ñþ€<Ïèî`<ÑvÀ<Ò3 `<ÒAÞ@<Ð~.<ÐZô`<Ñ9<Ðå6 <ÏO¢`<ήRÀ<йú<Ñ®TÀ<џ{ <ÑĞà<ÒV <ÒéNà<Òü»€<Ò<ÑpêÀ<Є
À<к*€<Ñ C@<Ò– <Ñ]v <Ð*¦€<ÏK4à<ÐB
À<Ñïf€<ÒíI€<Ò"ë@<ÑÃS@<Ѿ6<Ò7à<ҟـ<ÒQr`<ь@<Ђ¿€<нî€<лŽ<дt<ё`<Ñçf@<Я <Ðß7€<њ٠<Ðɐ`<Ðø
`<ÒwÀ<ÒØ^à<ÒFÁ€<Ò3ìÀ<ѳŠ<Ñq <Ñ7ö@<Ð>…@<ÐX' <ÑêXÀ<Ò£ü@<Ò'<Ò
~@<ÑD=<ÐÀÒ<ÐïÎ <Ños€<Ñ%2@<Ðéj <Ñâ <Òʾà<ÒæÍ<ÑÛÄ <О& <ОIÀ<м÷€<Ñ.¨`<ю<Ò-œÀ<Ò½ <Ò¹À<Ñp2`<ÐÃ?<ÐY"à<Ðä `<Ò[ <ҍ,`<Ò
æ`<Ò,öÀ<Òq`<Ò|Ÿ@<ÑC!à<Љ€<Ñ:¤€<Ò	<ÑK`<ÑÚ?<Ò­€À<ÒG1À<ÒŒÕ <ÒØrà<Ò!ÚÀ<ÒMô<ÒC"À<фPà<Ñ^°<шà<ѻà <ÑÎπ<Ðæ_À<ÐæÖÀ<Ðċ`<ÑlȀ<ÑtQ<Ñs½à<ÒTÉÀ<ÑÓ% <ÑÏÜ <Ҋ߀<Ò1À<Ñ-6 <ÒKè <ÓN¹ <Òk <Ñ7ó<ÐÄÎ <ÑU <ÑJÕà<л% <Ñ®ÜÀ<ÑÒ_€<Ѫy`<Ò—`<Ñ¡n`<Ñ7r <Ñæ- <Ò'+€<Ò.â <ÑõŽà<Ñ멀<ÑƱà<ÒÂ`<Ñ~÷à<Ñc€<ÑÅ$@<Òf <ÑÑù`<ÑÃÎà<ÑÌ%€<Ñßr<ÑÇæ <ÒÚ@<ÑðRà<ÑO+à<Ò– <Ò9rà<Ñúo€<Ñ؂à<џX`<ÒJí`<ÓAê`<Òµà<Ò?@<Òê <ÒÊóà<Ò`<Ñ£@<ÑàU <Ò~€<ÒM <Ñw <ÑÚØ@<Ò6s`<Òl…À<Òcj<Ò¾À<Ñó¬ <ÒÕ <Ò}¯€<Òሀ<ҏ·<Ò~<Ò4{€<Ò2'`<Ò£ªà<Ò¬[<Ñù} <Ò
O`<Ò{ù <ÒÃm <ÒÉÍà<Òbo`<Ò1ü@<Ѩ²à<Ò*Ü<Ò¾MÀ<Òé&@<Ó°à<ҋpÀ<ђS`<ÑÖ{À<Ò!ç <Ò±Ÿ<Ò³ýÀ<Ón<Ò¡x <ÒyZ <ÒÝ <ÒS#`<ÑäÑ`<Ò¦à<҉¬à<ҍó<Òâ<ÒvŒÀ<ÒwÉ`<Ò¡Ú <Ҍۀ<ÒdZ <Ò¼(@<ÒáB`<Ò¢+à<Ó=¼À<Ó]'<ÓÓ@<Ò¢Ä@<ҟ@<ÒtH <Ò2`<ÒxÀ<Ò-+ <Òр<ÒH1à<Ò^$<Ò©> <҇m€<Ò°¦`<҇
`<Ò³ºÀ<Ò×æÀ<Ò¿@<ÒXK<Òâp <ÓX·@<Ó.™ <Ó
€<Òï<Ò©&<ÒBÛ <ÒC£<Ò䑠<Ò§Ÿ<Ò <ÑàQ`<҆9 <Òw"<ÒRb`<ҕ\<ÓOJ@<Órù<ӕ= <Ó`c <Ó&á`<ÓI¿à<ÓŽà<ÓiGà<ÒèÓÀ<ґÁ <Òz` <Òd{ <Ò)º <Ò8½ <Òé<Ó,H <ҒŒ@<ÒLi€<Òaò<Ò«€<ÒΞ <Òä<Ó!@<Òèa€<ÒÎ`@<Óý <Ó> <ÓÔ <ÓX[À<Ó% <Òå@à<ҋ,`<Ól€<Ódì`<Ó‡@<ÒÂ@<Óæà<ÒÂz`<Ó5À<Ó +€<ӉåÀ<Ó9@<ÒòÐ@<Óv'<Ó` <ÓfüÀ<Ӏʀ<Óx> <ÓPî <Òú¥€<Òߊ <Òyà<Ò¿ <Ó <Ò̶€<Ò§Ý`<Ò»º€<Òú\`<Ó,à€<Ó% <ҙ'€<Ò«*à<Ò¢+€<Ò­¸à<ґÀ<҈À<Ҁ`<Ò«î€<Òð7À<Ó}À<Ó2ÿÀ<Ó5³ <ÒÔóÀ<ҝ'@<ÒªÃ`<ÒŤ€<Òܹ<ÒՁÀ<Òäž <Ò¾‡ <Ò¯Æ`<ÒùS<ÒâËà<Ò{ˆà<Òʏ€<Òäq <ÒÕ¯À<Ò¡h€<ÒÕI@<Ó/:<Ó°€<Òö) <Ò½@<ҁÀ<Ґ†À<ÒßµÀ<ÓI– <Қä<҃» <Ò½Ûà<ҏ[€<ÒÁ¿ <ÒÝ2 <Òïà<Ó
<Òã)à<Ó# <Ò譀<ÒÓk@<җÀ <Òì <Ñ÷\€<Ò/Ýà<ÒqN<ÒÍ`<Ñ_Å <ÐUԀ<Ϥó€<Ñ <ÑÌ/€<ф:@<ÐÙmÀ<Ð'È <ђ%à<Ò7QÀ<ÒNE <ÒOß <҈¬€<Òæ@<ҕ€<Ò¹… <Òî`<ÒñՀ<҇Êà<Òwr<Òjy@<Ò[·€<ÒqÜ <Ò°ˆ`<Ò´><Ò䕠<ÒTÛ <Ò&@<Ñðóà<ÑéÀ<ÒKœÀ<Òq
à<ÒÃ{ <Ò©Û <ÒÏ÷@<Ò÷ð@<Ó=j <ÓNãÀ<Ó./à<Ó3'<ÓT€<Òµ¸à<Ò%a <ÒUӀ<Ò$˜ <Ò
ր<Ò;8@<Ò·ó€<ÒÍ€<Ò_Ѐ<Ò˸€<Ò(g <Ñþå€<Ò)¼À<Ò`Sà<Ò8À<Ñï<Ò
À<Ò{x <ÒÃÍ@<Òò
À<Ò¹à<Òqâ<Ò
<Òµô`<Óí€<Ò⛠<Ò¥e@<Ò|Áà<ҋ+€<ÒCZ <Ò%À<ÒNŠà<Ò8‹ <Ò3@<Ғ <ÒæÁ<҃/ <Ò&ÁÀ<Ò"" <Ò{›€<Ò̖À<Òn<ÑÅà<ÑаÀ<Òo-À<ҕËÀ<ҀGà<Ò`²À<ÒGû <Òp8€<Ñþš<Ñéô€<Ò=ý@<ҕ¶€<ÒiJ`<҈½ <ÒM' <ѽê€<Ò
ºÀ<ÒG <Ò"3€<ÒNÀ<Ò5¡ <Ò"À<Ò
|À<Ñî <Ò¼@<Ñ?u`<ѱ:À<є:À<Ñú'@<Ò¸`<ÑÞû<Ò! <Ñë¶ <Ò$÷à<ÒŸà<ÑÒi€<Ñïæ <ÒZ@<Ñ»€<ѵ-`<Ñåw<ѲÐÀ<ђq<ы% <Ñtâ`<ц@<Ñm•À<ÒU׀<Ò\Â<Ò'"<Ò­ <Ò&±`<ÑÚ( <ÑÅ <ѽ0 <ÑÂw`<Ñ£9 <юC@<ÑX@<ѝX <Ñý'€<Ѻ\À<ѯÛ<ђšà<ÑlÀ<ÑQá@<ѣŠ<љj@<ѧ‹`<ÑÈY`<Òn`<Ñá£@<Ò‡@<Ò!€<Ñúê <Ñíµà<ÑÞ܀<ѯ:<Ðù<Ðô€<Шö<Íh=`<ʓ®€<Êë6@<Ë»4€<̉à<ͺà<Í Â€<Íò¡ <Îo|`<Îzù <ÎÇ@<Ï!@<Ïmé <ϵ'<ÍÈv@<Όÿ`<ÎÛ¼€<Ð5±`<ύ€<Ϻ@<ÐYŒ <Ð4‡@<α@<ÏÞ<ÎÜ:@<ÏÀý@<Ð	 <Ï÷Ÿà<Ð?Ôà<Ð8@<ι‹@<Î4ñ€<Ï*¨@<Î{c <Îî߀<ΰÄà<Ï*Ý<Ï(·`<Ï+â <Ï.Zà<Î)ˀ<ÎÀ€<Ϩw€<Ïá@<Ï+ <Ν/ <Î\{ <Ïٛ<ÏE(à<ÏÕ5@<Ïáà<Îdyà<ÏXé`<Ïn`<Ì;V <ɼò@<Ȕh <ÊQ#`<̾¢ <ËX <Ë4¥ <ËèqÀ<Ì6ž <Í_,@<͑Y <ËÂ@<ËËö`<ÍtÀ<Í|"@<˃W@<ˇŠà<Í°ö`<ÍaÄ@<̈́ˀ<Íñfà<Ìýÿ€<ÌYØà<Íbü <ÌÍT€<Ì$-@<Î7d`<͍t <Íà<Ì-Ãà<̉å€<ËVw`<Ì+]€<̹ç`<Ì^@<Ìmà<Ëë±À<ÍGÀ<ÍÊÀ <Í8¼@<Ìé <Êߋ`<ˋÿ <ËÝ|€<Îv@<Í.c@<Í5G@<Í` <ÍuV@<ÎH
@<ÍÃá€<ÌÒL@<ÍÈò`<̯¦À<Ë1ó <Ê^äÀ<ÊI<ÇÕ@<ȋ@<È%@<ÈÛ=à<ÊÆÆà<ʶ¸<ÉpK€<ʗä`<Ë	ÑÀ<Ë| <Ê·Ë`<ɜ4<Ê:ÐÀ<ÊæÃà<ʙ<ÊX€<Ê^F <Ëhd€<ËI˜@<Êãý <Ìy°<Ì úà<Ì\À<Ìé <Ëå#€<Ì7 `<˱ <Ê*Ò@<ÊF—À<˒Jà<Ì0ˆ@<ËõԀ<ÊÆ`<ÊV`<Ê[y<Ëí`<ËùìÀ<Ë+€<Ë
à<ËaÉ <Êü! <Ë\Հ<ËA`<ˈ0 <Ê÷¶à<Ëó{`<Íý€<Ë#|<ÊêT@<ËI<˲ <ËTž <Ê͍À<'ü <Êf4<É€<ȋ´<Èúà<È`ù <ɷ݀<ÊÞà<ÉHZà<ÈnOÀ<ÇQG@<ÈWG <ÈQ	€<ǂvÀ<È¡£€<ÉÈۀ<ÊxÓ<ʽS <Ë8½@<ɺM`<È¥à<Èe«`<Éþ<ÊNG <'â <Èù <ȹWà<ÉEà<É»š <É>Ð`<Éx«`<ȪTÀ<ÉTƒ <ɺt <É]`<Èòª€<Ⱥ4@<ÈO`<Ȅ† <Ȥè`<È\¡ <ɹ3À<ÈÊ<ÇÆæ<È!À<ÈѸ€<ÇÏr<ǒz <Ǫ=`<Ç6² <Æ¢' <ÆÏnà<NJm`<Ç_ <Åó@<ÇyæÀ<Ç{‡@<Çc|à<ÇO© <Æì`<Åh^ <Æ>| <Ç_V <È¡\ <È°¦à<ÅZÀ<ÄH'À<ŹèÀ<Ʊ7 <Èæ]à<ÈöÌ`<ÇÐà<Æ-úà<²œýÌR¶€<±¤0E­<±f|#l®€<².ŠúE€<²•"Pô'€<±ùïÀãĀ<±qŠy<±¤XVҀ<±» ??Ú<°¶GÚy$<°TL#Óð€<¯+ûníJ€<­¢Aq׀<­5
4)€<­Ž¨Üh¥<­ò1U­<­¢Èõ†<­ ªÑR—€<­™©Œ,Š€<®Rf¿ëµ<­"§ÿÁK<­Iô»±<­šL³Gœ€<­ d¼€<­úÿ΅½<°sçÌø€<°Uq¦ÆÀ<¬â:öEÿ€<¬Mb?ƀ<®±"™€<°Û湏_<¯ó&Tÿ©<¬Xýáóy€<ªðÈZ‡­€<«;··xÊ<¬E>•;<­öVT¸<­ÅJi €<¬÷g'[
€<ª¶oòë€<ªÏ-ÀôU€<ª~ÄãVE€<©ÿ;Ëí"<ª ¸zW<«N?Îö€<¬¬T&À£<ª°§Ï‹'€<¨àHº<¨ˆ¢j›ç€<©ÊÎ
Ž<«T þ¬<«¨ž§ <¬_;èŒ<ª¤ì0]Ÿ<¨a5RLØ<§Þ›'>"€<§³¯%ƺ€<§þ"+À¶<© ¨N'<©Àš`'€<ªyA4€<¨ê‰íw"<¨;Ö +<§…+ϖ€<§J6B<§ŸpÐã<§,•õ®<§;.<
{€<¨åç¾å€<§¥QÊ€<¦Q¨ŽîЀ<¦mí¶~€<§C¯Z"<¦š_q©T<¥å­Í2¬<¥ør=·Œ€<¦óNió§<¦w<ºj<¥×]Ääd<¤üÙÚ½R<¤ïïÖcÒ<¥fý.|æ<¥ˆZë;<¤—´ƒ½ì€<¤ÖÚr[|€<¥ƒ'`ÎԀ<¤ýÉx¡<¤p—–ì·€<¤ÅÔFµ€<£¦ÛYP—€<¤
>®ã¥€<£êŽĀ<£–¼tq€<£5}}€<£/?ÒL€<£6Å-lž€<£ŽÈŸÒ€<£^"õŸÀ<£±p…4€<¢µHEV€<¢¿bkÉȀ<¢(Ðnuô€<¢…–Ëö<¢bQ	8€<¢&¬Ë³^<¡úš1Äv<¢0©Ë—<¡£]€<¡~g¼«T€<¡qb½°ª<¡¥ñXf؀<¡­"p–<¡»óýÝ<¡OÓCß*€<¡Nãe¤€<¡—h(í€< ëº.`$< ¬·Ë}q< ×«Û €< ¨b׎E€< fë_€< Ljg9À< F!¢œoÀ<Ÿæ
´N{< $a€< )N+e°À< _®ƒ{è< °9êœÀ<ŸÆ€œ€<Ÿ+Í3<ŸÓur4¾<Ÿ†¥Ê³€<Ÿ­ÿÖ<Ÿa
›»'€<ŸœH€<žÏ´'€<žÉØ~Î<žo"ñÁç<žÉO~¢<žëyTȸ<žÇ$º u€<ž|D÷t<ž7-¹ É<ž3ˆ!Ã<žAˆÓÝ<Ò€Ôw"€<òb¯ð$<Ø¡õå܀<Ú²Iÿº€<té«)§€<gԏØt<œ©ì<§¯€<œt3U€<žöQœø«€<¡j\›½}€<œ›K…í<œ`
ÜTk€<›ý–`K<<œUß@Ÿ"€<œÕ™Ó¤º€<œãԁ'<œÀbÊC€<œќ€<œ»kË<œ3ÜÓúò€<›œÆ å€<›4%rSá€<šù¥êwj€<šÿ÷@-²<šÍ8É®t€<šÊfž—¼€<š·"Yf<šØ~Ñ/€<š"ˆÎ†¾<šÂˆEhi€<šCüÛôf<šŠYå2Ç<šaç²q<šŒ´Ú€<™ï"§ô<šM
p‡<™á`€<™ «ó<™–›aÁ<™bO…–€<™PÔtÞY<™‹_àâM€<™ ë|ƒž€<™s7›³<™m§'¯s<™{ÛqH€<™
܀¿€<˜þ¢þF.€<˜ð,/>€<™'å¼€<˜°ôÄç€<™ÁА€<˜gOJ±<˜¯«eZ€<˜"ß{"i<˜°¤ U€<—çÚÔz<˜VÒ¹€<—â»Ïqހ<˜'.<ƒ<˜ÙA—{€<—ï)Ìð+€<—žç­_(<—lԌá܀<—Y2èŒ%<—`ëH€<—(ÙÍ}µ<—Uýæøã€<—«Œ»µ€<—7•áB€<—p,˜€<—]zÑ»[€<—|½¾Gä€<—I9ýf€<–¶Þ…3-<–éc5<–ûD)?"€<—2Q/	,€<–ú
åÈó€<–ÏîHüȀ<–NØo'Ѐ<–U O
%<–Ýå}<–QùÀI‡<–F}΀<–	³ƒ1'<•ØA~5€<–Š\˜€<•žcµD"<•ß®Ïo'€<•–J÷­€<•ò]pÂ<–ReõT€<–4'}<•ÎG.€<•áÀ)fL€<–}ÞReÃ<–z{i»q<•ç\P¬Ü€<•ÄR<éɀ<•¨Øå€U<•ôœ'õÀ<•Ô>â8<•¾àaw<•CWáj<•P¼Åª¥€<•6…»<•[Ú[
Ò<•2.cãʀ<•N ¸b€<• bÇÒ<"ôŒ9<"èåD-€<•9çâí<•Þ¡ô§€<•2örü€<"à¥s.5<"êT½€<"¼qÖ©€<•.è1<"¬ °åÌ<"õ-_\ä<•IgÙ<•yfj<"픵"œ€<"ËEómi<"Áuö<"ÜÊýNò€<"—
§b=<"¥FjOø<"WƒY|ـ<"^Ó!æ<"2vá<"Dl«€<"ß͜<Ì<"Qa"dˆ<"&AБ<"Z7)€<""Ø	rÚ<"H!+<"Í—¼Ö2<"!¸HþL€<"×%~ ö<"2¹Ã<"U&*«€<":›+³€<"ù¸¨Ù"<" çÿ1Ï<"öR?û€<"DXà)@<"1žhÍÀ€<"f߂å<"üÍ20/€<•¿ýƒg<•a,Tº<•ávÄ¿£€<•
¨}hä<"6æmÞ¡€<"â°ÈËM€<"…¢±ˆ€<"trð%€<"Æÿ'Ѐ<"¨KÙ].€<"!lùY‡<"²7Üù<"®%¡Þ…€<"d-…k<"°X{Öd€<"Ґ{Šy<"3R"‡<"É
†s€<"ŸE bH€<"Eë@¹€<"ù=šÌ€<"Z¬uˆ€<"2ò#ö¬<"ê_Oås€<"€Ûoèi<"î°O߀<•#¸'©¶€<"šÖìÚ<"iTV­2<"nˆ8½€<"{ڀe-<"bG­qö<"žÑ†ö¾€<"Eô£<".¶=Ây€<"FÓhŠ<"᯻€<"=ÜÓÆ€<"ž¶	g&<"A	ÈZ€<"ÏÇè<'«¢yÅ€<'ÁS
%€<'Á0c‹f<"àìÍl<"€»º)Å<"©´Œµ¸<'ÿdgŸ¸<"!Qšu<"6éûe<'ø1ç`Å<'ãö²æŠ<"4J<'Æo¶Æù<"Ìar}<'½x"EÀ<'š"8²Ý€<'Ûg>N<'Äþû¡<'¹*g-Æ<"í¬G<'ù-'iZ€<'àÖGP<'š±øü<'ÍRmºä<'XdÖK<'p`ÅÊ<'xǦ—<'¦*x€<'§.2J€<'ã¼#BW<'‹:¿"€<'€Ú†öþ€<'_-íÀ€<'Ϫh<'Ü×?Ù€<"sê¢Ï¢€<"¦²ñ¼¥€<"O~a€<'¬ØÌ`R<"
Çjñ¹<'V¡Èñ1€<' r§¤€<''ãÚá<'ùþÙE†€<'Ïúfû)<"4ß+äÏ<'ñӆꈀ<'özÒÌâ<'©k&&ú<'ô,˜<'li¿mA<'Ûø£ø"<"2¡ö¼€<"º˜Ÿ€<"LCßý €<""‡Ì}<'™Bʺá<'Üwzó#<'à¼Õz3€<"2'¾<'Ûб€<'Ñ	h€<'Û&Nr]€<'ôßkÃ<"%€<"e>j g<"$Eé_[€<"+ÉYÎ<'­éÈþ*€<'îÙÙa<'‡•»x8<"'¸J¶-<"o&™<"$µÊ›Ú<'špÝU<'ú,^)Ā<' £2ä€<"%ÄzÀ<'ù¯0¶<"	Óoh<'¯B€»Æ€<"W~i<"Ê«Ñ»€<'Ȥþ«b€<"9Øðuò<"NñIÍ<'ìqlY½€<"TZZäœ<'ð1‹Aß<":…÷<'Ô•lƒ2€<">>Å!K€<"Tßø¶]€<"N½-Á0<"	<"DKӁ6<"%‡ÞªØ€<"næ€<'Ö3A5<'ù"€<'ÙŠU;@€<'úÄèql<"Ü®Lp<"R%3»Î<'²<x€<"U98<X€<'ÍÊ]"§<"L²Y*p€<"'"ú•«<";£µå`<'숱ºJ€<"$ø8<'¹­vWa€<"¸`'è<"‹½.õ<"š²ÉÁ<"6ß
‡€<"qcèK€<"3…ñ8Å<"4ër?<"èSÎ<"_­Ä΂<"I*¡‹<";JU£É€<"2ÆF±>€<"ïš|e<".	^õ=€<"M­™'€<"'"߶ë€<"‰ÖÔÿ<""Œ—*d<"€B€<"]qÖ΂€<":ü¢?€<"öD¾·€<";ÁÄ3€<"ØžNP€<"XýMÜN€<"])¹{ì€<"™³rE€<"€lQ)z€<"¢M=Ìç€<"¡íxæò<"­aßã<"5ûªwR€<"mäU€<"'Õô»<"F`Áüò<"Ǩ"×€<"ÀÖ ¤<",<"Ö3´ÓS€<"%¤£Ž"<"bm萔€<"7€À€µ<";¢MÕ±€<'¿Aê<"*Œ†<'ÃM»/€<"	|öM€<'Œq2Ze€<"ËåÑ÷<'¾~'Ý[€<'­b	€<'uÆ›ò€<"{PÓb<'–=Ü´€<"Jؾ¸Œ€<'óQ2r°<"¦þ=<'h¹ç€<"Sß¼€<"u'ý?Ï<"`Ë@ì<"'z<"‡";Ö<"þxìÌ<" _±üL<"wår'€<"€Ñ3_¼<"W,…ûT<"Š"K'Þ<"'eü>í<"ä"(}€<"kplJÝ<"¢A5í<",'¶X<".œHþ+<"f÷«)€<"'^Û,<"®<"[jØ3ü<"WÿÀ¢Ê<"'9¹ÔÑ<"»D3j¬<"öBSE<"nùö€<"1Y<V#<"ѵ"ê'<""á¬ý€<"‡–¯Í<"%Ãvü€<"ßš¸'<"¾wj»l€<"йò¯)<"ß9ƒ|<•UÊÿ|ø€<•"'Ið.€<"W³ÄÙ<"~›jtù€<"4PÀ/€<"1å ÿ<"󩤀<"Ii%µK<"º›)€<"W€'*ª<"U3K"€<"†G¤^0€<"?'€<"wÂ	f<"IžÄ<"©qM$L<""jŸ<"ÏÙ¯/Ó<"roéH<"è9Ag€<"eJ'§0€<"kâ:m<"vBy€<"¾¢!hb€<"¨¢ÍšO€<"ü!8"4<"_ͦ€<""V5ux€<"E…þº€<"žæ¡Ê
<"&U€<"½K1¬<"K¶5诀<•í]{m<•äºYÞ$<•äº9"ˆ€<•(¥}ò€<•Cp®	<"æÎä>ø€<•·¦BG€<•úKÃˀ<•Ár6@€<•+&¹%T<•"Oÿœ£<•Uö€<•%šÎðè€<"î€Ôt€<•nôv"«€<"êÜA3<•qh†KS€<•gހ<•"$ñb€<•Ãö°2߀<–…1LÈÿ<–ÄIE¦<–Ó!è€<•ç.w-€<–+ŸnÚÑ<–	ž«½$€<•ÆDæþ»€<•;Ó•<•óR>Ë<•§­üí€<–#¹Ëåހ<•ï¶ò.™€<–"㨥b€<–FânÏ<–¾'†m<–rÁ?ñ€<–"T¾½<–)íMH€<–D7ë<–hÌGʀ<—V(ýð—<—1´N<–ì-në€<–%!^<–ÀN½´ €<–±0úB<—"cæ/´€<–ž"9›€<—ÏÃä<–‡£Óµ]<—Ô]Âe<–ëQž'€<—¡ã¬ý€<—}ÊA?z€<—0PÎ<–û:'H"<—–3Ii<—jÍÄ)<—É€O<—ê½1m €<˜9H&Ã<˜S¤'SD<˜èÔÃá[€<—ÞÙ­š*<—÷(^̐€<˜ÆXQ<˜¸¼[¤F€<˜/
Z[Š<˜"*ðλ<˜v«Õöú<˜þsLì<˜¨ö•=€<™yå2\÷€<˜½"$[€<˜KA½'<˜ÕE¦<™dÐ<™U?fÙþ€<šÃò¢G؀<šþ¢=°³€<šâ÷¬"c€<šáÁzBȀ<š[LVfb€<˜Ó¾ˆ<™¸¡¸^€<›Ï<ÙV€<œŸjæÌÈ<›(
±ê<›;.CªÏ€<›^­&3<žyĀIà€<Ÿ«ƒ_½ö€<žÐÒÕÓç<œõ¡¨<0?Æ0<šnT) _€<š–º8€<œ+ç5k€<œH›8Zd€<£˜zìò€<ŸÜ	÷'<ŸÅ8w÷€<Ñ±.U €<œÊZ–_€<ŸÀ–ª¸¼€<Ÿe†ßË0<ÿ}݀<›vâ3$`€<]ö@]<žwå"€<ŸÖR½
N€<¡•ˆ5L<¢åìn'<£@
.:Ã<¡"úk'€<I›V$$<ži¿î›<¡ÓKêÊ<¡µIìôâ<Ä?_´‹€<'Ôï <'I‡ <'ø;`<"а<˜|Û <–€<"³ <"86<'s@<'~ <'ÛÉ <"Ä <"`Mà<'% <'? <'iãÀ<")<"pû <'ö7`<ñ¾@<þ4`<xd <xW€<±= <܀<é@<'C€<'F€<'Hñ<"7À<"~_À<–!À<œkæ<œk <•™â <'4kÀ<'°M@<'"Ù<c@<Ž3á€<ŽÓ|<zà<~à<Ž¶@<Pl€<•P€<Dg<‹–À<ºÀ<Fú <Ž1Î@<^q`<¡f`<5Å <d'`<Žªb<Žë@<ŒŸ¾à<ŒòCÀ<Ø à<'¼ <'㸠<'ä—@<|
 <¯¾ <vã@<‰A<ŽÎK <ð4<'®@<'¾<–'€<JÀ<xZ<Œ€ <%Š@<Ž&žÀ<M{<'}À<È`<%ã€<‹¸Õà<ŒÍY`<P <Œç`<ŒŠ
À<}ü@<Žôðà<´€<‹^%@<‹i'à<ï8 <ŽÔŒ@<Œ9¯À<ŠÉˆÀ<Šuž@<‹#—<Œ&µ <‹t¾à<Šþ$ <Š¥œ`<ŠÀ<Šn«À<Šh@<ŠVGà<‰}€<Š(ï<‹×þ€<‹²ÆÀ<‰À7à<‰—Ž€<ŠÂ<‰Ôn`<ˆ×$@<ˆÄT <ˆ»"`<‰܀<ˆå;À<‰4—€<ˆÏ½ <ˆ¢Tà<ˆ'} <ˆ¿Þ€<ˆ,€<ˆL¾@<‰rÃà<Š[F <ˆ×Z <ˆ\ <ˆ Ì<ˆe]@<ˆhn€<‡çK`<‡•žÀ<ˆ
À<‡Íù@<‡ÚÁÀ<‡"€<†©T <†'à<‡'[à<‡r[ <‡oD€<‡> <‡\†@<‡—F`<‡òyÀ<‡1¼<‡ˀ<†â{`<‡,G<†ÌDÀ<‡g<‡9@<‡iSÀ<†«9<†/>@<…ða<†@" <…«@<…¼‰ <…—ô<…]ˆ@<"Úà@<…8ú@<…–à<… .<…Ÿà<†° <…Èš<…þPà<…€*<…bj@<…lM€<…¨ƒÀ<…{Ã`<…þH`<†TÈ`<†ÚÁ€<†ä@<…‰à<…$à<…o"à<"ø@<…Rý <…'À<…þØ<…Kž€<…Nê<"ÁÐ@<…Ià<"†™à<…å <"ÕÈ<"×µ<"ñ`<…@†@<"ÞF€<"º@<"k9 <"žJÀ<"c¯À<"¤M <"TÓ`<"¬<"N4à<"¨Î€<"‹^ <"¨ <"\* <"b– <"
1€<"6 <"RëÀ<"~+@<"5n@<"ì9@<…¤Í€<…»	€<"Üü@<"Ý÷à<"Hà<ƒøù`<ƒÆÆ <ƒâP€<ƒ•ñ <"›<ƒ›Pà<ƒÈû <ƒóU <" @<ƒÜ}`<ƒøª`<ƒ¦Ä <"GÊ@<"J>@<"ê@<ƒµ— <ƒ§T<ƒz <"q <"š§@<…kQ@<†b@<…î`<"ôðà<"ÔìÀ<ƒûl`<ƒÛ0@<ƒËVà<ƒÖÐ<ƒãóà<ƒË0À<ƒÄS <"YcÀ<"Q_ <"F†€<ƒ¯¿à<ƒ€Z€<ƒq@<ƒZ"`<ƒ1&ʞP<ƒ†	Ý'p<ƒ…Ædž<ƒÈÊà<ƒeÞ‹Ï <ƒ+"Kó0<'ã±Ð<ƒFo1@<ƒ²ÊÀ<"|Þæsð<†Ãm <…åÛuúp<ƒÍJÅDp<"Ž"0<"0·B¥@<"Y:E@<ƒ³þ•à<ƒ"ùà<ƒm¯ã0<ƒÓ`¦T0<ƒ[ißõ<ƒy³2c`<'üº8Úà<'Êšz3°<'ÌéÕ_°<ƒ»"`ð<'ô,ý?à<ƒ37{°<ƒŸUd<ƒ8ÞÿØÀ<' 8æp<ƒ	ÎmÐ<ƒM¦§€<ƒ¶TÆÐ <ƒ{¿ùŠÀ<ƒ@|?8@<'Ç°ôP<ƒ.å|0 <'Æàð<'–R`<'µ;ÿ`<'ç‰]iÐ<ƒ=-·r@<…
þ‹Â0<"{¢—*`<ƒ—Ã
Ґ<'ßJZè°<ƒ"Õӌ@<ƒ
lÅ#ð<ƒ±ø"à<ƒœ'šà<ƒÎ[ʳà<"ß»™ïÀ<"·‡ô7P<ƒÚì±°<ƒsb¶³Ð<ƒ í€zà<ƒ3AßQà<'Ìÿ» <ƒ!º­ÝÐ<ƒ¥1"Ê0<….*¿ìÐ<"2ˆÍ(à<'ó´}…`<'¸EڎP<ƒ<»e<'H¨=p<ƒ<®ã`<'²Z¡TÀ<ƒ@<'û4_a`<ƒâŸ_P<']=Öþ <ƒ•  !`<ƒQ¯Æ=`<ƒ AÝè <'ØÊGª <'ó‰"àÐ<'níê£À<'…(íÐ<'îñs~<"H"–À`<ƒÏÁEP<ƒlç°<'»-z à<ƒ0!Ëy°<'½Fˆáp<'ç.ýð<'¿±¼º°<ƒæ½e€<'²ú5<ƒu¢é <'ß7àP<'ìérÀ<'˜áB
`<'îV$ë€<ƒ!o:à<ƒ"י0à<'`©{y@<ƒ	¯wP<'íÅ7eÐ<'ít×qÀ<'"ö¶À<ƒoø·v <ƒ>(uð°<'ÿ²m»<'<Ó<<'7¾|<'Ã/JÐ<'Á'ØÒ`<'QqCû <'ËéDV <'‰+üO€<ƒ(ø}Qð<'îP1ù°<'êY¨ <'ÊO«ûà<ƒ(¶jê<'}¤$+Ð<'í´'1<'©T¥0à<ƒw8Î+ <'ùÕ÷<ƒ¶k`<'ăM°<ƒ%·`EÐ<'ÜéˆÐ<ƒHà°<ƒ=;Äð<ƒ§ãˆõ@<ƒAá+<ƒ:÷í² <'¡>ů°<'ñVs— <ÏåÛ4P<'ŠŽdì€<'-ܕ0<'ÛÕ82€<'equ8`<ƒÇ!Ò°<ƒ<jë°<ƒO€ÒA`<ƒ Ð.P<ƒM¾§ <'Ž¥	õð<ƒ%ä+À<'±3#p<'½€â²à<'PÙ`J <ƒcç^@<ƒ·<ƒG6ŸP<'‡¼(ø <ƒK})®<'Úʌ0<ƒ"š*7À<'ü]0˜<ƒvb&p<'õÇ˜Ô <ƒŒÎì°<ƒeCß@<"4É8ÄÀ<ƒ˜éؖ@<ƒô`" <ƒ«"Ë!€<".Q_¹à<"‹ÍÈ <"V.<ƒ"–1Dp<"S®«<ƒß¾ˆð<"Ò×|<"$ÖðÁ€<"I§î <ƒüŒã°à<"=­à<…s]ݨð<‡n"¶`<"ª¼@<"µ)P<ƒÓÎoà<"Fh·œÐ<"HKÚ'€<…]]îÉ <‡v¾4Š <Š€5jØ°<ˆÜ0¾Ù<‡ºø¨<…qàûp<…(	ÛËÀ<ƒÒMÕ<ƒäÙ1ð<ƒÍÐ.<""Ü†€<ƒú±‡<"9Y`<ƒš¿oÿà<"t×ö'à<ƒ÷ÇQšP<ƒÝ0数<ƒ/¤½<p<"?ëLÕ°<ƒô'¼uÀ<"T·¨;à<ƒëM¥<"ÎuÚ@<"õd-@<"Ríµç€<"§¦ šp<…y$Ȑ<ƒì›à<ƒâ7= <"j!'€<"ò2°<"i¢d_<…*ÈúâP<ƒì?û`<ƒËêcp<ƒ•ԟ <"ŸD°<"͖0<"­67<"Æicð<"¢€|"<ƒxC>¥P<ƒ­ˆ!D0<ƒu.¯{0<ƒÝïDÏ°<ƒ©z" <ƒÍBËß <ƒÄ¼†oð<"CˆRP<ƒ"؜j`<ƒkn¢Ñ°<ƒ+'ƒ<ƒ—™Êkp<ƒ	o'0<"%ñöÀ<ƒ¡H<ƒC›¥P<ƒÌMp<ƒöÖrŒ€<ƒI4C <ƒÕÈðè <ƒ&eO <ƒ"ø›p<ƒõPkÀ<ƒ¬f‡0<ƒ.œÌp<"Cw²p<ƒ–—SV<ƒûæq¥P<…hؽh€<‡VØ`|@<…¸¯à<"΃#2P<"bøíR°<…k¾J€<…Qç¨<…È®ð<ƒëè€<"LÆ<а<"WÄ¿ð<"8h´`<" ò̋à<"z³¾<ƒú²þ'à<"Pb[¬ <ƒò¬Op0<"¢®ôÀ<"#È´00<":u‰ª <ƒù]<"
ä¶ <" èKP<"¥ã$q`<"F͕<"ýM#Ð<"àt7ð<"[Q,~ <"'Ã<"›ôä¨p<"-‡œ@<""Nx× <"A½<"Ümôü<"Ñ×}'ð<…'l†Å°<…Ð2[@<‡Ù@<…ps'°<"¯þÔî <"[ïÚà<…0NÑ>°<"rLK@<"¶(Txp<"rqó0P<"Ä-š€`<…]…­Z<…nÉð<"Ã7Šëà<…<ñmÛ@<…x6l5 <…"+ ›P<"È ¥È°<…c"­y°<…Û<Ûp<†Sê"`<‡–h)ñP<ˆ,9ÂÜ<…ÍK¾Ä0<…¶m <…U›xè€<…ä<íç`<…@›ÏÐ<…ã"Öž`<…lfƒÐ<…šþ@<…"gëóÀ<…§Û9ð<…@þõß0<†@2¦q°<†œoÐ<†^…w<…øw™\À<†iÈÃ0<†$½v<†[–àÝ0<…¢Y
<…É…eÀ<†ßžÔ¶p<ˆC%€ð<†…/—©<†uךÿà<†ð=<†ˆý`À<…'ÎÎ@ð<…¯Á+Åp<…ÅtǗ0<†«`<†bÐÊð<†ªºà<†«²Ô0<†ÐíÖP<†U±€<‡Z':×À<†!dJP<†îáâp<†®Ü¯[ <‡¸¼L <†™+¼P<†œŸà<†‹l`<‡&,ãG€<‡`oː<‡å¢·¬°<ˆ
r^0<‡ä烆`<†èÑ¿ñà<†¦·@<†t8±·@<‡H <†À¡~À<†Ô}£wÐ<†Ç"b· <‡IM?l@<†üre@<‡iùÿ<‡§?ÛÀ<‡¶ý­wð<‡|ñ"…<ˆÊ‡'°<ˆ궁€<ˆd^là<‡vAÈQP<‡ë‡;‰P<‡Ô3'Î@<ˆ¥}#<‡Ð#'º<‰Ô#«<‰°¹.<ˆÙ\|r <ˆán>ð<‰ÒLÕp<ˆÒ›zlà<ˆ0|t*À<ˆ ÿ›0<‰ž}žƒ0<ˆ——Ì@<‡þ^:YÐ<ˆM".f€<ˆ¦­u'°<‡:_tðà<‰O¨‹ <‰\%7¼€<ˆ»ÌW· <‡€|ÜÅ<ˆçg>ð<‰h;i°<‰Z)†ÿp<ˆöq™bà<‰"¾+f <ˆ{äÖí <‰,qNò€<ˆ"GðÕ<ˆ‡<¶LÀ<‰,þÇÀ<ŠÝÏ<Šžo`@<‰\Ôbp<ˆÕÜØG`<ŠþÀ`<ˆÝ³M× <ˆé—Œ:0<ˆPä`P<‰MÎôP<ˆ ž«p<‰"*µÐ°<‹gN <hÔ(Ð<Œìˆw<ŒYÅyú°<‰ì¥@ÃP<ŠÏþžØ`<Šå9ó <‹jjá5 <‹Ag4°<ŒÇ.dIp<Š¸Uç?P<P•"Žà<'ã&ËdÀ<"#D`<''`Ïßà<'‡7&3p<†oç<ŽuñFS <Œ Й7p<)"ÒXà<'­Ìº°<"Â4v¯ð<'`JÒÕà<'!æ!Øà<'ÜÊ¿ <"óGÞÑ <'ÒRÔ²0<'Ñ`+"à<"{¸@ôP<•ìçp<"°·¡l`<"¬â0Õ`<•ôŸ›Ù <žŸÏÈ <£'ŠyË<¢#¨ø½à<™©n–/`<œaëà<œªÇÓ0@<•¸+À<"ªÎõp<š-@<ÝèKp<ž[év<›÷œBÀ<›ÿäã2 <ÓË<šá4ÎTp< Yµ€½0<§íåeÞ@<¢«<'<œz!ç·À< 'CŒI¸<¨Õ¦Ì*P<­ZäÈp<®W™Æ¿Ð<·y†P?€<À'…Ð<¼ ¾^<«G	÷~À<›×Ûp<—¿7ŸÙ<™ÕÎEð<¢KAOã@<®e·z'ð<´êZŒjp<°o	
Ÿ <¬›H™'p<£ök³`<™€'dǐ<—mC"Ãà<œ9sîçÀ<¡á>وð<¥TŒ9°<¯×;ôƐ<´%ÝöY <°™Â8P<¯Æ´q‰@<¥.ø¯ºà<´xšp<›>²Ð<¡®p<¢÷#î <¡ÊêÿkÐ<©œäg^<°Wx<¥Ÿöã!p<¤8Æ­—à<¨f'M
°<¥	|Ѹ <G³(®°<žË
¥Ç°<žL·z@<™ö=¯C <—öòX-p<›ÁFšÎÐ< £ˆÐ< Qû¦EP<—Œ®<—äŠÜy <ÃƒA@<	7€<EÝ0€<£æ*:jÐ< °3ñE°<•k—›°°<"°ð^<›äæ,<©RHÐÉ<®%L6.À<žÝJbë <—Q<¤dp<™Òeirð<§,ˆÒÐ<¹[Њ<Ââ¥ËËÐ<²sàÍp<¡Æ³õÀ<¢VàQÊ@<¬‹P<»ÂµP<Èö&Ë+<ºuÎj†à<ª:QYœp<©r¸:ü0<§9)¦ <¡_bNbp<£í+Hdð<¬cјãà<­†]‹`<¤"˜ìÎ0<¢%åp<¡7lÄ°<þ½îM€<˜ÇôŽ`<™ÚҐ<¡¦ʾ°<²O%´ç@<¸	‡æš<¦"‹î| <š_Š!ýÐ<—`|Sª <—fÑßy0<æ²ÝƒÀ<›¼æÌË<™HŠ0P<œs…ºþ<šqÉ]"€<—]p`<œ#Žð<«¡.µÐ<º7˜MÞà<²3º#à< E:h`<™šPGP<›žÚ\=à<œÇ~Ò`< žËN <§™à·‰<´"^ÜB <¸
½mý0<¶ÛQÎ@<¯{«|°<±ºè3Ð<²*nHw€<¤"Úr <Ÿ±hÀ¤p<™á#Ý.0<—!¸S(ð<™½g @<™*;ÆÀ<™5]¦<ží« <§3e}‰@<¬[?¸ð<±(]2 <¸vy4<ºC	}Ü<°äì•HÐ<°zXN–€<¨"M€<ŸÂ¶›€<™'0A<™Ö¬HÐ<\X¨VP<-(´P<œ!¦!4À<¢e'JÔP<§Š^3pà<¬Õ
/È`<²ª4Ž;<¯ÁzÍÓÀ< /šø<š1¬R:0<~£Dà<"ׂ@<'M2<˜š0<ŽDÀ<ƒ~Ì <"€× <‰|% <'Ý@@<"¬é`<Š¬4À<…»è€<"©Ï<",C`<'øÑ`<ƒÄ·`<"èi`<^ <'Ìî€<†ï <‹l`<]G <®ð€<‡|<ƒ
t <€µt@<€Ÿ
€<€±2À<'?¬ <'œ# <'ˆ] <†!ì`<ŽŒŽà<@<‡oG`<ƒ.`<'Å™@<U] <€¹W€<D¦@<~¿µ <€¿´ <ƒ%èà<"òY`<…Æä`<Çÿ€<~TÊ@<qW@<Û=< .À<~î <}Ç`À<€	¯€<FŒà<' <'
Ì`<ª†@<€A/ <kæ`<~ög<|'Ø@<~ð@<ƒû¢À<†ò—à<‡I@<‡€g@<"""à<^ÍÀ<~~k <)`<ƒƒœ <€Ü³@<€h¤À<‹5 <'ý@<€GÞÀ<¢j`<'}­<‡
³à<ƒ‹ <~~<|ÕÀ<€<ñ@<€Ý× <~&GÀ<}=@<}¢à<ôC <€Iº€<|¤ú<~Í <€–ý€<}Fp <zN1@<|Š<{d`<|5û <'àH<ˆ|à<Π<|×€<}δ<|n
@<ynõ<y÷à<yº{€<y'² <yCb`<|+€<€ìx@<"h`<'"o <Æ@<'xà<ÙÚÀ<|q$à<zØà`<xÂé@<xß <x'Ã`<yÉL<{¬Ã`<|ˆÀ<z-À<{­·€<z²ñ <yëD`<yÒ! <yÄi <x <x<P <wÍ <xUï`<{çð <'%rà<€¸|€<{ÁÀ<yÜó <xďà<x›Â@<{œà<~" <|¥Šà<xÔ3à<xRX <yÁÁ <}:2€<{{À<{D~ <}ñ" <~tÙ<{ » <yÏòÀ<xÖµà<w½ìÀ<wÅ´À<{L@<€ªm <€%`<~—…€<€\Î@<|K<zaè<|Р<~ª« <{ú·à<|-"à<|B¤<zР<wº <w…à<wöÜ`<yýÛ <xϳ <xˆ7À<zú`<z» <{0æ <| ˆ€<yž`<xXl@<yUË@<{x]`<}k@<|¾k<x½TÀ<xA <y'€À<xˆ‰À<wn.À<z_a@<{Üà<xÆâ`<wñöÀ<x'kà<vÕÿ <w`à<w[íà<zà€<z´³ <xÃP <w‡à<xz <y©¦@<|¬×À<zůÀ<x12 <vם <vOv<v—€<wÆBÀ<w;<v'û<uáià<wj½À<xohà<wœ> <uý'`<v4Ø`<uøØ <v+‹€<u÷ƒ@<v£D€<v!Ѐ<vaÖà<uð<uç<uëg <v~À<u‹E <v
­ <u'‹<uáä@<ue8@<už©`<un¯À<ua`<u0ÿ€<vF <uÊù<v*­à<v)p`<v¦ð <vVå <xÛL`<€³)`<ù`<{z& <ywª€<{ü€<x¶‰<u¯œÀ<uüÓ <vàü <wö@<v¾G<uðBà<u	 <uƒ<ug"`<u±<@<u'@<u»Ú <ueÀ<uŒe <uz <uº8<u@·À<uZï@<uÏà<upã<uÔ<u7§€<t´â <tóo<t±u@<tñå@<v- <y¨<xÀ<uë4 <u>Å<u, <u	à<u¡<tÑÿ <uv€@<tô <uñ <u)M <w6K <~Và<JQ@<x#$`<u4|À<tŸñ <t<t܎À<u1Æ <tÈBà<tè~À<t°o`<vòR`<y£€<wïø <u'`<uë€<t‹q <tÂ
<t§o€<uU<t'ù <u;« <y;"@<•á€<|Ò<vnÄ`<tä1€<u~'À<tõÀ<u'ÖÀ<t¤ã€<t×ü <t±Y<u) <uø <uB‹À<té$`<u˚à<w;@<x-‡À<uä? <uA! <tÁê <uq <tߙà<u,½`<uyv`<yk
 <|¸ <xp%€<u@<uøà<tÚ®<týßà<tÜ¡ <u–`<u}@<téÇ`<t•ô<u+z <tñv <uVy <u¤À<utcà<uPnà<u³"@<u–{<vÈ3`<v ¥@<uð'à<ur"À<un`<tÚ> <u7¨ <wH/`<y].<xGö <v¢0`<t怠<tâvà<t'–`<u
{à<u£€<u¥T@<tóoÀ<u!À<uD<u·^`<w‹‰ <yˆN<w0+à<u½@<u-Kà<u(À<t<u8À<utÇ <w‡ €<w¦<uÍl <u9§<u½Á€<wÚò€<{öùÀ<z.€<v4¾@<u2°à<uß,à<u:ï <uwà<u7» <uà<u-»€<uã€<v/¦@<wÓp€<vs~@<v>p <v
û@<vșà<vcj <v`<vD<w
—`<vuM <v6À<uû! <v$½ <u¿1 <vJý<uñÍ@<vOœ<u՛à<vWL<vt¹ <wbÌ <v™+@<v"E <v
K <vϓà<v‡Ÿ`<w•€<vÎ=`<w$f<u좀<vǦ <{kƒ`<'R6`<0 <yçb<y¤[€<|¼ <y5À<v¦Äà<v5¬ <wj{ <x. <wüêà<v?ïà<v`V@<u®üÀ<v. <vF— <wAü@<vJ‡À<vmh <vô@<vtC`<vû<vå <uñ¥ <vl<uòÛ@<vÜ܀<uÜä€<v‹`<uäÀ<vq†À<v*<€<v'ô <v,Í <xaºà<z
 <xÀà<vbú <voº€<vy <w  <vrr <wEðÀ<w\P€<ws¯ <vþF`<wR"`<x' <{|b <Zà<€ÒtÀ<yÏ@<xDw <vÿÎ <wªÀ<vžEà<v²Ëà<v?0 <wŽh <wې@<yÂá<{HÀ<{§0 <x~Î@<xÜ <wK <wHz@<v×@<wÔ <v) <w`<wAç<yRÚ`<€kÔÀ<Jm@<z®g <w–¾À<v© `<wˆà<våˆÀ<w
‹`<véˆÀ<vú³à<v°
`<w—ï <wK  <w`<vÆK<wB<xñ¢€<{w <yÓFà<w¶
à<wDÿ@<x[`<w=J <xdLà<w½×`<wõñà<zö÷À<pµ <|a`<x Üà<wa<wð_ <wŒ<w&Nà<v¶ <w'ÿÀ<wÈà<wjåÀ<vý؀<wœ"<vÞ- <v÷`<w;Á`<x^ÕÀ<wËm <xIÝ@<w'P <y™òà<y'à<wæ,À<w|Ç<xOš@<w'
`<xt´<xˆ³`<z&à<{‹¼À<z_€<x[Uà<xý<w×ùÀ<x­<wâñ <x}n`<xÀd <z¾à<y‰' <x£@<xôà<xÒÛ <wøT <y5 <yì <xϞ€<xi#À<y6À<x{ð`<y…'À<{þ´<|¾õ <yíi<ysH`<xÅ <x–áÀ<xÒà<x¸k<y­à<{©ü€<{q	@<z\d@<xàö <zø<yŒ`<}—GÀ<}Ç{ <{0Ã@<xëN€<y?<y7o€<y
¦ <xíQ <y­˜ <yX <y1)€<xg0`<yZK<z}r <z¥" <xÂn <y4@<xÜ)€<xûŠ@<x¥¡À<y6xà<x÷•@<ykã <xŸC <xÔþ <xž"@<yV§<xÝíà<yf{ <y^ <ygS`<yz <y#º`<x¡x<y-\À<x³_€<y­<yxï`<{‰þ <{0 <zð$ <y½"à<y­‰ <y†ú <z@ <y9éÀ<|¢^`<'xÕ@<ƒ'œ`<~b9€<{+8à<}¶À<… <{Èý`<z( <y²' <z?C <{"MÀ<{´[`<y÷(@<yýiÀ<yÆ<z8=€<zE <z…1€<zN@<z¢@€<zY`<z¢0 <yðŠ@<zR¸€<y÷ <z`«à<z9ÁÀ<z‡‹€<zer<{
×@<z"¡À<zÚNÀ<z–@<{/ <z'‡à<{ž@<{jû <~.­ <}Í«`<{äöÀ<z–Øà<{"–€<zš®@<zƒà<z`oÀ<{1oÀ<{BP@<{`W@<zÚ <zòuÀ<zPã<{9) <}<ƒ;º`<å9À<}?Ý`<{…B`<{€N€<zç-`<{v,<{-3 <{M'à<zÅó<{uâ@<{'ÂÀ<}Ôc <ÌÁà<}ÑÀ<{^V <{ú‰<{>ª <{³d€<{ÇÉ <{Ü¿<{—Œ <{ùS<{Š²`<|oä`<ÐÏ <ƒ¶p`<'Ÿ«à<~]% <{êš@<| l <|{€<| K <|ä <|¬@@<|Lgà<|X'@<|oÑ@<}=<|€ <|Ëg<|Xæ <}w0€</X@<€Û <}HÄ <}<Ö`<|e†€<|ÃÞà<|ú <}"!À<|ïç@<}cU <}šìà<*x@<'"	 <€`<}7J <}R`<|µQÀ<}*~€<|×`<}X±<}.þ <}…¶€<}
@<}Øõà<}›@<}˜Ìà<|î <}e]À<}&Ñà<}‰6<}'	€<~]`<~Æë€<€Ü¹ <qü@<€ªÝ<€ <– <~Ô$`<~ìÀ<~V3@<+€<C€<·' <€%À<Y<~4ÔÀ<~{Ò`<~k€<~°<@<~£9@<®û<eÀ`<.òÀ<~¸Õ`<% <~ÿƒ`<ÆI <²<‹Z <€PŽ@<–ó@<3é€<'v€<Xsà<€%å@<3|@<×`<Ìý <€Bé <€H€<€hÀ <Æ* <[e<~Ó×`<€)à< V <'¾}@<¥þ <€G« <à<îP <²€<€'Æ`<€i†À<€=€<€B|@<.ÀÀ<€Ù– <€_– <€#‹À<€¬<ñÐÀ<ƒ|›à<"¼ <€" <€J€<*Þ<Z <' <€'ý@<€³'À<€z<€é¥ <€æBà<€Â=`<€ð!à<w'À<	š€<Q+ <€ÇS <Å <€ëÉà<X <€¸a@<€Ýˆ<€®}€<I<‡ò <•ä <€Úu <;ÿÀ<žÍà<'̀<´-À<_¾€<€ËQ`<S' <!&À<ž¨À<( <`ý€<‰õ <'4¤À<¶Œ`<'e <àÑ`<'Sç@<'"@<'5Ó <"û <ÙÇà<ƒqö€<ˆ½S <Šnπ<‡.`<ƒÕ.`<ƒ·6<"§ßÀ<ƒµÀ<'º€<'snÀ<'Xâà<'Ö3 <ƒ]L`<ƒ"Æ`<'Ôà<ƒ¢ <']_À<'‹›À<'+Ëà<'˜ê€<'oV<ƒ" <ƒQD <ƒõðà<ƒzh<ƒ3U€<'ÕˆÀ<ƒF…à<ƒÅ/ <"ƒ<'ûú<ƒ8ÞÀ<ƒ@<ƒÕJ <"<à<…Ä0À<"8i <ƒÝ" <ƒyæ <ƒÌ <…Z <‡²òà<…µÙ@<"™ <ƒ}bà<"Là<"0n€<"‹Î <"Äç€<‡/À<ˆŠÄ`<†C> <…9ƒ <…Í€<"÷° <…¹½À<†G€<ˆu‡`<Š$æà<‡Å? <…/'à<…WL@<"Çâ@<…–±`<†M/ <‡ր<†Q°`<†Wf`<†!ÿ€<‡+<‡"€<ˆ5…à<‰h;<ˆg`<† '<†ýA <‡"é@<‡«Æ<‡c€<ˆKò€<‰	ò€<ˆ6†€<†ø
€<ˆBå@<‡ <‰ûà<ŽNt`<¢$à<° <â\ <¿u <Ý8 <&$À<Ž
-@<ôá <ŒÍ7 <Šäv <Œ¤@<‰µ€à<ˆ¶^ <ˆƒï€<‹zx€<'!{ <•XË <"˱@<»`<Ž½3€<Œä¶À<‰Æ¸€<Œ=š <Œ'>À<Št <‰dÕ<Žh¶ <"\ç@<"ò`<'^¬ <'[+<"÷ <–ãñÀ<•Ü`<J€<‹y_`øø<…7dà<ˆŠ<\¯ <†…f <zՐ<uŸÀÀ<ssHà<t\'`<uÈà<|— <}ˆ% <vzê <r¹€<re@à<x}w <'ü`<€Zµ@<v¡À<tšf<t™i <wúà<u¾¶ <p˟`<oF <pU`<uœFÀ<'e± <ƒ¡¯à<xÇE<yr; <ѹ <~qz€<zè`<|ö€<v€w <q¿Ö <oӞ<p?ý`<qT`<rK» <x,è <~g®@<€äL€<c´<–Þ <"2`<‡Þq€<zc<u5<@<}§%`<‡0š<€¹Ñ <vlÏ<;‹@<q <–ð£ <'Éq`<`úà<€½eà<rÿºÀ<q™xÀ<tâ <r—R`<rì!à<w½&@<2P€<ƒJ/€<~ªº<yžŽ <"* <Ž¶á <…}ú€<yê<sØÇÀ<x'ÇÀ<$y€<yL1à<qsÀ<l« <o0Õà<v°L@<…z@<'±õ <'wX€<<) <rü:à<mz`<m'â <rQG`<~/öÀ<€?à<uó(€<ps	<pm@<táÿ@<z°a`<uŠ`<vD˜ <uƒHÀ<pHúÀ<q\]`<uš÷@<vĀ<sð; <p³šà<nÌÃ<n§Ž <pñـ<r\±à<pTx <m—FÀ<nÈß`<q†_à<qba€<oë†à<q)8<qÀX@<u2 à<vÜ÷`<r*`<oöû`<qu€<o–‹`<kÀ<jn`<m£'@<pà<q"; <p‹	@<m
D€<l9&<l÷ <n7é`<oà<oIŒ€<o.À<nyj <n8 <ms• <mè« <o=, <p¨¿<qx‹À<s•Ú`<tX€<tø`<s£íà<tĬà<v@<v׀<t¶7`<tƒ@<tµ <sçýÀ<sú@<qƈ<mê¹ <m¹à<n	V€<oÚ@<p3Â@<q @ <q£YÀ<r¾|À<rsà<p®yÀ<p[€<o®»à<nm¸à<n§€<o1"<n4$<l'áÀ<mÒ¨à<oÛW`<o'&<l›)<l>`<k2­À<iõÒ <i˜Ýà<jÆÀ<j}"`<j˜® <iù{ <hÉT <h¸Ï`<k¸ÙÀ<k5U€<g²	à<fq» <gKÝ <h²² <icÀ<gú`<fø'À<fjé<fê€<fÂـ<g£1à<hUí <g¸W <fÊò`<f˜à<eÀá€<g;À<g›¾À<fþÚ@<fBÁÀ<f¦2€<fΫ <gmp <g•Œ`<g*¾À<f&[@<fçà<fÇ#À<fۀ<fwN<fق<f…¬ <g/`<g²û<hšÓ<iJæ@<jÀÀÀ<lÆ<`<nÁ¢`<oøj`<q«¿À<uÅX€<}j<}@­@<x¢-@<xü@<|²¼ <~Œ'À<|·—@<z åà<{aI <{"™ <yÇ, <wtÿ€<uÆÌ <s¦Ï@<qÜû <oXt@<o…ú@<q½v <s¡n<s÷Òà<tϳà<u¾Gà<v\£`<tö§ <tvù <tü <só( <s!h <rò2 <r—2 <rÅæ`<r/?À<rÑÀ<q"ã€<qÕk<q®<oP'`<mè‡à<n5a<l™A <kÍÌ`<jË?€<jt`<iÓ) <iymà<hŸÌà<hÁÐ <gйÀ<hNÌ@<lqà<pœðÀ<l!1 <gÀ<fڗ<g;À<fn6`<gi<gu <gµg <f¹#À<g	§à<i%ä€<kbX <h€" <fŠc<eë`<fp] <fN—€<fQ`<fO <ftT€<fT@<fXà<f£ì <ixãÀ<oèø€<o5·@<hj<g(ÎÀ<fhP <f\©€<f$ <fKo@<eøÙÀ<f)8À<fFÏ`<g¯ <g;>€<i:áÀ<icL@<iN`<k"kÀ<lXâÀ<jȵ<kp¾ <kŒ"@<lq <l³ <lÔKÀ<lŒ*<mð <mF <oü5`<r¾ÆÀ<rŸ›@<nPn`<lå' <kX» <jр<h§ú <gÿà<g"À<hX <hÜÝ`<iËö <iΎ<j:7 <jW€<k8ô <kpà<kWN`<ks€<kOà€<j´g <j·f<jDÿà<j‡Ð@<i þ <iõB`<i¤bà<ij:`<h›õ<hÒ¾À<j—'<n¿`<kµ© <i| <gü³<gàþ@<gŽC <gd‰ <f¿A <g`<f¸<fÇ@<f%'`<f5 <eîo@<fZà<eý€<fwVÀ<f†\À<g"á <fÁà<f֍`<fY5€<f•›à<f ÓÀ<h"€<gÞo <fÿÔ`<fŒ <f¶§ <fG¨<f7×<eúJà<fだ<h,,À<hëa`<gM <fxŒ€<eúà€<f+à <eØî<fY'<eãw@<f
²à<eÏÚ`<f2 <eÇã@<f"<eÙ7 <f²ª`<eâŽ`<f;f€<f)'<fvW@<f`<fP•à<f<à<f³— <fN" <fw¡à<f¿ <f`éà<fk´à<g3@<gl'<gQ@€<frÅ <fA<fM° <fûy <gO<g—`<g]² <hGÀ<g <fˆóÀ<eùÀ<fz‡<fA <f£½à<fËK<gU»€<fE¹ <gÀ`<hŽÂ <h»O <fºÚà<ftq€<fCà<f£À<fl€<fxP`<fO1à<f:€<fÚùà<gmÀ<f¶0à<hc`<igö`<h/à<f}ZÀ<f}Û <f2¶€<g.À<fÀ`<f¢DÀ<fõ<fÂà<f$ä`<f¯P <g
`€<g`<g™V <gvž€<fRÓÀ<f'$ <g
Õ <g´à<f¾¥à<fÏZ@<fd•<gu†à<f¬( <f¢Ý <fþ€<fæ˜@<f[~<f" <fr`<fà<fs{ <fæ!à<fn•€<fÙõ <f†# <f¼»<f@Pà<fù]<f|l@<fé`<f³Ô <g
E<fåü<g@<g?à€<kQµ <nªúÀ<kuŒ<gšÐ <gÙÝÀ<gïˀ<iÝ"à<iõçà<h'
à<gŒ" <g7ŽÀ<føl@<gyÓ`<gXê€<h>`<hEZ€<gî(<gOJÀ<g­<<gkp <gȚ€<ggúÀ<gUà<gk€<g¶€<h"Ë <hH `<gђà<h¹ <gÖ5 <h€<gÐÞ@<hÚ<gэ€<gÿ€<g\
`<g±ÛÀ<gvÙ`<hg'<i3Ü <htE <g¯Çà<gõÚÀ<goـ<gÅë@<g"Ê <gÜ°À<gÂê<hC <g"`<g– À<gƒrÀ<h¼À<h̀<hÒ!@<k <mb× <j4î<hx€<gmßÀ<gɋ<gÀ¤ <hg<gà:à<h1öà<gòp <h+ <g¦]@<h¯»€<iýÌÀ<ioêÀ<gè <h	1`<gã§@<h
mà<gÎz`<h&o@<gÜà<h|i@<gÐ̀<gùqÀ<g©¯À<huR`<i¨ÚÀ<mî <m A<im8 <h'`<hzã`<iö<hÙZ@<hÉÒ<j]À<j
<j'@<iÿ`<iB <iۀ<i» <h¡
`<i[®À<i_`<k9^ <j¡e@<h–2à<hMNà<h»à<gÿŠ <h5`<gîˆ<h‰`<h涠<hàæà<hµI€<i.w <jõ
<n?ò <lxvà<iv <häã€<i:¶<io>À<ilà<iuL <iÏF <hï•À<i"Ù@<héЀ<iªà<hµ©À<i,@<hÎ	<i¬€<j$µ@<juwà<hô…<iÉÀ<ižlà<k|<jÍÒ <j(…€<iŠœ <juà<iÏ·`<iû€<i4¾à<iE³@<hìc€<iRà<iŒÙ <k\š <mÙù€<mQ;À<j"U <j$Р<iä˜À<jà<i¥K€<i¸Ù <i'Á<j0{à<jTà<j]z@<j.ü`<jLÀ<iéÀ<j$A@<jå <jt)À<j"ùà<j˜Â€<jyáÀ<ju°À<j.óà<j‹%à<ji÷à<jpB <jU&<köÍ@<l›‹€<mXE <m/­@<l.O€<k#¿à<kK@<jV^ <j¢)€<j˜, <k1À<kãހ<l' <jÄ_`<kW@<k¡ <k6?À<jé¹`<kã <kYd <k·Æ<kxFà<kÒ`<jÂ|`<jޑà<jÒ€<kŽC <lÄ.À<mÛnÀ<nÌ <nrÎ <meÏ <kÔ£ <kU<kÄ]@<kþ´à<l(mÀ<jüÙ@<jïôà<jÄv<k‡ñ<k£Â <lýþÀ<m=ÞÀ<lŽ`<kâ÷<l&? <l:ǀ<k¼€<kÆà<l<k¨2 <kñå <lä`<lÇÐÀ<mé½<nkÀ<m	3 <m% <li™ <kë"<k"À`<kgk`<k^À@<l\"à<m <mÜØ<mPÀ<l÷`<mí÷ <nVҀ<mˆ <m~5 <lÉV`<mnÄ <l° <lÝd`<lxE <lñ[ <lpÿÀ<m@d€<niÀ<oªC<nü" <m&@<l's@<m\
@<maŽ <lÒ¾@<l2`<lû@ <lèÛ@<móæ€<mñ@<mÑà<l½0À<lÀ"à<mI€<oöà<oÝ <nþ <müô <n˜š€<m­Ÿ€<mXü <mIñ<n+Šà<nl*<o•€<nëÀ<nfVÀ<m¼^@<mü¯`<nF' <n9µ€<nxÀ<nñ7 <m±¯ <m»€<m-l <mw`<lŸ'<mkÏ <m3 <mqê<m<F@<m1‹@<mÀ€<m`‡`<mDÆ@<n«U <p" <qå&À<r¼MÀ<r:Z <qXQÀ<p¼¡à<pkÀ<p(j <o†› <oÜc <o9à<oUPÀ<nh~€<nl`<n‹ <o7 <nr <oLÀ<o'7@<oÕÀ<nÃm <n¶"à<nœQ€<p‹<p/ǀ<o <n:â <o)­À<o·)à<p5¢€<p‹À<p#¶<o"É <o¤ˆ <pA€<p4…@<p9<p@;À<p@ <oï‰@<ohˆ`<pi¦ <ps÷ <p7 <q—€<q¾r <q#`<p÷ì`<pÅÐà<p"áÀ<p`·`<p¨@<p"Œ<pÁ `<pæh€<q`N<píÅ <qrà<q6U <qö÷€<r7Õ <qògà<q$`à<qº <rÐSà<r}½`<q^€<q«OÀ<që" <r N€<ql} <q~@<p¹H`<qyä <r¹<rSÀ<q' <q°`<qmS <rç× <rsE <q¡À<pûÀ<pš	 <pÿ <q–¬à<qÏ`<p"`<pÍ£ <q†‹`<q]¬<qUà<pÇo<qW¶À<qe^à<rb <râ-à<rà(`<qÓª <r9ó <so <v™·€<x€€<wáUà<u«²`<ta€<s½à<rwKÀ<qá+`<qëþ`<rƒ <rO <rc<s…[`<sCšÀ<sÍÀ<s§ <ryO <rJ@<rÐý@<r…:à<r-Ø`<q'k@<q¤`<r2¼@<s<t€<t%6À<r¦4<rO«<rоÀ<s¥ˆ <rï@à<sT<s/H@<ræà<r'+À<r­ð <sý`<sÖR<tͅÀ<tý?@<rèJ€<r¿§à<rÚèÀ<s`<rÌQ<s2¢à<röD@<sé[À<t€<t|çà<rê¸à<rð¶à<s+à<s{ <sF`<s©­`<sDÀÀ<râ:`<r ÿ€<rð; <sc <sù;à<u¯øÀ<uÔ`<s¡<s²– <s<tÛ@<u <t²… <sPû€<s£-À<t]P <u
ð <tÞ<s¦@<sÆà<t?ÓÀ<szŠ`<s©e <tpڀ<uل€<uŸ`<uñ… <y3Á<x&_à<t¼7€<t—Z<uÒ¿À<zWò<{$J <x{Q`

==> anc/LateM_Spectra/2M_1320+0957.fits <==
SIMPLE  =                    T / Written by IDL:  Fri Sep 27 15:45:31 2013      BITPIX  =                  -32 /Real*4 (floating point)                         NAXIS   =                    2 /                                                NAXIS1  =                 3594 /Number of positions along axis 1                NAXIS2  =                    3 /Number of positions along axis 2                EXTEND  =                    T /Extensions may be present                       ORIGIN  = 'Institute for Astronomy' /                                           TELESCOP= 'NASA IRTF'          /                                                INSTRUME= 'SPeX, IRTF Spectrograph' /                                           OBSERVER= 'Your_Name'          /                                                OBJECT  = '2MASS_J13204159+0'  /                                                IRAFNAME= '2MASS_J13204159+0_stacked_tellcor_merged' /                          TIME_OBS= '13:38:45.572054'    / Average UT TIME OF ACQISTION ('hh:mm:ss.ss')   DATE_OBS= '2013-03-07'         / UT DATE OF ACQUISITION ('yyyy/mm/dd')          ITIME   =        120.000000000 / INTEGRATION TIME IN SECONDS                    CO_ADDS =                    1 / NUMBER OF INTEGRATIONS                         NDR     =                   32 / Number of Non-Destructive Reads                SLOWCNT =                   20 / Number of Slow Counts                          TABLE_MS=        512.452000000 / msec to clock out array                        ROTATOR =        252.760000000 / Rotator_Mechanical_Angle; pos=505522           POSANGLE=        34.4800000000 / Average Sky_Position_Angle                     SLIT    = '0.3x15  '           / menu=2,pos=89000                               GRAT    = 'ShortXD '           / menu=0,pos=719950                              PLATE_SC=       0.150000000000 / PlateScale arcsec/pixel                        RA      = '+13:20:42.69 '      / Right Ascension                                DEC     = '+09:57:49.9 '       / Declination                                    HA      = '+00:59:28.912000'   / Average Hour Angle                             AIRMASS =        1.05005000000 / Average Air Mass                               EPOCH   =        2000.00000000 / Epoch                                          MODENAME= 'ShortXD '           / Spectroscopy mode                              FLAT    = 'flat271-275.fits'   / Flat field image                               NAPS    =                    1 / Number of apertures                            NORDERS =                    1 / Number of orders                               ORDERS  = '0       '           / Order numbers                                  START   =                    0 / Array column of first FITS array column        STOP    =                 3593 / Array column of last FITS array column         SLTH_PIX=        100.000000000 / Slit height in pixels                          SLTH_ARC=        15.0000000000 / Slit height in arcseconds                      SLTW_PIX=        2.00000000000 / Slit width in pixels                           SLTW_ARC=       0.300000000000 / Slit width in arcseconds                       APPOSO03= '3.66775 '           / Aperture positions (arcsec) for order 03       APPOSO04= '3.66232 '           / Aperture positions (arcsec) for order 04       APPOSO05= '3.66274 '           / Aperture positions (arcsec) for order 05       APPOSO06= '3.65745 '           / Aperture positions (arcsec) for order 06       PSFRAD  =        1.90000000000 / Optimal extraction PSF radius in arcseconds    APRADIUS=        1.50000000000 / Aperture radius in arcseconds                  BGSTART =        2.20000000000 / Background start radius in arcseconds          BGWIDTH =        2.00000000000 / Background width in arcseconds                 BGORDER =        0.00000000000 / Background polynomial fit degree               WAVECAL = 'wavecal276-278.fits' / Wavecal file used for wavelength calibration  XUNITS  = 'um      '           / Units of the X axis                            YUNITS  = 'ergss-1cm-2A-1'     /Units of the Y axis                             XTITLE  = '!7k!5 (!7l!5m)'     / IDL X title                                    YTITLE  = '!5f!D!7k!N!5 (ergs s!E-1!N cm!E-2!N !5!sA!r!u!9 %!5!n!E-1!N)' / IDL YVERSION = 'v3.4    '           / Spextool version                               RES     =        2000.00000000 / Average spectral resolving power               DISPO03 =    0.000537551000000 / Dispersion (um pixel-1) for order 03           DISPO04 =    0.000403223000000 / Dispersion (um pixel-1) for order 04           DISPO05 =    0.000322738000000 / Dispersion (um pixel-1) for order 05           DISPO06 =    0.000269216000000 / Dispersion (um pixel-1) for order 06           DAIRMASS=           -0.0173833 / Average airmass difference between std and obj HISTORY The output FITS files contain a 3-D array of data consisting ofsets of  HISTORY  triplet arrays of data for each aperture and each order,where each tr  HISTORY iplet is composed of an array for the wavelength,an array for the flux  HISTORY , and an array for the error. The tripletsfor each aperture are stacke  HISTORY d behind one another, followed bythe triplets for the next order, etc.  HISTORY  If no orders have beenskipped or deslected in the extraction process,  HISTORY  the contents ofaperture Y in order X can be found as follows:lambda =  HISTORY array[*,0,( X - (smallest order number))*naps + (Y-1)], flux   =array[  HISTORY *,1,( X - (smallest order number))*naps + (Y-1)], error  =array[*,2,(   HISTORY X - (smallest order number))*naps + (Y-1)]  Forexample, for an SXD fil  HISTORY e with two apertures, the wavelengtharray for aperture 1 in order 3 is  HISTORY  located in array [*,0,0], theflux is in array [*,1,0] and the error i  HISTORY s in array [*,2,0]. Foraperture 2, the wavelength is in array [*,0,1],  HISTORY  the flux is inarray [*,1,1] and the error is in array [*,2,1]. For or  HISTORY der 4,the flux for aperture 1 is in array [*,1,2], while the flux fora  HISTORY perture 2 is in array [*,1,3]. For order 5, the fluxes for thetwo aper  HISTORY tures are in arrays [*,1,4] and [*,1,5], etc.  Thespectra have been co  HISTORY rrected for non-linearity.                                              HISTORY                                                                         HISTORY Xcombspec History                                                       HISTORY                                                                         HISTORY The spectra were combined using a Robust Weighted Mean.  The robust     HISTORY threshold was 8.00000.  The files spectra0251.fits, spectra0252.fits,   HISTORY spectra0253.fits, spectra0254.fits, spectra0255.fits,                   HISTORY spectra0256.fits, spectra0257.fits, spectra0258.fits,                   HISTORY spectra0259.fits, spectra0260.fits, spectra0261.fits,                   HISTORY spectra0262.fits, spectra0263.fits, spectra0264.fits,                   HISTORY spectra0265.fits, spectra0266.fits, spectra0267.fits,                   HISTORY spectra0268.fits, spectra0269.fits, spectra0270.fits were combined.     HISTORY  Aperture 01 Info: The scale factors were determined using order 04.    HISTORY The scale factors are 1.01554, 1.23063, 0.970656, 0.950503, 1.00715,    HISTORY 0.976584, 1.02625, 0.940999, 0.950897, 1.13481, 1.09543, 1.11322,       HISTORY 1.03046, 1.01063, 1.05584, 1.00032, 0.948579, 0.953718, 0.915252,       HISTORY 0.918168.  The median RMS deviation in each order is 0.0466774,         HISTORY 0.0488921, 0.0485111, 0.0475895.    The spectral shapes have been       HISTORY corrected.                                                              HISTORY                                                                         HISTORY Xtellcor History                                                        HISTORY                                                                         HISTORY This spectrum was telluric corrected using the telluric correction      HISTORY spectra 2MASS_J13204159+0_tellcor_tellcor.fits.  The B and V            HISTORY magnitudes of HD121880 are 7.64900, and 7.59100 respectively.  The      HISTORY velocity shift of Vega is 28.9243 km s-1.  The Vega model was           HISTORY modified using the deconvolution method.  The maximum deviation and     HISTORY rms deviation between the modified Vega model and the data over the     HISTORY kernel wavelength range are 3.05805 % and 1.02857 %, respectively.      HISTORY The telluric correction spectra for aperture 01 were shifted by         HISTORY -0.134624, -0.00158375, -0.190910, 0.00834195 pixels.                   HISTORY                                                                         HISTORY Xmergeorders History                                                    HISTORY                                                                         HISTORY This merged spectrum was derived from aperture 01 of file               HISTORY 2MASS_J13204159+0_tellcor.fits.  The scaled factors for orders 3, 4,    HISTORY 5, 6 are 1.00000, 1.00000, 0.974166, 0.960321 respectively.             END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             ?oº=?oÌ?oÝÜ?oï¬?p{?pK?p%?p6é?pH¸?pZ‡?plT?p~#?pñ?p¡À?p³Ž?pÅ\?p×*?pè÷?púÅ?q'?q_?q0,?qAù?qSÆ?qe"?qw_?q‰,?qšø?q¬Å?q¾'?qÐ\?qâ(?qóô?r¿?r‹?r)V?r;!?rLì?r^·?rp'?r'L?r"?r¥á?r·«?rÉv?rÛ@?rí
?rþÔ?s?s"g?s4/?sEù?sWÂ?si‹?s{T?s?sžå?s°®?sÂv?sÔ??sæ?s÷Î?t	–?t^?t-%?t>í?tP´?tb|?ttC?t†
?t—Ñ?t©—?t»]?tÍ$?tÞê?tð±?uw?u=?u&?u7É?uIŽ?u[S?um?u~Þ?u£?u¢h?u´-?uÅò?u×·?ué{?uû@?v
?vÇ?v0Œ?vBP?vT?ve×?vw›?v‰^?v›"?v¬å?v¾§?vÐj?vâ-?vóð?w³?wu?w)8?w:ú?wL¼?w^?wp@?w'?w"Ã?w¥…?w·F?wÉ?wÚÉ?wìŠ?wþK?x?x!Í?x3?xEM?xW?xhÎ?xz?xŒO?xž?x¯Ï?xÁŽ?xÓN?xå
?xöÌ?y‹?yK?y,
?y=É?yOˆ?yaF?ys?y"Ä?y–?y¨??y¹þ?y˼?yÝz?yï8?zõ?z³?z$q?z6.?zGê?zY¨?zke?z}"?zŽß?z ›?z²X?zÄ?zÕÑ?zç?zùJ?{?{Á?{.}?{@8?{Qô?{c°?{uk?{‡'?{˜â?{ª?{¼W?{Î?{ßÍ?{ñ‡?|B?|ý?|&·?|8q?|J+?|[æ?|mŸ?|X?|'?|¢Ì?|´…?|Æ??|×ø?|é±?|ûk?}
$?}Ý?}0"?}BM?}T?}e¾?}ww?}‰/?}šç?}¬Ÿ?}¾W?}Ð?}áÆ?}ó~?~5?~í?~(¤?~:[?~L?~]Ê?~o?~8?~'í?~¤¤?~¶[?~È?~ÙÈ?~ë~?~ý4?ê?  ?2V?D?UÁ?gv?y,?Šá?œ–?®L?À?Ѷ?ãk?õ?€j?€D?€?€ù?€&Ó?€/¬?€8†?€A`?€J:?€S?€[î?€dÈ?€m¢?€v{?€U?€ˆ/?€'?€™â?€¢»?€«•?€´n?€½H?€Æ!?€Îú?€×Ó?€à¬?€é…?€ò^?€û7??é?Â?š?'s?0L?9%?Aý?JÖ?S¯?\‡?e`?n8?w?é?ˆÁ?'™?šq?£I?¬!?´ù?½Ñ?Æ©?Ï?ØY?á1?ê	?òà?û¸?'?'
g?'??'?''î?'0Å?'9?'Bt?'KL?'T"?'\ù?'eÐ?'n¨?'w?'€V?'‰-?''?'šÛ?'£²?'¬‰?'µ_?'¾6?'Ç
?'Ïä?'غ?'á'?'êg?'ó>?'ü?ƒë?ƒ
À?ƒ—?ƒm?ƒ(C?ƒ1?ƒ9ð?ƒBÆ?ƒKœ?ƒTr?ƒ]H?ƒf?ƒnô?ƒwÊ?ƒ€ ?ƒ‰v?ƒ'L?ƒ›!?ƒ£÷?ƒ¬Í?ƒµ£?ƒ¾w?ƒÇM?ƒÐ"?ƒØø?ƒáÍ?ƒê£?ƒóx?ƒüM?"#?"
ø?"Í?"¢?"(w?"1L?":!?"Bö?"KË?"T ?"]u?"fJ?"o?"wó?"€È?"‰œ?"'q?"›F?"¤?"¬ï?"µÃ?"¾˜?"Çl?"ÐA?"Ù?"áé?"ê¾?"ó'?"üf?…:?…?…ã?…·?…(‹?…1^?…:2?…C?…KÚ?…T®?…]?…fU?…o)?…wý?…€Ð?…‰¤?…'x?…›K?…¤?…¬ò?…µÆ?…¾™?…Çm?…Ð@?…Ù?…áç?…ê¹?…óŒ?…ü_?†3?†?†Ù?†¬?†(?†1R?†:%?†Bø?†KË?†Tž?†]p?†fC?†o?†wé?†€»?†‰Ž?†'a?†›3?†¤?†¬×?†µª?†¾|?†ÇO?†Ð!?†Øô?†áÆ?†ê˜?†ój?†ü=?‡?‡
á?‡³?‡…?‡(W?‡1*?‡9ü?‡BÎ?‡K ?‡Tq?‡]B?‡f?‡næ?‡w¸?‡€Š?‡‰[?‡'-?‡šÿ?‡£Ð?‡¬¢?‡µt?‡¾E?‡Ç?‡Ïè?‡Øº?‡á‹?‡ê]?‡ó.?‡ûÿ?ˆÑ?ˆ
¡?ˆr?ˆC?ˆ(?ˆ0æ?ˆ9·?ˆBˆ?ˆKY?ˆT*?ˆ\û?ˆeÌ?ˆn?ˆwn?ˆ€??ˆ‰?ˆ'á?ˆš²?ˆ£ƒ?ˆ¬S?ˆµ$?ˆ½õ?ˆÆÅ?ˆÏ•?ˆØf?ˆá7?ˆê?ˆòØ?ˆû¨?‰y?‰
I?‰?‰ê?‰'º?‰0‹?‰9[?‰B+?‰Jü?‰SÌ?‰\œ?‰em?‰n=?‰w
?‰Ü?‰ˆ¬?‰'|?‰šL?‰£?‰«ì?‰´¼?‰½Œ?‰Æ\?‰Ï,?‰×ü?‰àÌ?‰éœ?‰òk?‰û;?Š?ŠÛ?Šª?Šz?Š'J?Š0?Š8è?ŠA¸?ŠJ‡?ŠSW?Š\&?Šdö?ŠmÅ?Šv•?Šd?Šˆ3?Š'?Š™Ò?Š¢¢?Š«q?Š´@?Š½?ŠÅß?ŠÎ®?Š×}?ŠàL?Šé?Šñé?Šú¹?‹ˆ?‹W?‹&?‹õ?‹&Ä?‹/"?‹8b?‹A1?‹Iÿ?‹RÎ?‹[?‹dl?‹m;?‹v
?‹~Ø?‹‡§?‹v?‹™E?‹¢?‹ªá?‹³°?‹¼~?‹ÅM?‹Î?‹Öê?‹ß¹?‹è‡?‹ñV?‹ú$?Œó?ŒÁ?Œ?Œ^?Œ&,?Œ.û?Œ7É?Œ@—?ŒIf?ŒR4?Œ[?ŒcÏ?Œlž?Œul?Œ~:?Œ‡?ŒÖ?Œ˜¤?Œ¡s?ŒªA?Œ³?Œ»Ý?ŒÄ«?ŒÍy?ŒÖG?Œß?Œçã?Œð±?Œù?M??é?µ?%ƒ?.Q?7??í?Hº?Qˆ?ZV?c$?kñ?t¿?}?†[?(?—ö? Ã?©'?²_?»,?Ãú?ÌÇ?Õ"?Þa?ç/?ïü?øÊ?Ž—?Ž
e?Ž2?Žÿ?Ž$Í?Ž-š?Ž6h?Ž?5?ŽH?ŽPÐ?ŽY?Žbj?Žk7?Žt?Ž|Ò?Ž…Ÿ?ŽŽk?Ž—9?Ž ?Ž¨Ó?Ž± ?Žºm?ŽÃ:?ŽÌ?ŽÔÕ?ŽÝ¢?Žæo?Žï<?Žø	?Ö?	£?p?=?$
?,×?5¤?>q?G=?P
?X×?a¤?jq?s=?|
?"×?¤?–q?Ÿ>?¨?°×?¹¤?Âq?Ë>?Ô
?Ü×?å¤?åã?ðŽ?û9?ã?Ž?8?%ã?0?;8?Eâ?P?[7?eá?p‹?{5?…ß?‰?›3?¥Ü?°†?»/?ÅØ?Ð'?Û+?åÔ?ð}?û'?'Ð?'y?'"?'%Ê?'0s?';?'EÅ?'Pm?'[?'e¾?'pf?'{?'…¶?'^?'›?'¥®?'°V?'ºþ?'Ŧ?'ÐM?'Úõ?'å?'ðD?'úì?'"?':?'á?'%‰?'0/?':Ö?'E}?'P$?'ZÊ?'eq?'p?'z¾?'…e?'?'š²?'¥X?'¯þ?'º¥?'ÅK?'Ïñ?'Ú—?'å=?'ïâ?'ú‡?"-?"Ó?"x?"%?"/Ã?":i?"E?"O³?"ZX?"dý?"o¢?"zG?""ì?"'?"š6?"¤Ú?"¯~?"º#?"ÄÇ?"Ïl?"Ú?"ä´?"ïY?"ùý?"¡?"E?"é?"$?"/1?"9Õ?"Dx?"O?"YÀ?"db?"o?"y©?""L?"Žð?"™"?"¤6?"®Ù?"¹|?"Ä?"ÎÂ?"Ùe?"ä?"îª?"ùM?•ï?•'?•3?•#Ö?•.x?•9?•C¼?•N_?•Y?•c£?•nE?•xæ?•ƒˆ?•Ž*?•˜Ì?•£m?•®?•¸°?•ÃR?•Íó?•Ø"?•ã5?•íÖ?•øw?–?–
¹?–Z?–"û?–-œ?–8=?–BÝ?–M~?–X?–b¿?–m`?–x?–' ?–@?–—à?–¢€?–­ ?–·À?–Â`?–Í?–× ?–â@?–ìß?–÷?—?—¾?—^?—!ý?—,?—7<?—AÛ?—Lz?—W?—a¸?—lW?—vö?—•?—Œ4?—–Ò?—¡q?—¬?—¶¯?—ÁM?—Ëì?—ÖŠ?—á)?—ëÇ?—öe?˜?˜¡?˜??˜ Ý?˜+{?˜6?˜@·?˜KU?˜Uò?˜`?˜k.?˜uË?˜€i?˜‹?˜•¤?˜ A?˜ªß?˜µ|?˜À?˜Êµ?˜ÕS?˜ßð?˜ê?˜õ*?˜ÿÆ?™
c?™?™?™*:?™4Ö?™?s?™J?™T¬?™_H?™iå?™t€?™?™‰¸?™"T?™žñ?™©?™´)?™¾Å?™É`?™Óü?™Þ˜?™é4?™óÏ?™þk?š	?š¢?š>?š(Ù?š3s?š>?šHª?šSE?š]à?šh{?šs?š}±?šˆL?š'ç?š'?š¨?š²¸?š½R?šÇí?šÒˆ?šÝ"?šç½?šòV?šüð?›‹?›%?›¿?›'Z?›1ô?›<Ž?›G(?›QÂ?›\\?›fö?›q?›|)?›†Ã?›']?››ö?›¦?›±)?›»Â?›Æ[?›Ðõ?›ÛŽ?›æ(?›ðÁ?›ûZ?œó?œŒ?œ%?œ%¾?œ0W?œ:ð?œE‰?œP"?œZ»?œeS?œoë?œz"?œ…?œµ?œšM?œ¤æ?œ¯~?œº?œÄ¯?œÏG?œÙà?œäx?œï?œù¨?@?Ø?p?$?.Ÿ?96?CÎ?Nf?Xþ?c•?n-?xÄ?ƒ\?ó?˜‹?£"?­¹?¸Q?Âè?Í?Ø?â¬?íC?÷Ú?žq?ž
?žŸ?ž"6?ž,Í?ž7d?žAú?žL'?žW(?ža¾?žlU?žvë?ž'?žŒ?ž–­?ž¡D?ž«Ú?ž¶p?žÁ?žË?žÖ3?žàÉ?žë_?žõõ?Ÿ‹?Ÿ!?Ÿ·?Ÿ L?Ÿ*â?Ÿ5x?Ÿ@?ŸJ£?ŸU8?Ÿ_Î?Ÿjc?Ÿtù?ŸŽ?ŸŠ#?Ÿ"¹?ŸŸN?Ÿ©ã?Ÿ´y?Ÿ¿?ŸÉ£?ŸÔ8?ŸÞÍ?Ÿéb?Ÿó÷?ŸþŒ? 	!? µ? J? (ß? 3t? >	? H? S2? ]Ç? h[? rð? }"? ˆ? '­? B? §Ö? ²j? ¼ÿ? Ç'? Ò&? Üº? çN? ñã? üw?¡?¡Ÿ?¡3?¡&Æ?¡1Z?¡;î?¡F'?¡Q?¡[ª?¡f=?¡pÑ?¡{e?¡…÷?¡‹?¡›?¡¥²?¡°E?¡ºÙ?¡Ål?¡Ïÿ?¡Ú"?¡å&?¡ï¹?¡úL?¢à?¢s?¢?¢$™?¢/,?¢9¿?¢DQ?¢Nä?¢Yw?¢d
?¢nœ?¢y/?¢ƒÂ?¢ŽU?¢˜ç?¢£z?¢®
?¢¸Ÿ?¢Ã2?¢ÍÄ?¢ØW?¢âé?¢í|?¢ø?£ ?£
2?£Ä?£"W?£,é?£7{?£B
?£LŸ?£W1?£aÃ?£lV?£vè?£z?£Œ?£–?£¡/?£«Á?£¶R?£Àä?£Ëv?£Ö?£à™?£ë+?£õ¼?¤N?¤
à?¤q?¤ ?¤*"?¤5&?¤?·?¤JH?¤TÚ?¤_k?¤iü?¤t?¤?¤‰¯?¤"@?¤žÒ?¤©c?¤³ô?¤¾…?¤É?¤Ó§?¤Þ8?¤èÉ?¤óZ?¤ýë?¥|?¥
?¥?¥(.?¥2¾?¥=O?¥Gà?¥Rp?¥]?¥g'?¥r"?¥|³?¥‡C?¥'Ô?¥œd?¥¦õ?¥±…?¥¼?¥Æ¦?¥Ñ6?¥ÛÇ?¥æW?¥ðæ?¥ûw?¦?¦—?¦'?¦%·?¦0H?¦:Ø?¦Eh?¦Oø?¦Zˆ?¦e?¦o¨?¦z8?¦"È?¦X?¦™è?¦¤w?¦¯?¦¹–?¦Ä&?¦Î¶?¦ÙE?¦ãÕ?¦îe?¦øõ?§"?§?§£?§#3?§-Ã?§8R?§Bâ?§Mq?§X?§b?§m?§w®?§'=?§ŒÌ?§—\?§¡ë?§¬z?§·
?§Á™?§Ì(?§Ö·?§áF?§ëÖ?§öe?¨ô?¨ƒ?¨?¨  ?¨+/?¨5¾?¨@M?¨JÜ?¨Uk?¨_ú?¨j‰?¨u?¨§?¨Š5?¨"Ä?¨ŸS?¨©â?¨´p?¨¾ÿ?¨ÉŽ?¨Ô?¨Þª?¨é9?¨óÈ?¨þV?©å?©s?©?©('?©3?©=®?©H<?©RË?©]Y?©gç?©rv?©}?©‡"?©'!?©œ®?©§=?©±Ë?©¼Y?©Æç?©Ñv?©Ü?©æ'?©ñ ?©û¯?ª=?ªË?ªY?ª%ç?ª0u?ª;?ªE'?ªP?ªZ¬?ªe:?ªoÈ?ªzV?ª"ä?ªr?ªš?ª¤Ž?ª¯?ª¹ª?ªÄ8?ªÎÆ?ªÙT?ªãá?ªîo?ªøý?«‹?«?«¥?«#3?«-Á?«8O?«BÜ?«Mj?«Wø?«b…?«m?«w¡?«'.?«Œ¼?«—I?«¡×?«¬e?«¶ò?«Á€?«Ì
?«Öš?«á'?«ëµ?«öB?¬Ð?¬]?¬ê?¬ x?¬+?¬5"?¬@ ?¬J­?¬U;?¬_È?¬jU?¬tã?¬p?¬‰ý?¬"Š?¬Ÿ?¬©¤?¬´1?¬¾¿?¬ÉL?¬ÓÙ?¬Þf?¬èô?¬ó?¬þ?­›?­(?­µ?­(C?­2Ð?­=]?­Gê?­Rv?­]?­g?­r?­|ª?­‡7?­'Ä?­œR?­¦ß?­±l?­»ù?­Æ†?­Ñ?­Û ?­æ-?­ðº?­ûF?®Ó?®_?®ì?®%y?®0?®:"?®E ?®O­?®Z:?®dÇ?®oT?®yà?®"m?®Žú?®™‡?®¤?®®¡?®¹-?®Ã¹?®ÎF?®ØÓ?®ã`?®íì?®øy?¯?¯
"?¯ ?¯"¬?¯-9?¯7Æ?¯BS?¯Lß?¯Wl?¯aù?¯l†?¯w?¯ž?¯Œ+?¯–·?¯¡D?¯«Ñ?¯¶^?¯Àê?¯Ëw?¯Ö?¯à?¯ë?¯õª?°6?°
Ã?°P?°Ü?°*i?°4ö?°??°J?°T›?°_'?°i´?°t@?°~Í?°‰Z?°"æ?°žs?°©?°³Œ?°¾?°È¥?°Ó2?°Ý¿?°èK?°òØ?°ýc?±ð?±}?±	?±'–?±2"?±<¯?±G<?±QÈ?±\U?±fá?±qn?±{û?±†‡?±'?±› ?±¦-?±°º?±»E?±ÅÒ?±Ð^?±Úë?±åx?±ð?±ú'?²?²ª?²7?²$Ã?²/P?²9Ü?²Di?²Nö?²Y'?²d?²n›?²y'?²ƒ´?²Ž@?²˜Í?²£Y?²­æ?²¸s?²Âÿ?²ÍŒ?²Ø?²â¥?²í2?²÷¾?³K?³Ø?³d?³!ñ?³,~?³7	?³A–?³L#?³V¯?³a<?³kÉ?³vU?³€â?³‹o?³•û?³ ˆ?³«?³µ¢?³À.?³Ê»?³ÕH?³ßÔ?³êa?³ôí?³÷G?´™?´ë?´=?´,?´9â?´G3?´T…?´a×?´o)?´|z?´‰Ì?´—?´¤n?´±¿?´¿?´Ìa?´Ù²?´ç?´ôS?µ¤?µõ?µE?µ)•?µ6æ?µD6?µQ†?µ^Ö?µl&?µyu?µ†Å?µ"?µ¡d?µ®´?µ¼?µÉS?µÖ¢?µãñ?µñ@?µþ?¶Þ?¶-?¶&|?¶3Ê?¶A?¶Ng?¶[µ?¶i?¶vR?¶ƒ ?¶î?¶ž<?¶«Š?¶¸Ø?¶Æ&?¶Ót?¶àÁ?¶î?¶û[?·©?·ö?·#C?·0?·=Ý?·K*?·Xw?·eÄ?·s?·€]?·ª?·šö?·¨B?·µŽ?·ÂÚ?·Ð&?·Ýs?·ê¿?·ø
?¸V?¸¢?¸î?¸-9?¸:…?¸GÐ?¸U?¸bg?¸o±?¸|ü?¸ŠG?¸—'?¸¤Ý?¸²(?¸¿r?¸Ì½?¸Ú?¸çR?¸ôœ?¹ç?¹1?¹{?¹)Ä?¹7?¹DX?¹Q¢?¹^ì?¹l5?¹y?¹†È?¹"?¹¡[?¹®¥?¹»î?¹É7?¹Ö€?¹ãÈ?¹ñ?¹þZ?º£?ºë?º&4?º3|?º@Å?ºN
?º[V?ºhž?ºuæ?ºƒ.?ºv?º¾?º«?º¸M?ºÅ"?ºÒÜ?ºà$?ºík?ºú²?»ú?»A?»"ˆ?»/Ï?»=?»J]?»W¤?»dê?»r1?»w?»Œ¾?»š?»§K?»´'?»ÁØ?»Ï?»Üd?»éª?»öð?¼6?¼|?¼Á?¼,?¼9L?¼F'?¼S×?¼a?¼nb?¼{¨?¼ˆí?¼–2?¼£w?¼°¼?¼¾?¼ËF?¼ØŠ?¼åÎ?¼ó?½X?½
œ?½á?½(%?½5i?½B®?½Oò?½]6?½jz?½w¾?½…?½'F?½Ÿ‰?½¬Ì?½º?½ÇS?½Ô—?½áÚ?½ï?½üa?¾	¤?¾ç?¾$+?¾1n?¾>±?¾Kó?¾Y5?¾fx?¾s»?¾€ý?¾Ž@?¾›'?¾¨Å?¾¶?¾ÃJ?¾ÐŒ?¾ÝÎ?¾ë?¾øR?¿"?¿Ö?¿ ?¿-Y?¿:š?¿GÜ?¿U?¿b_?¿o ?¿|â?¿Š#?¿—d?¿¤¦?¿±ç?¿¿(?¿Ìi?¿Ù©?¿æê?¿ô*?Àk?À¬?Àì?À)-?À6m?ÀC®?ÀPî?À^/?Àko?Àx¯?À…ï?À".?À n?À­®?Àºî?ÀÈ.?ÀÕn?Àâ­?Àïí?Àý,?Á
l?Á«?Á$ë?Á2*?Á?i?ÁL©?ÁYç?Ág&?Áte?Á¤?ÁŽã?Áœ!?Á©`?Á¶Ÿ?ÁÃÞ?ÁÑ?ÁÞ[?Áë™?ÁøØ?Â?ÂS? '?Â-Ð?Â;?ÂHL?ÂUŠ?ÂbÈ?Âp?Â}D?Š?—¿?¤ý?²:?¿x?ÂÌ´?ÂÙò?Âç/?Âôm?ê?Ãç?Ã$?Ã)a?Ã6ž?ÃCÛ?ÃQ?Ã^U?Ãk'?ÃxÏ?Æ?ÓG?à"?íÀ?úý?ÃÈ9?ÃÕu?Ãâ²?Ãïî?Ãý*?Ä
f?Ä£?Ä$ß?Ä2?Ä?V?ÄL'?ÄYÍ?Äg	?ÄtE?ā€?Ď¼?ěø?Ä©3?Ķn?Äê?ÄÐå?ÄÞ!?Äë\?Äø—?ÅÒ?Å?Å G?Å-'?Å:½?ÅGø?ÅU3?Åbn?Åo¨?Å|ã?Ŋ?ŗX?Ť"?űÍ?Å¿?ÅÌA?ÅÙ{?Åæ¶?Åóð?Æ*?Æd?Æž?Æ(Ø?Æ6?ÆCL?ÆP†?Æ]À?Æjù?Æx3?ƅm?ƒ¥?Ɵß?Æ­?ƺR?ÆNj?ÆÔÅ?Æáþ?Æï7?Æüq?Ç	ª?Çã?Ç$?Ç1U?Ç>Ž?ÇKÆ?ÇXÿ?Çf8?Çsp?ǀ©?Ǎâ?Ǜ?ǨS?ǵŒ?ÇÂÄ?ÇÏý?ÇÝ5?Çên?Ç÷¦?ÈÝ?È?ÈN?È,†?È9¾?ÈFö?ÈT.?Èaf?Ènž?È{Ö?ȉ?ȖE?È£}?È°µ?Ƚì?ÈË#?ÈØ[?Èå'?ÈòÊ?É?É
8?Ép?É'§?É4Þ?ÉB?ÉOM?É\"?Éi»?Évò?Ʉ(?ɑ_?ɞ–?É«Í?ɹ?ÉÆ:?ÉÓq?Éà¨?Éíß?Éû?ÊL?Ê'?Ê"¹?Ê/ï?Ê=&?ÊJ[?ÊW'?ÊdÈ?Êqþ?Ê4?ʌj?ʙ¡?ʦ×?Ê´
?ÊÁC?ÊÎy?ÊÛ¯?Êèå?Êö?ËO?Ë…?Ë»?Ë*ð?Ë8&?ËE\?ËR'?Ë_Ç?Ëlü?Ëz2?ˇg?˔?Ë¡Ò?˯?˼=?ËÉq?ËÖ¦?ËãÛ?Ëñ?ËþE?Ìz?̯?Ì%ä?Ì3?Ì@N?ÌMƒ?ÌZ¸?Ìgí?Ìu"?̂U?̏Š?̜¿?Ì©ó?Ì·(?ÌÄ\?Ìё?ÌÞÅ?Ìëú?Ìù.?Íc?Í—?Í Ë?Í-ÿ?Í;4?ÍHg?ÍU›?ÍbÏ?Íp?Í}7?͊k?͗Ÿ?ͤÓ?Ͳ?Í¿;?ÍÌo?ÍÙ£?Íæ×?Íô
?Î=?Îq?Τ?Î(Ø?Î6?ÎC??ÎPs?Î]¦?ÎjÚ?Îx
?΅@?Βt?Ο§?άÚ?κ?ÎÇ@?ÎÔs?Îá¦?ÎîÚ?Îü
?Ï	@?Ïs?Ï#¦?Ï0Ù?Ï>?ÏK??ÏXr?Ïe¥?Ïr×?π	?ύ<?Ϛo?ϧ¢?Ï´Ô?ÏÂ?ÏÏ:?ÏÜl?ÏéŸ?ÏöÑ?Ð?Ð6?Ði?Ð+›?Ð8Î?ÐEÿ?ÐS1?Ð`d?Ðm–?ÐzÈ?Їû?Е-?Т_?Я'?мÃ?ÐÉõ?Ð×'?ÐäZ?ÐñŒ?Ðþ½?Ñï?Ñ!?Ñ&R?Ñ3"?Ñ@¶?ÑMè?Ñ[?ÑhL?Ñu~?т¯?яá?ѝ?ѪD?Ñ·v?Ñħ?ÑÑØ?Ñß
?Ñì;?Ñùm?Òž?ÒÐ?Ò!?Ò.3?Ò;d?ÒH–?ÒUÇ?Òbø?Òp*?Ò}Z?Ҋ‹?җ¼?Ò¤î?Ò²?Ò¿P?Ò́?ÒÙ²?Òæã?Òô?ÓF?Ów?Ó¨?Ó(Ù?Ó6
?ÓC:?ÓPj?Ó]›?ÓjÌ?Ówý?Ӆ.?Ӓ_?ӟ?Ó¬À?Ó¹ñ?ÓÇ"?ÓÔS?Óáƒ?Óî´?Óûä?Ô	?ÔE?Ô#v?Ô0¦?Ô=×?ÔK?ÔX8?Ôeh?Ôr™?ÔÉ?Ԍú?Ԛ*?Ô§[?Ô´‹?ÔÁ»?ÔÎë?ÔÜ?ÔéL?Ôö|?Õ¬?ÕÜ?Õ
?Õ+=?Õ8m?ÕE?ÕRÎ?Õ_þ?Õm.?Õz]?Շ?Ք½?Õ¡í?Õ¯?Õ¼N?ÕÉ~?ÕÖ®?ÕãÞ?Õñ?Õþ>?Ön?Öž?Ö%Î?Ö2ý?Ö@,?ÖM\?ÖZŒ?Ög¼?Ötì?ւ?֏K?֜{?Ö©«?Ö¶Û?ÖÄ?ÖÑ:?ÖÞj?Öëš?ÖøÊ?×ø?×(?× X?×-‡?×:·?×Gç?×U?×bF?×ou?×|¥?׉Õ?ח?פ4?×±c?×¾'?×ËÁ?×Øñ?×æ ?×óP?Ø?Ø
¯?ØÞ?Ø(
?Ø5=?ØBl?ØOœ?Ø\Ë?Øiú?Øw*?؄X?ؑˆ?؞·?Ø«æ?ع?ØÆE?ØÓt?Øà¤?ØíÓ?Øû?Ù1?Ùa?Ù"?Ù/¿?Ù<í?ÙJ?ÙWL?Ùd{?Ùqª?Ù~Ù?ٌ	?ٙ8?Ù¦g?Ù³–?ÙÀÅ?ÙÍô?ÙÛ$?ÙèS?Ùõ'?Ú°?Úß?Ú?Ú*=?Ú7l?ÚD›?ÚQË?Ú^ú?Úl)?ÚyX?چ‡?ړ¶?Ú å?Ú®?Ú»B?ÚÈq?ÚÕ ?ÚâÏ?Úïþ?Úý-?Û
\?Û‹?Û$º?Û1é?Û??ÛLG?ÛYv?Ûf¥?ÛsÔ?ہ?ێ1?ۛ`?Û¨?Ûµ¾?ÛÂí?ÛÐ?ÛÝK?Ûêz?Û÷©?ÜØ?Ü?Ü5?Ü,d?Ü9'?ÜFÁ?ÜSð?Üa?ÜnN?Ü{}?܈¬?ܕÛ?Ü£
?Ü°9?ܽh?Üʗ?Ü×Æ?Üäô?Üò#?ÜÿQ?Ý€?ݯ?Ý&Þ?Ý4
?ÝA<?ÝNk?Ý[š?ÝhÉ?Ýuø?݃'?ݐU?ݝ"?ݪ³?Ý·â?ÝÅ?ÝÒ??Ýßn?Ýì?ÝùÌ?Þû?Þ*?Þ!Y?Þ.ˆ?Þ;·?ÞHæ?ÞV?ÞcD?Þps?Þ}¡?ފÏ?ޗþ?Þ¥-?Þ²\?Þ¿‹?Þ̺?ÞÙé?Þç?ÞôG?ßv?ߥ?ßÔ?ß)?ß62?ßC`?ßP?ß]¿?ßjî?ßx?߅L?ߒ{?ߟª?߬Ù?ߺ?ßÇ7?ßÔf?ßá•?ßîÄ?ßûò?à	!?àQ?à#€?à0¯?à=Þ?àK
?àX<?àek?àr›?àÊ?àŒù?àš(?à§W?ഇ?àÁµ?àÎä?àÜ?àéB?àör?á¡?áÐ?áÿ?á+/?á8^?áE?áR½?á_ì?ám?ázJ?á‡y?ᔨ?á¡Ø?á¯?á¼6?áÉf?á֕?áãÅ?áðô?áþ$?âS?â'?â%²?â2á?â@?âM??âZo?âgž?âtÎ?âþ?â-?âœ]?⩌?ⶼ?âÃë?âÑ?âÞK?âëz?âøª?ãÙ?ã?ã 8?ã-h?ã:˜?ãGÇ?ãT÷?ãb'?ãoW?ã|†?㉶?ã–æ?ã¤?ã±F?ã¾u?ãˤ?ãØÔ?ãæ?ãó4?äd?ä
"?äÄ?ä'ô?ä5$?äBT?äO"?ä\´?äiä?äw?ä"C?ä's?䞤?ä«Ô?ä¹?äÆ4?äÓd?äà•?äíÅ?äúõ?å%?åV?å"†?å/¶?å<å?åJ?åWF?ådw?åq§?å~×?åŒ?å™8?å¦i?峙?åÀÊ?åÍú?åÛ+?åè\?åõŒ?æ¼?æì?æ?æ*N?æ7~?æD¯?æQà?æ_?ælA?æyr?憣?æ"Ô?æ¡?æ®6?æ»f?æȖ?æÕÇ?æâø?æð)?æýZ?ç
‹?ç¼?ç$í?ç2?ç?P?çL?çY²?çfã?çt?çE?çŽv?盧?ç¨Ø?ç¶
?çÃ;?çÐl?çݞ?çêÏ?çø?è2?èd?è•?è,Ç?ð
?ðÄ?ð0ƒ?ðBB?ðT?ðe¾?ðw}?ð‰:?ðšø?ð¬¶?ð¾t?ðÐ2?ðáï?ðó­?ñj?ñ(?ñ(å?ñ:¢?ñL^?ñ^?ñoØ?ñ•?ñ"Q?ñ¥?ñ¶Ê?ñȆ?ñÚC?ñëÿ?ñý»?òv?ò!1?ò2í?òD©?òVd?òh ?òyÛ?ò‹–?òQ?ò¯?òÀÇ?òҁ?òä;?òõö?ó°?ók?ó+%?ó<ß?óN™?ó`S?ór
?óƒÇ?ó•?ó§9?ó¸ò?óʬ?óÜe?óî?óÿ×?ô?ô#I?ô5?ôFº?ôXr?ôj*?ô{ã?ô›?ôŸS?ô±?ôÂÃ?ôÔ{?ôæ3?ô÷ê?õ	¢?õX?õ-?õ>Ç?õP~?õb5?õsì?õ…£?õ—Z?õ©?õºÇ?õÌ~?õÞ3?õïé?ö ?öV?ö%?ö6Â?öHx?öZ-?ökã?ö}˜?öM?ö¡?ö²¸?öÄm?öÖ"?öç×?öùŒ?÷@?÷õ?÷.ª?÷@^?÷R?÷cÆ?÷uz?÷‡.?÷˜â?÷ª–?÷¼J?÷Íþ?÷ß²?÷ñe?ø?øË?ø&?ø82?øIå?ø[˜?ømK?ø~þ?ø°?ø¢c?ø´?øÅÈ?ø×z?øé,?øúÞ?ù?ùB?ù/ô?ùA¦?ùSX?ùe
?ùv»?ùˆm?ùš?ù«Î?ù½€?ùÏ1?ùàâ?ùò"?úD?úõ?ú'¥?ú9V?úK?ú\¶?únf?ú€?ú'Ç?ú£w?úµ'?úÆ×?ú؇?úê6?úûæ?û
–?ûD?û0ô?ûB£?ûTR?ûf?ûw°?û‰_?û›?û¬½?û¾l?ûÐ?ûáÈ?ûów?ü%?üÓ?ü(?ü:0?üKÞ?ü]Œ?üo:?ü€ç?ü'•?ü¤B?üµï?üǝ?üÙJ?üê÷?üü¥?ýR?ýÿ?ý1¬?ýCY?ýU?ýf±?ýx^?ýŠ?ý›·?ý­d?ý¿?ýм?ýâh?ýô?þÀ?þl?þ)?þ:Ã?þLo?þ^?þoÆ?þq?þ"?þ¤È?þ¶s?þÈ?þÙÉ?þës?þý?ÿÉ?ÿ t?ÿ2?ÿCÉ?ÿUt?ÿg?ÿxÉ?ÿŠs?ÿœ?ÿ­Æ?ÿ¿p?ÿÑ?ÿâÄ?ÿôn@@á@µ@Š@&_@/4@8@@Ý@I±@R†@[Z@d.@m@u×@~«@‡@T@™(@¡ü@ªÐ@³¤@¼y@ÅM@Î!@Öõ@ßÉ@èœ@ñp@úD@@ì@¿@"@&f@/9@8
@@à@I´@R‡@[[@d.@m@uÕ@~¨@‡|@O@™"@¡õ@ªÈ@³›@¼n@ÅA@Î@Öç@ߺ@èŒ@ñ_@ú2@@×@ª@}@&O@/"@7õ@@Ç@Iš@Rl@[?@d@lã@u¶@~ˆ@‡Z@,@˜ÿ@¡Ñ@ª¢@³t@¼F@Å@Íê@Ö¼@ߎ@è`@ñ2@ú@Ö@§@y@K@&@.î@7À@@'@Ic@R5@[@c×@l¨@uy@~K@‡@í@˜¿@¡@ªa@³2@¼@ÄÕ@ͦ@Öw@ßH@è@ðê@ù»@Œ@\@-@þ@%Ï@.Ÿ@7o@@@@I@Qá@Z²@cƒ@lS@u$@}ô@†Å@•@˜e@¡6@ª@²Ö@»§@Äw@ÍG@Ö@Þè@ç¸@ð‡@ùW@'@
÷@Ç@—@%g@.7@7@?×@H¦@Qv@ZF@c@kå@tµ@}…@†T@$@—ô@ Ã@©"@²a@»1@Ä@ÌÐ@՟@Þn@ç>@ð
@øÜ@¬@
{@J@@$è@-¸@6‡@?V@H%@Pô@YÃ@b'@ka@t/@|þ@…Ì@Ž›@—j@ 9@©@±Ö@º¥@Ãt@ÌC@Õ@Ýà@æ®@ï}@øL@@	é@·@…@$T@-"@5ð@>¾@GŒ@P[@Y)@a÷@jÅ@s"@|b@…0@þ@–Ì@Ÿš@¨i@±7@º@ÂÓ@Ë¡@Ôo@Ý<@æ
@îØ@÷¥@s@	A@@Ü@#ª@,x@5F@>@Fá@O¯@X|@aJ@j@rå@{³@"€@N@–@žè@§¶@°ƒ@¹P@Â@Êê@Ó¸@܅@åR@î @öí@ÿº@	‡@	T@	"@	"ï@	+¼@	4‰@	=V@	F#@	Nð@	W½@	`Š@	iW@	r$@	zð@	ƒ½@	ŒŠ@	•W@	ž$@	¦ð@	¯½@	¸Š@	ÁW@	Ê$@	Òð@	Û½@	äŠ@	íW@	ö#@	þð@
¼@
‰@
V@
""@
*ï@
3»@
<‡@
ES@
N @
Vì@
_¹@
h…@
qR@
z@
'ê@
‹·@
"ƒ@
P@
¦@
®è@
·´@
À@
ÉM@
Ò@
Úå@
ã²@
ì~@
õJ@
þ@á@­@y@!E@*@2Þ@;ª@Dv@MB@V@^Ú@g¥@pq@y=@'	@ŠÕ@"¡@œm@¥9@®@¶Ð@¿›@Èg@Ñ3@Ùþ@âÊ@ë–@ôb@ý-@ù@Å@@ \@)'@1ó@:¿@CŠ@LV@U!@]í@f¸@o"@xO@@‰å@'±@›|@¤H@­@µÞ@¾ª@Çu@ÐA@Ù@á×@ê£@ón@ü9@
@

Ð@
›@
f@
(1@
0ý@
9È@
B'@
K]@
T(@
\ô@
e¿@
nŠ@
wU@
€ @
ˆë@
Ԧ@
š@
£L@
¬@
´â@
½­@
Æy@
ÏD@
Ø@
àÙ@
é¤@
òo@
û:@@Ï@š@e@'0@/û@8Æ@A'@J[@S&@[ñ@d¼@m‡@vR@@‡ç@²@™}@¢G@«@³Ý@¼¨@Åq@Î<@×@ßÒ@èœ@ñg@ú2@ü@Ç@'@\@&'@.ñ@7¼@@‡@IQ@R@Zæ@c±@l{@uF@~@†Ú@¥@˜o@¡:@ª@²Ï@»™@Äd@Í.@Õù@ÞÃ@ç@ðX@ù"@í@
·@'@L@%@-á@6«@?v@H?@Q	@YÔ@bž@kh@t3@|ý@…Ç@Ž'@—\@ &@¨ñ@±»@º…@ÃP@Ì@Ôä@ݯ@æy@ïC@ø
@Ø@	¡@k@5@$@,Ê@5"@>^@G)@Oó@X½@a‡@jQ@s@{æ@"°@z@–D@Ÿ@§Ù@°£@¹m@Â7@Ë@ÓË@ܕ@å_@î)@öó@ÿ½@ˆ@R@@"æ@+°@4z@=D@F@NÙ@W£@`m@i7@r@zË@ƒ•@Œ^@•)@ó@¦½@¯‡@¸Q@Á@Éå@Ò¯@Ûy@äC@í@õØ@þ¢@l@6@@!Ê@*"@3^@<(@Dò@M½@V†@_P@h@pä@y®@'x@‹B@"@œÖ@¥ @®k@·5@¿ÿ@ÈÉ@ѓ@Ú]@ã'@ëñ@ô»@ý…@O@@ã@ ­@)w@2A@;@CÕ@LŸ@Ui@^3@fþ@oÈ@x'@\@Š&@'ð@›º@¤"@­O@¶@¾ã@Ç­@Ðw@Ù@@â
@êÔ@óŸ@üi@3@
ý@Ç@'@(\@1&@9ð@Bº@K"@TN@]@eã@n­@ww@€A@‰@'Ö@šŸ@£i@¬4@´þ@½È@ƒ@Ï\@Ø'@àñ@é»@ò…@ûP@@ä@¯@y@'C@0
@8Ø@A¢@Jl@S7@\@dÊ@m•@v_@)@‡ô@¾@™ˆ@¢S@«@³è@¼²@Å|@ÎG@×@ßÜ@è¦@ñp@ú;@@Ð@š@d@&.@.ù@7Ã@@Ž@IX@R#@Zí@c¸@l'@uM@~@†â@¬@˜w@¡A@ª@²×@»¡@Äl@Í6@Ö@ÞË@ç•@ð`@ù+@õ@
À@‹@U@% @-ë@6¶@?€@HK@Q@Yá@b«@kv@tA@}@…×@Ž¡@—l@ 6@©@±Ì@º—@Ãa@Ì,@Ô÷@ÝÂ@æ@ïX@ø#@î@	¹@"@O@$@,å@5°@>{@GF@P@XÜ@a¦@jq@s<@|@"Ó@ž@–i@Ÿ4@§ÿ@°Ê@¹–@Âa@Ë,@Ó÷@ÜÃ@åŽ@îY@÷$@ÿð@»@†@R@#@+ç@4³@=~@FI@O@Wà@`¬@iw@rC@{@ƒÚ@Œ¥@•q@ž<@§@¯Ó@¸Ÿ@Ák@Ê6@Ó&Dœ&IG,&\»&,j&"$¸&P†´&(3`&'{<&_û~&`==&H"™&JS&QÏ&ӝ&IuV&"Oè&BN§&Ní«&7T&Sª§&C(˜&B/&aǕ&IT¹&Pty&W/&GW &UÚ&J"ñ&PÈ}&SOE&7`8&)x&F3,&V×y&d]œ&Q"&dß&&"™Ä&(ùh&Nu‡&@¦A&Y{&LÆÏ&7‹&F"ò&lHá&idf&Rûü&_Ey&ao&Z›¶&^P‰&'B&dOë&U†ð&BIì&jg?&SÔ£&h¡&Y—¹&` &t2^&yÊO&f \&wâÛ&[Û&f]&x¯è&VÓ[&J3»&fUœ&cÞý&hTN&EU«&c‡a&}—ç&	&i&o'Ž&r¸Š&dº}&d¨&xSï&n¼¼&VÉC&^
&M©{&O5W&aÁ&g'&Tåk&`gº&a‹&]]&g»V&ü@&k"&vüm&dÍi&V%&Y5&H3K&FŸ¼&V$»&cf-&\1&c½ &bîÕ&^|&h׳&oŸ,&QDÎ&\Y÷&]Q•&C^ž&HßD&uCµ&f#ï&m'a&P­Ÿ&fH&d7›&t!&?•&m¹&`Ê&Wqë&\K§&kó&w_ã&vëý&uûý&i
°&hþ/&ZÚã&VôÄ&^^£&loû&cŸé&Oê$&K&VLÿ&W~Ä&WÖ8&r#¾&eJQ&rG&aÓý&yfD&SÙ´&[j&d¯=&j²T&m¢Ñ&Hÿü&\Ô&FÃn&oMš&pï&h•W&uPà&u^«&pû&oqã&ƒ0&pÛ&y¬S&d"4&h5ì&e×¾&w"d&bý]&|[&n7Ø&^æ‡&xî'&m/&n'£&€í&p±ô&;	&€â&xÕ&zO	&ç%&|Í=&r¶¢&"m#&€è&…Ý`&hN&–é&€ˆ¥&~g'&sA
&p~&8P&G¿Ž&)RÏ&')¸&	Bò&gÏ&Ùí&vO&ÉË&5&‡×&á&.e·&<'Ã&ù&.E&Qž7&GMÞ&F‰g&AgG&]O-&e*;&[D½&PJL&@ç¤&L'g&Rɂ&F–µ&—t&.\&;¬†&7¢E&4å±&9P–&1ú\&8CJ&9¸¨&4[&@*¿&P<
&QP&]{æ&?[‰&avñ&[&\u&MË|&[ú&X?©&>ë@&[¹:&Myy&,óØ&?ææ&^6&eV¯&Xœ&D­\&8Ô+&!9œ&<^&:Á×&I™ƒ&SJ.&WŸ<&RÌÖ&VÓì&lˆ‹&g9"&eý$&sÄ<&SÏ&Oq&[ð.&fè¼&|«;&'ì°&qm>&pOÝ&_pß&XS¹&D%Ö&H™&e—ÿ&~­&sWá&jí¤&mPÅ&\øÐ&<ÊË&KXû&\â&_ˆf&\¦7&d\&]@$&Yœê&TÐ&Xð&coû&`w{&R°†&U0&l¶&&mS:&_'Â&Oùò&PÊÆ&TŠ‡&V:Ú&kSu&`Ó&h¨ƒ&d§è&s2&m58&nú&dPõ&NWˆ&G€E&EВ&Yd&d–X&cE &UÒº&`Y&l&f&yMt&u|&h'Ü&T/&UéŒ&Q¾&[2Ü&Gö©&=yW&B´	&Q
A&\¥&ZX%&[dº&Yg&X¯O&;äÿ&TØí&añ«&_¨&V3—&Xi&_¯—&Qßú&a³È&cœ&bZY&bÅ}&^g&OñÎ&T"¼&Y
±&^#&oÏ&z5ú&z	‰&[8ü&Q<L&PÿÖ&JN&P&HNp&PŽ&Z',&\$ú&sü&{ml&{~v&zè`&"£&‡+(&n6y&Ràû&GÑÍ&b`&j"ô&jD?&_ $&U³é&Sºð&n&zú™&|è'&si6&h(ñ&aü¶&}ø¹&†Yl&s¶œ&X—5&F*2&h"&†{^&'|#&"Q-&"ZØ&ƒQ–&"_&‰¯&´?&'u&•Vú&¼O&wò&&q—g&l É&^–1&b^&oûc&_÷á&zi&€Jè&~Då&…Úz&†#·&uÜ&sð¦&st)&w—Z&qóØ&'{¸&w)Ø&ogÅ&c&k8]&qòc&tù]&€¼¿&-Î&p´ß&v½ô&wó@&xþ&{£z&j]t&j3U&ðÆ&vY
&[ÈU&W‡F&hè&`
,&ht&&f8Œ&t‹‰&v4z&oÿ&qbŠ&k@&kÛ¾&W8ì&a,&i´&€J0&j¹†&qçÁ&c½4&SY(&_N.&hï&`ai&i|~&_ì&tWÒ&x•&yit&{/0&tè˜&ÞÕ&w3›&z'á&x€ó&€'&j_‰&nÊf&sÚj&k	&gm«&dEÌ&oy
&Z'&^ÿ‰&sÂ&€Ê&…=N& &'Ó&"[ª&ŒRŽ&…¢0&}Öt&yŸ7&npW&t<Ø&‰ !&'ìT&€9ð&{!:&€§Ô&|üŒ&tke&zKZ&€¾Ï&xïP&oUL&|4&}Àý&ƒ®8&ƒKÒ&…qf&zñ…&¦¿&ƒ^Š&wb&"i&ƒaû&z2f&ƒÎ>&nï&€¹G&'š&¶N&€®S&"ûÈ&xÔU&nô&tÊ?&p£&|f°&~Û¬&ƒr&'̘&'&¿&…±&‹¨m&‹Km&…Ê"&zÓ*&"Pô&‡ÿF&ƒ'ó&‡rn&……ê&~>·&%×&t8ˆ&ƒ6&ƒ'­&ƒ§ž&~5&Š•&Ys&Š/&ŒNÙ&|É&•%ï&Š†&Œ­u&‹1 &†ñÔ&‡ñ>&‹èÃ&‡(&Š'&…Þ&¾&˜&‡ˆ(&‰X	&ƒ='&ˆÐ&"&y&"S<&‰;Ë&†¦&?P&†{E&‹°>&ƒËf&"Ìn&‡,›&Šï`&€^&¼U&=<& L4&—[-&'&˜Ïå&–­&•wE&€u¿&Š#Þ&…Ý &Š¯ú&'€f&&Ž[
&ˆdQ&‰'º&"»!&Š½&Š<m&†&4&‹Í'&0&[Â&Å&ŠrÂ&…×Z&'dz&ƒË&ŠI&‰Šz&ŠëB&~Á•&}Z"&ˆo8&ƒe›&ƒ1À&…cú&ŒíF&ow'&n&ˆ&f/ì&xà=&¨
&…ÓÝ&€¼v&xU&C[&ƒP&wçË&…H&l&|Âà&‡e¨&"å.&'&‹‹&‰?U&ƒ«ý&ëK&Š'Ý&t1"&|pÁ&}"4&†…È&yÏì&†/&†jh&'€ñ&‹´&êI&"¹ˆ&"–&ŒÐ§&ŒçÙ&‹ö²&ˆé[&'º~&Ž3ý&‰ØW&Š…¢&ŒÞL&"¤÷&~>Æ&•q&pyË&…4³&ˆ§&•w&Œ‰Î&w"&†T®&‡Eg&¡v&…#n&‡¿&']v&Ž!Ò&‡éû&‡½U&|õ&Š.é&ˆ;m&rœê&ˆ²Ž&Žú&…ß&rÄ&ƒuÕ&Œq—&†R&Œ¿³&Ž•&…^®&…_Ÿ&‰Úb&Šc–&"ÅÕ&‰]"&Š8Z&Š &ƒö&‡&†ë&‰N]&Æ(&‰G™&†Îä&‡°s&ˆJf&"p&ƒx &†ió&‰ß³&ˆ*Ñ&ŠáS&Šgù&‰i£&ŒP&ŠB¾&|Y&+&rí&xªo&ƒ€+&{|&z7:&ƒ]&{ð±&yü©&tÜZ&nga&OR¢&5ÌI&â2&CýŸ&dê.&oé&esò&C}&'bx&²*&9DÛ&`Kª&y¶ò&}1Æ&' «&†¦¤&ˆÛ&‡ßi&‰¯p&âœ&€Að&"Èí&'¹&‰µœ&Æj&‡¥7&Œ¹ß&Šhù&‹d&‡b}&…ª&ˆd@&æ&ü&±&/e&;û&‰A4&‡
ã&ŒD¸&'ô&ßV&‰À¤&òÏ&']5&‰Ðù&…–¯&…5ÿ&‹Ê&‹½u&‹Wz&‹Ea&‰Õ&"B÷&‰œA&ýê&‰Ò,&Ž@ì&Ú&‹'"&Š¦&Š¢&†­,&‹B&‹
š&‰šv&ƒ®"&pO&€ÒÕ&"Ê&…ib&}%v&ƒÿ&Šp¡&ŒM¸&†gÑ&‰ž"&Šæ&Ž¦f&ŒÂl&…øs&€€³&ˆ'ª&‹é|&‰y|&…8Ø&…úã&‹_u&ª-&Œ
z&‰`¨&…èÎ&í¹&‹ÿü&~;8&q&?îA&£&D3&qbM&ƒE¹&‹N&ˆí-&ŒÓ&‰1&‡Õ&vï&'.&&"´†&Ž[N&‰"%&€€½&ˆp&Œm&Œ·²&‰©Ž&†þ&ŠÌ&€‹&vNˆ&`x,&'.P%ïö &%Y&J^&hâr&xsH&'[&´M&N¯&ƒ&'Ø%&€d&…2u&=Æ&~&…/6&‡vC&ƒ4&'j&‰w&{÷]&|àÙ&…óK&‡Á¡&€›ž&zT]&ôA&¼Ù&… s&ƒ%°&†²¤&'­@&'/Â&~dc&€:¼&cCA&cÕ-&€ïÊ&…6ã&†A&†—&ˆÕ&€cÕ&€4§&ˆ¯"&ƒ¾&ƒz'&…ÄØ&~ªþ&'ì	&…ËÐ&`)&|"ú&~b}&xºè&nu¸&rS4&z†s&z¯.&tzV&lèf&iÌ¥&hÛ&Këa&OæŸ&S¶L&eAi&q–Ê&fÚÓ&_'£&fÝÝ&cHŒ&_ŽÕ&h¡¹&c¼Ô&j.´&qi&il&n(³&hϞ&iî&o:ê&y©ï&uÑl&tÓ%&qÓõ&nö&s( &'1&(Õ&|ï&z©X&výn&vBY&‡™A&'Þ&',ò&'.¥&u½&c&~‡»&…\.&',&v(&d£&\òö&lå&mÀ"&v;&†¨&'ê&r=&l»¯&x"V&†ÿ
&ƒÒ²&€[½&'y&"Í&{¼&y»&~&/Ì&…&ƒ¬N&€åý&…ƒ»&Š"&‡5½&"—*&ƒ³ë&‡¾B&~n&€¤&†ƒû&'¬p&€P!&wä
&{3u&y6Ï&tíÆ&vÚJ&"&Šº;&ŠâÀ&†Ê­&†Ù"&‰A&‰x&‰ù&…D‰&ƒè1&…™S&‰&†íÿ&†ù&"ˆÉ&‰¿&ˆ¤d&'i	&†fC&"u'&œ¦&|›Û&"­Ü&ƒ€ì&"™.&¦Ç&†
&ƒ?&"¬B&¾&"så&€^¶&{H©&'uf&ƒ&€¨&}šå&ƒ=h&'eh&'¢û&™&ƒo±&"¬Å&ƒ¬$&ƒµ&}àR&'̉&{>&«&p×Ì&gÖ&o_Û&mÊ»&pj"&iм&e©î&y'¯&w3À&ir-&cÇ?&déÔ&d–Â&N5?&$u'&9ä¡&]Å&f¢&u0À&wÝ&Må&€Ï&u3.&rŽï&s܁&Á&€¥¯&._&~÷†&}t³&wïÿ&}C5&~&v(Ï&tª&|C>&wúr&wÏ&qðê&rfð&[e&4%&py&9ù+&d¨¤&u]&&x&zí&€ƒ(&|°'&€d&ƒ a&"Ôš&…·p&ƒÑ&'üõ&ƒÞ&‡A¼&,{&"&&Š@l&Š–&€™&èñ&{óã&ƒd¨&†àÞ&ˆ?&Šöu&ŠvS&‹±Ø&‰ ±&'ž^&†Z&‡þk&†ëB&ƒàj&…"Â&ƒ›¸&!^&\ì&ƒ×&…º§&†JŠ&€_5&"!C&…TÝ&"ùÁ&‰ÊF&…ƒˆ&ƒó+&{‡ÿ&w‰W&'Vù&ˆv&…¾~&…®&ƒZ£&' &ƒSÁ&ŠZ¨&…X&†í&†î±&…`Ë&ˆkn&…µ&†ü&€Éð&€Ïä&'(¸&…£&‡/&…§ƒ&‰î0&Œ&'×&Š(§&ˆ]&ŒNl&ŒÚL&'y5&¬:&'Æ&ƒx&‰Õa&:õ&‰dx&Šem&‡á¸&'ëÓ&'J&ƒ¯×&}XÚ&ƒ­&Fr&ƒÃ0&'´Ì&€ÉË&‹F¸&'Ü&†Ò&†Á˜&…i©&"ð_&~[p&~1î&ƒþ™&"ïÏ&†âã&‹‹•&…ƒ|&zš¼&'êW&¤&†¤&‰©,&‰lÚ&†â&yt¡&€éÃ&"íÛ&'Ú§&…D&€è
&èÛ&‡ðË&"Ö&'}i&€FL&†Àw&"ð&ƒ}&"ݽ&ˆF]&' ¨&"›‹&yý&'‡&…¬z&ƒ*X&‡

&†ã¦&­&ƒÁè&…¶"&†š&…Ë&‰Æ£&"¡á&zã&€‹|&'§}&|Ð&~½â&‰i&‰!Ø&""&†i"&€á¡&'ðn&‡Ø&†5?&€DK&""Ã&…(&‡Ñ–&…˜H&"ÚN&†P"&"Ðí&Š48&†^¹&†Ô"&Ëé&'sÀ&‡iw&‡#É&‰¿u&ƒ‹&~P&'2ë&€¦¾&|Ó&|c&è9&"\Ž&€	†&káô&aNi&{+`&‡®s&'·³&"ig&Õ7&¡[&€(&tÕ:&uݱ&'÷‹&‡r&"õ
&…øä&'ì&~61&"&"Ü&‰©—&Œì&‰,J&‡hr&…v›&}(&ƒ±+&~Å&…&‰0¼&‰á&†½@&‰¬÷&@&…M&~ÝÏ&†'&'Ÿï&‹R&"™&'Þ›&Œ&'Y0&‡'C&Å»&…•|&~¢~&€ ð&f&'K²&'ë&"6¡&'C£&uºL&h/&_˒&mbê&w6=&€º‰&vzb&tH &eÄ&_nÐ&X+ƒ&fÔ!&p8ë&lgÈ&xV&aZ&QåI&6#_&1Ä0&GTQ&DåL&Gšß&VŒî&F¾Ž&?ƒ»&8Î&J<1&T{Ô&V3Ù&M˜&[k˜&I—&M¨ô&U|&F:¤&S¬b&RØ~&PÀÄ&K<õ&>àÿ&=æè&>&5…&.ö/&GÆ×&Uãÿ&Mf&=)X&*uJ&@Ëv&I'&Orß&f¿}&MI&;=Å&Ig;&Mb¿&L'«&A\«&H2Á&LŒ&E&S/&]¢&\LC&Fòô&+ýL&?¼d&O‡&Gs¨&6³:&3-`&3u&H[&32I&;üÞ&HDŠ&Gî»&?O&1°J&4û"&QµN&?©;&;œ&Lô&S&Kº€&M£c&6'&>°&M4£&6ì&HiÕ&RE˜&+{|&FÕ3&aùŽ&ah5&]ä&8Æ}&LŠ&Cˆ}&HÙ&Mҙ&)‰h&6¦¸&L¶&Z`&Oï{&KˆQ&'pº&K?P&C`&4[®&BóŽ&M%&B &8í&U?æ&PN«&0"W&;z&O^&36&=7c&C`Ø&JĶ&0hö&L!¦&2ˆ¤&3Ïé&Té&DË&3Й&/°ã&?ëÐ&BdL&0Ùû&$¬†&$G& â°&-›F&+-Ü&1y‹&8ïû&Óe&4&E¢&&z°&--Í&:̉&?µ&Mï!&Mž‡&1¼ì&?E&Ii&Pbà&iè–&dÑa&>E´&1@&O§ó&KÚã&v¡É&` Â&?$Ä&/3&A±Ä&8	'&2ÌÇ&=]Q&mó2&]ÂÁ&SmJ&IÑ&<U¼&JgF&G²&G*ê&gNU&€7¥&cdÉ&3ÚÂ&#Ý"&JT¼&P¾&dù&@ëq&='Ö&)`d&$¸J&6Ù¿&=w™&Gwí&^,Ò&4
·&Ç&*P'&=ÑÑ&(ÚÌ&:¥Á&?8•&R%&O›¸&j&&$]&Gܚ&_=€&/D&'¯À&1;&0&c&91ÿ&/»&± &-¦-&I©"&@5&,Ô&ObC&Bä[&5ŒÊ&2'Ø&ʺ& Ùe&2µ&k|&!ƒ²&#DM&,{ß&#õÆ&)…"&>&AŒ<&*w=&›‰&)"	&Hݦ&Dð]&E&î&4‹ç&(OÇ&1ú&6×&3!&=<[&,û&&
€&(ˆÒ&%'Ä&)–&('Š&!èA&,¿ý&(âê&1¢H&:ÊÃ&<3¯&8ÂV&%Ÿ½&*ˆµ&(S &(Ò&+À&/è&#Óh&%ÿ¶& Pg&' ˜&4:&)§õ&$Þd&.7n&7å&5×Ú&5š¶&4&/"Ò&4¥ž&;¯£&;öî&-'Þ&Ý>&1´&/Žx&,M&''& "&#C×&)¾&(Èå&'s&'"ð&(&M…&Õ&1ç&3è*&:3M&;JÌ&.'þ&&ÉÝ&&-#&%úÜ&"Y&zå&!t«&/–"&/ý&/"$&+á&#'ë&##Ï&'¥d&'/&)Û&.d&6."&"ò¡&_a&+>Â&5bL&(…H&°µ&+™ÿ&.*S&.S}&/æZ&;E—&47ò&(vô&,µ]&'¦t&#1é&*d&1…í&/ͳ&"º€&vH&~E&*'&0̉&/RÚ&1ñu&2ø&&od&W÷&¸í&-ô~&4ï&;,:&0Ñ^&1¼W&$Öé&#5C&$"n&5òo&>kŠ&,ҏ&*'&'7õ&&¹‹&$Ÿi&(•ô&.nt&3£â&3<J&0'N&3q&1Ít&/žg&1|&-pñ&+Æx&'º&&›a&%®™&‰í&´Û&#–t&+ðô&/<ð&*‹&9{&1µÊ&/u&:™l&'¿É&"£c&vG&#¨°&"à†&!–&)‡&)¡&+Å&&Š¤&)ªD&(
&(,T&1.v&/b5&(á‡&%'â&'Ðc&'­&)Óz&&Ä5&"X&-bŸ&")â&žš&)J¥&(͟&)£&/]ª&1øš&*2¼&'ï&¯"&':@&'›ì&#µÈ&\¦&!Æ&0Š[&&šé&* %&/
'&(_& ź&"sä&&Yñ&#¶ç&*Ñ,&2ÝÌ&-+í&$f&.̈&*&&&'Æ&+®,&,DÑ&,I&'æ&8AH&2ö˜&2Õ£&-ײ&*pq&-¼&0Pƒ&.&¨&$~@&,Ԛ&(O^&.H|&.ø&*ê&0ì-&2uj&*bé&-5ð&0í&0±d&/K&-ç&.v&0~&*OÜ&,øe&**Á&(/&,mÿ&4ˆ&5&&2¨½&1¾ß&3T]&<ÿ&4BÇ&-a—&+Év&/í!&0:&.b§&*~&.9&*i'&4;&; ?&2—Æ&*ÔU&-î&+:Z&,Fi&0T|&5DC&5¿ê&0(°&,"-&,!&5«2&8í´&4/B&5ä%&9&$Ö&Ûì&˜&'"&Ë&-B&-,&2Y&5,ä&2'~&2Ës&:[˜&>T"&;-æ&5¼u&6ƒÓ&4K&5?&;¼&@¿¶&5ùÅ&+±±&4òp&4Ž/&._L&'¢D&2[&2=Å&2|ƒ&/©î&0AH&5"£&4||&6CÀ&:D[&7°&6ÀÍ&5Ãg&6=Ë&.%=&,®Ÿ&.:p&5‹l&91Š&7"W&7F&5U&2õ&/³¶&5Ï4&4 &8ÿ«&9oë&4¡+&3äç&6[$&=°/&9àÃ&1¿ú&8O&4 ó&,ûJ&1îQ&7µp&6:ƒ&1p'&8±s&<+ø&4 Á&3Âô&8+P&5"û&9Ÿ&6µ0&;+&;K©&6)Ö&0|Ç&3ðº&7¼?&;4&7þÆ&6«&;Œ&9åN&1'&2&:aQ&:™&>ë&=#¿&;Ü$&:ί&77&<q&-
&9jž&=áy&9~=&?<&8¥ü&:B&:'c&7v"&4þx&9	³&9(ì&<Ì&>fm&2A5&:Þ&<Ç&:áÈ&;î&6:‡&8½7&2á…&80a&A)
&=Ãb&=À+&6Bm&.¢(&-qÅ&7£«&@n&>6s&?Æ&B"T&@&<+Ä&<–(&68&7Ît&:ã&9åô&;&<¦S&<4?&2ï&6þž&;ߖ&CÂ&?Ü@&B}&>i&Ee
&CÄu&=À&:iÖ&<˜³&>ÒB&=č&>þ&8JÓ&=§&>}Ó&>a&=j—&<<¼&9œK&C3&>x&:³«&>%K&6-/&0Ý6&6¡\&.a&9¿o&3Ù¥&8";&4F&7fg&8QÀ&=õs&:¾&5ˆ*&8º&?:`&Cÿ'&Aª&9U&8V-&=Ûx&C±P&A\&1¶^&.BŽ&6\g&:kc&8w.&;^ƒ&;©T&7¿»&.}&7Ôõ&@»&F}&<,<&7Ü©&<˜b&A¸•&@1—&:ן&6ë=&:Ó#&:âÏ&?¤Ž&BôL&A:•&:ŠÏ&:ñn&8ºê&;yè&@æ+&4‰³&AǙ&Aûß&<•&;‰Ó&: Î&1¼ &9ð&=Á&<šÐ&8 Æ&<¸¨&DS¶&F}ú&G\&=¼&8j$&?äZ&9áŽ&2¨G&2Ñö&0"o&4u2&;B&.Á¸&68t&=rú&85ß&7'ÿ&7B¥&1Ÿ&2|'&9Ãõ&;h)&9MÍ&Eí&F? &=üž&5—!&:ÃQ&:ñ&5ý&;Ð&8ái&0u‹&=»þ&Gʈ&A™Ú&AA"&5&A·Ä&CˆD&As&:ì[&)Y`&%Ðé&!¬÷&117&3&%&:úá&9 R&7ÇB&;|ž&8R²&2æ&/fA&9ݤ&4£¬&+dŽ&5u&;Ax&=t.&>o§&@Õs&>(&?çm&;ž3&A"&G#Ð&;²ó&9O&;­&;»ô&=¦Ô&7·&<Õ/&<Ë&<ʕ&9k¿&;Ï&:~&9Ät&9#ÿ&5Is&1¶D&7m&CÎä&EÓÛ&;r×&>«ž&>,¨&?3M&4¾Å&?}c&E#þ&Fø&D
"&:°&7ÂR&5èÒ&:¥'&@è5&F$š&9¹Ú&1?&5Fˆ&BU1&A2e&<ÿí&;#G&7j˜&8òŠ&B³ï&Fj&@ˆû&E'þ&BgP&4ñˆ&%øl&/=é&<]=&A—¡&H{‹&I‰¸&Bï	&5TK&;I®&?ŒG&=ÁG&="t&:#Ë&4/‡&3r#&,ÿá&4õk&82J&;n&?³.&Fc&9Žø&@P6&?¡H&H'&G^A&F{0&D'o&;–¦&:±ú&5æ}&1A6&.t&&/"&9V&@p&E;µ&0K;&3}ö&@sU&KÀ%&>{(&>»[&8
B&5´º&8«ä&:X'&>OË&7	h&6ÅÄ&?Ü{&@§&;&8ª°&4ç`&6¸I&8Ê1&C2/&9Œ÷&<ç­&Bä &BU"&;ߕ&=ÿÐ&C{Ç&?]h&2¯&4r:&>ۄ&BÍ­&DÏ#&Iº•&I©_&;5Ù&2Ç&7	ô&<6&Eîl&F¶ù&6|ž&9Ë^&@….&9õæ&6¶u&5šÃ&0ì9&3™&=ê&:ÂÍ&D¨&EÙü&Ge &E‡»&5ñ¦&4N"&;y&?¨Ö&2"þ&5Š&1ÿ£&>\e&9%:&9±­&=Ùò&7›•&2ºC&6íŒ&<D&<©Í&4d\&<*%&9Üö&?ӗ&:°&4\—&3t«&5­u&9)Û&@F&=«ò&?BJ&2Ü&1|$&5ˆÂ&8p&:4;&7›t&5Šê&;œR&.j[&(Ö#&0-¬&1sØ&$Ӕ&0T÷&6"[&4¾&;=F&;â&4š#&0€5&,É»&.k?&->Ñ&2£b&7¼t&0œ &&4y&'á&%ÿb&2¢B&5"`&)¸2&1Õ=&58g&(cH& F1&)±F&NJ&`ñ&ûˆ&'\ø&.Ï &7Y&8yä&/-Š&/Q,&6ù­&*"‰&&×4&$_&%´þ&-¯L&/‹ð&$ž^&&¨v& {´&G¨&"6ƒ&Óp&#°ö&/ãê&/¾&-©¸&.b]&#&^&#Z§&$w§&4ð &/&(hË&òF&Ò&+QÅ&/Y¯&4¡&+yþ&#ZÂ&!&õZ&!ûï&aæ& %â&"ƒ/&"̗&!2&)#&t&([8&'Ÿí&#…€&%&óœ&4‰&š3&ìZ&%%ø&(Ý&gÀ&$Û¤&'L`&"&&#Yþ&"f&%u]&#×Í&+S&(Ê\&#A¢&Á^&ì"&Ò*&\7&Óâ&š&¥& ^k&ûY&ƒ¹&j&"un&ÿ&¨;&"Q&»ö&A_&©7&À©&H&9Ý&…–&iy&@Ê&îÕ&
:L&û·&¿ø&
ÆÅ&@&§ª&ak&Dë&Û}&ê±&‹©&.I&ùñ&±&ґ&.õ&Š[&Þ6&žÝ&P&~(&äÆ&™&Â&NÒ&
Ù&ŸÁ&5ò&§6&a&	&Z&	²&	(Ä&Ù0&	#¥&
´…&ç&bÚ&u7&	ªO&h)&C&
Iž&25&O¿&ÖÕ&í+%ø‡&"a&	ˆ¥&~&wØ&

Õ&nK&râ&p¢&ƒz&0¬&­F%öq¨&n&*Ó&,+&ˆ/&/›&&Vÿ&õi%ìª%öÀZ%äÏÉ&vÊ&'%ñ'%ät_%ð‡¥&j"%ù?&6°&[R&
þÓ&¸t%új%üê&ó%î½3&ÈK&¯&mk& 5%þ
¢%íçT%ø,W%ïJ&ÄÚ&_ %äm®%ø¢×&
'Ì&d&j´&5Á&ÀC&ì%ëË%Õ:Ï&â·%þá%ãà%Ñ#%ízp%íxQ%÷2%ë¡­&
F&"&s¾%ýV&ÔJ&ù•%õ›
%ó<"%ô¡%ìcØ%æS,%û\'&%ùá'%ÿ¿ÿ&9&
šß&G-%ô¦ %âzY%òúÚ%ú•/%ê™L%áö%úó1%ûX—ÀÀ%ñy2&•É%×Î%µæù%Á°%·*4%Ê"l%Ígà%ñ %åf%Åw«%Ĺø%æ%÷'·&
ܾ%Üã%Áâò%Î_ƒ%ÑrÔ%èÝ:%ÜÀÛ%ÝM+%çPT%Ýkö%×ò
&»w%óp%Ëâ%ؗÈ%䖤%¼áR%Ïæé%ÛM¿%ÇúÀ%»óy%ğ%Ü0%Ùóe%Ö*µ%%è†ñ%Í«%ìT¨&rð%é	%â4#%ǹ…%Êåd%ùKQ&	¡…%ͅß%¾…Ø%àu&å`&	Í%Çø<%êâ%Òäš%ËÏq%ᙊ%ñ•·%ÝÛB%à"Ó%ë9%âD%ÌÝm%Á11%×ç%þßÐ&¸$%á=Ô%ܱï%ät %ó´l%í¶%½Ÿ±%ÀˆM%ÎL%Ø1%&iÑ&G%%èÔ¿%ÎAD%·Æ%Õ:ÿ%Ø?ù%åI¦%úæD%È¥û%À:%ÒWm%ÝT¦%ݧË%Õ%ɝ%óEñ%æ¼
%Ï%ݘæ%Úč%¿Þ%£­%™Y%¿~%УQ%Û¦÷%Î9H%ÓÍü%Û9%ã¤1%ë9h%ß¼þ%áè÷%èQR%Ú%Ìêƒ%Ȓ,%Çjz%Ìò%ʂë%Ñq%ÔÃ%×Ï$%Õ;…%Ìf%̓F%Ç9;%¯k%œw*%¡É¢%Â\T%Î6%Äý'%½ÈE%Ãa¾%Ì&ã%Í­H%¸Ê%›²%%±rR%ƇÂ%Ê
<%õ_%ÕN¡%ÛÆÎ%Ò³%ÆJ¶%†%½=¡%Ô¡¸%Ü¿l%Îð"%Þ¶è%Úâk%Âi%ÃÍi%¼ÅV%Ä´%%ιw%Ó¾%Ía`%»«þ%ÁÃq%Ô¶n%ÊJî%Îþ%ÕºJ%ÍPP%Ê
±%Ç
%ÄQ¼%År?%Ïô0%Õ²Ä%ÐF%Ã_)%½çù%ÇY%Ê À%ÁZ›%¾ñ%¿™u%Ê53%¸%¥Y%¥ÉÉ%®1%žó%…ˆé%lQ%¦ì%­"%©§ˆ%°˜²%¼¿%¼Â×%º'Ã%´ÚË%½Ïy%¿"%ÂL%¸í»%²Eµ%§bH%™U£%¢?V%µ­I%¸Sã%Á
É%¹3
%²©ž%«
è%³Ó%´d%¬HÇ%¯êò%¿
¿%ÄpÙ%¾oÆ%¼ˆ%·¥ %½¯%ÊoÁ%ÆiJ%²-·%³Ën%¸ž%ÅŠ%´¼%°ø,%½Èñ%¸:¦%²eL%½÷%±ˆi%ºçk%º^%¸ÿÎ%¹'%²¢¥%½KÁ%¶¥t%º>6%Âÿ`%Ázß%´í^%´P%%»¶¬%ÀN=%¼¿¯%·h-%µÇè%»KÀ%¼gŸ%©´:%µÁû%Äâ%·ýº%±ïº%¬Âk%´™%¿üß%ƙ6%¼%·n%¬÷%±"Ô%·êW%ÉÂ%Ěp%ÁY%¾1%¿Æ'%ÉTZ%ħ·%Ä£%±w"%®Gm%²ê"%­n%¯°ù%¼ Þ%ºCï%¬é¥%¾/Â%º°€%µZ(%¿%­%˜™%ËGŠ%¿äv%¿¬³%¸£>%º»–%µá%«ÅK%²tx%Åù%Ä_›%§¹%¾"Î%¶"ƒ%°(%¼'¸%ºÕ%µqU%º-
%Ábä%ÈOæ%Ç̨%´@%±j%®ó`%±±Â%¶\f%¿ŽÄ%«©%È,¬%Çãå%¶ƒ%²&%´*%¾­¤%ɪ%ÊüË%½%½Šl%Ãj%Áϱ%´B%©áð%¶I)%¶ê¤%´‡Ü%Í%¿À/%À
t%Ç`ó%¾\v%¹ÔI%À¼V%¼Ž[%º_–%¸ªt%¾¹N%¹k¼%¹0ü%°q^%«Áÿ%¸2F%»‹Z%¶Öå%×Ã%Å+!%¶z%¾a£%¿÷A%´t‡%¸7É%ÈF;%ÇYP%½È¡%·Ég%º%»ûñ%µë%»µ°%¿0"%¹°°%»Ù"%¿d;%·Õh%¿p¸%¿u%Àâ%¼Í%è²%½/%À£ %ÁU{%¸²Ì%Àï5%Á—¥%À%¿ªå%Á %¿r°%À>ì%À¼3%Åg%¹ãÖ%»dµ%À'%ÁvÍ%¾`á%»Ôß%¸µX%ÅÓ«%Ël|%ƌ!%Å~§%ÒV£%ÉÂ%½·%¹u>%¾–%¾pº%½I%º´Ç%ÀL%ÂYC%Âÿì%ĽS%Ã7ì%¾v%Äý+%ÎÐ%Ɛ%ÀFe%¾Œ%Â^Š%Èxý%È%Åç%ºË%Âù¿%ˎš%Ëuö%Æf%Â'%¿0%½æª%ÁQg%ÃÞÐ%Î4i%ÉSÝ%Á`%Å"í%Àô½%ÊÂÙ%̋á%Ë4ô%Ð!'%ˈz%Ç-%ÇèT%½ã›%¼–%ÃwÌ%Èú%ÂQ9%Èó6%Éß%È(@%ÆÆý%Æ	s%Ç
Á%̓w%Ã1Ã%ÌöÔ%ÎC7%Ï,Ô%ɹP%ÈR%ÌV%ŹÏ%ÀÄT%Áw%…½%Æ,ù%Åîš%Êkd%ÍÀ†%ÌŽ%Κ4%É#ƒ%Ζø%̯%ƾ%Éa%Ëûç%ψ%Íì²%Îzª%ÇÂR%ÈÎn%¾i}%ÈBæ%Ê>p%È8%âw%Ğ3%È8æ%Á=g%Ã&¯%Ê3•%Í#õ%Ò5z%Î|%Ν%Ïo\%Î"‡%ÏÖ%Í81%Ëxß%ɟ"%Æ`%ÃÚ?%À%̾P%ÊP³%Ë¡ð%Ç&Á%ÆÈÔ%Åo5%Ê¥í%Ì¿%Ïݘ%ÍXõ%ʑ´%Ì4%ÍñT%δi%ÎûB%ÑÛ"%Ê%%Ë:ˆ%ËvÂ%ÎcJ%ÕEó%Îu´%Ë|n%ÉÚ'%˳»%Íÿ•%ӄš%Ï­%Éj#%˛;%ʝx%Íäs%ÏRã%ÒqË%Ôßl%Ì4i%Î?õ%Ç%Ê·Á%ÌÓ%Ïâ%ÇQn%̆ñ%΍-%Ìâ•%Ôbð%Ïmü%Éù*%Éö(%Ð^}%ËqÍ%ÊQX%Å~%È·%Æ×Ê%ËMˆ%˒E%Ï»"%ÎåÝ%È%ʕ%Ȏ4%Éêý%ǂ%Ê4¨%ËL#%Å&%ŗÇ%Év"%ÌÜÛ%ÎC{%Ò4%Ît %Çé%È!%̏%˗I%Çè%Éo'%ÂL}%ÆJd%Éì%Ñû¥%Ïÿ7%ÌR÷%ÍÕ1%ÐÐà%Êâ%ÍWý%ˍé%Ësþ%ÍE
%ÊJ%ÆiŒ%É¢Å%Æú9%ÉMU%Çå%ÅQ%ÅüÑ%ÃÅ %»@%·@Ü%­%¬|c%¹Ôò%ºÆa%»Óf%°"É%¹ŒX%ÁRy%Äqð%Äet%Ènâ%Ì?í%ˬð%ÊÜÊ%Êâì%Èõ%Ï7}%Í5ˆ%ÊÞó%Ë@ô%ÄÀ%Äh%ɑŽ%ÊÞî%ÌdP%É ­%Äçc%È:%ÉJ%ÅJ
%Ë΁%Ï4s%ÐÓD%ɋE%Í"%Ԉù%Õ¯%Ò¬m%ȸÕ%È·E%Äó%ĺ%ÈU×%Ç®%Ç%É«9%Î Ù%Î%̯"%ĝÓ%À¸Ç%Ä©÷%ÅK%Æà%íR%Å{Ô%Á.Ñ%ÉCF%Ë£%Æñ³%Çg%Â:ë%̪`%É:º%ÉT'%ÍñÎ%Ƃš%Ç8L%ÂhP%¿²°%ÀÁu%Áz*%ÅѦ%Ç7Û%É/o%ÈMY%ÅÐo%đÙ%Ŧ"%Ç°f%Ì]1%Åí%¿ß•%Ä·Ø%ËÏè%Â÷%ÇZ%Ã$¯%Ä%ȁ%Árt%È#8%ÀÈ:%ÇZ…%Æ­±%Ȗ$%º×÷%Änv%ÇHj%Ä;ä%Ççˆ%ÅNÞ%ÃEy%ÅÄà%¿°<%ÁQv%¿>º%Ávæ%ÂÍØ%À¹'%¼îL%Á%Î%ÃYa%Äâ%È.Æ%ÈJI%ÆÊ¢%À­É%ǽý%̀%ºel%¾ÌC%Ê(B%¿9<%¾°%Âñ=%À4%Ã%Â9W%Æ1%¾¼C%¾ú¶%%Á­Â%Áb%ÁM/%À¬Í%Ã1ì%¾V%¿-%»Rý%ā%Ă@%Á%ÀEA%¾®È%ºÖ†%½à%À*%Æ!«%À0%Ç«÷%ÁÐ~%ĶY%‡W%À9§%†'%Ä%ą´%Äe%¿E%»ã¶%²œ"%›%š%‹"û%ž]Z%+%ŸÍ%£+¬%¡:p%«&¦%¨œ|%¨Ó­%«ÕF%«Âi%±rÐ%§ð‰%Ÿ¢Þ%«Ýˆ%±æ"%´Q»%¨Ì•%«â¢%²Î'%¨¬%«gi%¬Í†%¯Àß%­®p%«*Î%¯sA%³ª‰%¨pª%§Üæ%©
f%²%¥êC%¦ì%¬|‰%¬3w%¬×%§Ã­%®žÎ%¤ùÈ%°÷Ï%´L´%©÷%ªw%¡Ï%©½–%¯E‡%©%°w|%¦ÇL%¤TZ%«‰e%§+Ø%"ƒw%"	®%‹ƒÆ%Žuò%"%—"‹%•h:%"!Ç%™¸%Ÿj%œo%›f>%›lt%¡ô>%˜Àx%‹k(%˜T°%ž]=%¡j2%¢Ÿ¨%¢ÖC%¡½^% $%™0ó%š.D%œDƒ%¶%›§Ÿ%ŸÜ¶%žŒ%›pr%™*%œb5%–ï9%œnB%•Eb%çX%£Éi%¢¨ÿ%˜Ö%™	w%˜æ%'\w%œ%§L%¡Ýz%£•!%¢¦À%¥ùf%ª*ã%¢Èn%¡]ì%ŒÀ%–ޝ%–Eþ%—•Ð%"/v%'!ü%"½l%‡nK%H¯%˜ï"%¡¿%ˆû%–*Â%™À%""é%'֏%Œ»ð%'½g%——\%˜Úà%"` %'G%›¡%¼Š%Ž†
%ž‰Û%žA%—Uå%˜¶Y%¬¸%"Žò%–µ4%‹j%"Õ%""@%¤™% 3è%œ;†%'@N%'KA%™`%—€Â%"˜Q%˜ìê%"C%›k%—þ%– 6%–%"Ë<%š
%•KÍ%"Bh%‰÷%ý(%˜Y%"'6%‹"H%a^%–|Î%‰ƒN%ŠE%€ró%"Û%®*%o%ˆ(	%€¹»%'¢%‰Wf%"£í%ŠE$%‹©"%SŸ%"^%"/Ç%o%'ˆƒ%–%‡í%‡Âò%"ë*%
‰%'n%ˆ@¥%ð›%h÷%‰å%‹:™%†G%‡qâ%ˆò%XŽ%æ%†'µ%‡%Š¹%"y %"ÇA%'U'%ˆè%†â\%ƒu%'•U%éš%‡:O%…€%'t»%%%'a•%ˆ#Ï%x'æ%ˆgú%‡½q%†jŽ%ˆB^%'Bz%€q
%s1î%4y%'%`%†{
%p_%uÈ%xz¶%…—%‹åk%‰é)$Ù҆$ÜÑq$àՈ$åëŠ$Þ£¡$Øp $ܵt$Û{¸$ÒMè$Ó»—$Ë¥A$Ä-¢$Ã:$Žè$¾µ+$¾Ó*$ÂÕ$Äú$¼¾ÿ$¾1ü$À$¾ï$¸gq$½Ö>$Â̦$Äíÿ$³Ã_$²i±$»ÚJ$ÅÖÇ$À4|$°ƒ$§¡$«èÖ$ª×*$®¶H$±bÚ$®§3$£2+$¤h@$¡à$¡Ù$£`$¤ù$§·$¢/$™Ä,$šD?$œä$¡¦Ù$ !–$¤Bh$«$—Ûí$'4Ê$"`ò$'Ža$™2$š€$›µ$•¸$'
$ã€$•¬^$'Ø$ŽL$‰¯$•aÝ$'R­$ŠÈ¸$…Ϗ$Œˆ×$†ŸK$†±$…®"$ˆó$‡ýÜ$"•:$€—$€Ã'$'P$'±${Ž»$€W$€Ö«$|ØÑ$xo$v[—$sÓÝ$|K$u˗$p$$jÛ¿$m¢r$jÍZ$q/V$së$iQ{$d53$fÉ£$a°$c@C$\?:$^}ñ$\Ÿ$\³"$X–%$Wá$U
V$[·ß$^¡ù$Yi$P¿'$T
£$RL$Q§î$N¹¾$NÙ$NL$JÔý$IÃØ$KF$Ev$J&e$HE]$K¾i$Ey$E-$D:€$FÛ6$EÇ3$F\N$BÈ
$C£$</k$=å4$=mM$>a$;\Ô$==Ú$<¨.$;0
$:ÛÕ$<¯ý$7›Ÿ$9à$:;þ$7AÍ$3@a$4
¿$01‹$1À$4j™$Uj$1+´$.F/$,Ée$.]$28 $3)$,–µ$.´ñ$*g½$-)$)Üc$)"m$'Ýà$(Mê$%Jz$'Yô$$à±$&ã@$#p($(EÂ$"­¬$$$!Õ5$!œ$Þæ$"ö $#±Ë$!d$nˆ$›ù$ä$!Ð$+a$ $ÛX$ ߄$êF$fo$t$2Ø$ä$!>$6Ò$ËA$ä¼$B$Öª$ò$$i$¨$$nE$;Ú$'1$ Â$ð'$º$¤k$é#$dÖ$'$Œ$\™$|]$)$~$#9$@§$ˆ.$
®ï$ \$	ïP$	 $	—:$,í$
Žù$	‰»$ƒ$	ª-$æ$	ÖN$>	$	;Ÿ$
6.$	^/$º$;‰$Cñ$
ÊÃ$GÜ$
0$	Í1$‰4$å[$	µc$¨¬$jŽ$7c$ñÖ$yt$¼s$‡ó$Ç¢$c&$äÄ$*$ÚE$ñf$ʾ$ûß$¬$©$Ù@$—v$˜ì${Ð$µ<$>¢$*)$‰Ð$í›$a¼$ #ÿ)Ñ$Ba#úö6$Ê=#ü8µ$˼$áo$"ñ#ü!y#ü¹ó#öU=#ùÂË#÷6Y#þÑB$-($}Ù#þ͂$a#þei$0s$œË$m^$äK$¬l$
#øQ¯#ý	ô#ö¨I#ó¾w#ûöÊ#÷#$Œ"#÷¶w#ûùS#òŸ‡#úƒ#ø$æ¦#ú2#ù¹z#îšT#óˆ`#ó$»Ó#ü)¸$yì$àÒ$
w#ø#ö}¹#ù '#òNÕ#ô#÷†U#ò5|#ó‹@#ï¾²#ïa'#ï±4#ù_B#öWþ#õØt#ꮞ#ë­%#鋪#ú£À$'#üÃ#ïe#ò¶Ð#ðÄ#ìæî#í{Ì#ò'Î#éÿ¼#ôÚÒ#í?×#ìÖç#ê-È#ífY#ì±#ù"d#ôóÅ#ñݔ#ëOE#÷œ
#éQ#ëÇ7#ê£z#ïhU#ï[1#òæ7#ìün#êý`#í.#öñ#òÐ$#öc$¯'#üˆ¡#ï$#÷´#è:L#óð}#íu#öb#ì
ð#÷ѽ#îªy#ñ¨‰#ìH/#ó>®#ìñ#ùß1#÷Ö(#ÿuz#ôÝÀ#ôÿÚ#í7#ó#ô·È#ø·"#ïÑù#ôÒ(#ð>Ù#ï:m#õ²#ú l#ô8#ü	}#ñ³ð#õ£:#éJ#û¼#õ#úWb#ë³"#öéé#êdÑ#ôŸ#ðN˜#øm÷#ë7|#ù'ß#îzž#ëߦ#õ_ç#õª#ó¼T#üf#ñÃi#òËë#ïB#ø97#û/À#óŠC#ñå"#úYP#ñ†f#ïË#ðù¦#ò>#ðT#õl›#ö—;#ü/á#íd5#üɁ#í«#ôR×#õ'
#ø¤h#ð)#õyÓ#èÇr#öß#òá$o¶#ùè²#÷
°#ò•C#ô÷þ#òV•#ø–#øÍH#ö.r#ñT #÷w?#ó¸'#ôl*#óÒà#ýó!#øò
#öÚT#ñ=R#þÌq#úî¥#ÿ%¼$n#ò‹•#ïùË#ùpS#ñ»#õ*ì#ùT#ü9#ò/¢#øÂô#ï‰\#ô<¼#þâÎ#ùë#õÆã$a—$^v$RZ$¾$›Ó#ïÉ#ô •#ñ:÷#ñ/|#îZ!#ú="#ñs#ðۃ#ç‹!#ô<æ#ã›N#ú1ù#ö®p#û–"#å!›#÷¤‹#õX`$4#÷_5$ »#ÿíÅ$ÇU#øó‡#ü¥#õ ¿#öãr#õ/˜$"V#ôă#ú˜#î¼Ä#î-#í^g#ü|H#ðÖ#÷#y#ó8n#önK#úL¹#û\#ó,¨$5-#ú>0#ÿÎO#ÿ5}#úõ'#ûµÉ#üZ*#ý€À$
š·$ï"$͜$r¦$#°$iÁ$ÙY#þ@0$B#üMž$ìˆ#ýî#ü>R#þ5/$ǵ#þ
Æ$j/$Ée$$å$–$ÏN$@)$ºé$pj$¤"$\$ì\$g$z#þÔ;$=É#û	°$•ç$•º$Î$Èë$
6@$ü¼$	ýŸ${£$º:$^!$	W$§$	i$‰:$«f$·($å>$=ä$MJ$O$S4$"!$Ò«$	Ì»$	8$‡†$•$E$	h¦$>}$y¥$	ŠP$
ö'$©Õ$ë$$†Ø$¬¤$ë$
še$
†É$L;$¿u$TÆ$kU$

$L$ܙ$ž$
¼y$%$	Eš$ìQ$
NI$D¥$bÙ$g«$er$Ï$ÛÕ$0J$	ù$ÖÙ$_$܇$B$yÿ$žG$Y'$6$"á$Ž$n$JŽ$~É$N$h$#$âÐ$/.$$¶'$"0($ë
$Á•$"Hr$i$Ú_$#H$''ò$$c$$(x$ Ö$$,ú$)9³$1tÓ$'/$-Õó$M $ d$%þ$!Ä&$2…N$:sÆ$3'$.6v$*±&$Cùã$4Íü$+Å$%±×$1(ª$2èõ$2òB$9
Ï$FÁ"$C	ð$>ïf$)9$0{$<»§$BòG$-&‡#Ï#r#Ï9"#؁0#巘#ü(#êÞØ#àkÙ#Þ§õ#ÐOz#Ï1ª#ØT‹#á4é#à€#Òý#Ø5¤#á#/#äùÊ#çsž#ÚÁ#Êã®#Æþz#Ìs‹#Ìc2#Â"q#ďë#ÍÌü#Ó]#ÕI #ݺ#Ý6-#Úþƒ#éPy$ð<#üÔ<#ãş#Ù4˜#ÜlŸ#Ïìz#ºÖX#¹sç#¿‰#¾"?#¼Ä#µÊÈ#¾x7#¼!8#¶!Ó#¸¼t#ºÁë#¸+˜#·µh#¸\J#º€*#¹Î#¼G(#¸Eh#´êé#®–I#´JO#·Ÿ7#Ì#ÙYÀ#ÏE#À¿#Æ
#É#¹‰'#¸ˆ#»†#Ã4å#¿ûñ#»êÂ#¸—*#±+Y#­hí#¯•›#µä#²"a#¸Oè#¶°g#­Nc#ª÷#²wÙ#°x#®£w#­[#°˜;#³bË#´4Â#¦|#©Uô#ºx#½•#¨ŽÜ#£Þ# Ýñ#¥MÝ#§ª:#¤íB#§0j#©¥¬#¤$S#£w#¢A# k6#'û#£)	#²Ï±#³y#ž-#ß	# ð«#ŸS#™H#šÜ#œ##kæ#›Ç¨#¢)#¢
Y#¢q«#Ÿq#¡©5#œÿ)#Ÿl÷#«¨²#´åç#¥ïF#¢ße#Ÿ6#¤rÕ#¥µ›#š<#˜|#š¢#•qˆ#"Š#/¨#Œ/§#ˆ¦ý#'Êó##$½#Ž9g#²#"Ò¯#™%ö#'…#Ž'¶#‹I#«Ø#r7#ŽÚâ#ðS#3"#Œ¿Ü#úç#ŒÝ"#"¸é#ö#‹¶#‡=v#‡=N#'ð#'ä@#'‡#…³d#‡æ¸#Œ(.#‰9à#‰¬#…¢Û#…a#†¼•#ŠÎÈ#…%y#†ü"#†?à#‰Â#ˆmˆ#†"#"Â÷#ˆJ‡#ƒÅ•#‡HP#†ˆ«#‡¸ú#ƒöê#‡Õ#'¼a#…ÁÙ#Ñw#‡{³#†Åc#…ˆs#ƒŸ#…Y#"R#'f#|?#'y¡#ƒ-c#‡Jˆ#"(#'^É#}¾z#B×#ƒÝ#‡\#"éÚ#…—Ò#'ÔÔ#"w#€XS#'\°#€öª#'Þz#šÊY#†ô¡#|"#}ž#vù#x7#z!¶#}ka#yé#'U#s—À#{Ë÷#zÚv#†»#|Ñ#€#yY#ƒµÏ#"'#†Û-#{½#u/u#sñ(#}"#‹Íª#˜S#'ƒÅ#‡w-#'b#}=ÿ#uÕÚ#w­#x,U#yÊ¡#€Rù#~h<#uD#yƒ#v«#y=#tc#vB#mÔ6#z•Í#r³b#v<©#u"B#~ #yt#uÇ÷#pž‡#u6ç#p7b#'4§#•>n#•8#€€	#‡#ƒŒ°#…Ñ–#{ºJ#z< #v
õ#w‡2#v÷O#{Aò#s#oÄ#rÇ£#r®#s¤/#r§š#poK#xrû#mî_#uÖ_#u6#'h_#}¼#vÔ©#kÜÌ#z5h#rM}#o#lá°#qºé#r€Ò#ŽI#ˆé•#~So#ns*#tŸ#oï`#}G#oÕÞ#wê#äÙ#|·Ë#r‡c#w4?#rôÌ#u¥#qB§#yQ#|ô#°&#‰j #tL»#nx##tb#jt+#u.Ï#l>r#p#pù"#s²Ó#j«Œ#€cÉ#xjÙ#u€Ï#hÿD#pùj#nÁù#m]õ#x\X#ÌÀ#‡ÿñ#|©õ#vÜ#}³f#v£+#€¦ï#wB#Åe#v¡…#z]G#xÄk#yx#t=b#x-º#{W#}j#mwé#tð,#oÂn#u{ô#n;Q#|ù™#uN<#ríä#fíÞ#c¼–#`ÃW#q¦.#b}F#oµ#eĔ#otÁ#olµ#iøC#nã#o®ø#i÷Å#p#g²6#tÌú#n¢
#o°Z#k†Ý#oÐ#mÀ%#ui#rKÍ#w#n´c#sí#h2#p©—#^!S#l~c#^Ðç#nšÁ#j¯O#u;+#q¦þ#€ì#n(´#n3{#j¬u#vþ¦#nt#sŸ7#m³#u[K#uA~#{-©#lY³#{Ó#sð#€•Í#v¤#€…ê#r›Š#*µ#}3+#…€‹#¾#ƒª#'ÍŒ#…ËŽ#€ê #…öÜ#{n0#"v#y|˜#‡ïi#€½#Í>#€¯ï#:ý#'Ä#ˆáÖ#'jÝ#…?8#|ßÆ#"³Ô#"9.#ŽG»#¢gW#»c‰#¨—Ä#œÚÍ#"'#'n#€g##ƒ¬#'×w#" 6#°#ŠùL#€¨ª#‰°Ö#ÏÔ#'BK#rڇ#…=)#ÖY#ˆ>#…ù#)#…
Ø#"µØ#‰¨v#–&#…ý—#…Æ©#‡ÎŒ#‡#Šqø#"öi#†Të#'eö#yh=#†¸#†™½#‹ÉW#À#ŠÊò#y7#|I2#ró#'àš#ƒo#"-'#€õ~#ˆÛ7#zÅ{#}eu#w9#€|G#pS÷#ƒ˜ý#sC(#z*B#sÖ|#<#tÚ#']˜#u"¾#€#sR#{W#w$#ƒpP#y8#'[#'eq#¤H#Ýÿ#…£þ#{UÆ#ŠÐÁ#‹Æ*#‡>"#yi#~©_#€D¥#~øË#€©@#†S$#€Z<#Ì7#J†#€#|¡I#€°g#€¾t#…d§#}G(#…D¼#{:&#‰|#‡½³#ƒu#|ù#'}#Fz#€<Ñ#}z-#ƒØ#ƒý#†Ÿ#ßk#ŸðÏ#ŠˆD#ƒV#z#…¶¥#K~#ƒ«q#) #€Üß#‹3Õ#N#†P#"‡#‰jÖ#ˆ.g#'±x#ˆ­#…4Ý#Š²"#œ#J#¦ÎÎ#Žˆ"#ŒeÊ#†K#‹#ƒ'.#‰]!#…gi#ˆí#…è#ˆ#…õ#Žbh#'ƒ#'Ù#‡=#ŠÍr#Œ6ê#©é#Šk-#Œà#–Êþ# ý#'±Ç#Ó#‹'#`}#ˆ?#ˆÊÎ#‰rÔ#Oz#Ž—ô#]¬#‰z¾#'µ"#Šý'#Ó˜#ŒP#˜E#Ž‰q#'z#à#ŒÈÐ#‰û#Êw#æ¢#šÀ#œ$#"Ýp#ö`#‰# '#q#Œþß#'7[#$#'™Å#Ð–#"èÐ#\a#–åž#s#›üÛ#'{,#˜ƒm#à#'Lø#'Š#—b#'ìÒ#˜ó)#"ÜŸ#"=Ù#˜È#Ÿ­#'ý6#—~m#"¯f#›Z½#—Z#'©»#-Q#˜—4#Gê##•#™ÇÓ#'ôB#œJ#"#˜%¨#"Zl#˜ÑÍ#"Ô#š,Û#'#•Ô#˜AÛ# D¸#˜G^#›!]#–h¨#žL#•G#›i##—àT#™În#"¸í#š–‹#¤£#¨ý#‰T#žÁ#—ñ# †÷#šô'#¡ô#›K#¨T#›Nõ#©@€#¶M#Âýæ#µy##¶D#ª¯p#¯(#¡9Á#²<N#ºAU#Ä[n#¶‰³#¼4#¼®è#ÆI#·þ#ƗÔ#ÇØ{#Ó§X#ñ'#Äë#ËÅ#øÓ$
Èx$–y#Ú…#ñ!Ó#í¾³#Р$#ʍ'#þ›ð#ø#ù¶#ì^…#îQÞ#ðìG#æËÐ$"…$$?7$	N#ó!Ì$'$"›­$#¡x$/z $Yß]${¦$b´t$½–#á^"#×Vn#áŒ$jF$:dÄ$`iü$7 /$4¤Ž$4#â)#ÝVS#ýâ•$5Î$"š"$@`â$Oë$7Ëu$9,;$"$îo#ô#$ ˜$@$
}Î$-é}$@Ö/$…±$Åx$(RÈ$¶L#õOv$#úþ'#íÆ##Úx…#û¡$¾$Xy#àÂ<#ëõÓ$8u#ýA$>$!ëÝ$»Ô#Ú¯#Ñ*Ä$

G$<̤$Mp$Ëî#ëB#û»!$6Úù$ŠK$©ÖY$@5B$å›$q $Sjõ$ºÇj%	Xb$‰bµ$.|$-ôl$4DF$"$!áw$;T2$9¸­${q$ü_$g
$éá#ð´:$Xû$5$id¡$xy¿$(;´#þ'ÿ#ò&‡#óæ$ú*$ #ýwû$š$^m#ô<$`'$U0–$ Ã¥$UŒ$IG#þ:¨$
S$<$òš$7Wu$~Ž${*\$uÙÚ$Q¼$c¤$hÅ°$$X$-$«à#öÒÌ$˜$$ÿ¬$÷6$''$^·$T_l$`GØ$žã$"Š$OUq$SýX$1°f$õ"$ÀL$õ$L¿$¶G$ÍÙ$$[Ï$8´¦$X:!$qÂS$UT˜$žu$æ#X²w#_ž!#˜FÉ#¯–—#…*#Vš·#cÁj#}œ•#—g#˜`#"^ÿ#t#bBQ#S¡#KP#Pô-#[u#Fki#b÷"#tó:#€ñ#ˆ;}#'/O#]4¾#OÃ÷#Lþº#L"Ò#@%Z#Pl'#HJm#RX#yý3#"I#Š4ä#h—ÿ#M½º#I:#@/6#B#8›W#8øÖ#H'#^§'#_'"#_½\#B<ƒ#7µ
#7yf#D–œ#?Kr#9ÐG#5NK#9‹#<²#D,€#>[­#?ÐÈ#>š#?ëD#8\#2øð#:Í;#iª#t"µ#p]Þ#lMY#Y	œ#:¼¬#8ÿÀ#FŸP#aáH#Jæ5#K'	#_öÙ#[ü»#?›¯#>'9#LÎg#m}ê#Q‹]#7Nº#3Lñ#>¥|#>žX#7Û#8ˆ¼#6zn#8Ã.#>&Ü#.û¾#:æ0#B`]#6à(#%##+Xq#&¯ë#,¦•#G±¨#m\¦#:Ê^#4eV#8©±#-#ïÐ##Ü´# d#"/³##Ó#)D#7 #H|þ#=[.#IO|#låo#_ž#0‰é#('ã#fõ#Œ/#I#(']#.v}#/fS#&%l#9¹ì#.)/#$Zƒ# ±#!Öø#R#‹Ý#ù#³:#/ð#qTq#[¹'#.dó#!€F#K°#&(@#CP¬#/Eƒ#$]#	#K¾#êô#-a'#'jv#(²5#7ßd#9ö¤#"Ó#þv#ž8#7 #
##%~M#T"š#N=r#1#3ŸÞ#%:»#úK#!–È#5`;#>ón#8Cc#(ê##'6¨#C#B##}†#Âë#C#@»#%1#(9²#$;o#5L"#*é#`#MÙ#/FÐ#6j<#5t)#ÞÖ#bÇ#Ó¸#,v#Óý#4A¹#;)#!Ð&#Á±#¶#¾Ó#5#±#)äf#*`Ê#íÜ#C]#C#*'#Iõx#4ˆO#?#>##E#՝#)#6#[#
f#%Lò# e.#°6#Ѹ#4#Tk#G"#2#,)#ÓÀ#nß#ô# G#¾Ù#mÔ#(±#
&]#+e#,#E¢#
_#
HÒ#
®€#s'#Ö #Dõ#=Ù#eˆ#›Õ#%#u?=#"$ü#5ú®#.ø$#?N.#'¡G#°p##
ª#!sê#©#G"#½Š#Ò9#Äy#Ú¸#
ڶ#Å#"m#
°Æ#ý†#!#
b6#œ9#
é##T}#ïØ#Π#W|#í#	+#±#-Ûb##bú#â#\¥#Œw#
é#
 ù#
zß#
ÐÇ#
í#÷[#ŒË#"ƒ#[Î#`ð#m#
t#	…#¾‡#	(ó#?#	ùî#Gÿ#Ûª#Õ#5
#(šì#È#
Æ3#´h#wb#	ÇO#BC#¯O#
U8#+M#m'°#O¤#´õ#¦6#òÜ#%G#	(#	Àã#~#
ïÝ#OŒ#õï#ùé#£À#´#"pª#,"²#ÆÝ#
#¥Ð#ˆ€#	ð(#gb##8±h#RVø#*·#zó#
÷8#e¥#À#
©þ#œh#¡o#
Vì#	Ùk#<#±#ö,#
ãø#
2#Go#ŸÀ#$#W#óU#éý#q#Rë#¹œ#
¬#%$ç#;óx#.²í#Eý#
	®#+œ#$#<|#Æ#'a#•½#z\#
K†#àv#'tÁ#:pÌ#A?#˜n#w#ø#	äÅ#–¿#n¦#'‡¦#"…0#—#W#0#!ÆÖ#M­)#6Gh#·#<ð#°}#Cà#‡@#Dé#&|#—@#‡Œ#ˆ¤#'ìª#\ë#ž`#™³#)²#xÖ#1ª#î¾#¶#W–#âM#ó¦#¿e#ò¹#©Î#›Â#÷/#d#ã#H4##E‡#'ú#€I#b#¨©#n#Zæ#–'#$éB#"d#°3#<)O#‰a#y½L#)UN#/Y)#H Ó#+Hð#Œ1#Ÿ#ëˆ#$½#$e#G#=†#Yú#Ì#7#)Ü #ío#Q—#±# #
t#²b#y…#2¨#$#ãÔ#uÊ# #
sú#'È#DÙ#°Ò#N¯#&ù>#6²Ç#+…í#{U#®"#"C#5Õ#ª#ôv#èŽ# ?¨#ªÅ#±7#"s#:#s#q\¹#&Ž‹#!H#)#̸#Ô}#¢é#Ú#c/#2'#&&¼#E'ù#Eêè# Á/#"*d#:#ÁÎ#:f#ˆá#°8#Ÿd#'o#%³µ#nN¾#"Öó#/¯ü#v#V#š#Îç#å¼#°`#Eê#B#Éo#\#›à#"œ#ÊÒ#5Fm#?lÁ#) f#æj#¶#&#ã#ì
#$®Û#;#!bõ#6zl#j¡›#I Ç##Æ'#}z#±Ù#Ô#8#L\#"u#œ#Ëþ#a=#ˆË#à#¬#óˆ#w'# 2ò#!àì#ð<#3~Á#-±n#ùÛ#@#(Ã#é•#&FF#%ó²#6F
#Iél#5àÕ#"ì\#&v£#N[###q­#!êå#&jO#=#*ˆù#$®r#*#$Q#ç#+bÜ#+
ø#%R#!X|#'fQ#!Êü#('Í#Gçt#N60#-ÆÚ#)å#$èh#"]%#=#"Îu#)îê#F˜Ë#?##5ú`#$lì#-'Õ#&È,#R°™#Pªö#3@í#"Ót#*Ü#*´X##Cv#'"¢#4»)#)Ó?#(/o#"#&sÆ#4n'#6Þ0#"?!#'º#"±/#'f# ¤p#&F·#%"#)Ã#"/"#!sn#wc##•#%Ž‹#&"<# ù[#',x#'°†#$6# ס#'@Õ#!dï#&>#%ë&#@;ç#1{Ù#3¢#'ãj#**#%Oø#'ۙ#!Ú^#@¿ç#‹N#'O®#I5Ž#51'#QþL#b¬#;ZW#/üË#({4#-—Œ#6¶¸#>Ü"#+£/#+¿Á#)Ê;#-'Ì#,fÑ#.dR#/Â!#.#'ì…#0*I#'ßL#.(ã#*bx#-ªO#,X#.×O#*'~#3ÉE#/ž7#1S#)Qò#.¤#.@4#5¡Ø#6uQ#SÚ½#Kɛ#7tJ#.{ø#2¿Ê#-Z#4#,¦è#2.Ä#4¿ý#6¬+#-Ø#1œæ#/¹I#7#X‡¬#þ
#{ë†#AÉ#4gý#4b0#-Ê#39#0}#3i#,˜#1ß¼#1LV#MÎe#_ú#J±&#2¾"#7¹#.2l#4Øa#5­Ý#4ÎÀ#0ù4#8ÇÄ#2…ñ#;kÆ#T¡t#"ä¤#‡¯p#E8¬#3yF#>YÔ#4"e#;[ç#3lÆ#9MÔ#7Ñ#7ŠU#:y…#CEÏ#<åx#Bã×#9Oç#B1#Xâ#aEE#<¹¼#?q»#9Xg#;	#:#Aà°#:ˆ™#B"#BA#v˜<#ˆT#])²#>|#>^	#8áá#<Ț#6uE#?ºÿ#=¶Ý#?Ë-#;ÈË#FÛ/#DF†#@R†#<á"#@°¿#<¥#@v@#<ræ#DN	#K»ð#ªƒ#ˆüÇ#Z'T#DSÝ#GAW#Bæ#Gló#DøT#SŸs#|#}ÞN#W¹	#LÆ#B#f#EG#?Xå#H^2#L(ö#YqŸ#R:#N9#GéÎ#K›#KB"#Vœ€#W#S•i#k"ç#x¾L#Uß#p /#d¼q#QRý#LÂC#Re»#TUÙ#[°#Xm#[ÀÃ#Q>ƒ#R06#Mfa#\w#n[Ö#‰7#sÃ#V¢·#K…S#Qp#JÁå#XÌ#PÈ#X#VQŒ#iœÊ#bŠ´#[ˆ#YŠ-#[,#r¢û#‰#mà#]Èà#Y²¹#ZÍ#T4W#Waô#Rpt#W®Þ#Qüé#Vå°#Tù¯#[Â7#ekø#nG#]†#bB-#S[v#_Ä#aðx#cÌ
#Y@#]f=#Wh¾#YÐ#Z)-#aô#ZÁI#]²d#_Ä/#dÉ?#^³P#[õà#V'¦#^
7#`¼'#bö‡#]î¡#_{4#`úó#hÕÚ#`Ê#fœw#b'H#i14#csŠ#iÕ&#eÿä#jxL#
h#¶
¥#³á‡#‰À‰#x#ð#…&#l*#"'þ#j+}#mMù#jí#o-h#|#"™#mÃ¥#qâÇ#gJ›#o…Ú#mK
#qڅ#kÄ*#sRÝ#s%ã#xÜX#q;/#sb#mr'#t\#op#yv.#m:s#x\>#uÍ,#{#€#|÷Q#…¨‹#tšR#zÎ#x©å#"i#‡r}#–"#‡}<#ƒÛi#|ñÛ#€ô#ƒN#†³ƒ#€HÅ#˜#"§#ˆæ·#€…#"³Á#óƒ#ƒ—/#"ÛÑ#£Wà#¶rÞ#™ÿì#ƒ#Î#†èÆ#'ïþ#‡÷#†þ•#‹‰í#…jˆ#‡"#…#Žõï#ŽÝ´#—d#™6Þ#ŽÈ¬#ˆ4$#Œ™Ë#Ž"G#—!E#Œ8à#"#"Ÿ–#–t¢#‹@#"c‹#:<#¥¨Â#Ì#t#Ð[ð#¥Ñ #ªp;#¨ÕK#ªvô#ž]²#¥ôX#­á#¸¨q#žÙ#£Tñ#™w#š°ô#"ç¨#¢y—#¯"¢#Îă#ã&3#»hÉ#©ê#¤Í§#Ÿ˜Õ#¶ #¬Áx#žÑê#˜€Þ#«"#¾W#ÈYW#Í^ê#àTy#Ô¢b#Ô~Ç#×Ñ°#²A²ÀÀ#8"c#]΋#w©i#)V"õî+"àÀy"ßâ«#ƃ"ùxÛ#ñ@#aú"ÜïÝ"ÏyG"ßÊ#
;ñ#&#6"â]U"à¶"è¦j"î-N"߶Ë"Ä|"Ã~
"̽}"ù©#iˆ#À>"ý$Í#à#k#tp"ô""ü™H"ÙN"Ã_"¿X/"µÝ"Ä
\"ÖÃv"õ:`#×#-i#?Ĥ#X¹!#AÅ:#¾ã"ß°B"ÞlA#Éñ#,o(#š,"å_#/ü#‹`/#'*#BXå#7Æ¿#î¾"Ì>+"Í{ú"ߏ‰"ΪË"ק÷"øHi#3#$yX#¢ï"öDf#'Ê#IDx#"ê‡ç"Ú`º"ö€Ù#x"Ú¬"¼pï"²Ê"Ù{:#0ˆ#N
p#ON¿#AÄÑ"þ‹›"À(€"°óÂ"¼K+"ßÅS#
Ú¶#$϶#7]"ڋ."ǀÂ"Ý'Â"ï"6"Ü2¥"æKà"ÛôÂ"À!a"ÉÊI"Ú*ø"ÎR"Ä)b"ºïÉ"¶Ø"»†J"Ç:˜"ÑCù"×P4"Ë;i"Â(™"É«"Īs"½9"Àmš"Äê"äÃM#½°"èÖH"¿8é"Â7Æ"µ§o"­'·"­ÂO"¹o"¿Cý"ÆÕ"ÁXê"³õÓ"¯{e"·éª"»çï"¿¯é"¼;'"¼Ý•"¼xå"ÁÚÅ"¾$•"Áz"×ëà"êšÝ"æ̆"ðÙt"ùä#\Ñ"ùÇT#ˆŽ#XL#–†#®#
B"ò"óù¸"ùhé"ÝðÃ"½Â5"º)à"Áÿ\"ӊ×"ÖnB"Úø"Üq*#0Y"úÓØ"Úå®"Ñ¢$"Ñ®–"Éð2"Ò3"ضt"Ëù"¼þp"Ë©
"ìCõ"æŽ+"»Ä"³Ìy"®Z"®Õ®"±5Œ"·éÏ"­¿	"¼1""ºÌÜ"¨
¥"§…d"ÐR"Éہ"Ÿ³~"'õ"™G""œwç"Ÿ™s"š	;"šìf"–Ë7"™‰L"–ïà"£"¯©ò"¤X"–(œ"•V"'jþ""Ÿí""M'"—²u"•-È"šÉ
"°ß"¨š"š Ø"š`¬"–5A"›1d"œè¶"›À`"—é "˜Ûû"–üÃ"^°"Ÿ"""¨rž"¬î"´C;"¼«U"Ìk"Øû"ïØ#_n#m$r#]ÙJ#$ó;#%w#E#\BA#C1"#-[‰#1‡¼#.æ´#'¨ñ#c˜#s{#…Æ"ëè³"Îw!"՜Ê"õpŠ#­»#"#
}#ÊÎ# di#	Å8#þÊ#KS#ȳ"ÿÜe"ü˜L"ùø¡"üäF"ö-"ðóI"çßf"ø̝"í[="Ò'"œ'"ÈkŠ"À2m"¸þß"²q"±^("­Ã-"­¼""§8"¥™I"ž¿ô"£åK"Ó6
"ÿ@Á"Ǔ}"¢"º"œÖ"¡ƒ "šB"š¼
"™©Ì"¡BN"S™"íÌ"¹A~"˦ì"©|
"›J^""¡Ã"–µX"—Ÿ`"—"•Ô
"™wu"–b"˜|]"š+"·h#€Û"òÓp"¦`å"žå@"™ø*"˜P"•ž«"–ž"•	"—NÔ"—ê"ž4"ž{K"¹¿"¶Ñ+"¯O"Ëiÿ"ÏpP"¶õ€"¼"Ã"¹c'"ÁÔª"¿xW"ÄՖ"Än"¸]"Ãêà"ᙁ#à`#¿4"ÐQÊ"ŵ/"»q"¯–°"¢Xê" £_"›N}"£—)"¦š?"¯""¯,{"³x "±-Œ"¶H"¶°O"º·'"µO`"¹fu"¶Üo"´ð˜"²h'"¸Œ"±k¢"°
£"­ßS"¯ÐS"©Y""©øê"Â'"ñw"͑b"­¨,"£	"¡v"ž·"¡v'"™ÞÃ"œïv"šö""™Ú©"š;"–À¥"›ØÔ"˜Ì¦"›F"›Ð¡"¡"ž9"J""˜·2"›ˆa"œ¢"¯±î"®yÂ"¡z"šÞ^"ˆ"š…é"˜¼ô"•:m"ž5ë"±2Õ"»7"£ "šû'"˜úé"›ƒd"•W"™7¨"–Ý"˜Øô""÷y"št"–,"˜"•¼"œX7"–zå"˜"x"˜‹."qx"›*¦"›~¬"œç"¡K{"œðV"ŸÙ"™»["›Ê"œø"§©?"ªþ"¦Ý"šÙ¸"šÌ"›§9"¢L—"¥½6"­»Ô"ªùá"²Té"¡Å"›çÄ"˜`Ô"œ¤:"˜T	"EY" Ê~"£Ùd"š¹2" "g"¶í}"¶Åy"ŸÇš"ž#"™'k"œãž"œ¶½"ž¾#"Ê"œÎÁ"¤W	"©u¼"Ÿ×˜"±Ú"ºOÆ"©.l"1$"žG"›"£…}"Ÿ"N†"˜#Ê"›¨d"˜¢:" Àâ"£à®"©œ""©ä\"¦"›iŽ"žHÄ"¬E\"¢ŒŒ"ž¶*"Ÿ6â"žÂ±"­1T"žü"žü"šH["žÅ""™¡"œ=E"šÏ" ¢†"šy‰"Ÿ¬®"šÂÐ"žÓ"œ%"œÜô"™œâ"¡3™"œ""¢Á
"žS@" O"žÈ"" *†" "ó"ÍÆ
"òޜ"ȹT"¥ò#"§­"ª'¤"¿ˆ"¾n"¯•¡"¦x"£W$" üH"¦½"£m"¬ô¼"®MÈ"¨?^"¡õo"¥ï¯"£8¿"©Ü™"£­"¤Mÿ"¡")"¥êå"©X="ªÑù"¦Õ="¨OV"¤"´"§gÃ"¤4"§Å`"¦œ"ªF"¤ç²"¥ï"¥{0"±[n"º+
"­ÏØ"¤íh"¤ý´"£ŒT"¥a#"¤%"§Í"¦ýW"©Ë9"¥Nh"¥c["¥b*"© "¨ "®'"Ê)f"â÷7"º§¹"¦w"¤=r"¤ss"£¿"¨&g"¤‰"¨ Á"§Ow"§Ã"£½"®B9"ÁÌU"¶U)"¦ú›"ª‹"¨WË"§Ù¯"©aº"¨•"¤ˆ÷"©©Æ"£†þ"§U+"¤0Æ"©Š<"¶3"ï–#"ãŸN"²k"¨åí"¬…"ºù–"®Ó¦"­Ÿ"¶pt"¸"²pø"®Å]"¯ö÷"¯="±Rk"ª4­"¸£‰"­ù"År&"À¦ë"¬¢®"£l8"§æ"¤Šn"¦q}"£vÚ"§™˜"§Â'"­
m"¬/"¯›š"Æ°?"êä"Ύ»"±'"«c"±'Ï"¼æ"°èg"·R"·ÿÂ"¬êï"­þD"«˜"°©"¬Ï¶"®Ô!"¬ø"³ú"²‡\"³DÕ"®Ö"²ƒã"´P³"Ç!£"ËX½"¾Ñf"µ ò"³{"±Ù5"¶Ù"®Ó"±½'"®»"³ë"³¸d"Æó"ã?ä"Î1—"¶'œ"¶•É"³I"¼ŠŒ"¶€¦"³="°åº"¶'£"µ8"¸M"³è"´õÅ"°Ü3"´ÛÏ"²Š("·ã"³Å
"·@"µ"º
"³v"¸tt"¶mj"·#·"´ò"ËiM"âS"Ú#è"Äã"¸²ì"³;Ë"¸"µW2"¹6ù"·W"¿"¶"̦Ü"Ì[&"º>"½8/"¼×½"¾B‡"¸9("½XÜ"ÀÙ"ÇLb"Â:B"¼yO"¸XÕ"¹5"º  "Ä&"ۊ5"ÜCâ"ÇV}"ÇÕ"À…Š"¼¿="¾NÂ"Ě7"™ß"Ã'"º¿Ü"º7¯"»S."¿¿¼"ÁQÃ"ÍB1"˒H"È¿"À#"ÀºÞ"Î?""ć&"ÁÁ"ÆIÈ"ÀPj"Åd6"Ë&)"ˬœ"ÎË"ЬÃ"ÈâŠ"Ç̸"Â9r"Áâ2"¿Þ'"Â&Ø"Ào~"ÉTí"ÇÁÇ"ˉ!"Ðý"Ëúõ"Ñ7‰"҉="Ê~R"Ì@s"Æ­+"ËëÜ"Ç(ç"ÈÓA"Æï"Ê¿c"Æ-/"Ê»í"Í¿ã"ØͲ"Ôª'"Ë`"É#N"ÏgÁ"Ì2"ʋþ"Ã!"ǀÝ"È'"ÍA"É("ÌK»"ÂÃi"ÈÆÂ"ɪó"Ùñè"Øc"Ñt	"Ð|Â"Ò)
"Ç»Ë"Ì©|"ÉÒG"Ðñ"Ì­"ÔÔö"Ôc­"Ñ"Êöç"μî"Ò<	"Ñç"ÒÂ"ُ"ÊrB"βù"Êu'"̵+"DŽž"É@"ÉB"Ìt"ʊ"ÌgÒ"Æè"Ìzw"Çv;"טI"ᓝ"ø¯Ç"þ,""ô‡F"é‹"è0?"ڊO"ކL"غ÷"Øáá"ÕO"ØÅå"ϳs"ÏÎè"Ë°k"ÒX"Ïæ+"ØÃy"Ô%Í"ÒP¾"Ï»¥"Ðýš"Ò£"ݓv"ۜÛ"Ø(/"ÌÍG"Õ(n"Ýd!"Þ¿	"Ü:W"ݔÛ"Ø,G"ÜR"âÂ¥"Þé7"ØÎÖ"à¥c"Ú?£"Ü|'"Ø2"àf5"àññ"áG•"èTè"ï"æÄ,"ä×"Þç"݌»"àÒ0"çåå"ålö"åuÆ"åãC"è¼Ì"å˝"î&"ëåŸ"õ¼‰"ñ÷ã"ñ("è
ï"íÅl#UM"ù&"æ5'"è–"äâ"÷™"éòû"æ
"à¬"ðS"õÍ"ôƋ"äf0"éÕä"ìÀÇ#Œ…"ö»o"âÜÞ"å{Ÿ"æƒ"ã_"îîá"æõ¢"ߓ£"á¬"ìºH"ó4"üHá"é©Z"õcz"ëeg"ôÕJ"ùÇß"ø¦j"édÔ"ú†w#.Û# ›Ì##çø#}x#€F#¯"þ†J"ø)á"ðyõ"õ[•"òìó"öœa"ó»#a("ü·O"÷´ì"î¨ó"óÀö"òU"þ†"ù€Ð"õôø"éÈÛ"ñx¹"öI¡#§v#¥ò#®¥"ôõÐ"ø>"õµÙ#¶("ûC+"ý|("úÀk"ø4]"óÉá#–è"ÿ²T#Î#G¦#¯-"ùÝ"þmû"úš¼#/³#ª#y]#c7#¯­#‹#ún#/î"ýŸ£"ûÉ#Ñà#·¡#N$"ÿ¬"ÿ'"ú9ã"ÿ}0# ˆ#Ï#
|Å#7A#~T#€…#îú#	V—#G)#]#£Ù#Ñõ#˜]#j#%F##ÔV#π#™ç#RÕ#±#‡#¸A#î#¹#í#žQ#f7#C#X²#kö

==> anc/LateM_Spectra/2M_1743+2136.fits <==
SIMPLE  =                    T / Written by IDL:  Fri Sep 27 15:53:37 2013      BITPIX  =                  -32 /Real*4 (floating point)                         NAXIS   =                    2 /                                                NAXIS1  =                 4179 /Number of positions along axis 1                NAXIS2  =                    3 /Number of positions along axis 2                EXTEND  =                    T /Extensions may be present                       ORIGIN  = 'Institute for Astronomy' /                                           TELESCOP= 'NASA IRTF'          /                                                INSTRUME= 'SPeX, IRTF Spectrograph' /                                           OBSERVER= 'Your_Name'          /                                                OBJECT  = '2M-J17431540+2'     /                                                IRAFNAME= '2M-J17431540+2_tellcor_merged' /                                     TIME_OBS= '14:51:22.048076'    / Average UT TIME OF ACQISTION ('hh:mm:ss.ss')   DATE_OBS= '2013-04-19'         / UT DATE OF ACQUISITION ('yyyy/mm/dd')          ITIME   =        120.000000000 / INTEGRATION TIME IN SECONDS                    CO_ADDS =                    1 / NUMBER OF INTEGRATIONS                         NDR     =                   32 / Number of Non-Destructive Reads                SLOWCNT =                   20 / Number of Slow Counts                          TABLE_MS=        512.452000000 / msec to clock out array                        ROTATOR =        218.400000000 / Rotator_Mechanical_Angle; pos=436802           POSANGLE=        103.200000000 / Average Sky_Position_Angle                     SLIT    = '0.3x15  '           / menu=2,pos=89000                               GRAT    = 'ShortXD '           / menu=0,pos=719950                              PLATE_SC=       0.150000000000 / PlateScale arcsec/pixel                        RA      = '+17:43:15.44 '      / Right Ascension                                DEC     = '+21:36:08.5 '       / Declination                                    HA      = '+00:39:22.566667'   / Average Hour Angle                             AIRMASS =        1.01366666667 / Average Air Mass                               EPOCH   =        2000.00000000 / Epoch                                          MODENAME= 'ShortXD '           / Spectroscopy mode                              FLAT    = 'flat227-231.fits'   / Flat field image                               NAPS    =                    1 / Number of apertures                            NORDERS =                    1 / Number of orders                               ORDERS  = '0       '           / Order numbers                                  START   =                    0 / Array column of first FITS array column        STOP    =                 4178 / Array column of last FITS array column         SLTH_PIX=        100.000000000 / Slit height in pixels                          SLTH_ARC=        15.0000000000 / Slit height in arcseconds                      SLTW_PIX=        2.00000000000 / Slit width in pixels                           SLTW_ARC=       0.300000000000 / Slit width in arcseconds                       APPOSO03= '3.83112 '           / Aperture positions (arcsec) for order 03       APPOSO04= '3.83176 '           / Aperture positions (arcsec) for order 04       APPOSO05= '3.82625 '           / Aperture positions (arcsec) for order 05       APPOSO06= '3.83303 '           / Aperture positions (arcsec) for order 06       APPOSO07= '3.82527 '           / Aperture positions (arcsec) for order 07       APPOSO08= '3.84163 '           / Aperture positions (arcsec) for order 08       PSFRAD  =        2.10000000000 / Optimal extraction PSF radius in arcseconds    APRADIUS=        1.50000000000 / Aperture radius in arcseconds                  BGSTART =        2.35000000000 / Background start radius in arcseconds          BGWIDTH =        2.00000000000 / Background width in arcseconds                 BGORDER =        0.00000000000 / Background polynomial fit degree               WAVECAL = 'wavecal232-234.fits' / Wavecal file used for wavelength calibration  XUNITS  = 'um      '           / Units of the X axis                            YUNITS  = 'ergss-1cm-2A-1'     /Units of the Y axis                             XTITLE  = '!7k!5 (!7l!5m)'     / IDL X title                                    YTITLE  = '!5f!D!7k!N!5 (ergs s!E-1!N cm!E-2!N !5!sA!r!u!9 %!5!n!E-1!N)' / IDL YVERSION = 'v3.4    '           / Spextool version                               RES     =        2000.00000000 / Average spectral resolving power               DISPO03 =    0.000537549000000 / Dispersion (um pixel-1) for order 03           DISPO04 =    0.000403228000000 / Dispersion (um pixel-1) for order 04           DISPO05 =    0.000322753000000 / Dispersion (um pixel-1) for order 05           DISPO06 =    0.000269227000000 / Dispersion (um pixel-1) for order 06           DISPO07 =    0.000231124000000 / Dispersion (um pixel-1) for order 07           DISPO08 =    0.000202681000000 / Dispersion (um pixel-1) for order 08           DAIRMASS=          -0.00541667 / Average airmass difference between std and obj HISTORY The output FITS files contain a 3-D array of data consisting ofsets of  HISTORY  triplet arrays of data for each aperture and each order,where each tr  HISTORY iplet is composed of an array for the wavelength,an array for the flux  HISTORY , and an array for the error. The tripletsfor each aperture are stacke  HISTORY d behind one another, followed bythe triplets for the next order, etc.  HISTORY  If no orders have beenskipped or deslected in the extraction process,  HISTORY  the contents ofaperture Y in order X can be found as follows:lambda =  HISTORY array[*,0,( X - (smallest order number))*naps + (Y-1)], flux   =array[  HISTORY *,1,( X - (smallest order number))*naps + (Y-1)], error  =array[*,2,(   HISTORY X - (smallest order number))*naps + (Y-1)]  Forexample, for an SXD fil  HISTORY e with two apertures, the wavelengtharray for aperture 1 in order 3 is  HISTORY  located in array [*,0,0], theflux is in array [*,1,0] and the error i  HISTORY s in array [*,2,0]. Foraperture 2, the wavelength is in array [*,0,1],  HISTORY  the flux is inarray [*,1,1] and the error is in array [*,2,1]. For or  HISTORY der 4,the flux for aperture 1 is in array [*,1,2], while the flux fora  HISTORY perture 2 is in array [*,1,3]. For order 5, the fluxes for thetwo aper  HISTORY tures are in arrays [*,1,4] and [*,1,5], etc.  Thespectra have been co  HISTORY rrected for non-linearity.                                              HISTORY                                                                         HISTORY Xcombspec History                                                       HISTORY                                                                         HISTORY The spectra were combined using a Robust Weighted Mean.  The robust     HISTORY threshold was 8.00000.  The files spectra0213.fits, spectra0214.fits,   HISTORY spectra0215.fits, spectra0216.fits, spectra0217.fits,                   HISTORY spectra0218.fits were combined.    Aperture 01 Info: The scale          HISTORY factors were determined using order 04.  The scale factors are          HISTORY 1.06675, 0.935824, 0.886558, 0.930404, 1.10321, 1.18431.  The median    HISTORY RMS deviation in each order is 0.0735593, 0.0776451, 0.0766091,         HISTORY 0.116761, 0.0630348, 0.0521599.    The spectral shapes have been        HISTORY corrected.                                                              HISTORY                                                                         HISTORY Xtellcor History                                                        HISTORY                                                                         HISTORY This spectrum was telluric corrected using the telluric correction      HISTORY spectra 2M-J17431540+2_tellcor_tellcor.fits.  The B and V magnitudes    HISTORY of HD165029 are 6.45000, and 6.42000 respectively.  The velocity        HISTORY shift of Vega is -19.6606 km s-1.  The Vega model was modified using    HISTORY the deconvolution method.  The maximum deviation and rms deviation      HISTORY between the modified Vega model and the data over the kernel            HISTORY wavelength range are 1.86571 % and 0.671646 %, respectively.  The       HISTORY telluric correction spectra for aperture 01 were shifted by             HISTORY -0.139482, -0.0410275, -0.0797859, -0.0349876, -0.00339685, 0.00000     HISTORY pixels.                                                                 HISTORY                                                                         HISTORY Xmergeorders History                                                    HISTORY                                                                         HISTORY This merged spectrum was derived from aperture 01 of file               HISTORY 2M-J17431540+2_tellcor.fits.  The scaled factors for orders 3, 4, 5,    HISTORY 6, 7, 8 are 1.00000, 1.00000, 1.01140, 1.05437, 1.07024, 1.08928        HISTORY respectively.                                                           END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             ?M^u?Mk¼?My?M†I?M"?M Ö?M®?M»b?MÈ©?MÕï?Mã5?Mð{?MýÁ?N?NM?N%"?N2Ù?N@?NMd?NP?N__?Nn®?N}ü?NI?Nœ—?N«å?N»2?Nʀ?NÙÍ?Né?Nøg?O´?O?O&M?O5™?ODæ?OT2?Oc~?OrÊ?O'?O'a?O ­?O¯ø?O¿C?OΎ?OÝÙ?Oí$?Oüo?P¹?P?P*N?P9™?PHã?PX-?Pgv?PvÀ?P†
?P•S?P¤œ?P³æ?PÃ/?PÒx?PáÁ?Pñ	?QR?Qš?Qã?Q.+?Q=s?QL»?Q\?QkJ?Qz'?Q‰Ù?Q™!?Q¨h?Q·¯?QÆö?QÖ=?Qåƒ?QôÊ?R?RW?R"?R1ã?RA)?RPo?R_µ?Rnú?R~@?R…?RœÊ?R¬?R»T?Rʙ?RÙÞ?Ré#?Røg?S«?Sð?S&4?S5x?SD¼?ST?ScC?Sr‡?SÊ?S'?S Q?S¯"?S¾×?SÎ?SÝ\?SìŸ?Sûâ?T$?Tf?T)¨?T8ê?TH,?TWn?Tf°?Tuñ?T…3?T"t?T£µ?T²ö?TÂ8?TÑy?Tàº?Tïû?Tÿ;?U{?U¼?U,ü?U<<?UK|?UZ¼?Uiû?Uy;?Uˆ{?U—º?U¦ù?U¶8?UÅw?UÔ¶?Uãõ?Uó4?Vr?V±?V ï?V0.?V?l?VNª?V]è?Vm&?V|c?V‹¡?VšÞ?Vª?V¹Y?VȖ?V×Ó?Vç?VöM?WŠ?WÆ?W$?W3??WB|?WQ¸?W`ô?Wp0?Wl?WŽ§?Wã?W­?W¼Z?W˕?WÚÐ?Wê?WùG?X?X¼?X&÷?X62?XEl?XT¦?Xcá?Xs?X'U?X'?X É?X°?X¿<?XÎv?Xݯ?Xìè?Xü"?Y[?Y"?Y)Í?Y9?YH>?YWw?Yf¯?Yuè?Y… ?Y"X?Y£?Y²È?YÂ?YÑ8?Yàp?Yï§?Yþß?Z?ZM?Z,…?Z;¼?ZJó?ZZ*?Zi`?Zx—?Z‡Î?Z—?Z¦;?Zµq?Zħ?ZÓÝ?Zã?ZòI?[?[µ?[ê?[/ ?[>U?[MŠ?[\À?[kõ?[{*?[Š_?[™•?[¨É?[·þ?[Ç3?[Ög?[å›?[ôÐ?\?\8?\"l?\1 ?\@Ô?\P?\_;?\nn?\}¢?\ŒÕ?\œ?\«<?\ºo?\É¢?\ØÔ?\è?\÷:?]l?]Ÿ?]$Ñ?]4?]C6?]Rh?]aš?]pÌ?]þ?]0?]ža?]­"?]¼Ä?]Ëö?]Û'?]êX?]ùŠ?^»?^ì?^'?^6M?^E~?^T¯?^cß?^s?^'@?^'p?^  ?^¯Ð?^¿?^Î0?^Ý`?^ì?^û¿?_
ï?_?_)N?_8}?_G¬?_VÜ?_f?_u:?_"h?_"—?_¢Æ?_±õ?_Á#?_ÐR?_߀?_î®?_ýÝ?`
?`9?`+g?`:•?`IÂ?`Xð?`h?`wK?`†y?`•¦?`¤Ó?`´?`Ã.?`Ò[?`áˆ?`ðµ?`ÿá?a?a;?a-g?a<"?aKÀ?aZí?aj?ayE?aˆq?a—?a¦É?aµõ?aÅ!?aÔM?aãx?aò¤?bÐ?bü?b '?b/R?b>}?bM¨?b\Ó?bkþ?b{)?bŠT?b™?b¨©?b·Ô?bÆþ?bÖ)?båS?bô}?c§?cÒ?c!ü?c1%?c@O?cOy?c^£?cmÍ?c|ö?cŒ ?c›I?cªr?c¹œ?cÈÅ?c×î?cç?cö@?di?d'?d#»?d2ã?dB?dQ5?d`]?do†?d~®?dÖ?dœþ?d¬'?d»O?dÊw?dٟ?dèÆ?d÷î?e?e>?e%e?e4?eC´?eRÜ?eb?eq*?e€Q?ex?ežŸ?e­Æ?e¼í?eÌ?eÛ;?eêb?eùˆ?f¯?fÕ?f&ü?f6"?fEI?fTo?fc•?fr»?fá?f'?f -?f¯S?f¾y?f͞?fÜÄ?fëê?fû?g
5?gZ?g(?g7¥?gFÊ?gUï?ge?gt9?gƒ^?g'ƒ?g¡¨?g°Í?g¿ñ?gÏ?gÞ;?gí_?gü"?h¨?hÍ?h)ò?h9?hH:?hW^?hf'?hu¦?h"Ê?h"î?h£?h²6?hÁZ?hÐ}?hß¡?hîÄ?hýè?i
?i/?i+R?i:u?iI˜?iX»?igß?iw?i†%?i•G?i¤j?i³?i°?iÑÒ?iàõ?ið?iÿ:?j]?j?j,¡?j;Ä?jJæ?jZ?ji*?jxL?j‡n?j–?j¥²?j´Ô?jÃö?jÓ?jâ9?jñ[?k}?kž?kÀ?k-á?k=?kL$?k[E?kjf?kyˆ?kˆ©?k—Ê?k¦ë?k¶?kÅ-?kÔN?kão?kò?l°?lÑ?lñ?l/?l>3?lMS?l\t?lk"?lz´?l‰Õ?l˜õ?l¨?l·5?lÆU?lÕu?lä•?lóµ?mÕ?mõ?m!?m05?m?U?mNt?m]"?ml´?m{Ó?mŠó?mš?m©2?m¸Q?mÇp?m֐?må¯?môÎ?ní?n
?n",?n1K?n@j?nO‰?n^¨?nmÇ?n|æ?nŒ?n›#?nªB?n¹a?nÈ?nמ?næ¼?nõÛ?où?o?o#6?o2U?oAs?oP'?o_¯?onÍ?o}ì?o
?oœ(?o«F?o¬.?o¾?oÏÕ?oá¨?oó{?pM?p ?p(ó?p:Å?pL—?p^i?pp;?p'
?p"ß?p¥°?p·?pÉR?pÛ#?pìô?pþÅ?q–?q"f?q46?qF?qWÖ?qi¦?q{v?qE?qŸ?q°ä?q³?qԂ?qæQ?qø?r	î?r¼?r-Š?r?X?rQ&?rbô?rtÁ?r†?r˜\?rª)?r»ö?rÍÃ?rߐ?rñ]?s)?sõ?s&Á?s8?sJY?s\%?smñ?s¼?s'‡?s£R?sµ?sÆé?sØ´?sê?süI?t?tÞ?t1¨?tCq?tU;?tg?txÎ?tŠ˜?tœa?t®*?t¿ó?tÑ»?tã"?tõM?u?uÝ?u*¥?u<m?uN5?u_ý?uqÄ?uƒ‹?u•S?u§?u¸á?uʨ?uÜn?uî5?uÿû?vÂ?v#ˆ?v5N?vG?vXÙ?vjŸ?v|e?vŽ*?vŸï?v±´?vÃy?vÕ>?vç?vøÇ?w
Œ?wP?w.?w?Ø?wQœ?wc`?wu#?w†ç?w˜ª?wªn?w¼1?wÍô?w߶?wñy?x<?xþ?x&Á?x8ƒ?xJE?x\?xmÉ?xŠ?x'L?x£
?x´Ï?xƐ?xØQ?xê?xûÓ?y
"?yT?y1?yBÖ?yT–?yfV?yx?y‰Õ?y›•?y­U?y¿?yÐÓ?yâ"?yôR?z?zÏ?z)Ž?z;M?zM?z^É?zpˆ?z'F?z"?z¥Á?z·?zÉ=?zÚú?zì·?zþu?{2?{!ï?{3¬?{Eh?{W%?{há?{zž?{ŒZ?{ž?{¯Ò?{ÁŽ?{ÓJ?{å?{öÁ?||?|8?|+ó?|=®?|Oi?|a$?|rß?|"™?|–T?|¨?|¹È?|˂?|Ý<?|îö?}°?}j?}$#?}5Ý?}G–?}YO?}k	?}|Â?}Žz?} 3?}±ì?}ä?}Õ]?}ç?}øÍ?~
…?~=?~-õ?~?­?~Qe?~c?~tÔ?~†‹?~˜B?~©ú?~»±?~Íh?~ß?~ðÖ?Œ?C?%ù?7¯?Ie?[?lÑ?~‡?=?¡ò?³¨?Å]?×?èÈ?ú}?€?€ó?€Í?€ §?€)'?€2\?€;6?€D?€Lê?€UÄ?€^ž?€gx?€pR?€y,?€'?€Šß?€"¹?€œ'?€¥m?€®F?€· ?€¿ù?€ÈÒ?€Ñ¬?€Ú…?€ã^?€ì7?€õ?€ýé?Â?›?t?!M?*&?2þ?;×?D°?Mˆ?Va?_9?h?pê?yÂ?'›?‹s?"K?#?¥û?®Ó?·«?Àƒ?É[?Ò3?Û?ãã?ìº?õ'?þj?'A?'?'ð?'!È?'*Ÿ?'3v?'<N?'E%?'Mü?'VÓ?'_ª?'h?'qX?'z/?'ƒ?'‹Ý?'"´?'‹?'¦b?'¯8?'¸?'Àå?'ɼ?'Ò"?'Ûi?'ä??'í?'õì?'þÂ?ƒ™?ƒo?ƒE?ƒ"?ƒ*ñ?ƒ3Ç?ƒ<?ƒEs?ƒNI?ƒW?ƒ_õ?ƒhÊ?ƒq ?ƒzv?ƒƒL?ƒŒ!?ƒ"÷?ƒÌ?ƒ¦¢?ƒ¯w?ƒ¸L?ƒÁ"?ƒÉ÷?ƒÒÌ?ƒÛ¢?ƒäw?ƒíL?ƒö!?ƒþö?"Ë?" ?"u?""J?"+?"3ó?"<È?"E?"Nr?"WF?"`?"hï?"qÄ?"z˜?"ƒm?"ŒA?"•?"ê?"¦¾?"¯'?"¸g?"Á;?"Ê?"Òã?"Û·?"ä‹?"í_?"ö3?"ÿ?…Û?…®?…'?…"V?…+*?…3ý?…<Ñ?…E¥?…Nx?…WL?…`?…hó?…qÆ?…z™?…ƒm?…Œ@?…•?…æ?…¦º?…¯?…¸`?…Á3?…Ê?…ÒÚ?…Û­?…ä€?…íS?…ö&?…þø?†Ë?†ž?†q?†"C?†+?†3é?†<»?†EŽ?†N`?†W3?†`?†hØ?†qª?†z|?†ƒO?†Œ!?†"ó?†Å?†¦—?†¯j?†¸<?†Á?†Éà?†Ò²?†Û"?†äV?†í(?†õù?†þË?‡?‡o?‡A?‡"?‡*ä?‡3¶?‡<‡?‡EY?‡N*?‡Vü?‡_Í?‡hŸ?‡qp?‡zB?‡ƒ?‡‹ä?‡"¶?‡‡?‡¦X?‡¯)?‡·ú?‡ÀÌ?‡É?‡Òn?‡Û??‡ä?‡ìá?‡õ²?‡þƒ?ˆT?ˆ%?ˆõ?ˆ!Æ?ˆ*—?ˆ3h?ˆ<9?ˆE	?ˆMÚ?ˆV«?ˆ_{?ˆhL?ˆq?ˆyí?ˆ'½?ˆ‹Ž?ˆ"^?ˆ/?ˆ¥ÿ?ˆ®Ï?ˆ· ?ˆÀp?ˆÉ@?ˆÒ?ˆÚá?ˆã±?ˆì?ˆõQ?ˆþ"?‰ò?‰Â?‰'?‰!b?‰*2?‰3?‰;Ò?‰D¢?‰Mq?‰VA?‰_?‰gá?‰p±?‰y€?‰'P?‰‹ ?‰"ð?‰œ¿?‰¥?‰®_?‰·.?‰¿þ?‰ÈÍ?‰Ñ?‰Úl?‰ã<?‰ì?‰ôÛ?‰ýª?Šy?ŠI?Š?Š ç?Š)¶?Š2†?Š;U?ŠD$?ŠLó?ŠUÃ?Š^'?Šga?Šp0?Šxÿ?ŠÎ?ŠŠ?Š"l?Šœ;?Š¥
?Š­Ù?Š¶¨?Š¿x?ŠÈG?ŠÑ?ŠÙä?Šâ³?Šë'?ŠôQ?Šý?‹î?‹½?‹‹?‹ Z?‹))?‹1÷?‹:Æ?‹C•?‹Lc?‹U2?‹^?‹fÏ?‹o?‹xl?‹:?‹Š	?‹'×?‹›¥?‹¤t?‹­B?‹¶?‹¾ß?‹Ç­?‹Ð{?‹ÙJ?‹â?‹êæ?‹ó´?‹ü'?ŒQ?Œ?Œí?Œ»?Œ(‰?Œ1W?Œ:%?ŒBó?ŒKÁ?ŒT?Œ]]?Œf+?Œnù?ŒwÇ?Œ€•?Œ‰c?Œ'1?Œšÿ?Œ£Í?Œ¬›?Œµh?Œ¾6?ŒÇ?ŒÏÒ?ŒØ ?Œám?Œê;?Œó	?Œû×?¤?
r?@?
?'Û?0©?9v?BD?K?Sß?\¬?ez?nG?w?ã?ˆ°?'}?šK?£?«æ?´³?½?ÆN?Ï?×é?à¶?é"?òQ?û?Žë?Ž¹?Ž†?ŽS?Ž'!?Ž/î?Ž8»?ŽAˆ?ŽJV?ŽS#?Ž[ð?Žd½?ŽmŠ?ŽvW?Ž%?Ž‡ò?Ž¿?Ž™Œ?Ž¢Y?Ž«&?Ž³ó?Ž¼À?ŽÅŽ?ŽÎ[?Ž×(?Žßõ?ŽèÂ?Žñ?Žú\?)?ö?Ã??&]?/*?7÷?@Ä?I'?R^?[*?c÷?lÄ?u'?~^?‡+?ù?˜Æ?¡"?ª_?³,?»ù?ÄÆ?Í"?Ö`?ß,?çù?èZ?ó?ý²?^?	?µ?(a?3?=·?Hc?S?]¹?hd?s?}º?ˆe?"?º?¨e?³?½º?Èd?Ó?Ý¹?èc?ó
?ý·?'a?'?'µ?'(^?'3?'=²?'H[?'S?']®?'hW?'s?'}©?'ˆR?''û?'¤?'¨M?'²õ?'½ž?'ÈG?'Òï?'Ý—?'è@?'òè?'ý?'8?'à?'ˆ?'(0?'2Ø?'=€?'H'?'RÏ?']v?'h?'rÅ?'}m?'ˆ?''»?'b?'¨	?'²°?'½W?'Çý?'Ò¤?'ÝK?'çñ?'ò˜?'ý>?"å?"‹?"1?"'×?"2}?"=#?"GÉ?"Ro?"]?"gº?"r`?"}?"‡«?"'Q?"œö?"§›?"²@?"¼å?"Ç‹?"Ò0?"ÜÔ?"çy?"ò?"üÃ?"g?"?"°?"'U?"1ù?"<Ÿ?"GC?"Qç?"\‹?"g/?"qÓ?"|w?"‡?"'¾?"œb?"§?"±©?"¼M?"Æð?"Ñ"?"Ü7?"æÚ?"ñ}?"ü ?•Ã?•f?•	?•&¬?•1O?•;ñ?•F"?•Q6?•[Ù?•f{?•q?•{À?•†b?•'?•›¦?•¦H?•°ê?•»Œ?•Æ.?•ÐÐ?•Ûq?•æ?•ð´?•ûV?–÷?–™?–:?–%Û?–0|?–;?–E¾?–P_?–[?–e¡?–pB?–zã?–…ƒ?–$?–šÄ?–¥e?–°?–º¦?–ÅF?–Ïæ?–Ú†?–å&?–ïÆ?–úf?—?—¦?—F?—$æ?—/…?—:%?—DÄ?—Od?—Z?—d¢?—oB?—yá?—"€?—?—™¾?—¤]?—®ü?—¹›?—Ä:?—ÎÙ?—Ùw?—ä?—î´?—ùS?˜ñ?˜?˜.?˜#Ì?˜.j?˜9	?˜C§?˜NE?˜Xã?˜c?˜n?˜x¼?˜ƒZ?˜ø?˜˜•?˜£3?˜­Ð?˜¸n?˜Ã?˜Í¨?˜ØG?˜âä?˜í?˜ø?™»?™
X?™õ?™"'?™-/?™7Ë?™Bh?™M?™W¡?™b>?™lÚ?™ww?™'?™Œ¯?™—L?™¡è?™¬"?™· ?™Á¼?™ÌX?™Öô?™á?™ì+?™öÇ?šc?šþ?šš?š!6?š+Ñ?š6l?šA?šK£?šV>?š`Ú?šku?šv?š€«?š‹F?š•á?š |?š«?šµ±?šÀL?šÊç?šÕ?šà?šê¶?šõQ?šÿë?›
…?› ?›º?›*T?›4î?›?ˆ?›J"?›T¼?›_V?›ið?›tŠ?›$?›‰¾?›"W?›žñ?›©Š?›´$?›¾½?›ÉW?›Óð?›ÞŠ?›é#?›ó¼?›þU?œî?œ‡?œ ?œ(¹?œ3R?œ=ë?œH"?œS?œ]¶?œhN?œrç?œ}?œˆ?œ'°?œI?œ§á?œ²z?œ½?œÇª?œÒB?œÜÛ?œçs?œò?œü£?;?Ó?j?'?1š?<2?FÉ?Qb?[ú?f'?q)?{À?†X?ï?›†?¦?°µ?»L?Åã?Ðz?Û?å¨?ð??úÖ?žm?ž?žš?ž%1?ž/È?ž:^?žDõ?žO‹?žZ"?žd¸?žoO?žyå?ž"|?ž?ž™¨?ž¤>?ž®Ô?ž¹j?žÄ?žÎ—?žÙ-?žãÂ?žîX?žøî?Ÿ"?Ÿ?Ÿ°?Ÿ#E?Ÿ-Û?Ÿ8p?ŸC?ŸMœ?ŸX1?ŸbÆ?Ÿm\?Ÿwñ?Ÿ'†?Ÿ?Ÿ—±?Ÿ¢F?Ÿ¬Û?Ÿ·p?ŸÂ?ŸÌš?Ÿ×/?ŸáÄ?ŸìY?Ÿöî? ƒ? ? ¬? !A? +Ö? 6j? @ÿ? K"? V(? `½? kQ? uå? €z? ‹? •¢?  7? ªË? µ_? ¿ó? Ê‡? Õ? ß¯? êC? ô×? ÿk?¡	ÿ?¡"?¡&?¡)º?¡4N?¡>â?¡Iu?¡T	?¡^œ?¡i0?¡sÃ?¡~W?¡ˆê?¡"~?¡ž?¡¨¤?¡³8?¡½Ì?¡È_?¡Òò?¡Ý…?¡è?¡ò«?¡ý>?¢Ñ?¢d?¢÷?¢'Š?¢2?¢<°?¢GC?¢QÕ?¢\h?¢fû?¢q?¢| ?¢†³?¢'E?¢›Ø?¢¦j?¢°ý?¢»?¢Æ!?¢Ð´?¢ÛF?¢åØ?¢ðk?¢úý?£?£!?£³?£%E?£/×?£:i?£Dû?£O?£Z?£d±?£oC?£yÕ?£"g?£Žø?£™Š?£¤?£®®?£¹??£ÃÑ?£Îb?£Øô?£ã†?£î?£ø¨?¤:?¤
Ë?¤]?¤"î?¤-?¤8?¤B¢?¤M3?¤WÄ?¤bU?¤lç?¤wx?¤'	?¤Œš?¤—+?¤¡¼?¤¬M?¤¶Þ?¤Áo?¤Ì?¤Ö?¤á!?¤ë²?¤öC?¥Ô?¥d?¥õ?¥ †?¥+?¥5§?¥@8?¥JÈ?¥UY?¥_é?¥jz?¥u
?¥›?¥Š+?¥"»?¥ŸL?¥©Ü?¥´l?¥¾ý?¥É?¥Ô?¥Þ­?¥é=?¥óÍ?¥þ^?¦î?¦?¦?¦(Ÿ?¦3/?¦=¿?¦HO?¦Rß?¦]o?¦gþ?¦rŽ?¦}?¦‡®?¦'>?¦œÍ?¦§]?¦±í?¦¼}?¦Ç?¦Ñœ?¦Ü+?¦æ»?¦ñK?¦ûÚ?§j?§ù?§‰?§&?§0¨?§;7?§EÆ?§PV?§Zå?§et?§p?§z"?§…"?§²?§šA?§¤Ð?§¯_?§¹î?§Ä}?§Ï
?§Ùœ?§ä+?§îº?§ùI?¨Ø?¨g?¨ö?¨#…?¨.?¨8£?¨C2?¨MÀ?¨XO?¨bÞ?¨mm?¨wü?¨'‹?¨?¨—¨?¨¢7?¨¬Æ?¨·T?¨Áã?¨Ìr?¨×?¨á?¨ì?¨ö¬?©;?©É?©X?© æ?©+u?©6?©@'?©K ?©U®?©`=?©jË?©uZ?©è?©Šv?©•?©Ÿ"?©ª!?©´°?©¿>?©ÉÌ?©ÔZ?©Þé?©éw?©ô?©þ"?ª	!?ª°?ª>?ª(Ì?ª3Z?ª=è?ªHv?ªS?ª]"?ªh!?ªr¯?ª}=?ª‡Ë?ª'Y?ªœç?ª§u?ª²?ª¼'?ªÇ?ªÑ­?ªÜ;?ªæÉ?ªñV?ªûä?«r?«?«Ž?«&?«0©?«;7?«EÅ?«PS?«Zà?«en?«oü?«zŠ?«…?«¥?«š3?«¤À?«¯N?«¹Ü?«Äi?«Î÷?«Ù"?«ä?«î ?«ù-?¬»?¬H?¬Ö?¬#c?¬-ñ?¬8~?¬C?¬M™?¬X'?¬b´?¬mB?¬wÏ?¬']?¬Œê?¬—x?¬¢?¬¬'?¬· ?¬Á­?¬Ì;?¬ÖÈ?¬áU?¬ëã?¬öp?­þ?­‹?­?­ ¦?­+3?­5À?­@N?­JÛ?­Uh?­_õ?­jƒ?­u?­?­Š+?­"¸?­ŸE?­©Ò?­´`?­¾í?­Éz?­Ô?­Þ•?­é"?­ó¯?­þ<?®É?®W?®ä?®(q?®2þ?®=‹?®H?®R¦?®]3?®gÀ?®rM?®|Ú?®‡g?®'õ?®œƒ?®§?®±?®¼*?®Æ·?®ÑD?®ÛÒ?®æ_?®ðì?®ûy?¯?¯"?¯ ?¯%­?¯0:?¯:È?¯EU?¯Oâ?¯Zo?¯dü?¯o‰?¯z?¯"£?¯0?¯™½?¯¤J?¯®Ø?¯¹e?¯Ãò?¯Î?¯Ù?¯ã™?¯î&?¯ø³?°@?°
Í?°Z?°"ç?°-u?°8?°B?°M?°W©?°b6?°lÃ?°wP?°Ý?°Œj?°–÷?°¡…?°¬?°¶Ÿ?°Á,?°Ë¹?°ÖF?°àÓ?°ë`?°õí?±z?±?±•?± "?±*¯?±5<?±?É?±JV?±Tã?±_q?±iþ?±t‹?±?±‰¥?±"2?±žÀ?±©M?±³Ú?±¾g?±Èô?±Ó?±Þ?±èœ?±ó)?±ý¶?²C?²Ñ?²^?²'ë?²2x?²=?²G"?²R ?²\­?²g:?²qÈ?²|U?²†â?²'p?²›ý?²¦Š?²±?²»¥?²Æ3?²ÐÀ?²ÛN?²åÛ?²ðh?²úö?³ƒ?³?³ž?³%+?³/¹?³:F?³DÓ?³Oa?³Yî?³d|?³o	?³y—?³"$?³Ž±?³™??³£Ì?³®Z?³¸ç?³Ãu?³Î?³Ø?³ã?³í«?³ø9?³úÏ?´!?´s?´"Å?´0?´=h?´J¹?´X?´e\?´r­?´þ?´O?´š ?´§ñ?´µB?´Â'?´Ïã?´Ý3?´ê"?´÷Ô?µ$?µu?µÅ?µ-?µ:d?µG´?µU?µbT?µo£?µ|ó?µŠB?µ—'?µ¤á?µ²0?µ¿?µÌÎ?µÚ?µçl?µôº?¶	?¶X?¶¦?¶)ô?¶7C?¶D'?¶Qß?¶_-?¶l{?¶yÉ?¶‡?¶"e?¶¡²?¶¯?¶¼N?¶É›?¶Öè?¶ä6?¶ñ"?¶þÑ?·?·k?·&¸?·4?·AQ?·Nž?·[ê?·i7?·vƒ?·ƒÏ?·'?·žh?·«´?·¹?·ÆL?·Ó˜?·àã?·î/?·û{?¸Æ?¸?¸#]?¸0¨?¸=ó?¸K??¸XŠ?¸eÕ?¸s ?¸€j?¸µ?¸›?¸¨J?¸µ•?¸Âß?¸Ð*?¸Ýt?¸ê¾?¸ø?¹R?¹œ?¹æ?¹-0?¹:z?¹GÃ?¹U
?¹bV?¹o ?¹|é?¹Š3?¹—|?¹¤Å?¹²?¹¿W?¹Ì ?¹Ùé?¹ç2?¹ôz?ºÃ?º?ºT?º)œ?º6å?ºD-?ºQu?º^½?ºl?ºyM?º†•?º"Ý?º¡$?º®l?º»´?ºÈû?ºÖC?ºãŠ?ºðÑ?ºþ?»a?»¨?»%ï?»36?»@}?»MÃ?»[
?»hQ?»u—?»'Þ?»$?»k?»ª±?»·÷?»Å=?»Ò"?»ßÊ?»í?»úU?¼›?¼á?¼"'?¼/l?¼<²?¼I÷?¼W=?¼d'?¼qÇ?¼?¼ŒQ?¼™–?¼¦Û?¼´ ?¼Áe?¼Îª?¼Ûï?¼é3?¼öx?½¼?½?½E?½+‰?½8Î?½F?½SV?½`š?½mÞ?½{"?½ˆe?½•©?½¢í?½°1?½½t?½Ê¸?½×û?½å>?½ò'?½ÿÅ?¾
?¾K?¾'Ž?¾4Ñ?¾B?¾OW?¾\š?¾iÜ?¾w?¾"a?¾'¤?¾žæ?¾¬)?¾¹k?¾Æ­?¾Óï?¾á2?¾ît?¾û¶?¿ø?¿:?¿#|?¿0¾?¿>?¿KA?¿Xƒ?¿eÄ?¿s?¿€G?¿ˆ?¿šÉ?¿¨?¿µL?¿Â?¿ÏÎ?¿Ý?¿êP?¿÷?ÀÑ?À?ÀR?À,"?À9Ó?ÀG?ÀTT?Àa"?ÀnÕ?À|?À‰U?À–•?À£Õ?À±?À¾U?À˕?ÀØÔ?Àæ?ÀóT?Á"?Á
Ó?Á?Á(R?Á5'?ÁBÐ?ÁP?Á]O?ÁjŽ?ÁwÍ?Á…?Á'K?ÁŸ‰?Á¬È?Áº?ÁÇF?ÁԄ?ÁáÃ?Áï?Áü@?Â	~?½?Â#û?Â19?Â>w?ÂKµ?ÂXó?Âf1?Âso?€­?ë?›)?¨g?µ¤?ÂÂâ?ÂÐ?ÂÝ]?Âêš?Â÷Ø?Ã?ÃR?Ð?Ã,Î?Ã:?ÃGH?ÃT…?ÃaÂ?Ãnÿ?Ã|;?Éx?Öµ?ãò?ñ.?þk?Ã˧?ÃØä?Ãæ ?Ãó\?Ä™?Ä
Õ?Ä?Ä(M?Ä5‰?ÄBÅ?ÄP?Ä]=?Äjy?Äwµ?Ąñ?Ē,?ğh?Ĭ¤?Ĺß?ÄÇ?ÄÔV?Äá'?ÄîÍ?Äü?Å	C?Å~?Å#º?Å0õ?Å>0?ÅKk?ÅX¦?Åeà?Ås?ŀV?ō'?ŚË?Ũ?ŵA?ÅÂ{?Å϶?ÅÜð?Åê*?Å÷e?ÆŸ?ÆÙ?Æ?Æ,N?Æ9ˆ?ÆFÂ?ÆSü?Æa6?Æno?Æ{©?ƈã?Ɩ?Æ£W?Æ°?ƽÊ?ÆË?ÆØ=?Æåv?Æò°?Æÿé?Ç
"?Ç\?Ç'–?Ç4Ï?ÇB?ÇOA?Ç\z?Çi³?Çvì?DŽ%?Ǒ^?Ǟ—?Ç«Ï?ǹ?ÇÆA?ÇÓy?Çà²?Çíê?Çû#?È[?È"?È"Ì?È0?È==?ÈJu?ÈW­?Èdå?Èr?ÈU?Ȍ?șÅ?Ȧý?È´5?ÈÁm?ÈΤ?ÈÛÜ?Èé?ÈöK?Ƀ?É»?Éò?É+*?É8a?ÉE˜?ÉRÐ?É`?Ém>?Ézu?ɇ­?ɔä?É¢?ɯR?ɼ‰?ÉÉÀ?ÉÖ÷?Éä.?Éñd?Éþ›?ÊÒ?Ê	?Ê&??Ê3v?Ê@­?ÊMã?Ê[?ÊhP?Êu†?ʂ½?ʏó?ʝ)?ʪ`?Ê·–?ÊÄÌ?ÊÒ?Êß8?Êìn?Êù¤?ËÚ?Ë?Ë!G?Ë.}?Ë;³?ËHé?ËV?ËcT?ËpŠ?Ë}À?ˊõ?˘+?Ë¥`?˲–?Ë¿Ë?ËÍ?ËÚ6?Ëçk?Ëô¡?ÌÖ?Ì?Ì@?Ì)u?Ì6«?ÌCà?ÌQ?Ì^J?Ìk?Ìx´?̅é?̓?Ì R?Ì­‡?̺¼?ÌÇñ?ÌÕ%?ÌâZ?ÌïŽ?ÌüÃ?Í	ø?Í,?Í$a?Í1•?Í>É?ÍKþ?ÍY2?Íff?Ís›?̀Ï?͎?͛7?ͨk?͵ ?ÍÂÔ?ÍÐ?ÍÝ<?Íêp?Í÷¤?Î×?Î?Î??Î,s?Î9§?ÎFÚ?ÎT?ÎaB?Înv?Î{©?ΈÝ?Ζ?ΣD?ΰw?ν«?ÎÊÞ?ÎØ?ÎåE?Îòx?Îÿ¬?Ïß?Ï?Ï'F?Ï4y?ÏA­?ÏNà?Ï\?ÏiF?Ïvy?σ¬?ϐß?Ϟ?Ï«E?ϸw?ÏŪ?ÏÒÝ?Ïà?ÏíC?Ïúu?Ш?ÐÛ?Ð"
?Ð/@?Ð<s?ÐI¥?ÐVØ?Ðd
?Ðq=?Ð~o?Ћ¢?ИÔ?Ц?г9?ÐÀk?Ð͝?ÐÚÐ?Ðè?Ðõ4?Ñf?ј?ÑÊ?Ñ)ý?Ñ7/?ÑDa?ÑQ"?Ñ^Å?Ñk÷?Ñy)?ц[?ѓŒ?Ñ ¾?Ñ­ð?Ñ»"?ÑÈT?ÑՆ?Ñâ·?Ñïé?Ñý?Ò
L?Ò~?Ò$°?Ò1á?Ò??ÒLD?ÒYv?Òf§?ÒsÙ?ҁ
?Ҏ<?қm?Ò¨ž?ÒµÐ?ÒÃ?ÒÐ3?ÒÝd?Òê•?Ò÷Æ?Óù?Ó*?Ó[?Ó,Œ?Ó9½?ÓFî?ÓT?ÓaP?Ón'?Ó{³?ӈä?Ӗ?Ó£E?Ó°v?Ó½§?ÓÊØ?ÓØ	?Óå:?Óòk?Óÿœ?ÔÌ?Ôý?Ô'.?Ô4_?ÔA?ÔNÀ?Ô[ñ?Ôi!?ÔvR?ԃƒ?Ԑ³?ԝä?Ô«?Ô¸E?ÔÅu?ÔÒ¦?ÔßÖ?Ôí?Ôú7?Õh?Õ˜?Õ!É?Õ.ù?Õ<)?ÕIZ?ÕVŠ?Õcº?Õpë?Õ~?ՋK?՘{?Õ¥¬?Õ²Ü?ÕÀ?ÕÍ<?ÕÚl?Õçœ?ÕôÌ?Öý?Ö-?Ö]?Ö)?Ö6½?ÖCí?ÖQ?Ö^M?Ök}?Öx­?օÝ?֓
?Ö =?Ö­l?Öºœ?ÖÇÌ?ÖÔü?Öâ,?Öï]?Öü?×	¼?×ì?×$?×1L?×>{?×K«?×XÛ?×f?×s:?׀j?׍š?ךÉ?קù?×µ(?×ÂX?×ψ?×Ü·?×éç?×÷?ØF?Øu?Ø¥?Ø+Ô?Ø9?ØF3?ØSc?Ø`'?ØmÂ?Øzñ?؈!?ؕP?Ø¢€?د¯?ؼÞ?ØÊ?Ø×=?Øäl?Øñœ?ØþË?Ùû?Ù*?Ù&Y?Ù3ˆ?Ù@¸?ÙMç?Ù[?ÙhF?Ùuu?ق¤?ُÓ?ٝ?Ùª2?Ù·a?ÙĐ?ÙÑ¿?ÙÞï?Ùì?ÙùM?Ú|?Ú«?Ú Ú?Ú.	?Ú;9?ÚHh?ÚU—?ÚbÆ?Úoõ?Ú}$?ڊS?ڗ'?Ú¤±?Ú±à?Ú¿?ÚÌ@?ÚÙo?Úæž?ÚóÍ?Ûü?Û+?ÛZ?Û(‰?Û5¸?ÛBç?ÛP?Û]E?Ûjt?Ûw£?ۄÒ?ے?۟0?Û¬_?Û¹Ž?ÛƼ?ÛÓë?Ûá?ÛîI?Ûûx?ܧ?ÜÖ?Ü#?Ü04?Ü=c?ÜJ'?ÜWÁ?Üdð?Ür?ÜM?܌|?ܙ«?ܦÚ?Ü´	?ÜÁ8?ÜÎg?Üۖ?ÜèÅ?Üõó?Ý"?ÝQ?Ý€?Ý*¯?Ý7Þ?ÝE
?ÝR<?Ý_j?Ýl™?ÝyÈ?݆÷?ݔ&?Ý¡U?Ý®"?Ý»³?ÝÈá?ÝÖ?Ýã??Ýðn?Ýý?Þ
Ì?Þû?Þ%)?Þ2X?Þ?‡?ÞL¶?ÞYå?Þg?ÞtC?ށr?ގ ?ޛÏ?Þ¨þ?Þ¶.?ÞÃ]?ÞЌ?ÞÝ»?Þêê?Þø?ßG?ßv?ߥ?ß,Ô?ß:?ßG2?ßTa?ßa?ßn¿?ß{î?߉?ߖL?ߣz?ß°©?ß½Ø?ßË?ßØ6?ßåe?ßò"?ßÿÃ?àò?à!?à'P?à4?àA®?àNÝ?à\?ài;?àvj?àƒ™?àÈ?à÷?à«&?à¸U?àń?àÒ³?àßâ?àí?àú@?áp?áŸ?á!Î?á.ý?á<,?áI[?áVŠ?ác¹?ápè?á~?á‹G?á˜v?ᥥ?á²Ô?áÀ?áÍ3?áÚb?áç'?áôÀ?âï?â?âN?â)}?â6¬?âCÜ?âQ?â^:?âki?âx™?â…É?â'ø?â (?â­W?⺆?âǶ?âÔå?ââ?âïD?âüs?ã	£?ãÒ?ã$?ã11?ã>a?ãK?ãXÀ?ãeï?ãs?ã€N?ã~?㚭?ã§Ý?ãµ?ãÂ<?ãÏk?ãܛ?ãéË?ãöú?ä*?äZ?ä‰?ä+¹?ä8é?äF?äSH?ä`x?äm¨?äz×?äˆ?ä•7?ä¢g?䯖?ä¼Æ?äÉö?ä×&?ääV?äñ†?äþ¶?åæ?å?å&F?å3u?å@¥?åMÕ?å[?åh5?åuf?傖?åÆ?åœö?åª&?å·V?åĆ?åѶ?åÞæ?åì?åùG?æw?æ§?æ Ø?æ.?æ;8?æHh?æU™?æbÊ?æoû?æ}+?æŠ[?旌?椼?æ±í?æ¿?æÌN?æÙ~?ææ¯?æóß?ç?ç@?çq?ç(¢?ç5Ò?çC?çP4?ç]d?çj•?çwÆ?ç"÷?ç''?çŸX?笉?繺?çÆë?çÔ?çáL?çî}?çû®?èß?è?è#A?è0r?è=£?ðT?ð"?ð3Ø?ðEš?ðW[?ði?ðzÞ?ðŒ ?ðža?ð°"?ðÁã?ðÓ£?ðåd?ð÷%?ñå?ñ¥?ñ,f?ñ>&?ñOæ?ña¥?ñse?ñ…%?ñ–ä?ñ¨¤?ñºc?ñÌ#?ñÝâ?ñï¡?ò`?ò?ò$Ý?ò6›?òHZ?òZ?òkÖ?ò}"?òR?ò¡?ò²Í?òċ?òÖH?òè?òùÃ?ó€?ó=?ó.ù?ó@¶?óRs?ód/?óuì?ó‡¨?ó™d?ó« ?ó¼Ü?óΘ?óàT?óò?ôË?ô†?ô'A?ô8ü?ôJ¸?ô\r?ôn-?ôè?ô'£?ô£]?ôµ?ôÆÒ?ô،?ôêF?ôü?õ
º?õs?õ1-?õBç?õT ?õfY?õx?õ‰Ì?õ›†?õ­>?õ¾÷?õа?õâh?õô!?öÙ?ö'?ö)I?ö;?öL¹?ö^q?öp)?öà?ö"˜?ö¥O?ö·?öȾ?öÚu?öì,?öýã?÷™?÷!P?÷3?÷D½?÷Vs?÷h)?÷yà?÷‹–?÷K?÷¯?÷À·?÷Òm?÷ä"?÷õ×?ø?øB?ø*÷?ø<¬?øNa?ø`?øqÊ?øƒ?ø•3?ø¦è?ø¸œ?øÊP?øÜ?øí¸?øÿl?ù ?ù"Ô?ù4‡?ùF;?ùWï?ùi¢?ù{V?ù	?ùž¼?ù°o?ùÂ!?ùÓÔ?ùå‡?ù÷9?úì?úž?ú,P?ú>?úO´?úaf?ús?ú"Ê?ú–{?ú¨-?ú¹Þ?úˏ?úÝA?úîò?û£?ûT?û$?û5µ?ûGf?ûY?ûjÇ?û|w?ûŽ(?ûŸØ?û±ˆ?ûÃ8?ûÔè?ûæ˜?ûøG?ü	÷?ü§?ü-V?ü??üPµ?übd?üt?ü…Â?ü—q?ü© ?üºÎ?üÌ}?üÞ+?üïÚ?ýˆ?ý6?ý$æ?ý6"?ýHB?ýYð?ýk?ý}K?ýŽù?ý ¦?ý²T?ýÄ?ýÕ®?ýç[?ýù?þ
µ?þb?þ.?þ?¼?þQi?þc?þtÂ?þ†n?þ˜?þ©Æ?þ»s?þÍ?þÞÊ?þðv?ÿ"?ÿÎ?ÿ%y?ÿ7%?ÿHÐ?ÿZ|?ÿl'?ÿ}Ò?ÿ}?ÿ¡(?ÿ²Ó?ÿÄ~?ÿÖ)?ÿçÓ?ÿù~@•@j@?@ @(é@1¾@:"@Ch@L=@U@]ç@f¼@o@xe@:@Š@'ã@›·@¤Œ@­`@¶5@¿	@ÇÞ@в@ن@âZ@ë.@ô@ü×@«@@S@ '@(û@1Î@:¢@Cv@LJ@U@]ñ@fÅ@o˜@xl@?@Š@'æ@›º@¤@­`@¶4@¿@ÇÚ@Э@ـ@âT@ë'@óú@üÍ@Ÿ@r@E@ @(ë@1¾@:@Cc@L6@U@]Û@f­@o€@xR@%@‰÷@'É@›œ@¤n@­@@¶@¾å@Ç·@Љ@Ù[@â-@êÿ@óÑ@ü£@u@G@@ê@(¼@1Ž@:`@C2@L@TÕ@]§@fx@oJ@x@€ì@‰¾@'@›`@¤2@­@µÔ@¾¥@Çv@ÐG@Ù@áê@ê»@óŒ@ü\@-@
þ@Ï@ @(q@1A@:@Bã@K³@T"@]U@f%@nö@wÆ@€–@‰g@'7@›@£Ø@¬¨@µx@¾I@Ç@Ïé@ع@á‰@êY@ó)@ûù@É@
™@i@9@(	@0Ù@9©@Bx@KH@T@\ç@e·@n‡@wV@€&@ˆõ@'Å@š"@£d@¬3@µ@½Ò@Æ¡@Ïp@Ø@@á@éÞ@ò­@û|@L@
@ê@¹@'ˆ@0W@9&@Aõ@JÃ@S'@\a@e0@mÿ@vÎ@œ@ˆk@':@š@¢×@«¥@´t@½C@Æ@Îà@×®@à|@éK@ò@úé@·@…@S@"@&ð@/¾@8Œ@AZ@J)@R÷@[Å@d"@ma@v/@~ý@‡Ë@™@™g@¢4@«@³Ð@¼ž@Ål@Î9@×@ßÕ@è¢@ñp@ú>@@Ù@¦@t@&B@/@7Ü@@ª@Iw@RE@[@cß@l­@uz@~G@‡@â@˜¯@¡|@ªI@³@»ä@ı@Í~@ÖK@ß@çå@ð²@ù@	L@	@	æ@	²@	%@	.L@	7@	?æ@	H³@	Q@	ZL@	c@	kå@	t²@	}@	†K@	@	—å@	 ±@	©~@	²J@	»@	Ãã@	Ì°@	Õ|@	ÞI@	ç@	ïá@	ø®@
z@

F@
@
ß@
$«@
-x@
6D@
?@
GÜ@
P¨@
Yu@
bA@
k
@
sÙ@
|¥@
…q@
Ž=@
—	@
ŸÕ@
¨¢@
±n@
º:@
Ã@
ËÒ@
Ԟ@
Ýj@
æ6@
ï@
÷Í@™@	e@1@ý@#È@,"@5`@>,@F÷@OÃ@X@aZ@j&@rñ@{½@"‰@T@– @žë@§·@°'@¹N@Â@Êå@Ó°@Ü|@åG@î@öÞ@ÿ©@t@@@@"Ö@+¢@4m@=8@F@NÏ@Wš@`e@i0@qû@zÇ@ƒ'@Œ]@•(@ó@¦¾@¯‰@¸T@Á@Éë@Ò¶@ہ@äL@í@õâ@þ­@
x@
B@

@
!Ø@
*£@
3n@
<9@
E@
MÏ@
Vš@
_d@
h/@
pú@
yÅ@
'@
‹Z@
"%@
œð@
¥»@
®…@
·P@
À@
Èæ@
Ñ°@
Ú{@
ãF@
ì@
ôÛ@
ý¦@p@;@@ Ð@)›@2e@;0@Cú@LÅ@U@^[@g%@oð@x»@…@ŠO@"@›ä@¤¯@­y@¶D@¿@ÇÙ@У@Ùm@â8@ë@óÍ@ü—@a@,@ö@À@(‹@1U@:@Bê@K´@T~@]I@f@nÝ@w¨@€r@‰<@'@šÑ@£›@¬e@µ/@½ù@ÆÄ@ώ@ØX@á"@éí@ò·@û@K@
@ß@ª@'t@0>@9@AÒ@Jœ@Sf@\1@dû@mÅ@v@Y@ˆ#@í@™·@¢@«K@´@¼à@Ū@Ît@×>@à@èÒ@ñœ@úf@0@ú@Ä@Ž@&X@/"@7ì@@¶@I€@RJ@[@cÞ@l¨@ur@~<@‡@Ð@˜š@¡d@ª.@²ø@»Â@Č@ÍV@Ö @Þê@ç´@ð~@ùH@@
Ý@§@q@%;@.@6Ï@?™@Hc@Q-@Y÷@bÁ@k‹@tU@}@…é@Ž³@—}@ G@©@±Û@º¥@Ão@Ì9@Õ@ÝÍ@æ—@ïa@ø+@õ@	¿@‰@S@$@,ç@5±@>{@GE@P@XÙ@a£@jm@s7@|@"Ë@•@–_@Ÿ)@§ó@°½@¹‡@ÂQ@Ë@Óå@ܯ@åy@îC@÷
@ÿ×@¡@k@5@#@+Ê@4"@=^@F(@Nò@W¼@`†@iP@r@zä@ƒ¯@Œy@•C@ž
@¦×@¯¡@¸k@Á6@Ê@ÒÊ@۔@ä^@í(@õó@þ½@‡@Q@@!æ@*°@3z@<D@E@MÙ@V£@_m@h8@q@yÌ@'–@‹a@"+@œõ@¥À@®‹@·U@À @Èê@Ñ´@Ú@ãI@ì@ôÞ@ý¨@s@=@@ Ò@)œ@2g@;1@Cü@LÆ@U'@^[@g&@oð@x»@…@ŠP@"@›å@¤¯@­z@¶D@¿@ÇÚ@Ф@Ùo@â9@ë@óÏ@ü™@d@/@ù@Ä@(@1Z@:$@Bï@Kº@T…@]O@f@nå@w°@€{@‰E@'@šÛ@£¦@¬q@µ<@¾@ÆÒ@ϝ@Øh@á2@éý@òÈ@û"@^@
)@ô@À@'‹@0V@9!@Aì@J·@S'@\M@e@mã@v¯@z@ˆE@'@™Ü@¢§@«r@´=@½	@ÅÔ@Ο@×k@à6@é@ñÍ@ú˜@c@/@ú@Æ@&'@/]@8(@@ô@I¿@RŒ@[W@d#@lï@uº@~†@‡Q@@˜é@¡´@ª€@³L@¼@Äã@ͯ@Ö{@ßG@è@ðÞ@ùª@v@B@@Ú@%¦@.r@7>@@
@HÖ@Q¢@Zn@c:@l@tÒ@}ž@†j@6@˜@ Ï@©›@²g@»4@Ä@ÌÌ@՘@Þe'ô;°'ڌ·'î!€'ã0ê'ïáá'ãõ´(p'ôb'ýæ(O*'ó0''úÇe'ù{'ÑCÏ'ü¨4'õ·â(•ã(Õ
(âw(ϧ(Ä(	Èñ(¨(äß'ó.Ñ(Y(ö(ý(½®(
³8(cÄ(›(ec(·D(	`((—ø(	C"(:€(Dn(÷Q(%&(
ÎÌ(
ÅE(ýå(=¦(ç…(¹Ñ(uâ(œ-(…(œc(}
(Ùw(ôZ(í(à(k(
Ÿ(
Ä_(
Ów(‡é(ùµ(ƒ](
õ"(z@(Òr(&R(»È(((
‡'ú§Œ'×[—'ºË}'·v¬'â†'ø!Î'ÙþD'*'¥"~'å'î(-9(ñ(
N(Á(¡õ(
‡(ïˆ(Xh(9T(RÆ(vÈ(¿W(\³(<ó(0¯(Õa(
?æ(16(J1(Ö
(™Æ(À9(	Ö¦( (G(ÃO(œÁ(Gü(ÂD(ó(ŒÃ(ÏÀ(
*?(˜ø(–ž(Ž(1(	CØ(
OÙ(_(…ç(ð(€(o¯(«@(*[(šÂ(³¹(ú("<(t(Çó(7
(	
T(þ(ó§(
S.(ç@(Èt(¤î(
Né('I(8('`(Ìö(þ(;{(Úû(TD(''úÃã(à(
ãZ(
ÐZ(â²(¬:(]_'ïuq(hQ'÷ZÆ'èë$'ùϙ(*¯'ø®¯( (~(Wv((
s»(};(y!(‰Í(ù!(RF(Û(=(ëa(-‡(+p(")'چd'ÝxÁ'í<Þ'ûD~'ÝiÆ'àŠá'êŸ5'á6'ßZÂ'Ôyû'Ò&ó'àR3'ڋØ'͸'ÏÚV'ºöô'†+'ÒþÐ'Ý0C'ÔC'è|F'åÈ'Û:å'Üï½'ê)'ö1·'Ûæ''Ö±¸'Ê¿œ'ÜS×'Í;æ'ÔÃ$'ÑÚÁ'Ý®p'ÛN5'ÖÚM'ȹ~'Ï'ËñH'áâí'݂œ'Ûd''â2Ò'çu°'Ó8E'ØDZ'ÒyŸ'ÑF'ÔÁR'ïsÒ'åµE'ý'þ(K|'ð*Ù'ë{.'è9'ñ¸'÷‰ü'ôW<'ïEÒ'çæÁ'ï `'ùŽ(5¤(
$'õð¨'õ™¿(Q›'ü
Û'óŒŸ(%¡(_'(,ã'ý"(a~(l—(˕("
({C(­‡(ì{(½Ø(I'öc®(ŠÅ((rF((ù'ýX(q("å'÷Ïï(Æø(2Ø(sö(ž'üfÜ(¡'å9ê'ãôª(ï(íN(µ!(S'(}æ(Å(íÐ(Å(	Øp'ù"(Øñ'ú†¾'úU'ûÏG'÷!"(2Z(
wŸ(†-("(ü(iþ(ZQ(3#(3ö("T(š(¯Œ(²Ó(§~('Ü({ä(g·(®U(p¸(Î(
"	(þ(–c(Ý÷(—i(t²(—q(*(Ì(#€(Û(3(׏(ºë(
xè(d(EÍ(ò6(Ü`(d(I(â(.|(™w(xÌ(
ÓÙ(RÆ(ö²(i(ðŒ(õê(\b(}½(Bß(N2(µP(»É(x¶(->(:õ(´8("w(6m(z@(¥•( ‰a($j_("þ(:Ž({I(Î(
sî(™(&ê'õc'ôëÊ'ÿVæ(¿((	8b(&B((
ô(Ê°(>–(lå(
Ó)(±I(ï((œ(4€(
*S(›M(
…ó(6(âé(	óq(	h([=(Á(ã(~Ü(‡ç(
­€(
lí(	5ö('(
¥(ªK(
E`(2(U‹(:'(ä¿(5x(¶L(•¾(p(k(½f(b(,c(t(yÞ(Àq(J(8…(¡8( H»(ù…(`!(	(£(/(´ß(DB(•ð(#!(À*(Í(Z`(	ö(*(Ç5(lã(W•(&€(RÜ(!f¥(î( …(!""(ŽÚ( ¿Ÿ('üÌ("âX(#Å("¯(|(fl(ôƒ( Ç($ŸF(ÿò()œ( .U(7Œ(Ò÷("%(#@("ïó("'…((b¼("-×(m"(™1(!.Š()n	('ÍÃ("W(8P(0(!ó#((ÿm(&t2(#Í('¨("î¡(%•	(#ö(•§(υ($]a($'Š(̔(%ª((Éc(,2z(#"(!ö(!#ù()ˆf(-™(*(Ò(#›Â(+Ñ($*(+DÏ(,›(#Þ(.#()ÍI(-ª½('+(-ýT(.Y(.ÌX(1ÊK(/{P(.úœ(# ×(!M'('Áî(1ÛÅ(+]|(-Q8((ç($˜H(!#‰(!
€(2'(B¹(å‰(#±U(%ãX(%Q(õ¶(%­î(Ú( @(&ò(%e(+TD(!.Z((!(VU(+¬ö(ºh(5(p´(ºù(!ý‹((Ù#(Ï`(L(¡
(«((ÿ(`
(‰=((=(>K(((%9(dâ(^ñ(Ù((†º(O2(™X(#)|(#(µú(G(®J(Ÿ(™8(˜¢(¹\(ù¼(2'(ǖ(p{(ïy(¥O(!æ(Pà(Ò­(`&(!¸¶(ˆà(¡"(÷u(!%†( ß0(–ì(Qþ(–N(UB(ôd($/ž(!Ìv("7¯(!
,(¨
(ª¼("Ô!(Íß(e(#ÓP("l(nq(Û¨(c(²`(7%( á¨(ªÏ(IT((žY(XC(‰Ú( Ãw(%ÊH(ûÿ($ô¿(ã¸($%()Ä('—(%ÿ(|&("ö(&JÔ(%ýj(''¬(#91(#%(Qñ($KÏ()eš(&Yn(!ß(*Ü(+(ƒ(!½(#z¾(&§Ð()øá(!ð( ¬ý(%…î()Êþ('z(*€Ã(%Ï((÷ª(%«g(*yÁ()O(!»X(&Áÿ(&ý¢($V($d('ª£(ƒˆ(("("Ü£('8(¸(%|ý('G()S("Ÿ('(&J("
ü($"ã('gh((‰Ã(' ›(#Ã(Ô¤(5¨(1J('õÛ(]÷($Êh("þd(#å~(#ÏÝ((•(,4'(%:W("åž(!Œ0(ŸÄ(ýÐ(#3Ø( ɓ($ã(O(F'('6õ()Žx()Fÿ(*zh(IM(È6(#YÂ(-¼ë()$Ê(,F((€(#ñ(%=(±™(Q(Çk($0(&¾(X‹(Ž(')(%(!("}(%µ!(#¹K('*#(*y÷( Á("K('éN()®æ(#°•(ð›(4($(&Ú('ªj(-
£('ýM(*Øý()½¹()ìv(-;Ô(%×($¤Ç(%þY('fi(-"ø((œÞ((œ(&‡Å(#ìî("1ú(%P²(-¥%(+ú´(%qB((l(*PÔ((C¬()]w((ß6(&Èp($§i()9Ù()|($»((šq(&Oì((^Ü(+—X(,àß(+/R($f¡(9û(»"(Sÿ(¯(ýË(	¬(´¦(£ð(*ù(
¾(Åè(D=(
(N(÷Ø(åÒ(æÆ([¼("\(ÔÕ( Þé(#š(&±)(Ro(u($CŒ(»<(Ðk(?›(±T("è( §(Ț(îf(A©(íª(ú)(¶|( Lâ(!lM(yó(Pç(QQ("í‡('+¢(#2Ú(!ž("C%(#"!($
Þ(#Ve(Îì(f("Úù($¦(#xŸ(?(Qc(_¾(m¡(ùÔ(;?(?Á( ½d(!óã("&b($'(&1()¸G(%ޑ()o{('¼( ÐÁ(%nL(&á(+Ì,(*͜(+é(+T(#èÏ(#Â(ø(#œ($éè(*ýQ(#KÑ(&·³((ºa( Ñ%(E($§þ($F8(z("õþ($î¼('(èÊ(#ð(!jñ(!‹Ù(('ÿ( ¸(%•"("{¡(%qñ( n•(#dK(üù(&ZÚ('0((»´((²(%:(#Ý(+¹µ('¯(%…S( Ú(!…ú(æþ(7#($~Ÿ("¼Ò(!{ö("'i(&§$(*ž($t((k[("üD("ß+($\(%d<(%Y(œI(Ös(?(i('ov()ÿM(#Y("È.(ïò(ې("œ²($ÛR("æ¤("Ջ(#¤³(#8S("å°(!"=('Í¿(#þ()­(#$¹("Hd($ג(5?(!('Éc(+0ˆ('vœ("(ð$(eK(	"(ñ{( ]o($VC(#
±('5(,;(#éL()â£(*À (/YI()2(')ÿ(°$(¶y(&^(&P¼(&qj(#ð½( {e(!($ž(+óM(*ÿ((¢9()$(!î(,?(+›å(&©—(!–²(&T(&R[(-ß(. Ì(-PÞ(+J'(,+£(.0‡(0é¥(/j(1H/(-·Ç()IB()
b($"Ì(",(&«"($((A(#5Ü('¼(%W¼(+Ÿ7((ó·()=î(Q¸("Œÿ()÷(*€(*»­(,]/(%
#(º¶("õ($©('D()ð'(*¿Ó(,0é(+^)(-¨Ö()=5(,MJ(.	X('Ø©(,±H()–('P($¹ò(#ñ(#¦(%žý($K8('µŸ('£(,H¦()j(*£(( õÅ(!
q(!1(&üg(&sÜ(-Ãz(/På(,®´()·(#_G('"(+ÜÃ(&•_('$t(#Go(&Ëõ(%#5(&àž()²(+}X(*Ÿë(#³ƒ((WR(+º()¥µ((LA("þó(*Š( î(!Ü( eÑ(&³o(!üV()%(%(*õ(0+(/
É(/€|(&.'(-Ök()ļ()©y(*x|(,ÀÞ(,òA(.ï'(,
(,¢(1ÁÉ(2 ¶(4P«(-£S(&­æ(.«((|"( HÍ(&«¼()åÙ(-@('}Ø(,͖(*¶$(,5Æ(,|K(.¿W(-<¬(-ŠR(-‡^(/Ö¦(1¨(!&ƒ()&U(+|
(/;(0	(&Š((PX(*ôU(+Ó`(%l"(,֚(-£Ç(/·ë('8ï(,c(*˜…(*bÄ(+—(*§0('9L()[()5((('()[ù((Ã()>(.»9()8ë(,àæ(*('Qœ(,÷°(,$:(+¥/()fÒ()Ét((¹((Ô;(+µ(."²(+]Ô(-Ò(()xy("E¦('å8(-Öl(+>Þ()©Ÿ()ÿÎ('HŸ(*Ce(/r(.n+(''()¸z(.$î((…(&âþ('ëí(&°>(*'D(&ÔÈ(%"g(#œ°((kÏ(,‹š(%ÇÞ(,W(*²Ÿ(*T()³(h°($(&ný((rŸ(*Õ}(&›;($˜(#5Ô(&7w(,0&(&6\($Ÿï($¾T(%ŒÑ( ÓE(%Ø,(*ûX('$z(!e("x(Ìh(&G()@("("í,(†Ó("p¼("¥w((!‡(#Ïn()g(Í»(§ÿ(#Ð(ËÓ(K%(ª(œù(N(¤((¡ó((&öË(À(#ey("Íy( jø( Pã(!;¯( R1(Ÿ(!»‰(Êz(ºò($št(‹(óð(5¶(½2($ɑ(ó("´·($^¥(Ÿ(#8¨("(Ý(!º<(#
c(	Ð(ì˜(Ì[( *($™n(úe( à(ýA(!ê(W(#‹X("{j(û"(ô'(bª(+£(';Ä(°W(Žv(C×([–(~€(øÔ("|(&?º( ¢() ð("ȃ(!m+(1Æ(!¦/("Sn(œ^(³ä(Ž(ƒM(Ïi(I>(ƒi(Yb(WÅ( 4y(ü(‡S( –)(:s(Gº(¡(·Ò(½÷(E†(R((Ý1(H	(nó(OQ(_¹(Œ°(¯"(	u('Ë(¬š(³…(
šÃ(Ô(Q(ô(\ (Ut(g\(E°(¤³(±<(}B'èݍ'Ýt(ù­("!(¹(>'ÿ¬÷'Éӆ'Žé'û~Ž(
ë(ÍÍ(ã\(êº(Pr(Ü2(pï(ߓ((Ò¸(>õ(Aä((3‹(~(È(
g(ÊÎ(¼ø("(59(‡³(:^(nÌ( U(Ý'(«('Ñ( î(6(`Ÿ(j'(¹(°™('¸(ú0(Qj(ê@(W(¯(™(»B('Ù((˜!(Ü(V(Gµ(H(m(yh(#(ÄÉ('°(âŠ(B†(Q*(ir(i+(pl(ÙQ(†(–ñ({(Á"(/õ( [(ðÂ(lé(èp(@(K(8w(N°('™(n›(²5(œ(9e(4((Ì=(¤Ê(®Á(ìÄ(>†'ùµ'ñë×(ÌÖ(ùˆ(ÿ(!Ã(ñ(zð(ËÀ(§7(×ò(b(">(	'(è(â2(Ý|(g¢(o_(ðÖ(Ãÿ((À´(L©(¿'ñAô'ÅÈ''ð'Û(q(	wG(=9(Ù¥(Ê6(í
(®\('(¨6(Òõ(TÕ((O(lÜ(:(\¡(
ÐM(Âç(V(}É(éÌ(â{(êÀ(»(I"(:õ(<°(»("Ñ('('J(‹t(Ñ(ÇÑ(*((¨
(ы(~c(‰L(à(D÷(9½(j(	U()Ç(V÷(Q(Õ3('(â‰(‹û([(̀("'(
6( è(nž(°«(ÄS(
¤(¸(|õ(&(
ÍD(»S(p(½Á(f(%ß(vÕ(åî(HÆ(Nó(Ý3(P¤(Š®("ß(˜>(j(Õ¦(y(O±(5(Çt(a(Ov(Ù·(é(•I(>!(HŽ(¬1(ñk((Âö(…(š('K(Ô¤(QI(pk(Ñj(¾j((
ñ®(1§(€Å(Ñï(X6(
(
˜^(S-(+(¶É(ʺ(ÜË(u(º2(@¼(Ð1(8(–Ï(#( ¯(V[(U"(y(Ø.(Á(à\(Áý(¦¾(܍(þ(;§(}(%(')(\9(?Ö(=^(à(¤t(¯$([ (%Ã(‡B(¤€(5'(­Ë(Íz(tO(Y¢(Ò(ñ'($(ï$(	(wø(
Ã(Å(W((Ÿ(÷D(ݎ(|‰(̈(B­(Á((¹ (Ö½(bZ(áå(Ý(›!(ÓÆ( ù(Q$(-þ(<V(¬(™Ü(h¼(‰ú(‡e(Ž(Êi(-K(
õS(
Êà(äŠ(`(
Š(
('Þ(
îw(
¯,(	YB(\÷(	Z¥(ó(<'î(¬Ï(o(F(¶È(
#(Ï(£T(ö`(Ö("‡(#(Ñ{(
6E(rÄ(
‹(
FÝ(£Š(
"L(
É(
]s(K:(
Õó(|(Ì(e(Ê='ðŸo'åe("(¢×(ޒ(¹(
`(>d(
¦I(ñ=(.´(oÍ(ÏÏ(¤ƒ(–{(«Ñ(]¡(²ü([_(ùã(ðZ(˜ü(É#(
ך(Á(œ­(lG(Œ5(­ä(´(G#(
ÉO(
Ï(‹¦(Ÿ(›Ú(é½(WÒ(‹ì(ÅØ(¿ú(Š¾(( (ÛÞ("7(²ª(M(Îè(¿å(¥Ÿ(Ò9(Z'(^(›‹(
q(
%'(
®µ(
¥(Ê¿(³Ñ(«Ç(Éy(
k(!v(¥š(ˆA(
ÝW(]ç(Š#(Ý(@Ç(S(á(¬(1ÿ(eT(ñ(?p(t#(
ãq(âv(…5(½w(ž"(¥š(©ƒ(ƒã(¦î(ˆ½(e"(
Ã(sÓ(	£(ñ»(	7'(î–(	ok(Ǧ(yÓ(Ðs(ƒb(
…()8(
(	wB(	iâ(k(
P£(
èŠ(Ä(
p](³p(
Ùú(ø°(Ž©(Â8(	ÛM(ÆH(	(
L³(	uõ(.E(1ì(@·(
î(¸š(
ž(wR(
j(bì(ßS(ßp(ÚE(
—(
+(
"(1@(
žÑ($î(™(ú"(
ºô(ìZ(«(`(
H(((
m7((	í(
óÂ(õ¯(
²‡(>ˆ(ƒÂ(
§õ(A*(–û(b«(*(
÷8(	iê(ð~(i¡(¿/(
՚(
~%(
î(ޜ(
³z(
ô(x¿(	 ¢(
´C(Ýc(Ÿ (K†(
ˆu(ØK(ï(}­(4(	¶(	Ð(À'ÿÿ;'éáŠ'ë	W(+Ã(ÿÐ(@»(dà(_)(¥©'ùØþ'êÁ-(¤˜(	(R(ëW(2W(Êâ(ª(†÷(i)(	0(o (™('\(	#(½(Þ¼(	-Ó(1o(ߧ(G~(	þ(	Ö!(r(À((:"(B((ö¿(²9(I™(£þ(¦(3ì(6@(	&Ž(^(Îñ("U(Ì(O(¸"(äî('(¢((á9'ùdÿ'ü…(Dé('Ã(¯†'ýŠR'÷ö‡'ëÞè'é>R'ìՃ'üT²'úlÙ'þªÜ'ý!4'î2S'ßd'Éß"'ÏjW'ÜCß'Ô{"'â­'æ"'ß'Ԓ¯'ØRW'Þ"<'⼋'à¥×'ìŒÏ'êH'ÚÎ'捎'èí~'ßÊ>'ßîœ'åä€'ݞo'Õ×'ÎìÖ'Õöþ'ÏT0'Édè'ÏH'ßE\'ÝP¢'ÝÁÝ'Ö"'΁+'à»'ÙÁÃ'àn''ìq´'ر?'ØðŽ'Üež'ßÃ'̂Ð'Ðæ¼'ÙÏó'íþ'æD¥'ëvƒ'çH&'ð¶Õ'×bž'ËÞ
'×Mœ'ãý'Õ¬u'Ü2>'Ó+d'ÍF'ßÛ'Ù´'Ú«'×¾t'ÒQà'ÓbS'µ}Á'ÖÈ÷'ßy2'Þ:'ÓL:'ÞÚc'áa'êWC'è36'åjv'Û‡'×OŸ'Ë9''çÿÈ'Õâ'Öè'ÝXT'ÜóT'êBÝ'ÙWî'¬C´'؇™'—rM'ÆYw'ý€­'×47'Ï^u'ÝÚ)'Ôç©'è 'ÑÊä'Á@8'×ù'áoÉ'áÞô'܊Ñ'×6±'ԍõ'Ü.³'ÝÊÐ(Ê_'»ÿ©'°|'á9î'ß)4'ÑßÁ'á­×'²~–'ëmÀ'àe1'¸Â'ÀkM'¿q'ÏS£'Å.'Ë4''ÛûÇ'Ð8'Èâ''Èy'×î'ÊÞÕ'Æ!'Ï+l'Õ.+'ÉC:'µÞé'ÒüÃ'Öl'ÂT#'Ó5-'ٌ»'Ýìµ'×s'µk'Œš'Òr§'ÙpZ'ׇˆ(ѽ'ìPt'òÿ"'êó4'ôRV'äUø(Bé'éÛÕ'ê~'Ô)'à•-'Ôìù'Æ*.'àó'×v½'ÍFh'çw|'Í¿C'ÛJü'àÚ|'ÙÛ'Ü-'î&Ë'þé¶'ðñ~'ÝhÐ'Ê×ä'×û'ݜ,'ÍwN'¼=À'ÙP'ÆX£'ɖ$'¾¥ñ'ÃÂ¥'Ó¶	'ã(x'ò&'Æ®&'ÈâG'Ë\™'±‰r'¿6æ'ʋÅ'ÓLø'[IÓ' j'¬˜Ì'ÇÎ('ˆÆü'Ô«'¹©Þ'½Œm'ÇÜ['À'µ'¶'¹Œ¹'À"'Ç<Ê'ÖÞ¹'Çbu'Ԃ0'¸9Ý'[a'·€?'åE'Òvó'¼k'Áý'¸é»'Æz+'Ò'̳i'»Ã'¢ "'Ô>…'§£"'¿_™'ÏÞ×'ξ'Õ'Ôò'¹Æ'Â%A'É=÷'ÀÑL'À4 '¿£Ü'¯
É'Á'O'½¹'µþ~'¶ÍÜ'´Ô&'¹R^'¿~'ÄT'ÂZ"'¼ó°'Ã5o'ÅËx'½£['½áÇ'Àm'Áܪ'¶½+'³–'­°á'¬EÐ'®Åý'µRÜ'µ…í'®~Ï'¶" '¾J'ºÔÁ'½óÕ'½Ö©'¸¾Î'¸Ü3'¸*Î'Ái^'µj¡'±*<'µøõ'ºy'¸,'²Q8'¯‰Ü'®wÙ'´­Þ'¯÷z'ª½¾'²´í'¸Å'«ù'©?9'³v…'³â'½/('Áˆ'¼Ÿz'µ¾S'²''®)'¬!@'¹+¤'¸‰'¬†£'©ïË'³—j'µÀ4'´ºo'´6'±ût'±¿#'­H#'¯H¾'©ø9'¸Õ'»_â'¹Gæ'­Å'®qé'¹©'°‡G'§P'«ìÅ'´¨6'´¶3'®m:'¶%.'¿ÞS'¶ÿn'²Às'±a0'ª^
'›»Ì'´cÁ'·ýv'°ÏŸ'¬)@'«w)'¯ '³«'¸-'¸¡'º³H'³þœ'§Á'£4b'²I³'¼Oö'»»'»'1'µŸP'²¼)'­j:'­"7'´G·'¸çŒ'¸ÑÚ'°Çv'­`'«´6'«ü2'±æ<'²
Ç'»–'¸eo'µ®1'´Ã?'·â]'¯Ðn'°ï@'­©'®J'©r
'®"›'ª~'Ÿ|A'¤1'­D¶'³$'°`±'«`ý'¯¦É'º#€'®bv'³¤'³~Œ'­#z'§`'¦ø}'ªp'¥mL'¡–¤'«»'ªµg'¤á'«s˜'±·"'¯U'¨Þ·'°i³'´N'¨¨'¨X¤'¦˜¬'§r2'²šë'§vo'¨†b'®q'¨''«ôë'¯t§'¬ýô'°
û'²£÷'¬Ú?'¦qY'ŸÓ¡'¥"ù'­›Ÿ'¯£§'¨I'¥¶'ªët'­¸V'¬«c'°ËÜ'±ˆ'«q 'ªÖ'©—ã'¬r'ª	•'®f&'²Œo'²È«'­À'¬5'¤³×'¦a'®AM'®†þ'¯º'¬ñÓ'ªªµ'±L÷'¯Ò¼'¯+ '¦xe'«ò'®Q'­Ýü'¨uQ'ª°ô'­÷'«@õ'­]'ª±¬'®'³uÇ'¯ÔÂ'®6•'¯J
'²©'°Ü@'®Àè'«'±'«æM'©ûY'©½ë'­­'ªWà'¤¥Ã'¥Y'«3'°°5'¬=W'¬‹''¯wL'°
'®Ue'«;&'«ºþ'¯d	'±Ï'®3'ªÙ'¬¯'©Œ'²}Ô'²ð'¯¼´'ª[ú'®Ò
'­cì'°Y'­S×'²)'°''«Ï'¤$Û'§§í'°»­'´?'¯‡'°Þ'±•''ªB¶'¢ó¾'ŸÏ‹'Ÿ*J'§¿'³Uì'³,F'®#4'±FÁ'®"K'­Ü,'±¶5'µÍq'µtj'µO='²Ÿ'®õ'°Ê'µÀX'®ýÂ'­F×'¬zY'®=<'¯¸þ'««G'¦C'ªö`'¬ž4'­.ð'®Xr'°¦'¯@''¯Ûf'±ô'³ˆ+'°íŽ'±x:'±]e'«ƒÈ'¨õ0'¦¸-'«Á''¯´'¯²v'±í'®—±'®G'¯¸N'¯hø'°Sß'¯Æq'®X5'¬Ÿ–'¬ŽE'¬2'­'²Š×'²
Ë'¨Êr'®&Í'ª\'¤`'«ÔF'±fþ'ª\Ñ'¦]`'«;£'®['¨Éu'«"E'°Ã'­]ˆ'°»ÿ'³J'°±Â'­bø'¬Pt'¨cA'«m^'¯>–'¯œ£'®–'²†Ë'²Tÿ'ª]'§J1'©ÄC'°!P'±1`'²ëX'±Üù'®­—'®
Æ'®u'¯ÂT'§QP'«z'®ý'«í\'­Ëƒ'®	È'ªQ
'©–('ªI'¬àÀ'­N'±+'²€Á'¬[w'®¬#'­ªÙ'¯ž"'¯HT'®	D'°<R'®<È'¬Â'¯‡Ú'´XÒ'²m•'­ÀÊ'«¿W'¢> '§¸·'¯úU'²•à'²;*'±=e'±f'²:'­}±'«éJ'ªÚ«'¨½½'­@s'«p›'®¯'¯'¬dü'ª\~'­,–'°aÏ'­¤'°˜æ'±±'¬¸´'±üÆ'°h–'­×'®:n'¬)Y'¯Š¯'°Ê±'°''®¬ƒ'²'0'³«Ë'³ª'±/'¬=ž'±pþ'µõE'±ü°'¯Xl'²±V'®r'©ò''­¸{'­='®Í6'¬ª2'¯—
'²ë…'´˜'³Eé'±ŒÊ'µ¨'²žl'¯Äe'±(Î'²[¬'±z,'¯?s'ª}¬'±/«'³‰Ò'±JÃ'®°i'®j '®>'®¤ñ'®¥ï'²È­'¯oÉ'°$ä'­ñJ'°€a'´œB'¶_''±*•'­±ñ'¯,ø'³$'´²'µ.F'²¥I'°.+'°ø'³=ß'¶†ž'²Ä'³ÞÓ'±ÇZ'¯:ç'²‹À'²h'°~Þ'¯Dy'°µ>'®'±àÕ'°X}'®ÖÜ'°a'¯ÌÓ'®	º'¯´'©îÇ'µ*Ÿ'´óF'¶«ã'²|n'®e'±('­O'«W—'«™}'«'Â'¯×'²a¾'­äD'°ö™'¯7`'¯EÙ'°W&'­Æ#'­<''®ã'®€'°ã'±nË'³*'¹'±RQ'°q'ªJÙ'§"'« ™'®Ñ!'¬ÕÚ'©ªÝ'­AÅ'±Ê'±?'°Uk'­e´'±œ¯'®Ùs'±Á'«ò8'©	½'¥Y'¦²'ª8#'«s'°ÑS'¯Õ2'®-'°Ù'¯Íp'®¤…'®'-'¯°X'®^ö'«ê''«ua'®{Ü'¯éÆ'¯q'°Ë™'±'²Ð}'®Ë³'²b°'°²'¬{o'®`ç'¯Ü,'¯°Œ'±G'®tV'³)'°LX'²0@'±wS'®×-'±\´'¬r'°ÿø'­ÄÂ'­`"'­¡Æ'²ñ…'°ª½'®Ûö'®;s'µÖy'´¿I'¯è('²µ6'³h'²êá'²('°›B'¯Ÿï'¯Y'¬&™'²I×'·&'²q'®‹&'²¹±'²vÿ'°û‡'²°ê'®©h'­\'¯¨'¯E±'³ñ'´2ë'¯êø'¯N"'¬—'­¯™'­ùj'³Ð:'³‰…'¶´N'·^1'±wO'®{'¯¶.'®èŸ'®Ê)'²ª'¯Y='­T'«'ß'ªjÖ'«×'¯H.'®AÅ'²da'³û'±ˆè'°Ï1'²Œ½'´§&'¶–0'±é•'²n'®¾â'­E'®éÕ'­´'©ˆþ'­y'®KÊ'¶"'´f'«Q0'«p¾'±íL'°ôŒ'³'«ÃÈ'¨4ù'ª–'¯kw'²b'®ÒD'«×&'¬ž¾'®Ï¿'¨5'«‡j'¬ºH'®Ð'¬Á'®ÎÈ'°"«'¯'°á;'²1µ'¯	â'°R'²fü'²o‰'­Q•'®Sü'ªî '±èÒ'°sH'²—'²Wˆ'²¬*'­j^'©"Ú'«6î'²`ö'°U('°t'«ç'ª¼{'«ä'¬tû'¨°Í'¨‡'¥Ž'¨ 4'¨)±'²ÐÕ'©[Æ'­A'®º'¬ÇÑ'¨«'¬ø—'¯—Î'¯LÖ'¬
ø'©
‡'©'¬£?'©ªÖ'ªèJ'©#P'§'À'©º'§y'ª<'«ü'ª}è'©tÏ'¦ø'§ÄÁ'ª:M'¢±Ñ'¡Ò'§;'«1§'¬¹ç'¨
'«`_'©'¤V'¢sw'¤o"'¡"Á'£ôª'¨_'¦'0'¥@L' ¦d'¡µ	' ºa'œMµ'¤"'£b'£/&'¢[ª'Ÿ€Ç'œ°3'™±['™¶Ý'¡ð' æÇ'¡ö''£•»'ž×'›©Ÿ'›ñ‰' ü'žEu'`ß'œ†Ú'Ÿ!u'¢F%'™Äú'˜9ô'—<Ô'–¸t'˜!ù'•‰ç'™
ó'œGð' va'—Ni'™ŠH'Ÿ©´'¢J¥'œdC'™å…'—#ä'™Ðš'œ7' m†'˜ò'œî'œ2À'–çg''
'^Ù'•{'ÕÎ'›¤'™§'—Ô''ƒ'"-—'–ßc'¡8'›'I'•þ}'Ž°æ''²'—Û'—%['–ž'•3'ŽÒ-'ê,'Žsÿ'Œì''£ê'•'Š'"<å''œS'"»Ë'ž¤'•mW''ĝ'".R''9;'ã'Ž@'‰âä'ß'";×'"_—''AJ'ŒÝs'Ò'»È'‹'t'«Ñ'–º'"Ͼ''"´'"oó'"oí'j$'‰>'‹ªè'‹¾P'ŠjÐ'"Sà''Ëí'ª"''õ'‡™W'þ2'†–'‹n''Œîå'ŠÌ'"Å'ŸY'ˆÜ#'‡oÚ'"BÏ'†f'Œþ+'…''t 'qr'ï£'ˆvY'Š7}'ˆ.Œ'‡9d'…7<'‰µù'ˆKR'ˆ<ò'Šdo'"Ò}'‰Wõ'‰''‰ß¢''['''''Ö'Œ¤¾'ˆe'€ªy'"ˆ1'†àû'ƒU"'‹êS'Oã''4X'}I1'uó'y×c'tñ'PI''1ù'…ž''‡Ê%''Ì''¨''|›æ'{ÅP'{­I'vé'wž^'€¡
'…Y'ƒ³'7'r|{'q¨õ'xwM'ru'h'vH0'eÅ'yà›'wä
'x¶|'uRÆ'tj®'u¬'}s1''þ5'zjA'qæe'r–™'qee'pO)'l»ó'|=‰'"H'ƒî©'r÷Ñ'må€'nÿ'gs6'lù='sV'_æ'eLp'hÊq'f¦+'dšð'tÁ'~)C'z!•'t…'mób'mÿ'gþý'pN¬'q"ê's²~'rÛn'n€"'nôˆ's¤Æ'`5ü'f%'£È'v¯˜']˾'eÁà'~'vÑJ'qÀú't"+'|ã'ca%'Y1™']!Í'lâ'm]Ì'^W¯'v«'lų'j~z'g\P'k55'hÜ_'q'á'uV^'h'a'a'`šµ'lm¨''sE'sÍH'hñ''TªW'oð'i!'YŠ'lù''mj'w£ª'isO'JÇ4'VÞ'je'VL'`M'W'a'm"<'pÁ'x-
ÀÀ'E
C':1'6ÿš'7ôÕ'2*ö'3ø6'<ú4'Hò}'MTÖ'9ê'=Å'IZb'S'_k_'gƒ';†'A[à':Þ¥'DéŠ'S
'A8'Là+'M‰è'EÙ'Fë'\¡a'1ü:'Gµ¿'Dë¢'<`è'-§Ï'Cå'?¯Œ'5J'8JÌ'>¢'H_—'@˸'GIÊ'\,ñ'?üƒ'?Ÿª'Zü'6áú'Nå'S¡—'3=-'Bv'\²'Y&I'.Šh'FÆ'UÉÌ'lø†'7âo'ž}'1
'I¾¢'C>'G	v'Cø{'8š{'D$'GF';…p',›W'7{Ø'M{'_n&'NØ['H¼'BÊv'Jøp'aÉ'AŽ'5òÌ'=GF'>²''Aš<'R	'}µQ'i=ó',œ"'ME'@k²'Aç|'CO'NÑ&'YBØ'/›'Iӌ'Cp?'F´j'Mêf'6Þt'A˜T'Yõ'@'=šœ'Gg!'Bѯ',ô‰''£'!G'8\'?ì'EUÚ'5ÆU'Bâ‹'EO}'KbÎ'D"û'@þv'M2'AΜ':fç'7/Q'0ug'5Ùæ'9Ð\'3Í*'8áð'@&'@<'6.
'1^ˆ'A›E'.¶'fž'_ó'$¾'4ŠÒ';C''5"'-»<'536'9*0'6›‹'!0ƒ'ޚ',bb':O~':U''8û'Bd:'>˜>':ãP'1®'0
^'6CA'Dº '>ò»'?|·'JÞ'<§Ö'5+ã'4,j'-ª'8cF'AC'@ƒ¹'4õ?'-ʚ'8'':Ûí'<®'>'A3m'="d'9Ï°'62÷'9Õ'7Å'=Á'H…ã'>ûP'3Æ'0ô'8¼'8ù'0x;'0%''3–é'8'*ø'=õ'&='&O_'Á½'=é'HR'(Q5'&k*'$F'+8'0C'',©'(m')'/HÛ'+G!'/ÒT''®O'"â¹''û'Ö£'!d',Ë-'/hë'2DÇ'.g'$‹±''T'+.'%Œx'!Pö'(½F',ÐH',f'-Qî'-‰$',ùÖ'/&'6ãš'.ñÔ'±,'$ât'0*,'(ëç'!Ì',A'/<®'*ã¨'3ø'*'¨'4?ù'/(&'.À§'&Ô'%…''Ä''1'%Ö',yï'1i'#Üâ' Pê'&-'-ÝÙ'-Ìd'*ò'+Ó#'$o&')'1'%óã'!')"'*Àý'!Þ¬'#Ž{' æ'%¾z'.† '-¤q')'$Ö.'ø'î'&F
'1æ¼'.3R'*nì'&iØ')M'',öË'.£Ò'*ç÷'"Ÿ'#©•'!×v'"ar'#Šé''tÞ'7ý'!Ϩ'*–1'&‡'#§û',úQ'1ÆÚ'-‹•',F3'*¥')¤É''ì'!vg'ϱ'%äd',f',vö'-?ì'&¿`'#Ï'!T¢'$¾'&" '#['&ƒ"'+Âz'1Š')Ô' A‹'â?'êã'~˜'"ž2')E¬'*i>',HÁ'*y'¹ø'+ç'!x'%¼ '-d×'*¥E'$·g'+?w')ÛY'&²Ø'ð''D¹'#m'kÊ'%_C')Ýò'#¾Á'(jR', D''5¾'&hæ'(ƒ	'"øP'¸x'#ñà''¬ƒ'%g'Ĝ'Ã'h'"oI'!pJ'=d''ƒà'*o '$'$ã'!ã£'Ô4'#@4'-¸'*¯T'"\'º'‡"' ½'η'i)'#^'!L¡'%6ˆ'%R·' -4'(8B'!ћ'&^Í'$ð'$þë'%_f''4X'"‹™'ˆT'"µ'!¤˜'!ˆŸ' èˆ'"j'!u§'Þ´'&8æ'%d¦'Üî'Yã'#©°'!Ôï' ^'à·'!¨4'(ãé'*'$Ã/'&p'*Ÿ"'$ZÛ'!
' wä'"¯¯'!O'!Y­' }ù'"'"Nm'#»>'!ÒÅ'B:'#m'$R`'&÷'(>' §ˆ'  ¯'#E«'%ƒ¤'$»'#,'jé'$ÞÉ''¼ª'$~'$[' @˜'÷'!eX'"IÞ'$ÐP')ûA'(»¦'¼®'#W',ƒ'&ˆá'%éO'(]'&Ú´'$L•'&+['%©'!U'ƒ'$Ž)'#Ñ	'$:'#'! °'#bÉ'#'ž'%+'&-¨'$ÈU'"yc'%Åô''')ÄÏ'!ˆå' úà'"÷É'"' Lð'¢°'jN' ½é'%Fu'!''#DŽ'&®'%‹Ï'!m±'&Ò'&ùU'">'"Ò2'&¨c''4¡'$*='$ý'#Ə'!"Ë'÷T'$yc'%ì?'!ú¬'!' 
'"É"' q¥'¬·'&p''ˆÒ'(Uè'(—Z'$Ž''1×'(K'&î£'&{Û'#œß'"a^' eg'['‹Ê'>¯'#£'!:¿'˜—'#ó'"Ø'%†þ'&J7'&)©'%ٝ'!™+'$µ''C"'$gM''V¶'%[ˆ'$;à'$¢Ã'$#'%°.'%†¢'$«'$‰'!ï'"¢É'$é¹'%ß
'$Ç­'" b'!¤A'"n>'#¹±'%ŽT'& æ'&W^''x0'#©™' ˜ƒ'!ª9'"ÒÅ'!b"'!©('$Yy'%›C'$ba'$Ä¡' Ù'!–j' ú'!¶''"3™'!üº'ÿç'!'Á|'$ÍÉ'$='$²•'#ƒ'ÍÌ'T'=‹' …¢' ´2'!û'$6_' v'#'!Ô' ˜±'!®'"ÛO'ìö'Žz' ÉM'$uz'#¤'!ó'"R'֒' ué'#4ò'"gå'%7'"4ð'&Gü' ø'"áv'"Å'#Œ¿'#"–'V0'"Œ—'o/'$œ' ÇY'µú'©µ'—Æ'4u'Ç='˜‰'¸ü'6'!D'²'¯7'
–'
֟'''í''94'¯Ê' ý´'"Äì'Ó`'jÎ''$'!G'!˞'Ùy'¥ù'o('÷'×w' •‰'1É'¡L'Ɏ'È¿'¯r'ÛË'"ˆ—'"hâ'út'qó' *\'#"·'#=' å'Ôa'Ð,'Ö¥'í''3ð'?{'î¼'æÒ'#g¤'!½Ó'Ê4'&'¥A'ds'‹'Ýy'µ*'L`'tÞ'‰¦' u'' Bù'cP'MJ'b' |v'Å' ®å'à§' ,'@ß'çð'3j'Ñ'u0' u'"HÉ'›?'äg'Í'-a'kP'êK'Çø''B'õn' 'ü'Cá'´ì'ב'hÇ'0g'Öí'AB'[¶';—'ô'~y'Â?'ÃE'±'œx'3"'-'—Å'ø'ÞB'Ý''õ'Û¶'òg'Ùg'qä'­ê'Ø!'šà'JK'÷\'¶%''Þ&'ïL'£Ú'ÉÚ'ÚN'HN'NX'	±'bñ'Ô³'[a'Aü'÷e'b'¢F'e¶'d¼'<n'`'·ñ'?É'Þ'z\'¥3'P'oß'÷'NX'Ž'[¢'œ$'@'´Å'	6'l³'úg'ªû'ôé'2µ'kp'mÌ'%F'G{'jR'ŽZ&ÿfS&þ2¼'rº'Ÿ'â'¾'De'
`±'cû'	H'ÑR'56'Aß'
.s'	Ëé'lö'I1'
''ïô'	¤þ'
4~'§'
'
5¯'	õ
'
_c'E§'
ÄW'
ÒH'À'®N'L‰'	G'EP'	,/'	û_'Á'
U'	­'H%'ˆÌ'ÀÒ':½'lÛ'
sõ'y¦'
æ'Ã
'ÌN'ÊS'bO'FÄ'¶'O±&ðL_&ë¤&ôÐ&ûlK'Në&û]&ú÷&ü_!'lÓ'Ý_'U&ý&þÿ'3‰&ü!í&òîÅ'û)&üÆ`'"É'Ž'—'@m&ýu|&úí&÷!©&üúh&ÿ›­&þE¥&üå*&óbð&ì ö&ükr&û»Í&ø[_&üz/&÷çí&ý?¿'a×'çè&ú½Z&óÀV&ô=K&ñ¡á''Ðè&ÿÎ&ÿË'Ðã'Æ'.¤'ù's&ý&ù…&ù'I&ïuS&ÚGò&ÙþÁ&áu&á^û&ò1š&î¿p&ê"ÿ&íÉ®&ô`×&ônM&ök•&æ;&êf:&ïé&öUr&ò,ÿ&î¿F&êŽ9&÷Ö &ð÷&öؤ&ùË3&ú–Î&ù÷&öܺ&õÕ &ô"—&&Û¼K&ïE+&ñ‡f&ù\Î&ý€B&ó«Ú&ô€Ã&ôEÀ&üì'&ø
&ø[£&îû2&òb2&òqÇ&ö|"&ô>ç&íyl&çÖ¼&ñeF&ò5ú&í»&ë/™&í"&ð'&鮥&êw>&ë5¡&ê&ÝzX&Õºû&Ø:/&ÝC&é1&èS]&ÛÙ&ÕQ&ØNF&áS&ÜÐ;&åxy&߀ó&åû·&é	×&î";&Ý;v&ÕC
&Ý)&ØBÓ&璩&òb©&렐&Ûíì&ì3Ó&åz¥&Ôt'&Úə&Þ;Ë&ÝÎ
&àÂì&à &è}¦&ۃ"&Ý}f&Û®n&×<Ÿ&ÙdV&ßÓm&æKå&áá¢&Úý&ÖÀÄ&ÜJ&Ûޒ&ÙvŠ&×ÍS&ÏíÌ&ÒïÑ&ÔÛy&Ô0â&Òv·&Öà&ä+D&؛&ÜxÕ&н5&ÒE7&Ъ&Õ~V&Û©H&ã¡&ÌúQ&ÅÊÉ&Ë´Ð&Õ*0&×êz&ãø²&Ñ­+&ƍ(%Øî%ß¡b%Úx%Ü+Ý%Û/'%â{T%٘1%Þ Ö%ÚA»%ÞÊ«%ØÝÕ%ßÕ~%Û¡\%àu%Ý5·%àr
%ÞªS%âÉé%áa%Öò?%ã¤B%ù?ë%àš>%Õl %Íóü%Ðfã%Ør(%ì²"%ðiÑ%×ó%Ñ0%ÌÁl%ÓóÉ%Þÿ%ïšP%åmg%Ó¾Ï%Ïï%Ì·ã%Ø}%æ6N%äñ<%Ø~d%Í©Â%Ρ)%Ðü%Ûù‹%é(%Ý<™%ÓÊ3%˨%ÏO·%د%åÙ%彍%Ù°%і\%ύ²%×'%Úµ*%ébÜ%â[¨%Ô%р*%Ô9%ß@Þ%âݍ%ìã%Úë®%Íý%ÏK`%Õ\%ÚÄD%Þ)q%؈%æ£e%Ì×%ËYÊ%Éy]%×r%â.%Ó!½%Ê Ð%þƒ%ȏ%ˆ+%Ö
%ÕV©%ÖúÚ%ÇKà%ÅTÑ%ÖxÂ%ÝëQ&~¤%âéÛ%ÌÛ
%ÅhÓ%ÁXI%Ëé%Ð~4%б%Ʌò%Á¶ú%Á7©%ü=%ÍÇ>%ÐT%Ìân%ÆÔ3%½åO%½¦7%ÂG¤%ʏ¤%Ðúd%Èă%ÉüX%¾ä¶%Âè5%Æ P%Îè%Ç(Í%Âs­%¼Kð%º°¥%½/›%ÄS%Æzº%¿µ¶%º¶+%º«%·â%½v%'z%ÂF>%ºsi%¶pþ%¾>{%¸lî%¸|'%¼øj%¹Éè%¶;%³µ;%¸NÎ%´ÃÞ%¶"%¸Ú=%µ$%°Uÿ%Á¥D%® %¯é"%³4¹%´!Š%­Ïs%¬ó§%¬y¸%®£%­V0%°)$%®!Ý%ª¨ï%©ì%¨nK%§á%«¡‹%®U˜%ªäÞ%¥§Å%¥º5%£ì%±4%¨¢²%¨''%¥v%£ q% ß9%¡%£-%§¾©%£°Î%Ÿª%›ø"% …â%¡tí%¢hÚ%£<i%¡˜%›â˜%›ªî%ší,%šäÝ%œ
=%›Òt%˜'=%˜Jî%"V'%•åÓ%˜{i%™×%–¥Š%–F—%"¯%"áu%" %—Ô%—ME%•Q]%'¿/%'¸º%Ñ%'4«%™Ø%'(d%¦%—ö"%(í%Ä'%Žn«%Ç^%Žé<%™@û%ŒÌ>%Ž4w%¤%Ž¿Š%Œ°%Œ%‰¸[%ŒÂ%ŒT%ŒVÁ%Z%Œ­ã%Šç%‹/Ë%ˆÛ%ŠFl%‹s2%ˆûU%ˆyÑ%†°*%‡pô%‡Ü%‡'"%‡ø"%‡æ¬%‰Ÿ…%†(%‡f2%…§¸%‡Xé%…`ú%…àÄ%"Õ«%"%Õ%"±'%ƒÁÕ%'ÍÞ%ŽÎ.%'kk%"–%'"Ž%‡ë%¢%"ô%'ˆð%"¶Ü%Ô%'¼ó%'ê%'B"%ÉP%‡èe%€ãW%of%~'Û%€þÊ%€Ýw%€z"%ËB%}.¢%}ÕÂ%¨ê%€)%|»ö%€Js%…·%}6;%}Œï%zj†%z'¾%z"%}Ýá%yÀ¦%z|­%yù%xÏt%wŸ%z*£%vÑq%{Wa%y¯Å%z¿ü%vȯ%z÷~%yKB%~vŸ%xI%~Ö¼%}¥E%|Ƹ%x€%†Tò%{Д%–%y´ß%~ä¨%wÔB%{i%y=%z¯%}Œ%€RÊ%{‡'%€²£%zð™%'%{dL%{։%z_H%zõ%u–6%tÏ)%u(%xU;%qÂà%sGC%qŽo%uƒÉ%p)ã%x­²%rç%ug%s`6%uµ^%r"·%x/Í%n"ƒ%tn%sHb%{'Ã%vˆ/%v½%t›%{"Ó%q±6%xH›%qȃ%z·É%u"%qqo%""×%oɂ%jù!%jÓd%kC%mZ%n(°%ox%f¥k%i¢%l"%m2/%lB%o¸œ%p."%köÊ%kíc%kEÓ%jÐ%nq%jnà%r‰9%nb%r—%sdã%"%'º©%y½	%w¦Q%rݑ%hà%p q%lŚ%m•D%|h|%kCÌ%i´%nÚ"%kN%i'¤%k1Ü%kòô%h"K%vzÏ%psÑ%pž%q\þ%vRp%€h%Ò2%"/¿%ŒQÔ%'uÛ%wS%o	E%váÜ%uDí%}P%CÙ%†Hð%€n]%ygÍ%t%~'o%}ç%€G%tá¬%wvP%tòÂ%z.%u¢%zDÌ%oïZ%t5ê%y€=%z:…%qý&%v=%ró%wÙE%q¶%v‹%uX`%saŠ%qôô%sÛ¼%pž%$%Š%¨Ò"%–E%"2~%~$ô%'m%}Ë%~•è%wñë%¬6%€ˆ%}¤%yRj%€
%xWË%~\H%yû%Âß%{֌%'ð%}E%€D÷%~[Þ%z×%v""%yôÈ%{˜%€£À%|²1%€_%|ÇB%'·%}I%"~_%×Ì%'ñí%uŽ%{}±%{l%z¤€%}C5%†±Ã%†ÙR%‰.c%'d_%~n%tª—%šv%yb[%5g%~Ó%‰²'%€vÙ%{W8%wt%€ñë%sñ¼%|‰%v&Þ%"*%} È%'6ï%|J»%~Ý%}mž%':Ê%€sÀ%°Ô%'½\%"Ñ%%Ä—%'~…%'Jä%†UÙ%'%d%G%~%'^¹%~Œ@%ƒú%…J"%†Úì%…%…ñ%ˆíV%‡AÇ%"Î0%‡«6%ˆ9g%ˆ"%†‰È%†K%ƒ|2%"€é%"µf%Š¢L%ˆl²%‹
Œ%†ör%‹_º%ÛÎ%"î¼%ˆnt%Žñ}%‰Ì %Àë%û&%
Ø%'º™%œØ/%•ô %šðg%©ùÜ%¬l2%¦ù%¤"¤%°ë<%©;Þ%˜º½% m›%®µÅ%°Â:%®Ñ%ÁÚ%ç¶Á%äML%ª[—%›+"%¬~ø%Á©ë%ÃfÉ%´aD%'É€%ƒeà%"5;% °g%šô¨%ŒìÜ%Š\%›¶…% +%‹K+%‡IÒ%t`8%qú°%xÑ*%‰ã%.É%oì¶%l'¿%€[X%ˆîÒ%|ú%wd%váP%s…%†Þ¼%£" %Œ'%jþÕ%oñ%ë•%¥Zå%ŽÞ%uÅY%e[%oÀG%"%ND%#©%ŽAû%hGÏ%sÄõ%{ò%%wP%ƒœ%†ÿ{%wÔu%nŽ%ií‡%{ü%° %…"â%Žž%.-%aB·%WZy%Z}­%cQ%'Bb%‰d%ƒÁá%|âý%qþ%lΜ%u‰ý%g>%c ª%hà×%}†ß%l~Ç%f‡‡%htð%kх%b<–%\ß%lìV%yC%fG %VƬ%]–X%Uå¾%j_o%b֋%Q{G%[X%h3¦%d´%\éÄ%U%JõP%^Rn%V›'%Vý—%MwÒ%LB¢%K(\%S%VþP%UðÐ%I`¸%I5e%@t(%L¤:%H©%Fð•%KQ)%DØø%=ù»%@Ԗ%B 7%Dè%F(%E2Ñ%=¥Ô%B'%B9|%7Žõ%7%<'%<X†%8o %6¸è%7®{%3T¹%4{·%9š¼%=ÌÚ%8C%3A|%1>%5ÇÔ%9é%9ìl%7dN%6š%/›%/5,%0N.%7sW%7Å%0Óp%1Ds%/ñ>%3(í%3 %/æ%/Ða%/†%0r%0ß%/A%(6%&ÿ%)…%ZÄ%-m%)°f%#G‹%(QO%/vr%0	¥%*rª%*"é%'™ï%%^%%$ÌD%%SÏ%#`%"þä% f\%!±¿%#þõ%&žã%!ї% p%Ùâ%…%ðZ% xs%(Ð%!Á5%V%¸+%Md%Ï÷%¸È%¤3%®0%I%"]Ü%0%+¿%S%"R%³÷%½±%*ó%i¸%Òµ%(|%y¦%í%Ší%fä%'í%È%šY%à‡%­Æ%ú¯%:<%wB%˜ð%ª%ü%Jõ%ƒð%N`%Ô0%ùš%ژ%óv%%pI%ÁÁ%äÍ%ƒ%
ÅO%.%åž%­d%[4%ü.%8]%
H%i%j¥%"%¿T%"I%Yø%"š%Á%Í%
É%
Ž£%'r%
¸%#ª%	âï%
;%
¼÷%]1%%¢"%N%¿g%i%nÛ%
ê/%{%	z¿%
»o%ÅZ%
ö\%¾²%
l%îÐ%i%ƒ%	¼Š%
Ló%
½%	¯4%
&%
°%	tf%š%¢%38%lŠ%m{%ö£%?‰%¢í%'w%ªÅ%ûò%ró%ü%Ç%¡)%z–%%.H%Ù¼%	,%
[%­Y%Zó%â~%³Õ%"ã%:æ%‰ž%²%Nâ%8‰%ÐÊ%,%p%óX%äƒ%ME%^‡%	aÎ%9þ%©%›§%¨ž%	÷X%ïØ%VÂ%6%K%i%å,%të%ŸÛ%Ï%Ç%Å%Q%a*$üæY%YÈ% …%"Ú%ª$$ýã™$ÿÒ§%4#%/2%x=%–Q%ßg%%>E$ÿçú%ZÅ%e%$Õ%æÆ%Å$þŽò$þŒë$ÿ;/$ÿ'µ%º%(ù%s¢$ûoV$ÿː$õ§"$ø"@$ýK•$ÿóì$ÿX‡%¬,$ýB@$þˆa$ýf%öâ%°$%''%
¼%æi$üØÇ%û$ûOæ$ý´+$ÿ™·%:¥%QÆ%šS%a!%Md$ÿ‹%Ö.$ýÑ&%ïw%›ù%F%}n%èÏ$þÆ%Û%œŽ%3¤%ãÎ%Š›%IC%D%&c%;% %Í%IX%ˆH%Đ%
±%&%.n$þk"%Þ$ýQª%ڞ%&%%¹$ÿ)Ã%YÜ%¯¼$ý[%NŸ%qb%;N%šÁ%Kð%ô%[%¨d%®ü%‹Æ%'ž%"'%,N%ۋ%·%ƒ%Žü%·¤%=O%Af$þ´Ö%ì€%4%çr%@Ž%Ý%fÄ%Bö%@Õ%Âë%b¶%†œ%
Ç%j%P%Ff%99%Ø%Ç0%ZB%~¦%?Á%:ñ%Ÿ%_Ô%ŒË%-!%ñ% g%ù%æ2%TO%w«%‰#%Åõ%¢%ó1%8h%jÏ%g!%V£%<È%À³%=å%Cv%ªÑ%ý=%äü%ŠÎ%ù&%"6%Èê%"%ù%Žš%±%¡©%Aõ%C4%£V%tM%=>%øÏ%Ku%
Ô¿%	^5$ü¶%ªo%BQ%Kö%Èî%ñ	%>¥%"j%)%%ŽÁ%"O%'x%(?î%3±%<%v%Ûá%æ¶%Ëq%
Áõ%'Úµ%L%!®%'ô%%s%}:%²%õ{%n=%±®%Ž?%-(%.'%+›%!€F%
Ã% Ô%p…%™õ%‡R%"öw%(8
%#Ɩ%%¨ß%,áä% Ù%®ß%	Ú%ç%‹'%	US%\P%h%Ow%
\,%)ª%$ç %)û¯%$ܯ%V%×t%ª£%	
H%´f%êH%
È%€k%Î$%""ô%Î8%%Êe%#a%J%·%¨%ɬ%1
%fó%ô"%Àj%b^%¸*%éþ%.%:ƒ¥%#~%&@[%	.%ü®%¿P%V%%Z%ÒP%Šb%XÛ%Ž>%ïš%Ï»%#RS%V~%û%òh%¥%Æ5%Y%&‰]%,á%&Fx% ¶™%2þ%"S°%#l%$Ã"%Ôä%"®®%!	%$Z,%$Ø%,8£%,!%,d%)'À%-&T%2'H%8Å?%3Ÿg%/CÈ%5q6%;®C%0ˆß%-gõ%.Â5%1%3€c%6¶^%:Ë	%=ôÚ%?E$%<(a%9ãB%3(.%9YÖ%BfÅ%P[R%[×ò%\B{%Svf%Pq]%HÁÂ%M
6%N©%a¸%m	õ%W"»%W›0%e"%ŽÌÒ%†G%vHF%YÏ%jUû%G~´%Oì2%`Mø%^‹´%wU%ˆƒg%'
û%j©Í%i¾5%ŠMH%}<'%^8…%\›/%u"%v%ˆ£`%šÙ%©C¼%«/%‹!%`#f%'›f%¡!%ˆ'/%fÈV$ò¢)$ó_3$þ¥"%"%Ha%æß%Ê=%7"$óìß$þœƒ%¨à%2%ÐÑ%?£%jÎ%	•«%z€%Ló%Qý$ñ—É$àx¦$é€[$ë1"$Ú þ$âîö$ó²$ôçÂ%GF%
E\%
%U4%2K"%ƒZ»%c5%§3%®O%
2$úr$Ñõ'$Ð26$ײƒ$â+ž$Ö5$ÑûÛ$à®$Ð@É$ÄxÈ$Ïä–$Ýu$Óa~$Äûç$Ó¾˜$Øn½$ÙÆ~$Øî$Ô=µ$ϐ9$Ž$Æúõ$ÑÞ^%Tè%M%£$ëe£$ø4$ìõ"$Þ	L$Ù2$é	Æ%M$ôŒu$ñ}ª$à÷ß$Çõ$$Îë%$Ðx>$ÓA$Ì
T$æh$åÈÔ$Æ]Q$ÂN.$ʺ$ÉL$À¯Ÿ$ÉWÞ$΍÷$ßÙC$Òøc$¹¬¸$ËÒ$ì3v$೦$Ãÿ£$¹×$¸·‡$¿£Û$ÄEø$»$ÃQW$¹oæ$´ÓŸ$Æ5$ºì}$µä$°òi$¾Ûr$Ø]3$Èôô$°ÞŠ$³qí$¹Ý$²Ö($ª†€$ªµM$¬j,$®>$±Ÿ4$µ±$°å‹$«ˆ3$¬½ù$«§£$§ Ñ$«·&$½À$Æ$¯ÄŽ$¬ß$ªq $­às$±\0$³ $¨š$©æ$ª#n$©¥g$·¢$Ÿò$£~»$¨¼#$¥¬$¤v$¢Y$¤d…$­Ïy$¯A$¢c$¡g°$žã$¡¦{$ž«ø$¡{ú$¤Æ$£#$žŸ;$¡î$­«7$³[B$©…ñ$™Nª$—µV$™DÞ$–e|$"þJ$š3$œ2$ž{­$Ÿ…&$šÝ!$›íÙ$š<=$–À¼$–yo$˜éd$—$š©¼$žÝ$Ÿ…§$šªÂ$–åP$'«Å$–%š$•<w$˜rw$˜©Ò$œ
Ú$˜2¼$—ëB$'èÆ$–€$"×W$¨ú.$•·\$•íD$–úw$›Ä´$˜21$'oÅ$L$"
…$'-.$"yA$"ë$"ŵ$Ð8$"B$"O¢$"S$'•$'E$Ì$"=!$"u$"Q[$HE$—.ˆ$ªÔ}$¡=í$•¦/$'±'$Ž»J$ð$ŽT$'ñ$',Ø$'­$Œçg$à1$˜©N$›»ó$£}$ñ)$'²û$–Qa$'L$›Lº$1v$­+$Ž+t$'ÏÀ$™9'$¦ÉÈ$±ýµ$¦>Ê$¦°É$›á$›)Y$'Î1$>è$'¢Ì$'¼$Cñ$5ó$Žs_$jq$Ž8ž$Œz$Œ`¥$‰Š$á.$`j$HM$Œ5¦$Öä$Œ˜$Œk $‰­Ï$Žü$Ž…ñ$¥‹$·V$¦†I$Õ$–Td$šÔ1$—:â$™ÂM$Ž(Q$Œo,$QL$¥;$|l$–ÎW$ˆ
$ˆ®r$Š]D$‰ÜE$Šÿ$Šã$‹Þ§$ˆº7$‹¦í$/Ý$•lÊ$}$ŒaG$ˆ]_$ŒÆ$ŠH$ˆj|$Š#$Ü$®»%$µˆ)$š–y$ŒŸ@$‰GË$Šáì$ˆ§€$ö$‰:N$'ç!$—Þm$ÂÐ$ŠÌ"$‰R$‰Û$Šk"$‡øm$Šó!$œ8$¬>†$—ic$ˆÁì$ˆq"$‰ÆL$†Íq$—gü$†þ•$ˆ?®$‰[@$ŽÑ!$‰Ù^$•rª$Ž $˜n$†œ$‡£U$…Ú§$†¶¿$–ˆŸ$¤ð$"øi$Š²	$ˆÖ‹$‹[Ë$‰¿›$ŠÎ$Š(ƒ$‹±d$‰oß$‹4ü$ŠŸ\$Œæê$‹A$r]$"Pm$'$ˆYÓ$o²$‹UÝ$P$;:$™Ø"$'è;$'¥2$Š[|$ƒÁ$""ó$‰óü$†|/$ŠM$†tŽ$Šö?$‰Oò$‰¹›$‡¨h$‹=U$†+$ˆ×ß$…'Ú$Ž'$‰è$‰F§$†Ç¡$‰1$ˆ^C$ŽH$ŒÖ$ŒÍ¸$‡''$‰ˆ$"$ˆ¸r$~™P$'¡$'Z¥$ˆC$ƒç;$ˆl$‰Cä$‹öú$œ6}$‡iR$"FF$Š=V$†7œ$‡ªñ$…Ê÷$Œš¬$Š‹€$ˆÂØ$"ÃW$ŒÎ$Šã¸$kˆ$‰Èt$ŒòW$‰×d$Že$;'$'Xñ$Ž*6$'Ñð$Žµy$'S+$ù'$'gâ$Œ<'$'3$‹ô$•¯N$ÇÝ$'eþ$ŽäÃ$-$'m$¥.W$'³Í$""Q$ƒ_$'"Û$?#$œ'b$²Dæ$ÂJ$¯9a$§˜à$›Ë $—ÓÎ$Žz $'•2$*G$'@Ù$ŽýB$˜Þ"$Ÿ`¨$µ¨ä$ ¼L$ø"$‰nˆ$"òÃ$'"õ$–/®$•8™$ŸŒ $'ˆ3$—?Š$Ÿ±,$¤ê®$'MÆ$'w+$–Ú$•Üm$ •Ý$¤1m$º˜$èo$V%$–f3$šk8$¡²‰$¡C¨$–Š$‹% $Œn$Š:$¾9$ú×$Žâ3$'îú$"Æ_$ŠðÃ$~$Š£`$$†ág$"Ž$‡lR$ŠøÈ$ˆNõ$?$Š"s$ŽÀ$ˆÇ$!.$ˆŽò$ŽG—$‹²À$'øÅ$Œf‡$"XÇ$°ÁÈ$·ë»$—ÿã$ôÎ$'æ'$Ÿã®$›o$".$‹­ž$ŽÜ®$"x$æ$'Ûb$" $Žÿ<$çâ$ŽÈ $ŽaÊ$Ž0z$Úï$°ˆ$"À$ŽÚ"$"&$ŽÁÂ$š´c$—
$Ãù$xX$'e´$Ž®¢$'.ž$'2"$'"Q$'v£$—fÂ$­ºj$±ô@$–°$'cÍ$Ž½b$–©$'˜É$•eu$¯Q$¡®$¢®S$œ''$'Q§$"Ïð$šÅÁ$š—Ã$"Cƒ$•
Ü$"øé$¤¢r$¼æo$¶O$–L$™.ý$–_±$¥¹$•]$šI–$"X$–$'/Ô$—'$–Wð$¢L]$§®b$ž$šK‡$SS$™pw$œ6B$˜ø$™ãR$¬Æ$±ï$›¼$žñ›$œ~¥$ Ëè$–Dé$—ù}$—¸Á$žŽZ$ž-a$Ÿøb$™Çñ$Ÿç­$Ÿ?*$¤to$ sy$©Ã|$¤#z$Ÿ(.$›ãØ$žSQ$› $$¤cú$ªâí$µB$°µÏ$§n$Ÿ|P$œˆµ$›~Ø$Ÿ$2$Ä$ŸÅ©$™l$¢-®$ {$¡ü$ –$«5$­Ïô$¬‰$¯H$ªA$Ÿgt$¨SÆ$¦ã$¨šù$©œ$±ó‰$®¨$­Oà$¶pþ$·~‹$£½9$§Ô$ªaÝ$¶¹ã$§O•$ 4"$£ü$¤‹¨$šò—$Ãɦ$¯í$¥Ñ$žÿ&$¬'Ÿ$«Ca$®Î$¨xÐ$¨:H$¦¹–$®*÷$¥‡Õ$¤h)$¯#Q$ÂBW$°¥u$ªo$¶Kì$³M²$¦qÐ$¨ì$¤I‰$§{$¤$¬'$ÉФ$Û`¾$ÎM$¾Õt$±qM$¼M—$º÷?$¼$½ö"$ÆK¸$´'L$Õ¥s%
«æ%ö%GI$ýŠÃ$Ýcn$χ$¿ó,$äÛã%aî%T|$ö%T:%D1%9‡$ú­Å%
üŸ%s«%/q%Ž%<î%=ì %žÀ÷%Ô"%?Å%N…—%ƒ˜D%`HT%³4%²0%p %}f@%€œD%hëa%'½v%'h'%jXÑ%§¤‡&0è%Žñ%zsÜ%ª‡ª&&Ã&5ü&mÕ
'æ{'L¤a&¹L%Ì80%Nї%FÓu%o?Þ%ר&hU*& {&3oÿ&`%ƒ'I%IÎ|%I¢L%‡˜š%¶E%òJ·&vÿ&›oé&}uì&Ec%®øá%woÿ%okb%¼ò­%´l
%½Ž&,@&2W%ÀD™%Ô4n&¾î% ú%vÍV%‹^%læ%C" %Bd—%sºˆ%"r^%j~%BS%@%}gã%["?%~§?%ÇKû%R¹%²Â%{W%w{ø&M[%ʎG%I2w%(¢Æ%[ºu&—Ì&ʸ'î%åÝG%‡†$%¶vP&/S&À.'GY &0Ì_&Ü_&?Ã%ÍÓà%—f%Ò²'&5lê&‰%Â_%ŸË%î%gD
%5»þ%Kjd%«Çr&n~8&DÖ%¯*%2,ø%â×%*œü%jŸ%3(–%;ñ%d^%.œa%$Ó%wõ!&-^&±è%ݨˆ%U ÷%4ã½%Z%\9%…™è&$&˜"&±y¢&m@‰&,†&[r!&&â%½S%X"­% æd%Q%?l	%._÷%0[%|6
%ùÙç&º:&OÏ&«¢°&€Ž&5â&>e%ªøÁ%X %'çi%<øÕ%`ó%G±J%T¼ô%§‰l%ã÷%&ò¥&a%Ï·%KŠ%0ÒÕ$'8'$´›ÿ%?¿%k'J$½žÊ$•XÃ$ºâ×%VÁ%\Y_%"X$ÒZ$»;Û$¥e¼$Ÿ
$žÄ-$¨3$™%
$ƒ}4$­7$ÔÜI%ð¬%o™$òE'$·b{$••š$Š8ü$ˆ?^$à5$"ÆF$Á$›žy$ÙKÈ%'Ç%O†$®;ú$•L­$"Ê$Ö$zUÑ$fd $lJ¶$…‡B$žø$­ÂT$§:8$nò¨$^(ÿ$s‹…$§Ð$¼7$bÂ*$c~«$z
M$†åŒ$'ºÊ$‹÷$‹·ë$yÄ.$n!3$cɹ$JŒY$d/Y$ '$®½Q$­'"$²—£$‰>
$]ï[${d9$'Ÿ?$šô™$szF$'SØ$•Š$rh$o$…$xžê$¡[Ú$ĉe$….Î$Yw$ZÄ$'Å$~-ö$ac$\üÿ$`Ý${k$k…+$Uƒ$s€õ$}©º$NYp$Eá™$W[²$K7R$\í2$£úÉ$¸®R$gVï$_cš$jò¥$KöÛ$9É $B:?$@"Ç$=¡A$Qˆ$dø]$"lõ$­"ä$øc$ž:$²¿É$"nì$T°N$IŒ}$4T$67|$:!$F à$`a¸$YšŽ$[æ]$u¡ó$P¹¶$FKì$Eb$?›Ê$30ˆ$6-Ý$2n'$:Û©$†$±q!$''á$QÌ®$?P!$8o$9ï¯$`ñ$pÉk$R£Ç$5h3$0$D2V$s¤$N²Z$mA$‡wI$ˆ¹ $e|Y$]ó$N©2$0šÅ$7mZ$}ð$¤.±$ˆÞw$€`$ƒSÕ$Rüj$Cê$YÕÿ$eey$]1H$ \$tn$M1:$*M°$Cý2$?ÑX$Qe7$8–Å$@•‹$`$[Î$hèQ$z›$O§ $>.$UN±$zZ$‡õn$iG0$6‹N$:þZ$Cf$6Ÿ$=a$}<$kÒL$:±Z$:y$6^w$,$0m4$? ‰$ixë$[Q$:»{$4P$>3Ü$v»$†V‡$Pœ$69$):r$*‹ê$7{^$>v¬$:ìr$'À¾$$¦º$uTÒ$NÕ`$3Í$$:?$%9$%æÝ$&›K$$Vî$)ºL$'*˜$%:$ 
s$$
4$${"$#|¥$ 6­$$2È$$!~$!b9$!®-$JŸ$™å$í3$(,¼$#õy$'$'¹ó$)=]$-$pd$°³$ŸÖî$Fò¤$h»`$q^$8)ÿ$!ر$-:"$@òÆ$B–]$%Ä$ i%$êO$"@	$$¹G$&Ǹ$ ø$"ÁÒ$IG$S6$yU$Êô$˜N$ç*$êÜ$e"$$U‰$ÊÕ$Û­$‰]$G]$?œû$]¶$8?$ †,$é8$Pl$³S$Ä-$y
$¨F$	Ç$kõ$ª¹$Tö$—ãE$‰Âb$.ß$?Û$¿$Ð×$Y$XÏ$Šš$;Ú$W$Ocö$dÐ,$8¶J$Dl$h^$Ú<$'D$ób$Æ,$¯ö$#¬$t$ž™$c#$"ÌÁ$4‹$"$V<$}$G$UÉ$ìm$`;$ß$‡$_P$+M€$U—$XW‡$$æ $±Î$?ì$r2$–ƒ$MÝ$,xÊ$¶¾$…~r$7Ad$W²$µs$ë/$º$Ø:$#Zí$E"$o$<¸$	 $¯?$ên$,*$Õ3$+\%$/R¬$3—y$Aì7$.A¬$*Y•$ò$jL$² $+¬$_5e$"Ç©$Q5ì$+ñ,$±Ò$4$@@$+;Ä$0P©$";—$Ë$Ø2$µÁ$)d$^µ¦$cM$)yþ$Gü$À$¸Ê$úI$?â$7õ$R? $4ÂÅ$!÷-$÷$$$qôP$"s)$Kô«$Öf$ÏR$ /æ$òé$ÊÑ$	¾$ލ$Û¥$(UH$9ú,$C@¶$$^×$"¦$ Yå$&lg$!®$$<$ Û$$¿•$!-$-f<$4v$!w$!º$&àJ$ Øä$ ø²$cG$','$+àÆ$-›"$$BB$#ä[$žy$&¬$#z$('û$(è$+½r$ â$3™ë$Œàv$µ¨Y$‡a$@ë˜$iØ:$v¯$8D™$&ÚÈ$%Ç$:5…$Dÿ$6ˆv$!{M$#ü$¬›$$gÅ$)Ž)$E'$"ö9$"Ӛ$ D$&T$-wo$!þ'$ -w$#þ†$ vÍ$&º$gl$#œD$"Ê$"'$!=$$aˆ$'R)$V`z$XÞç$3pù$"ý4$!ï²$!Zà$&™+$!ö¸$&ìÅ$(¼$)­$'"F$(\ˆ$5°ù$€ñ6$¦û»$'Þ$.Êf$/7_$$%$&þ$"¬$%tZ$!¬$'äô$*"$RG$ybq$__#$-$¾$.§$(|$(IÈ$%Eø$&¥µ$»ë$(-x$+™À$^há$¦ÓQ$–öã$Kö¬$)Ån$#Îw$'»í$&×Ä$'º™$'ÞK$&sŽ$#ÞÝ$(½a$%Ðw$)4f$#9;$,Ïù$^ç"$ge'$9žš$(ˆ($(ea$/Ã~$$ˆ0$2D¿$,Öå$4ww$'à$–7®$Wiô$2Ǻ$*Ž$/
$)v$%ºx$"FŽ$*î	$&è5$(0$%¡¬$(ÃÝ$$že$$´$&3K$/å$1¡J$4çæ$9²¯$Yî.$C¨$*y'$'x*$.éÀ$07ö$?ör$@U$m=Ò$u×p$E"õ$9Põ$4DÎ$,p$*ù$+0'$1æ$K'ã$^0š$9`$1ìO$)Ô $1]$/íÜ$E6$A'$/¢•$,`$3Eq$-ÿ‡$O!à$}še$p‡É$C•$7ò•$0G5$.Žƒ$+ë]$4°$V,$t،$VT]$<™S$0‡Y$=²$Rª,$'ˆ«$cYà$AcÐ$0|à$3‹ü$4'´$0…_$2³$:«¯$34$2/S$.ÍÎ$E²$T0h$BO"$0‰$3¾†$/9.$2ñ$-̽$6Hm$7%¼$7$.μ$/³B$-'$:k•$<ll$7yÝ$0÷$4$1mø$2±$0I'$2—ñ$/t$1ʀ$3"«$CJ!$>+@$H
$2÷ß$5ë$3i$;¿«$8tZ$Dø$¹É>$¥+w$Ns6$RÈÃ$ƒw]$|Þë$B'($:¹y$7ß$@$R$Vë$RY©$86ô$8K$5–¨$<#:$:aü$=ã½$?É$>3+$7pý$;ˆ	$4»—$89$8E\$:@³$7M$;áÌ$:€Ã$=ˆ$7¢í$;"ä$4½\$:is$8.Ò$>±¸$P7ò$xÖ¿$[8$@ºo$:TÑ$>:[$:œi$=¢$:­$=ßÀ$=û˜$?8Ô$9ç7$>	$9ú^$Fim$'N)$¯Èë$€`$HZ"$@nÂ$>Ïm$:Š$>ìô$='ê$?ëü$;b-$A;$$EËf$r÷$' '$P<Ô$>û$B£n$>]T$?-¼$?ÕÄ$@-Ä$><$CZ'$@¥$I«$'Ò†$¸õÂ$Š`$Kæ"$A'l$GDÆ$@1T$DÐ>$L'$CyÆ$AÎó$B‹D$Cö#$KdQ$C›$E¡¼$Dž­$ZêÊ$ƒó$v¸©$Gg£$I<$Aˆ$DKr$FbË$IÍY$DAû$Hc¦$[F
$¡¾Ü$žÛ.$`û$Fù!$Hé$DTr$F±&$AÌË$F2$E÷Â$HB$D#$L«t$J9U$H€$Cî£$GŒ'$E*L$V˜J$CýŽ$KFÇ$aë$†ä&$†Yº$k¨Ô$U•
$P‡Å$J¦²$Né³$OÿJ$dk$•º¢$'Vk$aEb$W7$Lt	$JsÆ$G¿$OÜÉ$WØ#$hãÍ$Zì"$Oçƒ$K;$RH$X Ä$ZþU$Sž$Sþd$_Ý9$œ$ƒÙ	$‰2â$kÆü$Tbb$L…]$s
¯$fÄO$i}S$n&c$h7‡$UØ$SÆ$OÕ"$ejø$þb$š©™$s_¨$YÍÓ$TÒÌ$T͇$QH<$`f<$^g=$]çw$g‰e$|Ò$ec$WŠP$VNž$g`$®†$•m$fy¡$]9$_Áú$jÂE$d#1$`Ns$W©$[kû$Y$\l$^‰U$j>$|é$wf×$a¯ä$hݶ$Z&{$a8$me$k¬¬$X÷+$]g€$Z_ä${G$hߘ$bf«$XxÔ$c©($hU.$nh³$h Ù$`™D$XÍþ$_$^n¦$b$Ç$]S[$cCl$fù©$l¦B$aZp$hã¬$j?O$m"$hÏÐ$kŠà$hM•$qžD$£
W$áÏ$׏$›êë$ƒè;$•ÚM$›}ÿ$}êœ$h £$o¸c$p9ó$uýi$…^e$"©$$s¤$wN¸$f¤[$iɨ$h%'$kì$zÒç$x;$}¤`$'¡"$w£f$rÌr$lµ${ê$€²b$ƒ$o7ç$u¬¤$rŽî$~z$ˆy+$´þ$wuß$v_<$v%'$±E$ìU$ÂbÐ$…"$|Þú$vÎ$|ÈÜ$|¥g$ƒ$‡Í$ ú£$¡÷9$‹
G$‰*s$Š;â$ƒN$$•ðh$Æ×H$Äm~$'ʦ$ƒÃ*$'Â+$€mè$‰â›$'wÁ$"‹$‰Ë $Î]$Ž $"Ò$
£$žªq$¡ög$"âÌ$†x$'f$"SÎ$•ˆ$'¡…$›³$¡$"h$•x$›s$'Ê­$Ê8¼%–ü%$ÙõA$Ü@Ÿ$ð§$Þ@M$Á]8$ÏæÊ$ÂZë$¸ ã$²5â$µý$ž…e$š'c$"¼$$»ƒ0%6ˆ%8U%zÕ$Ú¦=$с
$®'#$žY$·ÇÕ$´J¾$Ÿq©$¥Ó$ÝUQ%ø%G%
X7%!–%%&,%.sì%[‹$É0‰$§ã8ÀÀ$õV%%â›%RHû$¥ˆ»$Zü/$'¿³$"š0$1x$Qû$•¸7$whO$!rì$
ï$(zB$…'³$ÓQŽ$oJ=$3\$,¥X$0ý$J$&#ö
(#ø©'$¤$m~'$ÛU$—øÖ$TñÜ$‡Ë$¨Ÿ$Œ5‹$"|$~ ¡$%–ß$@^#÷˜Š$֜$ø–$(Èì$€¸J$›«t$ìjð%Œ*À%ÍøF%‰6$¶¡$L9P$J"ú$«^†$ýŸÁ$kδ$Võ$çœs%‰Hy%¬N%lëÅ%ô¬$HjÙ$í2$~$) }$ˆ9$+{Ê$iñ¬$¢kk$Áæ$€J>$}0%P%;O$µ´œ$Ai#$-›õ$€Ô$¢ä›$(¡Ñ#ê·W#ÚB²$Ã"$˜­^%7?%‹‹%™ê$MMP$h#ÜÑ©#ò_$5U€$ª¨\$'{$2ˆ#þ™û$
ŸD$G:<$`f
$/÷Œ$GV$2%$°C$t$G<ß$;\²$1#õSo#ï~Ü#ù[$ñ
$ܲ$â}#÷Ó¡$?ä$"$ë$…~$	¥ž$=C$@¿$-§$"À$'ì$¤6#ß¼­#Ä^­#ÌÊ#í¥$ÿ${#ñnC#ÒÇ£#ÒC#Ý1å#ë#ð+þ#ì&Í#éþý#öÒt#âáŠ#Üpj#áÔV#ü¨$$ì$¡»$ø$Mj$j$Óá$(æÃ$7$%q>$2$u¾$N0$)Áé$"´#ñª#Ѥ¥#Û"Q#å¨#ò®l#÷êÑ$jP$åÉ$œO$¯#êšç#ãl4#àá#؏%#éÎÜ$_Ë#×Ϊ#Ëï_#ïh@$	É#õ"³#Ð͒#ϧe#ÄÑ«#¾#É3…#Õ@Q#Ìš#Ú¹½#Î0§#µÈù#ËA‰#õ#Ñ#¥Bj#¢ºÏ#±#u#Àw#À-#¯Ú#§è¹#¤™ë#¨ ##¨ýu#½ºu#" #¶ñG#ª	ì#¢2#¡(#­½Ø#¬>'#¦íÞ#¤ãõ#­0m#±‰#ǀÑ#°z#©"Y#£#ªIc#ªÁ/#§µŠ#§Uñ#ª`#¦;i#¬ûm#Òõ¸#¸]º#»*4#¿`~#ÏcÉ#Û+·#ßøX#ÿ4'$PÈ$ˆ=¤$Sq$%9&$4~$j³Ð$cO2$5‰E$(Ô$.w$+WU$"Ù*$D$òV#üNÐ#ä'n#Ï#áöá#ýì($òh$f$
ƒî$´$"ï$	Ûf$÷ú$°Ù$>:#ú6p#ù{7#÷N2$,#ù=‰#òØ(#÷;S$íƒ#ðæ~#ћu#Î#о#ƝÝ#¿«#º#%#ºë–#¶±˜#µì¦#°\S#®‡w#ªŽ#¸T[$GÝ$!ç#Æâ#ªVß#¦–Ù#©2{#¢žD#¢v×#¦'­#ªþå#¥]#±Èv#ÝÄo#Þw#¯ÄŠ#¢ÃH#
Ó#¡"T#¢ —#¡n¹#¡w±#¢Ö%# o~#£î'#©¶ó#ð×$Çi#ím#«‡ë#¨âÏ#£iñ#¢Zñ#žÛÃ# CÏ#ŸO#¡A½#¡Ñ£#§ãð#¨Ý°#Á{;#Á•8#ãè#çÂ0#ÕI#½:"#¾]#Àäd#Ç7Ç#ÄÎ=#Êé)#ÉÉh#È¡¯#Î@$7'$.ƒ|$ý¨#Ïîœ#É.#¾ W#´A#ªHØ#¨—¯#¥‡N#¬ÄÃ#°µZ#·N÷#·í"#º&"#µG¤#ºåE#¼W#¾gŠ#º	d#¾ª#¾Oÿ#¸Q‹#µqU#·ª##±"#µ.)#´F#´¹u#¯c¹#´F#ê¦&$¬â#˱L#°vN#ª#¨Lð#¦ÁÃ#¨Ù#¡üi#³c#¢z#£1#žÿ## 7ù# 3ã#££r#Ÿ½#¢S5#¢ÆU#ª¡\#£2§#£@6#¡¯#¢ð@#©õ#Àój#¶´°#¦2#¢­Æ#£6#¡#á#Ÿ	j#‰B#­qÖ#̒¤#Æ<#¥Ä#¡_#Ÿºô# Úý#b–#ŸÈ	#M\#ŸnÒ#œ6A#Ÿ8œ#œÿ~#ž™c#ï#¢¡ #œ,œ#ž¢›# †F#¤wm#¤r7#¢É'#¡þv#§Îk#£AÏ#¢"¥# 
D#£¦"#ªëJ#¶Ü#²{#©Ú;# Fë#Ÿ_ÿ#¤]w#¬'#³E‰#¹÷Š#¹™g#¼.#£­w# :a#žë#¢## #¥2#­^#«Ô#¡ï#²½x#ÆÊ6#¸ìþ#¥¾#¤8>#Ÿ«G#¢…# Žò#¢¡#¢þ#¥+n#°û#¯²U#¥"ú#Åá(#Æ]A#©N2# ~ø#¡O
#£At#¬"#£Lí#¡¡#ž˜)#¡C÷#ªÒc#¥l0#®Lk#´ir#±0«#¨F# ƒÜ#¢Fk#¦Þ²#§‰#¤m"#££˜#¡d7#­m%#¢m–#¢P# J#¤B#ŸßÌ#ŸýÈ#Ÿáö#¤# æ-#¦Œ#±å#¤=¢#¡Óû#®¡¶#ŸQù#¤ÚX#¢-J#¤fû#¢=þ#¤"³#¤:Ÿ#¤¶#¯"°#õ½!#þ¡f#¿=##¨tÊ#¬­
#¶Ï¦#Ïc†#ÃìÖ#°—‡#©AT#¥þ@#£¥#©FÌ#ª!"#µáU#°Š#ªQ'#¥üð#§¨'#¥m#¨P3#¦5x#¦¡#¥÷â#«´u#­µÀ#ªÛš#¦Â3#¨'¹#¦Šµ#¦òp#¥§#§+¯#¦xÓ#©?Ê#¥->#§n#©0&#»´Ý#½3`#ª@i#¥ï	#§I#¥÷#¨p»#§<#©O˜#§´Û#¬c#¦Y€#¦x#§Ä#«½ú#ªü]#·D¨#åN(#ç>#²^¹#¨k#¦8k#¦Ïœ#¦Óé#©Í³#¨X#«Œ-#©ã9#ªq­#¨;#¿öy#ÌCZ#³M#©o'#ª§è#¨šÔ#ªO#§)ó#ª4§#§Ño#¯Ö#¦Ci#§œ*#§Ð'#®Ý#Îã$8\#ÛÂ#¼Á#©°#®"#´8È#±ì'#°¥‹#·Æ#»‹#±s#¯.–#±†#°³#¯šY#«6#³{t#»id#ÒÍ'#½iq#¨æZ#¥ˆÖ#ªmU#¨d¶#¦Ÿ'#£
#¨Þ#®¨9#¬W‡#«yn#³Å#àÛ$‹##ÑÇú#®¨Q#«Áp#¯;Û#¾¶#¯ÇE#°éæ#¾ù#«\C#­NP#¬m›#­£c#ª‰5#®O#¬ùY#±<#®³Ç#µgq#­­#®–\#°¹}#ÏÚ¨#ƃ#´`ƒ#°V˜#±FÜ#¯"ý#³«ò#­ÚP#¯Bþ#­Yy#¯þ-#³®m#Ùº#çûÔ#È !#µS#²M¹#²#´Øñ#±þK#±`#¯:¤#²s3#°ž#´á#°€¹#²S#¯s,#±,Ì#°œâ#³aq#±ÿ"#´ÆW#³9%#µû³#³,)#´ò}#±ž|#³*#ÅË#É™#Èrv#×Ü8#În«#»)y#±í¿#³Hø#±õs#´ÑÐ#´[Ó#ÅÀƒ#Ð?#½#´Õ#¸¸)#·<I#¶<î#²ý‡#¹wè#·]#ºÑ'#·Ñ#µ9#²`#³ ¾#´¬ä#¹c=#À…Ü#ÔO#Ï·#ƗÈ#¹&1#¶9‰#µó\#ºÊü#»¥#ōÜ#±˜#³[#´oõ#ÝÕ#»æf#ÅëF#Æ-T#½Ïá#¹rz#º\ò#½Á‰#ºÂ(#¸dÄ#¼˜3#¹P‰#Âý#ÄÀm#Á[Ê#Æ2"#Äçž#½Û,#½Í¤#»	5#¹
¯#µ•#·.#¶;¬#¾Õû#¼õù#¿HÂ#ņL#Á—#Ńù#À¤#½è•#¼¯ô#½Ò #À4û#º(.#½'¿#ºTZ#¾²ú#º`#¿à·#Åb#ɟæ#ÈK#¾èj#¼ëb#Ár#¿ZË#¼	ò#º·#¾(4#¾w#ÂŪ#¿2^#¾\#¸È#¼2#ÃXH#ÍÏ#ÇY^#Ãè#Ä9#ēö#¼éª#½L‡#¾Zq#ÀÛ~#ˆö#Åâ,#č#ž#¾æÊ#Àzy#Ç÷+#Á U#Ãd6#Á0¨#½K#¿²b#¼7¥#½:#¸w#»©6#¼#¼OX#ºÑ·#»
'#º	#»€#»aD#Çld#Î×û#ä7#ä»|#ÛÎò#Ó.¿#ÎM¡#È!É#É©–#Å\#dž.#Å
#Èt#À3#ÀK#¾é##Áû˜#Á³#ÆB‹#Χ‹#ÂÆ#Àp¢#À e#ü÷#ËÍ´#Æ
i#ÄUÒ#½Ý#Ã]#ź#×x¤#Ƙµ#Çi#ƒð#É6ä#Ɲk#Çå'#Ä%Ç#ÉKb#Îk#űë#—#Ë	#Æ}f#ÍÃq#ÔÁF#ÚH»#Ьö#ÑG×#ÎAm#Ͷ-#ËAŒ#ÏO>#Êì¨#Ð/S#Îâ"#ÒzŸ#М"#Ôut#ÙO-#áñl#×¾#ؽ#Ôîk#Þ9#ìD#ÞHê#ØÞ0#á#ê>«#ûû#ÐÏ#ÌU#Íâã#×C¾#ÞL§#×5C#Íü#Òèæ#Ú6n#èÝ¢#×g#É÷¬#Òá¢#Ìøz#Ïå#Õp£#ÎnÆ#ËOa#ÍÇ#ؾ)#Ó­€#ÑÏÚ#ÌûÔ#Ó¥ƒ#ÓçH#áè#ۍØ#áo6#×æG#àÒD#òQ$di$Šª$
`#ü#ê
#á	Z#Ú`Ó#Õ/#Ø~#×)#Ý4d#ã5ç#ì
z#ã!ç#ñK#èí}#܁ö#Û8®#ãIö#Û¸»#׸¢#Óùû#Øûÿ#â*4#ù!#ú…#ó+c#ÝÍd#㠎#êÅþ#ëP3#ÜÄX#èTj#ïDm#âƒþ#ÙnÑ#åÌ#ãŽ/#ðх$±{#÷cÉ#Ý%°#ßË^#Þ(#䣙#ä8'#å'î#åmÕ#ñ§ƒ#þ<•#õbc#ãn:#ß(Z#ßp#åµé#èU#ìù¡#âL-#á¼À#݅n#ßAˆ#æ¡B#ú?…$õÌ#üŽ#砌#ï[€#øKY$ÌÖ$h\#ô_d#ãq#í"k$z$Êh#íãž#ô'I$B
#õ#ëÓp#÷-Y$þl$
×k$zÀ$¡Ó$.•¿$#öªt$=Ý$ú;$A4$4؊$Ùm

==> anc/LateM_Spectra/2M_1916+0509.fits <==
SIMPLE  =                    T / Written by IDL:  Fri Sep 27 15:56:40 2013      BITPIX  =                  -32 /Real*4 (floating point)                         NAXIS   =                    2 /                                                NAXIS1  =                 4169 /Number of positions along axis 1                NAXIS2  =                    3 /Number of positions along axis 2                EXTEND  =                    T /Extensions may be present                       ORIGIN  = 'Institute for Astronomy' /                                           TELESCOP= 'NASA IRTF'          /                                                INSTRUME= 'SPeX, IRTF Spectrograph' /                                           OBSERVER= 'Your_Name'          /                                                OBJECT  = '2MASS_J19165762'    /                                                IRAFNAME= '2MASS_J19165762_tellcor_merged' /                                    TIME_OBS= '07:38:39.044633'    / Average UT TIME OF ACQISTION ('hh:mm:ss.ss')   DATE_OBS= '2012-09-18'         / UT DATE OF ACQUISITION ('yyyy/mm/dd')          ITIME   =        120.000000000 / INTEGRATION TIME IN SECONDS                    CO_ADDS =                    1 / NUMBER OF INTEGRATIONS                         NDR     =                   32 / Number of Non-Destructive Reads                SLOWCNT =                   20 / Number of Slow Counts                          TABLE_MS=        512.452000000 / msec to clock out array                        ROTATOR =        62.1200000000 / Rotator_Mechanical_Angle; pos=124239           POSANGLE=        55.7600000000 / Average Sky_Position_Angle                     SLIT    = '0.3x15  '           / menu=2,pos=89000                               GRAT    = 'ShortXD '           / menu=0,pos=719950                              PLATE_SC=       0.150000000000 / PlateScale arcsec/pixel                        RA      = '+19:16:57.09 '      / Right Ascension                                DEC     = '+05:08:44.4 '       / Declination                                    HA      = '+01:51:55.695000'   / Average Hour Angle                             AIRMASS =        1.16533333333 / Average Air Mass                               EPOCH   =        2000.00000000 / Epoch                                          MODENAME= 'ShortXD '           / Spectroscopy mode                              FLAT    = 'flat171-175.fits'   / Flat field image                               NAPS    =                    1 / Number of apertures                            NORDERS =                    1 / Number of orders                               ORDERS  = '0       '           / Order numbers                                  START   =                    0 / Array column of first FITS array column        STOP    =                 4168 / Array column of last FITS array column         SLTH_PIX=        100.000000000 / Slit height in pixels                          SLTH_ARC=        15.0000000000 / Slit height in arcseconds                      SLTW_PIX=        2.00000000000 / Slit width in pixels                           SLTW_ARC=       0.300000000000 / Slit width in arcseconds                       APPOSO03= '3.50936 '           / Aperture positions (arcsec) for order 03       APPOSO04= '3.51288 '           / Aperture positions (arcsec) for order 04       APPOSO05= '3.49830 '           / Aperture positions (arcsec) for order 05       APPOSO06= '3.47689 '           / Aperture positions (arcsec) for order 06       APPOSO07= '3.45553 '           / Aperture positions (arcsec) for order 07       APPOSO08= '3.43973 '           / Aperture positions (arcsec) for order 08       PSFRAD  =        1.60000000000 / Optimal extraction PSF radius in arcseconds    APRADIUS=       0.800000000000 / Aperture radius in arcseconds                  BGSTART =        2.10000000000 / Background start radius in arcseconds          BGWIDTH =        2.00000000000 / Background width in arcseconds                 BGORDER =        0.00000000000 / Background polynomial fit degree               WAVECAL = 'wavecal176-178.fits' / Wavecal file used for wavelength calibration  XUNITS  = 'um      '           / Units of the X axis                            YUNITS  = 'ergss-1cm-2A-1'     / Units of the Y axis                            XTITLE  = '!7k!5 (!7l!5m)'     / IDL X title                                    YTITLE  = '!5f!D!7k!N!5 (ergs s!E-1!N cm!E-2!N !5!sA!r!u!9 %!5!n!E-1!N)' / IDL YVERSION = 'v3.4    '           / Spextool version                               RES     =        2000.00000000 / Average spectral resolving power               DISPO03 =    0.000537500000000 / Dispersion (um pixel-1) for order 03           DISPO04 =    0.000403205000000 / Dispersion (um pixel-1) for order 04           DISPO05 =    0.000322737000000 / Dispersion (um pixel-1) for order 05           DISPO06 =    0.000269219000000 / Dispersion (um pixel-1) for order 06           DISPO07 =    0.000231132000000 / Dispersion (um pixel-1) for order 07           DISPO08 =    0.000202716000000 / Dispersion (um pixel-1) for order 08           DAIRMASS=            0.0343367 / Average airmass difference between std and obj HISTORY The output FITS files contain a 3-D array of data consisting ofsets of  HISTORY  triplet arrays of data for each aperture and each order,where each tr  HISTORY iplet is composed of an array for the wavelength,an array for the flux  HISTORY , and an array for the error. The tripletsfor each aperture are stacke  HISTORY d behind one another, followed bythe triplets for the next order, etc.  HISTORY  If no orders have beenskipped or deslected in the extraction process,  HISTORY  the contents ofaperture Y in order X can be found as follows:lambda =  HISTORY array[*,0,( X - (smallest order number))*naps + (Y-1)], flux   =array[  HISTORY *,1,( X - (smallest order number))*naps + (Y-1)], error  =array[*,2,(   HISTORY X - (smallest order number))*naps + (Y-1)]  Forexample, for an SXD fil  HISTORY e with two apertures, the wavelengtharray for aperture 1 in order 3 is  HISTORY  located in array [*,0,0], theflux is in array [*,1,0] and the error i  HISTORY s in array [*,2,0]. Foraperture 2, the wavelength is in array [*,0,1],  HISTORY  the flux is inarray [*,1,1] and the error is in array [*,2,1]. For or  HISTORY der 4,the flux for aperture 1 is in array [*,1,2], while the flux fora  HISTORY perture 2 is in array [*,1,3]. For order 5, the fluxes for thetwo aper  HISTORY tures are in arrays [*,1,4] and [*,1,5], etc.  Thespectra have been co  HISTORY rrected for non-linearity.                                              HISTORY                                                                         HISTORY Xcombspec History                                                       HISTORY                                                                         HISTORY The spectra were combined using a Robust Weighted Mean.  The robust     HISTORY threshold was 8.00000.  The files spectra0153.fits, spectra0154.fits,   HISTORY spectra0155.fits, spectra0156.fits, spectra0157.fits,                   HISTORY spectra0158.fits were combined.    Aperture 01 Info: The scale          HISTORY factors were determined using order 04.  The scale factors are          HISTORY 1.02952, 0.979996, 1.02280, 1.04015, 0.883040, 0.881984.  The median    HISTORY RMS deviation in each order is 0.372711, 0.187958, 0.200644,            HISTORY 0.132792, 0.0661938, 0.0464852.    The spectral shapes have been        HISTORY corrected.                                                              HISTORY This spectrum was telluric corrected using the telluric correction      HISTORY spectra LSPM_J1833+2219_tellcor_tellspec.fits.  The telluric            HISTORY correction spectra for aperture 01 were shifted by -0.366362,           HISTORY -0.0556876, -0.127089, -0.0984727, -0.168876, -0.100000 pixels.         HISTORY                                                                         HISTORY Xmergeorders History                                                    HISTORY                                                                         HISTORY This merged spectrum was derived from aperture 01 of file               HISTORY 2MASS_J19165762_tellcor.fits.  The scaled factors for orders 3, 4, 5,   HISTORY 6, 7, 8 are 1.00000, 1.00000, 0.995285, 0.992734, 0.986459, 0.984807    HISTORY respectively.                                                           END                                                                                                                                                             ?M܋?MéÎ?M÷?NT?N–?NÚ?N,?N9^?NF¡?NSã?Na&?Nni?N{«?Nˆî?N–0?N£q?N°´?N½ö?NË8?NӔ?Nâß?Nò)?Ot?O¾?O ?O/R?O>›?OMå?O].?Olx?O{Á?O‹
?OšS?O©œ?O¸å?OÈ-?O×u?Oæ¿?Oö?PN?P—?P#ß?P3&?PBn?PQ¶?P`ý?PpD?P‹?PŽÓ?Pž?P­`?P¼¦?PËí?PÛ3?Pêz?PùÀ?Q	?QL?Q''?Q6Ø?QF?QUb?Qd§?Qsí?Qƒ2?Q'w?Q¡»?Q±?QÀE?Qω?QÞÏ?Qî?QýV?Rš?Rß?R+"?R:f?RI©?RXí?Rh0?Rws?R†¶?R•ú?R¥<?R´?RÃÂ?RÓ?RâF?Rñˆ?SË?S
?SO?S.?S=Ó?SM?S\U?Sk—?SzØ?SŠ?S™Z?S¨›?S·Ü?SÇ?SÖ]?Såž?SôÞ?T?T^?T"ž?T1Þ?TA?TP^?T_?TnÜ?T~?T[?Tœš?T«Ù?T»?TÊW?Tٕ?TèÔ?Tø?UQ?U?U%Í?U5?UDI?US†?UbÄ?Ur?U??U|?UŸ¹?U®÷?U¾4?UÍq?UÜ®?Uëë?Uû'?V
c?V ?V(Ü?V8?VGT?VV'?VeÌ?Vu?V"D?V"?V¢º?V±õ?VÁ1?VÐl?Vߧ?Vîâ?Vþ?W
X?W'?W+Ì?W;?WJA?WY{?Wh¶?Wwð?W‡)?W–c?W¥?W´Ö?WÄ?WÓI?Wâƒ?Wñ»?Xô?X.?Xf?X.Ÿ?X=×?XM?X\I?Xk?Xz¹?X‰ò?X™)?X¨a?X·š?XÆÑ?XÖ	?Xå@?Xôx?Y¯?Yæ?Y"?Y1U?Y@‹?YOÂ?Y^ù?Yn0?Y}f?YŒœ?Y›Ó?Y«	?Yº??YÉu?Yج?Yçá?Y÷?ZL?Zƒ?Z$¸?Z3í?ZC#?ZRX?Za?ZpÂ?Z÷?Z,?Zž`?Z­•?Z¼Ê?ZËþ?ZÛ2?Zêg?Zù›?[Ï?[?['7?[6k?[Ež?[TÒ?[d?[s9?['l?[' ?[ Ó?[°?[¿9?[Îl?[ݟ?[ìÑ?[ü?\7?\i?\)›?\8Î?\H?\W2?\fc?\u–?\"È?\"ù?\£*?\²]?\ÁŽ?\п?\ßñ?\ï"?\þS?]
"?]µ?]+æ?];?]JG?]Yx?]h¨?]wØ?]‡	?]–9?]¥i?]´™?]ÃÊ?]Òù?]â)?]ñX?^‰?^¸?^ç?^.?^=F?^Lu?^[¤?^jÔ?^z?^‰1?^˜`?^§?^¶¾?^Åì?^Õ?^äI?^ów?_¥?_Ô?_!?_00?_?]?_NŒ?_]¹?_lç?_|?_‹B?_šo?_©œ?_¸Ê?_Ç÷?_×$?_æQ?_õ~?`«?`Ø?`#?`21?`A^?`PŠ?`_·?`nã?`~?`;?`œh?`«"?`º¿?`Éì?`Ù?`èB?`÷n?aš?aÅ?a$ð?a4?aCG?aRr?aa?apÉ?aó?a?ažH?a­t?a¼ž?aËÉ?aÚó?aê?aùH?br?b?b&Ç?b5ñ?bE?bTE?bcn?br˜?bÁ?bì?b ?b¯>?b¾h?b͑?bܺ?bëã?bû
?c
6?c^?c(ˆ?c7±?cFÙ?cV?ce+?ctS?cƒ{?c'£?c¡Ì?c°ô?cÀ?cÏE?cÞm?cí•?cü¼?då?d
?d*4?d9[?dH"?dW«?dfÒ?duú?d…!?d"H?d£o?d²—?dÁ¾?dÐå?dà?dï3?dþY?e
€?e§?e+Í?e:ô?eJ?eYA?ehg?ew?e†³?e•Ú?e¥?e´&?eÃL?eÒr?eá—?eð½?eÿã?f	?f.?f-T?f<y?fKŸ?fZÄ?fiê?fy?fˆ3?f—X?f¦~?fµ£?fÄÇ?fÓí?fã?fò6?gZ?g€?g¤?g.È?g=ì?gM?g\5?gkY?gz~?g‰¢?g˜Æ?g§ê?g·?gÆ2?gÕV?gäz?góž?hÁ?hå?h!	?h0,?h?O?hNr?h]–?hl¹?h{Ü?h‹?hš#?h©F?h¸i?hnj?hÖ¯?håÒ?hôô?i?i:?i"\?i1€?i@¢?iOÄ?i^æ?in	?i}+?iŒM?i›p?iª'?i¹´?iÈÖ?i×ù?iç?iö<?j]?j€?j#¡?j2Ã?jAå?jQ?j`(?joI?j~k?jŒ?jœ­?j«Î?jºð?jÊ?jÙ2?jèT?j÷u?k–?k¶?k$Ø?k3ø?kC?kR:?ka[?kp{?kœ?kŽ½?kÝ?k¬ý?k¼?kË??kÚ_?ké?kø ?lÀ?là?l%ÿ?l5 ?lD@?lS`?lb?lq ?l€À?lß?lŸ?l®?l½>?lÌ^?lÛ~?lê?lù½?mÝ?mü?m'?m6:?mEZ?mTy?mc˜?mr·?m×?mõ?m ?m¯4?m¾S?mÍq?mܐ?më¯?múÎ?n	ì?n?n(*?n7I?nFg?nU†?nd¤?nsÃ?n'á?n'?n¡?n°<?n¿[?nÎy?nݗ?nìµ?nûÔ?o
ò?o?o).?o8L?oGi?oV‡?oe¦?otÃ?oƒá?o'þ?o¢?o±:?o·ß?oÉ«?oÛw?oíC?oÿ?pÚ?p"¦?p4r?pF=?pX?piÓ?p{?ph?pŸ4?p°þ?pÂÈ?pԒ?pæ\?pø&?q	ñ?q»?q-"?q?N?qQ?qbà?qt©?q†s?q˜<?qª?q»Í?q͕?qß^?qñ&?rï?r·?r&?r8F?rJ?r[Õ?rmž?re?r',?r¢ó?r´º?rƀ?rØG?rê?rûÕ?s
›?sa?s1'?sBí?sT³?sfz?sx??sŠ?s›Ê?s­?s¿T?sÑ?sâß?sô¤?th?t-?t)ñ?t;µ?tM{?t_??tq?t'Æ?t"Š?t¦N?t¸?tÉÕ?tۙ?tí\?tÿ?uâ?u"¤?u4h?uF+?uWí?ui¯?u{q?u4?užö?u°¸?uÂz?uÔ<?uåý?u÷¿?v	€?vB?v-?v>Ä?vP…?vbF?vt?v…Ç?v—ˆ?v©I?v»	?vÌÉ?vމ?vðI?w?wÉ?w%‰?w7H?wI?wZÆ?wl†?w~E?w?w¡Ã?w³'?wÅ@?wÖÿ?wè½?wú|?x:?xø?x/¶?xAt?xS2?xdð?xv®?xˆk?xš(?x«å?x½£?xÏ_?xá?xòÚ?y—?yS?y(?y9Ì?yKˆ?y]E?yo?y€½?y'y?y¤4?yµð?yǬ?yÙh?yë#?yüÞ?z™?z T?z2?zCË?zU…?zg@?zxú?zŠµ?zœo?z®*?z¿ä?zў?zãX?zõ?{Ë?{…?{*??{;ø?{M²?{_k?{q$?{'Ý?{"–?{¦O?{¸?{ÉÀ?{Ûy?{í1?{þé?|¢?|"Z?|4?|EÊ?|W'?|i9?|zò?|Œ©?|ža?|°?|ÁÏ?|ӆ?|å=?|öõ?}¬?}b?},?}=Ï?}O†?}a=?}ró?}"©?}–_?}¨?}¹Ë?}ˀ?}Ý7?}îì?~¢?~W?~$?~5Â?~Gx?~Y-?~já?~|–?~ŽK?~Ÿÿ?~±´?~Ãi?~Õ?~æÒ?~ø†?
:?î?-¢??V?Q
?b½?tq?†$?—×?©Œ?»??Ìò?Þ¥?ðW?€?€	ß?€¸?€'?€$k?€-D?€6?€>ö?€GÏ?€P¨?€Y?€b[?€k3?€t?€|ä?€…¾?€Ž–?€—o?€ H?€© ?€±ù?€ºÑ?€Ãª?€Ì'?€ÕZ?€Þ3?€ç?€ïä?€ø»?"?
l?D??$ô?-Ì?6£??|?HT?Q+?Z?bÚ?k²?t‰?}a?†9??—è? ¿?©—?²o?»E?Ä?Ìó?ÕË?Þ¢?çy?ðQ?ù'?'þ?'
Õ?'¬?''?'%Y?'.1?'7?'?Þ?'H´?'Q‹?'Za?'c8?'l?'tä?'}»?'†'?'h?'˜>?'¡?'©ë?'²À?'»—?'Äl?'ÍC?'Ö?'Þï?'çÅ?'ðš?'ùq?ƒF?ƒ?ƒò?ƒÇ?ƒ%?ƒ.r?ƒ7H?ƒ@?ƒHó?ƒQÉ?ƒZž?ƒct?ƒlH?ƒu?ƒ}ô?ƒ†È?ƒž?ƒ˜s?ƒ¡H?ƒª?ƒ²ò?ƒ»È?ƒÄœ?ƒÍq?ƒÖF?ƒß?ƒçð?ƒðÄ?ƒùš?"n?"C?"?"ì?"%Á?".•?"7j?"@>?"I?"Qæ?"Z»?"c?"ld?"u8?"~?"†á?"µ?"˜‰?"¡]?"ª1?"³?"»Ø?"Ä­?"́?"ÖT?"ß)?"çü?"ðÐ?"ù£?…w?…K?…?…ò?…%Å?….™?…7l?…@@?…I?…Qç?…Z»?…c?…la?…u5?…~?…†Û?…®?…˜?…¡T?…ª'?…²û?…»Í?…Ä ?…Ís?…ÖF?…ß?…çì?…ð¿?…ù'?†d?†6?†	?†Ü?†%®?†.?†7S?†@&?†Hø?†QË?†Zž?†cp?†lC?†u?†}ç?††¹?†‹?†˜^?†¡0?†ª?†²Ô?†»¦?†Äy?†ÍJ?†Ö?†Þî?†çÀ?†ð'?†ùd?‡6?‡?‡Ú?‡«?‡%}?‡.O?‡7 ?‡?ò?‡HÃ?‡Q•?‡Zf?‡c8?‡l
?‡tÛ?‡}­?‡†~?‡O?‡˜ ?‡ ò?‡©Ä?‡²"?‡»f?‡Ä7?‡Í?‡ÕÚ?‡Þª?‡ç|?‡ðL?‡ù?ˆî?ˆ
À?ˆ'?ˆa?ˆ%3?ˆ.?ˆ6Ô?ˆ?¥?ˆHv?ˆQG?ˆZ?ˆbè?ˆk¸?ˆt‰?ˆ}Z?ˆ†+?ˆŽü?ˆ—Ì?ˆ œ?ˆ©l?ˆ²=?ˆ»?ˆÃÞ?ˆÌ¯?ˆÕ?ˆÞO?ˆç?ˆïð?ˆøÁ?‰?‰
a?‰0?‰?‰$Ò?‰-¡?‰6r?‰?A?‰H?‰Pá?‰Y²?‰b'?‰kQ?‰t"?‰|ñ?‰…Á?‰Ž'?‰—a?‰ 1?‰©?‰±Ð?‰º ?‰Ãp?‰Ì@?‰Õ?‰Ýß?‰æ®?‰ï~?‰øM?Š?Š	í?Š¼?ŠŒ?Š$[?Š-*?Š5ù?Š>É?ŠG™?ŠPh?ŠY7?Šb?ŠjÖ?Šs¥?Š|t?Š…D?ŠŽ?Š–â?ŠŸ°?Š¨€?Š±P?Šº?ŠÂî?ŠË¼?ŠÔ‹?ŠÝ[?Šæ)?Šîù?Š÷Ç?‹–?‹	e?‹4?‹?‹#Ñ?‹,¡?‹5o?‹>>?‹G?‹OÛ?‹Xª?‹ay?‹jH?‹s?‹{å?‹"´?‹'?‹–Q?‹Ÿ?‹§î?‹°¼?‹¹Š?‹ÂY?‹Ë'?‹Óö?‹ÜÄ?‹å"?‹îa?‹÷/?‹ÿþ?ŒÌ?Œš?Œh?Œ#7?Œ,?Œ4Ó?Œ=¢?ŒFo?ŒO>?ŒX?Œ`Ú?Œi©?Œrv?Œ{E?Œ"?ŒŒá?Œ•¯?Œž|?Œ§K?Œ°?Œ¸ç?ŒÁ´?ŒÊ'?ŒÓQ?ŒÜ?Œäì?Œíº?Œöˆ?ŒÿU?#?ò?¿?"?+Z?4(?<ö?EÃ?N'?W_?`-?hú?qÈ?z–?ƒc?Œ1?"þ?Ì?¦š?¯g?¸5?Á?ÉÏ?Òœ?Ûj?ä8?í?õÓ?þŸ?Žm?Ž:?Ž?Ž!Õ?Ž*¢?Ž3p?Ž<=?ŽE
?ŽMØ?ŽV¥?Ž_r?Žh??Žq?ŽyÙ?Ž'§?Ž‹t?Ž"A?Ž?Ž¥Û?Ž®¨?Ž·u?ŽÀB?ŽÉ?ŽÑÜ?ŽÚª?Žãv?ŽìD?Žõ?ŽýÞ?«?w?E?!?)Þ?2¬?;x?DE?M?Uß?^¬?gy?pF?y?ß?Š¬?"y?œF?¥?­ß?¶¬?¿y?ÈE?Ñ?Ùß?â«?ëx?î¡?ùJ?ó?œ?F?#î?.˜?9@?Cé?N'?Y;?cã?nŒ?y4?ƒÝ?Ž"?™-?£Õ?®}?¹%?ÃÌ?Îu?Ù?ãÄ?îl?ù?'»?'c?'
?'#²?'.Y?'9?'C§?'NO?'Xõ?'c?'nC?'xê?'ƒ'?'Ž8?'˜Þ?'£…?'®+?'¸Ò?'Ãx?'Î?'ØÄ?'ãk?'î?'ø·?']?'?'©?'#O?'-ô?'8š?'C??'Må?'XŠ?'c0?'mÕ?'x{?'ƒ ?'Å?'˜j?'£?'­´?'¸Y?'Âý?'Í£?'ØG?'âì?'í?'ø5?"Ù?"
~?""?""Ç?"-j?"8?"B²?"MW?"Wú?"bŸ?"mB?"wæ?"'‰?"-?"—Ñ?"¢t?"­?"·»?"Â^?"Í?"×¥?"âG?"ìë?"÷Ž?"1?"Ó?"w?""?",¼?"7^?"B?"L£?"WF?"aè?"l‹?"w-?"Ð?"Œq?"—?"¡µ?"¬X?"¶ù?"Áœ?"Ì=?"Öß?"á€?"ì#?"öÄ?•f?•?•¨?•!I?•+ë?•6Œ?•A-?•KÎ?•Vo?•a?•k±?•vR?•€ó?•‹"?•–4?• Õ?•«v?•¶?•À·?•ËV?•Õ÷?•à—?•ë8?•õ×?–x?–?–¸?– X?–*ø?–5—?–@7?–J×?–Uw?–`?–j¶?–uU?–õ?–Š"?–•3?–ŸÒ?–ªr?–µ?–¿¯?–ÊO?–Ôí?–ߍ?–ê+?–ôÊ?–ÿh?—
?—¦?—E?—)ã?—4'?—? ?—I¿?—T\?—^û?—i™?—t8?—~Õ?—‰t?—"?—ž°?—©M?—³ë?—¾‰?—É'?—ÓÄ?—Þb?—èÿ?—ó?—þ:?˜Ø?˜u?˜?˜(¯?˜3M?˜=ê?˜H‡?˜S$?˜]Á?˜h^?˜rû?˜}—?˜ˆ4?˜'Ñ?˜n?˜¨
?˜²§?˜½C?˜Çà?˜Ò|?˜Ý?˜ç´?˜òQ?˜üí?™‰?™%?™Â?™']?™1ù?™<•?™G1?™QÌ?™\i?™g?™q ?™|;?™†×?™'r?™œ?™¦©?™±E?™»ß?™Æ{?™Ñ?™Û±?™æL?™ðç?™û'?š?š¸?šS?š%í?š0ˆ?š;#?šE¾?šPX?šZó?še?šp(?šzÂ?š…\?šö?šš?š¥+?š¯Ä?šº_?šÄø?šÏ"?šÚ,?šäÇ?šï`?šùú?›"?›.?›Ç?›$a?›.ú?›9"?›D-?›NÇ?›Y`?›cú?›n"?›y,?›ƒÅ?›Ž_?›˜÷?›£'?›®)?›¸Ã?›Ã[?›Íõ?›Ø?›ã&?›í¾?›øX?œð?œ
‰?œ!?œ"º?œ-R?œ7ë?œBƒ?œM?œW³?œbL?œlä?œw|?œ'?œŒ¬?œ—D?œ¡Ü?œ¬t?œ·?œÁ¤?œÌ<?œÖÓ?œák?œì?œö›?2?Ê?a? ù?+?6'?@¾?KV?Uí?`"?k?u³?€I?Šá?•w? ?ª¥?µ<?¿Ò?Êj?Õ?ß—?ê-?ôÄ?ÿZ?ž	ñ?ž‡?ž?ž)´?ž4K?ž>á?žIx?žT
?ž^¤?ži:?žsÐ?ž~f?žˆü?ž"'?žž(?ž¨½?ž³T?ž½é?žÈ?žÓ?žÝ«?žè@?žòÖ?žýk?Ÿ?Ÿ–?Ÿ,?Ÿ'Á?Ÿ2V?Ÿ<ì?ŸG€?ŸR?Ÿ\«?ŸgA?ŸqÕ?Ÿ|k?Ÿ†ÿ?Ÿ'•?Ÿœ)?Ÿ¦¿?Ÿ±S?Ÿ»é?ŸÆ}?ŸÑ?ŸÛ§?Ÿæ<?ŸðÐ?Ÿûe? ù? Ž? "? %·? 0K? :à? Et? P	? Z? e1? oÅ? zZ? "í? '? š? ¤ª? ¯>? ¹Ò? Äf? Îú? Ù? ä"? îµ? ùI?¡Ü?¡q?¡?¡#˜?¡.+?¡8¿?¡CR?¡Mæ?¡Xy?¡c
?¡m ?¡x4?¡'Æ?¡Z?¡—í?¡¢€?¡­?¡·§?¡Â9?¡ÌÍ?¡×_?¡áó?¡ì…?¡÷?¢«?¢??¢Ñ?¢!d?¢+ö?¢6Š?¢A?¢K¯?¢VA?¢`Ô?¢kf?¢uù?¢€‹?¢‹?¢•°?¢ C?¢ªÕ?¢µh?¢¿ù?¢ÊŒ?¢Õ?¢ß±?¢êB?¢ôÕ?¢ÿg?£	ù?£‹?£?£)¯?£4A?£>Ò?£Ie?£Sö?£^ˆ?£i?£s¬?£~=?£ˆÏ?£"a?£ó?£¨"?£³?£½§?£È9?£ÒÊ?£Ý\?£çí?£ò?£ý?¤¡?¤2?¤Ä?¤'U?¤1æ?¤<w?¤G	?¤Q™?¤\+?¤f¼?¤qM?¤{Þ?¤†o?¤ÿ?¤›'?¤¦!?¤°³?¤»C?¤ÅÔ?¤Ðe?¤Úö?¤å†?¤ð?¤ú§?¥9?¥É?¥Z?¥$ê?¥/{?¥:?¥Dœ?¥O,?¥Y½?¥dM?¥nÜ?¥ym?¥ƒý?¥ŽŽ?¥™?¥£®?¥®>?¥¸Ï?¥Ã^?¥Íï?¥Ø?¥ã?¥íŸ?¥ø/?¦¿?¦
O?¦ß?¦"o?¦,þ?¦7?¦B?¦L®?¦W>?¦aÎ?¦l]?¦ví?¦}?¦Œ
?¦–œ?¦¡,?¦«»?¦¶K?¦ÀÚ?¦Ëj?¦Õù?¦à‰?¦ë?¦õ¨?§7?§
Ç?§V?§æ?§*t?§5?§?"?§J#?§T±?§_A?§iÐ?§t_?§~î?§‰~?§"?§žœ?§©*?§³º?§¾H?§ÈØ?§Óf?§Ýõ?§è"?§ó?§ý¢?¨1?¨¿?¨N?¨'Ý?¨2l?¨<ú?¨G‰?¨R?¨\§?¨g5?¨qÄ?¨|R?¨†á?¨'o?¨›þ?¨¦Œ?¨±?¨»©?¨Æ8?¨ÐÆ?¨ÛU?¨åã?¨ðr?¨úÿ?©Ž?©?©«?©%9?©/Ç?©:U?©Dä?©Oq?©Z?©dŽ?©o?©yª?©"9?©ŽÆ?©™U?©£â?©®q?©¸þ?©Ã?©Î?©Ø©?©ã6?©íÄ?©øR?ªà?ª
n?ªü?ª"‰?ª-?ª7¥?ªB3?ªLÀ?ªWO?ªaÜ?ªlj?ªv÷?ª…?ªŒ?ª–¡?ª¡.?ª«¼?ª¶I?ªÀ×?ªËd?ªÕò?ªà?ªë
?ªõš?«(?«
µ?«C?«Ð?«*^?«4ê?«?x?«J?«T"?«_ ?«i®?«t:?«~È?«‰U?«"ã?«žo?«¨ý?«³Š?«¾?«È¤?«Ó2?«Ý¾?«èL?«òÙ?«ýf?¬ó?¬€?¬
?¬'›?¬2'?¬<µ?¬GA?¬QÏ?¬\[?¬fé?¬qu?¬|?¬†?¬'?¬›©?¬¦6?¬°Â?¬»P?¬ÅÜ?¬Ði?¬Úö?¬åƒ?¬ð?¬ú?­)?­¶?­B?­$Ð?­/\?­9é?­Du?­O?­Y?­d?­n¨?­y5?­ƒÁ?­ŽN?­˜Û?­£h?­­ô?­¸?­Ã
?­Íš?­Ø&?­â³?­í??­÷Ì?®X?®å?®q?®!þ?®,Š?®7?®A£?®L0?®V¼?®aI?®kÕ?®vb?®€í?®‹z?®–?® "?®«?®µ¬?®À8?®ÊÄ?®ÕP?®ßÜ?®êi?®ôõ?®ÿ?¯

?¯š?¯&?¯)³?¯4>?¯>Ë?¯IW?¯Sä?¯^o?¯hü?¯sˆ?¯~?¯ˆ ?¯"-?¯¸?¯¨E?¯²Ñ?¯½]?¯Çé?¯Òv?¯Ý?¯çŽ?¯ò?¯ü¦?°2?°¾?°J?°&×?°1b?°;ï?°Fz?°Q?°["?°f?°p«?°{7?°…Ã?°O?°šÛ?°¥g?°¯ó?°º?°Å?°Ï—?°Ú#?°ä¯?°ï;?°ùÇ?±S?±ß?±k?±#÷?±.ƒ?±9?±C›?±N'?±X³?±c??±mË?±xW?±'ã?±o?±—ú?±¢‡?±­?±·Ÿ?±Â*?±Ì·?±×B?±áÎ?±ìZ?±öæ?²r?²þ?²‰?²!?²+¡?²6.?²@¹?²KE?²UÑ?²`]?²jé?²uu?²€?²Š?²•?²Ÿ¥?²ª0?²´¼?²¿H?²ÉÔ?²Ô`?²Þì?²éw?²ô?²þ?³	?³§?³3?³(¿?³3K?³=Ö?³Hc?³Rî?³]{?³h?³r'?³}?³‡ª?³'6?³œÂ?³§M?³±Ú?³¼e?³Æò?³Ñ}?³Ü	?³æ•?³ñ!?³û­?´4?´"?´Õ?´*%?´7t?´DÅ?´R?´_e?´lµ?´z?´‡T?´"£?´¡ó?´¯C?´¼'?´Éá?´×0?´ä?´ñÏ?´ÿ?µl?µ»?µ'	?µ4X?µA§?µNõ?µ\D?µi'?µvà?µ".?µ'|?µžÊ?µ¬?µ¹f?µÆ³?µÔ?µáN?µî?µûê?¶	7?¶"?¶#Ñ?¶1?¶>l?¶K¸?¶Y?¶fR?¶sž?¶€ì?¶Ž8?¶›"?¶¨Ñ?¶¶?¶Ãi?¶Ð¶?¶Þ?¶ëN?¶ø™?·å?·1?· }?·-È?·;?·H_?·Uª?·bö?·pA?·}?·Š×?·˜"?·¥n?·²¸?·À?·ÍN?·Ú˜?·çã?·õ-?¸w?¸Â?¸?¸*V?¸7¡?¸Dë?¸R4?¸_?¸lÈ?¸z?¸‡\?¸"¥?¸¡ï?¸¯8?¸¼?¸ÉË?¸×?¸ä^?¸ñ¦?¸þï?¹9?¹?¹&É?¹4?¹A[?¹N£?¹[ì?¹i4?¹v}?¹ƒÅ?¹'
?¹žV?¹«ž?¹¸å?¹Æ.?¹Óu?¹à¾?¹î?¹ûL?º"?ºÛ?º#"?º0j?º=±?ºJø?ºX@?ºe‡?ºrÎ?º€?º[?ºš£?º§é?ºµ/?ºÂv?ºÏ¼?ºÝ?ºêJ?º÷?»Ö?»?»b?»,¨?»9î?»G4?»Tz?»a¿?»o?»|K?»‰?»–Ö?»¤?»±`?»¾¦?»Ëë?»Ù0?»æu?»óº?¼ÿ?¼D?¼ˆ?¼(Í?¼6?¼CW?¼P›?¼]ß?¼k$?¼xh?¼…¬?¼'ñ?¼ 4?¼­x?¼º½?¼È?¼ÕE?¼âˆ?¼ïÌ?¼ý?½
S?½–?½$Ú?½2?½?a?½L¤?½Yç?½g+?½tm?½°?½Žó?½œ6?½©x?½¶¼?½Ãþ?½ÑA?½Þƒ?½ëÆ?½ù	?¾K?¾?¾ Ï?¾.?¾;T?¾H–?¾U×?¾c?¾p[?¾}?¾Šß?¾˜ ?¾¥b?¾²¤?¾¿å?¾Í'?¾Úh?¾ç©?¾ôê?¿+?¿l?¿®?¿)î?¿70?¿Dp?¿Q±?¿^ò?¿l2?¿ys?¿†´?¿"ô?¿¡5?¿®u?¿»µ?¿Èö?¿Ö5?¿ãu?¿ð¶?¿ýö?À6?Àv?À%µ?À2õ?À@5?ÀMt?ÀZ´?Àgó?Àu3?À's?À²?Àœñ?Àª0?À·o?Àį?ÀÑî?Àß,?Àìl?Àùª?Áê?Á(?Á!f?Á.¦?Á;ä?ÁI"?ÁVa?ÁcŸ?ÁpÞ?Á~?Á‹Z?Á˜™?Á¥×?Á³?ÁÀS?Á͐?ÁÚÎ?Áè?ÁõJ?ˆ?ÂÆ?Â?Â*A?Â7~?ÂD»?ÂQù?Â_6?Âlt?Ây±?†î?"+?¡h?®¥?»â?ÂÉ?ÂÖ\?Âã™?ÂðÕ?Âþ?ÃO?Ë?Ã%È?Ã3?Ã@@?ÃM}?ÃZ¹?Ãgö?Ãu2?Ân?Ϫ?Üæ?ê"?÷^?ÃĚ?ÃÑÖ?Ãß?ÃìM?Ãù‰?ÄÄ?Ä?Ä!<?Ä.w?Ä;³?ÄHî?ÄV)?Äce?ÄpŸ?Ä}Ú?ċ?ĘQ?Ä¥Œ?IJÇ?ÄÀ?ÄÍ=?ÄÚw?Äç²?Äôí?Å'?Åa?ŝ?Å)×?Å7?ÅDL?ÅQ†?Å^Á?Åkú?Åy4?ņo?œ©?Å ã?Å®?Å»W?Åȑ?ÅÕË?Åã?Åð>?Åýx?Æ
²?Æë?Æ%$?Æ2^?Æ?˜?ÆLÑ?ÆZ?ÆgD?Æt}?Ɓ¶?Ǝï?Ɯ)?Æ©a?ƶš?ÆÃÔ?ÆÑ?ÆÞE?Æë~?Æø·?Çð?Ç(?Ç a?Ç-š?Ç:Ò?ÇH
?ÇUC?Çb{?Ço´?Ç|ì?NJ$?Ǘ]?Ǥ•?DZÍ?Ç¿?ÇÌ=?ÇÙv?Çæ­?Çóå?È?ÈU?ÈŒ?È(Ä?È5ü?ÈC4?ÈPk?È]¢?ÈjÛ?Èx?ȅI?Ȓ?ȟ¸?Ȭï?Ⱥ'?ÈÇ]?Èԕ?ÈáÌ?Èï?Èü:?É	q?ɧ?É#ß?É1?É>M?ÉKƒ?ÉXº?Éeñ?És'?ɀ^?ɍ•?ɚË?ɨ?ɵ8?ÉÂn?ÉÏ¥?ÉÜÛ?Éê?É÷H?Ê~?Ê´?Êê?Ê, ?Ê9V?ÊFŒ?ÊSÂ?Ê`ø?Ên.?Ê{d?ʈš?ʕÏ?Ê£?Ê°;?ʽp?Êʦ?Ê×Û?Êå?ÊòF?Êÿ{?Ë±?Ëæ?Ë'?Ë4Q?ËA†?ËN»?Ë[ñ?Ëi&?Ëv[?˃?ːÅ?˝ú?Ë«/?˸c?Ëř?ËÒÍ?Ëà?Ëí7?Ëúk?Ì¡?ÌÕ?Ì"	?Ì/>?Ì<r?ÌI§?ÌVÜ?Ìd?ÌqE?Ì~x?̋¬?̘á?̦?̳J?ÌÀ~?ÌͲ?ÌÚæ?Ìè?ÌõN?Í'?Ͷ?Íê?Í*?Í7Q?ÍD†?ÍQ¹?Í^ì?Íl!?ÍyT?͆ˆ?͓»?Í ï?Í®#?Í»V?Íȉ?ÍÕ½?Íâð?Íð#?ÍýW?Î
Š?ξ?Î$ñ?Î2#?Î?W?ÎLŠ?ÎY½?Îfð?Ît#?΁W?Ύ‰?Λ¼?Ψï?ζ"?ÎÃT?ÎЈ?Îݺ?Îêí?Îø ?ÏR?Ï…?ϸ?Ï,ê?Ï:?ÏGO?ÏT'?Ïa´?Ïnæ?Ï|?ωK?ϖ}?Ï£°?Ï°â?Ͼ?ÏËG?ÏØy?Ïå«?ÏòÝ?Ð?Ð
A?Ðs?Ð'¦?Ð4×?ÐB	?ÐO;?Ð\m?Ðiž?ÐvÑ?Є?Б5?Оf?Ы—?иÊ?ÐÅû?ÐÓ,?Ðà^?Ðí?ÐúÁ?Ñó?Ñ$?Ñ"V?Ñ/‡?Ñ<¸?ÑIê?ÑW?ÑdL?Ñq~?Ñ~¯?ыá?љ?ѦC?ѳt?ÑÀ¥?ÑÍÖ?ÑÛ?Ñè8?Ñõj?Òš?ÒË?Òý?Ò*-?Ò7^?ÒD?ÒQÀ?Ò^ñ?Òl"?ÒyR?҆ƒ?ғ´?Ò ä?Ò®?Ò»F?ÒÈw?ÒÕ§?Òâ×?Òð?Òý9?Ó
i?Óš?Ó$Ê?Ó1û?Ó?+?ÓL[?ÓYŒ?Óf¼?Ósì?Ӂ?ӎM?ӛ~?Ó¨­?ÓµÝ?ÓÃ?ÓÐ>?ÓÝn?Óêž?Ó÷Î?Ôÿ?Ô.?Ô^?Ô,?Ô9¾?ÔFî?ÔT?ÔaN?Ôn?Ô{®?ԈÞ?Ԗ?Ô£=?Ô°m?Ô½?ÔÊÍ?Ô×ý?Ôå,?Ôò\?ÔÿŒ?Õ»?Õê?Õ'?Õ4J?ÕAz?ÕN©?Õ[Ø?Õi	?Õv8?Ճg?Ր—?՝Æ?Õªõ?Õ¸%?ÕÅT?Õ҄?Õß³?Õìâ?Õú?ÖA?Öp?Ö!Ÿ?Ö.Î?Ö;þ?ÖI-?ÖV\?Öc‹?Öpº?Ö}é?֋?֘G?Ö¥w?Ö²¦?Ö¿Ô?ÖÍ?ÖÚ3?Öça?Öô'?×À?×ï?×?×)L?×6|?×Cª?×PÙ?×^?×k7?×xf?ׅ"?גÃ?ןò?×­!?׺O?×Ç~?×Ô­?×áÜ?×ï
?×ü8?Ø	h?Ø–?Ø#Ä?Ø0ó?Ø>"?ØKQ?ØX?Øe­?ØrÜ?؀?؍9?ؚh?ا–?Ø´Å?ØÁó?ØÏ!?ØÜP?Øé~?Øö¬?ÙÛ?Ù	?Ù8?Ù+f?Ù8"?ÙEÃ?ÙRñ?Ù`?ÙmN?Ùz|?ه«?ٔÙ?Ù¢?Ù¯5?Ù¼c?Ùɑ?ÙÖÀ?Ùãî?Ùñ?ÙþJ?Úx?Ú§?Ú%Ô?Ú3?Ú@1?ÚM_?ÚZ?Úg»?Úté?ڂ?ڏE?ڜs?Ú©¡?Ú¶Ï?ÚÃþ?ÚÑ+?ÚÞY?Úëˆ?Úøµ?Ûã?Û?Û ??Û-n?Û:›?ÛGÉ?ÛT÷?Ûb%?ÛoR?Û|?ۉ®?ۖÜ?Û¤
?Û±8?Û¾f?Û˔?ÛØÁ?Ûåð?Ûó?ÜK?Ü
y?ܦ?Ü'Õ?Ü5?ÜB0?ÜO^?Ü\‹?Üi¹?Üvç?܄?ܑC?ܞp?Ü«ž?ܸÌ?ÜÅù?ÜÓ'?ÜàU?Üí'?Üú±?ÝÞ?Ý?Ý":?Ý/g?Ý<"?ÝIÃ?ÝVð?Ýd?ÝqL?Ý~y?݋§?ݘÔ?ݦ?ݳ0?ÝÀ]?Ý͋?ÝÚ¹?Ýçæ?Ýõ?ÞA?Þo?ޝ?Þ)Ê?Þ6ø?ÞD&?ÞQS?Þ^?Þk®?ÞxÜ?ކ
?ޓ7?Þ e?Þ­'?ÞºÀ?ÞÇî?ÞÕ?ÞâH?Þïw?Þü¤?ß	Ò?ßÿ?ß$,?ß1[?ß>ˆ?ßKµ?ßXã?ßf?ßs??߀l?ߍ™?ߚÇ?ߧô?ßµ"?ßÂP?ßÏ}?ßÜ«?ßéØ?ß÷?à4?àa?àŽ?à+¼?à8ê?àF?àSE?à`r?àm ?àzÎ?à‡û?à•)?à¢V?௅?༲?àÉß?à×
?àä:?àñh?àþ–?áÃ?áñ?á&?á3L?á@z?áM§?áZÕ?áh?áu0?á'^?Ꮜ?᜹?á©ç?á·?áÄB?áÑp?áޝ?áëÌ?áøù?â&?âU?⠂?â-¯?â:Ý?âH?âU9?âbf?âo"?â|Â?â‰ð?â—?â¤K?â±y?⾧?âËÔ?âÙ?âæ0?âó^?ã‹?ã
¹?ãç?ã(?ã5C?ãBp?ãOŸ?ã\Ì?ãiù?ãw(?ã"U?㑄?㞱?ã«ß?ã¹
?ãÆ;?ãÓh?ãà—?ãíÄ?ãúò?ä!?äN?ä"}?ä/ª?ä<Ø?äJ?äW4?ädb?äq?ä~¾?ä‹í?ä™?ä¦H?ä³w?äÀ¤?äÍÒ?äÛ?äè.?äõ]?å‹?å¹?åç?å*?å7C?åDr?åQŸ?å^Î?åkü?åy*?å†Y?哇?å ´?å­ã?å»?åÈ@?åÕn?åâœ?åïË?åüù?æ
'?æV?æ$"?æ1³?æ>á?æL?æY>?æfl?æsš?æ€É?æ÷?æ›&?æ¨T?浂?æ±?æÏà?æÝ?æê=?æ÷k?çš?çÈ?ç÷?ç,&?ç9T?çF'?çS²?ç`à?çn?ç{>?çˆl?畛?ç¢Ê?ç¯ø?ç½(?çÊV?çׅ?çä´?çñâ?çÿ?è@?èo?è&ž?è3Í?ðÔ?ð.?ð@J?ðR?ðcÀ?ðu{?ð‡5?ð˜ð?ðªª?ð¼d?ðÎ?ðßÙ?ðñ"?ñM?ñ?ñ&Á?ñ8{?ñJ5?ñ[î?ñm§?ñ`?ñ'?ñ¢Ó?ñ´Œ?ñÆE?ñ×þ?ñé¶?ñûo?ò
'?òà?ò0˜?òBP?òT?òeÀ?òwx?ò‰1?òšé?ò¬ ?ò¾W?òÐ?òáÆ?òó~?ó5?óì?ó(£?ó:Z?óL?ó]È?óo?ó5?ó'ë?ó¤¢?ó¶X?óÈ?óÙÅ?óëz?óý0?ôæ?ô ›?ô2Q?ôD?ôU½?ôgr?ôy'?ôŠÜ?ôœ'?ô®G?ô¿ü?ôÑ°?ôãe?ôõ?õÎ?õƒ?õ*7?õ;ë?õMŸ?õ_S?õq?õ'»?õ"p?õ¦#?õ·×?õɊ?õÛ=?õìñ?õþ¥?öX?ö"?ö3¾?öEp?öW#?öh×?öz‰?öŒ<?öî?ö¯ ?öÁS?öÓ?öä¸?ööj?÷?÷Í?÷+?÷=0?÷Nã?÷`"?÷rF?÷ƒ÷?÷•¨?÷§Y?÷¹?÷'?÷Üm?÷î?÷ÿÎ?ø?ø#0?ø4à?øF'?øXA?øiñ?ø{¡?øR?øŸ?ø°²?øÂb?øÔ?øåÁ?ø÷p?ù	!?ùÐ?ù,?ù>.?ùOÝ?ùaŒ?ùs<?ù"ë?ù–š?ù¨H?ù¹÷?ùË¥?ùÝU?ùï?ú±?ú_?ú$
?ú5»?úGj?úY?újÆ?ú|t?úŽ!?úŸÏ?ú±|?úÃ*?úÔØ?úæ…?úø2?û	ß?ûŒ?û-:?û>ç?ûP"?ûb@?ûsì?û…™?û—F?û¨ó?ûºŸ?ûÌK?ûÝ÷?ûï£?üP?üü?ü$¨?ü6S?üGÿ?üYª?ükW?ü}?üŽ®?ü Y?ü²?üï?üÕZ?üç?üø±?ý
\?ý?ý-±?ý?[?ýQ?ýb±?ýt\?ý†?ý—°?ý©Z?ý»?ý̯?ýÞY?ýð?þ¬?þV?þ%?þ6ª?þHT?þYý?þk¦?þ}O?þŽú?þ £?þ²L?þÃõ?þ՝?þçF?þøð?ÿ
˜?ÿA?ÿ-é?ÿ?'?ÿQ:?ÿbâ?ÿtŒ?ÿ†4?ÿ—Ü?ÿ©"?ÿ»,?ÿÌÔ?ÿÞ|?ÿð$@å@	º@Ž@a@$5@-@5Ü@>°@G"@PX@Y*@aþ@jÑ@s¥@|y@…L@Ž @–ò@ŸÆ@¨š@±l@º@@Ã@Ëæ@Ô¸@݌@æ_@ï2@ø@×@	ª@}@P@$#@,õ@5È@>š@Gm@P@@Y@aå@j·@sŠ@|\@…/@Ž@–Ó@Ÿ¦@¨x@±J@º@Âï@ËÁ@ԓ@Ýe@æ7@ï	@÷Ü@­@	@Q@#@#õ@,Æ@5˜@>j@G<@P
@Xß@a±@j'@sT@|%@"÷@Ç@–™@Ÿk@¨<@±@¹Þ@°@˂@ÔR@Ý$@åô@îÆ@÷–@h@	9@
@Û@#«@,}@5N@>@Fï@OÀ@X'@aa@j2@s@{Ó@"¤@t@–E@Ÿ@§æ@°·@¹‡@ÂX@Ë'@Óø@ÜÉ@å™@îi@÷9@
@Ú@ª@z@#J@,@4ê@=º@F‹@OZ@X*@`ú@iÊ@r™@{i@":@	@•Ù@ž¨@§x@°H@¹@Áç@ʶ@ӆ@ÜU@å%@íõ@öÄ@ÿ"@b@2@@"Ñ@+ @4o@=?@F
@NÝ@W¬@`{@iJ@r@zè@ƒ¸@Œ†@•V@ž$@¦ó@¯Â@¸'@Á`@Ê.@Òþ@ÛÌ@ä›@íj@ö8@ÿ@Õ@¤@r@"A@+@3Þ@<­@E{@NJ@W@_æ@hµ@qƒ@zR@ƒ @‹î@"½@‹@¦Y@¯'@·õ@ÀÃ@ɑ@Ò`@Û-@ãü@ìÉ@õ˜@þf@3@@Ï@!@*k@39@<@DÔ@M£@Vp@_>@h@pÙ@y§@'t@‹B@"@œÝ@¥«@®x@·F@À@Èá@ѯ@Ú|@ãI@ì@ôä@ý±@~@L@@ æ@)³@2@;N@D@Lè@Uµ@^ƒ@gO@p@xê@¶@Š"@"P@œ@¤ë@­·@¶…@¿Q@È@Ðê@Ù¸@â…@ëQ@ô@üê@	¸@	…@	Q@	 @	(ê@	1·@	:ƒ@	CP@	L@	Té@	]¶@	f'@	oO@	x@	€è@	‰´@	'€@	›M@	¤@	¬æ@	µ²@	¾~@	ÇK@	Ð@	Øã@	á¯@	ê|@	óH@	ü@
à@

¬@
y@
E@
(@
0Ý@
9©@
Bu@
KA@
T
@
\Ú@
e¥@
nq@
w=@
€	@
ˆÕ@
'¡@
šm@
£8@
¬@
´Ð@
½œ@
Æh@
Ï4@
Ø@
àË@
é—@
òc@
û.@û@Æ@'@]@')@/õ@8À@AŒ@JW@S#@[ï@dº@m†@vQ@@‡ç@³@™@¢J@«@³á@¼¬@Åx@ÎC@×@ßÙ@è¥@ñp@ú<@@Ò@ž@h@&4@.ÿ@7Ê@@–@I`@R,@Zö@cÂ@l@uX@~#@†î@¹@˜…@¡O@ª@²å@»°@Ä{@ÍF@Ö@ÞÜ@ç§@ðr@ù=@
@
Ò@
ž@
h@
%3@
-ý@
6É@
?"@
H^@
Q)@
Yó@
b¿@
kŠ@
tT@
}@
…é@
Ž´@
—~@
 I@
©@
±ß@
ºª@
Ãt@
Ì?@
Õ
@
ÝÔ@
æŸ@
ïi@
ø4@þ@	É@"@^@$(@,ò@5½@>ˆ@GR@P@Xç@a²@j|@sF@|@"Û@¦@–p@Ÿ:@¨@°Ï@¹š@Âc@Ë.@Óø@ÜÃ@å@îW@÷"@ÿë@¶@@J@#@+ß@4©@=s@F>@O@WÒ@`œ@if@r1@zû@ƒÅ@Œ@•Y@ž#@¦í@¯·@¸'@ÁK@Ê@Òß@Ûª@äs@í>@ö@þÒ@œ@f@0@!ú@*Ä@3Ž@<X@E"@Më@V¶@_€@hJ@q@yÝ@'¨@‹r@";@@¥Ï@®™@·c@À-@È÷@ÑÁ@ڋ@ãT@ì@ôé@ý²@|@F@@ Ù@)£@2n@;7@D@LÊ@U"@^_@g(@oò@x»@†@ŠO@"@›ã@¤¬@­v@¶@@¿
@ÇÔ@Н@Ùg@â0@êû@óÄ@üŽ@X@!@ë@µ@(@1I@:@BÜ@K¥@To@]8@f@nÍ@w–@€`@‰)@'ó@š½@£†@¬P@µ@½ã@Ƭ@Ïw@ØA@á
@éÔ@ò@ûg@1@ú@Ä@@'W@0 @8ê@A´@J}@SH@\@dÛ@m¥@vn@8@ˆ@Ë@™"@¢^@«(@³ñ@¼»@ń@ÎN@×@ßá@è«@ñt@ú>@@Ò@œ@e@&/@.ø@7Â@@Œ@IU@R@Zè@c²@l{@uE@~@†Ø@¢@˜k@¡5@©ÿ@²È@»"@Ä\@Í&@Õï@Þ¹@çƒ@ðL@ù@ß@
©@s@<@%@-Ï@6š@?c@H-@P÷@YÀ@bŠ@kS@t@|ç@…°@Ž{@—D@ @¨×@±¡@ºk@Ã4@Ëþ@ÔÇ@ݒ@æ\@ï%@÷ï@¸@	'@L@@#à@,©@5s@><@G@OÑ@Xš@ad@j-@r÷@{Á@"‹@U@–@žé@§²@°|@¹F@Â@ÊÚ@Ó£@Üm@å7@î@öË@ÿ"@_@(@ò@"½@+†@4P@=@Eä@N­@Ww@`B@i@qÖ@zŸ@ƒi@Œ4@"ý@Ç@¦'@¯[@¸%@Àï@ɹ@҃@ÛM@ä@ìá@õ¬@þu@@@	@Ó@!@*g@32@;û@DÆ@M@VZ@_%@gî@p¹@y'@'M@‹@"á@œ¬@¥u@®@@·	@¿Ô@ȟ@Ñh@Ú3@âý@ëÇ@ô'@ý\@&@ð@»@ …@)O@2@:ä@C¯@Lx@UC@^
@fØ@o£@xl@7@Š@'Ì@›—@¤a@­,@µõ@¾À@NJ@ÐU@Ù @áê@êµ@ó@üJ@@
ß@ª@t@(?@1	@9Ô@BŸ@Ki@T4@\þ@eÉ@n•@w_@€*@ˆô@'¿@š‰@£U@¬ @´ê@½µ@Æ@ÏK@Ø(,š>( &'(/Z(2V{(,kå(6(DDì(Hm(Oøv(EŠ:(Lþ7(O³(H$(I1î(PqÉ(L‹´(S‡S(f«(jPÍ(b1'(gÏ@(kæg(}Œ5(q£Ž(qá~(v/(wzf(sÔ¿(tÆ(sŽl(t¸?({.r(´x(ƒÁ?(†Ä{(‡¤("wÏ(ŠÜ(Ž´¿(Ä–('Ôµ(—qó('£µ('÷@(—C(šoX(˜÷Ò(—(c(øD("°à(–›á(•:(š­(™Æ(–
D(•ð×(7Ê(žØ¸(¡´­(¢×(£ò(›±;(˜O‡(‡hŽ(T¬(AMo(tvÀ(ˆ ‰(~
,(;×($"¼(PÌ/(o¸Œ("W}(ƒ˜«(q:k({"©(†0y("²(†7.(ˆÿä(i¢("Ò<("
m(›¦1(ž¥Ì(šÙÜ(—#!(šÎý(Ÿ*[(Ÿm—( yë(¢³ñ(œæ@(Ž³ƒ(ŽOì(ÉO(—ÂL(šoo(œbN(›Òt(—:­(ŒÐF(‰é('çz(•«(Že‰(‹–,(‰[µ(‡G((zdO(wæ(r(}e£(süp(o(9(eÓ¶(lã](sýÛ(u°(yŒH(vß(ƒÄÓ(Š±(ŒÀK(oM(ƒØ({§³(ˆ¼Õ(…¬ä(|®?(€!¬(†ÈM("2ž(y!(yº («i(€ä{(×(…kF(‡Ù(‡0("¢(‹Ü('½ï('%(†áŸ(z²l(("8(%"(€e(jә(k8(t:a(uqÊ(y¸ì(€õ÷(†œ´(ˆ©ó(‹à (pÌ(4(†ïb(šÏ(•ï™(†o$('«(ƒ*(ƒI(€Ç(áW(Nw^(.Ž§(@cN(Q(1KÈ(ûÓ(Ó(%2á(fw'ÿ<å'÷P"(0(¡q(µe'þµ](ø(¥ú(nh(
ç´(®Ø(§'(Éþ(¼U( 0,(&JÐ(-(*r"(N(-($äò(#rþ(¶Í(?Q(ìÀ(9(–õ(do(	1Ø(	²ÿ(Ä«( ]
("Q( ñ¯(,œî(/Ñ(+¹(7³œ(5²Œ(5Ó (:±(D»­(I–û(F:Z(L|(BŸŽ(=HÔ(E×(QŠÜ(M£û(Kòª(D¹¤(Gé(N/k(Pùû(J0o(Kò(N­®(X†¦(Rö(Rðæ(Uq(^âe(_®Ì(_põ(dLÛ(hèª(f+æ(ah9(X½²(X'Ø(Z¬¡(`~Ý(T|ï(L3Ð(G'Ÿ(J`é(Ry(Xê(S%æ(T^Š(Z:Ó(\¢z(Q\/(Wc¼(^g:(gx6(pt(lóö(mJÖ(dPâ(oˆ¹(o|~(l°(møC(mY©(yy¥(â~(uI(uã:(vµ(løƒ(^ÉÜ(O8w(F9w(Dÿ(QR([FÏ(`ž(aš(RCŒ(K"©(O– (NæÉ(RÖÚ([j»(a¹(i@Æ({¶È(}o½(mwN(iŸL(fƋ(m~1(€f'(‡€(("‰e(xã~(aõ(‰Oº(‡Êq(ŒÙl("zS(H("–('…`(fJ(›6(¦ò(¦sû('d*(Ìã(–Éÿ(šOÚ(–Ü(œðÓ( œ(¡É(©Ò(›EÔ(‰ñ0(Šv°(Žéã('¥Ÿ(¤Ñ¨(­Áº(´((µF†(®Ÿ™(™H(—¦(œÎ(ªý(²¾{(±^­(µÈŒ(º(¼ÿk(³Am(¤á(¡Ç(«>(Đh(À"(«Oà()<(t<(ˆ'Ü("ßê(~õ¹(X´X(Y7c(q_(ˆ(('Où(vë(…@D(Žr(òô(††'(z[G(ˆx(–N/(¢ší( (y(—Sï(¥Ø("¼À(œ'ø(ž…f(¡"<(œÜK(˜t(™X(Ÿ€ç(®>|(ºl‡(©²ý('Ù{(ŠÍ'(Š°½(Ž<î(—á›(˜7T({"(˜B(¢c,(£¯:(¢>(¡<%(™ÉÒ(›'(¢rw(¦'÷(¯6±(°\R(¥c (¬Ú5(µèt(½Õ(¶Öó(³þj(µ¶(¬M(£6Ç(¦|‰(ºßh(Æ}(¹ÅØ(¶S(½µ(ºÚµ(¶l	(±ÇG(¦üµ(¡ƒ·(£aÔ(£­(±£2(¹!ñ(ÁPS(È
o(Çoâ(¿Äõ(Àôô(ÍÝ(ÍT¯(ÀÁø(¹D~(¶×ã(¸
^(·ÕÐ(¼cÝ(²ßÄ(®öœ(¯:Ñ(º©(½?í(À=G(Êõî(ÊÈP(Ç!/(ÆQ3(°Ö(ÃK	(ÍÁ(ÎÞÙ(ÑG£(Øó(ؙÛ(Ê´'(ÈZÊ(ÔÈ_(ÚÍo(Ûì(ԟ†(ÞmÝ(àß(Ù6 (Öú‰(ÙӒ(ݜ·(ãNu(æ›(Û¿7(Ï0(ÏÊW(ÙNÚ(äJ(Øôí(Ô!¬(Þ°(ôæ,(ø+¢(í‡(ám¨(é²(ñ»ß(î¹C(åýð(â Ô(æ¼£(çþ(éÁä(éÁ7(æ(ó«)¸í(øW.(ð(÷fY(û­(ó0–(õµÞ(ègQ(׎=(ΗÆ(Øû²(â[3(àëZ(Ù^ì(ÒZ(ѯ(ÔðÃ(ÏƯ(Éï"(ÈA(ʒi(Ͳ(Ô°(ßG(Óy(Ê+~(ÉAg(É­,(ـè(ä™S(äÛ(Ú%Ñ(ß*E(ç"ë(èð˜(âÊ(ۛö(Ï®$(É(Ê;(Õ<'(Ùrë(ÖÇ®(ÑS(ÎÀb(ÏHœ(ÍXç(ÃÈj(ÁÃT(ǝÀ(Àt(Äï-(Ô]ø(ÕÛÄ(Ï_(Íã(Ðv(ۈ(Е¿(×!£(Ö	Á(ÓîÑ(Ïæh(ÕÊ$(یÙ(֑Ÿ(ɝ(ۓ®(ãí(Ø(ÊZ½(Ììç(ÊPÄ(×¼°(å=ä(àé2(ØSb(ÏjŠ(ŪG(Í?Ó(Ó·U(Ïüê(Õ-(Ó¦ï(Ôò(ۚÆ(Þ¯N(Ý«w(Ïé^(Ò(Ֆ6(Ú¡ý(â(æÃF(ޙ=(ÓÍó(Üi(ãç(Ü<ó(Ú"œ(è*(òQ	(é`®(Óː(ÑLŽ(Ý­A(ۓ|(â ß(â¯m(áËï(à#(ÞÓ(ë4<(阿(ç:(ï<(锖(òÃç(ð‰›(ðoæ(ûÇO(ùÃ(þij(øˆ(ôŠ(ñ,k(ó²K(þ¶(÷b¦(û
~(úm±(óÅÆ(ëƅ(ðn·(÷)$í)µ)>C(ÿÁ(üþÔ(ú¯'(õ9W(û»g(ù÷(ù°Å(ü‹(ûå)Ï^)ßa(þwŸ(ü#)ô)͗)®ª(ú¨Æ(÷™Ð)S))(°(ð°«(ãÑ(ð¥C(íÏp(à¡ñ(àâU(îäÈ(ùd™(ÿ"ç(ùê'(ðõ«(øÀ¨) p)7)þw)+(þ\`(ôª(àì(Ϋ&(âAæ(ðD*(íÉÜ(ïà†(ñÙ;(òq
(øð1)#Å)Ô)|a)ÚÉ)Ê(õ	(é ·(ù|ƒ)(ÿÀ¶(ò](õcÜ)Q•)õú)db)œ{)Δ(ðş)b)
#/)ª5)DA)()‡)Îm(úèÖ(ô"ä)1)9)ÈT(øJ(î*(õŒ((üµ^)mô)m›)ÍÈ)ÒÄ))	s")|(ýÞ)¡$)	9)œy(ù"¬(ðù(õ	†(þ.)	9)‡z)
*)lî)°y)	¶¬)p­)
–¤)'[)†Z)B})I•),ß)	}ö)Ÿ)é×)Ι){)	½í)v)
Âê)o;)QÂ)	
õ)Æ>)
¼#)tT)¼¤)ÎO)	®)U)
ëK)þn)
?@)âv)×)
{æ)^8(íÒ(Òí³(Êÿ²(µO|(¡-Ö(¢ëz(§<3(›8(›Î(­äx(¥9(¡ï(³6{(Æ_!(¼c(Ƥ(ÜÄÝ(áÓ(ÛÉ(â­x(ìxÞ(÷Ò(îx(à*)(ß´Ù(ò3_)Ö(àû(Âáz(ƀ·(פh(å@È(áí2(Òf=(Õ¬(Ї¶(ÒÔ(Ô¦ˆ(Ú²Ü(ñ8(ú!f(ðüb(ÝnÌ(ÚÆÓ(íƒ|(ø7ù((ñjÞ(úèŠ(ñU†(ï~ú(åè´(ڊù(ãëq(û–Ì)õY(ý‡Œ(â]4(Æ_õ(¿Óõ(Ð\ˆ(Ûç.(ÙYš(ésÀ(üq-(ô(ôä)Dñ)åÊ)¬³)Ÿ	)F(ðM‰(ñ•)[)_9)é³)È)'Ï)z(ö@ü(óÄ(ê®(üµ6)¸å)
…Ô)Ä)Cf)ž"(â·Ú(á1µ(ùÖÝ)Q(óΝ(ÿ¯Ï)	')!(ïŽz(õßd(ü€É)÷s)(x(øܐ)	R¸)­%)W§(ü!(ïÃx(ô*´)Le)â)Aå)WÍ)")«)	¨Ì)Q)ö8(ï*(è=Ž(á|t(óÜ©)©:)Ï(üر(üg&)«ß)
a)¾)
u)hÎ)…(ó©Ï(ù¿ç(ôÃÐ(ÜrT(ØPõ(íÐ5)Æk)j¦(ù	¡(ðyæ(î¬Ï(àþÏ(âçÃ)%N)L/(ýn)(ÿ…(ú'\(ö*e(ü?*)!Ã)êÃ))ûF(ÿN‰(ûð(÷=(ðuŒ)û)Ú)X6):(óB=(÷DV(ð¼€(ùÄ(þÿÈ(úXÍ);))¶i)ú^)) 
)Ài),š)5©)O—(õ9°)ÝV)
ž)øï)8m)])«½)	åL)U)á)Yµ)	k)ç')0)1€)Á)œŠ(ð±Ä)£Æ)^)Ò¡)Í3)¢D)òÐ))@)´á)!§Å)(¹€)#%Ž)})R¬)	̛)ì(þ´)'ü)Ú)Lå)ÖY)$)—Ù)OÊ)í)
gå)äO)
bÀ)
å§)§ý)
¤)D~(ü)A(ýûÿ(ÿö|)ÕÂ)?l)7X)é½)	š).–)}w)
G7)Ë)Ù{)ß³)`)
Ž)ô](ùö(ö²t(ú•`)]Ñ)Öü)y)5Ñ):Ù)ß)De(þø—(ÿƒ}(ÿKë)Œ4)íî)G)'ó(þ‰"(ø†(ü£)í})á)֑)Âð)@)}I)b»)î)í)4Ò)#[)Ø)à)ìÕ)');)ϵ)6þ)°e(úme)e'(ü{!)0x)ö›)Áž)ã‡)@),)ÂÃ)$á)ŒD)K	)
°Ÿ)
|Ü)Xu)ž )JÃ)Ãã)8)ŽŽ)³)Õ)¨ý)nÛ)Üy)
ÈV)N?)2U)ÕB)/?)ìå)x)ý)Ó)ø€)S)Ü)§‹)©I)G3)°)ˆ|)˜8)<+)ÈC)G:):Y)9')‡Å)$Í)Ò)¶[)W¡)›f)ûÈ)à)!j‡)»)m–)û)%)¡¥)!š7)ÐZ)-¶) ˆ)Ä1)M)Ói)¢)÷>)MP)%5)&ð®) %)!P)%Fk)gF)Ó¡) 'Ã)¦)T>)96)]0)ØM)]ð)&ð`)&">)'MD)"Ɨ)()CP)îä)%')$˜)"#{)"¾))%ÑÛ)"))#æ_) Ÿ)!À-)(G—)ªÚ)…ø)!§¼)*yë)*éÊ)'©)'ço)*þÿ))ú)«ÿ)Ê)Ž) ±þ)%21)%¥®)և) -Ã) /ª)%RN)&(Ÿ)&…7)$') ÅÛ)ޗ)"K)%Œ)%ã)%S²)¾H)œÑ)éY)"]ú)$~$)/)Ús)£.)É£)k)õÞ))€)=J)ns)?)\?)b‡)
€)ôd)
u )Œ')M¾)ã))ƒ~)—)4õ)Â)¡¨) ä£)#Ê)ɜ)c)R]):)Gn)J†)È)ÖR)U)})()ú)O)¡Õ)f#)(w) J)!Å)1é)iä) ú*) 	U)d-)—)LÂ))¹Ñ)C£)¸)
¯?)è")îÎ)b/)Ç)¬V)2)ÈJ)†")ø‰) qB)³) ) 'Í)"y)$")s)n7)&Ö6)+¸n)>µ)@÷)ã5)ñ)"Š¯)"Ö)(ù)),«))ÎP)¿)Ù¸)"!b)g)ÑÓ)(s)ûÅ)»») {‰)!¶í)æ)X)$ˆÐ)"xf)íÄ)nV)"Ô)Bû)Ø)S–)ù)æ½)v{)L…)Jf)¨y(öÊP)–%))šU)m®)ƒ~)`5)õÇ)Ê4)
í÷)aq)ô5(Ónœ(­YA(ÞÏ)‰ˆ)MO(ûî(ó¢¢(Êüy(©(æ(Éa'(÷û)
íÊ)ô)=k) Y)":)'g)*
)üz)˜Ç)àâ)±Ÿ)É`)´M)N)5Q)Ÿ) w|)·)@½)$…‰)"ÒÀ)ér)!M²)'«}):) ú¬)'Æ) Š")!)#n)%ƒÀ)åó) ¤ä)ˆi)Š¬)ó×)ÉË)ÿ)…³)$ã)§\)I)é)ÕÇ)$Ú:) éñ)$˜{) ¢e)Æä)í)&á)!Gþ))d)ÿ»)
Ÿ)&–)ð/)M)~+)4)M)!¦²)›Œ)ù) Ʋ)#ù)"˜)œe)]©)ù›)î@)N)"³)
t)XÕ)>Õ)âÁ)÷3)SP)ëÂ).))	å(á¬(¬`!(Ê4)ÊØ)?ý)Óõ)ï\)Vº)¬b)±)D‹)ßM)'«)Ï)Ÿ
)l-)ª)-Ü)¾ó)"V)nx)éØ)œ#)
n…)'º(̹(‹kñ("Ï)(ÏÐn(ýxq)\)Û))×)֚)_‡)))—)Œ!)ý)›Ì)â)Š)þ)Ðl)
)
F)C))â)ßo)#`)ˆµ)Ù\)Ð:)Ss))¢<)óÐ)›Ý)&(üNÔ)ÿù)Ô )z³)H)Š\)@›)h)k[) :)ÍÄ)LŠ)û)'Ë){)sð)8w)'•)
"è)A–)rN)ñ)Á)	×¼)»[)	aq)¿(ét¨(ç$ý(õr¯)Ao)¢)¾(ûû¼(ý'¸);r(û¯)ã')H§)ã¬) )@ù)+O)^(ýÎ)C)	mH)u;)'­)
uÈ)Ê)âš)N|)$ô).Å)g)·±)¿)Ð)-Y)`ü)·i)
ý¦)- )
¶)¸E)®û)Ì)Â8(ûÛ()f)v)	ð‰))€3)ì))4)2Ú)¥=)d
)ýŸ)È)‹])·)—Ø)âà)~x)2å)‹),©)Å)¡)X3)ž)æë))Â)ÔL)ƛ)Ѥ)¤¡)ŸE)%L)îC)Êß)-M)Ô))ãµ)6!)'™)!Œ)Ô>):)+y))·)˜~)J)$¼)(¸)¡)kj) ()…õ)Ÿ±)G)®)i&)bE)€Á)J)Òp)¬æ)\')M,)Íf)k)Ïè)¸Û)¿W))P¼)µ)ø%)½ý)6N)X)*Ù)m);¢)")'ß)2$))(Ñ)
i.)M)ö})ü½)	âÑ)¹)ž)ÏÑ)7)
¹)È$) þ)Y'(ì´8(Á´(ñ(í")Š)ðS)
•Š)48)|A)')
S)C)õÕ)¢à)ö)²:)Ýd)á)Î4)
i)w()ð2)e")'ç)
¾)	§Õ)ÕÜ)a\(à9â(­ªà(ÀI(ù$ì)cV)´ê)Hµ)è:)·j)FÌ)ô®)½È)̀)àÈ)2µ)@)¶•)bx)i)t)¥
):C)\å)R)!Ò)L¥)ԇ)"¯)<p)I•)f)|™)Þ).K)D)î)8)ªÃ)ã)15)ˆ¨)À)Â#)^b)Úu)¯à)ä)Lþ)x)'G)
Ít)¥)( )6œ)A<)Df)))ÿË)sÈ)mä)W)¸ü)4)Èù)›)"š)šE)9Ä)`b)q)fb)&Û)é`)Îú)^)C)e!)°å)¥i)ª|)\#)EÓ)Ï%)Põ)‡ò)‹)ÖÓ)')g))G)x)ÃÚ)T)hâ)_)
ü)a")tŸ)¢)ðò)Ú)p˜)÷,)º-)D)m)8d)O)0<)ñ)µl)")e )Îî)•)© )}:)Vâ)à-)á0)–f)ê)ïp)€J)Ë)†ð)MÆ)
=)­µ)íÛ)¼Q)¼)äŒ)–
)Òs)$®)BQ)°e)cC)ZQ)/÷)öx)
9)®˜)*)VŒ)w1)x<)åê)êc)^z)žz)Õ)´õ)£)]ë)å")Ĩ)­?)i)â&)¡í)Û6)Æ)×5)KÙ)‹)V‡)íê)À†)Í=)ŽÐ)ý)¦')â)Â)(Ô)9q)aØ)f)ùÐ)°)¯á)Òy)ÁR)›ñ)	á')<U)†ý)Î:)ê)Í)'1)Wù)@{)"ž)W&)‡¸)X•)ð·)ã()5—)5Ö)â")Èß)ôu)!É)"Á)×)ŸÞ)«¨)›Z)4)l>)Iò)Zr)KT)¼¶)ðù)^)Éä)t()Ÿà)Í	)B´)ÚÊ)BB)s¬)ÇI)õ
)|D)¢ÿ)#°)n)A)¼ì)ô()Rg)Ny)
ˆ€)S©)
ŠÑ)')")XÆ)	 ý)F÷(òqR(ê =)y)js)ä‹)"^)ï(ôܕ(Ùt"(̚i(ۈR(Ó;6(݋@(óGÿ(ä_G(à0Î(ÑÂ@(ØÙ)(ë&þ(ér›(è¬á(ï'Ô(ç(뚟(í̙(ØíÜ(ålØ(ê‰7(ã~(ãnà(Ù÷´(ÒOG(Ôäû(ÑÖ­(ȁÞ(Ϝ¾(Ö´(Ôè.(Ñ¿(Ç÷(Õ](ß&‹(ଢ(öD(ë†F(ÔìŽ(݂o(æýÎ(Åí(Â3ü(½¦D(ÈWw(ÝD×(êrç(õì(ð\/(Çð (¼Í(ؓÔ(Ü\˜(ı@(Î¥;(¿ûÇ(ºk(·>(ÃDQ(Ù<õ(Ά[(Ãó(³—Ì(§¶I(ÿk(ÞÓl(©#)(ÄXÃ(ëýæ(ßÖ©(¼¥$(ÁÏÏ(¿Ï(ÊQ(Âuª(ØÒT(ðÒî(¿C(­yÞ(í¾;(ë|(ö(î²(×Pó(ìGå(¶¡6(¨†‰)±)5ö(ö§v(ÕÖª(쏟(ù|$(ÂgÀ(ÆÀà(Èɲ(Âu,)Ú_(ðŠï(ï'ç(ҐÀ(Ú9Ž):((øÆ(Ýrh(Ëïx(ö³)T(ôT¦(æ=(ÁûN(菰(ðŒ€(¯Äˆ(àB(éë×(»²‡(ÁaÐ(ù"ø(Ñ,a(¸`8(ë5(Ýâ(ÀNÝ(µÏ+(§—s(àèˆ(àÕ¬(·–‰(³R(Ôµ
(Á£(ª")¼(òÅY(ì©Á(êE(±Vâ(ó"–(ü!(í²É(ÿ‹U)	úß(ÀÇ(Ëó1)@R(îÒß(ÙÙ")ìX(Ïa7(®…í)"ë(Þè'(ÇËÅ)´(ôÈú(Ü@¿(½o°)Ö,(ëûÊ(Äà½(ÇÝ*(松(çÇØ(ñ6É)C(¾OP)OÃ)uø(ÜÜ(ðú(êyû(Ɇ(áV(̊W(·ôF(Ø Ç(ßJü(ò#ë(³`œ('è‡)¢3(﹒(Ò(¼®™(ÉȽ(äu¨(Þ¢f(Ä»Â(cr(Úh(ÉL~( Ü)9(Þþ1(Ñ´(àio(ƎÜ(µxÞ(˧×(ÍÉ(Ìt€(ÁÌZ(¦ªI(¤?R(Zߚ(ØÔ(Àa¥(¬Á(÷_E(ßëq(Ç+(¨žm(°ô(ϒw(Î(©+™(¢(¢P‰(†¤J)¢¬(Ûü©(ÒÞ£(îèÎ(òDõ(»Ýt(ʘ)ŽŽ(ËÖ¤(ÁJ¯(Ãäá(–ä(ÝÀ?(Ý-q(¿#{(¶Ù3(¶sb(¸˜.( ÿü(¹;{(ÐaÔ(¿ŠÇ(²üð(¡C©(""((­â÷(»`5(ÉBä(¿^(·SŸ(¯Œ~(Ÿ{ (Ÿ6r(·"§(¶ëè(—#q(±ðn(Æøû(·¹¶(³(ÈT›(½Šv(½ú(Â6Ä(è(³((¤4¤(¡Ê/(êž(ÁÄå(¸D¯(ª—(¹!™(·d,(·äN(´Ìˆ(µÁf(µä(¨2F(™už(¥zD(¬€(½a™(Ñé™(Ê+Ä(¯8(®( Ñ(¡L(Âã.(¼˜(³\º(šºl(¯'(Ä)¿(¼ l(¸aq(ª¡ß(¸Á0(´uR(©Í(«»E(Ǭ(Ã5ê(ɶ¾(©rV(§8(¹)ÿ(Àëæ(¶)(¨	˜(¼N°(º–(­½(¿áæ(ÙRÏ(ÈE"(´ (º²&(¼Í( ÅH(ÈZf(âÙ](Àp¯(ªˆä(±ðâ(«$(²P<(Âó~(Åë‹(Ä
=(¼lW(°†n(¤Ýˆ(ÀßÊ(ÊlÏ(ÂÝ(ãÈ(ÀØ»(Ákº(»v¹(°.ì(±u$(¹»(¼V½(ÄD(¸øý(´wÍ(´>³(µ'¦(¯µ‰(Á}_(È©â(ÄÑo(Á˜™(ÁR˜(¶©å(·í}(¿ÿM(·j(¾1(ºá)(µª©(¥](ª‹©(¼µM(·•3(¾ g(´‹ò(´,?(Æ6}(º°(¶ê[(Åþj(ÃØå(¯#j(¯[b(±F(®þÂ(¦ñß(¹|Ë(¾uY(©*h(·P×(ƪƒ(»§Û(­¸Å(Ä.Ð(Í*™(·Åü(µvÜ(»	((¶¨é(¹=(°¦ú(®ð(Ãn±(¯íl(²€é(·BÍ(­È'(Äk(ÈIm(¾æw(½Gý(±Ó¥(¤s,(¼Õ#(¾ («•(¡Q"(°öK(»ÑØ(¶r¶(¹ëN(½——(²Ú(·ØC(·|(º(¸X(´9Š(¿õ(ÀQa(·AÌ(µþ+(¸â(±í®(´@)(¸M»(½ÅŸ(¼¼(´Ú(¶Öp(À0$(¿4®(»<l(´Þ(¾Ñ(ÂÁ(¸¡](µŒç(º2W(¹Ê;(¹J…(¹_ð(¸fÛ(À	(Ábk(¹Ðé(½ùc(Â43(¶Ô(¾ Ì(»ó!(¾6á(½@5(¶?â(·ªI(·˜(´)5(µ'ž(Á½·(ÅTì(¼úÐ(ÀîÜ(Æ3é(Åw"(À¥ù(½·(¼(½W!(Ã\"(Ã1(»~j(¸Pú(ºqw(Å°y(Ц—(Æ8ò(»w(¼¹ƒ(½60(½¦"(¿ (Æ(ÇÕ·(ÁÙÈ(º(¶F(¶Ê(ËrÃ(ÆNê(Ȫˆ(Ëj(½6"(ªV(£½(£ÿØ(¬ò(Àê(Ƭ$(Ã$8(ÅrÓ(ïì(ĕš(Èîá(Íjb(̞(É'À(É+Ý(Ã܎(Ƅø(ͨœ(Íh®(Æ0(Â]>(ÂÄô(ÈA{(ÂBÐ(»M¢(ÂÙ~(Æ
®(Ä>(¶ù(Ål(ÈOÄ(Ç%(Ç°(ʍ(Ìåu(ÌY(ÌHG(É©>(Ûw(¼¸)(¿u((Äý(Íf¯(ËïÈ(Én(Å‹(Æ(ÄÇÇ(ÇÅx(Ì 7(ʶ0(Ì:Ê(ǽt(ÅD7(È\U(˵í(ж[(É4(É&	(ÆCë(¿'=(Áo0(Éà(Èæ¯(Ã((Ä<(Ê¡š(Ç»í(Är[(ÇE\(Ê2K(ËÚ(Î^Æ(Ð(Щ(É©'(Ç…(Ä»–(ÉkK(ͲE(Î
®(ˆÌ(ÑEä(Ψä(Å|h(ÀÛ	(ÉDM(Îëq(Ò)ç(Ò:a(Î	(ÌÎ:(ÈÖv(É'˜(Ç1(ÄÍÐ(Î'Ÿ(Êʵ(̙v(Í›(Ì
(É4ú(ǖ-(Æ»¼(ǝ(Êé(ÐB¸(ÑÁµ(ÊìH(ÈN•(ΰù(ÎÑ(Ì3è(ËáÃ(Îâv(ÊwÇ(Ì«õ(ѳL(×ä(Ҋ(Êf(Ä`(¿8u(ÅÙ(Ïêà(Ñlm(Òcè(ÓSà(ÔJ\(Ϝ:(Ȏ'(ń!(Åê÷(ÇCF(Ìü(Ëoº(˕º(Ìè(Èð (ɶú(ÐÂy(Ó†(Ö[ã(ص=(ÖÍH(ÕþÔ(Ú¼ë(Õ#(ÏXÆ(Ïuó(ӎ=(ÒÏ4(ÎÈÎ(Í w(Ð@M(ÔÆ#(Ó½(Í~þ(̪`(Îwô(Ö´_(ÕV2(ÑK"(ÖoD(Òî¶(Ã/ó(Â/(Åö(ɟ£(̜à(ÎÚÌ(ÉWB(̓w(Ò&Ÿ(Ñç+(Ñþª(ÏÜî(ÊÞÁ(Ò-Û(Û1(ÚÓ$(пÈ(ÍZ±(ÑÚ5(Ú	Ì(ÙÈ7(Îkª(Ãí(Çò¶(ÑH–(Î~¯(Ñî(Õ f(ÑCÖ(È!(Ç*'(ÕË»(ÛV¸(ÚdŽ(ͱõ(ÌÂ(֚‰(Øòd(Ó3â(ÍR:(ÍcX(ÑKà(×äÉ(Úõè(ÖS£(Ô¿(Ò:¿(˧Õ(Ϫ(Ó7(Ï@ï(Ø6(Ùbi(Õ;‹(мU(ÎfE(ÊP2(ËSe(Ð;é(ÒÝB(͹Ý(ͅ7(Ԉ'(ÞØË(ß,(Ör(Ο(μ…(Ï›(Êèh(ÅTa(Ē(Ê3Ã(ÑΎ(Çâ{(Ȇ	(Ρ,(ÏUº(Ψ(Í"(È/I(ÈY'(Ð+D(Ñ¢3(Ín¯(Õ´u(Ý(×Þ5(Ë&°(ÏL»(ÐÐÔ(Ìj³(ÐTÏ(Ð*(Æò(̐(ØÃ6(Úgˆ(Ô=l(Ñt…(Ô|(Õ
(×n(ÖfM(č‡(»ï±(´—±(¿¡2(ÅýC(Ì|(Θ³(ÊØ(ц{(Òå¶(ÊYT(Å8(Í'X(Ê)^(Ź(ÇÓ(Í"(ÔÅ(ÔVÇ(×lV(ÔÊ5(Ö[(Ôb%(×z"(Ûêô(Ôp(ˤ(Î͊(Îÿ~(Ó`(Ï+(ÔMá(Ñ£•(Òî(Óbi(ÏÒ£(Зæ(Ë]l(ÌÊ<(ÌÌ
(ÇSä(ËÝ&(׸(áZž(ږ(Õ°/(Õ'(ØAâ(Ï.(Ñd‹(ډ(ã÷(à׶(ÛËÙ(Ó=¶(Ðù£(ÑôŸ(×®†(ß;?(×û(Ê1A(Ë­(×Lå(ۄ(ÙWì(Ø_á(ÐPÎ(Ïe<(Öæa(Ýç…(×8h(ڊM(Üւ(ÐAþ(ÁpŽ(¼Úè(Ï®<(Ý(u(Ýøý(ã1à(ᵝ(Õç¦(Ò#(×KÞ(ÓïX(Ö2(Ôíõ(Ï z(ËG(ÄM(ÉŠ(ÓÔp(Ò[(Ö_•(Ýö(×¢'(Ó¶2(×X(ßLú(á+r(ÛÝ{(Þ¢Q(Û2'(Ôý{(ÏáŒ(ÊòÄ(˜«(ÂoK(É@Õ(Ôù(×ãÝ(Ñì(Ë2ó(×>ó(ßÁ›(ÞmÚ(Úñ'(ÒN³(͵v(ÎÀv(Ò^Š(ÐhS(Êiú(ˋø(׺t(س(ÕÊ(Ð&¡(̟ñ(ÏMY(Ð](ÓÀg(Õ"×(ÒzL(Öæß(Û(ש/(Ӝ¤(ÝRš(܌Ë(Îûh(ÊÔj(ÕÀd(Ü9k(Út+(ޒ(à½t(àх(Ì-4(ÈHd(Î÷(ØHB(Þ­³(ÒÕo(ÌZ¶(Ö+(Ԑ(ÏûE(˽Ñ(ȗ¿(Ã`…(Èj(Ð(قG(ÜWv(ß(ÜÊk(҈<(Í©(Õ~¯(ØP(Ï`É(Éc(Ê2	(Ò ì(еº(љ1(ÖDZ(Ï@l(ȏf(Ê®(Ô+ª(×›(Ñ
¿(Óí(Ò¬ó(ԋ(ÔW(̦(¾©Ð(Ãc(Ñ0l(Øvš(×à(Ø(Ѻc(È3Š(ɼ€(пM(ÐÆt(Ë^](Ñkü(Ôæ¢(Ïÿ(È¿(¿Û(Ç2(Âk(‰5(Ðþ(Ðk(ВJ(Õñ‡(Ðf/(șa(Ècµ(ƈF(Ã2P(Ë¡(Ñ#¿(É.J(À›(»¤Ù(¾DL(Ç`,(ÊöÁ(Ðæ(ÇNþ(Ì0—(Ç5(».(º÷Ý(µï(±ãé(²C(º%v(ÂÊÔ(ÉH!(ȯÃ(À·•(ÂÕ[(É»ò(Ä)(½0ö(¼2F(¶.8(¼
x(ÅA(¾(¿Ô(¾t(¸/È(´±(°ÀP(´çK(Á@|(¿Žs(¼á(¿!Q(¸Hô(°Mý(µïk(Â'i(Æg(¹e"(«L=(§®(¶C(¿8(À¨(¹—Ä(´»»(¯nB(°U£(®Â¬(¬q1(­|ã(±Äç(°ü(²ÍZ(·|(°f'(´{(¸£µ(¶I7(°´²(¬xÅ(¡¾;(›ö(§¾R(¶CÍ(½pà(²âå(²æ(³Ü|(¬OÄ(¬C4(¶È¹(²±x(²X(²C (·®(± 1(­q(«ò(­"û(§Ä7(­•	(¸^7(¯~ò(°XK(¯o(™(•°s(¤ª(¨ñ%(¤ms(°Ì(µÑØ(«0(¦è(£ü( 0@(§œ (¬Và(¢k
(š‰'(š{™(ž‰(­ü¡(­Ná(¤d¬( )X(ž(¤p˜(«
(¯	'(¥l!(š1î(¦R(¨Ø3(œöE(˜Ù"(œ4L(§1(­ä^(›>±(—<Œ(¤¯à(œØ(«§(¼¬¥(¬Á(žIe(›Ì1(–¦Â('šº(•ã–(ž`ç(¥®÷(¨£ª(ž`ô(ŸŸÏ(œ€é(˜¤(œÒ(–ˆ('xù(˜)¨(¡:–(©q(¡\(–oØ("ÍØ(•³(".G(Ó˜(;(š´Œ(–ض('>þ("Zÿ(–íé(šÍÿ(¾(—®û(¥Ú(™9I(‹Ü(ÿo(–¨Ó(–eu('
y(˜Rc(¢¡Š(¢~³('öÓ(l_(˜dH(…Ö/(…2(ù(‡éÀ(€•Ø(ˆl¶(ŽÞ¥(x(Œ'–("­P(œRà(š©†(ÙÍ(!|(À©(Šð‡(‹Ò}(Ž¬(¨6(ˆBË(ƒI¹(ŒÐþ(Ž((†V¥(Šü(–ÚÇ(‹Íâ(r"{(ŒVâ(ž'š('à("aþ(œU(™ò{(ˆ?õ({ÏH(†@(""Ê(b¿¬(k/™(wøà(}˲(ë¿(‡Àâ(‰Û§(ŠÈ)("(•‰ã(Ž(Î(†Fa(y"8(i¡5(£ßÓ(.Ë(l´Z(Œc|('P>(ƒÐ4(…5("²('¬§(Šƒ@(oü/(q¿ñ('ÆÓ(€2û(w~õ(gß(šœó("°Õ("\<ÀÀ(rG(æ(x<'(Wô¡(YŒ•(S£š(Œ¿("†¬(9'4(K£Ë(tʉ(ˆ™(¹T(›çÛ(/ÁÁ(…žR(gÊÙ(nÂñ({ŸG(:fû(yk{(†zÆ(† ³(Ÿê»(©ÃE(Çó(ƒJI(žð(‡hÔ(+MÑ(V2(?ܾ(?´F(\Bº([Xù(z/Œ(i`ð(ÃK(±²=(wé¿(—ë (ãaŸ(ií¢(,"(M(I)("Ûm(ºã¶(†uŽ(#è¸(ŠLI(´ì;(ꆰ(cûY(C(-Â(m@>(‹(‹%ê(}a¤(iš(Œða('ô(÷Æ(`Œ™(8íò(Ç(ÂÕÈ(k¸(-²e(qÛ¥(Œ´(¾I}(sFÃ("Hƒ(l¦c(uóÌ('ÖÒ(ªÎ?)	®A(žB(0(Rýø(ƒ¢Ö(z.(zÊN(Ÿ
®(šR(!Yô({™ã('íU(…×Ý(¡öY(\†(^6(3€(?µB(s´;(SR(p¦@(9Èø("L®(1P¼(R(a¶z(‡
r(GÜ(](…Õ(Š¥(nàþ(L½H(€Š(p'(i
D(rL(*`](Ké(y\b(TM(OP(w"(­î(}¸3(c
(f3(6è(:®4(+¶¡(5Ëñ(SEê(`Çt(YÝÎ(L´U(NÃÿ(S1P(`›Ã(FZ,(4—E(D:†(`a(`šì(QPÙ(hÎÙ(fú(oÂ(W.×(PŒ¾(BM'(YÏÍ(j<±(gì(a/
(f.(o6Ž(eå
(LQ@(\<(dj(^W´(]æY(Z•²(U{è(\ÿ€(^½e(_
Ò(b\(qÏÄ(i››(Q\(Y"(c…©(h)y(zø»(}Ź(]D](W3(d}(hŸ6(X­"(M€î(S½î(bdg(NþÃ(5Ì´(='(Fk¹(9:²(sÿ(!gÍ(C/‹(<|Ó(7}¦(CIK(O¡Î(S×s(O8.(H«r(VM(UÌ(T"`(P£(Qn`(Hµˆ((*Ö(6Vb(K$Í(PA/(\e@(XŽÈ(C±¯(@?O(HˆS(K±‰(>¾¾(E…Ó(TRÞ(Vj2(UIà(W}(Q7(WgŸ(`€(aËD(Oñ1(Eç[(^³R(a¢3(Q¥ž(Bwä(JÐ(TÊ=(cþ³(Ozß(Pԓ(S;÷(O¨ö(YÎï(VãF(Pk*(^yT(_ (N-V(Oë(PÀT(GQñ(LA(X1L(O
t(Cûh(Fü‹(UÍb(]jŽ(YŸ'(R"(]y(i‹ž(bÏ(_æ(W7(B:a(Fìß(Sšl(VnÉ(LÐg(AW|(<<I(@Œ¿(Zý(`Xq(VÜ(R€É(Q¦¸(Y2‰(\,(VÖÁ(K½'(C}ç(FãÈ(G_6(Høœ(P,Ó(PUp(@Pr(KÓ!(R™(GR(PÊi(bˆn(bª(V\Ô(T0(P(Q
Æ(M%(A¦V(Eq@(ZËö(Z½•(ZÃ(U4J(N¤(IÔ(L,(Mó(Ißá(M6J(U¦(^ß³(b¸(M…)(Cv(@¤e(G3(Lc\(U–(XIç(\Õ^(_àÛ(TE7(KQß(IóK(KÑ([R2(^ã:(UVN(Q…ð(\èÒ(ZÀ,(M‹–(=\F(Hñ(Qs7(Kl(Wçì([ÉÚ(U(Z"(X©(T(]3(XVo(K (Nå`(Nèú(M¶	(RPð(M[(Bçô(GäÀ(K¥r(N"±(U"ª(XŸÏ(Mý(UN³(XíŒ(Ou±(N'r(_}u(f>'([u˜(JÏL(MÒ(Pyc(Ky›(I9(Rg(Q'*(Qíµ(YD'(Pg](Q‡_(T9_(V­á(Vd,(UV´(V(VÃ+(Vuª(O+y(S'u(T'í(Sˆë(Tè¨(T+•(SòŸ(S֚(SÁ(Zcõ(U((PI<(VÎô(V¯µ(UÄ(Q•â(M¥"([-Ð(e‡ (^Ö7(XŽ8(eóù(a­Y(U6(RRR(Rcx(TÆ(UÔ¼(Sz*(S¯†(V'ƒ(X(YÀ(Z}A(Syi(VqŠ(]Ø'(`kÀ(W©®(U€(Xø(ZÜ(]U(\R†(SË(T'Í(_(a¯(^Yœ(X'7(T
¤(QI3(YXß(^*(d©(dåñ(Y,¥(Q	(U:(\«Ã(`¢ö(c
Õ(d-.(_û@(^ž·(aHm(Z'(T7(U
þ(Zü¼(]L¯([àW(\ÊÐ(\(](^,á(_@*(c\(_Ü.(]©Ô(aØ(hÎ(c×(\ø`(]Ì(]ŠO(UmÑ(Wݏ(W£^(Yè(\£†(_(_ñ((cŸ'(c•C(_×(`Ù(eÛ(`Ií(]"P(buø(fе(cº(bҋ(_ƒf(`³m(ZÅ|(ZéÇ(b
(bȌ(YÍ([!=(_€(]Á'(ZT¸(^fÑ(f¹(kØ'(iš"(j)è(g¢Ä(i˜S(h\ä(fÓå(bÕ~(`§¥(^I:(\Ã(ZH(]t*(fF³(f°I(_õ˜(]ÈK(\ú%(cöA(ee(fс(e\â(c.'(aÀ£(f'(gà(i!(g±(f£(d;W(bû(e]/(oúò(hzÅ(bޛ(\½æ(b3E(j «(kб(j´[(f›(dòó(g¸^(hyÑ(h'á(h‹Ë(má´(jþì(ië(bÀÉ(aä_(eaç(fžM(c¾Â(f¦›(h*µ(e -(h»Ì(h¥+(bÔ(aò(cï†(d©é(bµ(b'(_½'(d?è(d|í(fI<(iDW(lxq(fªŽ(b˜ˆ(c40(fÈD(b£Á(fÓ(eß¾(c±ý(b5(f-L(c0'(f<(fa£(fÖC(b
Ü(`JÜ(dÊ(g'N(d"ü(c?(]Ãy(aù×(d?(fNÁ(hŠ(g]ß(fN´(jٍ(e•l(e_#(iœ.(h°ð(g,(cƹ(h¦(i	Ð(eؒ(c(a°á(`ÅÝ(`<Ä(^Ê((ZŽ…(T}Í(G'Ä(@Zs(Pót(\óµ(Z)(L-Ó(JHÃ(Y#(^ñà(^›ô(_×K(fÅ(hÉÜ(e,P(d[o(gÉV(i$(iLÐ(fSJ(cg(a`ú(`ÞÛ(d"P(i3‰(fðQ(_$ô(`Iì(b•x(_¶(^ÿP(dú÷(kdS(h#^(e@æ(hvý(m˜&(mÄR(mù(f_h(c¥ì(b2n(`õ³(aò.(`bo(b:(cÊ+(f×\(kUO(fІ(fk8(d
+(]øà(aÿó(dª§(`NŽ(^ :([]ð(a×(g-¬(f`á(dÃ2(bú(bn¿(h\c(iOZ(jWë(f²(bVw(`e(`Rè(]^'(`/(a´(d«3(kh(iZ:(_èÓ(ay(b™z(c¸¢(elÅ(c³(^x(]7î(dƃ(fáï(bò(cs7(d2Ý(cd"(bT(]Þ((_•8(cý(`(eÍê(`§õ([2(aM>(d@+(cjO(ez(aÓ(^®ý([÷(]ÙZ(]A:(Z#ª(\&Š(V/5(W(\R([Óz(\W(_ѕ(dàÌ(`0Œ(]ʪ(abÀ(^v(YÜ(\€M(`ì!(Yo"(W;l([Í(\
÷(^e%(\¾(\Ý(^Ö$(\¿ë(^@=(b©¼(^Il(ZÑ(YFí(]GB(YŒé(Pý‰(UBÚ(bñ¢(_ޚ(Yô@(Z3/(V³D(Yô(V[&(\°(]?Õ(\à³(]®(\ÃÉ(a¤(bL(ZÌø(Xø	(_¾(`s(_;R(T N(TÎà(V
Ù(7¦G(
A(%](*7"(.Q_(4{®(6B"(>·(?Rh(:JW(?Qg(@æZ(C}™(?QÙ(<*(@¹ó(FòÌ(IÀ_(CàÃ(B"$(G/(HmN(A'q(>]º(G(Bto(C=w(CNë(L;v(E<w(AÉp(=ým(F‹l(>÷¥(<á(B~(C\²(G[(?Óð(?¾(=
5(EÁÇ(Kçz(;0«(C²7(=m(<®:(J®](FÈó(Gj(DxP(:æ=(BŽ(>"ò(.ê(z($z("«§(-O)(''W(*Ü()À(/•m(6:Ú(5³×()Îz(*•/(4í°(5@,('ˆÛ(*p®(.û‰(3WT(:Üd(:"É(4UÄ(0ª‹(/lÖ(/ª(,ð(7&Ù(2/ž(1î&(-ß(*ç÷(,Õ4(+Ãg(-øê(1'(/ö(+Zz(;ÉL(=š(4š-(1K(+7('ÈI(,FI(>t¯(:+Â(7?‰(7¹›(:E(A#$(=Xj(.pö(0+ž(-å¿()•ï('֕(<Æ(î˜(W‡(ÿ¯(õ('ƒÐ(F©(K(%'Œ(-/ò((0õ(/;(E£(#ž£(*§¡()£"(#+(:#((`()5($`ä(&å‡(,º(,*³(*6ç(*®(.´*(&Á>(dð(H™(&;(0ïN(<p³(%ºÁ("'•('R(0þš(/ÇA((É()ðî(+¹¦()âõ(-Ó#(+Ø('ªš( gÏ()ö°()å;(3‹(#'($:Á($ªÉ(.ê(#²©( f÷(,¦Û(#žB(¡Ó(|(ûò(!‹(&`À(Zt(j(pG(ö(-({.(!+Þ(â(*()ß(#ô(õÆ(–œ(}(Ì6(&G(((ž
(Ċ(ÚÀ(#µm(Ý(/!(x…(ê˜(ú˜(H5(Æ0((¥©(÷(^¸(œ‹(àÜ(ã(
Éa(Ýé(èô(BÃ(Ìû(þü(†=(gê(áA(¤(¬(
(#ã(0'(
Û(K­(kÂ(ki(PA(‹,(¤S(†b'ÿ1â($2(é¨(z™(šb(Ri(öŒ([%y"%{Â%}}%€`9%|L1%20%€ÙL%'›Z%'!k%Ó6%'ãŠ%ƒæ°%€À§%ƒ¾¨%ƒ™Õ%"R%ƒ€í%‡C1%†^%†œù%w-Ç%rë%r°Ð%zš%%…¿%ˆZW%?›%q,Ï%q£÷%tï%€¾i%‡§ó%'£>%y•b%uQc%zrÛ%{S%…–%ˆêv%Iƒ%yï~%s%z´'%…˜Þ%‹_>%†—y%#È%xb%{½%ƒñ%†å%Ä%…m¿%},ø%}€«%'DL%‡§%ŒÞ•%Šü%u«%x˜]%}¼b%u/%"FE%€@¡%rL-%t—%pïæ%za%kúC%|%~%q=%jK¢%dm%k`c%oá>%~ù´%sÍÐ%jQœ%gÓc%lc}%€¹h%†äÈ%ŠÐš%O®%pÇç%hg0%kÐ%u»§%p¨%u\%l×%fÁ%c_æ%h0E%tH-%v·L%o	^%hÊr%c#ù%b÷à%itÝ%tÃ%v4§%k‰ƒ%u÷%_óÐ%h	>%jåƒ%oQ'%dÓ-%`É·%[X%Y7%dÙ%dx%cŽ%[ì6%Wó%Wy'%X‡m%b±%h®f%e´W%b—è%^ÿ=%UÜê%["ê%^k%]5%Wx¸%Tԗ%P¼¦%UÈ%T.Z%Y`%[£%R‡"%\9Á%Uyž%PØ%Q™%h8%VRà%Q'%Mâ%J2%MdX%Pñ×%PÜ(%M#B%DA%C'%F»%G<%Nb%O( %I÷/%F½â%I£%Ĥ%JÜ%%M{¦%LWÜ%J†˜%DÇW%CÁH%F?%F)æ%He%C,­%8"q%2G%73r%:}g%8æ§%2º'%2†%%/™%+,%)Éü%+wp%,b°%+í(%'O%%×U%#"o%&ºý%)Í%)¬%'œl%(BŽ%%ü5%(ÈÈ%)E%-%,¨y%(©Š%"g%$™%/ .%&
-%#Oß%"¸‹%#
A%$	%"mˆ%!ôD%! M%!è§% q%$/þ%!'T%"çÉ%#±Q%'ZÛ%2±%'m.%$&›%1Nc%$RŽ%&Öu%*yu%'w_%%¬v%%7Æ% è¾%#˼%'Ho%&—%$³é%!¨r%!Ñô%#!Ö%$
É%#¾Z%$âÿ%'µ%$Mê%$äB%#"p%#Òí%%O%%ä™%%+¥%$Ã2%%€%%'%$,%"¿­%"úÌ%#¹ª%!s¶%´"%D~% ;÷% /'% ßh%,³h%!*F% "¬%!bj%!4Ÿ%&"%z;% äc% }ü%#"%"ZÔ%"i'%#´%"¨³%!i'%-ï8%"µè%!•%$ÍQ%(—³%"½I%#Të%"‡a% MS%è%zƒ%ÉÁ%Ê%25%J%Ï%õ%WÎ%t6%)îú%%Ö÷%·ê%.%ù,%% ¥E% ‹y%N/%aw%Ê+%½}% &¢%"þŸ%–%  %[
%#6%#,‹%$xG%')
%%F‹% g%"Ã%$V
%)Øï%+´%*É­%$£¯%"°%#‡Y%#'%$RB%&›g%$Q%$%&,Q%$Ša%S% lê%/j% Šñ%%˜é%(A7%*Óº%,û%(–Á%%"Ÿ%!¿k%$֓%(ٟ%)¸%+Œd%,î»%+™/%.÷¯%(3ý%%øk%"œZ%'4³%,¶Ù%+;%%¶'%áL%ô.%cŒ%![]%ñ>%t%Õ%î7%Ó¾%ã%q	%A°%W%Pƒ%•µ%%Âö%ù'%!‡ %0Y{%!C¬%²%$y³%0§3%1ƒ'%-@À%$4"%0†%^%àu%#k%&ý%(º%$R×%ý%} %Ì+%Q=%"ÜZ% ó%$Ð%"`T%$ V%%(=%)EN%0y"%'‹%@uæ%?ì8%?éó%4'º%*âï%)OÎ%)Õ°%2¸]%8w%;P%4žè%+ŸÈ%)jÕ%*Ý,%7L%>Íq%:1%0hï%+}%0æ%.—¨%.š~%*ëŒ%+=h%*°C%(ø—%(3|%+?c%,#%.C]%-É %.àR%-æ´%.vŠ%1P%0Eâ%,t%."H%5ÌY%VËß%Zû¾%Fn%7X%5øÇ%2+Î%2¤ý%1L%%4Kü%;%8š—%6ƒR%7'J%3þ‡%5ÝÂ%7Š%9‰q%;S%>؅%=Ñà%;ßk%8n	%7›¯%8Ý9%;'%=%Gˆ4%DCP%B°ø%9€U%C5%BRw%Fd%Eß_%@Æ÷%7rŒ%7wÁ%9þ³%=à%=²œ%ER€%[âŒ%L‰m%G<[%>Æ6%9½I%=:L%@d¸%D~þ%A°â%[hž%AyÎ%:¶%;`½%?³ð%9;ä%@<Ÿ%B¾I%D†%@K%Cà%?€ø%>>Þ%?kŽ%>Ց%:ì)%8½ç%;_¨%Eô¯%=‰%:žL%=¤ð%@à¥%;â¤%8؅%7á\%8%%9·%;R±%=Ô%Ay˜%?°Ô%=%$%Cdå%:!ˆ%?²n%E%G¯%C&%Bƒ%CõQ%D?Y%C[%EŠ•%E•%@ðÿ%CPE%F+½%I½Ä%FöM%B¹Ê%Fƒ%K"%JØ%L1Ú%Mü%MË%QþX%ZR%XûÐ%boM%qŒ%m
%f'n%n¹%yí0%l
Ù%`ûÑ%m7Ë%wsk%|t
%€E`%ˆ\¦%–R%Š5¹%gز%cxV%wñÄ%‰ð%ˆZ¤%{þO%j,x%L¸k%T= %R%K¿N%AùÞ%K³%bª¨%OÞ*%;H@%8¨ç%/nÈ%3öö%4 é%5ð¥%+¾%)§ó%/ %@Ëg%=$Î%-Z-%*g±%-ùV%7g%Oˆ%V_X%=Å+%*ª#%5%To'%]!%=º]%*¯Ú%'ëÚ%3tô%FðV%GQƒ%Cóä%2Q%-G‡%6Q%;°ó%5f[%3£%>Ö%CM%:"Á%22R%.‡4%8×b%?a%IŠ%Qôö%7%"–n%#¨¥%$èÃ%0·¦%CKÂ%BCú%8)©%1s&%2Ž{%2Ì©%0Æ=%,D´%'`à%,'1%7‰ˆ%=ëL%,Yç%/¬5%1^%/…R%.&%8h%5Z%+b¤%#½¦% >ˆ%&á`%0à•%)¢m%*J%&ðY%5%-ל%%æ°%Ãd%!Ö%ͤ%$':%2Æ%'´%Rë%ZG%$%(9À%&t}%¤3%æR%B7%t"%0¨%Ñ%h%¡€%ô%dÒ%ú%;#%lC%¿Œ%\›%¥%«0%&¹@%Å$%ã%E"%‡%qþ%!%(Ç%C1%<ò%w%"%
:%k%ØÈ%
%>E%/%±_%Y%ëê%
pº%!%Û%Y€% Å%qÜ%õ%õ%§N%Ñè%)×%•% %öŠ%Ú_%¼ò%äï%
xô%:'%ą%
x·%h*%9%
Ÿª%þÐ%%
ªv%
ø%
ùç%³¸%
ÛV%›È%œ{%5%ÀJ%:¸%ÓÔ%
Æ%æ:%Ø%Ì %@7%	w¬%¦ù%9B%ßf%ö¯%J1%úã%Ìô%Æ%''%Ìr%k¤%æV%-+%©C%ÊÃ%}%Žè%g2%UË$ùƒ$ð$ö÷þ$å¿æ$۞$ÚÇ$Þª2$Ûjù$×wn$á¯ý$Ú0r$×´j$ބø$梎$äL$èM°$ï[$ïóA$ð=À$ñof$õ|E$ù²»$ô °$íÚï$í¨ü$ö²P$û™|$í°_$àKé$ßH'$ç‡$ílq$ìs:$æš$ä®ó$âBø$÷[{$ä†È$èM$ñk$ñ ã$íœ/$è^Í$í.i$òÉ$óÂö$ìԋ$íè´$ðø]$î%e$ó Þ$éj´$ãÀä$ça$ðü%³5$ò°^$è#9$Úâ$؀ç$Þ×Ý$å$´$ãUY$èÞÖ$íg5%
Ì÷$ë¦B$òçe$òØY$ôŠÎ$ôo:$óNÔ$éþh$ìÂ*$ïÐß$öà­$ü¬]$ûUø$õF$òI$é]¥$èXu$䃶$ëšc$ôz+$øLG$ô
Î$õ‰$ì$à"$à}I$êFÒ$ëËv$æ`$ë£Í$ño$ìM¹$è6ò$攕$ìTT$ûJŠ%ÔJ%¢§%ò¤$õß^$ì^"$æb$ãøb$æé%¤$íd¼$í‡à$ìžl$ìfš$íÝi$ó Ÿ$ñ1½$ë $á8I$ßü$ß&¹$ä
t%!^$ë¼à$éëƒ$ï´Ò%È.%'À%Ø/$ø
š$ê±$èÙf$åú³$穅$â±á$ÛN¬$Õúr$áET$냜$ê4%$âù³$ޛú$Ýõ¦$Ü–$âú¢$ð3$ê$æ›$ä:W$äŽ$âD$ä
»$è«$æÐH$æãm$ì@k$ã‹E$âè$àÒ}$Þâ $ç7|$ôR"$ò€$æÊ$Þɏ$ßWR$ܘ
$âž$â=$àL$âGb$çù$íµ—$ðÙ$ï#$ójŒ$üÅ$ÿ•$ñó'$æl1$âCL$él$ëà$ì‡ó$éX.$ë™_$é{$$ôKÎ$óþ|$õÕâ%àV$èg$ÿ7Ã%Û¦%¨$ó±i$âOý$æ9b$õMi$ö®Å$õÀ$ôŽ$öô$ó…$øjè%%·$$ÿð$ö($ïëw$ñ$éÇ$ü`*$é-$ëa.$é*X$éÐã$ðâ?$ó`$ò*'$ô\ð$ñw‰$ílh$ê""$ò1$ñîß$ïz<$ìÛÖ$èëi$$èµ$é­Å$ñ5Â$ýA
%'@$ö+Ã$óþå$ñŠ$îNs$ðÙ$ìN†$çE…$îØ>$îÁ­$çþÿ$楉$ãée$ç$ê7è$è¡?$ëN$ì±$샼$ì$ë·ÿ$ç $éRÅ$ê$ï81$íjà$ëJ$ëéˆ$ëì4$å‹Ö$ê-à$ï"³$ð¶$ë˜$ꄛ$ì$õ"$÷Èß$ó<Ï$÷ið$ú\B$þ£í$ùޝ$õ¡å$úÃF$õëÑ$ô•$í-	$ñÿÇ$ë¯Æ$êˆ$è¹¾$êP$ê֕$õMº$ô!E$ö$þÐ$þ^¯$ûAÒ$ùàô$÷y»$ïÖf$òÜ÷$îå_$ñ²$õ‡$ô‰Q$ôÒ$ôˆx$ôz$÷ö$ðóé$ò% $öó¿$õyé$ï[$òY'$ùUÀ%pN$þAI$þ¦]$þ"$÷{¬$÷QI$ûø=$ý†c%L"$þ—%<*%Qå$ùŽþ$ø«'$ù!$þø÷$úÖÂ$õH$ñÂj$ó'8$ö=w$ûðK$ý<$ýȊ%cÕ%¨:$ÿîP%=h%á%TW$ü™-$ü,¶%OŸ%cä%ÉÇ%†d%'T%;1$þU$üst%^$%%#û%Úó%r%Ãò%	º%Ë%Uf%‡%G%ò—%‰­%Ym%ç%')%ž%Æ%('P%²%ðö%'C%`z%56%<ü%m]%Óë%Ž3%	™c%vÿ%ö%¬H%éã%(G%
–³%	.¢%ìÁ%åŸ%
/B%z¦%¡%
t%§y%
óH%Ú{%Þï%8ÿ%¹÷%À%
8%²¨%ü"%˜%%oÇ%
xó%»ƒ%
Þ°%vö%ßÉ%
²%c%²8%
RW%ëÞ%#ì%®¬%'°%
–%ٓ%K†%W(%ôY%
L¯%TŸ%ñ†%¯{%OP%l.%ŠM%Þ9%
Y%	d:%¬–%
¡õ%—É%x|%&r%%‡%2Ã%¹%2¿%^>%u³%=S%Ð%HË%Ìa%'^%3%û%K©%À€%$î%.¤»%$±C% +3%Vf%†%#Ï%.W'%,«Ú%%*%Zb%4š$%Hë%IO%<Uå%0ã­%'™%sª%m%*ž¦%,é†%:d%@N%>ðï%0ó%1»P%9@0%3Ï%)L7%*…%3%9‹Þ%HÁ<%`ÏÔ%q¥½%j¦Â%Lc?%5Ç'%D½ü%[@/%GZÄ%0y^%.ô^$çd´%/'%hD%QÍ%]%N$ô†ç$ãÝÔ$ë§%q%)Æ$ôl$î‡À$ò½$ý
¦%öÿ%M
$÷ä$à'¡$Ôæ$ÓX×$Ïí8$Í P$׳$å}$á8$åãñ$øœo%ÃÞ%¡»%)}%[gû%D9%cQ$ö4&$ð°Ð$àǝ$Ì
Ù$Ê»x$Ê٘$É&¹$À¯$¹MÜ$´SG$µ|]$³æH$Á

$Æ?$ë$²a$­7$µy$Å=¬$ÌçÑ$ÊÑ\$ÄN$'^$ƽÝ$ÐK•$቏$çÔÓ$è0£$æ'G$âß8$Ýüh$Ô¸#$Øf¸$é"$óÃd$ïs{$èó®$Þ¾P$σ$ÉXÍ$ίò$ÑÇY$Ú¾8$é‡ã$äËk$ϲ$Çò$ÐËð$Ñl$ÉÚ¹$;y$㇖$ÞÈâ$Ïo^$¡$Æs'$Ö>I$Û~³$ÎNL$ô·$¿B!$ÆuÑ$ËåL$Ä6È$ƼF$½íà$À5$ÁŒ‹$Áð›$»ó*$»ò$Áz.$Ãñ$¸"°$²ô¸$¶Z$¿á$»t$³V0$°.G$·ßq$¼ˆ$¸‰Û$²ßŸ$³®,$·
?$¹Ûe$²ƒ"$¬i$°Ÿ)$»ÿ$º³$³žf$¯\T$³Çé$·Ò/$¸@T$²ÜÖ$±«8$³"$¶·E$¶›V$©†$œõ¯$Ž³Ã$™€$¨™â$®4$³‰™$´ÓÃ$¶{x$³ê¦$±ë$²ì$³ Â$³dd$³t¸$³ar$Æýû$µ"Þ$±}$«$©i$¹Šw$¨£´$¥É$¡"t$œ¥Ë$'OÃ$~?R$(^$u$œo,$¢e$¥Óˆ$§èQ$§n$¤ß…$§Ð¼$©'Ê$¨b¾$©Rš$­Sô$®|Ã$¬4$¥üo$¢$N$£T$¤ä$¢Ù$§Žê$¬Ðr$«»_$¥­º$¢Çs$£aM$£i‰$¥È$§;k$£Å8$¦[f$¨cï$µã$žl$˜±$ž€é$¡S!$¤Ýz$¥ŠD$£1ô$¡VP$¢'¦$¤™ˆ$¥|$¤µž$¢"Ü$¡q"$£,­$¥3¿$¢¬$œ¸0$œ¡$¦
-$ª$=$©O$¥l$¡ÉÆ$›Œ$™i$šÕï$˜æg$'ž³$P§$'ª"$˜@$tû$™-È$•Á}$•h$–åa$—³É$˜R$™V÷$– Õ$˜$–ì\$˜ð$šì*$¡"$¯G¨$°"‰$§‹1$Ÿ†$šž$š?¼$œü'$ž~ê$*M$žrÜ$']$œs$œÑÅ$Ÿ;$žõø$šÆ$œq$ŸGÊ$™š‹$Åö$¢æ$£c$œ»Í$—w;$—Ô$˜Ú~$¥Úº$£4}$¡"Î$ WÊ$IÅ$›¸y$"$¢kÌ$£$ d$¤ô5$£ÓC$¡'$O?$›½ô$'Á$žä¤$ŸÍå$ž?·$Ÿ,Ê$¡"$¡&K$Ÿ$Ÿ¡"$¡9-$ å:$žÄI$Ÿ'
$ ¶$áì$š¶$šÿb$š:ð$®$ "Î$Ÿ¶]$¢zŠ$£q4$ Û/$ Ÿ[$Ÿqe$¡^$¢×u$¦üC$¤D$$¤¾
$¡l$£%$ WÍ$ÏÝ$Ÿçk$¥;E$¥pÞ$ŸB)$­—ù$œR$œ$œi¼$ ""$ Ñ$ž*O$žè—$¢ÈÍ$›­:$œÌu$ž½-$œ:@$š/u$š=$›M$™kM$œB"$ž°$œæj$›y÷$©ƒ$œÆž$žM$ä,$â}$™¶‰$šï‰$œ$ÛŒ$šXñ$"R¨$•Ì$šoÔ$™´Ý$—cL$˜OØ$œÏ$žñâ$›6$˜ˆ$˜°í$˜¥Q$'Þ$"ý2$…‹ã$'Wö$˜W+$šÕÆ$ž/¨$ òz$£l$¡‰$œmÉ$Ÿ¹T$Ÿ©è$ŸÒƒ$žv¦$¡'¬$ªü$îe$Ü	$ÇJæ$ŸHä$œC$œX9$ßb$›BÞ$›š\$—Ù$•1s$‰Áî$yu$©|$F~$¦°š$™-`$¢¿$œ4i$™‹$£A¬$š•^$žB
$œ€Ò$œ é$šk $œP$ž#$$›{†$™æ<$ >	$ŸÍÔ$Ÿ q$›DÌ$›ž¦$œÈ"$¯ãz$ Û$¤=$£¼‹$¥'æ$£¦Z$¡Ïï$£xµ$¶ET$¥š·$¤d$¥ü$¤¬$¡}e$¡ï¥$¢¶þ$¥8½$¥øB$×_å$¥—¤$¦µZ$£Í`$¥°E$§¡†$¬qÞ$µEÇ$½æˆ$º4?$´A>$«Úy$¦ÐÆ$¢P¤$¡ƒ$¡Æö$¥Aa$¤ª¼$¥æb$£+$¥öO$¥U@$¢ža$¡ý$£ú¨$¢!è$¡¾]$¤¿$¦/<$¡tâ$¤«¦$¨¯ó$«%¸$¡Ø=$¢‰G$¥$£õ$¤J÷$¤ï$ž'"$Ÿ#Ø$¢$¥°ê$¥'_$§Ç'$¥ÎP$¡*ˆ$ ‰)$ Ú$ <œ$¡R
$¡Y$ ‡À$¢q—$¡†$ŸÑ$ ˆU$Ÿ­^$¢$ª$Ÿ2Z$¦H$žU]$†©$×I$¢`D$¡($¤'Ë$¡!ç$«µª$i0$Ÿ¨,$ "$§IË$¦h$$¥6O$¥U‹$¥>L$¢Ú$¢á.$¥å$¦d$£å•$§lz$¤—$£D}$¦ˆ¦$¤$¥­Í$¤–'$¢'ø$¦<×$¦øK$£®$£Ñô$¤eÐ$¤zù$¦5N$¥(!$¨QK$¥&§$¦¢Ù$¦IW$¹¼}$¦À7$©µ$§âó$¦dÊ$¦Ì…$§qó$¦Ù($©B¼$«ô}$«)ó$¤y)$¦a/$§Fÿ$ªÂµ$®µó$³Ñ$¦ô8$¦ò®$©‰I$©ºA$¨
Q$©#$­Œx$­½:$ªoØ$ª/ó$ª½G$®($°i®$®ø¿$ª¤0$®ÇX$®4$­Ì8$¬Ê$¯(ñ$¨àr$¨bA$¨¥$« ë$«b´$»åT$¬³»$ªiX$ÂA?$³Ç9$°·À$°º/$¬èÞ$­Vn$­«($­±$«$º$±+L$´3á$´í$­>B$®ç°$°%:$¸‰c$½±Ö$¸[f$·
 $¸ä$¸¨E$¶cg$²F $±Ÿ$±¹¿$´†¥$¶kÐ$¶gò$µT²$½A$¼ê
$·f$µ·%$·d($·§b$´Ðç$±Í$°¦j$³jn$´ª´$µ‡$¸.ã$µar$´áR$·§™$ºó¯$¼í»$üû$ÀöÖ$º÷õ$²åö$³v!$¶d$»$ÀT$×u$ÄF$Àwˆ$·O$²Á$´OR$»¢9$½Œ2$Å*$¸ái$­NA$¯šÃ$£Àp$¤†û$®µ¯$²b;$®À1$©)Ó$±£$¯%$°N$³u»$°HE$¯®$´ëe$¯j$­š›$¹Â$¿OÄ$·«–$²‡§$²©Æ$µrv$ª9\$¥·ª$§!$©1$§Vm$­ùx$ó¹$ÒȄ$ÌÞd$¹'[$²9¡$ÀR&$¿Ì#$ƚž$É|o$¿Üü$½ËF$ã]"%Þ%]$õ²G$êT‡$Ü\þ$Ï¥Î$Ð}î$ò¾`%^¡%Žˆ$÷jõ%)¸%ê`%Uœ$ò¡í%fà%0%"u£%š%Û©%DŸ9%šM5%À%•;(%Y¬‡%mi×%Kâ%#‰%$=#%Y/%gÞÈ%fws%aSŠ%b»%w%|7›%®ôë%ÐçÚ%•‰%"À%Ķº&6£G&Jw¦&­ß'Qï	'_fZ&Ö~:%þN%a*%PN%‡¤ô&Pã&…æm&'Óc&=€é%þwS%"½Ý%]Á‹%RI9%†õu%´fü&},&•BZ&¶:÷&›Áf&D=G%ÁǼ%€œŽ%'Ãé%¼ãŸ%¶ÄÕ%Þޚ&C& ¤^%ÐÆR%Ô¤%ÝaÞ%¢Ÿ
%z"Ý%yÄ%b"q%>k…%>ýÆ%h`p%vRN%PÅg%R\%7xA%Wíl%Uáo%|! %"¿%U`‰%‹"%Fv%"Ï<%廜%²%Pæ#%.û5%'dë&? H&ø~&Âj(&ç%rû%Ã%c&G¦Ž&á/&ÝÆB&YÕO&
M&‰Ã%Æëq%žìš%Ý،&+\&ô5%§5f%Ž(»%~8¬%U=¢%2·¦%Mö]%Ó=&xôy&ã™%‰T)%)d%ã%.ñ%DŒÒ%*±‡%-×%4´%!¢–%&`%ˆ3F&·¬&TÄÊ%îä¼%V9Z%-ò%>Ñ/%Kb»%¥è&%äü&«ñØ&¾:â&a5&	"Õ&7òq%븷%…'%?é¸%;%·Ê%!³ç%h×%%ź%v&¢%ñÄ& ^v&ŽŠe&¼ËÅ&†B³&:Â&&:ò%ž4H%7m+%ò{%$aÊ%7Ö«%3ÒS%Rӊ%™Èð%ÌFÈ&|c&$Š—%ÄÛN%>Õ±% `%>¿$ë{P%dŠ %;…$áSV$Ÿj$µ6ë% %GÂ% Š!$ÓxÍ$¬Ì'$©~™$¡ö$›"$¡yt$•€Ì$ˆÔŒ$È$Á`Ï$û‰w%†$é`$¹âl$'Ö	$€$…$'‰$‰•I$\#$ˆÎM$"nd$Ìfø%þû$øF$»wV$ž.$"°$^#$†‡¥${:†$µÎ$'Øþ$£ÿÆ$ªøz$šÇ¼$ƒèÈ${"Ö$ˆh&$'Öï$‰­$s9$tší$‡÷¼$'SÄ$µ$– $†D$r+Ô$tëç$l¸°$hfw$†-$¨½É$±mŽ$¬çu$ª«$'÷8$u"œ$~á¸$‹ª$''K$‡G¸$‰¡ì$"ž¥$"³à$ƒ]'$‡ÁÊ$ªSp$·|$",¸$u¨$Ž[$†'@${]M$r¿$xõ$~BF$ƒ<U$€P±$s9c$5Ñ$…ƒs$uÔÓ$h$¿$hOA$e‰N$":Ì$°³®$´¡Ÿ$ie$uM‰$jò¿$]©£$MCU$Vƒ$[âé$Y<_$d'à$…j'$¤Æj$±Ê©$¢êB$"˜$‹,«$~V«$nçÃ$eÛ¡$VB$O¶7$SY$d)š$y¨$sà¸$b!$]p$Ufú$[Î9$Yß}$[œB$Wè$TËæ$S¯$YÙÒ$vbJ$ƒE}$l~$bßí$^ãž$Tbö$Y²$lÁç$€ì]$"rw$b
~$UJ$cµê$r"à$qÔ'$ù$Üu$€©Ï$tº«$p–¢$Soâ$M)$U­†$ss1$"+Ÿ$€‡Ô$Š'$àÜ$|ƒO$ij¥$u¿D$~)%$mž5$oì!$z'¡$pr¥$PA$Kt†$U¢4$c@°$^º $Z´Ò$aèÜ$cÿM$jÄ°$mÍN$…Å©$YOD$dï$i1¨$mm1$iؽ$U¤ñ$S3¹$T²4$Ppë$NÉ$W1*$O 
$R{$V€¦$Tè$MÙ$M÷×$QN	$^pß$cå$\¹¥$S
´$Sé~$[ªø$S¹û$HŽ>$N	¸$OàN$B¢F$A}~$K¦z$OF¡$J»$E€?$H|t$I=$G"ñ$Aι$@ù$E}F$DáS$C'r$G¥$D…r$Có$@ÓÔ$@³ø$Dg"$CZ¡$A`($Cäy$>jG$?ú‡$=ÜÈ$;3‹$<bP$<Šå$9L	$>jP$BªŒ$HÐ$H$I&Ž$L–$YZ$jde$W¹â$AK¨$J~$Kº"$Aœ-$=&þ$?ÍÕ$F%º$I,C$F$@X$:
e$;¢6$<}³$;{$:Ym$@•$?ë $=tÔ$:‡b$8ôâ$=Û¤$C-p$<Ñp$?E$@©$;í‡$2î€$09ª$0sÄ$2fÂ$AäÎ$IÃ$FVó$?Ì$>€ò$<ßY$>$@e-$>‰ú$@€ù$>¼Y$:û®$>N\$NK4$\1$LWŽ$;‰$;GÙ$<g$:¤ñ$8N$;Ôé$=ȟ$:û$:Â$FNª$E¼Š$?OO$;Â$=Š$=öR$=¸/$>m$=ã$:Oé$:aN$Qþ%$Xˆ$EéË$?''$<O¬$=$;l$<îÝ$<pÉ$='3$<÷ß$?M$;Í$;ÿl$;mK$AL7$H@%$B͏$<Lv$@=X$7•ì$:?@$;u;$<?	$?—$LsÏ$Låî$<µK$9Uö$:µV$;"Ï$<¤ò$=—©$?²a$>rU$;«R$9Éd$:SQ$;¶a$>ïf$>eÝ$>¹$@7‰$?zÝ$<$=p!$>A$@»$A$Boª$>¦v$?dë$DúÕ$_K˜$@Š"$;«z$M­$<^$;Ð$=$?%ú$=JŽ$<Dõ$;,$;°þ$A/h$Jƒ6$HLH$=G[$>-$?6÷$A	]$>jÓ$>mÁ$BøŽ$C>Q$>ë®$AŒò$A)p$D›$K)G$Lß<$<£$:ZÇ$PK?$B'$@ðr$B¿$Baƒ$Bþk$>×^$Då®$@›+$BðJ$Aê®$BÓV$C†e$L'æ$H;£$D[$Fžú$Jòæ$IY†$GïÝ$GfJ$FôU$FÙ$E!4$C\ö$Dò$FUø$FýÝ$G*$E‡d$F •$GÑ\$Fµc$F§S$EÂ$W¾ü$P>å$IC{$E?J$Jé$`)ì$i²é$MÉ$F=½$OÏ$P–M$E¨4$B}¿$BA$Sú$J4&$I$CWs$CŽ•$Cu.$FêÃ$Jpþ$GZK$Cç$FÀ$HÅô$Jµi$E/ð$@ÞÄ$@8S$G'?$Dk`$Fˆ'$GÔ$Fýv$AÙ-$A#M$G¯ï$J$I`%$L`v$KÌ$K$$J=d$HAÁ$Lþ$$I[Â$I'$LÝo$Oú1$N°û$N9$Mo$N_–$cÃ4$oGB$WÊ·$Pv$RÙx$LIó$Hùf$Eń$F;$CHÒ$Ke½$MÓX$W`±$U]$PHÃ$S^$T'$Mi$J%Œ$Gý$IM‡$Cøº$V
$D¶m$TSv$t-Ô$WÖ$Gù$Kž$I'–$H¼£$GöM$Fa$EÇB$HÉ$HwÄ$P©¢$P4$SO$K÷Ï$Iƒ$PÝÿ$Pü$T\5$MÖÛ$Ièõ$NÈ9$GŽB$V§$XòU$OÜ$^"Ü$_Œ™$OÕî$MŠ$LKY$Mf¡$Fûz$=ôB$AÕö$Hy>$GáD$I«…$F]b$KÊ«$Ljj$Fòû$EôÒ$K›ƒ$IšŽ$JßT$J $Pã$PKè$NrI$Ntè$OG	$PM$PÊ:$S"$[¢2$W-|$M¼V$M–P$N$OK¬$NVÁ$Oâ>$R#m$T'‡$V]%$PR³$Q<u$L— $P##$MÌ«$NO$W®$Sôk$Wü$XÂM$Sû6$YNª$`h$Vp$$S'5$YÙ$Z0À$X×r$U•Ë$TFâ$X	·$\+ñ$r´&$[ÉÏ$Uðõ$\ôÒ$Z~$aâ$]iØ$e(V$Wâ$Q"E$T#{$VZá$XÇ$Wl$Y.µ$\]ù$RÁ~$PҒ$NŒv$TÀ$Xáÿ$ZV´$ZÔq$[¤û$UÔ$Vý$W?À$V|$U¾ã$Vý°$R'Ô$`Çt$N¾$Q"$U±®$W·$VpË$ZŒq$Vµ¦$Vœ³$W-¿$[Xs$`ñú$g—v$hq$bµ³$[¸Ž$WÆ$U.X$`w\$Rxù$g $€Kì$o¯P$\0È$["$hÇÃ$hy$`(ñ$]v%$ZGÌ$Z/$]6)$]–:$Y{ê$Wé$WîÈ$]é5$]üí$\šV$Zaº$ZòÌ$[åÀ$\²$\Z˜$\¦$\$^I$`/§$_dP$]°î$b[Ý$bÎ$]éO$[sw$g'a$cvV$c½Y$j±$qßÝ$jim$_Û$Zs¸$^e¦$gp=$fã$a}Ü$_­$dô$cs§$aÒ$_ü$Z"[$\ƒø$t\è$Hy$o\¤$iÛ±$j²"$ikT$bì'$`Íþ$xˆe$fáÞ$bT$bt$cŠ$oSê$k]¼$e¶$f×û$g>¦$bmÆ$c¸$hºe$jj$f÷
$gtà$f·­$kÉ$~ô¨$ƒ,$g,¾$aíc$gNÑ$oòc$lD£$r'#$kPD$d†$eu@$hPŽ$i£ö$h<Õ$j¾6$mv¬$iùÜ$lyS$l0v$lÎÑ$g¦$fɞ$i$j¾Ž$km^$p‡Ë$l'Ý$gÞ+$m<G$}MÇ$tՕ$kÔ_$lGÑ$kWÕ$gFz$eÀ
$c‡å$iKÝ$m>$i4$h% $m3ø$iù&$b²$aj"$`†e$]ÊÒ$_ˆŠ$b§-$i"Z$p¨€$ygÃ$x]Y$€Fd$…"æ$€}Ÿ$p?÷$lUž$i ¹$o˸$~²$v	$l2u$l^˜$h]—$e²Þ$d$ô$e'^$n›Ä$qÖï$n‡«$m]+$i&z$f†‡$h‰$$pmŒ$pÕ¥$ljÍ$iŒc$tDË$"pf$Œj$‡£$qy2$ghÌ$h^($j$t$j-À$k`P$l¦û$k_Ú$gî€$hƒi$pU¸$v+á$xªÅ$q<#$u¥ä$wmŸ$nC·$e³È$iP÷$oò$tB$wGT$tf*$pß~$o³$n"Ê$uÆ$ñ$ƒ¨'$oí
$s$g$~m$ƒ6·$€ôú$wgÜ$q½$l	 $nŒ3$w™$~ÕE$se$uwï$iP$ià$x³$r+Ñ$möN$uÃù$w¾Í$oe$n·Ú$mžu$rØQ$|"'$zã0$o+$o!$u#\$zь$€…$y6v$nö•$osÇ$l=`$tm$uÞí${ñq$yûŸ$sŠ$ug,$|y$zT$yM,$wÖg${)$}8
$t¢ù$†Ç$›^A$œÊ$—b'$Tñ$‡úb$}¹$w´$saœ$sÊæ$wµ$~®ª$…¯$"žD$˜õ$'"k$y¿ª$vƒÏ$wŸ$w&Ž$s³ $|%é$‡0ã$ŽH†$…£Ò$~â˜${_$ƒ$†ºf$‰îK$xÒX$~ÁÇ$~åã$'ï"$Œ!"$Žðu$…q3${$~Ī$‡Z$'÷$€¹$…۝$€óƒ$€\õ$~éÅ$s)$ˆ½¨$‹á$œÿ$$™ïÝ$/$ˆ|/$…`k$†$‰:$‡FI$'¨õ$ŒÊL$"p$ùz$×«$':ÿ$z7$±$')œ$ã$‹4ò$Ž:+$ðB$'Í$™Vñ$—¤$'G|$‹I§$Œð$ŽžÑ$"0r$''$h$˜­$–O$"rŽ$"R$»$ý$±ï)$¿ùã$ȼ³$Í6õ$ä5:$ÁH%$³'¥$ºßÂ$°åá$¦($ª\ò$¦Ü"$œ'$—x¦$–³Å$²c=$ê&W%Ž†$ïäÈ$¾Ðå$³?c$¨‡™$œ¼$£7l$¤$ á$§¦Ü$Òáê$ü¬£$úÝä$âŸ|$åt.$õôû%
Œ$ûdÃ$Ã$¥‡kÀÀ%?RL%
¦b$¾êó$r©$Dð¥$8ë}$iÿ$ŸÊB$š½¬$v71$B²$B$'hÜ$št$«ŒE$'$\õF$T…Ö$d³¾$F"Ü$5á)$#'L$*¼$qî®$΋$É}Õ$©Ëá$™¼é$·°—$¬ $$§Uö$"ì–$u¦C$?"$ öf$%ÊB$+ñZ$AYÏ$"fw$®s£$óå´%	Í%è="%ÝS#%r¹C$á|È$‰$¿–J$ïÿ$$¿î($œ^K$À%ü%oŸ%­T×%¡Ò\%qÌS%ÌP$ˆ1($H˜ª$HS£$CöÑ$SÁ$"W<$¯í'$ƹ$°«$°Æñ%
Cn%48€%­¶$ÄÜ:${Ì[$šÀN$¨Ós$"ZF$FMn$5$Ç$_ýç%"¨%eÊ%tX$%e8$ë•$#Œ$ôÍ$Hæí$‰Š${õ^$\£1$6$ `&$fæÀ$tí~$gîS$q'$KMR$5'Á$>o.$YSö$]¦ð$?\H$Mñ$*É$Ãö$.ÊÐ$#JÀ$ÆÒ$ö$òy$'—"$,ê$'™•$(N7$/?i$Hò`$<;¶$)îi$%ۊ$!
Ù$:$
Àm$$@$äÒ$(Dž$ëO$
*ê#ö]#÷ó$	sa$cô$5$Æ6$aÑ$	É$';$^|#ô{"$*$ÿÛ$ƒ‰$íö$/I²$&#g$.#ø$/³$.uS$$Üg$(Š$.}Ó$,˜$*'R$zØ$
C<$sú$†$Ѿ$Û($Ä1$>Ö$ؼ$šA$R$	¼—$,#$¡$çµ$ϲ$	NÅ#÷J‹#öó#þú\$â×$³V#þ¦g#úÔü#óL#ë܆#é
#ê[#æØ#ê K#ޜu#ÍÜ#ÒpÍ#ÛxI#ÌlB#ºc#¾¼K#Þ<Ý#æBÅ#ڛ#Ð ±#ͧ#Ïm#Ò-¹#Í·Ñ#ÓæŒ#؞ÿ#ם,#Ð/ß#Ðc¿#Ӛ#Ë^ä#Éð#Ìõÿ#̜#Փu#Ü­#ÖmØ#ÎÉy#ÌÕ½#ÊGö#ÄSK#Ǜ'#ÑE#Õ í#Ô9ß#Ôùç#×ë»#ÞAx#ì«Å#ôãh#õ
#þ|å$–$"^$NB$(þ*$=$2Üi$:¨$?%v$IŒ$BßI$<0$@ù$Bw4$;(Ú$2¿õ$&~f$
-$
ºñ$LU#ý\$:z$"
$é?$ þ$Ù4$å<$!ÇH$™l$‰${ÿ$©`$»\$L+$d"$
êå$ $
â$N"$ƒ#ü0#ñtÃ#ï›
$#õx"#ìºÅ#è"Q#åEn#åš#âC0#Ü/ä#×5È#κé#Ôõä#å-¡#ö #Õ£ª#Ð[ç#Çq#ÍÄ#Î	n#Éí#Ì0)#Õ
#Ôâ#Ó(U#֜Â#ÞÊ¡#Ö§Å#Ê=-#Ä{§#ÆX#Ðt##Î.ó#ΗÛ#Ïþ #ÌÆ#Ì÷#Ïw®#Þûš#ä5I#ÓSm#Ï*_#Ԁr#Ôܔ#Ìl5#ÆÏ~#ÄÿÁ#ÆÎf#Éîd#Ï«Ž#ÕÂé#ÙíQ#ãõ#â|§#ßz#ä§ð#÷Æ¥#ê#ò}r#î|#îæà#õOç#ø¦
#ñԎ#è‡#í¯}$Ó$ #ýj"#ó›#ëWÝ#æ‡Ð#ßû#ÖF°#Ú.[#Ø 4#ØÓ#ß #ââi#ãˆ#úzó#ãö3#áe/#ãÝÊ#å˜Î#ç(#è\´#çe'#áAT#äK#æ¹é#ޓí#Þ©+#å!T#æŒ$#à''#×íF#á©á#æp¤#×s#Ó^T#Ö#Ó©:#ÒNc#՝a#Ðf7#Ñoþ#ÐeD#ώ#̧#ÌIÃ#ÍÚ]#ÎGN#̲ì#ËkL#Ìج#ÚÓW#͸_#Ï"#Λ##Λ7#Îñ5#Ñ©þ#Ñ-Y#Îa$#Ëçb#ÎDŸ#Ͷ^#Ìï6#ʖ*#ͪ#ԟý#ÖYú#Ðñp#ÌòO#ÓJ#ÑêR#ËO\#ÊJ;#ÉĽ#Ë0ö#ÊÁ#ÊP;#ɜi#Ë¥}#̽×#ÐAÔ#Í;Ï#Ë*#Ìۅ#Ðò#Ñ|#ÍQ#Ëh¨#Îë#Ì|#Í^@#ÌÔ#Ê(#ËïQ#ц·#Ò.1#ќÂ#͌²#Ë¥#Ê´†#Ð(j#Ñ:ê#ÓÂ;#Ԓ#Ñü†#Ê´À#̶#Î5¨#ÑÚi#ÑYM#ÒPe#ÑÚ#Ò7ë#б#×&r#Ò?#Ïô«#Ï·#ÏKO#ÍӋ#б#ÖR#Ï«l#Ïîd#Ðéì#Ô-Å#Ò!'#ÐÀ7#Ú#ÙQ+#ÒÓ®#Ïl'#Ñž#Òmý#ÐP2#Í6#ε*#âò¼#Ïk®#Ð7#ÑÉ0#Ôø#Ôí˜#Ñ÷P#Òÿ¿#Òy­#Ñ«"#Ïü*#ÓÖl#Ô¶Ì#Óz•#ÐÌÃ#Ò#ѕ¸#ÏÒÿ#οU#Óiô#ÒõŒ#Ðۑ#Ñ[´#Ót#Ñ·#ω9#л#ÕN#Ö?j#Ö#Ôî4#Õî²#Õ¸x#Ö?#Ԁ3#Ô®~#Ó²P#ÒÀ#Ö2Ý#ãD+#â4#Û#Ø&Ê#×G#Øǎ#ÙË£#ٗó#ؗ+#×ë*#ÕÛy#ÔzD#֏·#ØEe#ÚE´#ñÕY#Ü}0#ØK%#Øå #ÖDÃ#ÙZ°#ÝÔ9#Ú¬#ׄë#Õç?#ØLÌ#܅t#Ü(Q#ۇÊ#Ú£°#؞Û#ÙfŠ#Ú«'#Ú##Ù°q#Ûç#Ûîs#Ûa"#Ú²ð#ÙìW#Ú#Úíw#وV#ÚA
#Üõ#Ú#Ûе#܂«#Ú®ô#×à#ِÐ#Ú¦˜#Û³Œ#Ûz#Ü|#æ¤Ë#ãaH#Ûñ#Û×#ܶT#ÝgÃ#ܺÆ#Ý"Ç#Þ½#ÝT6#Ü~ð#Û^z#Û!9#ß~—#àüæ#Ûâ»#Üá#Ý*¤#Ü)#ÚbÃ#Ø{Ù#Û'ï#Û|#âª#Úȹ#ØÅ:#ÛN²#ߕ¶#籦#òr}#ä:"#ÝЍ#߸7#à[#â-³#å"#þã)#êc¤#êÈA#æFS#ä%#ã¼ê#á9#ß}@#ޝ5#à¦}#ëô²#â
7#Úø#ѕ#×s#îrV#é=‹#ÙÛÐ#ÔZE#ÒÁ>#æÎÚ#Þ?#Ý'¶#Þ\S#éÀ|#ìôÏ#â7š#ßîÊ#á/#ä!#ãá@#èC#â&±#ásÀ#ߤ•#à
¾#â]}#â¢X#áf®#â»w#â/#ãƒ*#áû¿#÷¼"#äœÎ#ät#ãïú#ìë¶#é&Š#çò#é(#æI#ä+¼#ãéU#â=#᠔#ßåR#á"4#䁄#í 
#ñn¦#ù=#èÝ#æ;¡#ætz#ãè]#åH<#ãêy#ã—#ãw#å#Ø#è¾#çnœ#æg»#äÀ#äòÄ#èN#êÌß#êDr#é¡P#îw#åöæ#çø#æ¶È#æJ?#ç_#éá²#ïC‹$xÈ#òji$?ë$ É#÷V×#ì¸#éR¬#è#朑#ìã#íÀi#êjÈ#ê‹Ü#íl"#íun#ë—Û#è‰Ç#÷RÞ#ïWE#î´#îRÃ#êôX#ç%%#éð$#ë#íç#ðHÃ#öõ)$$	ü7$Î#ïö0#ê‰#í‡!#ëEO#èÆ#çԛ#ü§¤#èÒ.#îÓ#õУ#öó#ñì}#ðå€#îÎV#ì
#íÈ)#ðê¹#î=#ìXj#뤔#í…þ#ð"C#ô*á#ù@#ùPø#òå‹#ñ˜w#ò3™#í@#ê[à#ê%†#î9#ñfQ#í8#î•}#ùxÄ#ù~#÷Õ#õÏ+#òö#óò´#ïÛ#ò‹8#ð1ð#ð¿0#ïiô#ðòÃ#ó{,#ø1Ù$2#úÌ}#ù}#ôȈ#õv|#óZü#ò=Ä#ñ)#âP‰#×H#Ûüî#âx#á¸æ#á÷#ߓø#åÎÉ#ìkQ#ìËA#îë#î½é#ðWM#ì¾#æ(#èP–#ìÈe#ñá©#õH"#ñýo#òû#ðþ#ë7Ý#éöÍ#ñV#îh#íÖó#êà©##ëtB#çx€#åÂ#è"›#åôM#å5#çx)#üBŠ#é£D#僬#æè4#èdÍ#÷{$©ÿ$YŠ$ö-$oï#ùÿc#ü}{#ú9Ô#ú0x#ô70#îEm#ôg#óK%#炿#ÙcÛ#Ôáô#ÝÄ #姂#ã"–#âÞ#áûv#ä0o#è®+#ì•à#éT-#å¾=#èn#æ¥t#ãWe#çxƒ#ë}[#êô›#îzM#î—v#퍢#ëÃ#ë,X#ë'ù#é##ìƒÃ#ëwP#íË#îz^#ìà¯$Lj#ø8]#ùT%$m#ó&	#ï.¦$Î|#øK#ôáŽ#ò#ò׌#ïê#òw#ý|­#þ‹‡#þF&$°€#ÿ¾Ž$	»$¦=$[z$Zš#ÿ÷—#ýsò#ÿ{K#úŦ#ö{#è¹#æVö#ëh>#øË=#ôô³#ﰟ#ïÆ#÷Ó±#ýÏI#ùXJ#îjâ#蘝#îVT#ï##î¸#ìêb#í#z#ï9í#ïáº#ó¦#ôå#ò?æ#ð§#õ	®#ýÊ#ÿEû#ó"b#øš#ù§Ç$5®$>Ã$o$¥3$Ld$FI$ñý#ýz"#øëê#ø4F#ø£Ç#únØ$Yœ$¨í$T%$k?$w#üP#øë#ú…|#þ—Q#ÿV'#ó™û#ïש#ÿ-´$C$Ó$"®#üL%#ûcI$m@#ÿ¾#ùLÎ#÷»:#ü¿Ê#ú:Ù#õ«Q#ùu#ùÍs$ÒÔ$
 7$~þ$
T#õݜ#ón#øÔà$–$ùZ#ûœ]#ûpŸ$û$Å$ð#û‹}#ót#÷#¬#ýù#ÿã#ûܒ#ôE˜#òL#ôàÔ#öù#þæ$
\ü$	Õ_$–å$
Ø$©>$eq$
Öß$ÿ($vÒ#÷ÿK$«ù$G_$b#ýQ4$æs#þÇ£#ÿ'L$
O©$M$ x$7È$
Ž$¯¯$s$¸õ#öñ¬$	j÷$<›$,n¾$ $*z

==> anc/LateM_Spectra/2M_2010+0634.fits <==
SIMPLE  =                    T / Written by IDL:  Fri Sep 27 16:18:45 2013      BITPIX  =                  -32 /Real*4 (floating point)                         NAXIS   =                    2 /                                                NAXIS1  =                 4165 /Number of positions along axis 1                NAXIS2  =                    3 /Number of positions along axis 2                EXTEND  =                    T /Extensions may be present                       ORIGIN  = 'Institute for Astronomy' /                                           TELESCOP= 'NASA IRTF'          /                                                INSTRUME= 'SPeX, IRTF Spectrograph' /                                           OBSERVER= 'Your_Name'          /                                                OBJECT  = '2MASS_20103539'     /                                                IRAFNAME= '2MASS_20103539_tellcor_merged' /                                     TIME_OBS= '15:13:22.479709'    / Average UT TIME OF ACQISTION ('hh:mm:ss.ss')   DATE_OBS= '2013-05-03'         / UT DATE OF ACQUISITION ('yyyy/mm/dd')          ITIME   =        120.000000000 / INTEGRATION TIME IN SECONDS                    CO_ADDS =                    1 / NUMBER OF INTEGRATIONS                         NDR     =                   32 / Number of Non-Destructive Reads                SLOWCNT =                   20 / Number of Slow Counts                          TABLE_MS=        512.452000000 / msec to clock out array                        ROTATOR =        107.850000000 / Rotator_Mechanical_Angle; pos=215700           POSANGLE=        324.300000000 / Average Sky_Position_Angle                     SLIT    = '0.3x15  '           / menu=2,pos=89000                               GRAT    = 'ShortXD '           / menu=0,pos=719950                              PLATE_SC=       0.150000000000 / PlateScale arcsec/pixel                        RA      = '+20:10:35.51 '      / Right Ascension                                DEC     = '+06:34:37.7 '       / Declination                                    HA      = '+00:30:45.051667'   / Average Hour Angle                             AIRMASS =        1.03616666667 / Average Air Mass                               EPOCH   =        2000.00000000 / Epoch                                          MODENAME= 'ShortXD '           / Spectroscopy mode                              FLAT    = 'flat164-168.fits'   / Flat field image                               NAPS    =                    1 / Number of apertures                            NORDERS =                    1 / Number of orders                               ORDERS  = '0       '           / Order numbers                                  START   =                    0 / Array column of first FITS array column        STOP    =                 4164 / Array column of last FITS array column         SLTH_PIX=        100.000000000 / Slit height in pixels                          SLTH_ARC=        15.0000000000 / Slit height in arcseconds                      SLTW_PIX=        2.00000000000 / Slit width in pixels                           SLTW_ARC=       0.300000000000 / Slit width in arcseconds                       APPOSO03= '3.67164 '           / Aperture positions (arcsec) for order 03       APPOSO04= '3.66313 '           / Aperture positions (arcsec) for order 04       APPOSO05= '3.65231 '           / Aperture positions (arcsec) for order 05       APPOSO06= '3.64094 '           / Aperture positions (arcsec) for order 06       APPOSO07= '3.62047 '           / Aperture positions (arcsec) for order 07       PSFRAD  =        1.80000000000 / Optimal extraction PSF radius in arcseconds    APRADIUS=        1.50000000000 / Aperture radius in arcseconds                  BGSTART =        2.00000000000 / Background start radius in arcseconds          BGWIDTH =        2.00000000000 / Background width in arcseconds                 BGORDER =        0.00000000000 / Background polynomial fit degree               WAVECAL = 'wavecal169-171.fits' / Wavecal file used for wavelength calibration  XUNITS  = 'um      '           / Units of the X axis                            YUNITS  = 'ergss-1cm-2A-1'     / Units of the Y axis                            XTITLE  = '!7k!5 (!7l!5m)'     / IDL X title                                    YTITLE  = '!5f!D!7k!N!5 (ergs s!E-1!N cm!E-2!N !5!sA!r!u!9 %!5!n!E-1!N)' / IDL YVERSION = 'v3.4    '           / Spextool version                               RES     =        2000.00000000 / Average spectral resolving power               DISPO03 =    0.000537513000000 / Dispersion (um pixel-1) for order 03           DISPO04 =    0.000403211000000 / Dispersion (um pixel-1) for order 04           DISPO05 =    0.000322740000000 / Dispersion (um pixel-1) for order 05           DISPO06 =    0.000269211000000 / Dispersion (um pixel-1) for order 06           DISPO07 =    0.000231102000000 / Dispersion (um pixel-1) for order 07           DAIRMASS=            0.0708333 / Average airmass difference between std and obj HISTORY The output FITS files contain a 3-D array of data consisting ofsets of  HISTORY  triplet arrays of data for each aperture and each order,where each tr  HISTORY iplet is composed of an array for the wavelength,an array for the flux  HISTORY , and an array for the error. The tripletsfor each aperture are stacke  HISTORY d behind one another, followed bythe triplets for the next order, etc.  HISTORY  If no orders have beenskipped or deslected in the extraction process,  HISTORY  the contents ofaperture Y in order X can be found as follows:lambda =  HISTORY array[*,0,( X - (smallest order number))*naps + (Y-1)], flux   =array[  HISTORY *,1,( X - (smallest order number))*naps + (Y-1)], error  =array[*,2,(   HISTORY X - (smallest order number))*naps + (Y-1)]  Forexample, for an SXD fil  HISTORY e with two apertures, the wavelengtharray for aperture 1 in order 3 is  HISTORY  located in array [*,0,0], theflux is in array [*,1,0] and the error i  HISTORY s in array [*,2,0]. Foraperture 2, the wavelength is in array [*,0,1],  HISTORY  the flux is inarray [*,1,1] and the error is in array [*,2,1]. For or  HISTORY der 4,the flux for aperture 1 is in array [*,1,2], while the flux fora  HISTORY perture 2 is in array [*,1,3]. For order 5, the fluxes for thetwo aper  HISTORY tures are in arrays [*,1,4] and [*,1,5], etc.  Thespectra have been co  HISTORY rrected for non-linearity.                                              HISTORY                                                                         HISTORY Xcombspec History                                                       HISTORY                                                                         HISTORY The spectra were combined using a Robust Weighted Mean.  The robust     HISTORY threshold was 8.00000.  The files spectra0158.fits, spectra0159.fits,   HISTORY spectra0160.fits, spectra0161.fits, spectra0162.fits,                   HISTORY spectra0163.fits were combined.    Aperture 01 Info: The scale          HISTORY factors were determined using order 04.  The scale factors are          HISTORY 0.943120, 1.01923, 1.00926, 1.00099, 0.973857, 1.03063.  The median     HISTORY RMS deviation in each order is 0.0585788, 0.0551171, 0.0586469,         HISTORY 0.0528127, 0.0438699.    The spectral shapes have been corrected.       HISTORY This spectrum was telluric corrected using the telluric correction      HISTORY spectra LSPM_J2010+0632_tellcor_tellspec.fits.  The telluric            HISTORY correction spectra for aperture 01 were shifted by -0.208101,           HISTORY -0.218902, -0.244165, -0.226277, -0.0865852 pixels.                     HISTORY                                                                         HISTORY Xmergeorders History                                                    HISTORY                                                                         HISTORY This merged spectrum was derived from aperture 01 of file               HISTORY 2MASS_20103539_tellcor.fits.  The scaled factors for orders 3, 4, 5,    HISTORY 6, 7 are 1.00000, 1.00000, 0.964065, 0.964785, 1.00315 respectively.    END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             ?Mä?MóU?N¤?Nó?N!B?N0?N?ß?NO-?N^{?NmÊ?N}?NŒf?N›³?N«?NºN?Nɜ?NØé?Nè6?N÷ƒ?OÏ?O?O%i?O4µ?OD?OSM?Ob™?Oqå?O1?O}?OŸÈ?O¯?O¾_?Oͪ?OÜõ?Oì@?OûŠ?P
Õ?P!?P)k?P8µ?PGÿ?PWI?Pf"?PuÝ?P…'?P"p?P£º?P³?PÂL?Pѕ?PàÞ?Pð'?Pÿo?Q¸?Q?Q-I?Q<'?QKÙ?Q[!?Qji?Qy°?Qˆø?Q˜??Q§‡?Q¶Î?QÆ?QÕ\?Qä¤?Qóë?R1?Rx?R!¾?R1?R@K?RO'?R^×?Rn?R}b?RŒ¨?R›í?R«3?Rºx?Rɽ?RÙ?RèG?R÷Œ?SÐ?S?S%Y?S4?SCâ?SS&?Sbj?Sq®?S€ñ?S5?SŸx?S®½?S¾?SÍC?S܆?SëÉ?Sû?T
O?T'?T(Ô?T8?TGX?TVš?TeÜ?Tu?T"`?T"¢?T¢ã?T²%?TÁf?TЧ?Tßé?Tï*?Tþk?U
«?Uì?U,-?U;m?UJ­?UYî?Ui.?Uxo?U‡¯?U–ï?U¦.?Uµn?UÄ­?UÓí?Uã,?Uòk?Vª?Vé?V (?V/g?V>¥?VMä?V]"?Vla?V{Ÿ?VŠÝ?Vš?V©Y?V¸–?VÇÔ?V×?VæO?VõŒ?WÊ?W?W#D?W2?WA¾?WPû?W`8?Wot?W~±?Wí?W)?W¬e?W»¡?WÊÝ?WÚ?WéU?Wø?XÌ?X?X&B?X5}?XD¹?XSó?Xc.?Xri?X¤?XÞ?X ?X¯S?X¾?XÍÇ?XÝ?Xì;?Xûu?Y
¯?Yé?Y)"?Y8]?YG–?YVÏ?Yf?YuA?Y"z?Y"³?Y¢ì?Y²%?YÁ]?YЖ?YßÎ?Yï?Yþ>?Z
w?Z®?Z+æ?Z;?ZJV?ZY?ZhÅ?Zwü?Z‡4?Z–k?Z¥¢?Z´Ù?ZÄ?ZÓG?Zâ}?Zñ´?[ê?[!?[W?[.Ž?[=Å?[Lû?[\1?[kf?[zœ?[‰Ò?[™?[¨=?[·r?[ƨ?[ÕÝ?[å?[ôG?\|?\±?\!æ?\1?\@O?\Oƒ?\^¸?\mì?\} ?\ŒT?\›ˆ?\ª¼?\¹ð?\É$?\ØW?\ç‹?\ö¾?]ò?]%?]$X?]3?]BÀ?]Qò?]a%?]pX?]‹?]Ž½?]ð?]­"?]¼U?]ˇ?]Ú¹?]éë?]ù?^O?^?^&²?^5ä?^E?^TG?^cx?^rª?^Û?^'?^ =?^¯n?^¾Ÿ?^ÍÐ?^Ý?^ì1?^ûa?_
'?_Â?_(ò?_8$?_GT?_V"?_e´?_tã?_"?_"C?_¢r?_±¢?_ÀÑ?_Ð?_ß0?_î_?_ýŽ?`½?`ì?`+?`:J?`Iy?`X§?`gÖ?`w?`†3?`•a?`¤?`³½?`Âë?`Ò?`áG?`ðu?`ÿ£?aÐ?aþ?a-+?a<Y?aK‡?aZ´?aiâ?ay?aˆ<?a—i?a¦•?aµÂ?aÄï?aÔ?aãH?aòu?b¡?bÍ?bú?b/&?b>R?bM~?b\ª?bkÖ?b{?bŠ-?b™Y?b¨…?b·°?bÆÛ?bÖ?bå2?bô]?cˆ?c³?c!Þ?c1	?c@4?cO_?c^‹?cmµ?c|à?cŒ
?c›5?cª_?c¹‰?cȳ?c×Þ?cç?cö2?d[?d…?d#¯?d2Ù?dB?dQ,?d`U?do?d~¨?dÑ?dœú?d¬$?d»M?dÊv?dٞ?dèÇ?d÷ð?e?eA?e%j?e4"?eC»?eRã?eb?eq4?e€\?e…?ež­?e­Õ?e¼ý?eÌ%?eÛM?eêt?eùœ?fÃ?fë?f'?f6:?fEa?fTˆ?fc¯?frÖ?fþ?f'$?f K?f¯r?f¾™?fÍÀ?fÜæ?fì
?fû3?g
Z?g€?g(§?g7Í?gFó?gV?ge??gte?gƒ‹?g'±?g¡×?g°ý?gÀ$?gÏI?gÞo?gí"?güº?hß?h?h**?h9O?hHt?hW™?hf¾?huã?h…?h"-?h£R?h²w?hÁ›?hÐÀ?hßå?hï	?hþ.?i
R?iv?i+›?i:¿?iIã?iY?ih+?iwO?i†s?i•—?i¤»?i³ß?iÃ?iÒ&?iáI?iðm?iÿ'?jµ?jØ?j,ü?j<?jKB?jZe?jiˆ?jx«?j‡Î?j–ñ?j¦?jµ7?jÄZ?jÓ}?jâŸ?jñÂ?kä?k?k)?k.L?k=n?kL?k[³?kjÕ?ky÷?k‰?k˜;?k§]?k¶?kÅ¡?kÔÃ?kãå?kó?l(?lJ?l k?l/?l>¯?lMÑ?l\ò?ll?l{5?lŠV?l™w?l¨˜?l·¹?lÆÛ?lÕü?lå?lô=?m^?m?m! ?m0Á?m?á?mO?m^"?mmC?m|c?m‹"?mš¤?m©Å?m¸å?mÈ?m×%?mæE?mõf?n†?n¦?n"Æ?n1æ?nA?nP%?n_E?nne?n}…?nŒ¥?n›Å?nªä?nº?nÉ#?nØC?nçb?nö'?o¡?oÀ?o#à?o2ÿ?oB?oQ=?o`\?oo{?o~š?o¹?oœØ?oªu?o¼J?oÎ?oßó?oñÇ?p›?pn?p'B?p9?pJé?p\¼?pn?p€b?p'5?p¤?pµÚ?pǬ?pÙ~?pëQ?pý#?qô?q Æ?q2—?qDi?qV:?qh?qyÛ?q‹­?q}?q¯M?qÁ?qÒí?qä¾?qö?r]?r,?r+û?r=Ë?rOš?rai?rs8?r…?r–Õ?r¨£?rºq?rÌ??rÞ
?rïÜ?s©?sv?s%C?s7?sHÞ?sZ«?slx?s~D?s?s¡Ý?s³©?sÅu?s×A?sé?súÙ?t¤?to?t0;?tB?tSÑ?teœ?twf?t‰1?tšü?t¬Æ?t¾?tÐY?tâ$?tóî?u·?u€?u)I?u;?uLÜ?u^¥?upm?u'6?u"ÿ?u¥Ç?u·?uÉW?uÛ?uìç?uþ¯?vv?v"=?v4?vEÌ?vW"?viZ?v{ ?vŒæ?vž®?v°t?vÂ:?vÔ?våÅ?v÷Œ?w	Q?w?w,Ü?w>¢?wPg?wb,?wsð?w…µ?w—z?w©??w»?wÌÇ?wދ?wðO?x?x×?x%š?x7]?xI!?xZä?xl§?x~j?x-?x¡ð?x³²?xÅu?x×7?xèù?xú¼?y}?y??y0?yAÂ?yS"?yeE?yw?yˆÇ?yš‡?y¬I?y¾
?yÏÊ?yáŠ?yóK?z?zË?z(‹?z:J?zL?z]Ê?zo‰?zI?z"?z¤Ç?z¶†?zÈE?zÚ?zëÂ?zý?{??{ ý?{2»?{Dy?{V8?{gõ?{y³?{‹p?{-?{®ë?{À¨?{Òe?{ä"?{õÞ?|œ?|X?|+?|<Ñ?|N?|`I?|r?|ƒÁ?|•|?|§8?|¸ô?|ʯ?|Ük?|î&?|ÿà?}œ?}#W?}5?}FÌ?}X†?}jA?}{û?}µ?}Ÿo?}±*?}Âã?}ԝ?}æV?}ø?~	Ê?~ƒ?~-<?~>ô?~P­?~bg?~t?~…Ø?~—?~©H?~»?~̹?~Þq?~ð)?à?™?%P?7?H¿?Zv?l.?}å?›?¡R?³	?ÄÀ?Öv?è-?ùã?€Í?€§?€ƒ?€ ^?€)8?€2?€:î?€CÉ?€L¤?€U~?€^Y?€g3?€p?€xé?€Â?€Š?€"w?€œQ?€¥,?€®?€¶à?€¿¹?€È"?€Ñn?€ÚG?€ã!?€ëû?€ôÕ?€ý¯?ˆ?b?;?!?)î?2Ç?;¡?Dy?MS?V-?_?gß?p·?y?'j?‹B?"?œó?¥Ì?®¦?·~?ÀW?É.?Ò?Úà?ã¸?ì'?õh?þA?'?'ñ?'Ê?'!¡?'*z?'3R?'<)?'E?'MÙ?'V±?'_‰?'h`?'q8?'z?''ç?'‹¿?'"–?'n?'¦D?'¯?'·ô?'ÀÊ?'É¢?'Òx?'ÛP?'ä'?'ìþ?'õÕ?'þ«?ƒƒ?ƒZ?ƒ0?ƒ"?ƒ*Ý?ƒ3´?ƒ<‹?ƒEa?ƒN8?ƒW?ƒ_å?ƒh¼?ƒq'?ƒzh?ƒƒ>?ƒŒ?ƒ"ë?ƒÁ?ƒ¦—?ƒ¯l?ƒ¸C?ƒÁ?ƒÉï?ƒÒÅ?ƒÛš?ƒäp?ƒíF?ƒö?ƒþñ?"Ç?"œ?"r?""G?"+?"3ò?"<È?"E?"Nr?"WH?"`?"hò?"qÈ?"zœ?"ƒq?"ŒF?"•?"ñ?"¦Å?"¯š?"¸n?"ÁC?"Ê?"Òí?"ÛÂ?"ä–?"ík?"ö@?"ÿ?…è?…¼?…'?…"f?…+9?…4?…<â?…E¶?…N‹?…W^?…`3?…i?…qÛ?…z¯?…ƒ'?…ŒW?…•*?…þ?…¦Ò?…¯¥?…¸z?…ÁM?…Ê!?…Òõ?…ÛÈ?…äœ?…ín?…öB?…ÿ?†é?†½?†?†"c?†+7?†4	?†<Ý?†E¯?†Nƒ?†WV?†`)?†hü?†qÎ?†z¢?†ƒu?†ŒG?†•?†í?†¦À?†¯"?†¸e?†Á8?†Ê
?†ÒÝ?†Û°?†ä'?†íU?†ö'?†þù?‡Ì?‡ž?‡q?‡"B?‡+?‡3è?‡<¹?‡EŒ?‡N]?‡W0?‡`?‡hÔ?‡q¦?‡zw?‡ƒJ?‡Œ?‡"í?‡À?‡¦'?‡¯c?‡¸4?‡Á?‡ÉØ?‡Ò©?‡Û{?‡äL?‡í?‡õð?‡þÁ?ˆ"?ˆd?ˆ6?ˆ"?ˆ*Ø?ˆ3ª?ˆ<z?ˆEL?ˆN?ˆVî?ˆ_À?ˆh?ˆqb?ˆz3?ˆƒ?ˆ‹Õ?ˆ"¦?ˆw?ˆ¦H?ˆ¯?ˆ·ê?ˆÀº?ˆÉŒ?ˆÒ]?ˆÛ-?ˆãþ?ˆìÎ?ˆõŸ?ˆþp?‰@?‰?‰á?‰!²?‰*ƒ?‰3S?‰<$?‰Dô?‰MÅ?‰V•?‰_e?‰h6?‰q?‰yÖ?‰'§?‰‹w?‰"G?‰?‰¥ç?‰®¸?‰·‡?‰ÀX?‰É'?‰Ñø?‰ÚÈ?‰ã˜?‰ìh?‰õ7?‰þ?ŠØ?Š§?Šw?Š!G?Š*?Š2ç?Š;¶?ŠD†?ŠMU?ŠV%?Š^õ?ŠgÄ?Šp"?Šyc?Š'3?Š‹?Š"Ò?Šœ¢?Š¥q?Š®A?Š·?Š¿ß?ŠÈ¯?ŠÑ~?ŠÚN?Šã?Šëì?Šô¼?ŠýŠ?‹Z?‹*?‹ø?‹ È?‹)–?‹2f?‹;5?‹D?‹LÓ?‹U¢?‹^q?‹gA?‹p?‹xÞ?‹­?‹Š|?‹"K?‹œ?‹¤é?‹­·?‹¶†?‹¿U?‹È$?‹Ðó?‹ÙÁ?‹â?‹ë_?‹ô-?‹üü?ŒÊ?Œ™?Œh?Œ 6?Œ)?Œ1Ó?Œ:¢?ŒCq?ŒL??ŒU?Œ]Ü?Œfª?Œoy?ŒxG?Œ?Œ‰ä?Œ'²?Œ›€?Œ¤O?Œ­?Œµë?Œ¾º?ŒÇˆ?ŒÐV?ŒÙ%?Œáò?ŒêÁ?Œó?Œü]?,?
ù?È?•?(d?12?:?BÎ?K›?Tj?]8?f?nÔ?w¡?€p?‰>?'?šÚ?£§?¬u?µC?¾?Æß?Ï¬?Øz?áH?ê?òä?û±?Ž?Ž
M?Ž?Žè?Ž'µ?Ž0ƒ?Ž9R?ŽB?ŽJí?ŽSº?Ž\ˆ?ŽeV?Žn#?Žvñ?Ž½?Žˆ‹?Ž'Y?Žš&?Ž¢ô?Ž«Á?Ž´?Ž½]?ŽÆ*?ŽÎø?Ž×Ä?Žà'?Žé`?Žò-?Žúû?È?•?c?0?&þ?/Ê?8˜?Af?J3?S?[Í?d›?mh?v5??‡Ï??™k?¢7?«?³Ñ?¼Ÿ?Åm?Î9?×?ßÓ?ç‰?ò6?üâ?Ž?;?æ?'"?2??<ë?G–?RB?\î?gš?rE?|ñ?‡œ?'G?œò?§ž?²I?¼ô?ÇŸ?ÒJ?Üõ?çŸ?òJ?üõ?'ž?'I?'ó?''ž?'2G?'<ò?'Gœ?'RF?'\ï?'g™?'rC?'|ì?'‡–?''@?'œé?'§'?'²<?'¼å?'Ǎ?'Ò7?'Üà?'ç‰?'ò1?'üÚ?'ƒ?',?'Ô?''|?'2%?'<Í?'Gu?'R?'\Æ?'gm?'r?'|½?'‡e?''?'œ´?'§\?'²?'¼ª?'ÇR?'Ñú?'Ü ?'çG?'ñï?'ü•?"<?"ã?"Š?"'0?"1×?"<~?"G%?"QÊ?"\q?"g?"q½?"|c?"‡
?"'°?"œU?"¦û?"±¡?"¼G?"Æì?"Ñ'?"Ü8?"æÜ?"ñ'?"ü(?"Í?"q?"?"&¼?"1`?"<?"F«?"QP?"[ó?"f˜?"q=?"{â?"†…?"'*?"›Ï?"¦r?"±?"»»?"Æ_?"Ñ?"Û¦?"æJ?"ðí?"û'?•5?•Ù?•|?•&?•0Ã?•;f?•F	?•P¬?•[P?•eò?•p•?•{8?•…Û?•}?•› ?•¥Ã?•°f?•»?•Åª?•ÐM?•Úî?•å'?•ð3?•úÕ?–w?–?–»?–%\?–/þ?–: ?–EB?–Oã?–Z…?–e&?–oÈ?–zi?–…
?–¬?–šL?–¤í?–¯Ž?–º0?–ÄÐ?–Ïq?–Ú?–ä²?–ïS?–ùô?—"?—4?—Õ?—$u?—/?—9µ?—DV?—Nö?—Y•?—d5?—nÖ?—yv?—"?—Žµ?—™U?—£ó?—®"?—¹3?—ÃÓ?—Îq?—Ù?—ã°?—îP?—øî?˜?˜-?˜Ë?˜#j?˜.	?˜8¨?˜CF?˜Må?˜X"?˜c!?˜mÀ?˜x_?˜'ý?˜›?˜˜9?˜¢Ø?˜­v?˜¸?˜Â²?˜ÍP?˜×í?˜â‹?˜í)?˜÷Ç?™d?™
?™ ?™"<?™,Ú?™7x?™B?™L²?™WO?™aí?™lŠ?™w&?™Ä?™Œa?™–ý?™¡š?™¬7?™¶Ô?™Áp?™Ì
?™Ö©?™áE?™ëâ?™ö~?š?š·?šS?š ï?š+Œ?š6'?š@Ã?šK`?šUû?š`—?šk3?šuÏ?š€j?š‹?š•¡?š <?šªØ?šµt?šÀ?šÊª?šÕE?šßá?šê{?šõ?šÿ²?›
M?›ç?›'?›*?›4¸?›?R?›Ií?›Tˆ?›_"?›i½?›tW?›~ò?›‰Œ?›"&?›žÁ?›©Z?›³õ?›¾?›É)?›ÓÃ?›Þ]?›è÷?›ó'?›þ*?œÄ?œ^?œ÷?œ('?œ3+?œ=Å?œH]?œR÷?œ]'?œh)?œrÃ?œ}\?œ‡ö?œ'Ž?œ'?œ§Á?œ²Y?œ¼ò?œÇ‹?œÒ$?œÜ¼?œçU?œñî?œü‡??¸?Q?&è?1?<?F²?QJ?[â?f{?q?{ª?†C?Û?›r?¦
?°£?»;?ÅÒ?Ðj?Û?å˜?ð0?úÈ?ž`?ž÷?žŽ?ž%&?ž/¼?ž:T?žDë?žOƒ?žZ?žd±?žoH?žyÞ?ž"v?ž
?ž™¤?ž¤:?ž®Ñ?ž¹h?žÃÿ?žÎ•?žÙ,?žãÃ?žîX?žøï?Ÿ†?Ÿ?Ÿ²?Ÿ#I?Ÿ-ß?Ÿ8u?ŸC?ŸM¢?ŸX8?ŸbÍ?Ÿmd?Ÿwú?Ÿ'?Ÿ%?Ÿ—¼?Ÿ¢R?Ÿ¬ç?Ÿ·}?ŸÂ?ŸÌ©?Ÿ×>?ŸáÓ?Ÿìi?Ÿöþ? "? )? ¿? !T? +é? 6? A? K©? V>? `Ó? kh? uý? €'? ‹'? •¼?  Q? ªæ? µz? À? Ê¤? Õ9? ßÍ? êb? ô÷? ÿ‹?¡
?¡´?¡I?¡)Ü?¡4q?¡??¡I™?¡T.?¡^Â?¡iW?¡sê?¡~~?¡‰?¡"¦?¡ž:?¡¨Î?¡³c?¡½ö?¡ÈŠ?¡Ó?¡Ý²?¡èE?¡òÙ?¡ým?¢?¢"?¢(?¢'»?¢2N?¢<â?¢Gv?¢R?¢\œ?¢g/?¢qÃ?¢|V?¢†é?¢'|?¢œ?¢¦¢?¢±6?¢»É?¢Æ[?¢Ðï?¢Û'?¢æ?¢ð§?¢û:?£Í?£_?£ò?£%…?£0?£:ª?£E=?£OÐ?£Zb?£dõ?£oˆ?£z?£"¬?£??£™Ñ?£¤c?£®ö?£¹ˆ?£Ä?£Î¬?£Ù??£ãÑ?£îc?£øõ?¤‡?¤?¤«?¤#=?¤-Ï?¤8b?¤Bó?¤M…?¤X?¤b¨?¤m:?¤wÌ?¤'^?¤Œï?¤—?¤¢?¤¬¤?¤·6?¤ÁÈ?¤ÌY?¤Öê?¤á|?¤ì?¤öž?¥0?¥Â?¥S?¥ ä?¥+u?¥6?¥@—?¥K)?¥Uº?¥`L?¥jÜ?¥un?¥ÿ?¥Š?¥• ?¥Ÿ²?¥ªC?¥´Ó?¥¿d?¥Éö?¥Ô‡?¥ß?¥é¨?¥ô9?¥þÉ?¦	Z?¦ë?¦|?¦)?¦3?¦>.?¦H½?¦SN?¦]ß?¦hp?¦s?¦}?¦ˆ!?¦'±?¦B?¦§Ò?¦²c?¦¼ò?¦Çƒ?¦Ò?¦Ü¤?¦ç4?¦ñÄ?¦üU?§ä?§t?§?§&•?§1$?§;µ?§FE?§PÔ?§[e?§eõ?§p…?§{?§…¥?§5?§šÄ?§¥T?§¯ä?§ºt?§Å?§Ï"?§Ú#?§ä²?§ïB?§ùÒ?¨b?¨ñ?¨?¨$?¨.¡?¨9/?¨C¿?¨NO?¨XÞ?¨cn?¨mý?¨x?¨ƒ?¨«?¨˜;?¨¢Ê?¨­Y?¨·é?¨Âx?¨Í?¨×—?¨â&?¨ìµ?¨÷D?©Ô?©c?©ò?©!?©,?©6Ÿ?©A.?©K½?©VM?©`Û?©kj?©uú?©€‰?©‹?©•§?© 6?©ªÄ?©µS?©¿â?©Êr?©Õ?©ß?©ê?©ô¬?©ÿ;?ª	Ê?ªY?ªç?ª)v?ª4?ª>"?ªI"?ªS±?ª^@?ªhÎ?ªs]?ª}ì?ªˆz?ª"	?ª˜?ª¨&?ª²´?ª½C?ªÇÒ?ªÒa?ªÜï?ªç}?ªò?ªüš?«)?«·?«F?«&Ô?«1b?«;ñ?«F?«Q
?«[œ?«f+?«p¸?«{G?«…Ö?«c?«šò?«¥€?«°?«ºœ?«Å+?«Ï¹?«ÚG?«äÕ?«ïd?«ùò?¬€?¬?¬?¬$+?¬.¹?¬9G?¬CÕ?¬Nc?¬Xñ?¬c€?¬n?¬x›?¬ƒ*?¬¸?¬˜E?¬¢Ô?¬­b?¬·ð?¬Â~?¬Í?¬×š?¬â(?¬ì¶?¬÷D?­Ò?­`?­î?­!|?­,	?­6—?­A&?­K´?­VA?­`Ï?­k]?­uë?­€y?­‹?­••?­ "?­ª°?­µ??­¿Í?­ÊZ?­Ôè?­ßv?­ê?­ô'?­ÿ?®	­?®:?®É?®)W?®3ä?®>r?®I?®SŽ?®^?®h©?®s7?®}Ä?®ˆR?®'à?®n?®§û?®²‰?®½?®Ç¤?®Ò2?®ÜÀ?®çN?®ñÛ?®üi?¯÷?¯…?¯?¯& ?¯1.?¯;»?¯FI?¯P×?¯[e?¯eò?¯p€?¯{?¯…›?¯)?¯š·?¯¥E?¯¯Ò?¯º`?¯Äî?¯Ï{?¯Ú	?¯ä—?¯ï%?¯ù²?°@?°Î?°[?°#é?°.w?°9?°C'?°N?°X­?°c:?°mÈ?°xV?°'ä?°q?°—ÿ?°¢?°­?°·¨?°Â6?°ÌÄ?°×Q?°áß?°ìm?°öû?±ˆ?±?±¤?±!1?±+¿?±6M?±@Û?±Kh?±Uö?±`"?±k?±uŸ?±€-?±Š»?±•H?±ŸÖ?±ªd?±´ñ?±¿?±Ê
?±Ô›?±ß(?±é¶?±ôE?±þÓ?²	`?²î?²|?²)	?²3—?²>%?²H³?²S@?²]Î?²h]?²rê?²}x?²ˆ?²'"?²!?²§¯?²²>?²¼Ë?²ÇY?²Ñç?²Üu?²ç?²ñ'?²ü?³¬?³:?³É?³&W?³0ä?³;r?³F?³PŽ?³[?³eª?³p9?³zÆ?³…T?³ã?³šq?³¤þ?³¯?³º?³Ä¨?³Ï7?³ÙÅ?³äS?³îá?³ùo?³úP?´¢?´ô?´"F?´/˜?´<é?´J:?´W‹?´dÝ?´r.?´€?´ŒÑ?´š"?´§s?´´Ä?´Â?´Ïe?´Üµ?´ê?´÷V?µ§?µ÷?µG?µ,—?µ9è?µG8?µT‡?µa×?µo&?µ|v?µ‰Å?µ—?µ¤d?µ±´?µ¿?µÌR?µÙ¡?µæð?µô>?¶?¶Ü?¶+?¶)y?¶6È?¶D?¶Qe?¶^³?¶l?¶yO?¶†?¶"ê?¶¡8?¶®†?¶»Ô?¶É"?¶Öo?¶ã½?¶ñ
?¶þX?·¥?·ñ?·&>?·3‹?·@Ø?·N%?·[r?·h¿?·v?·ƒX?·¤?·ð?·«<?·¸ˆ?·ÅÔ?·Ó!?·àm?·í¸?·û?¸P?¸œ?¸"è?¸02?¸=~?¸JÉ?¸X?¸e`?¸r«?¸ö?¸A?¸šŒ?¸§×?¸µ!?¸Âk?¸Ï¶?¸Ý?¸êK?¸÷•?¹à?¹*?¹t?¹,¾?¹:?¹GQ?¹T›?¹aå?¹o/?¹|y?¹‰Â?¹—?¹¤U?¹±Ÿ?¹¾è?¹Ì0?¹Ùy?¹æÂ?¹ô?ºT?º?ºæ?º)/?º6w?ºCÀ?ºQ?º^P?ºk˜?ºxá?º†)?º"q?º ¹?º®?º»I?ºÈ'?ºÕÙ?ºã?ºðg?ºý¯?»
ö?»>?»%…?»2Ì?»@?»M[?»Z¢?»gé?»u/?»'v?»¼?»?»ªJ?»·?»Ä×?»Ò?»ßd?»ìª?»ùï?¼6?¼|?¼!Â?¼/?¼<N?¼I"?¼VÙ?¼d?¼qe?¼~ª?¼‹ï?¼™4?¼¦z?¼³¿?¼Á?¼ÎI?¼ÛŽ?¼èÓ?¼ö?½]?½¡?½æ?½++?½8o?½E´?½Rø?½`=?½m?½zÅ?½ˆ
?½•M?½¢'?½¯Õ?½½?½Ê]?½×¡?½ää?½ò(?½ÿl?¾¯?¾ó?¾'5?¾4y?¾A¼?¾Nÿ?¾\C?¾i†?¾vÉ?¾"?¾'O?¾ž'?¾«Ô?¾¹?¾ÆY?¾Óœ?¾àÞ?¾î!?¾ûc?¿¦?¿è?¿#*?¿0k?¿=­?¿Jð?¿X2?¿es?¿rµ?¿÷?¿9?¿š{?¿§¼?¿´þ?¿Â>?¿Ï€?¿ÜÁ?¿ê?¿÷D?À…?ÀÆ?À?À,H?À9‰?ÀFÉ?ÀT
?ÀaK?ÀnŒ?À{Ì?À‰
?À–N?À£Ž?À°Î?À¾?ÀËN?À؎?ÀåÏ?Àó?ÁO?Á
?ÁÏ?Á(?Á5O?ÁBŽ?ÁOÍ?Á]
?ÁjL?ÁwŒ?Á"Ì?Á'?ÁŸJ?Á¬Š?Á¹É?ÁÇ?ÁÔG?Áá†?ÁîÅ?Áü?Â	B??Â#À?Â0ÿ?Â>>?ÂK|?ÂX»?Âeù?Âs7?€u?´?šò?¨0?µo?­?ÂÏë?ÂÝ)?Âêf?Â÷¤?Ãâ?à ?Ã]?Ã,›?Ã9Ù?ÃG?ÃTT?Ãa'?ÃnÎ?Ã|?ÉI?ֆ?ãÃ?ñ?þ>?ÃË{?Ãظ?Ãåõ?Ãó1?Än?Ä
ª?Äç?Ä($?Ä5a?ÄB?ÄOÚ?Ä]?ÄjS?ÄwŽ?ĄÊ?Ē?ğC?Ĭ?Ĺ»?ÄÆø?ÄÔ4?Äáp?Äî¬?Äûç?Å	"?Å^?Å#š?Å0Ö?Å>?ÅKM?ÅXˆ?ÅeÄ?Årÿ?ŀ;?ōu?Ś°?ŧì?ŵ'?ÅÂb?Åϝ?ÅÜØ?Åê?Å÷N?Ɖ?ÆÃ?Æþ?Æ,9?Æ9s?ÆF®?ÆSé?Æa#?Æn^?Æ{˜?ƈÓ?Ɩ?Æ£G?Æ°?ƽ»?ÆÊõ?ÆØ/?Æåj?Æò¤?ÆÿÞ?Ç
?ÇQ?Ç'‹?Ç4Ä?ÇAþ?ÇO8?Ç\r?Çi«?Çvå?DŽ?ǑX?Ǟ'?Ç«Ê?ǹ?ÇÆ=?ÇÓv?Çà¯?Çíè?Çû"?È[?È"?È"Ì?È0?È=>?ÈJw?ÈW°?Èdè?Èr!?ÈZ?Ȍ"?șË?ȧ?È´<?ÈÁt?Èέ?ÈÛå?Èé?ÈöV?ÉŽ?ÉÆ?Éÿ?É+6?É8n?ÉE¦?ÉRÞ?É`?ÉmN?Éz†?ɇ¾?ɔö?É¢.?ɯd?ɼœ?ÉÉÔ?É×?ÉäC?Éñ{?Éþ²?Êê?Ê!?Ê&Y?Ê3?Ê@Æ?ÊMþ?Ê[5?Êhl?Êu£?ʂÚ?ʐ?ʝI?ʪ€?Ê·¶?ÊÄí?ÊÒ$?ÊßZ?Êì'?ÊùÈ?Ëÿ?Ë6?Ë!l?Ë.£?Ë;Ø?ËI?ËVF?Ëc|?Ëp³?Ë}é?ˋ?˘V?Ë¥Œ?˲Â?Ë¿ø?ËÍ.?ËÚd?Ëçš?ËôÐ?Ì?Ì<?Ìr?Ì)¨?Ì6Þ?ÌD?ÌQI?Ì^?Ìkµ?Ìxê?̆ ?̓V?Ì ‹?Ì­Á?̺÷?ÌÈ+?ÌÕa?Ìâ–?ÌïÌ?Ìý?Í
6?Íl?Í$¡?Í1Ö?Í??ÍL@?ÍYu?Ífª?Ísß?́?͎I?͛~?ͨ³?͵è?ÍÃ?ÍÐQ?Í݆?Íê»?Í÷ï?Î$?ÎY?ÎŽ?Î,Â?Î9÷?ÎG,?ÎT_?Îa"?ÎnÈ?Î{ý?Ή1?Ζe?Ӛ?ΰÎ?ξ?ÎË7?ÎØj?Îåž?ÎòÓ?Ï?Ï
;?Ïo?Ï'£?Ï4×?ÏB?ÏO??Ï\r?Ïi¦?ÏvÚ?τ?ϑB?Ϟv?Ï«©?ϸÝ?ÏÆ?ÏÓE?Ïàw?Ïí«?Ïúß?Ð?ÐF?Ð"y?Ð/­?Ð<à?ÐJ?ÐWG?Ðdz?Ðq­?Ð~á?Ќ?ЙG?Ц{?г®?ÐÀá?ÐÎ?ÐÛG?Ðèz?Ðõ­?Ñà?Ñ?ÑF?Ñ*y?Ñ7¬?ÑDß?ÑR?Ñ_E?Ñlw?Ñyª?цÝ?є?Ñ¡B?Ñ®u?Ñ»¨?ÑÈÛ?ÑÖ
?Ñã@?Ñðr?Ñý¤?Ò
×?Ò
?Ò%<?Ò2o?Ò?¡?ÒLÔ?ÒZ?Òg9?Òtj?ҁ?ҎÏ?Ҝ?Ò©4?Ò¶f?ÒØ?ÒÐË?ÒÝý?Òë/?Òø`?Ó"?ÓÅ?Ó÷?Ó-)?Ó:[?ÓG?ÓT¿?Óañ?Óo#?Ó|T?Ӊ†?Ӗ¸?Ó£ê?Ó±?Ó¾N?Óˀ?Óز?Óåä?Óó?ÔG?Ô
x?Ôª?Ô'Ü?Ô5?ÔB??ÔOq?Ô\£?ÔiÔ?Ôw?Ԅ7?ԑh?Ԟš?Ô«Ì?Ô¸ý?ÔÆ/?ÔÓ`?Ôà'?ÔíÃ?Ôúô?Õ%?ÕW?Õ"ˆ?Õ/¹?Õ<ë?ÕJ?ÕWN?Õd?Õq°?Õ~á?Ռ?ՙC?Õ¦t?Õ³¦?ÕÀ×?ÕÎ?ÕÛ9?Õèk?Õõœ?ÖÌ?Öý?Ö.?Ö*_?Ö7?ÖDÁ?ÖQó?Ö_$?ÖlU?Öy†?ֆ¶?֓ç?Ö¡?Ö®I?Ö»z?ÖÈ«?ÖÕÛ?Öã?Öð=?Öýn?×
ž?×Ï?×%?×21?×?a?×L'?×YÃ?×fô?×t%?ׁU?׎…?כ¶?רç?׶?×ÃH?×Ðy?×ݪ?×êÚ?×ø?Ø<?Øk?Øœ?Ø,Ì?Ø9ý?ØG.?ØT^?Øa?Øn¿?Ø{ð?؉ ?ؖP?Ø£?Ø°±?ؽâ?ØË?ØØC?Øås?Øò¤?ØÿÔ?Ù
?Ù4?Ù'e?Ù4•?ÙAÅ?ÙNö?Ù\&?ÙiW?Ùv‡?ك·?ِç?ٞ?Ù«H?Ù¸x?ÙŨ?ÙÒÙ?Ùà	?Ùí9?Ùúj?Úš?ÚÉ?Ú!ú?Ú/*?Ú<Z?ÚIŠ?ÚV»?Úcë?Úq?Ú~L?ڋ|?ژ«?Ú¥Û?Ú³?ÚÀ<?ÚÍl?Úڜ?ÚçÌ?Úôý?Û-?Û]?ÛŒ?Û)½?Û6í?ÛD?ÛQM?Û^}?Ûk­?ÛxÞ?ۆ?ۓ>?Û m?Û­?ÛºÍ?ÛÇþ?ÛÕ.?Ûâ^?ÛïŽ?Ûü¾?Ü	î?Ü?Ü$N?Ü1~?Ü>®?ÜKÞ?ÜY?Üf>?Üsn?܀Ÿ?܍Ï?ܚþ?ܨ.?ܵ^?ÜŽ?ÜϾ?ÜÜî?Üê?Ü÷O?Ý?ݯ?ÝÞ?Ý,?Ý9>?ÝFn?ÝSž?Ý`Ï?Ýmÿ?Ý{/?݈_?ݕ?Ý¢¾?ݯî?ݽ?ÝÊO?Ý×?Ýä¯?Ýñß?Ýÿ?Þ??Þo?Þ&ž?Þ3Ï?Þ@ÿ?ÞN/?Þ[_?Þh?Þu¿?ނï?ސ ?ޝP?Þª?Þ·¯?ÞÄß?ÞÒ?Þß@?Þìp?Þù ?ßÐ?ß?ß!1?ß.`?ß;?ßHÀ?ßUð?ßc!?ßpQ?ß}?ߊ±?ߗá?ߥ?ß²A?ß¿q?ßÌ¡?ßÙÒ?ßç?ßô2?àb?à"?àÃ?à(ó?à6#?àCS?àPƒ?à]´?àjä?àx?à…E?à'u?àŸ¥?à¬Õ?àº?àÇ5?àÔf?àá–?àîÆ?àû÷?á	'?áX?á#ˆ?á0¸?á=è?áK?áXI?áey?árª?áÚ?á?áš;?á§l?ᴛ?áÁÌ?áÎü?áÜ-?áé^?áöŽ?â¿?âï?â ?â+Q?â8€?âE±?âRá?â`?âmC?âzs?⇤?â"Õ?â¢?â¯6?â¼f?âɗ?âÖÇ?âãø?âñ)?âþZ?ã‹?ã»?ã%ì?ã3?ã@M?ãM~?ãZ¯?ãgà?ãu?ã'A?ãr?㜣?ã©Ô?ã·?ãÄ5?ãÑf?ãޗ?ãëÈ?ãøù?ä*?ä[?ä Œ?ä-¾?ä:ï?äH?äUP?äb?äo²?ä|ã?äŠ?ä—F?ä¤w?䱨?ä¾Ú?äÌ
?äÙ;?äæl?äóž?åÏ?å?å2?å(c?å5•?åBÆ?åOö?å](?åjY?åw‹?儼?å'î?åŸ?å¬Q?幃?åƳ?åÓå?åá?åîH?åûz?æ«?æÝ?æ#?æ0A?æ=r?æJ£?æWÕ?æe?ær8?æj?挜?æ™Î?æ§?æ´2?æÁd?æΕ?æÛÇ?æèù?æö+?ç]?ç?çÁ?ç*ó?ç8%?çEX?çR‰?ç_»?çlí?çz?ç‡R?甄?硶?ç®è?ç¼?çÉM?çÖ?çã±?çðã?çþ?èH?è{?è%­?è2à?è@?ð÷?ð!¹?ð3z?ðE=?ðVþ?ðh¿?ðz?ðŒB?ðž?ð¯Ä?ðÁ…?ðÓE?ðå?ðöÇ?ñ‡?ñG?ñ,?ñ=È?ñOˆ?ñaH?ñs?ñ"Ç?ñ–‡?ñ¨F?ñº?ñËÄ?ñ݃?ñïB?ò?ò¿?ò$~?ò6<?òGû?òY¹?òkw?ò}5?òŽó?ò ±?ò²n?òÄ,?òÕé?òç§?òùd?ó!?óÞ?ó.š?ó@X?óR?ócÐ?óu?ó‡I?ó™?óªÂ?ó¼}?óÎ9?óßõ?óñ±?ôl?ô'?ô&â?ô8ž?ôJY?ô\?ômÏ?ô‰?ô'E?ô¢ÿ?ô´¹?ôÆs?ôØ-?ôéè?ôû¢?õ
\?õ?õ0Ï?õB‰?õTB?õeû?õw´?õ‰n?õ›'?õ¬à?õ¾˜?õÐQ?õâ
?õóÂ?ö{?ö3?ö(ë?ö:£?öL[?ö^?öoÊ?ö'?ö":?ö¤ñ?ö¶©?öÈ`?öÚ?öëÎ?öý…?÷<?÷ ò?÷2©?÷D`?÷V?÷gÌ?÷y'?÷‹9?÷œï?÷®¤?÷ÀZ?÷Ò?÷ãÆ?÷õ{?ø0?øå?ø*š?ø<P?øN?ø_º?øqn?øƒ#?ø"Ø?ø¦Œ?ø¸@?øÉõ?øÛ¨?øí]?øÿ?ùÅ?ù"x?ù4-?ùEà?ùW"?ùiG?ùzú?ùŒ®?ùža?ù°?ùÁÆ?ùÓy?ùå,?ùöß?ú'?úC?ú+õ?ú=¨?úOZ?úa?úr¾?ú"o?ú–"?ú§Ó?ú¹…?úË6?úÜç?úî™?ûJ?ûû?û#¬?û5]?ûG?ûX¿?ûjo?û|?ûÑ?ûŸ?û±1?ûÂá?ûԑ?ûæA?û÷ñ?ü	¡?üP?ü-?ü>°?üP_?üb?üs½?ü…l?ü—?ü¨Ë?üºy?üÌ(?üÝ×?üï†?ý4?ýâ?ý$'?ý6??ýGî?ýY›?ýkI?ý|÷?ýŽ¤?ý S?ý²?ýî?ýÕ[?ýç	?ýø¶?þ
c?þ?þ-½?þ?k?þQ?þbÄ?þtp?þ†?þ—Ê?þ©v?þ»"?þÌÎ?þÞz?þð'?ÿÓ?ÿ?ÿ%*?ÿ6Ö?ÿH'?ÿZ.?ÿkÙ?ÿ}"?ÿ/?ÿ Û?ÿ²†?ÿÄ1?ÿÕÜ?ÿç†?ÿù2@n@D@@î@(Ã@1™@:n@CC@L@Tì@]Â@f—@ok@xA@@‰ê@'¿@›"@¤h@­<@¶@¾æ@Ǻ@Џ@Ùb@â7@ë@óà@ü´@ˆ@\@1@ @(Ù@1¬@:@CU@L(@Tý@]Ð@f¤@ox@xK@@‰ò@'Æ@›š@¤m@­A@¶@¾è@Ç»@Ў@Ùb@â4@ë@óÜ@ü®@'@T@(@û@(Í@1¡@:s@CF@L@Tì@]¿@f'@od@x7@	@‰Ü@'®@›@¤T@­%@µø@¾Ê@ǝ@Ðo@ÙA@â@êå@ó¸@üŠ@\@.@@Ò@(¤@1v@:H@C@Kë@T¾@]@fa@o3@x@€Ö@‰§@'y@›K@¤@¬î@µ¾@¾@Çb@Ð3@Ù@áÕ@ê§@óx@üI@@
ë@¼@Ž@(^@1/@:@BÑ@K¢@Tr@]D@f@nå@w¶@€†@‰W@''@šø@£É@¬™@µj@¾:@Ç@ÏÛ@Ø«@á|@êL@ó@ûí@½@
@]@-@'þ@0Í@9ž@Bm@K>@T@\Ý@e®@n}@wM@€@ˆí@'½@šŒ@£\@¬,@´û@½Ë@ƚ@Ïj@Ø:@á	@éÙ@ò¨@ûx@G@
@æ@µ@'"@0T@9#@Aò@JÁ@S@\`@e.@mþ@vÌ@œ@ˆk@'9@š	@¢×@«¦@´v@½D@Æ@Îá@×±@à€@éN@ò@úë@º@‰@W@&@&ô@/Ã@8'@A`@J.@Rü@[Ë@dš@mh@v6@@‡Ó@¡@™o@¢>@«@³Ú@¼¨@Åv@ÎD@×@ßà@è¯@ñ|@úJ@@æ@´@'@&P@/@7ë@@º@I‡@RU@["@cð@l¾@u‹@~Y@‡&@ô@˜Â@¡@ª]@³*@»ø@ÄÆ@͓@Öa@ß-@çû@ðÉ@ù–@	d@	0@	þ@	Ì@	%˜@	.f@	72@	@@	HÎ@	Qš@	Zh@	c4@	l@	tÏ@	}œ@	†i@	6@	˜@	 Ð@	©@	²j@	»6@	Ä@	ÌÑ@	՝@	Þj@	ç7@	ð@	øÑ@
@

j@
7@
@
$Ñ@
-@
6j@
?6@
H@
PÐ@
Yœ@
bi@
k5@
t@
|Ï@
…›@
Žh@
—4@
 @
¨Í@
±™@
ºf@
Ã2@
Ëþ@
ÔË@
ݗ@
æd@
ï/@
÷ü@É@	"@a@-@#ù@,Æ@5'@>^@G*@Oö@XÃ@aŽ@j[@s&@{ó@"¿@‹@–W@Ÿ#@§ï@°»@¹‡@ÂS@Ë@Óë@Ü·@å'@îO@÷@ÿæ@³@~@J@#@+á@4®@=y@FE@O@WÜ@`¨@is@r@@{@ƒ×@Œ£@•n@ž:@§@¯Ñ@¸@Áh@Ê4@Òÿ@ÛË@ä—@íb@ö.@þù@
Ä@
@
[@
"'@
*ò@
3¾@
<Š@
ET@
N @
Vë@
_·@
hƒ@
qM@
z@
'ä@
‹°@
"{@
F@
¦@
®Ý@
·¨@
Àt@
É?@
Ò
@
ÚÕ@
ã¡@
ìl@
õ7@
þ@Í@™@d@!/@)û@2Å@;'@D\@M'@Uò@^½@gˆ@pT@y@ê@Š´@"€@œK@¥@­á@¶¬@¿w@ÈC@Ñ
@ÙÙ@â£@ën@ô:@ý@Ð@š@e@ 1@(û@1Ç@:'@C\@L(@Tò@]½@fˆ@oS@x@€é@‰´@'~@›J@¤@¬ß@µª@¾u@Ç@@Ð@ØÖ@á¡@êk@ó6@ü@Ì@
—@a@-@'ø@0Â@9@BX@K#@Sî@\¸@eƒ@nN@w@ä@ˆ®@'y@šD@£@«Ú@´¤@½o@Æ:@Ï@×Ð@àš@ée@ò0@úû@Æ@@[@%@&ñ@/¼@8†@AQ@J@Ræ@[²@d|@mG@v@~Ü@‡§@q@™=@¢@ªÒ@³@¼g@Å2@Íý@ÖÈ@ߓ@è]@ñ(@ùò@½@‰@S@@%è@.³@7~@@I@I@QÞ@Z©@ct@l>@u
@}Ô@†Ÿ@j@˜4@¡@©Ê@²•@»`@Ä*@Ìõ@ÕÀ@ދ@çV@ð @øë@¶@
@L@@$â@-¬@6w@?B@H@PØ@Y¢@bm@k8@t@|Î@…˜@Žd@—/@Ÿù@¨Ä@±@ºZ@Ã%@Ëð@Ô»@݅@æP@ï@÷æ@±@	|@G@@#Ý@,¨@5s@>>@G	@OÔ@XŸ@ai@j5@s@{Ë@"–@a@–,@ž÷@§Â@°@¹X@Â#@Êï@Ó¹@܅@åO@î@öæ@ÿ±@|@G@@"Þ@+¨@4t@=?@F
@NÖ@W @`l@i7@r@zÎ@ƒ˜@Œd@•/@ú@¦Æ@¯'@¸]@Á'@Éó@Ò¿@ۉ@äU@í @õì@þ·@'@N@@!å@*°@3{@<G@E@MÞ@Vª@_u@hA@q@y×@'£@‹n@":@@¥Ñ@®@·h@À4@Èÿ@ÑË@ڗ@ãb@ì.@ôú@ýÆ@'@]@)@ ô@)À@2Œ@;X@D$@Lï@U»@^ˆ@gS@p@xê@·@Šƒ@"N@œ@¤æ@­²@¶@¿J@È@Ðâ@Ù®@â{@ëF@ô@üÞ@«@w@C@ @(Û@1§@:t@C@@L@TØ@]¥@fq@o=@x
@€Õ@‰¢@'o@›;@¤@¬Ó@µ @¾m@Ç9@Ð@ØÑ@áž@êk@ó7@ü@Ð@
@j@6@(@0Ï@9œ@Bi@K5@T@\Ï@eœ@ni@w5@€@ˆÏ@'œ@ši@£5@¬@´Ï@½œ@Æj@Ï6@Ø@àÐ@é@òk@û7@@Ñ@Ÿ@l@'9@0@8Ó@A¡@Jn@S;@\	@dÕ@m£@vq@>@ˆ@Ø@™¦@¢t@«A@´@¼Ü@Ū@Îw@×D@à%®~Â%•:&"Q &¹i&ƒ~%»{H&
¢P%Û9¼&XEõ&^µd¦C[%ÝáJ&`Å>&Ÿ¼Q%éLñ&ŒÆ%&"Óz&Œ&Ïiö&¸>b&B&¨—&^}&ÛÝ&†<f&A²b& â²&"óO&}Ñ&«à&7ý¿&'±b&µá&qH²&D+&™Ü&Z­Þ&Ò%­&"	A&'‡K&¿ >&œÊö&²5&<Û&¬û´&¶<¹&z·Õ&ŠT§&[Œ&—'g&\Ê+&êcD&ғC&ž&µš&í8&û†Ï&è­_&ڝ¡&Õ¨&.‹D&zb&WGÐ&O4&@_d&‹Œ˜&0ê'&zט&–Qò&Oón&"n—&¯ç&\+ &'¶%&¥H
&t0,&)ZK&ˆ¬&‰Ñt&yö&"¹&'í&†ÙÝ&ƒØ'&†)x&¡$&Àxê&ÄQô&§™(&²²²&µõÛ&ÔìË&"å§& ìÝ&xT&ÿ°&†ÊÙ&'&¼'½&€~µ&•&cG&®¯—&s"˜&Äi&&}JA&›®&—q½&3ÃU&•4ó&¯Âr&\ґ&8cŒ&›"›&ˆÞˆ&"³Ö&?"Æ&ƒ|&
;ó&'&Œxg&"ý&—]H&ŠOÒ&±•@&œ&®ò	&rõí&P•"&¤÷&ZRw&R3&ˆ<}&vm¯&å†&nz&'z_&Ÿd&'¯&—¸&¥à«&½Ð˜&³è´&¶wk&±ð£&xD¬&¡æÈ&ŒÒ&t=ü&{?þ&€'&š1˜&®u<&"0&"ã&¢ùð&'4à&¶K&•(A&¢n'&»tì&ÐÂH&§ÿæ&§¬&€Ù¹&Žk£&‹¤ù&šýÙ&ƒ²i&Kß&;ìŠ&.#Ê&RÑÈ&2D¶&2ob&À©&H}O%ìD4&
QÌ%ÜÐg&-ž‰&j¥&)›ü&!&¼t&GC_&}‡&H(ý&öT&0;`&·&6î&8ð&&4{µ&P&Nl&$;Ê&!,Ã&g¦&@}&,²(&Jþ&T"&N®y&1m4&n¿«&dQº&CÃë&QŠ¥&E¹	%ð…&C?,&gº¸&M'&`ù&r5 &gê&>O
&ƒ¶&])—&eˆá&‡If&b'&d.Ï&d`
&a['&|D	&ƒº&N9Ž&dÔÈ&oI=&|š&DÜ&`±}&i½"&¢à&œc&"i&€Œ&š][&œ†&úE&—*&Š}¨&ŠÒ&s½&m¡)&Œå—&kÛQ&†¹	&…&…"(&d+V&rú&HäÈ&ŠßÐ&ŠÑ¼&"¥&‰)&†Ìì&j¡Ü&'öE&'n(&l­&]¶[&"oÉ&‹§ö&'çÐ&›'&r¿&«B&˜šæ&}‰®&"áW&uhÕ&–c2&WyÃ&{q7&‹b&…
&s
ñ&^"&U‰…&eRp&[Ðs&e$"&x&wž&V¤&]x_&']&€d"&'>¶&yeö&:&T¢~&¡W"&•ùÉ&Wg=&¢G³&ŠÌ"&ˆø&±c¯&—M
&'q&ƒN'&ŠÈ&£	&"Uh&"°&Ÿ±Ö&J&}q‹&"=s& ‰(&žx4&ʱ&Àˆ°&}vÙ&'3&›a
&±W×&¬Ø%&­<I&© y&¸$•&½í&Œ€g&Ÿ£°& ±'&°š¬&—Ód&ÉÎp&ij&&ѬÑ&ۋÊ&­5æ&—Tj&­8Ö&¡	µ&Î|j&Á*V&ÉsË&ãä±&äqi&êé&â›ï&°`&«}3&ÉÁæ&ðmª&ãâ@&ȃ&‡q´&¢ƒ
&ú'&®»&ƒú	&‹®L&€=ó&`ï­&®¬W&[*&'‰&‰Ž&‹¹&žð>&š¬¬&—&Ï{&¸µv&©£'&×ÿÇ&£%j&¹B&›úw&§#&•;&£Y6&ÃQú&²or&¬ –&µý&Åêã&ݶ&ؼD&ç@_&'§s&¡™& ¼&—^9&¦O}&ž€
&­b&§ž&Ç%Ø&º†Ô&²à&³&r&¾%H&®3‹&Ȓi&´`,&³Ã¾&Äö-&¼Ûý&½Ùó&æ†_&Ï^ˆ&ìI›&Üì¥&Òé§&Â{&µ^&åœÃ&Îoà&àh½&؏S&ç0o&Úõ\&×7"&ÒÐM&ń×& ;7&¢Û&¯m±&¶«f&щ&Ûå)&îæ_&ëp&Þÿ‡&Ût&ò!û'	(&ó>Õ&ÝSÄ&æµM&Ã}]&ä&Ǥ&Êy&Ì"ú&Å&Ғÿ'â,&ä"ë&ü#›'OB&í5&á·
&ڈ&í'¯&åàY&ç''!Ã'T&Ñ	½&òKË&ÿ&ÝU&íV©';¨&ÿù&ýAÛ'`Q''¥'ü"&ø˜b&÷˜Ù'¤Ù')ø'	Tb&ÚÆz&þw&æ&ñÈï&óݔ';'C†'#Î'…á'
<?'
ïo'
˜ç'Žø'\'"¢'˜a'ZÊ'Ä'Z'é'Ð'³	'•-'*W',ß'p'ÎM'³9'‡Æ'"'}&ò¼&ú|E'ñ'Åz'Þ&ý&ûC«'jœ''"&è½m&úüV'n'Ö&'Ú]')é'	F&þúO'-&ß:
&û
ä'³N'qœ'²g'+N'úÇ'î'
%Ç'3Ç&ë{&ÿ•Ú'E
&üŠÞ'Ρ'('SŒ'	–›'u'©•'A"&ᦾ&ôR>&õ"{'	
Ì&ûx8'‡'÷H&ýKy&íÒ\&ïÔË'Ÿ—&àä©'©è'	'Չ'åû&û"'\'
ð'¡Ï&Ü&ä']&ëà¨'
ôo'A«'GP&ù9µ'•â'q¸&þ»(&ÒU&ë^'w'+ç'MÒ&ú4«'
ì…',-'©z'j¡'­'Æk'
Aþ'ìŸ'ÒW'ç
'"•'‰©'	'w'2='Xc'VÖ'·'îà'£'
ñR'Š"'Üá' Ï'¬m'À‹'1f'Ý'4ï'!­;'#"'ói'
À†'žö'!;j' G''Y'Iª'Ì['4¹'BI'æ'΃'œ'ó%'\P'õ‹'§'2t'é'!7;'á'!²î'òZ')Ў',–''±'"¹l'#ë`'9)''lì')pˆ'ý'$kÅ'1*'ÓC'+b±'/XÙ'1I1'¬''Zˆ' Z'œN'Z-'&1C'2f'½ä'Ë!'²Y'{‰'Ú'"³'q''ë³'#î'(_'.q'&a]'/$Ò'-%ù''ù'#ö'
äe&øGŸ'Qš'Øö'ÖÓ'‡['¨Ç',¤'æh'(z-')í¹'(¤ '+â'÷''â'%9''œÏ'(¥ƒ'"f…'t'!;'(2Ã'-«'&àÑ'+o3'As'ÊH'!öc',@'8¾þ'.¹Ë'1L\''é'"îà'¡þ'!qM'$l+'#D'#ÿ¶'¹ò'L0'4p'"†Ž'#ÞX' @'*ºS'!	ã'((É'-¿')ƒü''¸"'1œa'1¤þ'!'íƒ'0|' ¨°'2
À'/ˆk'3^§'8Iˆ'7¸'6@'5Á'3+'.'&fJ'0ÇY',Gÿ',ˆ!'2·Ó'$ÜQ'.•ø'2:È'."L'8¯†'5‰¥',¶æ'0&¶'(‡½'0nÚ'1³'93‰'8w–'6ë'7Ñ·'-́'1ë-';Ò'2'Ï'3V'@Ö<'C‹'=͐'7pè')ªš'B¥&õa[&æ-'&Àšë&©ëÿ&°Ü&¬1÷&¥¾g&½An&¶ŽÍ&¥}ï&ºF˜&Ù*R&ÖtJ&Ö§Ð&óZZ'߯&üŸÛ'Š¡'\'X®'ÂÝ'ž&ó©'
œé'ȧ'×A&ð§¿&՟É&àsÍ&ûÿ/'7´&ùà&çÕÞ&êþ&ä«ß&ín­&ïU¥';å'Ýi'ƒb'
>À&ø('üv'lc''@''…'ƒT'¡+'
Í6'½X'vÚ'
@'Ò'#\ç'
f&ó"1&æ´p&Ù8à&ö·õ'¹&ÿmÍ'ßó'ȃ'éô'@'|+'$¯ 'd~'%£_'vC'|'ýé'+¼"'>
½'H"'6¼w'/pï'j¾''ññ'¸…'&*@'9XÇ'5«´'.ìV'-$­'	8*'ßÙ'pÖ'Zm'¯w'|Ú'.Nä'*B'l''>i'
6'1'&$='!úÑ'N'4Ú^'2µ+'"kK'uÿ'¯m'7r'Æ' "*'"Ë'$¾^'(¦'-b±'&tç'#v&'~\'	'¸{'€P'"ô'!cÜ'­å'!Ò'"á¸'$Sß'+
+'0]]'$úX'%pü'§{'9û'ûq'BÂ&óIÆ'ûE'3'%x_''õã'Þó'JŸ'A|'$þ'¸Š' I6'#k>'ë'•Ù'
('LÊ' 'k'-94'$
w'$.Œ'"Ž'šs'§í'ŽŒ'(L0'/'‰'?Á'3ÝÊ'ç"'Æ'ñ«'c1'e¦'8ª'3
'%äù'&Ó'<ÝÕ'7_†'6Xê'GR\'Q='@Õb'.
['$l'%Ö'3ò''âv'&ÿo'‡÷'T/')‹'0>°'9mÇ'=e2'5Ýà'$³Ò'& €';l'Bv¬'/D—'…':Ó'(õ'F'
'BxS'A¹n'C)­'@ƒ±'Bi 'MAÚ'[¸^'eåŸ'J Ÿ':—'*ÂÊ'-Z'G.'‹'!|y'%ï'$ׇ'0_'=F'4ãÎ'?-©'>›´'4¢•'-yŠ'@?B'9&s'6kU'.o%''yÁ'V÷'%\1'#^',pS'1{;'@æv'6ڋ'8­';ƒn'8vq'8±õ'9­ý'!,´'('k'75'1Ç&'!Ú­'tŽ'&ž'$®''Õ'*¤$'.¿}'8ܦ'0õ<'>˜Õ',rì'$2×'",n'*¡'2§?'1zò'$O'%<à''qx'";+'*¥B'.·/'%µ'$]î'4a';ÞH'=Á'/ëV':"ã'A'Í'Gi‰'Bì'>çm'AÖ0';Jo'!Cç')h'$+¹'!Õö'µÌ'dÇ'"1a'+÷È':Óµ'Ca'?8c'BoŠ'Hoi'@–¿':am',iä'6¢Â'8u¦'2ß7'0—·'6(?';¬»'Dòg'A,$'AØí'9Ë'3Ua':úÐ'AY-';µ':W'EeÅ'CÓt'LŸ^'PW7'>iÆ'>ø,'<ä?'Cv:'JÆo'B§L'DÊ'DÑo'FÍ'I¡['>"?'@íˆ'J8À'Eâ¢'K~¬'9Š'*ɵ'.'[';çå'C¢Ë'<eª'Iƒ'@³'D­'J"Œ'Y»Ù'SZˆ'IÑq'=kß'FU—'Lj¾'MHÏ'R"±'I³Š'GÛy'JՀ'>ý'H5ƒ'Gj'Dë'Qi˜'Wæ
'T•'_çÎ'Q#w'aq5'SÛ'M…/'L)½'T¹œ'PHD'N*w'M¸'JÓÙ'Kcþ'QÞd'\‰g'b({']ýc'Wÿ´'E´'NÒg'^']D'Y/¢'X¬Ï'Z-‰'\Ò£'Oê…'W"c'O‹\'`õ'T|Î'Cñw'Hlè'h&@'l8\'`ž'`,p'gof'k'Ò']rw'J1
'Dç'Göï'Zø'^…Ù'MÜã'OÜ'Té'Yë'a#'Yg'\Ï'Q°Æ'O'Mxï'YØ'^¦Ù'f'QÀõ'O¼['K«€'Xà''Xƛ'OÜ·'=(é'CäB'S'6'Jþ¬'T‰À'UþÁ'N@Ò'A/ù'3íó'?Ғ'Fˆy'F•'@"d'?þ':Õ'>–8'@ê¥'A»H'X/n'`Yy'T¸ü'TÁ¼'YÏ÷'d[É'^ÀÑ'Iý¸'?ü0'Bë	'Aá'<üP';,?'D•;'H–Ù'G'K—S'UÑ!'Z™z'\§Û'P 2'FÇ
'Im_'_%k'c¤''Q'¹'U¿'T'Wß¼'T»'ZD1';'=~ë''"@';?¼'9¹'Ne©'W\"'UÙ~'`"¨'Tß'H} 'U§'YiÜ'H*J'I|p'Hв'Y`û'VÀ‡'JÇd'Jñ'Kj³'?ðÅ'<s'V¿'Xqþ'OA3'E³'BdÃ'Yñ"'ZAi'RZ'TB'X³'Kˆ['UÌ'T§å'XoÆ'_ûl'\à8'QÞ'O'Z–ß']']A¨'WOÈ'Z¨h'Z%ñ'I²['FØQ'M÷{'UI''Ziñ'_='Yy['V'-'\²î'Y'GŸ'I+§'Cóƒ'Jk³'4Cõ'O
Î'L$K'G	7';''@­'>ÊÃ'9å'2¿}'2í&ùá&܁N'«'.J'0¼R''GG'V¸&Õ5R&̪ú'˜Î'*Mü';ÒÜ'H·Æ'I°î'QÒÜ'NÞz'Nð'OAg'L
‡'OÙ'P&À'S‹b'Iª,'I‡Œ'J¡t'WÏU'X±r'Z?£'\«U'XÉS'W]'\e÷'Z§{'\X'aLÕ'`DU'Y˜V'Wø'^$¿'b"N'_½B'['»'^‰·'_Å«'VŠ
'HRÇ'P%'Y\s']•)'\`y'^¸"'Rï)'Läu'[ìµ']mê']
Ì'\›'^·s'RšA'T£'Y‡¯'Tºj'\ét'[[í'U²Q'FuŸ'Di½'C'/'T!³'W"{'Q"4'S8b'`Ô']øz'V¥!'U
_'aJè'a7ú'dÅ'RŽ¿'I N'V‹ž'^D!'Uña'QFì'I e'U˛'Z©'Y_…'Nÿï'Nn«'GâR'I&˜'?#'&6&÷Õ&ÏV‡'f…'2L…'FkP'Jo8'OÃý'Q6†'Tœ'Q‹3'M·›'M''V9Í'V¿
'VÙ'P¤<'P¾I'TC''TA'FÒg'DnU'I£é'<F'/О'@F&Ö&®&ž&Å[O'
"^'(ªL':q'FՍ'FDÿ'G~J'J/Á'S;¾'OÓÄ'NC+'K¼'Jl²'Mن'McÀ'JÆ°'I*'JDå'DÆÂ'Dâ-'P´('Q¶'G	Ô'G§N'Mºÿ'Lã'Pî'SE'KЂ'Lù''Q¿Ñ'Løà'Bå3'.´'0ž2'Kߤ'LÅ´'JԐ'NÝ'P8ê'CÑÙ'O&ó'Où'N‡§'K‰'E'Ež¬'NQ&'Oݕ'@)O'7Ã':­'>-/'0TÐ'7P"'?Ù9';.š'-o',O,'5'*߀'ÂF'+–'&×'-Ìv'5')}ª' QZ'&9G'%¥.'$«9'2P0'0Ù')8Ø'-v‹',oŠ'.°f'*ý'&¸ '2À
'<Ŗ'?œ¯'8}T'6;2'6ö'?'×'F 'MUŸ'H)ß'>ðð'<˞'H<¥'RÄp'Pû'LÃr'L'L';Àð'/Ú·'Ai0'R?`'HKÞ'2N}'&ö]''fD'0(m'6lÓ'BD
'K'z'Ed'4òx'1K'C‰¾'Q\n'MTÏ'H]Ô'QAý'Q'D«Â'EÆê'IXh'Je'Rå'N|²'J×ð'Lߥ'X`'UÅã'T†2'Op'SîÔ'ME'Hf²'RåØ'Pk¢'F™Ô'=³'>~Ì'@H'D\f'G€F'T¤v'd']šD'[ ™'VEÚ'Vkq'\Zo'[D'Tam'R`¾'UƒÐ'ZØò'_'¾'T¿d'U/ÿ'_¼:'^ÿÙ'Uxà'Q­'PÏÁ'G›
'Eb¦'Lñö'YÍÚ'R‹'JŠô'N6'P§¢'I|'Kæ·'K'Y'FDs'CYè'J×'PŒË'Gi'CŸ¦'Q2z'OYÃ'H3¨'GÁœ'N0ˆ'R"'Vӈ'Jb'Cÿã'MÕt'RqÀ'Hñ_'2íA'*eê'1Þü'7G'4TS'1Â+'/é£'>!>'AL'0J&'+Íè',vÿ'#q«'†'&á§('-¾'#%ß'4')'8±O'@ª'Gèr'E6\'?,/'9ÚÔ'D.Â'DÔ0'I"â'EÕí'Be_'=¦´'?=G'D>ó'D}r';‡5'A¶'@fé'@dñ'<Ô¾'7>:'-#Ò'°&&ô+ê&ÔG¿'>I'0××'>õ'D!ð'M|'G0ò'Cµ'K%¨'O«®'S'P"8'Pú'H;Ð'Kv'Qòu'I­y'Q•ï'['ZTµ'LÍï'Cí'E¸×'Op'PÑâ'W›''^$0'`©'[†ã'S¿o'O¿P'YV´'X1Ù'O(Ù'PÓ
'P¨'E'ù'DX'G€s'REx'UÞ'W@'OtÉ'RUo'R¤U'UÙÕ']ÊÊ'X'Q˜'TõB'SŠ'R¢'Sv¬'U?æ'P†ä'LõŽ'M̛'Rüš'\Ÿœ'Zas'Zã'WhQ'[ør'WV'R#'Tžž'PÖÜ'J¶'L·='V
Ú'YÙ¦'N67'WŠ<'b<¿'U?ú'Wu@'\ë'^v'Y@I'SÙO'Ný<'SR'UÅ~'_²¼'[»ð'[¤¸'X_m'QñE'L3ˆ'OøŸ'M	£'QØá'P¾ð'SɄ'V:;'Ru'Q-!'W='R—*'UfÈ'TI'UC'Qóv'Fb¿'G3'IÏq'O¸f'Uös'W¯ñ'RzÛ'F˜)'Hí%'JÃz'U×'YSö'[Ñ,'QZ‰'JÍ'R^'Oü'U\'Uz‰'RÌ~'V¦ú'W£'PŠ¹'Oúe'O½'Vø'Vý™'SC='Yµ÷'[–n'Q?ƒ'H?«'Kj­'P®1'Ua'Oõ'S‹'S;P'V¯†'Uô¾'Y3^']šˆ'X\t'XÝ'Rì;'LbÒ'MÌ'Nӆ'M·8'Pšä'VP¤'Iý§'L£'S¤x'Rþ]'TÅo'T²D'Q
X'K'R6•'X`ö'\G'Nì¾'IÔ¶'QšI'QÂ'W8
'Xr'Pç['IÝ'Mê`'R-´'V0Q'[6
'TÁÙ'MS-'Qu'LŠ	'G~'H]'Oþ¯'NN¢'Fõ';Ïl'9àS'NÂû'T\Ê'WÕù'LqÒ'J‹ñ'K4M'I Ä'DÐ'OA-'S\:'Yÿ‰'X7Í'P€{'N˜š'SÙö'QÏ'Yö›'eQ'g2F'X"#'X/'QUÒ'N²©'IÿÀ'MxN'Q#9'ZÏ'Xúc'WS'e3
'c—f'M…Ÿ'E,'L¢h'U$Y'c®'WãD'G–À'H%c'RþÓ'S}6'R(G'QÀ
'KÛÎ'Oùi'Pœ&'N?–'SG''R¡'I{ˆ'C':AÍ'7¼['?j'D'FË"'CÀ±'9oÑ'-"r'"''&ô¶'8 <':Ç';%4'9ö' ñ'
¥'O'M'&'ފ'p1'ÔÃ'C'ú0'‰™'°]'æË''s'¦i'"œ'?;'Á''"'ÊU'!è'çQ'=–'":'‡S'ÔÀ'ã'm'dÔ'k'Ì'.ì'(&ö7X''Ë'JÂ'ÍL' rÑ'")'
Ò'>	'Âm'	=W&ò½ÿ'›':5'êÒ'Ð'$Ø'á"'(>'FM'q'î'õ·&ô»&ã-&ü"^'¡"'YN'òi'¸$'¿h'	¼&ôf_&ûÁ'i&øŠ&Þb¸'%Ô'B''#Ú' ,>'Ï:'¾à'ñ'>P'g/'';'	'J¨'IZ'º' A' V&ÓŒ&¸ÕC&'åï'NÕ´'ox'¶Ì'#a¹'.ª*'+ÙD'7'~'4´Ò'ÿ%&Ÿ*'€ç'¹'
þS'>â'ؘ'
~œ'ö&š6.'
ÓT&†xI&ÁÐÁ'³'Wf'S&Õ:'Hš'‰‡&Ƴ=&ö>…'<{'*õå&åX'ïÕ'/A&ò¹V&ýw©&üá'bŽ&î.Ý&ìF'
ÁÚ'
ÍI'	ÿ'Kß'ó›'>Ø&æè,'á'	k'	–,'IW&"ìÐ'Åx'¦©' ''?¹W'Yß³'R¼¦ <^'+Rü'*Éø'E]Ú'­'¢°Ò'Öz_'f!'µ'
yì'5ý¿'*´Ü'0œ&ŝŸ&ֆF'¥I'Ô¼'ú†'
h¦'!³Ø'.N'Vf'%ž:'>,Ù' `]'Pô'ý'ÿp'Uà'ïo'%'uZ'
©'‰'…'j
Ë&‰ÐŸ'½ä'†f&ó·¾'‹Ô'˜d'""'$%£&òû^&û@‰'
˜)'.W
'Ôµ'£%'í'ã@'Es'D¡&ê[§&÷
'
U+''d'Ü'1q­'ß¹&ýš'kZ'.³'È^'ûÏ'͘'_x'Kk'9Ó&àÍ`&î÷6&þÊP'á¤&ÎÉ&5'$Í'ˇ'®Ÿ'´Š'
<'ÏY''#Ê&þ˜É'wT'«"&Ñ7‰&íçæ&ñ#š'³ø&ýŒñ&ôQœ&ï~&Þ=Æ'$
'a¬'#7&÷L8&í
@&âM&ñc3'ls'5a&ü˜"&é£c&ãò<&ß­&ð.{'åî'
?&Ý&€'
 p'
Ê~'ZÏ'ƒ'"Â'OG'Y*'	q 'ü^&êt&ÑýÉ&ô‡q'˜ &ûw&ë[A&åØ&òÆ&õŸK&ötQ&÷Aq&û«:&ãá&ØDÅ&åÆå'Û"'x'ʔ'"'²&ã~¤&å.µ&öÀ¾&ú+á'Å&ã­¸&緀&ùS'vƒ'zÓ&ú™&òˆí&ÝåV&ðÔ&ÿ«ß&ûI}&þ '	ý›'y&î7'&×3x&ùÝ'¢™&÷>"&õÁ&öñ­&ýÑ'áø'ïì'
C'
Ôö'Î&ð·Ã&ò¡O'7Z&þ¢(&ò8Ñ&þ̽&ꡯ&Óì&ç3'›R'Çù'ñ,'e'_&ñZÜ&è¨_&ê›d'	åš'Ÿe'»]'
ê:'ÑÇ&ïAQ&îŠ&û4Ì'Ó'³&þ,S&îۗ&óŠõ&òæÃ&þ¹©&þçþ'ŒŒ'	‡ó'	Ú<'ég'³'	›Ü'ºö&îݾ'}²&ÿÉf&øX&÷¤&óÜí&êM	&êœõ&ùh<'²á'É&û&óêÅ'R:'[''	;ú&þCŸ&ëT]&çÔq&볎&òŠò&ð÷O&íV1&õê.'²í'®|&ýJ"'¯'~#'Îé'd''¿&ô8¯&÷
'&üíÒ&ûÃ&øü&üB´&øßI&òi&þ·e&ø—9&÷C&ú{'L\' ·&ú·&&ðêy&î)e&ñ›ô&öÜæ&õ˜V&ä+-&î³±&ü§r&ùÎ×&üƒ<'ÊJ&ø'µ&îÓ¾&þçÕ'Љ&þik&ÿ+'+Ú&ÿïE&ø¦¼'$Ù&ô)&ïÄB&ü­&ÿÃì&øÁ&þ‹–&ûÖJ'-[' C'àÁ&ú©ù&û>B'Õ´'9Ç&û‹&ûáÉ'aI&þ¬h&ýÈ×&ý̱&ýÂk'º	'ý¡''q™'w€'t¼'ț'!ù'Ý
'ºÆ&ø%3&ûÓ&&þ¤¡&ø1c'¼'	Ër'J'6·'
Ä¿'1'	g''hO'Ú'û'0}'ð'…@'*–'D°'Py'Ö'×L'……'–¯'öþ'Yó'	Ùù'ö'
Æ''s¡'Fê'Ѧ'
"S'Áâ'•'Ž5'±è&þ]&ïÈ÷&éƇ&ê"2&ú£ß'¨'‰f'	֎'2,'úã'
u¯'˜—'Á©'
#†'íß'
ïr'ö~'bÎ'¶ '/ö'Zß'œ'7F'
p—'ì'M‰'	o4'w'
+³':'DÙ'Éò'‹ª'W#'žš'Ë'0`'''Üp'M'
H'	þ'
Ó|'Í'»3'`_'"Å'
Ť'
ʱ'
Å'º(':/''
¸'	2'
*C'U"'ö¡'¡'Æú'
ïd'è6'ú`'¶¤'"'
(ö'ðÿ'Fâ'®¶'
lŸ'Մ'v)'§û'Åg'ÙO''
fô'pñ'ßÜ'
}'#Ð'F
''t'2Ñ'œ''
5Ó'
W'ï'Ec'֞'»'}`'n"'Ò@'¾°'†ð'Æö':'ÜÖ' b'`ô'²ë'àc'b''>q'êá'-©'Ï«'>Ë'öÝ'Ä<'·i'Àf'Ϛ'R'=t''©'ÎÖ' Ò'%á'EÄ':'	p½'N'wÊ'ºl'~w'¯&'•†'â™'ãU'
ۃ'ªï'­'õø'/H'*'>'ÝÏ'[™'Ï'^y'qF'
"''È'àú'œ's('Z'Ïä'ó;'±s'xÏ'í'é'¿7'.i'3Î'²;'é™'1å'r''ô
'Šd'¾´'3Ç'
ä¥'<|'¦'
È'uþ'Øo'¨õ'F»'*ý'U/'º'ÆÜ' ƒ'Ž'¡d' ¯'S˜'/¿'€¦'
Á'9³'@'[¡'Z'7‰'ßÿ'mž'	P"'×$'ÖP'Õ'Øi'£ù'Ô~'ló'aŠ'4œ'n3'¿'|ü'6'¡?'¯'\3'RN''U'u¥'žÕ'>õ'éŒ'Žü'±ã'ˆ'¤'Pp'¬ç'C!'"€'›'ÖÓ'"Y¢'ãz' ò'ˆý'›h'ˆ
'.‹'d'hD'
Æõ'4'è'h'8'¸'¿7'6b'á6'"6'Ü5'ތ'ÂÑ'x°'Ï
'ÙÄ'°]'wE'i'º'VX'J^'Ÿä'
…'4' 'Zý'‹Ò'3'ÜO'W'k<'R–'­Æ&úH²&ü­'-•'
—c'ˆ<'Gò'
øè'a¸'ò'¨Ø'	ٓ'hr'ò-'±À'
Ñ?'%U'hñ'Óe'Ï'~7'Ïg'ØÇ'Õ8'vD'Kê'â'pÓ'Y'×Ç'¯^'ÞQ'U.'Œ>'Œ&'Ó'=¹']Ú'ëñ'?G',ž'µÆ' 1¸'F|'Þ¦'~'¨o'Dþ'¢'&å'!Œ'&G'ƒU'¾'	h'»u'ƒ¨'^9'_ß'ñù'	ŠÛ'Ғ'~±'Vs'Õ'ï'´"'ÑZ'¨®'•"'y'ѵ'ëÊ'	¦ä'z‡'	á'›'º'"²'"Ë1'='º'Ô@'ºA'Z'LŸ'Rƒ'@p'	F!'m'Ÿ'À÷'bD'½3' ¶'c§'#4'Ž©' £Ô'!'ƒ'#…'â®'aÀ'Þ'ý'/ð'E†'	)''YS'ÅÅ'€i'gÈ''q' ¥ñ'·'þÄ'24'±‡']4'V4'hÔ'
ðû'ù'Â8'÷³'~ä'
 '{ó'8"'P';—'';'œZ'ԅ'EL'''ì^'#¤'T'
'.' Å'R,'>"'¬}'ç'#'ãA'¤'Ó'óC'U«'w''‰¥''M' Q'K'n'	1'	_¾'
4'M8'½â'Ää'"w—'¼M'ÏÂ'/ê'?c'ëu'^Ç'
Qn'ôp'Ü*'3c'Ç'ê·'
ù'}¾'ÙF'ÆÕ'g"'Þ'?Û'Ó''PÖ'Æ'ó'…'³@'ˆ´'î'N¸'Âä'°X'êÃ'x'œç'Cî'Id'å'i˜'
#'E"'›Ù'!ò'mà'
u'}'tW'#¶'	ù'Z'
u'9ô'
…Þ'
ÝÜ'·Ø'‡J'^º'='˽'¶'þ'J'
bÁ'ùÛ'Ɯ' ê&þ¡Ù'MG&ø›u&øpA&õvx'\¼'U'Ð '
«z'	÷¤'s}'‡Z'YW'[''Á&ÿ'q''¼'S'á'öÁ&ø«ò&ñ\E&÷">'@'º'Ü'Z×'¬¹&ò;«&öËg'·7'
56' =&ñ*Ù&åø&íöÚ'>"'†)'þ'òI&ó?M&÷M'yA&ô¯œ&ñCÙ&üü&ô¶‡&ö*'4I&þ-&ò}L'•º'çK&û­9&ï`&ãƒ&×àî&ä†&ù¹ª'¾'À&ñ@¢&ó!‹&îb±&ë¼Ç'·‹&û~"&ñ'&ûÛ·&ÿ…ù'Ì&øƒ&í÷&ðŸ&ëÏ[&ì'þ&ûðJ&ô؀&ïÁÞ&ôr_&Ûot&Íõ*&äÁå&çÜ&Ým&ïvø&üM½&ô÷¶&âgy&ãÄè&×ä¬&åÏÑ&ïáD&ßÊX&Óªc&Ò &×_&æ«&è§&ØÂC&×åÂ&֖Š&Ým£&ïÈè&óe&ä"Þ&×_Ï&׏à&ì{&Ý8 &Ïà:&ËWÀ&ÞBB&ôl<&ÝË@&˛{&ו&å­á&óúŠ&æÕÀ&ð™g&ÜÂò&ÔñY&Ëçœ&ÃÖ&Ûg&Õ©C&اt&â¢&Û¯;&֛r&ʆâ&Ëè3&Ððµ&Ï´@&Åðò&ËÜÝ&×Ñ&랏&ârÞ&Ïã}&ÎõØ&Íáÿ&ÊÛ¯&Èïƒ&Àˉ&Ól&Ò³@&Å8¤&Î>Ý&ÌÃã&ƛ&¸À'&Ì®&Üáè&Ø_È&Æ¥Ô&²Sð&Ã1&Ìó°&Áv‹&ËüU&Ù-&Þ¾&ÖÝ&Ë:v&¾ZÐ&¸ºÛ&²î&¹'Õ&Á7&ªÍG&­îh&º4-&¿™\&ÈAz&Äß&Ïï&ܶæ&É?ü&½yï&µˆÓ&³mð&¼$|&ÁV&Ƈ'&Ê%
&¶&µš…&°ŠÃ&»Hò&±È &ÎÛ[&À-æ&ªŽE&¸Ž&È)ì&ÀðO&Ճü&Ì&˚Æ&ºI4&±¢M&²…þ&¸)¨&¾Ë&¦&¦J¥&ºcn&½‰Ü&ºýl&É)p&¼ª*&ÁKG&Ì+Û&Ân¾&³]&ºkl&²ûÞ&´E#&¶¨O&¸MÌ&©E&³'#&½®Ù&¯û&¼Yï&Õ'Ù&Ȇª&ÂcQ&²"U&§¥Š&¨‰}&¼àÒ&¬£X&³
&¿-Í&Є&ÌzUÀÀ&š)w&¥sc&¥P&…Á&£ˆg&žP&¡ä—&žK&³;¡&Ç×h&©´W&µIm&»:]&¼üÒ&ƞ"&é:'&•…<&¤î÷&£¼û&§ƒD&¥E"&—³º&µ~®&ªnÿ& Å&µÊ;&äj1&¤&£ñë&›$ˆ&§±ì&Ÿ{&¨?´&¨
a&ž¹j&Ÿ	"&§™¯&¬Ý& ¯ø&±û&¹/´&°íè&±¹&Úv&Î8Ñ&ÓË&ú[·&ÙjW&Ì&?&Æø&Ë+ &ŸÑ&½—»&Æ,å&í(P&²&"&©a&«Ýª&¤Ü¸&ÄEq&»+ô&´¯ó&­S)&²oV&¬×¾&¬(&&ªq4&¾¦v&Î	&Ð9
&«Cf&ÐkS&½Î#&´iî&³øV&£¶&¯(œ&«£†&±Å8&¿¬ƒ&Ñò'&ÊÉ&‹ìÃ&®9‰&¾pQ&°î±&©O1&­™{&·—ù&˜±"&¬‡C&­20&žÀ&¤Fd& ¾Ž&¬h,&®?Ñ&›ð&©Å&¥t5&"n:&mc&~"|&›&¢.;&¢&š_Œ&˜8@&­xö&¨N&¤úû&¢ë&£úJ&­¹/&Ÿà"&•p&žÄ´&ŠÎ&›RY&™Œ)& m&£2	&¡'>&œx&˜ãá&œ<&'™_&'*&hò"&€7Œ&˜ï—&ö«&'&‰@Î&""É&›uÆ&—'¥&‰s&zÞ&Šg&˜c­&—&•J&š¸Ÿ&™&˜¾˜&—E>&'ì±&Ž& Œô&§³*&¡Aº&´Qk&°#&˜cõ&•Ï,&Œâ2&"y&¢yô&«^Ñ&ž±©&‹±&œL1&šÜ–&˜š&žÜ&Ÿ‹µ&™%.&"Š&"¡&"µØ&—ÞH&¥	ß&¨™Ä& [Ê&"®&˜/æ&š-&šåÚ&µ&ŽØ/&´f&•Lj&Š;1&zÛ&ý³&ƒ‰á&lî5&N3»&fõÓ&"X&ˆÐ‹&†.»&‡:&Žtk&‹ûx&ˆÓP&W¨&3&Žõ&'$v&6°&‡JÕ&{8&r$¶&}ô{&‡Î/&1|&Ü'&‹ø¯&…'ø&~+š&Œ Ä&…tÃ&…YÖ&‰¥Å&'®É&˜l|&•ƒž&'!Š&ŽÎë&"þN&žSí&•=&†£&Œ!&—ÀŽ&—ñ&hÆ&‹*)&'gT&"‰ü&"[v&Ž€t&•Lb&'™.&"?&"ÿ¦&–àß&jg&q;&'Ò&šWâ&Ä5&'ÛF&ƒh&Š`ö&'
&'3D&'D/&'ƒó&¿&'—}&'/&ˆ‹i&'ñC&—N"&–ºö&"#ø& W&à½&"†n&šK"&˜=V&"I¢&ƒÝV&"{|&µ&œtD&›'&"¨&'"	&•_€&—'b&™bW&•×þ&ˆ<ï&"þ-&‡ÿ&‡7ú&ŽÓ&'ùI&Ž"&ˆçk&'ÑR&g&&Š[ž&•Vß&ž`\&™vè&•ç&'†Ø&ù&¶&‰Jp&ƒQ&ìû&šÓ&—´&—ïI&QÚ&‹ma&‰Œ&™+&Ž<8&X…&W¿&˜>&Ÿém&™´,&ˆ!N&†…&†
Q&ŠAb&ŽÑù&"æû&•<&s&˜$j&‰Í¨&†,P&‹&'¶&žñ(&›¬&'Ý^&–4&™¼R&–¼q&ŒU/&‰¸&&"Þá&…$&'cG&šüK&›~&˜[ç&ŸSK&–ÞÆ&"Òn&˜±&áŠ&Œ,s&Ž'Ÿ&"Ì&'ÂZ&'ÆÞ&‹˜¬&Œé…&""8&–K/&'Î^&›`d&žIÏ&—‰¹&—Õ³&–>Û&q÷&"b¡& 0;& wö&"…ø&ã(&'à­&Pò&'v&"çs&˜Ü^&"ö…&—z<&–al&'ç&–,&˜Ì &˜¤`&—±à&–ÿ¥&–t&™D&'Ãœ&'iÅ&–Ðx&•'&–«N&—o]&•iq&•t¥&"ñ*&šXü&˜G£&–Îl&"w†&˜'ë&–…×&˜Ù[&'•y&"¸&"&¢Ç¾&škœ&ž]T&¢Öó&œš&"Ú.&"Ÿ¶&–4Ã&™ˆÕ&•X&•Q&•«'&•V&™‡ƒ&œÛó&–UP&"T&˜
&H#&7À&–p'&–Oh&œÕ&œŸ
&œ½Ÿ&˜Cf&•¶–&š©& Ë& ‡&™à@&—p£&•-Ò&•8&œm^& 6& úð& N5&—[å&"fç&˜ÙÑ&D™&Ÿ3Ý&ŸbÁ&¡	9&Ÿˆ×&žçó& öÅ&—¼/&•~é&š|&!Ú&£!&ö&äZ&œ§Ú& õ:&ž¬®& ŒT&¢‰]&›´&¤%ô&£ÿ~&¤%&
&ŸË\&Â&œn˜&˜Ö\&˜Ã &™"è&˜ÛK&œEÏ&Ÿ:&+C& TÄ&žÒù&ŸBV&¢|&¡OP&Ÿz&Ÿz÷&¥z&£h€&¡ùU&žï¡&œõ÷&ž–—&œ&&c
&£i{&Ê5&šfs&™&›9&œQO&™Ô˜& Äç&¨ü&¥ßÖ&§YØ&¦G«&¨@Ù&¥ß&¦"À&£Qá& Mv&œPR&œV&þu&™_à&œ˜—&§žÊ&£Ö&ž¯2&œTC& Š_&¢ß¤&¢z‰&¦
&£ H&¡‰š&¡|&£SÆ&¥&¤Î&¦xs&ŸÉS& ½þ& ~Á&¥I&£º9&¢_u&¥æ~&£Wá&¤
}&¤¼&¦·ï&¦Å8&¢}&¤R2&¥3§&¦¶€&¥'S&©ž¨&¦ï&¦ì&£êë&Ÿn9&¤+v& Æ &£K³&¡˜¼&£I¼&¢Œš&¤@
&¨Vñ&£kä& ·¿&Ÿxü&¤áV&¤
0&žKâ&ž& ú&£ÜÚ&¤ Æ&¤é&¦æý&£NZ&Ÿ¿*&žî­&¡ Á&Ÿ§&£û–&£/ &Ÿ¾P&ŸÃi& ê™&¡[&¡"ó&¢'à&¤+y&¢Í«& Ý& %>&£åª&¢'B& ZF&Ÿz@&Q&Ÿ/B&¤ª&¥àÞ&£gZ&ŸK&¢,&¥Dº& (5&¢þ$&¢&¤r€&¢Ù{&£Ø"& Ç.&¡'&žÄ&ŸÑ‰&žo'&œy^&™aZ&›P=&›»&¡i&'Ä&'¾A&š¶&œÍ&™Õ&"*ª&šV& _Œ&~‹&Ÿ)V&ŸI¤&¢zÕ&£•&žUŠ&¢9p&¥HÃ&¤ÞO&¢Ó®&¡{·&ŸÎ&œÛ#&žs& ×&£76&æÒ&š˜¿&žQÃ&Ÿ
&·&œ2Ë&¡&¢ª`&Ÿ¯Ë&¥&i&§å &¥c¬&¥o*&£Ã¨&¢AÆ&ŸÊ&›þo&žŒ&TG&žqS&¢FÒ& V;&¡Ë³&¡É˜&¡4&Ÿ½Ï&šøï&œ Ä&Ÿ§
&Ÿ-º&š˜&™½C&œªy& à5&¢ç&¡yÃ&ž"'&™­&ŸÚ&£‹-&¡ý­&¢¬Ÿ&žŽ&›=y&ø&œŒ&œ©X&Ÿ"š&žŸd&¢q&¦ØD&¡&-&ž{&œiB&ŸÀž&žÙØ&¡¬V&œ0M&]+&8~&¡šý& dø& ‹& îÖ&¡Õ‰&œ(Ë&˜™¼&›†&žX& t&¡ž»&]æ&›çû&™Eç&Ÿá&¡U/&¢®&œƒÚ&œµ&œ;Ç&›rã&–˜Ç&š¤ï&šLM&›Õ&•Õ=&˜
l&œ&˜î&šÆò&žvî&ž×t&ŸÅ²&šŠU&ž¿&˜V&–Æ&šýê&œR&˜¾&—¶&˜ Ø&–"&›4&˜÷&¡ÃÊ&œµ&™{g&Ÿ*ú&¡†þ&˜›&•–*&—#ˆ&—k&æm&'ø
&•Fµ&›H	&œ›@&š»ˆ&–I¹&—ô&—g.&™íU&šò&›¤&˜úu&›Ð&œiL&®&˜S‡&›´d&›z²&™ñâ&™Þn&™c&'Ä&–Eø&‡ƒñ&d0Ð&aF&m¡'&tPº&yBÑ&{'9&})C&ƒ<®&~ÛÊ&ƒE&&`.&‡!ó&ˆBd&ƒ­î&"pû&…:Œ&ŒK&ˆI9&ˆ¾Z&‡_R&G&‡—¡&ƒ>ª&…;&‰&"$‡&"å&†›ö&‰û•&ƒÐí&'úØ&†Ã&†€ì&|È&†Js&'
Ç&‰¼S&"šø&ƒ|Ë&~í&'»&‰ªT&"Šë&ˆ<œ&‡Û&…=*&Ž¿G&‹zõ&‰ªî&Œ{Ð&€Ö&"®|&‡Œø&~Œ&[âÛ&NQ°&V¾¥&k´&q½€&l‰&kõý&g1¦&pä&t'&k}&a05&n_ž&vµ&imÍ&jߓ&oø!&ym&€žÐ&œÂ&tä&u;¶&w5=&p˜£&o†&zӛ&w5(&j¨&rq€&sr1&nÚÒ&qõK&r9&pÙÎ&n—`&kÈ&wÊ&'""&}Ò&w}S&nSX&l5$&f¶š&€2Ä&€mñ&|ãÅ&u&~ð(&'½ý&šž&q±C&rïÙ&vA­&`<Z&nú%&g8&Lñ&L€>&R½€&N¬"&b%¾&f÷;&[bA&[#ö&k#¼&gkè&bÀâ&]øÊ&]϶&emz&i+
&`Œq&]í?&dPÑ&b!&_iv&f½ï&oµ»&gcò&uî3&m°•&hT&aÇv&_›O&V^h&a.&e_&kI'&dÔË&j8&&g©"&g'x&wçÆ&q&k+[&oX¢&c׎&n±&dl~&byò&d×é&d÷¤&xª]&c?t&T£|&]®e&fòh&pÎU&f.'&])Ô&c/&el&Mz&Ge5&L"&_Bß&_u&V»'&N?&I4)&H`v&Sf	&OÖ®&Jðn&Wìà&djì&e(j&g¼&V¥ö&H¼Ž&W­&TGÄ&b.c&aÉâ&Y»$&Gæ&V0S&S¶S&N¯©&Ní&Ti£&L/&]V&R`&[t`&Vn&ILÓ&MT&MÑï&J‡ï&S‡8&YO&Lâ¬&V ¼&Sò>&M· &QŒ\&I,à&=öí&Bi&>þ‡&KÆZ&I;&Av1&<Uû&Mq&Q›P&CñÂ&<^6&::®&6ÖH&??ÿ&U'c&Y<&QôA&7ÁA&='&?wû&J6¿&O?U&EŸ&1¥"&ËÅ&"&2[&&~&,¥&-a&â€&F"&J&;k&±~&Ë&- &ì&xH&¤Õ%þã¬%þÓ®%úÃ%ù"%úAž%ôVê%ô`%ë:±%èƒË%ä'!%è$Ç%à"©%àí{%Þ%|%Þ)¯%Ûtæ%ØL%Ú´*%ÔÖa%Õz7%Ð'f%Ñ2E%Êz‡%͜1%Éâ+%Íe%Æ3`%È©_%Â?å%È+%¾c|%Ã~"%¾*E%¤%¼¸%¾•&%·îò%׊±%º |%¼ˆ%´™o%·Ñv%­ö%µr.%°Ø"%±Dä%§#à%«"7%¥Ì'%ªÈ›%¡HL%¤f{%žÇx%¦4%žin%žÁ®%–¬%š6ê%"îH%–ê%'w›%–¬Í%'ýë%•ô9%'9š%M©%›žc%›¡%z%Žÿ%‹(Í%Œ¤%†cð%Œi%ƒ©%‡½%ƒdõ%…ê"%ƒÃÇ%…{%1Î%'?ì%¢'%~ãb%~Úï%ïµ%€¶j%€øæ%{éf%w÷Ô%xŽ·%vU*%u'U%oò«%q2¹%mïò%lP]%k¿º%n£F%jyð%flC%dz %c¥
%cU&%dæ?%j'ó%d=Å%_™x%[Ei%[dä%W0%W0'%T#¥%W>ç%TŠ"%WÑS%R]"%S£¨%O;Ý%Q…"%M·Æ%Oºÿ%L^s%KEÕ%JWÝ%LG–%F ½%I¡ç%E=.%G,À%E#%B±þ%AH.%Ax%?‰A%>ì%>ò5%>Ír%>^%<u‡%:ÐV%9øª%9^%;%7k%8L %4%l%7#6%1¿L%4P;%1vP%4º·%2f/%1x2%0Ú%/¦l%.Þ²%-$I%3j£%1Î%,à%-°%*ìB%*Ó%&Eä%'íc%$žƒ%'Jç%$f%#'%#ƞ%#ì"%"é¯%$9@%"òõ%"Þ¶%"Ѥ%"Ò|%"
V%"+%ø9%"C%¢#%K%D%'%:>%i°%ˆ%"j'%d4%‰B%¼!%±ò%°°%KK%£%‹R%"³%d†%ÐÝ%š5%%ò%àØ%$Ñ%i&%þ%•÷%˜j%ޜ%6K%é£%Ãæ%)%6%PÜ%Œ"%;6%f)%®a%²ž%É%
	
%5´%©ä%NU%þô%õC%
ÿq%
É%–2%0%²ö%hu%á•%	s%u%ý%Ø{%Zì%áÙ%™ü%>š%%ˆ‡%
.*%ˆv%*/%T%	Á"%c-%Í%2%Ð\%«L%
%V·%,N%d%q%¶4%›Ö$ÿ¡Ì%á†%Hy%¯$ýB]%hš$ÿaD%ÐF%dš%KÆ$ûÛµ%€$ÿq!$üÕi%Åa%%Ã%Š'%¬o$ü"Ç%pN$ù1Æ%
1±$ûÛ<$ûóX$þ$¶$ûØd$û)f$ýÔ¶$üY=$ÿhR$ú–¤$ú3v$ûzÊ%@t$÷¸9$ú{¦$ý˜Ç%Es$ùՒ$ý$ú¿°$ÿRq$÷þ×$ÿ®Ë$ùšs$ûIÓ$ö[¹$÷c'$÷(œ$ùÏÁ$ñeæ$ùP4$ñ[$÷'y$ò|Ò$úæP$ôF$ø"Ù$ñ¦]$ó}f$òÅ£$üô3$ò¿\$úÅ$ùF$øÉï$ôæ¢$ü\$øH¹$÷Íæ$ð‰$õc4$óèy$ôçò$í'[$ïïq$êlq$ðá›$ïž$ó#H$ìñ]$ïj$èñ$îõ$ñu6$íVX$ñ}$ñÚ$ëø[$ìG$éSÏ$éÏ	$ìù'$ô·m%f'%y|$ûcê$ÿè$ìõ'$ðyu$ï‡Ã$ô&ž$î:$òÝ_$êh$ì;Å$ïLŒ$ðœï$뎈$ð2b$è+Ç$ër($ÿ€'$ë(¥$é¤Å$ízU$ê~L$$ð{c$ÿÐË%
…D%9ò$ð¤Á$ó'^$ìÒP$ûƽ$òÜ$ô_w$ûâ$öçç$ú•'%»â%¶ò%k0$öðÌ$óëM$ï¥f%ûh$öüI$÷
ò$í%ö$ô¯w$ì´Ø$ôÿW$ð3¡$óùí$ëÈ$ù$Š$öÛI$ó'{$îuò$öî$îúü$ò¤»$ïàº$ñ×ã$ñ£$ôÑ%$íÅ"$ú"á%…Š%÷}$øÌ$ô¨ß$ðx±$ósç$ñU~%ì¿$øBä$ûok$óà.$ûèª$ùeÜ$ü‡W$÷*$üù$ó
œ$û²Ë$õ|$ý‹ÿ$ø}O%]>$ò
+$ø…'$ò$ö*Ž$ðC8$ùš%ä²%ž$óã*$þE—$öòy%Š%Zm%ð{$ûo$û½$õÅý$úað$õ¸;$þÏ¡%2'%ðQ%'Ž%
$ó.©$øG¸$òSÜ$ýd_$öù%¢w$ù_ß%ï$ñ!A$ô\u$íŒ1$ûD$ôÞ{$þ*<$ö¶%=Z$þÆ"%²÷$üž8$ûç$øÓR$üٗ$þa©%Ñ%C'%®$ù¨%Œw$û·Ÿ$þ¢E$÷z$üJ§$ø>%®%¹ü%çZ%vS%ž‡%vý%–Y%{P%œ%ã
%qt%	¸%ÕC%Š¿%Â%4R%I™%«Ü%‰€%
8Ç%¶a%
ž³%È%ÈÂ%
y;%Ñ	%€%éz%é%GR%Ïÿ%Kû%êÍ%	M%%óâ%,Ñ.% ?á%!A3%5@%&¾%OM%šD%3Ìï%/[®%,æ%5f¾%RüQ%U('%(z"%ˆ'%)Ù%M´%#Æ%­e%
rø%üo%ëi%(Ž›%
½%¬!%ø% ß%@¸%¹ý$ú\$ðÂ$÷Œ%g$$ùXÈ$î1V$ò7$ÿ^œ%KC$úM½$õÍ%$î!î$÷Š%œÁ%"òÖ%
†$ëƒÉ$êeT%%*9$%¥©$ð÷
$çNi$ê3_%†Õ%'¤%cð%îf$ç· $õ&
$ýBç$ùá—$ùµþ$ü=#%	B$øÑ$ì/â$ãë®$ôá¿%CF%T¼%3/%¨Š$ÛÁÇ$Ô0¼$Ó"³$ä'	%%Â+%Â×$î}o$é$é9…$ë^¨$érÁ$â–z$èÔ®$ð
$ñT$á™$æV|$ü³$ã8û$Þª$ì$ô¡$ä.³$Òse$Í¡$ÒÂá$ææ$àE-$Îi$×­í$åÑ'$ç?±$ØÜ¢$ÏH $θë$Ôo($Øh§$Ñ.J$Ì´Â$Êt>$ÊÑÒ$Ù6¤$ÕHh$қf$ɘÜ$¼B¡$Þf~$ÃÚÙ$ÎKz$ÁËã$Ä$¿¾æ$¹¨ˆ$¹ÊC$¾
·$½Òj$ÁŸó$¾ôC$½£†$»Ë$»k$³ñ$°õ»$·Ë$µÀK$´{$±Þ$±´ï$´¢‹$®ÃÍ$µ6$µŒ$±#ÿ$­T³$¯Ù?$° "$³S$´&«$°ƒA$¬Ó$¬N"$©™æ$°C$²ÿ$±ó$¬á $©´$­g$¯Û$«,$«"Ë$«4$ªÆÑ$©ŠÉ$­R¡$¥Ñ¨$¥F2$ªë$¦[R$ºcc$¦«$ÇSÑ$¢¬Õ$¡ý¢$§yÔ$¨•ª$£ýq$¥ž¹$¡:0$ ‡$¡ÆZ$Ÿuç$Ÿƒß$›t$ž={$šÁ3$Ð$žm$¢%$œ½$šs?$™
$›å˜$›œó$œõÆ$™›`$šå$šô$š¡$˜X¾$˜'
$–ƒò$•œ;$—Å4$›˜"$˜n$•û$—:$–Y$"¨Ù$˜w $'Á$' ¾$¶œ$Td$˜Û$tZ$Šd$‡Å$Šxä$Œ×<$‹o7$ˆŒ$‡=H$ˆõº$Š¾-$ŠbD$ŠÌS$Š8Ð$ŠCØ$ŒÒr$'$'û¶$ŒYø$Œ,ÿ$Š
$‹Xó$Œÿu$<·$†fì$…ìŒ$ƒ¿Ô$†y{$ˆz¤$†"¾$ƒZ;$†
Û$®$…b
$úŽ$†b$‡_h$ˆh§$ƒ¼Ú$ƒ²g$…ž$Ä³$‰«$‡k'$‡-$‡Ÿº$‡[G$…Á$'‹»$'`$÷Ü$…>$…@$…"=$~úæ$Ù+${µÇ$'j$'Œà$ƒ"â$†³$ƒ|§$'eh$…µd$–+@$ž²$‡ß$›Ñ$†ý$'@¿$'Å$Ÿ·¥$_o$–Þj$…9Ú$…2$ƒ!$€ýÙ$~¨¢$sÝ$'wŽ$…$†ÔÉ$‰FÕ$'ñˆ$ìô$|Ü$€¡$}ב$°K$2<$'8i$'
Œ$"¥¾$«$'ç$ˆ[ª$‡@$©V$"'˜$†`$ƒØ'$~:š$zcl$yt¯$~¨$]$"Bª$	$€ð+$z+$€õo$€à$'¨$€aä$¯C$x*ò$yí$xB©$ŒxE$"ƒˆ$‰aÛ$'­:$~²Ê$|é¸$~ï$|/l$|]¨$zÖl$z·‹$zXK$w‹ù$rèk$v¶$zþà$€$~¶${à'$rh<$v3*$q™¦$tÝg$"Ðs$"'G$ìø$}ñ$wõQ$uϦ$~‹$€*Ó$x*¸$F $sö‰${'E$pè¾$'ø$uA$í$z½5$wFœ$t"Õ$tF$t·$t¤$u<¤${"¡$uр$zÓó$w}6${‡&${%+$}W$}ż$Œ.$'
Å$€[æ$wt"$zc$tîH$~ìe$zg${ë$r'›$•|$yR${™o$|¶${¶$–Þ$z*ˆ$}BL$†™Î$"–.$»;$xÓ$Œ1$€6é$Ð$~ž$OŠ$z÷$…ō$èz$'í$'bñ$'å»$w?$uÉ_$tÏÌ$€H]$"$€Î$v†O$ö$x1#$|'è$yÌ${Ã$†DÃ$x+u$w" $€sZ$€_!${]¿$w²%$x×`$rÑ'$'"$p¤?$|}H$~E$ƒPs$}F${e^$zœ<$sê$w¼Ž$x›˜$sÆ${e$€Gî$<µ$tœ$zć$wî$z¸Ê$€Ý}${[ó$w²S${>,$xQÊ$|>Æ$|q$|á8$v³â$X[$y&_$z®~$tŠç$té=$u'ï$w¤#$w×$|)$yHL$xàŽ$x%$|•ß$'ƒ${'($yD${ý,$îO$ƒ©¶$…á$yñV$vú$}¥$x†v$}+C$z‰'${"J$v2$|;R$w(ê$|'$}µ2$€ýü$xÈ{$—"$ˆ­
$~Qü$xÂì$xW¨$r6$$yÛ{${·â$u.$x,$u[õ$~-ª$q/‡$zÇA$rz$'"±$vù$'"$vçˆ$€$$p?$®$l"$…ÈÈ$'Áé$Š¥$%"$Ù9$yÛé$ø$1ï$'¬È$€?/$'&‡$€š$xRj${͌$w¯$yXÿ$€Bé${ȁ$}G2$Œ~t$'	$'Å$…~_$W™$"DÜ$'šI$'Wõ$wˆ$£†$Þ@$"|ä$ŒZ"$šì©$$œ$…ìŽ$†R¬$ˆ4ô$†K$ƒ¦¸$ƒOJ$‡Ä$†¤$ˆŽ?$ˆyt$‰U*$"yá$"öÌ$"Œ3$†|}$…¾$†5O$ˆÏ»$Žî$ƒÒ{$‡,2$Šÿg$y"$ˆ³i$Š!1$†*x$†@ð$"ŒH$…½.$"
'$‡Ñ¨$‹RS$"ºÚ$'b›$cN$ˆ÷j$Œs@$‡æ˜$Œ_$‡ò$ŠÀ×$ŽLŠ$ŽËÿ$;$:R$‰}o$÷$‹!¦$æ`$Š ($•3Ô$—KL$"c5$Ž$Bç$:7$‹÷ó$Éè$'^ô$'#~$•â$ŽŒ¢$"}z$"ƒI$– Ù$'Ã9$"'Š$'XA$"{$ZÈ$›¼Ó$Ea$š $/$¶ãº$'o^$–ù¾$•é$"ãx$"u$•Ô$"ƒ[$˜«$™[h$œŒ$•ÓE$ªþ$•Ád$š$š¢‡$›·Š$Ÿ2Å$ (›$žÍ†$¡®±$Ÿ"Ã$¡]ª$¨Ým$›˜$œá $ªÎ$ [7$¥©®$¢1†$Ÿ`Ä$¢¬$$£}â$¥Ö$®¾$³&×$²t¶$¯Æq$¯²h$¤\N$¥[l$°6$ÁØß$ø*$·Ä$¶—@$Å;$ßâî$ò¡$Õ¥$Êä$ºÐo$¯oD$±.t$¼;Í$Ãü2$ÓÏ	$â	¼$ÝUQ$ș_$ÔÇ$ØYx$Õރ$»ÈG$¶ur$Ê^.$Ñ Ô$ݔÝ%ë¿%
?Õ%™$ì»Â$Ê¡$Õ¦%0ó$"{q$pO‹$m©S$}˜]$¤6$ÄÁ$Ÿf"$‹÷$'ÉM$n‹ë$wq$‰Ð@$"ÿ$"Ýï$€/Ì$ŒR$ˆ8$4Ñ$—™'$†;$f]$[¬»$_k'$Zƒ:$X@$Z–]$l*n$k™T$u"­$‡@'$™ÿ$"VÛ$½Úî%Tv$þÓ$œ—s$€'!$…šó$wZØ$MuD$Hf$O&'$\+ì$Mx $G@Ù$\5$K¼Å$=7
$@·$O/$Gó¤$<n$a}$UŽ7$Uuñ$T
$Oä:$IªÅ$Aø%$Cdì$NB@$pø$"[Ç$|¨¨$ké$o]Œ$f?ƒ$\2Î$Z· $kH$}ðŽ$wÇX$sH$cOW$F$?b $N&$SGh$Oç¦$i¸=$m^C$I \$C<^$K-†$KÓ²$CÒ÷$Jë$Sïg$b0Ð$UH"$<$$Clî$`á$\­ $T.$G›$;àT$CóÇ$Fhµ$;†$;Ÿ$8_|$4×­$:Œ$=íÙ$:%t$5¹2$>ÞÓ$Ov$Dcr$9fÆ$=±t$Cî$>ˆø$5È¡$4&$4$1ÝÓ$4Òz$4ÙX$2O$.K$.?$'FÐ$9p$)6D$7
$G‡ƒ$.'œ$(¦y$)2#$*íæ$&2ç$#·>$#*#$!7D$#3Å$_å$U$ÉÑ$Lÿ$=¤$0§O$œ$ jï$!v+$';y$&;I$!	ã$·$"`$ö3$!¿M$¨É$#Ϙ$#š$"$$£õ$¯Ô$϶$Õ$R$šn$>d$¿~$Þ´$%$qÞ$'£$ÐW$$Ç©$¡J$ïL$ª2$FC$¾Ñ$a
$ Yo$ ¨H$h]$!ë$X$b|$4X$.$Q³$0$Š$âW$òN$Þ${û$²®$áé$óÖ$ß$æ($ý$>c$—$Ì@$t$-a$Vs$?h$"{$Öû$±t$Á³$BÒ$ԑ$%¤k$ÁW$&8$$8$s$n$2é$î$[K$,­$Ò,$¼ð$ˆ9$W9$	³$	ÆÐ$Ç$
l"$Œé$´À$
Mñ$iì$ž"$

ž$‡$1­$SY$ã$"Ԟ$ç¡$4ô|$üX$¬R$¬T$ÕU$8$'$
Ö$º$†j$òä$
ÆI$ßÉ$
ïÚ$
Ô$Ñ@$
mÖ$
•$M$|X$$
ö$øH$†?$k$º!$¥•$eá$3/$H™$)OÃ$Q$,}$	-$½i$P$P$ϊ$
€­$<3$v«$½ò$zÀ$	—|$"»$
tt$	öq$½($r$
£þ$Zx$
$	"$D¥$Å7$
>À$	º¨$Á$Nù$»$½-$*4$\û$"=Ù$¥V$XY$?)$
C"$H2$
œw$
};$
$Y²$Y$$ÐÂ$iX$
$Ç~$*á$Ð$#Áé$ޖ$ûŸ$
ŠK$fœ$HŠ$ÑY$·v$«‡$â.$
'$8…$ê8$\$(.$uê$\$
?ÿ$è$¡,$Å;$O4$}$	'½$BÀ$/$¡¤$æh$õƒ$¤ß$R$fp#ûr0$§K$
]$õf$;–$!&$°7$Ö×#ÿüû$Å$[¾$Ûè#òû|#ò"ø#ðy$$ìJ$	‰$V)$$ 8$":$š‰$Q¨$$Í0$¢h$^±$$¼5$
¢'$3ˆ$|e$z$$VZ$«$&Á$ŠÛ#úY&$Îx#é§ñ#îŕ#ô…Ó$Á@$1á$ÿ°$š$
Ö$'D$'$þM$c1$	W{$ùâ$?^$K$$ãÉ$5C$@ $	$Ñ0$ÚX$´x$Oˆ$¹Ó$3ç${‡$I$zû$3Ð$"Æ$Î$Ü)$">$cÌ$³Þ$øü$cß$ªœ$ò8$© $GÒ$»$–$*"$'C$¨¸$Sg$Š$U$Gz$V3Ä$D $1}$/F$Ãý$çô$Î8$•:$õ$—$ƒD$áö$HÌ$<X$
†$
%$u$r$@d$++{$û$¢'$F¥$&ò$ ɛ$z¢$ðX$hÚ$ßZ$pð$#ÞN$$‰$w0$§Õ$¿$§Þ$X÷$!"A$35$)$rA$
ùH$Ó$ç$
ªÓ$'¹$Î|$±d$
m$ñ$
d´$ýž$x]$êQ$?&$Ê7$&Z$$
> $
§˜$¿±$
$Tß$#ÿ$ðU$Ð}$Ù^$)‹v$1ðA$Ci$™$$ä2$º´$
#0$Ç¥$
³ž$e$7$»y$^'$@‰$Տ$VF$
s$l§$j$;ê$ðñ$âÜ$ë'$¾$œd$Q$ñº$©+$u$YÀ$Ù$Bò$~®$ö©$a[$&‹®$()G$7$É=$ã¥$â8$‰$zw$IN$i$ '$Õú$R½$ª$,/$Ý	$ü†$$$üE$Ôú$4a$$1F$ v($U€$e‰$Ïn$ÿ4$&af$³Ñ$}l$˜z$$_$•¶$!ÉF$(Ÿ$X{$#ìã$">P$!´'$Š´$Z$"P$0k›$/—$&:$#ƒ$%K³$ Ôy$"Ó$rL$!1…$#´â$'ÊÊ$Šf$$j;$!°Ø$'ÔW$/:â$%äî$#¹$*s»$%l$ ÒÛ$ Uá$%w^$$s$+†â$0'$4ƒ
$,üï$%GÕ$Æ<$!$"v)$&¹ñ$"4:$!XX$#°H$(0ÿ$"ÄÀ$)¥D$(_S$6½$-ýQ$/ô$'¸Ô$&¤k$'Ix$/o$)µh$2ʬ$1†<$3Éb$*·¾$4q$3j•$0™"$&Ã$3tç$52
$- $Ïã$+8¨$ã$$n$*ò$;ñT$%Wá$%}=$%º&$2F·$/¤/$5´Õ$(k
$+wA$(ȅ$<J)$7ü‰$@)u$Q	Ã$=¯×$*ŸÍ$0º$0Ýë$0($+'U$)
Ê$&ï²$0‰$/éÞ$Hp‰$V†½$aðf$K9$9eõ$:P$FV%$;
o$L¡‰$Cg¼$@»$U=$˜½ú$¦"$"På$…{r$vîi$Tȗ$Pþ¯$g'$Í«$©ÒF$ð¨$‡Ã$¤?õ$X$Œ¼Þ$"|$¦n{$ÁTã$º¼Ö$£'=$ã€d%=Øt%……ä%Mpá%U%Hù%–"$´IÅ$µ!$öœ÷% 2D%
a%
ê©%"Ž¯%+ßq%
7Ë%XRr%,/%FLÍ%oC%YJm%Ëö8&ñ‰&8$‰&Þ4¶'5. &³Š7%Ÿ·A%gŒ$é°V%ý%‰R& 0-&Y©&xÍ%ÏãG%;E‹$Ýè
$îÝ´% %d¾ˆ%–0ð&fƒ&w'Ä&Gâ˜&$õ%ƒÊL%¨%#…d%Z4ˆ%sd%rìó%Ô
&'Æ%¢¯%"é%¢_Ä%QáÉ%ý% 9ö%œ
$æó$é
'%È%.;"%™$¹ŸÅ$ÎåF%;Ï%¹%!R*%HÁ@%}Ï$—ùå$£qÃ%k&%%ÞZ%Žî$»@Ö%dw%¦ÓŽ&‰Ô&ÐĦ%āô%)¥ƒ%i0s%Ò"†&§0›'#ˎ&n%´c³%Æ=%‡²:%F½Û%`T%ÑóZ%¯gR%cYâ%A=ò%.$%
lz$ߕ<$å&Ç%^OÕ&¦&4Ê*%0@ˆ$Ø{‹$±)$ÃæW$öü…$Ý´¬$ȹ$öñ*$Ì/¬$¾N…%
Š
%È&A±¡%µÇ¼%59$ԍ$é:ÿ%'h%+¨%¹.±&Nc&ˆhp&=÷¾%ÆÌá%ԎÁ%ÒÜT%2Ì»%ý$ѧ$$¶¿¨$æ•-$ú0$Ցý%>=%xï;%½©Ô&áD&]|&MÝ&æF%î½!%p@¿$ó"I$À«G$Êv|% $älZ$ûj%Cû%™Û %Ïnè&е%˜/%æí$MC$gÒ$Zø$âz%#aÈ$`$!mø$9ÕÎ$™tE$üÌ$Ó?‰$kGK$AÂø$4Î$3-$È$.øy$"ó$)$$ôR$ZÐ
$ŒþÛ$µ­¯$ŽúÌ$L%±$þ~$¿º$i$
ë¨$<2$8$ék$d}ú$­7—$¥!$J
²$%t·$³Æ$$hÃ#ø–#óþ$Ò-$*yÖ$NÓ$4­÷$ï(#å®($¦…$—-$ÒÄ#ìd3#îÏ$²M$|Ã$0¯$ŽL$¸$\'#ùFû#ì9ó#Õ	b#ú2o$$6£$EÍ$@ôŸ$F¯÷$ôx#êÿ#ï·O$x$$á•$õ$yc$$u$	#þ°À$_û$0Yœ$Oª¬$¼:#äì#ä‰$DD$SÙ#êùº#ê&#ð‡«$ág#ú,#çå#ú>Ó$U#ؐ\#Њ©#ÖÕ#×q#ñ<ß$3Û+$GSi$ë#ÛSþ#é#Ïàü#ÂÕh#ƈ#È×!#ÀÈà#Ë»#î=U$!Aý$;ð$$ ô$
(Ý$úu$O«#ÜæT#ÇÙ¦#½¯A#·p#ÃÇç#ε'#ã)#Ú&#Ð#×Ä×#ύw#Áÿ\#Ëáñ#ª•#»4¾#¶''#·ÓO#»$Ÿ#ì¢Ö$°Â#öÑæ#ߪ#òÃË#ÈÏ9#Åõ÷#Ôú#èã#ÇH?#¶6ô#µzV#Îc¥#ä'#Ù,#á‹'$•Ÿ#ðÎ8#Óô"#Ç×ô#¿¿T#·mÙ#½|6#å*½$
Ÿc$9$ke$N#ëÖ¾#éÚð$½1$2 #Ònd#Ȋž#ÔR#¾¿«#­‰#«T*#À#Í»÷#Æ09#À¼#×7A#Õ7Ó#ß%Ò#䦸#Èä
#¼éõ#ÐLÙ#ãÓ#÷|#à˜Ë#¹»
#¸p´#È'#»6¼#¸do#Ö#ֈÕ#·FÚ#¾ëÛ#¹;¨#¶
€#´3#½ì°#ÔLÖ#ÖÔ¨#¿9A#»iÉ#¼ ‡#Ó6U#Ო#ÉåJ#³hÌ#¯¸´#¦û)#²ø}#¶0D#µKà#¨²ÿ#­ðR#¸9ˆ#Á=b#¬T#©b#§u#ª'ú#©óà#­V#¨Ô*#¬ñ=#§Ã#¦¯Î#¥}Ñ#¬fH#¦á#¦ò*#£–³#¥üò#¡/p#°›Ë#¢0¡#¢áu# ¹-#¥î¥#«o#¬[þ#§`J#¯ý#®¨#°N#É$($•ó#½ô#Çö×#ρF#³È;#¦>Y#¦°À#»Ä{#¹Oc#©h!#¨Åw#£¦-#¢áÄ#¦#¢q}#¨í9#¡æt#¥€b#ÎÜ#¢bç#¢{ª#¨<*#¡|`#¦¹# G#¡eú#›™#¹#šòD#žÖz#ŸaŽ#±Ô0#Áa#´Œ #¢4T#¡ve#£#¢d# öƒ#¤L#Ÿ¨#¡:Î#¬*
#§fQ#¸ø#ôù#âp#ª¨S#žë1#Ÿ¼#¦mx#¨»# Y^#¢"Ì#Ô#¥/á#·<©#ÈË#²ñ#¤þ#ž3#¢B# XL#¢6˜#žYó#ŸùE#£º#Ô§"#ûÞ1#Íóñ#¤-~#£0O#¡3;#¡òá#×X#¡C´#ž#ŸJA#¡×F#¨L³#£•%#¦ñ¯#©2X#½0Ó#»¹Q#¦vd#Ÿüé#¥ãË# ¶n#¡"C#Ÿ£ö#ª‰¦#×ûþ#ß,Ø#³	'#¤íe# å#¢þk#žJ5#¢Ïb#¥ßÅ#¢Í#ŸQ#£ëO#žü~#£9# çÙ#¤5a# ±¸#¨s#¨'#®Fr#².#±¸{#¨¯•#¦# ã#¢u#¥í#ÄÄÌ#Ê2ƒ#Á7#ª&·#¢Ü¹# ‡€#¢—å#¥,ò#®¥C#¤KË#¥Ÿ#£º¦#¥—t#§ˆ¼#ĂÊ#Çå"#¯u#¤FD#¨Ý#¢m
#§ÔW#¢«#°	Ê#½Yr#¸—£#¥g‹#¨1ä#¤w¢#ÂÎ#ÞH0#Ãâf#¤Fÿ#§¹#¤¥#¥¿#¤_þ#£¼ü#žt£#¥5#¡õÄ#µW±#¸é#±E#ªRã#¯}t#ª^^#­ðN#ªÛ'#°öK#­RÈ#«##½ÖÆ#ªôÖ#²È#·µ#«ƒ"#®ð7#ª"Ë#«ä'#©¬L#·Åå#¯f4#¬8#©Ö)#¯#¬0é#·T#ºeÖ#»g[#¦Õ[#ª×È#«< #óÄþ$ÃÈ#ö€i#·ªõ#Îü#Ø–#¹#«ÑZ#®0Á#±#¾É›#±dÖ#«­N#¨¥€#®Vû#©ç#µš¼#¬J#¯5j#ª¯÷#¬à"#¨AŸ#©"h#©žª#«ƒ¹#¤Í˜#¿Ô#¨`­#«w5#¥_è#ª•™#§Éa#®_§#§—Ê#­'Ù#Ãן#Ð(]#²rú#¨ÉJ#±†™#«¿#ªÂ»#²MX#¯A#²Í|#¯·‰#¶Ö#¿8h#·"V#Ù?\$ï#îU#ºê—#®$¹#­=k#¨†#«i#ª3#³«e#¯Œ°#¶f!#ÂçX#ã}#Òçì#ºí½#°£#¶[g#­ê›#°'å#¨­#¼z>#©\¸#±`'#ÃÊ"$X*#þ*B#»öV#¬np#°Ñ#¨3x#­Í¡#®ó#°
#­:Ú#±v"#¯Ëc#°##©¼L#¯cì#±¿3#ÉÝÕ#Ò8â#Íz|#±Û;#±oë#²'#·ò5#´l¶#µ´Ö#´Z‡#ä¯(#ýÈü#Ó²#¯¥±#±o#¨¾{#«{N#©%µ#¼	"#±¾–#°ä{#¯T<#¼ÏÃ#®G0#ª:#¨	#¯ !#¯¡$#¶Ë~#¯Ã	#¸™#ÇÐ9#ÀÒi#´• #¸"#²ðã#¶ÖW#¼¤µ#ÁšÆ#Þé³#ݪ–#ŬÁ#¿­¢#¼¬Ø#¸<9#µ›¡#À¢7#·)÷#×p?#Ìm0#ÊÈ#µ-u#µí5#²¤®#·=#¿Ó#Ás#¼ý#À|#º´ò#½ö#Á\B#äúï#ÞÞ#Üæi#¿t#¾"O#»ªí#É·)#¹"ƒ#Ëñ#ï=#Ý.ð#¼t¶#½a±#¹
H#Êb<#ìÙ!#âÄh#ÐM–#ÇN¨#Âô#ȇ#½,#ÆdÀ#Äàï#¿":#Á¼"#·2û#¼å#Ò¾V#Ðæ#¾ãý#À(#Ä°¤#ºtj#»®Î#¸¾R#¿V#¼Â#¹ïø#µgÌ#¹^#¹%)#Á_#¿K##ºõ#»m#ÀÃ6#Êo\#¿ô†#¼9#¾¡Ë#½›c#Ôê#ȇ+#͵'#Íç÷#¿:e#½ì#ºÏß#·<°#Äq4#â¨æ$#$òk#Óé5#ÍéÇ#ô1#ñ¿»#Ì߀#¿3'#Áß|#ÂÛQ#ÕOU#Ì{#Áè #ÀPc#ÇÈÐ#Âþ«#ØùÐ#Ƅ#Çú€#Á&ä#É@ª#Â4n#ƙ¡#Ã%4#ÊÓ]#ȓÍ#ÇAŠ#Ä×½#öíþ#ÅÊ9#Ã/Š#¿èÿ#Åfn#ÃÖ«#Éy#ȼ#؉h#æÀ:#ÞÎ+#Ä6#Ë1È#ÈaX#ʹ¤#ÄFï#Ên/#Êê#ÎJ§#Æ #ÉQK#™#Ê)h#ÉJ$ž²$ÕL$%œ#ԈO#Ñïæ#Ǥ#͉#Ë
#Ț#ÅëÖ#Ëy#Êoh#Ι@#縇#ø}K#Ó¬Ä#ÎLm#ɓ"#Î:x#Ìþ–#΂#˅
#Î&‹#Í·
#ÒÆ]#΋è#ü·[$ž$$þì#Ґ#Ñ¿ž#ÎH#ÐÉ-#Éöa#Îu<#Î"¢#ÐH÷#ÎaË#ÔÀ†#Ò¼¢#×®®#ÎÒw#ѯM#Öõt#÷Žz#쫦#Ùõv#×ÕÜ#Õ¥!#Óò»#Ú8#Ô¶[#×ÃY#Õ	…#Þ(,$
Y›$ùo#æ#Õ¼¸#ΐ$#Ñçé#Ó:Ü#ÖÄA#Ò·#Õݺ#Õű#Ù'#ÕTè#Ù9¥#ԟÃ#ԆQ#Ïl?#Öd2#Õ҂#ý‡Á#ÿØ#ñúÅ$·ó#ÿ3õ#à
¾#Ú¢n#ØûŠ#ݺï#ØúÓ#âàÖ#êµ^$…<$o#è#Ù*j#ÛÍ##ו1#ۆ±#ڎ#äth#é	 #èaÅ#ÚÒ#ÛÚ®#Ùï#íBÔ$Å#úb#éä#íF?#îÿa#øû#þ›B#ò4À#ÞÚô#à——#ãýh#ð$b#í³-#ôjÊ#ê¡ß#ãœ~#ßnO#á
Þ#â")$®Ï$Nh#ýDº#á¾ÿ#㢔#ލ
#æž#î4?#öÿ$#ìZR#óùú#þ)Ò#òûM#å×þ#ìb#ï4^$"$âÎ#øàÌ#êßJ#óû #ù׉$Ç#òÔÚ#ñ.®#èåÈ#ë]c#çºr#댮#ê×9#úŽú#û´#õùò#ñÜÃ#øZ#ð*#öÝÃ#ïُ#íf#ç·à#ð}Ì#ó,þ#þ[ª#ñðµ#ë]:#ìþ>#üê¾#ý@Ê#ü4¼$ð±##ìÛ#òXó#ñ%Å#ôE1#îRÜ#ø8#ú7'#øâ#ñI˜#ýö}$žÈ$ö±#öî#õÕó#õù$˼$L/#$SÚP$%$
'È$
yÅ$™$s#þÅì$ÁI$_m$*D$WT$µ`$8•$í$Q§#úb#ü9#þ›$z$¼½$\Ð$äÝ$x$Ž$3Ê$ÑJ$F$°þ$ל$Q‰$Á/$	q$^'$õ$;"$öì$z$o¸$!ê$.ÚX$*$¶œ$	"'$ À$$¸p$/Ó$+Í»$7ܔ$ÂH$ðg$c$›G$õ±$U'$6á$=š´$8$.ò$
/ó$
àð$ph$"²$"9$*û$Ì$!W$#C"$!_Ô$+
5$FÏú$#$ç˜$ f=$&ÐÝ$[$$,Gw$/*$NÞ©$#$$
$'%L$ä$8è$y¢$€ƒg$H¶$}Ó3$O$ƒ7x$f3o$kÛ$nT·$F±Y$Og/$J¨Š$5q¼$(_>$+T$Jñ¥$–Ý"$Àø•$žÝo$fM$i`Â$N*ô$A¶@$Bn$["Å$/qü$:Éç$qò$©)X$¯óU$"' $¡‹$ªiù$¹o$³£$`ûÀÀ$Üҟ$¬ŠD$ÝŒ%n²$vÍO$2#Ïÿ9#½_õ#¿Ñ\#÷
$4¨b$*Ç"#ɶ¦#©(´#Á0V$"*$}wQ$)Pú#ßã#Ô`¾#Ñ #òU #À—Ù#*#ˆæþ#´µ$
[™$€A$^'ì$~L$w1$Ynj$?çm$,¯.$#ì"#Ôª1#šp#'ü#–€#§x¢#Â`ß$ö5$N<5$·­%AËâ%±´&%wñ~$›‡û$¦†#ÿ²e$Xêœ$¬'$.˜ü$ùg$ŒÕ.%+,u%ƒs%7ß$äyÂ$a#«Fù#¶C9#ʏ#µÝ—#Ȇ±$¤Ë$Oê¯$ƒ‡®$1g$9¶³$±%ã=$ûP$^¶#Íz$Ó±$WC#ù)ý#¤BŸ#‡­ô#™'$áê$¼Í­%7vp$ñbi$¯€#¤˜#€ÅF#…*#Î[$/ñŒ$-º#ÁdG#‹ü#›W'#èò$" #ÙzI#çÂÑ#ųþ#"~à#·²&#ê}Ê#ð¨#ÀjÆ#'§;#‡_t#Œ1«#­`n#µÝ*#'Ñî#…¼$#'8O#§Ú+#"¹#''†#Ÿ&x#°|*#ÙáÀ#ÓH#'K#—BÁ#¢éã#'ê€#U9Ç#aâ@#'¡é#•¾# 0å#Žk#rR¤#rº#wÆÞ#†ú#"¸Ú#‰\#"øè#'çC#všû#rö{#ˆî#‰¨m#\V#—ñ#¦	Â#¥Gœ#ŸV'# ¹u#¶[y#έ‡#»k#®±#ªe€#­S±#¬»#¯ÿk#‰
˜#j=@#qª#€Ç@#"²É#Š¬#Q#œ\ø#¨Æl#¦¿§#3#è#oúW#hÀ‰#sž»#À~#kMk#f@œ#v}ÿ#‹ÝO#|íæ#eÂ÷#d»Ý#\ñ#I=×#U¼¬#^×#]0#]"#TË·#CG#Me)#nÍ·#Z!?#2‰ú#3«7#=c#c"ô#Sp~#C0n#2§#3€#0Ä£#6e#B'.#Jo]#7`	#1Ñ#)óæ#.
A#9êŸ#@»#2?-#0C.#3Ì#;™Q#@4'#r2#4£#/ó•#5zù#:Ì;#2êý#6×#74#7þ'#;¤<#E'L#F/#Iñú#QA#gú£#oÖÉ#~äe#‰Y4#Ê7†$	 #ì|ý#¸±#ËN@#ü?¼$6#Ñع#ÊÚQ#Ï #â÷}#ÒDM#³ËÅ#¡îv#'pc#~²#l$R#xX›#Žöò#•'2#¥É#§#«q#¡ŽV#œâª#˜uò#—>#"Æ*#''š#ë#' ö#'Ê%#Žj"#ˆÀ#‰A3#H•#…–#my#p·º#g¸#`ZR#f)#Q›#O	#Lm«#F§(#ANÏ#;Ÿä#:¶z#?ZÍ#'.œ#Ž{#W‡ƒ#;Ǿ#<//#3¹#4%#4¥"#:ª×#95#6D2#@V"#lCü#yÒv#<õ}#,¤?#/'˜#1‡#0vO#.±Ò#/{`#-9<#.Aþ#0û'#6D•#g#–°#zV%#@=›#5*-#1¥‰#,ú`#/<#.
Ö#0L#/̚#4s©#6àe#N'_#:ðÅ#>3ë#MÁ¦#nþå#j}ò#Wšì#R™µ#p¢‰#]r#_ÔÝ#\Q#a5¨#bÈ÷#mF	#Žs"#¿O×#§ã#ƒ¦#xÊC#Wã#F¯2#C"€#7˜#6ý#;¯#FRW#HŠ@#Or#J^.#PÍ9#T…#Yˆ(#TŒ#k·‡#UhÔ#RGþ#N5]#Oð#HºC#Kÿ#Jr1#J¹¯#FM´#E³Ÿ#D³#rÅG#ˆÏü#l¿X#E¹#?k6#;ÊD#=&^#5%L#8êò#6Pr#8:ð#2Î÷#2QŸ#/Vu#2Rë#3[#4¼I#3´#9œ##8â#:O#21#3\`#3щ#>°#M\·#I»Ï#8¶É#9:#4a¬#43Î#.WŸ#3@W#:Ë=#Wœ5#S¶Ó#;\ï#4ӕ#3¦Y#-²^#2Ç7#.·#0õ-#-øi#0X#.ï##.vü#.4Ó#4Èè#0žE#0ÁI#/"#4Än#5ÆÜ#4þ­#5âÉ#:p[#7ð¨#9¿'#2û#2`°#3ŠÍ#=-_#p>#I%ò#9¡õ#2¯#0³##:3#?M	#G?#Hë#KÛ #G Õ#<Àh#2šD#4œú#2øh#5´#3Y#A#;	ó#5‰#;A^#U›a#H a#9f<#6Ÿ:#I_?#3÷'#7l¯#5ìT#83#6\#Ax}#A´J#<˜h#Nd,#Y·ˆ#<Ü#5‰F#1-0#7"$#;;t#: ­#2Óë#4¢
#25i#6%Ü#Hõí#?Bµ#C«þ#GÚ>#:=ô#5hä#7gY#9™#7™3#:"õ#5#:¬i#9QÉ#91#5¬8#9|¹#2¿#4¿#1çV#6h-#4¶â#<x•#5,>#8¤r#6¬¡#=5‰#F…ö#?¥…#6¹A#:-#6k'#<#G}M#B8y#6Cv#@×#xK#†ýÀ#UKµ#A¤`#>¬ç#IŒ#^"#Z'U#F@"#?ëÎ#:Z#<öe#;í#?‰#Eÿû#Gío#>y#>çŒ#:ßØ#=hú#=Ô#<þÍ#;ZS#>ÇÒ#CL#I!Ã#@b•#A"#<«¦#@8l#>:4#Cô¡#@Ÿ|#Hë\#@x#?ºë#=3#?»T#Oý—#Tf#AF
#@5#>E˜#Pâ#>Xõ#FKÛ#?±¤#@÷É#A·s#B&õ#>`­#DÏ_#JÝü#Eš7#M4Ñ#söZ#zL­#N'I#=¹S#>G#=ÊA#C™î#A ÿ#D¯#C}Å#E2Î#>œÆ#@i»#P3W#`®#NfV#E‡#F_à#CÂò#=–÷#CD#?B´#?vã#O¤:#@-?#=éœ#DQK#CIÐ#^/‰#†Ü,#v9{#F¶Ÿ#Fr–#K'™#Kùº#I—w#N|Ó#R\#TcU#MOm#JŠ¨#Lü%#L$³#HdÆ#Ir#D`½#Q'#e H#X2w#COÏ#E&Ú#B}¾#B5'#>Ð#B"#CvU#GLª#ERê#JY#\µ‰#o<
#"ËF#b²M#HLj#KtU#M{¬#H•#Jö,#T?"#HÜ#ICÙ#G^÷#GÝö#D0#Hl_#EÚ#I'Ý#Mgí#O-©#Hà¶#Iƒ'#Jå#NóZ#YÃ
#`Ÿ³#OÀ#Ln#KÄN#O#™#JÛ4#JÙ¶#H…Í#Kë#HÇ#NàG#mlD#‹Å¿#`d·#Q:#MǑ#R	º#QT#Q…X#Ku‹#M3Ø#L¤g#Py‡#Os*#RƒÛ#Lž­#Mö#KÊÉ#RX‡#VçÄ#QýS#NI7#Räë#OêS#QÎ%#cÿú#Sä#gvæ#'I¶#læ#cö+#X"é#V9#N%Õ#Nõ*#M3Ð#P¾€#PmQ#VŽ¢#]þá#m_#]_3#Ts¯#R«#Só$#Püo#TH›#S€‹#VÉã#U
#Vé#Oª#Vv¶#q"##~K¨#^¥é#Y\'#W?#]R#]®œ#[…Ÿ#S
A#X>1#XðV#]¡'#ZŸ#S³#OD¥#VÁy#WÕ#_4œ#dëK#iw¾#]V#ZÔ#^ Ÿ#\F>#W#^£u#[¸Ì#`Á #aY#dԓ#ŒØe#kj_#iÂb#e‡Ò#bíÊ#\å*#W~ê#XÑõ#TMÔ#UП#YŒ#c#b"È#^?#`g#iÚ¢#dÚL#c2l#_0õ#aÀN#^ïv#aeš#]	#_"]#^\5#_ä—#^"ã#kp'#n$‹#gÐ#^•#^ű#`'#`·#RåU#YûZ#\^õ#\Õ #a6#d`#^1Å#]™ë#V͂#aóy#um#j'e#cWë#f<¥#f_#xé#]Äv#b	#aG#dWÐ#ið#j'#bSï#e'#bÇC#e!ß#bÆ#y±?#lg#cÑ#`(O#fV#_%‡#\ï>#\ì#_u3#`ƒ¡#\øû#X'Ž#Y¹#Y©#bj¦#d8ä#y$Ù#†{g#-Ð#†ß#"'ô#x¶w#rŖ#ja#l_
#pó#kw#e\o#e-¨#aa±#c–Ú#^Ö#e#e
2#f]À#aâY#bˆ£#\Á«#gKe#n‡#n»,#a2"#b¬8#e·E#mÛå#p&"#uÚ/#i»–#h0	#h¶·#k»Ž#{Y#mØT#jh¥#iÎË#fo¸#jØþ#o‹6#um#p¸W#}s7#€QQ#|þ>#x
#y´n#uêr#†ÏW#uaÈ#v^¿#rÊ# Â#|~«#}í#~ÑÝ#'p#"3x#…bj#{Hf#€i>#"ë'#†ßä#"—Ž#…w"#"™°#‡ª#€Eð#€#r"ê#wÊ#{Ž£#"Þ=#'I#yJ¸#x'F#c#Š˜ï#†ØG#s\O#pÃ#k9!#x
Å#{¿#vnŠ#q\-#~Š#¶#'u&#v†d#|5B#{U¤#~ó¸#ƒb&#‰"£#¿#ƒÊÓ#ƒëÚ#¨Ë#ª'v#¼|¬#²åà#]w#Žkß#‰có#'ßÛ#½°#€ Š#"€7#[£#‹»#'#Œ_!#û#"8#"÷7#…RX#‡û@#‡Êø#×q#€á¦#zµ9#‡R#•ÕZ#¡êœ#˜¤Ì#‡oˆ#ƒ­n#ùµ#Ž'b#ˆ6ä#Š:/#'ë—#‰Âû#ƒø@#†lG#¦¼#/¶# ª#©È¢#†P€#"ÀL#Œ3b#"¿$#–i#†ý:#ˆKb#`¬#™†P#"›#ˆÞ#…%Œ#…üŠ#†Pâ#0º#Œ"#Œ#ƒJ#†É.#"Í#‰#'"_#©å#™¶#N€#˜ä"#•$ñ#§‰#¥Vw#'äH#‹QR#‰à"#—·ý#se#š¿x#‹Ý#–e•#'!#‹Î#‹Q#×S#¨#ž+#¯ÿ¯#ßw#µ¢Ü#"×#"†#´Tw#哌#íRÓ

==> anc/LateM_Spectra/2M_2237+3922.fits <==
SIMPLE  =                    T / Written by IDL:  Thu Sep 19 13:51:03 2013      BITPIX  =                  -32 /Real*4 (floating point)                         NAXIS   =                    2 /                                                NAXIS1  =                 3597 /Number of positions along axis 1                NAXIS2  =                    3 /Number of positions along axis 2                EXTEND  =                    T /Extensions may be present                       ORIGIN  = 'Institute for Astronomy' /                                           TELESCOP= 'NASA IRTF'          /                                                INSTRUME= 'SPeX, IRTF Spectrograph' /                                           OBSERVER= 'Ansdell/Mann'       /                                                OBJECT  = '2MASS_J2237'        /                                                IRAFNAME= '2MASS_J2237_tellcor_merged' /                                        TIME_OBS= '08:00:12.003223'    / Average UT TIME OF ACQISTION ('hh:mm:ss.ss')   DATE_OBS= '2013-09-19'         / UT DATE OF ACQUISITION ('yyyy/mm/dd')          ITIME   =        120.000000000 / INTEGRATION TIME IN SECONDS                    CO_ADDS =                    1 / NUMBER OF INTEGRATIONS                         NDR     =                   32 / Number of Non-Destructive Reads                SLOWCNT =                   20 / Number of Slow Counts                          TABLE_MS=        512.452000000 / msec to clock out array                        ROTATOR =        336.420000000 / Rotator_Mechanical_Angle; pos=672831           POSANGLE=        227.170000000 / Average Sky_Position_Angle                     SLIT    = '0.3x15  '           / menu=2,pos=89000                               GRAT    = 'ShortXD '           / menu=0,pos=719950                              PLATE_SC=       0.150000000000 / PlateScale arcsec/pixel                        RA      = '+22:37:32.65 '      / Right Ascension                                DEC     = '+39:22:44.0 '       / Declination                                    HA      = '+01:04:0.52625000'  / Average Hour Angle                             AIRMASS =        1.09462500000 / Average Air Mass                               EPOCH   =        2000.00000000 / Epoch                                          MODENAME= 'ShortXD '           / Spectroscopy mode                              FLAT    = 'flat78-82.fits'     / Flat field image                               NAPS    =                    1 / Number of apertures                            NORDERS =                    1 / Number of orders                               ORDERS  = '0       '           / Order numbers                                  START   =                    0 / Array column of first FITS array column        STOP    =                 4172 / Array column of last FITS array column         SLTH_PIX=        100.000000000 / Slit height in pixels                          SLTH_ARC=        15.0000000000 / Slit height in arcseconds                      SLTW_PIX=        2.00000000000 / Slit width in pixels                           SLTW_ARC=       0.300000000000 / Slit width in arcseconds                       APPOSO03= '3.50000 '           / Aperture positions (arcsec) for order 03       APPOSO04= '3.50000 '           / Aperture positions (arcsec) for order 04       APPOSO05= '3.50000 '           / Aperture positions (arcsec) for order 05       APPOSO06= '3.50000 '           / Aperture positions (arcsec) for order 06       APPOSO07= '3.50000 '           / Aperture positions (arcsec) for order 07       APPOSO08= '3.50000 '           / Aperture positions (arcsec) for order 08       PSFRAD  =        1.90000000000 / Optimal extraction PSF radius in arcseconds    APRADIUS=        1.50000000000 / Aperture radius in arcseconds                  BGSTART =        2.40000000000 / Background start radius in arcseconds          BGWIDTH =        2.00000000000 / Background width in arcseconds                 BGORDER =        0.00000000000 / Background polynomial fit degree               WAVECAL = 'wavecal83-85.fits'  / Wavecal file used for wavelength calibration   XUNITS  = 'um      '           / Units of the X axis                            YUNITS  = 'ergss-1cm-2A-1'     /Units of the Y axis                             XTITLE  = '!7k!5 (!7l!5m)'     / IDL X title                                    YTITLE  = '!5f!D!7k!N!5 (ergs s!E-1!N cm!E-2!N !5!sA!r!u!9 %!5!n!E-1!N)' / IDL YVERSION = 'v3.4    '           / Spextool version                               RES     =        2000.00000000 / Average spectral resolving power               DISPO03 =    0.000537521000000 / Dispersion (um pixel-1) for order 03           DISPO04 =    0.000403190000000 / Dispersion (um pixel-1) for order 04           DISPO05 =    0.000322709000000 / Dispersion (um pixel-1) for order 05           DISPO06 =    0.000269198000000 / Dispersion (um pixel-1) for order 06           DISPO07 =    0.000231136000000 / Dispersion (um pixel-1) for order 07           DISPO08 =    0.000202764000000 / Dispersion (um pixel-1) for order 08           DAIRMASS=           -0.0306250 / Average airmass difference between std and obj HISTORY The output FITS files contain a 3-D array of data consisting ofsets of  HISTORY  triplet arrays of data for each aperture and each order,where each tr  HISTORY iplet is composed of an array for the wavelength,an array for the flux  HISTORY , and an array for the error. The tripletsfor each aperture are stacke  HISTORY d behind one another, followed bythe triplets for the next order, etc.  HISTORY  If no orders have beenskipped or deslected in the extraction process,  HISTORY  the contents ofaperture Y in order X can be found as follows:lambda =  HISTORY array[*,0,( X - (smallest order number))*naps + (Y-1)], flux   =array[  HISTORY *,1,( X - (smallest order number))*naps + (Y-1)], error  =array[*,2,(   HISTORY X - (smallest order number))*naps + (Y-1)]  Forexample, for an SXD fil  HISTORY e with two apertures, the wavelengtharray for aperture 1 in order 3 is  HISTORY  located in array [*,0,0], theflux is in array [*,1,0] and the error i  HISTORY s in array [*,2,0]. Foraperture 2, the wavelength is in array [*,0,1],  HISTORY  the flux is inarray [*,1,1] and the error is in array [*,2,1]. For or  HISTORY der 4,the flux for aperture 1 is in array [*,1,2], while the flux fora  HISTORY perture 2 is in array [*,1,3]. For order 5, the fluxes for thetwo aper  HISTORY tures are in arrays [*,1,4] and [*,1,5], etc.  Thespectra have been co  HISTORY rrected for non-linearity.                                              HISTORY                                                                         HISTORY Xcombspec History                                                       HISTORY                                                                         HISTORY The spectra were combined using a Robust Weighted Mean.  The robust     HISTORY threshold was 8.00000.  The files spectra0062.fits, spectra0063.fits,   HISTORY spectra0064.fits, spectra0065.fits, spectra0066.fits,                   HISTORY spectra0067.fits, spectra0070.fits, spectra0071.fits were combined.     HISTORY  Aperture 01 Info: The scale factors were determined using order 04.    HISTORY The scale factors are 0.976050, 0.988686, 0.971907, 1.01432,            HISTORY 0.980522, 1.01275, 1.00180, 1.08538.  The median RMS deviation in       HISTORY each order is 0.0578357, 0.0598645, 0.0620228, 0.0595557, 0.0584973,    HISTORY 0.0420632.    The spectral shapes have been corrected.                  HISTORY                                                                         HISTORY Xtellcor History                                                        HISTORY                                                                         HISTORY This spectrum was telluric corrected using the telluric correction      HISTORY spectra 2MASS_J2237_tellcor_tellcor.fits.  The B and V magnitudes of    HISTORY HD_210290 are 8.00000, and 7.80000 respectively.  The velocity shift    HISTORY of Vega is 5.15919 km s-1.  The Vega model was modified using the       HISTORY deconvolution method.  The maximum deviation and rms deviation          HISTORY between the modified Vega model and the data over the kernel            HISTORY wavelength range are 1.78936 % and 0.764612 %, respectively.  The       HISTORY telluric correction spectra for aperture 01 were shifted by 0.320853,   HISTORY 0.213595, 0.163138, 0.133049, 0.200000, 0.00000 pixels.                 HISTORY                                                                         HISTORY Xmergeorders History                                                    HISTORY                                                                         HISTORY This merged spectrum was derived from aperture 01 of file               HISTORY 2MASS_J2237_tellcor.fits.  The scaled factors for orders 3, 4, 5, 6,    HISTORY 7, 8 are 1.00000, 0.230682, 0.956367, 0.907528, 1.13653, 0.384871       HISTORY respectively.                                                           END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             ?oÂ×?oÔ«?oæ~?oøR?p
%?pù?p-Ë?p?Ÿ?pQq?pcD?pu?p†é?p˜¼?pª?p¼`?pÎ1?pà?pñÔ?q¥?qv?q'H?q9?qJé?q\¹?qnŠ?q€Y?q'*?q£ù?qµÊ?qǙ?qÙi?që7?qý?rÕ?r ¥?r2t?rDB?rV?rgÞ?ry­?r‹z?rI?r¯?rÀä?rÒ±?rä~?röK?s?så?s+²?s=~?sOJ?sa?srã?s"®?s–z?s¨E?sº?sËÜ?sݨ?sïr?t>?t	?t$Ó?t6ž?tHh?tZ2?tkü?t}Æ?t?t¡Y?t³"?tÄì?tÖµ?tè~?túG?u?uØ?u/¡?uAi?uS1?udù?uvÁ?uˆˆ?ušQ?u¬?u½ß?uϦ?uán?uó5?vû?vÂ?v(ˆ?v:O?vL?v]Ü?vo¡?vg?v"-?v¤ó?v¶¸?vÈ}?vÚB?vì?výÌ?w'?w!U?w3?wDÞ?wV£?whf?wz+?w‹î?w²?w¯u?wÁ9?wÒý?wäÀ?wöƒ?xE?x	?x+Ë?x=Ž?xOP?xa?xrÔ?x"–?x–X?x¨?x¹Û?x˝?xÝ^?xï?yà?y¡?y$b?y6#?yGã?yY¤?ykd?y}$?yŽä?y ¤?y²e?yÄ$?yÕä?yç£?yùb?z!?zá?z.Ÿ?z@^?zR?zcÛ?zu™?z‡X?z™?zªÔ?z¼'?zÎP?zà
?zñË?{ˆ?{F?{'?{8À?{J}?{\:?{mö?{³?{'p?{£,?{´é?{Ƥ?{Øa?{ê?{ûØ?|
"?|P?|1
?|BÆ?|T?|f<?|w÷?|‰²?|›l?|­'?|¾á?|М?|âV?|ô?}Ê?}"?})=?}:ø?}L±?}^j?}p#?}Ý?}"–?}¥O?}·?}ÈÀ?}Úy?}ì1?}ýê?~¢?~![?~3?~DË?~V'?~h:?~yñ?~‹©?~`?~¯?~ÀÎ?~҆?~ä<?~õô?ª?a?+?<Î?N"?`:?qð?ƒ¦?•]?§?¸È?Ê}?Ü3?íè?ÿ?€©?€"?€^?€#8?€,?€4í?€=Ç?€F¡?€O|?€XV?€a/?€j	?€rä?€{½?€"—?€p?€–K?€Ÿ$?€§þ?€°×?€¹±?€ÂŠ?€Ëc?€Ô>?€Ý?€åð?€îÉ?€÷¢?{?	T?-??#ß?,¸?5?>j?GB?P?Xó?aÌ?j¤?s}?|U?….?Ž?–Þ?Ÿ¶?¨?±g?º>?Ã?Ëï?ÔÇ?Ýž?æw?ïN?ø&?'ý?'	Ö?'­?'"?'$[?'-4?'6?'>â?'G¹?'P'?'Yh?'b??'k?'sí?'|Ä?'…›?'Žr?'—I?'  ?'¨ö?'±Í?'º¤?'Ã{?'ÌQ?'Õ)?'Ýÿ?'æÕ?'ï«?'ø'?ƒX?ƒ
/?ƒ?ƒÜ?ƒ$±?ƒ-‡?ƒ6]?ƒ?4?ƒH
?ƒPß?ƒYµ?ƒbŒ?ƒka?ƒt7?ƒ}?ƒ…ã?ƒŽ¸?ƒ—Ž?ƒ c?ƒ©9?ƒ²?ƒºä?ƒÃ¹?ƒÌ?ƒÕd?ƒÞ9?ƒç?ƒïä?ƒø¹?"Ž?"
d?"8?"
?"$â?"-·?"6Œ?"?a?"H5?"Q?"Yß?"b´?"kˆ?"t]?"}2?"†?"ŽÚ?"—¯?" "?"©X?"²,?"»?"ÃÕ?"Ì©?"Õ}?"ÞR?"ç%?"ïù?"øÎ?…¢?…
u?…I?…?…$ñ?…-Å?…6˜?…?m?…H@?…Q?…Yç?…b»?…kŽ?…tb?…}5?…†	?…ŽÜ?…—¯?… '?…©V?…²)?…ºü?…ÃÏ?…Ì£?…Õv?…ÞI?…ç?…ïï?…øÂ?†•?†
h?†;?†?†$à?†-´?†6†?†?Y?†H+?†Pþ?†YÑ?†b£?†ku?†tH?†}?†…í?†Ž¿?†—'?† d?†©6?†²?†ºÛ?†Ã­?†Ì?†ÕQ?†Þ$?†æõ?†ïÇ?†ø™?‡l?‡
=?‡?‡â?‡$³?‡-…?‡6V?‡?)?‡Gú?‡PÌ?‡Y?‡bp?‡kA?‡t?‡|ã?‡…¶?‡Ž‡?‡—X?‡ )?‡¨û?‡±Í?‡ºž?‡Ão?‡ÌA?‡Õ?‡Ýã?‡æ´?‡ï…?‡øV?ˆ'?ˆ	ø?ˆÊ?ˆš?ˆ$k?ˆ-=?ˆ6?ˆ>Þ?ˆG¯?ˆP€?ˆYQ?ˆb"?ˆjò?ˆsÄ?ˆ|"?ˆ…d?ˆŽ5?ˆ—?ˆŸ×?ˆ¨§?ˆ±w?ˆºH?ˆÃ?ˆËé?ˆÔ¹?ˆÝŠ?ˆæZ?ˆï*?ˆ÷û?‰Ì?‰	œ?‰l?‰<?‰$
?‰,Ý?‰5¬?‰>}?‰GM?‰P?‰Xí?‰a¾?‰j?‰s]?‰|-?‰"þ?‰Í?‰–?‰Ÿl?‰¨=?‰±
?‰¹Ü?‰Â¬?‰Ë|?‰ÔL?‰Ý?‰åë?‰î»?‰÷Š?ŠZ?Š	)?Šù?ŠÉ?Š#˜?Š,g?Š58?Š>?ŠFÖ?ŠO¦?ŠXu?ŠaD?Šj?Šrä?Š{³?Š"'?ŠQ?Š–!?Šžð?Š§¿?Š°Ž?Š¹^?ŠÂ,?ŠÊû?ŠÓÊ?ŠÜš?Šåi?Šî8?Š÷?ŠÿÖ?‹¥?‹t?‹B?‹#?‹+á?‹4¯?‹=~?‹FN?‹O?‹Wë?‹`º?‹i‰?‹rW?‹{&?‹ƒõ?‹ŒÄ?‹•'?‹ža?‹§0?‹¯ÿ?‹¸Í?‹Á›?‹Êk?‹Ó9?‹Ü?‹äÖ?‹í¥?‹ös?‹ÿB?Œ?Œß?Œ­?Œ"{?Œ+J?Œ4?Œ<ç?ŒEµ?ŒNƒ?ŒWR?Œ` ?Œhî?Œq¼?ŒzŒ?ŒƒZ?ŒŒ(?Œ"÷?ŒÅ?Œ¦"?Œ¯`?Œ¸/?ŒÀý?ŒÉË?ŒÒ™?ŒÛh?Œä6?Œí?ŒõÒ?Œþ ?n?<?
?!Ù?*¦?3t?<B?E?MÞ?V¬?_z?hH?q?yä?'±?‹€?"N??¥ê?®¸?·…?ÀS?É!?Ñï?Ú¼?ãŠ?ìX?õ&?ýó?ŽÁ?Ž?Ž]?Ž!*?Ž)ø?Ž2Æ?Ž;"?ŽDa?ŽM/?ŽUý?Ž^Ê?Žg˜?Žpe?Žy4?Ž'?ŽŠÎ?Ž"œ?Žœj?Ž¥7?Ž®?Ž¶Ó?Ž¿ ?ŽÈn?ŽÑ;?ŽÚ	?ŽâÖ?Žë¤?Žôq?Žý???Ú?§? u?)B?2?:Ý?C«?Lx?UF?^?fá?o®?x{?H?Š?'ä?›±?¤~?­L?¶?¾ç?Çµ?Ð'?ÙO?â?êê?ó·?õ¶?b??»? f?+?5¿?@j?K?UÂ?`m?k?uÄ?€o?‹?•Æ? p?«?µÆ?Àq?Ë?ÕÆ?àq?ë?õÅ?'p?'?'Ä?' o?'+?'5Â?'@m?'K?'UÀ?'`i?'k?'u¼?'€e?'‹?'•¸?' a?'«?'µ´?'À\?'Ë?'Õ®?'àW?'ë?'õ¨?'P?'
ù?'¢?' I?'*ñ?'5š?'@B?'Jé?'U'?'`9?'já?'u‰?'€0?'ŠØ?'•€?' '?'ªÎ?'µu?'À?'ÊÃ?'Õj?'à?'ê¸?'õ^?"?"
¬?"R?"ù?"*Ÿ?"5E?"?ì?"J'?"U8?"_Þ?"j"?"u*?"Ï?"Šv?"•?"ŸÀ?"ªg?"µ?"¿±?"ÊW?"Ôü?"ß¡?"êF?"ôë?"ÿ?"
4?"Ú?"~?"*#?"4È?"?l?"J?"Tµ?"_Y?"iý?"t¢?"F?"‰ê?""Ž?"Ÿ2?"©Õ?"´y?"¿?"ÉÀ?"Ôd?"ß?"é«?"ôN?"þò?•	•?•8?•Û?•)~?•4!?•>Ä?•Ig?•T	?•^¬?•iO?•sñ?•~"?•‰6?•"Ø?•žz?•©?•³¿?•¾a?•É?•Ó¥?•ÞG?•èè?•ó‹?•þ,?–Í?–o?–?–(²?–3T?–=õ?–H–?–S7?–]Ø?–hy?–s?–}»?–ˆ\?–'ü?–ž?–¨>?–²Þ?–½?–È?–Ò¿?–Ý`?–è?–ò ?–ýA?—á?—?—!?—'Á?—2`?—=?—G ?—R??—\ß?—g?—r?—|½?—‡]?—'ü?—œ›?—§;?—±Ù?—¼x?—Ç?—Ѷ?—ÜU?—æó?—ñ"?—ü1?˜Ï?˜n?˜
?˜&«?˜1J?˜;è?˜F†?˜Q$?˜[Â?˜f`?˜pÿ?˜{œ?˜†:?˜×?˜›v?˜¦?˜°°?˜»O?˜Åì?˜Ð‰?˜Û'?˜åÄ?˜ða?˜úÿ?™œ?™9?™Õ?™%s?™0?™:¬?™EJ?™Oæ?™Zƒ?™e ?™o¼?™zX?™"ö?™'?™š.?™¤Ë?™¯g?™º?™Äž?™Ï;?™Ù×?™äs?™ï?™ù«?šF?šã?š~?š$?š.¶?š9Q?šCì?šNˆ?šY#?šc¾?šnY?šxõ?šƒ?šŽ+?š˜Æ?š£a?š­ü?š¸—?šÃ2?šÍÌ?šØh?šã?šíœ?šø7?›Ò?›
l?›?›"¡?›-;?›7Õ?›Bp?›M
?›W¤?›b>?›lØ?›wr?›'?›Œ¦?›—??›¡Ù?›¬s?›·?›Á¦?›Ì@?›ÖÙ?›ár?›ì?›ö¥?œ>?œØ?œq?œ!
?œ+¤?œ6<?œ@Õ?œKn?œV?œ` ?œk8?œuÒ?œ€j?œ‹?œ•›?œ 4?œªÌ?œµe?œ¿ý?œÊ•?œÕ-?œßÆ?œê^?œôö?œÿ?
&?¾?W?)î?4†???I¶?TM?^æ?i}?t?~¬?‰D?"Û?žr?©
?³¡?¾8?ÈÐ?Óg?Ýþ?è•?ó,?ýÃ?žZ?žñ?žˆ?ž(?ž2¶?ž=L?žGâ?žRz?ž]?žg¦?žr=?ž|Ô?ž‡j?ž'?žœ—?ž§-?ž±Ã?ž¼Z?žÆï?žÑ…?žÜ?žæ²?žñG?žûÞ?Ÿt?Ÿ	?Ÿ ?Ÿ&5?Ÿ0Ë?Ÿ;a?ŸEö?ŸPŒ?Ÿ[!?Ÿe·?ŸpL?Ÿzâ?Ÿ…x?Ÿ
?Ÿš¢?Ÿ¥8?Ÿ¯Í?Ÿºb?ŸÄ÷?ŸÏŒ?ŸÚ!?Ÿä¶?ŸïK?Ÿùà? u? 
? Ÿ? $3? .É? 9]? Cò? N‡? Y? c°? nE? xÙ? ƒm? Ž? ˜–? £*? ­¾? ¸S? Âç? Í{? Ø? â¤? í8? ÷Ì?¡`?¡ô?¡‡?¡"?¡,¯?¡7C?¡A×?¡Lk?¡Vþ?¡a"?¡l&?¡v¹?¡M?¡‹á?¡–t?¡¡?¡«›?¡¶.?¡ÀÁ?¡ËU?¡Õè?¡à{?¡ë?¡õ¢?¢5?¢
É?¢[?¢î?¢*'?¢5?¢?§?¢J:?¢TÍ?¢_`?¢iò?¢t†?¢?¢‰«?¢">?¢žÐ?¢©c?¢³ö?¢¾ˆ?¢É?¢Ó®?¢Þ@?¢èÒ?¢ód?¢ý÷?£‰?£?£®?£(@?£2Ò?£=e?£Gö?£Rˆ?£]?£g­?£r>?£|Ñ?£‡c?£'ô?£œ†?£§?£±ª?£¼;?£ÆÎ?£Ñ_?£Ûñ?£æƒ?£ñ?£û¦?¤8?¤É?¤Z?¤%ì?¤0~?¤;?¤E ?¤P2?¤ZÃ?¤eT?¤oæ?¤zw?¤…?¤š?¤š+?¤¤¼?¤¯N?¤¹Þ?¤Äo?¤Ï?¤Ù'?¤ä"?¤î³?¤ùE?¥Õ?¥f?¥÷?¥#ˆ?¥.?¥8ª?¥C:?¥MË?¥X[?¥bí?¥m}?¥x
?¥'Ÿ?¥/?¥—¿?¥¢P?¥¬à?¥·q?¥Â?¥Ì'?¥×"?¥á³?¥ìC?¥öÓ?¦c?¦ô?¦"?¦!?¦+¥?¦65?¦@Å?¦KV?¦Uå?¦`u?¦k?¦u–?¦€%?¦Šµ?¦•F?¦ŸÕ?¦ªe?¦´ö?¦¿…?¦Ê?¦Ô¥?¦ß5?¦éÄ?¦ôU?¦þä?§	t?§?§"?§)#?§3²?§>C?§HÒ?§Sa?§]ñ?§h?§s?§} ?§ˆ/?§'¿?§O?§§Þ?§²m?§¼ü?§ÇŒ?§Ò?§Üª?§ç:?§ñÉ?§üX?¨è?¨w?¨?¨&–?¨1%?¨;´?¨FC?¨PÒ?¨[a?¨eð?¨p€?¨{?¨…?¨-?¨š¼?¨¥J?¨¯Ú?¨ºi?¨Ä÷?¨Ï‡?¨Ú?¨ä¤?¨ï3?¨ùÂ?©Q?©ß?©o?©#ý?©.Œ?©9?©Cª?©N8?©XÇ?©cV?©mä?©xr?©ƒ?©?©˜?©¢®?©­<?©·Ê?©ÂZ?©Ìè?©×v?©â?©ì"?©÷"?ª±?ª??ªÍ?ª![?ª+ë?ª6y?ªA?ªK–?ªV$?ª`²?ªkA?ªuÏ?ª€]?ªŠì?ª•z?ª ?ªª–?ªµ%?ª¿³?ªÊA?ªÔÐ?ªß^?ªéì?ªô{?ªÿ?«	–?«%?«³?«)A?«3Ð?«>]?«Hë?«Sy?«^?«h–?«s#?«}²?«ˆ@?«'Î?«\?«§ê?«²x?«½?«Ç"?«Ò"?«Ü°?«ç>?«ñÌ?«üZ?¬è?¬v?¬?¬&'?¬1 ?¬;­?¬F<?¬PÊ?¬[W?¬eæ?¬ps?¬{?¬…Ž?¬?¬šª?¬¥8?¬¯Æ?¬ºT?¬Äá?¬Ïp?¬Ùý?¬ä‹?¬ï?¬ù§?­4?­Â?­P?­#Þ?­.k?­8ú?­C‡?­N?­X£?­c0?­m¾?­xL?­'Ú?­g?­—ö?­¢ƒ?­­?­·ž?­Â,?­Ì¹?­×G?­áÕ?­ìc?­öð?®~?®?®™?®!'?®+µ?®6B?®@Ï?®K^?®Uë?®`y?®k?®u"?®€"?®Š°?®•=?®ŸË?®ªY?®´æ?®¿t?®Ê?®Ô?®ß?®éª?®ô8?®þÅ?¯	S?¯á?¯n?¯(ü?¯3Š?¯>?¯H¥?¯S3?¯]À?¯hN?¯rÛ?¯}i?¯‡÷?¯'"?¯?¯§ ?¯²-?¯¼»?¯ÇI?¯ÑÖ?¯Üd?¯æò?¯ñ?¯ü
?°›?°(?°µ?°&D?°0Ñ?°;^?°Eí?°Pz?°[?°e–?°p#?°z±?°…??°Ì?°šZ?°¤ç?°¯v?°º?°Ä?°Ï?°Ù¬?°ä:?°îÈ?°ùU?±ã?±q?±ÿ?±#Œ?±.?±8¨?±C5?±MÃ?±XQ?±bß?±ml?±wû?±'ˆ?±?±—¤?±¢2?±¬¿?±·N?±ÁÛ?±Ìi?±Öö?±á…?±ì?±ö ?²/?²¼?²J?² Ø?²+f?²5ô?²@'?²K?²U?²`,?²jº?²uG?²Õ?²Šd?²"ñ?²Ÿ?²ª?²´œ?²¿)?²É¸?²ÔF?²ÞÓ?²éb?²óð?²þ~?³	?³š?³(?³(¶?³3E?³=Ó?³H`?³Rï?³]}?³h?³rš?³}(?³‡¶?³'E?³œÓ?³§a?³±î?³¼}?³Ç?³Ñ™?³Ü(?³æ¶?³ñD?³ûÔ?´b?´.?´€?´%Ó?´3$?´@w?´MÈ?´[?´hl?´u½?´ƒ?´`?´±?´«?´¸S?´Å¥?´Òö?´àF?´í˜?´úè?µ9?µ‰?µ"Ù?µ0*?µ=z?µJÊ?µX?µej?µr»?µ€
?µY?µšª?µ§ù?µµI?µÂ˜?µÏç?µÝ7?µê†?µ÷Õ?¶$?¶r?¶Â?¶-?¶:_?¶G®?¶Tü?¶bK?¶o™?¶|æ?¶Š5?¶—ƒ?¶¤Ò?¶²?¶¿l?¶Ì»?¶Ú?¶çV?¶ô£?·ð?·>?·‹?·)Ù?·7&?·Dr?·QÀ?·_?·lZ?·y¦?·†ò?·"??·¡‹?·®×?·¼$?·Ép?·Ö½?·ä	?·ñT?·þ¡?¸ì?¸8?¸&"?¸3Ï?¸A?¸Nf?¸[²?¸hý?¸vH?¸ƒ"?¸Þ?¸ž*?¸«t?¸¸¾?¸Æ
?¸ÓT?¸àž?¸íé?¸û3?¹~?¹È?¹#?¹0]?¹=¦?¹Jñ?¹X:?¹e"?¹rÎ?¹€?¹a?¹šª?¹§ó?¹µ=?¹Â†?¹ÏÐ?¹Ý?¹êa?¹÷«?ºó?º<?º…?º,Í?º:?ºG_?ºT§?ºað?ºo8?º|€?º‰È?º—?º¤X?º± ?º¾è?ºÌ0?ºÙw?ºæ¿?ºô?»O?»–?»Ü?»)$?»6k?»C²?»Pú?»^@?»kˆ?»xÎ?»†?»"\?» ¢?»­é?»»/?»Èu?»Õ¼?»ã?»ðI?»ýŽ?¼
Ô?¼?¼%`?¼2¥?¼?ì?¼M1?¼Zw?¼g½?¼u?¼'H?¼?¼œÒ?¼ª?¼·\?¼Ä¢?¼Ñæ?¼ß,?¼ìp?¼ùµ?½ú?½>?½!ƒ?½.Ç?½<?½IP?½V"?½cØ?½q?½~a?½‹¥?½˜é?½¦,?½³q?½À´?½Íø?½Û<?½è?½õÃ?¾?¾J?¾?¾*Ð?¾8?¾EV?¾R™?¾_Ü?¾m?¾zb?¾‡¥?¾"ç?¾¢*?¾¯l?¾¼¯?¾Éñ?¾×3?¾äv?¾ñ¸?¾þû?¿=?¿~?¿&Á?¿4?¿AE?¿N†?¿[È?¿i
?¿vK?¿ƒŒ?¿Î?¿ž?¿«Q?¿¸'?¿ÅÓ?¿Ó?¿àV?¿í—?¿úØ?À?ÀZ?À"š?À/Û?À=?ÀJ\?ÀW?ÀdÝ?Àr?À^?ÀŒž?À™ß?À§?À´^?ÀÁŸ?ÀÎß?ÀÜ?Àé_?Àöž?ÁÞ?Á?Á^?Á+?Á8Ü?ÁF?ÁS[?Á`›?ÁmÚ?Á{?ÁˆY?Á•—?Á¢Ö?Á°?Á½T?Áʔ?Á×Ò?Áå?ÁòP?ÁÿŽ?ÂÍ?Â?Â'I?Â4ˆ?ÂAÆ?ÂO?Â\C?Âi€?Âv¿?ƒý?':?žy?«¶?¸õ?ÂÆ2?ÂÓp?Âà®?Âíë?Âû)?Ãf?ã?Ã"á?Ã0?Ã=\?ÃJ™?ÃWÖ?Ãe?ÃrP?ÃŽ?ÌÊ?Ú?çD?ô€?ÃÁ½?ÃÎú?ÃÜ6?Ãés?Ãö¯?Äë?Ä(?Äd?Ä+¡?Ä8Ý?ÄF?ÄSV?Ä`'?ÄmÎ?Ä{	?ĈE?ĕ?Ä¢½?įø?Ľ4?ÄÊp?Ä׬?Ääç?Äò"?Äÿ^?Å™?ÅÕ?Å'?Å4K?ÅA‡?ÅNÁ?Å[ý?Åi8?Åvr?Ń®?Őè?Ş#?Å«^?Ÿ˜?ÅÅÔ?ÅÓ?ÅàH?Åíƒ?Åú½?Æø?Æ2?Æ"l?Æ/§?Æ<á?ÆJ?ÆWU?Æd?ÆqÊ?Æ?ƌ=?ƙw?Ʀ±?Ƴë?ÆÁ$?ÆÎ^?Æۘ?ÆèÑ?Æö?ÇE?Ç~?Ǹ?Ç*ñ?Ç8*?ÇEc?ÇRœ?Ç_Ö?Çm?ÇzH?LJ?ǔº?Ç¡ó?ǯ,?Ǽd?Çɝ?ÇÖÖ?Çä?ÇñG?Çþ€?ȹ?Èñ?È&*?È3b?È@š?ÈMÓ?È[?ÈhD?Èu|?Ȃ³?ȏì?ȝ$?Ȫ\?È·"?ÈÄÌ?ÈÒ?Èß<?Èìs?Èù«?Éã?É?É!R?É.Š?É;Â?ÉHù?ÉV1?Éch?ÉpŸ?É}×?ɋ?ɘE?É¥}?ɲ³?É¿ë?ÉÍ"?ÉÚX?Éç?ÉôÇ?Êþ?Ê5?Êk?Ê)£?Ê6Ù?ÊD?ÊQG?Ê^}?Êk´?Êxê?ʆ ?ʓW?Ê Ž?Ê­Å?ʺû?ÊÈ0?ÊÕg?Êâ?ÊïÔ?Êý
?Ë
@?Ëv?Ë$¬?Ë1ã?Ë??ËLN?ËY"?Ëfº?Ësï?ˁ&?ˎ[?˛'?˨Ç?˵ü?ËÃ2?ËÐg?Ëݝ?ËêÒ?Ëø?Ì=?Ìr?̨?Ì,Ý?Ì:?ÌGH?ÌT}?Ìa²?Ìnç?Ì|?̉R?̖†?Ì£»?Ì°ð?̾%?ÌËZ?Ì؏?ÌåÃ?Ìòù?Í-?Í
b?Í—?Í'Ë?Í5?ÍB4?ÍOh?Í\ž?ÍiÒ?Íw?̈́;?͑o?͞¤?Í«×?͹?ÍÆ@?ÍÓt?Íà©?ÍíÝ?Íû?ÎE?Îy?Î"­?Î/á?Î=?ÎJI?ÎW|?Îd±?Îqä?Î?ΌL?Ι?Φ´?γç?ÎÁ?ÎÎN?Îہ?Îè¶?Îõé?Ï?ÏP?σ?Ï*¶?Ï7ê?ÏE?ÏRQ?Ï_ƒ?Ïl¶?Ïyê?χ?ϔQ?Ï¡ƒ?Ï®¶?Ï»ê?ÏÉ?ÏÖP?Ïãƒ?Ïðµ?Ïýé?Ð?ÐN?Ð%?Ð2³?Ð?ç?ÐM?ÐZK?Ðg?Ðt±?Ёä?Џ?МI?Щ|?ж®?ÐÃá?ÐÑ?ÐÞE?Ðëx?Ðøª?ÑÜ?Ñ?Ñ A?Ñ-t?Ñ:¦?ÑGØ?ÑU?Ñb<?Ñoo?Ñ|¡?щÓ?ї?Ѥ7?ѱj?Ѿ›?ÑËÍ?ÑÙ?Ñæ1?Ñóc?Ò•?Ò
Ç?Òù?Ò(*?Ò5\?ÒBŽ?ÒOÀ?Ò\ò?Òj#?ÒwU?҄‡?ґ¸?Ҟê?Ò¬?Ò¹M?ÒÆ?ÒÓ°?Òàá?Òî?ÒûD?Óv?Ó§?Ó"Ø?Ó0
?Ó=;?ÓJm?ÓWž?ÓdÏ?Ór?Ó2?ӌd?ә"?Ó¦Å?Ó³÷?ÓÁ(?ÓÎY?Óۊ?Óè»?Óõí?Ô?ÔN?Ô€?Ô*°?Ô7â?ÔE?ÔRC?Ô_t?Ôl¥?ÔyÖ?ԇ?Ԕ7?Ô¡i?Ô®™?Ô»É?ÔÈû?ÔÖ+?Ôã]?Ôð?Ôý½?Õ
î?Õ?Õ%P?Õ2€?Õ?°?ÕLâ?ÕZ?ÕgC?Õts?Ձ£?ՎÔ?՜?Õ©5?Õ¶f?ÕÖ?ÕÐÇ?ÕÝ÷?Õë'?ÕøX?Öˆ?Ö¹?Öé?Ö-?Ö:I?ÖGy?ÖTª?ÖaÚ?Öo
?Ö|;?։k?֖š?Ö£Ë?Ö°û?Ö¾,?ÖË\?Ö؋?Öå¼?Öòì?×?×
L?×|?×'¬?×4Ü?×B
?×O<?×\l?×i?×vÌ?׃ü?ב,?מ\?׫Œ?׸¼?×Åë?×Ó?×àK?×í|?×ú«?ØÛ?Ø?Ø";?Ø/k?Ø<›?ØIÊ?ØVú?Ød*?ØqY?Ø~‰?؋¹?ؘé?ئ?سH?ØÀx?Øͧ?ØÚØ?Øè?Øõ6?Ùg?Ù–?ÙÆ?Ù)õ?Ù7%?ÙDU?ÙQ"?Ù^³?Ùkã?Ùy?نC?ٓr?Ù ¡?Ù­Ñ?Ù»?ÙÈ1?ÙÕ`?Ùâ?Ùï¿?Ùüî?Ú
?ÚM?Ú$}?Ú1­?Ú>Ü?ÚL?ÚY;?Úfj?Úsš?ڀÉ?ڍø?ڛ(?Ú¨W?Úµ‡?Ú¶?ÚÏå?ÚÝ?ÚêD?Ú÷t?Û£?ÛÒ?Û?Û,1?Û9`?ÛF?ÛS¿?Û`ï?Ûn?Û{M?ۈ}?ە¬?Û¢Ü?Û°?Û½:?ÛÊj?Ûי?ÛäÉ?Ûñø?Ûÿ'?ÜW?܆?Ü&´?Ü3ä?ÜA?ÜNC?Ü[r?Üh¡?ÜuÑ?܃?ܐ0?ܝ_?ܪŽ?Ü·¾?ÜÄí?ÜÒ?ÜßK?Üìz?Üùª?ÝÙ?Ý?Ý!8?Ý.g?Ý;—?ÝHÆ?ÝUô?Ýc$?ÝpS?Ý}ƒ?݊²?ݗá?Ý¥?ݲ@?Ý¿o?Ý̟?ÝÙÎ?Ýæþ?Ýô,?Þ[?Þ‹?Þº?Þ(ê?Þ6?ÞCH?ÞPx?Þ]§?Þj×?Þx?ޅ5?ޒe?ޟ"?Þ¬Ã?Þ¹ó?ÞÇ"?ÞÔQ?Þá€?Þî¯?Þûß?ß	?ß>?ß#m?ß0œ?ß=Ì?ßJû?ßX+?ßeZ?ßr‰?ß¹?ߌè?ߚ?ߧG?ß´w?ßÁ§?ßÎÖ?ßÜ?ßé5?ßöd?à"?àÃ?àò?à+"?à8Q?àE?àR°?à_à?àm?àz??à‡n?à"ž?à¡Í?à®ý?à¼-?àÉ\?à֌?àã»?àðë?àþ?áJ?áz?á%©?á2Ú?á@	?áM8?áZh?ág˜?átÇ?á÷?á&?áœW?ᩆ?ᶵ?áÃæ?áÑ?áÞF?áëu?áø¤?âÕ?â?â 4?â-d?â:"?âGÄ?âTó?âb#?âoS?â|ƒ?≳?â–ã?â¤?â±C?â¾r?âË£?âØÒ?âæ?âó3?ãb?ã
"?ãÃ?ã'ò?ã5#?ãBS?ãO'?ã\³?ãiã?ãw?ã"C?ã's?㞤?ã«Ó?ã¹?ãÆ4?ãÓd?ãà•?ãíÅ?ãúõ?ä%?äU?ä"†?ä/¶?ä<æ?äJ?äWG?ädx?äq¨?ä~Ø?äŒ	?ä™9?ä¦j?䳚?äÀÊ?äÍû?äÛ,?äè]?äõ?å½?åî?å?å*O?å7€?åD°?åQá?å_?ålB?åys?冤?å"Õ?å¡?å®6?å»g?åȘ?åÕÉ?åâú?åð*?åý\?æ
Œ?æ½?æ$î?æ2?æ?Q?æL?æY²?æfä?æt?æF?æŽw?曨?æ¨Ù?æ¶
?æÃ<?æÐm?æݞ?æêÐ?æø?ç1?çc?ç"?ç,Æ?ç9÷?çG(?çTZ?ça‹?çn½?ç{ï?ç‰ ?ç–R?磃?ç°µ?ç½ç?çË?çØJ?çå{?çò­?çÿß?è
?èC?è't?è4¦?èAØ?èO
?ð&?ð7Ñ?ðI'?ð[Q?ðm?ð~Ò?ð'?ð¢R?ð´?ðÅÑ?ðב?ðéP?ðû?ñÏ?ñŽ?ñ0M?ñB?ñSË?ñeŠ?ñwH?ñ‰?ñšÅ?ñ¬ƒ?ñ¾A?ñÏÿ?ñá¾?ñó{?ò9?òö?ò(´?ò:q?òL/?ò]ì?òo©?òe?ò"#?ò¤ß?ò¶œ?òÈX?òÚ?òëÑ?òý?óI?ó!?ó2Á?óD}?óV8?ógô?óy°?ó‹j?ó&?ó®á?óÀœ?óÒW?óä?óõÌ?ô‡?ôA?ô*ü?ô<µ?ôNp?ô`*?ôqä?ôƒ?ô•W?ô§?ô¸Ê?ôʃ?ôÜ=?ôí÷?ôÿ¯?õi?õ#!?õ4Ú?õF"?õXL?õj?õ{¼?õt?õŸ-?õ°ä?õ?õÔT?õæ?õ÷Ã?ö	{?ö2?ö,ê?ö>¡?öPX?öb?ösÆ?ö…~?ö—4?ö¨ë?öº¡?öÌX?öÞ?öïÄ?÷z?÷1?÷$æ?÷6œ?÷HR?÷Z?÷k½?÷}s?÷'?÷ Ý?÷²'?÷ÄG?÷Õü?÷ç±?÷ùf?ø?øÏ?ø.ƒ?ø@8?øQì?øc¡?øuT?ø‡	?ø˜¼?øªp?ø¼#?øÍ×?øߊ?øñ>?ùñ?ù¥?ù&W?ù8?ùI½?ù[q?ùm#?ù~Ö?ù‰?ù¢;?ù³î?ùş?ù×R?ùé?ùú¶?úg?ú?ú/Ë?úA}?úS.?údà?úv'?úˆB?ú™ó?ú«¥?ú½U?úÏ?úà·?úòh?û?ûÉ?û'z?û9*?ûJÚ?û\Š?ûn:?ûê?û'š?û£I?û´ú?ûÆ©?ûØY?ûê?ûû·?ü
f?ü?ü0Ä?üBt?üT"?üeÒ?üw€?ü‰/?üšÞ?ü¬Œ?ü¾;?üÏè?üá—?üóE?ýó?ý¡?ý(O?ý9ü?ýKª?ý]W?ýo?ý€²?ý'`?ý¤
?ýµº?ýÇg?ýÙ?ýêÁ?ýün?þ?þÈ?þ1u?þC!?þTÍ?þfy?þx&?þ‰Ò?þ›~?þ­*?þ¾Ö?þЁ?þâ-?þóÙ?ÿ…?ÿ0?ÿ(Ü?ÿ:†?ÿL2?ÿ]Ý?ÿoˆ?ÿ3?ÿ'Þ?ÿ¤ˆ?ÿ¶4?ÿÇß?ÿى?ÿë4?ÿüÞ@D@@î@!Ä@*™@3m@<B@E@Mì@VÁ@_•@hk@q?@z@'è@‹½@"'@f@¦:@¯@·ã@À·@Ɍ@Ò`@Û4@ä@ìÝ@õ±@þ…@Y@.@@!Õ@*©@3}@<Q@E$@Mø@VÌ@_ @hs@qF@z@'î@‹Á@"•@h@¦<@¯@·ã@À¶@ɉ@Ò\@Û/@ä@ìÕ@õ¨@þ|@N@!@ô@!Ç@*š@3l@<?@E@Må@V·@_‹@h]@q/@z@'Õ@‹§@"y@K@¦@®ð@·Â@À"@Ég@Ò9@Û@ãÝ@ì°@õ@þS@%@ø@É@!›@*m@3?@<@Dâ@M´@V†@_W@h)@pû@yÌ@'@‹o@"A@@¥ã@®´@·†@ÀW@É(@Ñù@ÚË@ãœ@ìm@õ>@þ@à@±@ƒ@!S@*$@2õ@;Æ@D—@Mg@V8@_	@gÚ@pª@yz@'L@‹@"ì@œ½@¥Ž@®^@·.@¿þ@ÈÏ@Ñ @Úp@ãA@ì@ôà@ý°@@Q@!@ ñ@)Â@2'@;a@D1@M@UÑ@^¡@gp@pA@y@à@Š¯@"€@œO@¥@­î@¶¾@¿@È]@Ñ-@Ùü@âË@ëš@ôk@ý:@	@Ø@¨@ w@)F@2@:å@C³@L'@UQ@^!@fð@o¾@x@]@Š,@'ú@›Ê@¤˜@­g@¶6@¿@ÇÔ@Т@Ùq@â@@ë@óÝ@ü«@z@I@@å@(´@1ƒ@:Q@C@Kî@T¼@]Š@fX@o'@wõ@€Ã@‰'@'`@›.@£ü@¬Ë@µ™@¾f@Ç4@Ð@ØÑ@áž@êl@ó;@ü@Ö@
¤@r@@@(
@0Û@9©@Bw@KD@T@\à@e®@n{@wI@€@ˆä@'±@š@£M@¬@´ç@½µ@Ƃ@ÏO@Ø@àë@é¸@ò…@ûR@	 @	í@	º@	‡@	'T@	0!@	8î@	A¼@	J‰@	SV@	\#@	dð@	m½@	vŠ@	W@	ˆ$@	ñ@	™¾@	¢Š@	«X@	´$@	¼ñ@	ž@	΋@	×X@	à$@	èñ@	ñ¾@	ú‹@
W@
$@
ñ@
½@
&Š@
/W@
8#@
@ð@
I¼@
R‰@
[U@
d"@
lî@
u»@
~‡@
‡S@
@
˜í@
¡¹@
ª…@
³Q@
¼@
Äê@
Ͷ@
ւ@
ßO@
è@
ðç@
ù´@€@L@@å@%°@.|@7H@@@Há@Q¬@Zx@cE@l@tÜ@}¨@†u@A@˜@ Ø@©¥@²p@»<@Ä@ÌÔ@՟@Þk@ç8@ð@øÏ@š@
g@2@ý@$É@-•@6a@?,@G÷@PÄ@Y@bZ@k&@sò@|½@…‰@ŽT@— @Ÿë@¨·@±ƒ@ºN@Ã@Ëå@Ô±@Ý|@æG@ï@÷Þ@
©@
	t@
@@
@
#×@
,¢@
5m@
>9@
G@
OÏ@
Xš@
af@
j1@
rü@
{Ç@
""@
^@
–(@
žô@
§¿@
°Š@
¹U@
Â!@
Êì@
Ó·@
܁@
åM@
î@
öã@
ÿ®@y@D@@"Ú@+¦@4p@=;@F@NÑ@Wœ@`g@i3@qý@zÈ@ƒ"@Œ^@•)@ó@¦¾@¯Š@¸T@Á@Éé@Òµ@ۀ@äJ@í@õà@þ«@u@@@@!Ö@* @3k@<6@E@MË@V—@_a@h,@pö@yÂ@'Œ@‹W@"!@œì@¥·@®@·L@À@Èá@Ѭ@Úv@ãB@ì@ôÖ@ý¡@l@6@@ Ë@)–@2a@;+@Cö@LÁ@U‹@^U@g @oë@xµ@@ŠK@"@›ß@¤©@­u@¶?@¿	@ÇÓ@П@Ùi@â3@êý@óÉ@ü"@]@'@ò@½@(‡@1R@:@Bæ@K±@T|@]F@f@nÚ@w¦@€p@‰:@'@šÏ@£š@¬d@µ.@½ù@ÆÃ@ύ@ØX@á#@éí@ò·@û'@L@
@á@¬@'v@0@@9
@AÕ@J @Sj@\4@dÿ@mÉ@v"@^@ˆ)@ó@™½@¢‡@«R@´@¼ç@ű@Î|@×F@à@èÛ@ñ¦@úp@:@@Ï@™@&d@//@7ù@@Ã@I@RX@[#@cí@l·@u'@~L@‡@á@˜¬@¡v@ª@@³
@»Ö@Ä @Íj@Ö5@ß@çÊ@ð"@ù_@)@
ô@¾@‰@%S@.@6è@?³@H}@QH@Z@bÝ@k§@tr@}<@†@ŽÑ@—œ@ f@©1@±ü@ºÆ@Ñ@Ì\@Õ&@Ýð@æ¼@ï†@øP@@	æ@°@{@$E@-@5Û@>¥@Gp@P;@Y@aÐ@jš@sf@|0@"û@Æ@–'@Ÿ[@¨%@°ñ@¹»@†@ËP@Ô@Üæ@å±@î{@÷G@@Ü@§@r@#=@,@4Ò@=@Fh@O3@Wý@`É@i"@r^@{*@ƒõ@Œ¿@•Š@žV@§ @¯ë@¸¶@Á@ÊL@Ó@Ûâ@ä­@íx@öC@ÿ@Ú@¤@o@":@+@3Ñ@<œ@Ef@N2@Vý@_È@h"@q_@z*@'õ@‹Á@"Œ@W@¦"@®î@·¹@À"@ÉO@Ò@Úæ@ã±@ì|@õH@þ@Þ@ª@v@!A@*@2Ø@;£@Do@M:@V@^Ñ@gœ@ph@y4@ÿ@ŠË@"–@œb@¥.@­ù@¶Ä@¿'@È\@Ñ(@Ùó@â¿@ë‹@ôV@ý"@î@º@…@ R@)@1é@:µ@C@LM@U@]ä@f±@o|@xH@@‰á@'¬@›x@¤D@­@µÜ@¾¨@Çt@ÐA@Ù
@áÙ@ê¥@óq@ü=@	@
Ö@¢@n@(:@1@9Ó@BŸ@Kk@T8@]@eÑ@n@wj@€6@‰@'Î@šœ@£h@¬4@µ@½Î@ƚ@Ïf@Ø4@á@éÍ&¢÷&ÚQ½&­Õ`&È¡&›/ì&Õ>Î&¤xÚ&ž\ü&´\Í&ŸºË&ÂÚÿ&ïa¥&³&·R?&©­l&¡T`&'è%&ÓÒ"&ÈŸ&µã±&†Ä&º|Í&Ök"&ȵê&ÕÍ&ÓàÆ&¿¢&À?n&ÕGÃ&¡~‹&¿ŸR&¾Áv&±ŸÂ&ӌ&ÑW
&¡¹
&®Ë‰&Ýâê&øfÕ&ڃ£&ñ:=&à—f&Û"@&ð_°&Ìä&õ'&ËVn&î"2&Ìl0&ü½*&änè&³†\&Û
š&õµÌ&Æoþ&óÊ&Þ¡'&õWì&æò™&ó?½&ù4Ó'»&發&þ×Ó&Ö&&×pY&ØÄÍ&æY®&ßf&ÛHõ&õ…í&îPU&áL&Üä&ñÔÌ&ç÷"&þÈ\&ߐ$&Æþ&Øà&ç=k&Û02&²"~&¸B˜&¨"Ç&áÀ
&Æ"œ&ÎÌU&ي &ë©&éKt&øU&äô'&ÔÊe&È«Ó&æ?x&×Áh&ñ"Å&ÝÌ
&Ð<÷&¾¿õ&°¼&¸Z&Ëj&óÙ=&鳉&Çx÷&ë—&ñf&ö#&äÊi'ú¦&ÛOè&òOž&êû­&à۝&æ~ª&è1­&èÍ&Üä&Úß&ïêö&óKÃ&ú°&û8Ó&òٕ&ÒI1&çŠã&çŸ='Èl'l"&ò{Ï&û<&õ…!&àé@&Ï]ÿ&ÞÞn&ÏÙ]&êNæ&ã`&Ý¿<&ҁ¯&Ìä‡&Þv&Ó¦ö&è²°&ÞÔ&íoÞ&åx¯&ù9\&ó£Ú&ó1ð&ôÜ	&ú+&ëé&á\&߃"'¸'+&ýÒu'bƒ'°"&öþ'
l'Iù'Ï&÷Ðì&þ5 &ý¼@&ÿ+"'ä^&÷5›&þð—&öð&úaœ&ôwT'|3'@W'	Ðé'›´'%&îYN&ñ	Ê'å'Š''¶'ÐÂ&õ¸&üMG'í¥'Ee&ùº2'«)'¡¹'Æ¿'íc&Ïp6&À©W&ɸ«&'&Šë&†©ø&˜¹Ä&—ö%&€î&‹&y&‹ä)&£&¨ó&¥ìÆ&·'Ò&³bz&·uš&Õ&¼H¡&Ó('&Ð ì&áËô&ßÊ&ÐØ&Á–Â&à&îèò&ÎD×&»î£&°Yø&µ+H&ȝ"&Ñ&&È.,&¾ É&½	š&ºuÜ&Ãzd&ȓš&ÎÃ|&âô&Ú­H&ÇzÃ&Æcõ&ÊëT&ݶÓ&ß¡¾&ÖeÔ&ñ,&áNý&ÙÎ&Ö
Ÿ&³?¨&ºíð&Ò¤;&åþ	&æ×»&ÐðÌ&©íG&¡àÃ&°/'&ÊxR&ɤÑ&Á¤&ê±Ï&å9\&â¨D&æ?\&ùÐ&ô&ö+s&÷p_&ßÿú&ç-"&ñ^['sà'Ó'óí'T|&üZT&ê[f&Ü1Â&äÒb&Ý8Ñ&ÿî–'ßÛ'$'ž`&ýXÐ&Û¯&͟œ&ÚÞl&æT&卸&ë~e'Sš'!
&ÖÙ&ԗá&äÜ%&ýÏß'ý&òð–&'&æý&èoÂ&Õò‡&Øˬ&ìkª&ìal'~#&ô¶Ú&óòÌ'<Î&ýŒx&ú-l&å ¬&Ñ'&Õ¬Ã&ËÚ&Ìå°&ëÔº&ùåÞ&ïâ&í—M&û·k'"d'fL']&æ-ì&ïŽÃ&܆o&àô9&Ùãÿ&Ïԋ&Á—u&ÖÑx&ì;Ü&ôŸ_&í‹&Ð|w&â±Á&ß.Ñ&ƹ"&藴&ì¼ù&ã3°&ä5ï&Þt­&䎅&ÓÁÈ&õF'¡&î¼&'+¡&ë¯Þ&åæü&ð(&çŽ&ýG%&÷-Œ'…&ùTI&ë‹2&é)¶&ôg&í¾&ôâ&åx	&áU&ðZì''
àñ'Xú'	Ž1'ƒ'!Ë'Re&ú¬÷&Ü¿û&ìhÎ'2'§b&ù&&öû±''ëÐ&ýõ²'ža'?w'Ԁ&å<J&úL•'z&úIh&ôÈ}&Ó§&Õ5'Ä%'MÑ'ߪ'Šó'±'
ǘ'
Ä®'#A'%ǚ'(K·'—&þô3&ø¨M&ûUÁ&ë|}&ðkû'Z'Ù8&ðª'Ÿ'P£&ýZ'­''ž('Ôw'fm'ºk'8D'(Ç&ûë(&ášs&öú4&â=	&äJŽ&ú@l'\é'u&øXÊ'ʜ'"&ý¸+&ó"Y&áhv&ê]&ô
ƒ&éÉá&âG1&ÙÏ&ÝìG&Ù°ü&áU®&ê=í&öw³'hK&övM&ðŽ@&öˆ…&ò$Ÿ&ßÌ"&ÝT‰&æf&ïe:&òͶ&ò€&ædÑ&äbõ&ۘ}&õß&ë'&õj?&í¦P&ðîÈ&üõ-'u@'9T'0B'	æÿ'¨à'.Å'
ý'AC''õ4'?!&úÔ+&çXÊ&émÑ&ÚëJ&ýÊ9&â­?'åG'W"'
	á'EÎ'I?'ýÖ'âÉ'·ê'ãö'Ʀ'+Ä'I-'	­)'½t'
Æ¿'hd'6"'ª'	¿]'ÒÉ'ƒ/'
çï'!€'	'
¦"'xp'¸€'Ÿ's"'ó'RÙ'Ž@'
b'‰'Ò''¯¡'4@'üI'Ö¥'ä'©7'·6'•Â'\'	†'?´'4£'¯_'­ò'B'äž''Sï'WÜ'ð"'ga'›'¡Ñ'IŠ'T¡'âW'Pô'V^'pˆ'"k'ç:'€'¬{'"E'Ò'%ö5'Ói'¥±'&ú'öƒ'­'ºÈ'LR'f¤'â¦' |ª'¥û'ą'*ÂH'.<$'%¨ï')W'ø§'‹;'
t'1vö'&¥('#ëL'$óÃ'"Öë'%ªœ'<2'!Kr'¤'+|ú''&Z'AY'ÏÖ'2F'0h"'(8Ð'(_g'-*Ñ')cY' ì‰'ú&'ëÜ'©Á'"´´'#Så'[''g'¥'!ø'*º'#_'$KÏ'"Q'©C'v…')É&'-zÎ'+X¾'$»¢' ''¹'%–'#®…'
Ám'¸—'nK'Â"'â@'Åû'ÐH'½H'%N'ÖÛ'
:ü'Ê'L'"è'•E'¶4'M4'	ÿo'
Û'Ï4'#Ös'!•‡'(Û-'#ZÎ''Íø'%¹§'¸þ'
‡'['É'Y—''	'Y‰'DÕ'G'!
s'{ÿ' Ƴ'$'^'*Ÿ'@M')žg'',£',þK'&­K'4ÁL'(b'#ÅË'% N'!ÏI'%šG''†'$ª'ë'{n' *´'¼y'#C»',r¹'3PÓ'/''kH'#p…'ŠÕ'ü#'#ÇÚ'&‹'B¿'c¥'#Kž'
Í't@')r''©'tp''Š'
ýF' $'$'Ç'+L'&z'%«'©D'·û'vú'`g'"'V'.£Ú'!gâ'Ê'w'sm'\o'©w'$''"Ÿ'ô'
²'Í'¶|'#"½'#ã"'':ú')oõ'#]"')‰ø'15Ç''Ý'Ö''!0ß'B¨')­'¿ð''Î'ü'
;'¥«'-'ðç'@¼&ír0&Æì&»Ï§&þúZ'4½'Y±'V?&Ï!›&ª5&¯òƒ&ì]'
˜§'´ñ'*'õà'à'~'] '^'#ß'–ä'¼ÿ'ó='pW'"©'#¥.'+K€''d¦'`'#³+'=³''-'(ky''ï°''@Ý'.ã˜'2¯˜'(Ý×'"Ê'5²'+üú'&œ-')'1ò' V¡'½ˆ'p''&ht'&t'+tM'(sæ'$<Ñ' ã®' Š'&Õù'":L'³ê'''¹'"l}'%ð¡'"éE' ق'$M¾'*;á'%S'äÓ'Á'A'Þ'"na'<d'ÎÇ'ñ')Ï°'$è''?­'¦c'#žu')''!'h'¯_'('$œ'¯'mF'È'"›K'(šµ'Ԉ'Sø'؄'—Œ's'
ó5&때&²o;&µ &ïlË'" 'K"'W"'!(˜'¶'íŒ'¬O'§z'ƒ«'µ'#žU'º'Û('™'ò'n¢'Öæ'£F'ß'
9Õ'¸æ&â&šæ}&†èŽ&»·x&ðw1'ß"'Ö×'f'_'¦»'^%' y'í?'t'I*'\í'Ùò'…ž'œé'Ó½'µ'qÌ'¦³'ú'}&'ð]'˜'Îó'Õá'Ý´'s‰'€'wF'a0'oˆ'S<&÷¾ó'
]'9¾'%å' '—•'ËÂ'Þ'Uš''ç'‡'œŠ';e'uã'܍'Ò}'	k'è"'
 ''	úÉ'<Œ'	vV'Ü'Lú'Z'ï*'	F.&òÈA&àü½&ë
˜&þ)•'+%'Á5&òÅQ&ø.ø'ÁÛ&þ'¾'Ä'­c'dj'ê7'ÇÍ&ùbõ'¤&ð£·&ýUT'	Œ‡'
­ê'8S' '¦å'ZÐ'ȉ'z''('jÍ'ÒÑ'QÕ'»'=k' Nø'°ô'¾'oW''Û'4#'Ö'Î'Z¼'#'p©'üL'-V'á•'æî'ú='H''¼ý'ÆP'åú'É£'æ''=K'n'Õê'¸¤'K6't@' //'Ué'.ý' '#ÆÍ'Xñ'áÑ'$¸‹'Ý'¯\''܏'0'b'hñ'€è'^7'»')VÖ'*X''"'%`>' ä½' Š¸''…'(Ñ'#uþ'#b''W¯''e·')ð('—s'%iU'(þø''®Ê'!}g'Ï×''M'³¥'"Æ4'%y
'"¢á'÷G'"'ø'gŸ'Ú±'|–'Æ{'¸÷'Ã0'­^'<†'«÷'!å'Ö'¦T'©M' `¨'%0ö''#'ýÐ'î£'mµ'#¶Î'­í'	õ«'¾Í'"*'
'ù'
C¿'	Ä'	Ä5'þ'
Út'ý¾'ö–'¥'&þ]&Æù&»ÆO&ðXÆ'gJ'ƒ'·Ã'ˆG''@'¤' Ï'­'Ÿd'9'Ъ'Kì'žã't]'2{'þ,'Ê'™ï'ÿ''''\¡'
òt'~&å8J&¶
î&²¼ß&èùs'
\'A'ñÑ'('6^'Å'wI'¦8'#€¯'+¹';²'oQ'&®'N`'Ð'%ˆþ'(ME'!A‹'Ç:'ÛP'öÀ' qÇ'#¼†'(@''$"'-Rî'"ì¸'J?'!Vë'%0ë''P|'"q¾'"M¦'[^'*1'!]'T' N'&ïW'%Ä' ;ó'*'&	'''
'*	''È^'%Jõ'&sI'#aU'*Oª''zñ' £$'!,V'#…d'ÅÝ'%1'(k'&¼['$Ëf'&.Q')³õ'&²–'*l'%#'òõ'Ž' ù''¾Ê'*a''Ðô'-+'-•H'*Ô¢''Ýü'),'-"'(_«'%ð¶'"ý' €ö'+¢ ',#ä'*WW'-~î'%Ä't'!÷p'%'F+'#¼ó'""A'&í!'':¨'%?™'%îi').'$È''¸'+0á'&³#'#Š€'wÜ'á/',ƒ'"9ê'*Í''ޟ'QÐ'÷5'|­'â´'*Ã'(7')—Í'z8'§†'"
ê''õ´'$KÝ'"R`'"Ïé'&~·'&
›'"\í'¹2'!‡è')YY'%õ'$V'+VÎ'+‹-'#·'KŽ'÷x'#M('$Ú)'#•a'%6
'#MO'#;.'&öé'(r'(\'-™;'-TÔ'"±'' úÁ'Ûë'Æ­'!G'(¡'%W‰'xò'#eô''"I'$í9'"ÕF'&ñ.'"âa'!Ut'"ä—',=è'/
¸''Ö4'!"Ì'(Y´')E''(ü*'%Ð^'"­2'^E'ÿÿ'*qD'+·¦'+ñ˜')ì5'E/')þÛ'#™2'P4'mË'"{H'w'~«'Þ'è}'*>…'+RÆ'*7`'*Ɠ'!Àä'O'^{'#{'#f''«Ð',•D'*äÕ'!°L'" b'"ð'%ƒ'*ì6'3<ê'3ãd'+5]''^Ù''P' {š'#ý'!ˆ9'#q¿''¢@'*v¬'.Ïý'3üW'+é' Ìb'þ¿'$X'0N''*º?'$Û´'ý|'Û)'&;ã')G%'&©}'$"E'"'&j'''ý‹')ÝÍ'.Ä'+Ė'©o'‹D'qµ'Ö'K×'$«'!Å'5Ã'¥¡'%ó'Ö(''XÊ'Aï'6'
&5&ÿTh&é¡&ʍ+&Ùj»&åðA&ݵ'&ÙË&áS{&øÃ&à™&Ôxþ&ñ…T&ï³&ê?°&þåd'<©&ç²M&ò5«&üüë&ôèm&ãKD&ó¯÷&ïp&ãÝO&Ø_&á+µ&árF&Ûy&Ë\&óÂ>&îé3&Û¨&à5€&ݲ&õr¸&é¸`&óóÇ&ý¤ï&ØüÃ&ԐÍ&çgq&ø"«'Lš&Éu&Ù|&ãÛ&â:,'øÿ&ór¼&￈&÷7d&²B‰&Ø{‰&éÚ¼&Êù€&ïÖ&³žÌ&¶¸Ø&ÀGE&ڛ2&¨t&Þáº&çP,&Òs'%X'›¶&á­I&Û[§&̳&õ»&Ûj&ï3©&¹&é&Í©Ü&¦ç'&ÿO¥&'$'
q'"Ì'öÖ'AL3'y'@g'>*¸&›až¥·'¸™0'ƒ«2'
PÀ'\Ç'"5&óN&Íd'þ'Ό'­1x'jâ'Qü²&ã²:&Ñâˆ&æc&ä÷¦&½ñ›¥N04'q'ÈÕ7'i'äW¥&ªYK'øD&áT'0j'GÎ&Ò2Z&›×O&ì
"&f½°&ë}î'ª&‹	'ʔ&ô£'	Ž&¢S&Ê|&«/ÿ&°â&ö¨&°Ò
&µÔ´&±'¹&³,&äÎu&²¼&°‡&ÐX¤&ä ¿&ÙBî&dá&Ðäæ'o‹&Óg»&ނ'wy¥®('¿ *'§^¹'j&Àü'[P5(×£(bÛ4'ªÒ&«':
'Q'
¯'r&݄b%ÎM'|ß&ü&ñ9V&ök}&õûR&ý»'ø{'AG@'4ãÏ&w&ømÇ&ç¡C&ßV&´ï&¸ÇW&ìáA&̵Z&Úâ&Ûàè&á$$&ó÷.'/¤T%fN&Δâ&φ&âÊ6&ãÇ&ÈQb&Êfò%ʃ‹§ÓX&'ÅÇ·¦=ÞL&"T&ò§&· Ä&Ç4&ÛC'&¹#:&ÓÚÍ&Ì(
&í£#'SL&‡u@&§L¿%"ù¥£s"Ömö¦1²=&ÇÉ&—ËZ&°gF&Î7ž&àß&»gŽ&ÞGB&†°"&·n<'kÇ'[îÝ'›º'
ÂR&çÆQ&ѝ€&â\0'éÊ&""&ú¢&Üxæ&¿rE&ÌÔÙ&Õêè&x »&¼ÿÔ&ȉè&Öê&Á.·&Àô:&¾6&¹J&ß҉&Þ)Ž&ËßÀ&¶þö&Æmµ&¯'Õ&·&Åõ–&Í}&½-Ó&¬4&°z&¡5&ÆHÒ&åEK&îÜv&Ñwâ&ëê&Ú\&Őg&Ì:Ø&¸ó‡&¿$`&Ò"î&Ï!n&´Ê<&§8£&š'Å&¿/&ÓÜ&½‹â&Ç#k&ªTû&´µl&½>L&ÀEÓ&ö&Å4ê&§&žC&³&ÒM'&ÆIV&Ùh'&Ø&Ðbì&¥J&·`7&¿dÚ&ºè&ÅSq&¶-r&©z&¤ü(&Á*Ž&ºF&ÁÀœ&¨É&²®À&Ñ»v&ÝGV&ÌUë&ÊÈ®&ÜÌ&Í7ˆ&½ùö&±iº&Ï×&ÂñÁ&¶X±&Â)ˆ&½ãt&ÈD&̎	&˅Õ&Ñ#&ÚÚÌ&Á@&³È&Âë€&Ë݋&Ÿ{ÿ&ÅA&Àˆ²&¸^&­&¹Ðr&È´z&Í%³&Ìû"&Í[¬&Ç!D&ÅÍX&©uW&²½?&Ü̪&Ü[V&ÊW…&Ü«Ä&Ä×G&¸«P&¾q&Á…&ÓªA&á¼Æ&¸Â»&ÁFÖ&ÁB&Æ·&Ä­
&ÈÖp&ÊãÓ&бj&È$«&Æù&Ó{ž&͜;&ÇCa&¿7Þ&ÉI½&½Ã?&¾xú&Àh&½lö&¯1š&ºX&ˁÓ&Ê·²&Ö\q&ÊJ&Ì&Õò&ͶV&ÏQ}&¿m¹&µN~&¯ëò&¹ò¾&¾Cˆ&¿zB&²³\&ÃC&Í5&­R
&½!¬&şŠ&Ìæ¾&ÀÂJ&ˇÚ&Ì<&¹A`&½*;&ŬN&Ƭê&½Ä&¼*=&°n"&½51&¿}2&ÆßÑ&À9&À$L&֌	&Õ«o&»˜ë&¸P&¹Û'&¹ü&ÉÕ&¿õ–&±J&¸æ=&Ʋ&Â@&Ñ14&ÐÀC&À¼è&³îV&Ê9'&ņ&½§l&Ël™&É
‡&ÂD'&ëš&È.»&ºQ&¹Þ&ÄV&Ä¢J&Ãòo&Ä®'&ÍËì&Û§&Ív&Ç2°&ÃÖý&Çb&Îþ~&ÊMõ&Â!…&Æ*j&͕,&Åÿ&É%‹&Ç4°&ÇMì&É\Ð&ÍB&ÌæŒ&ÏW&Ò(&Ñ©ñ&ÉE&Ç·U&Ȫá&Ç:&À	&ÄQ|&Á{&¼qö&Ñoe&×;]&ÏÌì&̕-&×LF&Ú
I&Ò%q&Ïj[&˕&ÆD'&ÒpÕ&Ñ{&ÍT³&Å &ËÄ$&ÓA&á¶&ÛĜ&Ϭ&ÏÏ>&̐&̇&ɬz&Õ³r&Úç	&Óyé&Σ&Å,z&̙ô&Ü9&Ý=Þ&Ö¹¡&Û=è&ÖÛÚ&Â`ª&²ò‰&´Ó¢&µ S&ÆÇ%&Øޑ&ÕS&вR&Ò̳&Ñ7C&ÙÊd&Ü$¶&ãëy&Ø_Ÿ&Õ}O&×p,&Ôæ&âh¥&㥄&Û'}&×ÃX&҅m&Ԃô&Õc%&˪õ&ϓ»&Ö1b&ÕC&ÕÇ&Õ2é&ÛT	&â5e&ÙF†&ÞÚg&މ&â2&àœ&ÚxL&Ö¬Q&Íò&ςó&د&Øé×&äa¤&Üþ¨&ۆK&ÕY@&Øyp&֔¢&ÚZÍ&ÞRÊ&ß×Ã&Û
s&ѧÂ&Ý5®&ß2"&çàÁ&àU&؝ˆ&ÞoP&Љh&Óju&Û>Q&ãq¥&Ù¬a&Ö¯&åCn&ÞÃ&×¹Ð&Ü
&ÛÑ`&Þ¿&á|h&ç÷&èJ&â f&ڈð&ÓÈ&Û»K&å¡t&ä3Ï&â:S&ã£~&ç…&Û{&Ò¤D&Þ&ãxk&éÉU&éÚ.&æöZ&çM¬&ä&á™}&àpN&Þy9&änã&æuh&ãø&æÆÑ&ãiÜ&áE˜&àkU&ÙJÊ&ßv…&ÝL&çÅ&êQ"&çf&ÜôL&é2ù&êòê&æ
a&ã0™&é´(&⒴&ÞÑÀ&æŸ&îþ&î:³&á-i&ج±&ÒÕ÷&Õ\ß&ä@Å&êG&êË[&îMÿ&ðü&ëÓ-&æÞÎ&ã#è&Ý¿&â›,&é¸&åáN&âÉV&å:&ä™ñ&âÚç&âÛÏ&él&ëq|&ò}×&ïR&ìÂB&ôå¶&ó—&ì±&æ1&ìT¢&î¦Á&ìÌÀ&æp²&ç,á&ïdY&îûO&ëж&äóB&á`h&í€&ò‹Ï&æw?&òu&ï&&Ùjv&Õ½ñ&ÖӋ&Þi%&ãy&Ⳇ&áíõ&ß@­&çwk&í›&ë‹8&èô2&ßM¢&æy‡&ùlÁ&ú©¨&ípž&çj&ë­à&ñ߸&øcK&ê§]&ރâ&ىå&èN/&éÇQ&êoK&ð<;&èη&áÁ&ÝÀD&îiá&ødŒ&÷Uµ&圐&àT!&ô°·&ø¼L&ð2_&çî!&äÁ£&ì8³&ðÒ=&ø]Û&ö°&ð'&ë`'&ä­&å™&ðŸG&í 7&ìZ>&ø*®&ñL	&ê†`&än™&帖&ä·z&éÀí&ð"&ëŽL&æ÷õ&ðˆ#&ýÉp'Åê&ùqŠ&폵&èäú&î]Ö&ê®9&áÓp&Ý(§&à܍&ìíå&â#ö&Þü=&áéK&åd^&ä_&Ýʗ&ÝÌ&Þâ&ë/&ðÝ&êLÇ&ìÿ &û;è&õ˂&ëuš&äìë&æð1&èm:&éñÏ&ìú&ÞÖU&Ý5
&óJó&ü.Á&õã·&îç&ôƒ&õâ&ð{u&ô­*&å;&ч}&Î )&Õt/&áß&áÍa&ì'm&å
*&éRk&é€&ék5&ڝ§&á~0&ã̂&Üa\&Ü:&èÍ.&ò¯Ý&÷ÃW&ý&ðKd&ôê'&òè"&öƒ'Rm&öFY&åL]&è4©&腡&ï»o&ç¢×&ïB±&ðƒ·&óßê&ïŒï&ïCV&í/"&èL`&èâå&äÎr&á¢&âï&í/Ä&þʨ&ü{ì&ñ#m&ê™&öô&ëÁÌ&êAP&ýŠä'ÇJ'e&ûº»&ñsÿ&íÁœ&í¸Ê&ï…9&û¼&ñp&æÀ°&Þ[ñ&ñ×f&û¯æ&óü&ù˜&í¿3&çÒf&î@ &û¬&ÿÛþ&ü™x&þw&&ïX!&ÛNx&ÖµB&èÙÏ&ý`W&ÿ~/''mt&ù$Ã&èýŽ&ó˜Þ&õaO&öñú&ñƒî&ç¶ð&çÿ¢&ÝLb&âCº&ï·[&ï9:&îåb&ö®&ütÝ&ôË{&ðÍi&ù»~'.i'™O'Ø#&ýI'&ùZà&éì6&åœè&ÕïZ&ÙFÚ&ãö&ï\&ò3o&õóz&ê1&ïÿ'‡'ƒ&ÿo¤&òI¤&ë2Î&磾&í«Ú&ô2ý&åšÑ&êL&õ4&þ ã&õ™Ü&öo&éUÑ&èTÌ&ê•&ñ{~&õͦ&ô÷c&ô¼w&ý¦ð&ù¤;&öS»'À¿'&ñv&ã9ë&ñø&þ÷~&û>"'|'v`'|è&èʟ&ฏ&í›q&ö¢%'Í^&ö¶4&éX&÷m¬&ñVÕ&ìÅ1&éÕL&àQ&ØÜõ&ÞH&ò&ûÝ°'±ô'Ú'ÝÂ&ùmª&ëþÖ&õ•˜&ûá&íôv&䰓&Ýž&èX…&î%è&òÿ&ð»&ïV&ê– &âÿ]&í'ì&õC¤&îÞ&íÿ¹&ò'ä&ðzÈ&ñþL&æe&×Û¸&ÍÀ™&ꨵ&øö&ø~h&ùš~&ñžY&ã{5&å&ðIu&î†&èt@&턶&óÉ&ïŒ&å˜h&×ÿî&àµ&ÞËl&ݑ¦&ìñÏ&êT©&íW&ø~&ðÝC&åJõ&ኗ&èî&×Ö&ß¾&ô;ð&è³&Ù¹&Ñz&Ôoê&ãT­&æør&äá &åŠÎ&è#&âƒù&Ü.&Í<G&Îîë&È]&É1Û&Î'»&ÞW&énÏ&é8*&Ýi&ÚY¢&æÍÓ&éM8&ÕxÀ&Öß&Ï	&ÓÖè&ãtÀ&Þôž&×ÅZ&Õ'&̚¨&ÆAt&Ä°&ÌÝô&×"U&Ûö·&Ùì&Ù&Öpg&Åy7&Ïْ&ÙD&æ%&Ö#&ǵ¢&ÁýÓ&Äø&Ú°i&Ý~(&ØÐz&Ñä¾&É$Ä&¾ãl&ÁP&Â;­&¿'S&ÎZ$&ȃ&ÂL&ÍÉè&È=ø&Åì¢&ÜN'&Ͻ&Á6F&Áú¼&²Ýw&¹›&¿jà&ËZí&Ó	&ÊÈ&Á8&Ît'&Â÷>&À†&Î,ú&ƞK&NJC&½g&Ðê&&̞&»ôÄ&´&¾w&½¶&¼–&Òâæ&Džô&Åàè&ƚÊ&«·¶&¥ó˜&¿$‡&»¡8&·ËH&žJ&̍æ&œç&½f®&¸rp&°Rn&¿ûš&ÀP#&±ƒé&¨Ò[&°ó&±èr&ºl&ųæ&­)&¶)í&¯ä'&³'@&Ä*D&½+U&´\v&®¯~&¶¥™&»&¯-&®{
&«%&°ãÆ&Ħ¬&±WÂ&¢ÐŠ&¯Ne&¸-º&¼g
&°j&º]°&­"&§3&¥(Þ&£yó&ªX±&°ˆ&½Æý&½N¸&¯$&®Ê& Þm&ªÜð&­æÔ&¤Sð&ì°&¤óƒ&µw§&Æߘ&´~&§>	&£|¸&©ò:&¯F\&ÌŽ&—\ƒ&§ä&¨êì&¥Ì&®yX&°þy&ªwr&™Jd&ª…&¼Ò&µ®
&8&˜x
&£Ä&©F@&›!&£4&³M)&¯Áh&ª¯†&ž†ç&‡Ç®&µu&—¡Í&£Š'&™ö&í1&"Ø&›¾Å&ž.&•´&¢"
&°Dy&©:Ú&šk~&''K&•£&ŽÇÎ&"d;&"ö&"Ó&žL7&–}Ó&'g&›Èœ&›»"&Ÿ…<&ŸË¸&"?1&‹6&¢]w&§uÀ&˜Ò©&¬[6&¦p2&¦í&›±ã&£%&˜àï&†›'&ŠI—&{K&gx­&œaÖ&˜Á¬&†¸6&¡ÛÊ&©‡À&¢ê2&™ÖÉ&™7å&›I&&žÊÔ&|«&'¹Ú&¦)<&ˆü&•w_&¢tk&£j&šÝÿ&Ÿ?¼&ºf'&«·&› &Úy&—™"&¯á[&›UX&§'º&{¼&¹eŽ&¸e1&ÀÎ{&Àš&Šc¼&
d&:a&]þ·&Œ0³&Šü…&…y:&†•°&"Í‹&ù¥&Zk&°Ÿì&Ÿõ&•]@&—˜&¥t†&mfÃ&˜¹þ&Š
£&—íÈ&"p&"ÚS&—²«&‰^g&""&ž&¼å°& ôt&'†,&òã&ƒcË&Œ9Å&'² &s—X&8Z&˜9â&—}x&'Ù&–IN&›FC&¥9£&yˆo&˜êº&ª'Z&¾ Æ&+tÅ&Ê:9&¨)€&¨"+&®UÆ&'ª&~(&¥›o&¤È'&'E&ö`¢&3"K&©¿†&ÁÕÊ&·
&"Ñ&†eº&‰ÇÍ&¢.`&'Ê¡&eÑ:&ˆ\J&‰¤ê&¦Ç&ËÈÖ&¨ï›&¾^G&§t&žçv&'áÊ&†$Ê&™¨&˜I&‰&"À&£y&›É'&b·˜&_$&¢q(&£'§&'ѱ&Š ¯&*°&•Â&`iR&£V7&e&ˆÞ¿&‰åú&já&œì)&"#Ì&j>Ï&˜—	&'Ec&o0£&gǐ&gñ›&‰jb&"<«&~þ)&ˆG&gs&"õT&'¹¾&ŽÊÍ&{‰¿&"KÊ&–P&è&sØ&'!õ&M
'&"ñi&ˆ&ƒ ý&ƒMø&'8+&"Ñ&vÈ4&u!Š&jÅA&2Ù&HÒ&fîP&ƒñ&
&lWJ&kZÔ&tÁï&u$x&p^&Z ø&^w&t´Œ&ÞE&lՆ&hŸî&w2#&' q&'Ý}&€	E&x'&zÛö&‡VÈ&WÐ&"8G&–ì&‰·š&~¶>&wÿ&kt&tµÍ&''¹&ˆJ$&†ó&—ƒ&°®&ôk&~>Í&'5"&…M•&"KŠ&vÃd&g›÷&x&ƒd&Œ¯x&Žry&'º<&}˜Q&}=í&'Ü6&qã&t¼™&v8ÿ&p(&u	?&aÁË&T<&^!Î&aè&QBã&:'&Pí8&k"b&dòl&U¢o&jmÉ&tè‰&mm&i¶®&lÄ_&nz÷&pß8&uO"&i"À&] T&RRµ&RUÈ&Yï&lq×&raR&uXq&k]
&b^…&TIÊ&gé&b˜&^R¼&nt&v¿†&yi¥&n$j&m¬«&n•&x§&€Ò°&lºh&\<®&mÎï&u"&o­&\Ÿg&w1e&ƒM*&{¤œ&tk«&oß)&xÚï&'x&&ƒ*"&…ÜÃ&o‰&]ŒQ&\Ê8&lÈ&ybW&v‡'&]D}&^' &iÐT&oAg&br]&]2l&h/…&rû&w¿ƒ&xïå&yªo&~…&†ÁJ&ƒ&y]'&lÞ&Zá=&vO&p‰Ê&iBð&c@Ã&Um&[£A&i'¼&}_Ç&væ¾&l¾Ø&m"x&z3Ï&{	U&{à½&k²r&]ÏH&c­ž&a'&i+*&k:&zïô&cnj&dE&pw?&h>&g%&z &~yÕ&x2#&riœ&nŽL&qÎ&j&a"&bàÚ&p¢&y'¦&uÒë&tԝ&nWØ&hª &gÎ&in?&hә&lRa&zÙ&yªH&'øe&w«Œ&fWW&]êC&a/€&g:(&mOÇ&vy&yô&€üÀ&w÷€&c &]Æ&j&s"á&{'M&të&oˆ&rҕ&xÿ«&na?&[WJ&`…¦&}hä&m¦*&t³Í&zYœ&d&«&uÌ&|Å&zž&x¶&igX&hîÝ&u€&n+3&pV&pQ¬&a™°&e7&p†P&s¢¿&v-i&{½\&s›&l±B&z¿¸&p÷¸&n÷*&zGì&"Ð&€±&l‰³&fl&pc@&sÌ,&hOL&joD&u×&rèt&}œÂ&vÕ|&kL&u-2&v<¼&wSæ&y6W&vÙ&uÜ&x-&r+&s‹L&}æë&tP&v
 &v8&}']&w'½&qÜÎ&|´0&yŸ+&p"#&z6&yâ&v=B&uæg&nKØ&vw—&ƒý&²&xÕË&'o&"E/&~ƒs&qÔú&y‹n&zé&uçÐ&t9a&wc:&x®ø&~Úü&~äs&zCO&z ß&x?&U}&ƒ"&€rê&w¡ù&}h&{Óú&}Ø&γ&{.	&yDý&L[&"§5&
f&{y&zÄÐ&p‹&wW&½}&•_&†&q&€C¶&tq&uÏ~&€Aå&ƒ&"®&†÷™&'â€&"2&…O@&}á‰&tg&oÉE&bì&14&~G˜&'|G&µ&[8&ƒYä&ƒ
Y&…ÂL&†&¾&'K&ƒS	&ˆ•œ&‡ˆV&'®'&€åà&'gÈ&€›†&}q&{bj&zAE&ûg&~ß1&'^²&…4®&†¸¦&ñê&ƒ‡ü&†«{&'Äâ&€g.&""Ó&‡Â'&‡%…&"ô>&'8z&' &€Ó-&€žÈ&'zV&'×»&~*k&z†Õ&'ß&‰T&¤Õ&'q&ˆ[ã&‹§q&Ž?w&‰Gø&‰cš&Œ
&ˆ{ˆ&ˆ0"&ƒãÀ&…?&öC&'W€&~BR&–&‰)"&‰@P&†eå&ñÍ&ƒ'²&…ñ&ˆRL&"ð±&ˆn-&†¤b&…"Ý&"܁&†¡ð&‡Ñ<&‡¢'&ˆ(©&‡®¾&"—ó&…œë&‰©¨&ˆæ&&…Ec&…¥U&C¯&~R&ˆo2&Šy"&‡)7&‡‹ÿ&Š\j&‰¨9&‰RÑ&Œ~‡&‹¥¾&‰™&‡'¡&ˆFÄ&…ø&ƒ›÷&†cG&†—î&"ù¢&…ÜY&‰M™&ˆØm&Š&"5u&"_¸&ƒ/&""–&…ÆÈ&Ëˆ&†¶H&"Ó&…k¡&‡Á/&‡§2&ŠþÇ&ˆµá&ƒeq&ƒY³&…[ÿ&†	*&ˆn&†î*&"w&ƒª&…q&…I&‡m'&‰5™&‡Ò&†J¹&ƒë&‰hî&‰ˆ&†Q&ˆyH&õ%&ƒQ&…±…&…ª>&‹0û&Ž÷9&…ç&‡|A&‡Of&‡îÙ&‹,ñ&‰
š&‹aÀ&Šo›&‡]E&‡Š>&‰øµ&"'Ì&ƒáq&€ìt&:ï&ƒžU&†Ê&÷8&tFL&oqF&x´±&ƒ"£&'þï&x<æ&u´»&'A&ƒ¶€&ƒ¶)&ƒï&‡F¶&‹U&†à~&…ܼ&‡š&†Š6&†Í'&††|&…í&ƒª'&'gw&ƒLm&ˆ†C&ˆµ&ƒ$&'¾þ&€¿ã&–R&ƒ£*&"ªG&‡J;&‡Mö&…ê&‡³^&MÆ&Ô"&Š|¶&†™•&†BQ&…/i&ƒˆ
&†ØT&ƒÑ&ƒý²&ƒòC&ˆU&Œ¶å&‰ßI&ˆ*&…»'&Èý&ƒÍr&†Ó	&ƒ4%&€›M&ƒ´&ãú&ˆ•¢&Œ^x&‡h¸&…Á&…&‰Ûà&‡ÊÜ&Šk•&ˆ.Ý&…»…&'%ë&'Ìý&'hÿ&'{$&'Ó"&ƒeÊ&ˆH&‡o &…j&"š»&"·&†óP&ˆí–&"æö&€I;&€•5&""¸&…ÿë&‡1&‡Nò&†'&†wƒ&'8:&³W&'}{&'Ü@&…5&‡›&…Œ&€~¦&€%n&"n"&…4&†k&ƒž|&ƒï&²«&'ñ¯&-¬&'×Ê&'!p&€o&zž!&'}&å³&€ìÌ&€Nj&†‹ƒ&ƒõÍ&ƒ<&~2R&"à6&}¾'&{÷&ƒJ&'¬U&|0Ã&zÿœ&!‡&'òÔ&€&Š&'Úß&…P&€¯^&"NK&"¢&"óæ&€O&€+&'™&}/û&yàô&tÑ&"Ã[&ƒõÿ&…kÚ&€y&yJl&{f¨&vP
&'4ý&'
ö&ƒ &½Û&Öi&ÖŸ&ƒJ&ƒ(®&'"Ò&7K&…De&'ºÊ&zٞ&{RÝ&vUk&Zß&<ΐ&?=;&Hód&RX"&Mqä&S¬|&VŒ&^*à&\Ð	&Sý‡&^õ†&afh&eì&Y%&Z‰š&f{)&cnð&c¡þ&_ӂ&fé&jš&_by&[§&i 
&cʬ&a³&]N‡&hfi&e¡&^>&[È&`££&]Fª&\{&a)x&`7+&bªç&bòû&`ڕ&U63&\Ì&mšŒ&]BO&bË&WUa&Ykæ&m&»&d­&cjÝ&gã¿&UD´&^b&^"f&B¨0&/ª‹&-Ðè&:.É&?âú&A'Â&D¡Ú&;֞&G•6&K	«&J7y&@7í&?S¹&F=&O.&:&E=Å&Kv•&Sm-&R¾Ý&W&L¤Ÿ&L6å&JÜò&Jë\&KýC&Zj'&R%C&Kê¿&Jº¿&S¦J&N–í&M͵&InÃ&Kt3&N	¦&DH	&Kø¾&PÞÌ&Q[D&LW×&Fèi&@†&ElD&Tž&TŒI&Qž†&R^Æ&Y7Ž&R¼×&Yãæ&J o&QR~&K\*&@0¼&Hî¶&;@&%$&4v\&-w¨&8}&?hú&AÄZ&;äm&>Ð&>¥ã&;Y&?ÕÃ&7c&4è&CB&Fª&?d3&;ô&<ßË&@þÄ&:o»&DÕ¢&HX·&JžH&H³&@Ôp&B3m&C)Ù&5¼O&7¹ë&?<T&Bža&;"&>ö&Cdz&5õÒ&?è/&I¸/&A¸R&D(0&F«&Aº&D.X&<åm&C p&>"&;@q&K^þ&B3&1o&=*¿&Cƒ&K<.&4å@&6›q&;fé&<9¾&*EY&)ûb&$Õ5&*§&:øç&7ôá&6É&&Ȫ&,rÎ&4‹û&2yç&<&:ت&Cݵ&@d$&:6³&1›+&+V"&5y&7î&C­'&F4&4ìé&1P&6½Ï&/ª"&/0&,–'&.Ç1&1¹ú&0Ôy&9JË&Bè1&+ñ‹&-F€&*́&-Ӌ&-"Ô&5·=&3y÷&1>7&f™&,P&8—@&0W.&+Y"&(!&""l&#Ãn&,÷&1;Í&+R&0^Ê&(Ÿ2&$&%[ý&'²i&$ë&&%æ&0Oß&;¡a&-œ^&¶»&&…&$Ã&7p&BÁz&É&Ó&<є%r4f%uen%‡>6%" %†•%t¥Y%"]%‹Ô€%q:1%cÒÇ%Q­j%CÏø%=¨¥%Cb6%I¾	%FÙÁ%>ø¼%GäX%Sâ†%Gý%@)ï%EÓ%@=å%OáŸ%y‡%ux%E¦Š%7'h%\7%"½À%whò%IÞù%2?%6ß©%IÃÒ%[Cô%`²¡%P·%7˜×%:Ìç%<zZ%:?%8£k%C:%W¬Â%E¬5%+Ç%#Cd%1e›%I""%Oh&%^(Ó%H•%$:Â%-G%(…%HS%6Æß%DW@%?þ%2¼%,C%%;Ú%"‹%¼û%q%uß%/¢%(°™%'b%½%*ž¾%%Kd%S1%Íe%(†ã%!þè%»3%

Õ%ë"%y§%	þ% %%TÝ%1Ï%±å%
J«%™Ú%	*%
ý°%	vÑ%:–%@%Œ7%	@%
šÈ%É©%)'$ÿ'$ð±;%ªÛ%MÖ$ýâp$ü}ÿ%jH$òØ$ì ï$ë6¡$ð^Þ$ôÑi$úb$$ïp$îd$è_
$ߋ$ÙQÙ$ã/$ä'$àWË$Ö´ï$ÖÉ¢$Ó8$ÓíÍ$Ù%Ý$á±6$Þp"$Ô2G$ÐÂP$Տº$Ԋa$ÖQÜ$ÑY}$Ô$ÍùÏ$Ì¿$Ê!?$ÓAg$Ö{$Óñ‡$Ð8p$Î2$Î@Ø$ÐL-$ÌM$Îû$̱ç$ÎSæ$ː$ʲK$Á©i$¼Õÿ$Â)Ñ$ù$:$¿ë$Ã(O$½­Ë$ÀHn$Äpv$É¡"$ÀÛó$¾Ù÷$½
ø$½U$¸h$³ûÔ$³ë¸$¶0Ë$±®|$²©D$´(Å$·óL$²`$°é$®q$¯âm$­ßâ$¬•5$¬'q$°ð$¯%Ý$«ZŠ$©TL$¨¦y$§¦Ÿ$©ÿ½$§r($«îó$¬Rª$®Z$¥—ò$£îz$¥ƒD$¦Ð$¢è$¥È2$¤D$¤Ö$$ ê{$¦ÿB$­õ$Ÿ	T$<?$ ôÃ$¢"?$ lÜ$›p$›8V$›P($›ý*$šd4$.ð$š(¨$O$›}w$Ÿ=/$ŸÖ<$Ÿ"«$™-$šZŠ$›©‡$ž`‰$ž[Ù$šJ%$•+†$•¯{$'ñ	$—¹$"óÙ$"$"$'@$'b\$~`$'/$Žé	$'é2$"Pq$'ç$g&$'óa$šS£$œŒ$–'z$'ûŒ$'6¬$"€
$Æt$'´=$Í$Ž=o$%ï$k-$Ž)¨$'ÀC$Ž/ª$Œ|$ž$‹Þ¤$‹ã~$ 	$‹ò0$ŒSh$Š$-$ŽNu$Œá$ŽÑ¸$'$Žø]$™~$‹ã­$Ë»$rñ$‹0Ï$¹ $‹X$Š·z$‰rô$‹wy$ˆ˜G$‹8,$Šh$f$52$‹±~$‡($ˆX`$…2þ$‰!Ó$‡Sÿ$Š$‡f[$Ša¢$‡8q$‹Áù$‹Nã$‰K_$‹ì$›¸4$Ÿ¯$ž®‰$êT$ˆìK$‡'"$…f2$ƒ{4$‡¶·$‡ÆÀ$-«$†º!$‡PJ$…ú@$‡Ü	$‰é$º$ŠÔ/$†`?$È$†s±$‹¡$‹|8$‰ì¨$‹'â$ŽTo$œ¯v$¿"$ŠÃš$‡§$"uR$ƒ¯†$…R$"[%$ƒW¼$È0$©$'Ë$†[é$ƒ=¡$ƒt$~M¹$}œ$}¤e$˜¬$—Ë$P]$"6`$…Ö_$…Ž$'tá$€ÐU$'#®$ƒì$"Úâ$
Á$}È3$ÎÄ$€@ð${$oã%$
]$ƒŠ©$€öš$€+È$yíW$~Æd$üó$€"$p$€'Î$~#ñ$}8f$z'ñ$ƒ«©$'UÃ$‰¬€$¹$‹›$$"Ñè$|N$}¹F$^$™ã$"P8$‡H$ƒŒè$"‹x$Øa$">á$y;T$š3$†´$$Å$ˆ#K$…:û$ƒ
$'k1$1
$"zÂ$Yb$‡x.$‰1U$"ž‰$"fØ$‰Ö¸$…€$'‡$N$…$€ÐÉ$†¼G$ˆ};$†öŠ$}]¢$ƒ4¹$\$'Êï$'f"$".æ$€,Ú$ˆ4'$….I$|X$á<$"Nz$€éè$†X—$'î­$Š5,$'p$ƒÙè$…ˆ'$‡t$"¿¼$"Û$ƒ6$…)¡$'$v$¾0$€þŽ$	$$€Þ$…÷'$|¬ $†«$€|$…%%$ƒºâ$"ê$	$"$€nV$'"Ó$'EO$†Ì$ƒŒ&$…Íù$"'$ƒÕµ$H+$'›@$…Q!$†N$‡Rþ$†ef$ƒY•$ƒÌ›$…¶9$…â$"$"è
$ƒ,$ŒŽù$‡X$Ša$†2#$ƒwM$†×¡$‡b%$†" $ˆJÚ$ŠÍU$‡lÆ$"dÇ$ƒ1'$"¬ì$…$ˆ°õ$…–$"÷¦$Œh¡$†c
$ˆŒÆ$†%X$†£6$<9$…p$€®$…šÑ$Á$†ðC$"Ïó$v$}‡$†ð¯$€ý($‡Ô$‡RL$ˆúr$«!$†Ÿš$†a $Â$ŠË$ŒOé$EÎ$'ã$‡³$‰z?$…œ½$‡´$ˆ9$ŒØ$ˆéU$‰+*$†
Ò$"žŽ$‡@"$‰= $'Õƒ$"±Ö$…º£$ˆ—¼$ˆè$€$ŠÄÇ$'äš$"›
$—u	$.­$Èì$Š:?$ˆ¦N$ˆÅ|$'ýÔ$ ñ$£­$D"$Ð($˜G9$Žhä$‹žÑ$Ž¶T$‹@]$Œª$•u¤$–w$'À³$j$Ž"$'¢õ$ê$'ñ˜$•k$'Žr$RÓ$‹$©™$"
$'Š)$•‡¶$"Ôê$'¥$$Œ(d$Ž÷$‹LO$?Ý$»$"ä$Ÿ»$¦;"$–.þ$"
¢$Žùµ$—Q$šŒÛ$—p›$•¯¢$˜«$™äç$–Ï:$'$™R¼$•áÀ$"Å—$'_9$"¤á$›Î€$§Õ~$¢AÅ$­Æ$—-*$š»z$›¾ã$œo¿$˜I$ qž$œ"E$œÝ$›Õ8$£u$¢´$¡^$ [=$ s^$Ÿl|$÷Ø$ŸÅ"$¬=$­¨Ñ$¡8$p€$ŸåÞ$£1}$ªb$žõô$¤^$Ÿ2ó$£Þ$£(£$®³Y$ªýÀ$¬KÊ$¥5$§úº$¤µ²$§Ax$¬®Õ$´g×$²Ž6$¸m%$¬™É$«à¦$©C$°]Ÿ$ªÞ$³Uc$¶;y$ºM€$¹Ú/$Áý%$ÀÆ­$­Gü$°ò$·¥Î$Á …$Ôì*$âñ{$Û'ÿ$Î''$À•…$®Õó$¿‡$ÛÐB$ðu¥$Ü,|$ÙPÙ$ÞoÈ%
ª%%¢%´Í$üà€$ùaü$ÑÊk$ɪ$ß!?$äÜ$ô#9%A±%Y\%ø½$éI%?¿%
èß$í4`$Õfj$ê"ß$ÿÏ%
ò­%01%J%Vìc%5SÌ$þ£Ì$ùºz%**.%);%Q$Ãã$‰°Õ$ŒL9$¶:.%å$ïM$ºw]$¥ã™$D$ŒPÁ$¥$$¼W$©ë$—B&$œo/$£Èg$­0˜$ÄWe$¶	©$"ÑÎ${Å$v¥–$wì$k'À$pCÅ$"ù/$‰W<$ŠŒ$¥qÝ$·«S$»Zu$ã«}%EI€%iPß%e6$¦vu$¤hP$Ÿ¾ß${Nd$_ $aî¢$s÷$nÊÁ$c_'$''ú$sÙo$P­)$X¼$néS$t¶.$]Ë>$pó/$|«2$'"f$rKA$j\æ$bÙo$V~5$TVˆ$XiA$ƒ
Ì$¢/$¦Õø$ŒÀ¢$®v$Ls$"ߏ$|·ú$†&1$œ}Ä$œ¸ª$œå$à$g}ž$LÏq$]ä!$om3$aà$¯$"E¹$wæ$UW—$Yϟ$`§D$UvX$\=µ$f!ë${fÀ$€-Þ$Qçq$Nd$}ÍÈ$ˆ¨G$gñ$LÕ$Fƒ@$NO$[,è$NŽ$LX8$EdÕ$=ï³$B÷{$HÒ:$G‰$;¤$?÷[$V°¸$ZNz$A-1$=}$D©ê$B½¸$5Z;$3Ew$2®$3Ė$2Û@$8­$4_1$/3B$-X™$.é$)RÎ$)ؖ$6M'$I³F$;!'$3fì$0Ý$1^É$0ãV$-†$)ð$.C™$-w'$0Y°$%²K$"¥$!ÓY$,"$($-ž$$æ'$&­$'|A$/Dë$&½Q$"¸D$˾$#y$×é$!®œ$)A$*¸¤$B¢$Ì$º$w´$ߤ$<$j$˜e$Øi$hÏ$gž$ù$ r$-¸$H"$æ²$‡¾$cÄ$àZ$($w$C©$g­$%öÓ$‡'$ª$·$Ö$ys$âz$HÖ$ÜC$÷$~—$2h$âS$
 á$*^$ÌÀ$"¯$³R$r$=$p$›2$/R$¡é$âî$_ã$`$n¾$‡•$
—,$€í$
…$'À$
"v$B¥$§þ$s|$	!$K$S'$*Ä$	·$†á$
Hô$š$xF$Š$	'z$ËÌ$ùÕ$
)Æ$j[$ü0$‡z$eæ$
ÌÄ$àR$õñ$B$
A$	i"$À	$
l$
Õ$í$+ÓÏ$-Ï$hC$x½$
ê|$	w;$=$54$·z$
I$Üð$
¯—$¸ $œr$7Q$¹L$(ü$x$F$n$d'$	­$éÂ$ì$lG$Ÿu$èS$'$-j–$.öJ$F_$

$W $x$
ð$	؋$†î$}8$Pê${$¼$!K$)($*ˆ$|^$Ñ$Ù¦$'5$1{$ê$Ùl$}$ý­$¯Ž$<\$Á$¢;$Ü
$œ1$~©$â$ ´˜$S£$ç"$(Z$›æ$ª@$$rR$"-$Êu$¦¢$@/$ZÝ$d$Þ7$ט$²Z$
+£$$Pl$¤=$·ï$<—$-¨$¢®$«Š$:r$á1$Ÿ$¸#ý¥'$ì1$U$•Ù$ŽG$^ë#þ‡#ÿÒÏ$ƒÏ$¼"$³"$šV$½$
°$ÍÎ$$"F$[á$\a$²$'ü$žâ$^‹$Mq$H$
"O$å8$	' $Ex$	'$Îò$	×$˜ª$p>$o¨#üï"#ýýß$õÚ$Ç$'F$0$Œß$aú$±$J$$Y2#ÿÐ¥$À?#ÿ($	àÝ$p›$þÑ$®8$'b$¨§$S‡$ú4$#0$ˆR$Ï#þõÖ$ˆœ#òC$ß½#ü¦ú$-,#ü<$ï
$Ï:$¯Ç$,¿$õ¡#þõ$†$¬r$>#ýÚz$	I'$Ýf$s#þÔ°$‡$f$5$"Ò$®ä$³¸$
Ñ$S›$}$ˆ×$îA$v"$¥©$‰^$Ú$°—$~G$	$ã$$´Î$Fõ$Â$ù$-ï0$ï$$oº$N'$ ¢$>2$5):$Z4S$K¶Ú$=›š$+œn$%ÛJ$§t$'$˝$‰&$
ÿ»$ùe$õô$]g$¤g$ºI$_$JŒ$M$Ÿ$p'$ ì[$ðÅ$kñ$m#$,å$"'$R¹$}w$û$P$)ß$];$«=$v+$á$³$®‡$ K$2º$\ˆ$¼¹$w<$@L$Àž$Ñ7$µ˜$"X$- $
O$
-n$…,$
xÝ$?¦$¸$	j$2h$M¹$
ºŠ$|u$¹Ó$
†)$$
½ç$)º$9$	£Ô$J~$<z$<4ƒ$+g'$eE$á5$¢g$Š2$Âã$
"‹$¬Ã$#$å€$8á$a8$ºP$Ã$
n#$¾…$¡U$y$
(Å$vW$…$MQ$1ð$ÎÐ$ô±$Ø{$
`$…$'3$hü$›Þ$ڀ$`^$;À$ È$6#õ$$ގ$>E$é$e›$'ï$O$ $O$¨ñ$"Xm$	ƒ$zX$è$ –E$¾$<:$è$!•Š$5Ùv$Dà"$#fh$a¹$bs$!@Z$õ!$"Ò<$Jf${C$ò$
$P#$%ÀÜ$3˜Â$-'$$™
$)Åë$#ì$#æ»$ìÈ$&
¨$*3£$<$'$!5Å$!…Ä$(è—$"$R‹$Šœ$'‡ž$'4Ñ$)ÁT$#L‡$)L$'‹-$4Hi$)¬3$+4²$-ì"$-Î$$þ.$&=×$!Ëd$0K($7X$;2L$>! $<†$,ú#$$	Ü$!þo$(¨6$&'$0©$#«¡$,^$-·¶$1G¤$+¼U$10ˆ$4h¬$Høi$F4q$HëÙ$2òÞ$9af$8$:/B$:$$KLr$R$$$N=$M	«$P©6$<÷×$8LØ$9ð©$W§ö$D-$3Z˜$:ùH$=ø`$'åN$<:ë$J¬$=†$+^y$>Ζ$FÕ¥$J
$D8Ø$@¾E$;;å$Kzé$D0$8ÉÝ$<Ñû$gŠ*$_¬$H^$=oX$Pý'$Ac$;gü$2¼Y$=Z^$;@g$>§×$ZR$ŠÄÖ$:-$",á$QlÉ$WôÔ$df^$gµ­$bìf$|± $^N¡$y\´$º÷·%qÕ$ÞB:$É!–$¨öC$'zÝ$nÏQ$‰Ç$Î5Ò%¯é$ãøÈ$»<Ô$èDÅ%…Ð$Ñh$×iÇ$í#Ý%
Z%!¥%TC%é÷%´Ñ&8PÞ& ‰ë%¥µ6%—w†%§ÏE%SÍÑ%ãM%]ÇZ% F'%³¡w%Ÿþn%žËÏ%ÊsR%¨Ž%Žå&c»‹&6F%½j‡%Û&‡|'»°'R[(š—(#÷ð'½?&ÿV%ÌJ*%lÆï%KÙ&B&å''Ž)u'1s&³Ì@& ´)%ôð%SÕ1%Œ=;&ˀ&6­K&ÃÊj'š‰<'®âP's–Ÿ&–¸Ú%âÆk%—yÒ%ë	&'f'& ä¯&Ž/m&ñÝ&'Õ{&F"ä&iÍ&'T4%·A©%¯›e%Ÿ9%dV%E÷%€Þ¼%ªsi%˜Å%#™Ü%\»%w,%xTÉ%|=Â%áæP%™,™%žÜ$Ö؁%5Š%ê2é&!¯%¤È9%/u—%/ê%ô1 'Ï'Fëó&ìlÖ%ü§%ÐV)&ˆ "';ìD(¶¨'EV¯&ªÛ#&°9-&eº¨%ø›é&
<R&–Þ—&"6& 9ý%óÌ	%Ì0n%œ‹æ%HÌy%99'%‰1Û&'!c&ÙñÅ&.O³%XŽ¢%øê%»b%VS%6º®%W¢%QU%2â'%
Z%G3Q%ô¤U&×È"&žúÌ%Ðg%8ô%L£"%e.ñ%ƒ]&û'U,Å'—ªÍ'I«œ&°pÇ&œ
"&†Cý& M%Š,w%$¢×$õá %E³%óç%«Ü%Jçœ&OT&¤xK'qS'"{˜''Òr'Ÿ'&õ&NC"%;%R¬%£t%L#Ä%GkÓ%4–×%Ÿã&+»&'OÆ&&r;%–þÑ%"$ñtÔ$~¨%ïk%­-y%*›Ú$wó¥$$Ê$%…˜@%‡0—%)u$¢.s$ˆä¹$‰
X$pÓ{$sW$së2$-àb$G"º$›š'$Ù²ƒ%*Wƒ%v$ÊÆë$vP{$6î¤$0ø1$2!$L@Ô$T¢$J(B$…‡M%¥Å%1ëV$Þ¹Z$'$d.Ž$?fÂ$.–v$çg$m~$"8$]nQ$…¢$ˆÎñ$<¾ë$YŒ$ë$FIn$EL$ƒY$ÕÇ$þ$?S§$\&†$gŽ¥$\"á$/ûR$ÙÚ$S,#ñ"á#ô:Ë$Ak¶$…X$0ú$Ž"g$`yÞ$9i$†¨$0î$aÆÏ$/~*$Üw$,|$@E¡$ §$†$SXO$§[û$rm$Új$`‡$¯³$+Ґ$™$üÏ$=™$!\$"ÈÝ$fÈ$€$&§$€#ãdž#úèW#õ´…$-›$LÏþ$š©$TÀ¼$—q$û»$'"#Ø ‰#ÖÞ·#ÙH#Ö9h#ÕÚ$(ü$Dó¶$—'$ƒø$Gâñ$S\$Ji>$#î[æ#Ì-'#E#ÂDç#Ó¨#ö™´$z	#ê%Š$
#ý#ÝÔÊ#ÚS#ÔP#À3!#½—#º¸#Áfà#éeª$<4À$/'$»#ãr"#Ì·#À¿#ô·Ò$"Èv$ó#Ë}\#µ'Ò#Ç8Ö#þGÑ#õ
·#ùêª$"$)R $ì#ç!H#Óç¹#Ä¿C#ÆÇX#÷ɤ$8çp$4ïÔ$*­¡$FI–$ó#î\a#ûQò$â*#ù!á$3$íX#ïI—#¼¶…#±>#À?w#îœÄ#ܬ/#Õ/p#òG;#þ÷à$ý$ˆ­#ùÖ#Ӂù#Þ¿×$Úl$"Ì$Z3#Þ}Ý#È4a#ÞT!#×è}#¾ŸÐ#îý˜$+#ÛȐ#ÊÁ|#΅d#½Q2#½n,#¾•~#í|V$›™#ᅜ#ɤh#ÌE^#à'ì$<$¿ç#̜[#¶¯"#¬,#¯Ö'#ÅK#¿C7#µÌr#¬…ë#¼¶W#Õ4
#Ê5#ªô#«Ù8#¬4#­$ø#ª¯Ÿ#±B#®T#¬zH#¡dP#¤Q¶#©¯*#¨[#¡Û
#§ÿó#¢`#£qý#ž¹'#£(ã#Ÿ7#ŸÀh#½|#«|h#©:£#«ì€#­Î¡#µä#´.b#É@@$!Ö§$<r…$º#ÒFf#øý#ÝËö#¦ï½#§ðØ#¼|ˆ#ҍ_#¶'O#¢à¶#›;,#¡<»#¡;	#¤ü¥# @#£¤ž#œG`#ž³[#³9#¡Ua#Ÿr#žl?#œ¤·#¡!L#š¬ž#›ªX#™öu#›<#›Q#›µ#¦®J#Ø[#Õ:N#¨¿?#žá#žçk# N\#£
U#šèŒ#œŸp#™²Ð#™»Ü#œt«#¬ØË$	ÜÔ$…?#Ù5ÿ#£>c#–ù…#š-#—9þ#›"#›À7#š#˜"#°æh#è=:#Õ¶R#¢a*#œ³#˜?
#š[Ê#™r1#œ7…#•ˆR#œï#Ãx>$|$Ûò#¸E,#š##¡º#šøÄ#œ7}#—°#™ÜJ#—¸¡#›ÿž#œÈ?#ŸÆ#™:œ#¢JC#»·ü#Öáh#¶›"#ž¡é#—«"#~‹#—ă#š;#ë#Òç¾$	²˜#åõz#¡­u#š.æ#—±##™#—Ž8# ;h#›î	#™¹²#™
#æ#™¢¢#›œ–#›0Ú#žR# s˜#¬"#©»#¼v±#´~[#ªS"#¤FÉ# •(#™$.#º#Á€›#éoö#Ý[#ÀJã#œª{#šA6#˜Í2#Yº#¬0°#ª•#œ7:#›K@#˜4W# ék#»ä#éÏ¡#ÆÆx#¤èk#šnu# ¬D#šá#%i#¡«b#Çáû#ÅHf#§ÿ&#šÔë#¢˜H#¶×œ$È#ô 1#¯ô#›Ðà#¢²F#štü#œ"¯#œ'#ž¨8#š×Ô#¤s#©Œ#Å{P#´n3#¨¯#¡zl#©
S#¤†‡#§ä+#£ch#ªŸÈ#¦~9#¤$&#¡ó­#¦ÿ.#¡ÈA#¦¤é#¤ï#¦¼p# Î #£†¡#©8#®LË#¨çè#¦œ}# %#§´:#¦¿#´	#·Dþ#«8l#£:Á#«>#Õço$0ï±$-ؖ#Þë#Îgs#ÿ,n#ÞÉU#¬÷×#£_#¯ür#À†Ð#ÂY#¥¿ñ#¦3# ¬j#¤«°#¨²ó#±b#ª²Ý#§óL#¡ºŽ#¥1·#¡ð'#¡˜0# H»#¨uÆ#¥Yh#¨Ñæ#Ÿø*#¥V@#žN#¥€#£«.#¥§7#¡"£#½ïô#âe#ÎÂó#¦,"#¢ªÆ#¡r#ª7?#£
P#ª	6#«Y#« ¨#¨¼8#¨"5#°ÿH#ÌÑ$ -E$$ÅÌ#Ôê#¸©##ª>Y#«s#¤+ä#¦—# Ñ#¬õ#­¥P#Á'#å_<#÷â!#Å-#´–k#©¨Ç#ª®#¨ñ#©Að#ŸŽ#§5#©Àý#º‡è$çè$*òp#ðI\#°{£#¤ý
#¨µ#¦ë##¦ð»#ª1G#ª€¤#¤7Ï#ª9;#¨3=#ª©#£"Ö#ªÏ#¾g#èä#Úk4#±A#¨Ì?#³Cæ#ªË#½&^#°Yi#²"#Ó«î$Ü$A²#¼Ÿè#­Lí#¸l#¯'#©¨##¤F"#«[Æ#©#«³#¨'2#¬ÃP#¦Œ#¤Þ#¨J÷#­*°#°†D#¹©º#¯[#ÎâO#Ó%#µÁ#ª·`#¯ÛÑ#«Í#¸¯b#ÀSG#Ð	Ö#ô<#à-#º	#»8Ú#°ì#°}#¬‹i#³Nz#·Ñ@#ס3#Íuñ#µî,#«d…#³b#¬ŸÌ#»'x#Èç1#¹òð#®÷Â#µÙY#°gÅ#»ú#éþÎ$×(#ØI½#ÃjÜ#µ/¯#µKÂ#°Õ#²p#ÀT#æ±n#éYs#Êî##²žÁ#ÜÊ#º9ê#õðv$•#àj3#µDÏ#¶_‡#¶ #µ
à#µØ2#¼†ã#¶Œx#¸"‰#°^0#¶P#ÐIÏ#Ô~Å#¸®º#¸õÔ#´5©#¶3Å#°MÞ#¹Kÿ#¸'ø#¿Òî#³G#´#q#°ŒM#»›Í#¶u·#½'#¶6#º<À#µ›#µq"#±ó#´ôË#²$[#µAd#¶4W#Åõ#űà#ŐM#º¾'#ºéÑ#¶¶/#Ǥ#¹n#×Y‹$%,Y$>ñ$#Ñí#ñ»/$òJ#âóÇ#Â'û#½#¿[ë#ÎQ>#Üã#Æ*Þ#½³#¾šÝ#Á]#¿:—#Ã$t#À'œ#È'j#¾F¯#ÁMŠ#º$²#½²‹#¼Ìö#¿'·#¼v#¿W{#¿Æ{#Å
#¿4é#Â7#»T~#Ã}½#Đ#Ƭ#Şô#í^,#ñ73#Óv #ÁÇÅ#Åâq#Ã6È#Âw©#½³9#Ä3ÿ#ÆM¦#Å-y#¾@#çE#¼ã#āž#ê¡$/²Ò$'ú¶#湁#Ìj°#ȖÝ#ÁC›#Ç>#àa#Ä:#¾jÀ#Æ¡Ä#ÇM.#â±ô$IM#özv#È
#ËÚ¬#ÅaD#ɤ#É8"#ÉÀ#Åß~#˄°#ƞ#Ï4Û#èz
$2k;$/Ç&#ñE²#ÍH3#Ð-_#Ê8I#ÎÃ|#ÈéB#ͱ#Ëü#Í4<#Í^:#Ö²þ#Ñò_#ÓJâ#Ìç#ÖÏÿ#÷Œ$vp#æ¿X#Øì¤#΋#ÏQ™#Ò(:#×PÞ#ÑR#՜_#×0•$	'~$)"$0æ#Öx¶#ÓDƒ#Ϟæ#ÙX_#ÑGa#ÔѤ#Òк#Ö̞#Ó"#ÙA#Õën#Ôù}#Кú#Ñi"#αø#Õ£
#Ò®#×·ß#Úä$ÕË$CÎ$Ö#ío€#ß±_#Ø¿Ä#Ýôå#àF#餟$wk$Ž$_#æ¡T#ݼk#Ùà¶#Öf#Üê#ßD0#òH¹#ò6Ò#æ"ô#Û ö#ÞjE#á»k#ì¯Ý#ßӒ#ÞG#æV $
? $
K,$
òj$ó#è·Î#Ù¡·#â]#ë+Ò#ù(à#ù4$)Ÿ#엣#ç¿Q#ß»/#æu‡$D$Z$7P#ð'œ#éd=#é˜k#ãŽ#öÂ#ú©w#ø#ëGƒ$F¡$U#ëΆ#çÈ##ô¦$	–ã$#ؼ$â#óßé#ð¶¯$5$2j$ٟ#ó5È#ð&¨#ëȀ#ï5ó#ñø+#ôa£#ümŽ$	$'$ž°$Ó¦#ûÛD#ø±}#úæ#þº2#ñx#ñ×O#î
Ý#øeç$I$Õã#ô•†#ùM$¦J$
P›$ú$##ö>X#ò™ú#ýÕJ#ö)#ù¡#ý.‡$°#ÿ²#þÒº$Õ)$
$x$#(#ü£>#ÿ½½$Ú$Wí]$‡s$dÔ$%÷Õ$ð¯$'k¨$+$Z"$¬‹$´$	FÊ$a$ÒP$N5$Y¤$£O$´$#£$Õo$'$
W'$ãs$ÃÉ$º$ºj$ç‡$‹$¹š$#oÖ${$¢Ñ$ól$Ø!$!dä$5·v$!I$W4$ú†$
Ý$n$IFø$5t$WÌ$íó$a$sÖ$'Â$é¤$D¤q$e5Ÿ$@œ$.	ñ$3ö$"³á$(?q$My$L$c…¸$Gˆ$ãû$Žï$+V$K$-µ$Aèœ$43$1sâ$3‡K$@•˜$7ÄF$E—X$]3†$U¾Ç$5§$B¦è$Q($B~£$;Øã$J~$UE$DãR$7]Æ$I_K$3ê$<)€$‰"­$ÂVÎ$³t"$ºŠù$ÌÒ1$ÔO$©#$¤½Á$Ÿfv$‹¼ö$z²~$‰ç!$fR5$M$<ôÏ$f±$ÆJò%$S.%ôæ$¹7o$£¼$\€$[Ó$d²ø$}˜$jq>$Yt£$]Ú$öÎ/%$"B$õz$æàt%
3ä%"~(%R®$ÇÖ
$…$\²$d,k% °\%¦Ý¡%ꆨ%ˆKV$ÕäÄ$\Òa$äÓ$`ð$}$¤o$ÆcÅ$fÞj#úxB#ù¡$$Fú%é$݅"$~d$=0d$$ْ$GÛç$)«q#ڇ±#¯/#Â{$‰Ž$æ~%ÿ$¢ y$‹RW$õ¹X%jƒ$Ù¯=$ÇØH$u¯ž$-š#À9a#ÆùW#ã"8#þß$c¢=$ã½è%%ïp%û±&°2;&¤ÂX&;Q$õß®$xÚÀ$µÁÉ%r!V%eÜ$Œ,$¹dv%À7Œ&'"b&†ü½&	%¾$4´#üþ^$˜-$
7a$="$cÁg$Ëyì%$ã"%$Ç4ð%4ÅÈ%êœC%¨™#$邝$:ÕÏ$WaÛ$è¦Ú$•Ø?#ú[±#šÕ$# ÇÅ$»$ÿX«%ù£Ö%è Â%"ès$(ޙ#°
•#œ6±#ÎêÃ$}µb$Šñ_$.<¿#¾;y#°Ù$Ô$y&
$Lìì$Gc	$',½#ݔQ#ßå&$9Ç<$e^d$5æ9#àì5#®™
#¦@#ÏÃa#ñéï#В#¡­#­æÓ#â˜#Ó¦#¾ U#ØJÑ#äo¼$#Q¿$&¥ #à*6#¹
Þ#àùÔ#´Uˆ#c¯#f'¸#K©#¯ÕÊ#Þ¸V#Ìx#¡¤#‹M‰#Š)â#™
+#£9
#¥`g# °+#™Îˆ#'vt#Œrc#ˆDÊ#Š‡}#˜ÿ¥# 5G#¶#ºÞ:#¹#±1S#ÇoG#é'%#î°ß#Ër´#Ççy#Ê´#ρq#×>#¯òÙ#€›#'&Ý#…*Û#‡¾÷#'§#¡z$#ªÕž#¼éœ#²JÏ#€_#ƒ`ë#»d#lÀn#oB…#ƒmÓ#~ÐÑ#aë<#keÊ#‰#Žß#vù_#zk#nð¢#VÕr#KÌÉ#eh€#g!z#dr¼#cã¢#Rf#Ex‡#pÍ[#|ÿÆ#FÙÚ#0–Æ#7¦#TDw#lâö#Tiº#8¥#1Î#.ô×#3>#;e#JÒü#Aé#10Ë#-vÏ#'®#<Úõ#Fz™#9¢h#*Jþ#-ҟ#:æu#FTL#IJ#=#+êá#-&#0Î8#08#.Z#4çÿ#/¯ð#6.#9èª#A>5#Ešá#M<-#eì#tÒ#u!#ƒúW#ªÄ¼$$$K#Ó£O#Ь#ýñœ$
ýÎ#÷²‹#Ò¼j#Ø#ܲ#ÓÈË#¼##°‡š#›=#ˆÆç#láK#jÐ#…/c#–9#–Êš#ž##¢Pß#¦ä@#£ÿ##¡Ë3#›aN#™vÁ#"ì÷#'M†#|#—ó#'µ:#Œ·#‡yl#Ü/#6ó#xÎ~#g¯1#j°W#[¤c#Q¾#JØ#N…s#G#C{7#>ä…#9õŠ#2'Ý#5õ¬#ccÖ#œT"#"ÎÑ#><À#1#2Å=#*Mv#+†ë#*§l#0"#+_L#/y#KAG#p€í#K¾ã#,ý#$Í1#'Æ2#'VM#%Ø/#$ú—#)Éw#%Ÿb#*+#.Uô#GIÞ#"@#—å#Jªô#0ê3#)j£#)Íó#%g #'z¨#%Vù#&š#&Ý#,A|#.t%#CæK#F•ô#Dj#r=`#uˆZ#Q¥ #Oë#N#UWÒ#Wné#[žÏ#YÐ=#]ºË#^'®#wëö#¬Û'#´…#~³b#_é±#Sê/#H	#9ª#4ÖÓ#,î]#4™h#8ôÏ#?‡ž#C#µ#H8O#D#<#Jš#Kõ#NÿÏ#L¼m#Mæ¾#I&ƒ#Ià¸#FZœ#H¿#A	ª#E|y#BÎ)#B°â#<ýù#A³n#_Á§#'{í#S#DÕ#6±X#3}`#0¶Ä#1€T#,RT#-€#-(ò#-i[#&Ëö#&æR#$]#*‡ë#&_•#*¡#*PŠ#3yš#,N?#+F¯#(Vã#+pq#+¥v#>½#B"##3™…#,>²#+Vv#'z[#&~¥#$&Œ#,–i#A8#TÙ#9Tß#+bÀ#&üê#("å#$õ±#)µ##ñ#'u·#"ÿó#%SB##«#%#%€ž#.$#&ŠÍ#&Œ#(à#+&'#+a¢#-k|#)vß#.à#)Øø#*ӑ#%€›#)O[#,#7Kl#<8½#8u±#+G»#%þÑ#({#1æ%#4…	#=/…#:Óa#CÛE#8Dà#+Tz#%~#)¶Ó#&_S#(çè#0Q#7Wì#+#-em#Eî#P?#4ËQ#,¸î#)Ø#-oÐ#('8#*6±#)S¯#*ň#/¹8#:j#0+~#>M#T7·#D»A#)©é#(ŽP#(%X#3eƒ#/H#,¾f#&ε#)#&y!#*îÎ#1~Ž#8¬Æ#;3"#9¥—#)£¬#+ª#-ÙÓ#/®Ï#,mÆ#-ÌÈ#'²m#1–K#,>c#- #)LN#+ú«#(R#'ñL#(ý©#+y1#(¦ô#+‰º#)}ú#2Ãô#4¿#=
¹#0œ•#.†¬#)H#,ì#*vU#,ý #+ôï#,‰'#-$÷#WÓ^#Š&t#uâ>#:j5#6^Œ#9kÔ#Q©(#\R:#MÆ|#7&#1vš#.>#7ð#0®ò#<6#?Ä{#9±k#1UÄ#33Ê#.GÈ#4
š#1r#1›#.Ëÿ#2®#6Ú?#;U#3èò#4·#3(]#6t!#3øƒ#6­#5ðÙ#7d#23ˆ#3å#2†#;Ù¾#Kõ"#@ÆÛ#16#5—Â#1®"#4â"#5™#8±ª#4D×#8 %#5]#3?È#2v#5m##6sW#=´#VÂ#é³#]qf#8¶#2Fx#3¼ý#4kV#:ôá#6{¨#=H:#<eU#9±ž#2Ol#=.Ò#U"Ä#Rj#:?K#8[#5Z#6t®#5‡¿#8›#5&L#C¢&#2äj#4&#3o¤#;Ê^#Dçw#iC#é–#]É1#?«'#<¢(#Aˆ#C'z#AW #I6D#Qš`#I«Y#Dԇ#Eo#A•ò#@•‹#<i#?›-#B|Þ#Zž#]šw#DIu#9Pl#<Ï#:ZP#:04#7?d#;f$#>ª#=(Ú#:Ė#?xf#QL#'¯Õ#sâÞ#DHY#<JÔ#@ÞÒ#>ïš#@ V#B`#COX#<Ž‡#?Ïô#=ºî#?ë‰#<þ#?g1#<w#C
8#C+u#J%#@Eì#A¼
#AVz#XŠ#Xs#P7v#BLà#C´g#CÕc#F–-#@ɂ#?¶®#>$C#A+#B˜#Uu#yÙF#rum#M—b#Fòû#Cÿý#HM‹#Ee[#Ey+#AËÛ#E–S#D';#GÊ#E4ä#FI{#BÊ<#Eð#Bñô#Gçã#E=0#Ig"#EÉÑ#GÅ¡#D½ó#Hêý#H'~#H­#Fǯ#Q'F#XÞê#lØ#Oö#W©i#FŠ3#Eƒç#Cq3#GMã#FÛW#MÀË#]ÒE#k''#L^#L"#J™#MV»#G‰Š#NqŠ#L¬#O•™#O¢Â#LZ#GÎA#J§Á#Iݯ#Jp·#Méd#fêq#mý4#aÐ#U\î#N4þ#J}Ð#O°‹#Pè#SÝ#Iñ#I˜Ã#GÓx#N'ö#Oû±#[}f#`½u#\P#P#Rô#Tµ¹#P'¥#N0Ä#SÑ|#P"x#U–#Xi¶#[™)#`#fTþ#]'à#ZgÚ#VƒH#Sñ¬#N•ß#PG9#KÒ#R»Ì#Uüà#^¨è#eLˆ#XÚX#_÷~#cÌF#\ˆ&#[o#Wqb#^D
#W›ˆ#Wï'#T+«#Yô›#VÁi#Y…#]L4#j5#h¦|#[Üë#VÛ#^õ#[ö#VJW#OÆv#VöS#WrO#bº#`çÍ#aô#Wö#W_#V·¬#gêË#iMØ#c‡u#_'é#d³¢#\¹‡#Z›©#XgÎ#_}'#]3'#e©N#eut#eh#[²º#`Ź#gJe#^®µ#^ڝ#b;'#ZҌ#^¬‡#Y…M#[¬-#TÁ(#XºZ#W(C#Zê\#Xu#Xä#Txø#X͋#U˜ã#cf`#kç×#…<d#‹¨S#Š*#ƒ"#z#nPÜ#nÇ:#h÷Ò#mq'#i€#pqW#iæ#j'Ð#d$/#fNG#`;ª#ehs#c¨J#eòÌ#`«¾#ag#_'x#m­9#m†ï#j8#^s#dfË#e-n#pÏN#lR#m"È#f¢#hr8#j2¸#op#j."#qI#j¢#iTé#e\ö#t&ª#ui#xÖr#|>à#ˆ&y#'zZ#'*×#w"#}Ød#qÜj#w߄#t¹œ#xìü#{y³#óŒ#yd¸#,Ò#€{è#†Ï;#"ð #"p§#€%#ˆ¢A#¯»#€#‹Ðl#"äœ#œ`¬#©Îä#'4#{%a#v
$#€–†#"ª#ˆŸ#€	#"#€Y¯#'gm#N#~#~)à#uV#tc¸#Ý#{[v#vŠ0#xže#†ŽÐ#†nh#¡#u9³#{Ñq#~ÛØ#ˆ©»#™¥#–z»#ˆ½#^ô#Œ€a#ª=#Åo8#ÊÇà#³Z#šUÙ#–#ŠÝN#"1#"°b#'ÛÛ#‡í#Œ
ª#U#—#«#›å#¢øè#•§e#‰tC#Ÿ@#Œ².#Š—#ƒãR#"t#‰x_#ŸhÛ#²Œ·#¸_:#›dà#|#™ü#¡0ª#'à¸#'¿#¡ã#¡´ø#Œûj#I~#X¡#"R€#«P©#·PQ#œÙ#¨-#Œ±#Ž…Ì#¿+#"l¹#Ö¹#'H#ª—M#µLÓ#ž¢ #µ#‹õq#Ž—	#'Yš#œ«¨#•œº#Ž#Ž!'#3#t8#™Ê-#¾'#Â]¡#Õ÷#›j‡#¢G‡#¸tj#ÅUî#¶ßM#šø)#•™#¥Ý:#¾J#©p#šÈ#£9M#©¿‰#™#š|4#§ö#˂d#¹‰>#¿¶$
 $Ó#¹ó#¤è#º¸›$
,$-î™$†l#¶"

==> anc/LateM_Spectra/2M_2331-0406.fits <==
SIMPLE  =                    T / Written by IDL:  Sun Sep 22 12:59:10 2013      BITPIX  =                  -32 /Real*4 (floating point)                         NAXIS   =                    2 /                                                NAXIS1  =                 4160 /Number of positions along axis 1                NAXIS2  =                    3 /Number of positions along axis 2                EXTEND  =                    T /Extensions may be present                       ORIGIN  = 'Institute for Astronomy' /                                           TELESCOP= 'NASA IRTF'          /                                                INSTRUME= 'SPeX, IRTF Spectrograph' /                                           OBSERVER= 'Mann    '           /                                                OBJECT  = '2MASS_J23310161-0406193' /                                           IRAFNAME= '2MASS_J23310161-0406193_tellcor_merged' /                            TIME_OBS= '06:15:28.985565'    / Average Average UT TIME OF ACQISTION ('hh:mm:ssDATE_OBS= '2013-09-21'         / UT DATE OF ACQUISITION ('yyyy/mm/dd')          ITIME   =        120.000000000 / INTEGRATION TIME IN SECONDS                    CO_ADDS =                    1 / NUMBER OF INTEGRATIONS                         NDR     =                   32 / Number of Non-Destructive Reads                SLOWCNT =                   20 / Number of Slow Counts                          TABLE_MS=        512.452000000 / msec to clock out array                        ROTATOR =        121.790000000 / Rotator_Mechanical_Angle; pos=243581           POSANGLE=        253.313333333 / Average Average Sky_Position_Angle             SLIT    = '0.3x15  '           / menu=2,pos=89000                               GRAT    = 'ShortXD '           / menu=0,pos=719950                              PLATE_SC=       0.150000000000 / PlateScale arcsec/pixel                        RA      = '+23:31:01.72 '      / Right Ascension                                DEC     = '-04:06:23.2 '       / Declination                                    HA      = '+02:35:12.663083'   / Average Average Hour Angle                     AIRMASS =        1.49478055556 / Average Average Air Mass                       EPOCH   =        2000.00000000 / Epoch                                          MODENAME= 'ShortXD '           / Spectroscopy mode                              FLAT    = 'flat67-71.fits'     / Flat field image                               NAPS    =                    1 / Number of apertures                            NORDERS =                    1 / Number of orders                               ORDERS  = '0       '           / Order numbers                                  START   =                    0 / Array column of first FITS array column        STOP    =                 4159 / Array column of last FITS array column         SLTH_PIX=        100.000000000 / Slit height in pixels                          SLTH_ARC=        15.0000000000 / Slit height in arcseconds                      SLTW_PIX=        2.00000000000 / Slit width in pixels                           SLTW_ARC=       0.300000000000 / Slit width in arcseconds                       APPOSO03= '3.90631 '           / Aperture positions (arcsec) for order 03       APPOSO04= '3.85720 '           / Aperture positions (arcsec) for order 04       APPOSO05= '3.77457 '           / Aperture positions (arcsec) for order 05       APPOSO06= '3.71019 '           / Aperture positions (arcsec) for order 06       APPOSO07= '3.60748 '           / Aperture positions (arcsec) for order 07       APPOSO08= '3.88809 '           / Aperture positions (arcsec) for order 08       PSFRAD  =        1.90000000000 / Optimal extraction PSF radius in arcseconds    APRADIUS=        1.35000000000 / Aperture radius in arcseconds                  BGSTART =        2.30000000000 / Background start radius in arcseconds          BGWIDTH =        2.00000000000 / Background width in arcseconds                 BGORDER =        0.00000000000 / Background polynomial fit degree               WAVECAL = 'wavecal72-74.fits'  / Wavecal file used for wavelength calibration   XUNITS  = 'um      '           / Units of the X axis                            YUNITS  = 'ergss-1cm-2A-1'     /Units of the Y axis                             XTITLE  = '!7k!5 (!7l!5m)'     / IDL X title                                    YTITLE  = '!5f!D!7k!N!5 (ergs s!E-1!N cm!E-2!N !5!sA!r!u!9 %!5!n!E-1!N)' / IDL YVERSION = 'v3.4    '           / Spextool version                               RES     =        2000.00000000 / Average spectral resolving power               DISPO03 =    0.000537561000000 / Dispersion (um pixel-1) for order 03           DISPO04 =    0.000403244000000 / Dispersion (um pixel-1) for order 04           DISPO05 =    0.000322774000000 / Dispersion (um pixel-1) for order 05           DISPO06 =    0.000269242000000 / Dispersion (um pixel-1) for order 06           DISPO07 =    0.000231115000000 / Dispersion (um pixel-1) for order 07           DISPO08 =    0.000202625000000 / Dispersion (um pixel-1) for order 08           DAIRMASS=     -0.0601667000000 / Average airmass difference between std and obj HISTORY The output FITS files contain a 3-D array of data consisting ofsets of  HISTORY triplet arrays of data for each aperture and each order,where each tri  HISTORY plet is composed of an array for the wavelength,an array for the flux,  HISTORY  and an array for the error. The tripletsfor each aperture are stacked  HISTORY  behind one another, followed bythe triplets for the next order, etc.I  HISTORY f no orders have beenskipped or deslected in the extraction process,th  HISTORY e contents ofaperture Y in order X can be found as follows:lambda =arr  HISTORY ay[*,0,( X - (smallest order number))*naps + (Y-1)], flux   =array[*,1  HISTORY ,( X - (smallest order number))*naps + (Y-1)], error  =array[*,2,(X -   HISTORY (smallest order number))*naps + (Y-1)]  Forexample, for an SXD file wi  HISTORY th two apertures, the wavelengtharray for aperture 1 in order 3 isloca  HISTORY ted in array [*,0,0], theflux is in array [*,1,0] and the error is in   HISTORY array [*,2,0]. Foraperture 2, the wavelength is in array [*,0,1],the f  HISTORY lux is inarray [*,1,1] and the error is in array [*,2,1]. For order 4,  HISTORY the flux for aperture 1 is in array [*,1,2], while the flux forapertur  HISTORY e 2 is in array [*,1,3]. For order 5, the fluxes for thetwo apertures   HISTORY are in arrays [*,1,4] and [*,1,5], etc.  Thespectra have been correcte  HISTORY d for non-linearity.Xcombspec HistoryThe spectra were combined using a  HISTORY  Robust Weighted Mean.  The robustthreshold was 8.00000.  The files sp  HISTORY ectra0053.fits, spectra0054.fits,spectra0055.fits, spectra0056.fits, s  HISTORY pectra0057.fits,spectra0058.fits were combined.    Aperture 01 Info: T  HISTORY he scalefactors were determined using order 04.  The scale factors are  HISTORY 1.05135, 1.03098, 0.962386, 0.962659, 0.997896, 1.00933.  The medianRM  HISTORY S deviation in each order is 0.0569147, 0.0613390, 0.0615756,0.0593981  HISTORY , 0.0538212, 0.0481610.    The spectral shapes have beencorrected.Xtel  HISTORY lcor HistoryThis spectrum was telluric corrected using the telluric co  HISTORY rrectionspectra 2MASS_J23310161-0406193_A_tellcor_tellcor.fits.  The B  HISTORY  and Vmagnitudes of HD_219833 are 7.24000, and 7.23000 respectively.    HISTORY Thevelocity shift of Vega is 18.8556 km s-1.  The Vega model wasmodifi  HISTORY ed using the deconvolution method.  The maximum deviation andrms devia  HISTORY tion between the modified Vega model and the data over thekernel wavel  HISTORY ength range are 1.77526 % and 0.757492 %, respectively.The telluric co  HISTORY rrection spectra for aperture 01 were shifted by-0.222487, -0.0496311,  HISTORY  -0.0874734, -0.114555, -0.167909, 0.00000pixels.                       HISTORY                                                                         HISTORY Xcombspec History                                                       HISTORY                                                                         HISTORY The spectra were combined using a Robust Weighted Mean.  The robust     HISTORY threshold was 8.00000.  The files                                       HISTORY 2MASS_J23310161-0406193_A_tellcor.fits,                                 HISTORY 2MASS_J23310161-0406193_tellcor.fits,                                   HISTORY 2MASS_J23310161-0406193_tellcor_old.fits were combined.    Aperture     HISTORY 01 Info: The scale factors were determined using order 04.  The scale   HISTORY factors are 0.863424, 1.00000, 1.15788.  The median RMS deviation in    HISTORY each order is 1.26077e-17, 2.14004e-17, 5.51064e-17, 8.45971e-17,       HISTORY 1.59474e-16, 3.24687e-16.    The spectral shapes have been corrected.   HISTORY                                                                         HISTORY                                                                         HISTORY Xmergeorders History                                                    HISTORY                                                                         HISTORY This merged spectrum was derived from aperture 01 of file               HISTORY 2MASS_J23310161-0406193_tellcor_stack.fits.  The scaled factors for     HISTORY orders 3, 4, 5, 6, 7, 8 are 1.00000, 1.00000, 0.997402, 1.02710,        HISTORY 1.08750, 1.47371 respectively.                                          END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             ?N>Ÿ?NKè?NY2?Nfz?NsÃ?N?NŽT?N›œ?N¨ä?N¶-?NÃu?Nн?NÞ?NëM?Nø•?OÝ?O$?OÇ?O%?O4Y?OC¢?ORë?Ob4?Oq|?O€Å?O
?OŸV?O®ž?O½ç?OÍ/?OÜw?Oë¿?Oû?P
N?P–?P(Ý?P8%?PGl?PV³?Peú?PuA?P"ˆ?P"Î?P£?P²[?PÁ¢?PÐè?Pà.?Pït?Pþº?Q?QG?Q,?Q;Ò?QK?QZ]?Qi¢?Qxè?Qˆ-?Q—r?Q¦·?Qµû?QÅ@?Qԅ?QãÉ?Qó
?RR?R–?R Ú?R0?R?b?RN¦?R]é?Rm-?R|p?R‹µ?Ršø?Rª;?R¹~?RÈÁ?RØ?RçG?Rö‰?SÌ?S?S$Q?S3"?SBÕ?SR?SaZ?Sp›?SÝ?S?Sža?S­¢?S¼ã?SÌ%?SÛf?Sê¨?Sùé?T	*?Tk?T'¬?T6ì?TF-?TUm?Td®?Tsî?Tƒ.?T'n?T¡®?T°î?TÀ.?TÏm?TÞ­?Tíì?Tý,?Uk?Uª?U*ê?U:)?UIh?UX§?Ugæ?Uw%?U†c?U•¢?U¤à?U´?UÃ\?Uқ?UáÙ?Uñ?VT?V'?VÐ?V.
?V=J?VLˆ?V[Å?Vk?Vz??V‰|?V˜¹?V§ö?V·4?VÆp?VÕ­?Väé?Vô%?Wb?Wž?W!Ú?W1?W@R?WO?W^É?Wn?W}@?WŒ|?W›·?Wªò?Wº-?WÉh?WØ£?WçÞ?W÷?XT?X?X$Ê?X4?XC>?XRy?Xa³?Xpí?X€'?Xa?Xžš?X­Ô?X½?XÌG?Xہ?Xêº?Xùó?Y	-?Yf?Y'Ÿ?Y6×?YF?YUI?Yd'?Ys»?Y'ô?Y',?Y¡d?Y°?Y¿Õ?YÏ
?YÞE?Yí}?Yü´?Zì?Z$?Z*[?Z9"?ZHÊ?ZX?Zg8?Zvo?Z…¦?Z"Ý?Z¤?Z³K?Z'?Zѹ?Zàð?Zð&?Zÿ\?["?[É?[,ÿ?[<5?[Kk?[Z¡?[iÖ?[y?[ˆB?[—w?[¦¬?[µâ?[Å?[ÔL?[ã?[ò¶?\ë?\ ?\ U?\/Š?\>¿?\Mó?\](?\l\?\{?\ŠÄ?\™ø?\©,?\¸`?\ǔ?\ÖÈ?\åü?\õ/?]c?]–?]"É?]1ý?]A0?]Pc?]_–?]nÉ?]}ü?]0?]œb?]«•?]ºÇ?]Éú?]Ù,?]è^?]÷'?^Ã?^õ?^%'?^4Y?^C‹?^R¼?^aî?^q ?^€Q?^'?^ž´?^­å?^½?^ÌG?^Ûx?^êª?^ùÛ?_	?_=?_'m?_6ž?_EÎ?_Tÿ?_d/?_s_?_'?_'À?_ ð?_° ?_¿O?_Î?_ݯ?_ìß?_ü?`>?`m?`)œ?`8Ì?`Gü?`W+?`fZ?`u‰?`"¸?`"ç?`£?`²D?`Ás?`С?`ßÐ?`îþ?`þ,?a
Z?a‰?a+·?a:å?aJ?aY@?ahn?awœ?a†É?a•ø?a¥%?a´S?aÀ?aÒ­?aáÛ?añ?b5?bb?b?b-»?b<è?bL?b[A?bjn?byš?bˆÇ?b—ó?b§?b¶K?bÅw?bÔ¤?bãÏ?bòü?c(?cT?c €?c/«?c>×?cN?c]-?clY?c{"?cŠ¯?c™Ú?c©?c¸0?cÇ[?cֆ?cå±?côÛ?d?d1?d"[?d1†?d@°?dOÛ?d_?dn/?d}Z?dŒ"?d›­?dª×?dº?dÉ+?dØT?dç~?dö¨?eÑ?eú?e$$?e3M?eBv?eQŸ?e`È?eoñ?e?eŽC?el?e¬–?e»¾?eÊç?eÚ?eé8?eø`?fˆ?f±?f%Ù?f5?fD)?fSQ?fby?fq¡?f€É?fð?fŸ?f®@?f½g?f̏?fÛ¶?fêÝ?fú?g	-?gT?g'{?g6¢?gEÉ?gTð?gd?gs=?g'd?g'‹?g ±?g¯Ø?g¾þ?gÎ%?gÝK?gìq?gû˜?h
¾?hä?h)
?h80?hGV?hV|?he¢?htÈ?hƒí?h"?h¢9?h±^?hÀƒ?hÏ©?hÞÎ?híó?hý?i=?ic?i*‡?i9¬?iHÑ?iWö?ig?iv??i…d?i"‰?i£®?i²Ò?iÁ÷?iÑ?ià??iïd?iþˆ?j
¬?jÐ?j+ô?j;?jJ;?jY_?jhƒ?jw§?j†Ê?j•î?j¥?j´5?jÃX?jÒ{?jáŸ?jðÂ?jÿæ?k	?k,?k-O?k<r?kK•?kZ¸?kiÚ?kxý?kˆ ?k—B?k¦e?kµ‡?kĪ?kÓÌ?kâî?kò?l3?lU?lw?l.™?l=»?lLÝ?l\?lk!?lzC?l‰e?l˜†?l§¨?l¶Ê?lÅë?lÕ?lä.?lóO?mp?m'?m ³?m/Ô?m>õ?mN?m]7?mlX?m{x?mŠ™?m™º?m¨Ü?m·ü?mÇ?mÖ=?må^?mô~?nž?n¿?n!ß?n0ÿ?n@?nO??n^_?nm?n|Ÿ?n‹¿?nšß?n©ÿ?n¹?nÈ>?n×^?næ}?nõž?o½?oÝ?o"ü?o2?oA;?oPZ?o_y?on˜?o}·?oŒÖ?o›õ?o«?oº3?oÉR?o΄?oàW?oò*?pü?pÏ?p'¢?p9t?pKG?p]?pnë?p€½?p'?p¤`?p¶1?pÈ?pÙÔ?pë¥?pýu?qF?q!?q2ç?qD·?qV‡?qhW?qz'?q‹ö?qÇ?q¯–?qÁe?qÓ4?qå?qöÒ?r ?ro?r,=?r>?rOÙ?ra§?rsu?r…C?r—?r¨Ý?rºª?rÌw?rÞD?rð?sß?s«?s%x?s7D?sI?sZÜ?sl§?s~s?s??s¢
?s³Õ?sÅ ?s×k?sé6?sû?tË?t•?t0`?tB+?tSõ?te¿?twˆ?t‰R?t›?t¬å?t¾®?tÐw?tâ@?tô?uÑ?uš?u)b?u;*?uLò?u^º?up'?u'J?u"?u¥Ú?u·¡?uÉh?uÛ/?uìö?uþ½?vƒ?v"J?v4?vEÖ?vWœ?vib?v{(?vŒî?vž´?v°y?vÂ>?vÔ?våÉ?v÷Ž?w	S?w?w,Ü?w>¡?wPe?wb)?wsí?w…±?w—u?w©8?wºü?wÌ¿?wރ?wðF?x	?xÌ?x%Ž?x7R?xI?xZ×?xl™?x~[?x?x¡ß?x³¡?xÅb?x×$?xèå?xú¦?yh?y)?y/é?yAª?ySk?ye+?yvì?yˆ­?yšm?y¬-?y½í?yÏ­?yál?yó,?zë?z«?z(j?z:)?zKè?z]§?zoe?z$?z'â?z¤¡?z¶_?zÈ?zÙÜ?zëš?zýW?{?{ Ò?{2?{DM?{V
?{gÇ?{y"?{‹A?{œþ?{®º?{Àw?{Ò3?{ãï?{õ«?|g?|$?|*à?|<›?|NW?|`?|qÍ?|ƒ‰?|•D?|¦ÿ?|¸¹?|Êt?|Ü/?|íé?|ÿ¤?}^?}#?}4Ò?}FŒ?}XF?}j?}{º?}s?}Ÿ-?}°æ?}Ÿ?}ÔX?}æ?}÷Ê?~	ƒ?~;?~,ô?~>¬?~Pd?~b?~sÕ?~…Œ?~—D?~¨ü?~ºµ?~Ìl?~Þ#?~ïÛ?'?I?%?6·?Hn?Z$?kÛ?}'?G? þ?²´?Äj?Ö ?çÕ?ù‹?€¡?€|?€V?€ 1?€)?€1æ?€:Á?€C›?€Lu?€UP?€^*?€g?€oÞ?€x¸?€'?€Šm?€"F?€œ ?€¤ú?€­Ô?€¶®?€¿ˆ?€Èa?€Ñ;?€Ú?€âî?€ëÇ?€ô¡?€ý{?T?.?? à?)¹?2'?;k?DD?M?Uö?^Ï?g¨?p€?yY?'2?‹
?"ã?œ»?¥"?®l?·D?À?Èõ?ÑÍ?Ú¥?ã}?ìU?õ-?þ?'Ý?'µ?'?'!e?'*=?'3?';ì?'DÄ?'Mœ?'Vt?'_K?'h"?'pú?'yÑ?''¨?'‹€?'"W?'.?'¦?'®Ü?'·³?'ÀŠ?'Éa?'Ò8?'Û?'ãå?'ì¼?'õ"?'þi?ƒ@?ƒ?ƒí?ƒ!Ã?ƒ*š?ƒ3p?ƒ<G?ƒE?ƒMó?ƒVÉ?ƒ_ ?ƒhv?ƒqL?ƒz"?ƒ'ø?ƒ‹Î?ƒ"¥?ƒz?ƒ¦P?ƒ¯&?ƒ·ü?ƒÀÒ?ƒÉ§?ƒÒ}?ƒÛR?ƒä(?ƒìý?ƒõÓ?ƒþ¨?"~?"S?"(?"!ý?"*Ó?"3¨?"<}?"ER?"N'?"Vü?"_Ñ?"h¦?"q{?"zP?"ƒ$?"‹ù?""Î?"¢?"¦w?"¯L?"¸ ?"Àõ?"ÉÉ?"Òž?"Ûs?"äG?"í?"õð?"þÄ?…˜?…m?…A?…"?…*é?…3½?…<'?…Ee?…N9?…W
?…_à?…h´?…qˆ?…z\?…ƒ/?…Œ?…"×?…ª?…¦~?…¯Q?…¸%?…Àø?…ÉË?…ÒŸ?…Ûr?…äE?…í?…õì?…þ¿?†'?†e?†8?†"?†*ß?†3²?†<…?†EX?†N+?†Vþ?†_Ð?†h£?†qv?†zH?†ƒ?†‹î?†"À?†"?†¦e?†¯8?†¸
?†ÀÜ?†É¯?†Ò?†ÛS?†ä&?†ìø?†õÊ?†þœ?‡n?‡A?‡?‡!å?‡*·?‡3‰?‡<[?‡E,?‡Mþ?‡VÐ?‡_¢?‡hu?‡qF?‡z?‡'ê?‡‹»?‡"?‡_?‡¦0?‡¯?‡·Ó?‡À¥?‡Év?‡ÒG?‡Û?‡ãê?‡ì»?‡õ?‡þ^?ˆ/?ˆ?ˆÑ?ˆ!£?ˆ*t?ˆ3E?ˆ<?ˆDç?ˆM¸?ˆV‰?ˆ_Z?ˆh*?ˆpû?ˆyÌ?ˆ'?ˆ‹n?ˆ">?ˆ?ˆ¥à?ˆ®°?ˆ·'?ˆÀS?ˆÉ#?ˆÑô?ˆÚÄ?ˆã•?ˆìe?ˆõ6?ˆþ?‰Ö?‰§?‰w?‰!G?‰*?‰2è?‰;¸?‰Dˆ?‰MX?‰V)?‰^ù?‰gÉ?‰p™?‰yi?‰'9?‰‹	?‰"Ù?‰œ©?‰¥y?‰®H?‰·?‰¿è?‰È¸?‰Ñˆ?‰ÚW?‰ã'?‰ë÷?‰ôÆ?‰ý—?Šg?Š6?Š?Š Õ?Š)¥?Š2t?Š;D?ŠD?ŠLã?ŠU²?Š^?ŠgQ?Šp ?Šxï?Š¿?ŠŠŽ?Š"]?Šœ,?Š¤û?Š­Ë?Š¶š?Š¿i?ŠÈ8?ŠÑ?ŠÙÖ?Šâ¥?Šët?ŠôC?Šý?‹á?‹°?‹?‹ N?‹)?‹1ë?‹:º?‹CŠ?‹LY?‹U'?‹]ö?‹fÅ?‹o"?‹xb?‹1?‹‰ÿ?‹'Î?‹›?‹¤k?‹­:?‹¶?‹¾×?‹Ç¥?‹Ðt?‹ÙB?‹â?‹êß?‹ó­?‹ü|?ŒJ?Œ?Œæ?Œµ?Œ(ƒ?Œ1Q?Œ:?ŒBî?ŒK¼?ŒTŠ?Œ]X?Œf&?Œnô?ŒwÃ?Œ€'?Œ‰`?Œ'.?Œšü?Œ£Ê?Œ¬˜?Œµf?Œ¾4?ŒÇ?ŒÏÏ?ŒØ?Œák?Œê9?Œó?ŒûÕ?£?
p?>??'Ú?0§?9u?BC?K?SÞ?\¬?ez?nG?w?â?ˆ°?'}?šK?£?«æ?´´?½?ÆP?Ï?×ê?à¸?é…?òS?û ?Žî?Ž»?Žˆ?ŽV?Ž'#?Ž/ð?Ž8½?ŽA‹?ŽJX?ŽS%?Ž[ó?ŽdÀ?Žm?ŽvZ?Ž'?Ž‡õ?ŽÂ?Ž™?Ž¢\?Ž«)?Ž³ö?Ž¼Ã?ŽÅ?ŽÎ^?Ž×+?Žßø?ŽèÅ?Žñ'?Žú_?,?ú?Ç?"?&a?/.?7û?@È?I•?Rb?[.?cû?lÈ?u•?~b?‡/?ü?˜É?¡•?ªb?³/?»ü?ÄÉ?Í•?Öb?ß/?çü?ðÈ?ù•?ýŒ?8?ä??(;?2ç?='?H>?Rê?]–?hA?rì?}—?ˆB?'í?˜?¨B?²í?½˜?ÈB?Òí?Ý—?èA?òë?ý•?'??'é?'"?'(=?'2ç?'=?'H:?'Rã?']?'h6?'rß?'}‰?'ˆ2?''Ü?'…?'¨.?'²Ö?'½?'È(?'ÒÐ?'Ýy?'è!?'òÊ?'ýr?'?'Â?'j?'(?'2º?'=b?'H	?'R±?']Y?'h?'r¨?'}O?'‡ö?''?'E?'§ì?'²"?'½:?'Çà?'Òˆ?'Ý/?'çÕ?'ò|?'ý#?"É?"o?"?"'¼?"2b?"=?"G®?"RT?"\ù?"gŸ?"rE?"|ê?"‡?"'5?"œÛ?"§€?"²%?"¼Ë?"Çp?"Ò?"ܺ?"ç_?"ò?"ü¨?"M?"ñ?"—?"';?"1à?"<"?"G(?"QÍ?"\q?"g?"q¹?"|]?"‡?"'¤?"œH?"¦ì?"±?"¼3?"ÆÖ?"Ñy?"Ü?"æÀ?"ñc?"ü?•©?•L?•ï?•&'?•14?•;×?•Fz?•Q?•[À?•fb?•q?•{§?•†I?•ë?•›?•¦/?•°Ñ?•»s?•Æ?•Ð·?•ÛX?•åú?•ð›?•û=?–Þ?–€?–!?–%Â?–0c?–;?–E¥?–PF?–Zç?–eˆ?–p)?–zÊ?–…j?–?–š¬?–¥M?–¯í?–º?–Å.?–ÏÎ?–Ún?–å?–ï®?–úN?—î?—Ž?—-?—$Í?—/m?—:?—D¬?—OK?—Yë?—dŠ?—o)?—yÈ?—"h?—?—™¦?—¤E?—®ã?—¹'?—Ä!?—ÎÀ?—Ù_?—ãþ?—î?—ù;?˜Ù?˜x?˜?˜#´?˜.R?˜8ð?˜C?˜N,?˜XÊ?˜ch?˜n?˜x¤?˜ƒB?˜ß?˜˜}?˜£?˜­¸?˜¸U?˜Âò?˜Í?˜Ø-?˜âÊ?˜íg?˜ø?™¡?™
>?™Ü?™"y?™-?™7²?™BO?™Lë?™Wˆ?™b$?™lÁ?™w]?™ú?™Œ–?™—2?™¡Î?™¬j?™·?™Á¢?™Ì>?™ÖÚ?™áv?™ì?™ö­?šI?šä?š€?š!?š+·?š6R?š@í?šK‰?šV%?š`À?šk[?šuö?š€'?š‹,?š•Ç?š b?šªý?šµ—?šÀ2?šÊÍ?šÕg?šà?šêœ?šõ6?šÿÑ?›
k?›?› ?›*:?›4Ô?›?n?›J?›T¢?›_<?›iÕ?›to?›	?›‰£?›"=?›ž×?›©p?›´
?›¾£?›É=?›ÓÖ?›Þo?›é?›ó¡?›þ;?œÔ?œm?œ?œ(Ÿ?œ37?œ=Ð?œHi?œS?œ]š?œh3?œrÌ?œ}d?œ‡ý?œ'•?œ-?œ§Æ?œ²^?œ¼ö?œÇŽ?œÒ(?œÜÀ?œçX?œñð?œüˆ? ?·?O?&ç?1?<?F®?QF?[Ý?fu?q?{£?†;?Ò?›i?¦?°˜?»/?ÅÆ?Ð]?Úô?å‹?ð"?ú¸?žO?žç?ž~?ž%?ž/«?ž:B?žDØ?žOo?žZ?žd›?žo2?žyÈ?ž"^?žŽõ?ž™‹?ž¤!?ž®·?ž¹M?žÃã?žÎy?žÙ?žã¥?žî;?žøÑ?Ÿf?Ÿ
ü?Ÿ'?Ÿ#'?Ÿ-½?Ÿ8S?ŸBè?ŸM~?ŸX?Ÿb©?Ÿm??ŸwÔ?Ÿ'i?ŸŒþ?Ÿ—"?Ÿ¢)?Ÿ¬¾?Ÿ·S?ŸÁè?ŸÌ}?Ÿ×?Ÿá§?Ÿì<?ŸöÐ? e? ú? ? !#? +¸? 6M? @á? Kv? V
? `ž? k3? uÇ? €\? Šñ? •…?  ? ª­? µB? ¿Ö? Êj? Ôþ? ß'? ê&? ô¹? ÿM?¡	á?¡u?¡	?¡)œ?¡40?¡>Ä?¡IW?¡Së?¡^~?¡i?¡s¥?¡~9?¡ˆÌ?¡"`?¡ó?¡¨†?¡³?¡½­?¡ÈA?¡ÒÔ?¡Ýg?¡çú?¡ò?¡ý ?¢³?¢F?¢Ù?¢'l?¢1ÿ?¢<'?¢G$?¢Q·?¢\J?¢fÜ?¢qo?¢|?¢†"?¢''?¢›¹?¢¦L?¢°Þ?¢»q?¢Æ?¢Ð•?¢Û(?¢åº?¢ðL?¢úÞ?£r?£?£–?£%(?£/º?£:L?£DÞ?£Op?£Z?£d"?£o&?£y¸?£"I?£ŽÛ?£™m?££ÿ?£®?£¹"?£Ã´?£ÎE?£Ø×?£ãh?£íú?£ø‹?¤?¤
®?¤@?¤"Ñ?¤-b?¤7ô?¤B†?¤M?¤W¨?¤b:?¤lË?¤w\?¤í?¤Œ~?¤—?¤¡ ?¤¬1?¤¶Â?¤ÁS?¤Ëä?¤Öu?¤á?¤ë—?¤ö'?¥¸?¥I?¥Ú?¥ j?¥*û?¥5Œ?¥@?¥J­?¥U>?¥_Î?¥j_?¥tï?¥?¥Š?¥"¢?¥Ÿ2?¥©Â?¥´S?¥¾ã?¥És?¥Ô?¥Þ"?¥é$?¥ó´?¥þD?¦Õ?¦e?¦õ?¦(…?¦3?¦=¥?¦H5?¦RÅ?¦]U?¦gå?¦ru?¦}?¦‡•?¦'%?¦œ´?¦§D?¦±Õ?¦¼e?¦Æõ?¦Ñ"?¦Ü?¦æ¤?¦ñ3?¦ûÃ?§S?§â?§r?§&?§0'?§; ?§E°?§P??§ZÏ?§e^?§oî?§z}?§…?§œ?§š+?§¤º?§¯J?§¹Ù?§Äh?§Î÷?§Ù‡?§ä?§î¦?§ù5?¨Ä?¨S?¨ã?¨#r?¨.?¨8?¨C?¨M®?¨X=?¨bÌ?¨m[?¨wê?¨'y?¨?¨—–?¨¢%?¨¬´?¨·C?¨ÁÒ?¨Ìa?¨Öï?¨á~?¨ì
?¨öœ?©*?©¹?©H?© Ö?©+f?©5õ?©@ƒ?©K?©U¡?©`/?©j¾?©uL?©Û?©Ši?©"ø?©Ÿ†?©ª?©´£?©¿2?©ÉÀ?©ÔO?©ÞÝ?©ék?©óú?©þˆ?ª	?ª¥?ª3?ª(Á?ª3P?ª=Þ?ªHl?ªRû?ª]‰?ªh?ªr¦?ª}4?ª‡Ã?ª'Q?ªœß?ª§m?ª±û?ª¼‰?ªÇ?ªÑ¦?ªÜ4?ªæÂ?ªñP?ªûÞ?«l?«ú?«ˆ?«&?«0¤?«;2?«EÀ?«PN?«ZÜ?«ej?«oø?«z†?«…?«¢?«š1?«¤¿?«¯M?«¹Û?«Äi?«Îö?«Ù"?«ä?«î ?«ù.?¬¼?¬J?¬×?¬#e?¬-ó?¬8?¬C?¬Mœ?¬X*?¬b¸?¬mF?¬wÓ?¬'a?¬Œï?¬—}?¬¢
?¬¬˜?¬·&?¬Á³?¬ÌA?¬ÖÐ?¬á]?¬ëë?¬öy?­?­"?­"?­ ¯?­+=?­5Ë?­@X?­Jæ?­Ut?­`?­j?­u?­ª?­Š8?­"Å?­ŸS?­©à?­´n?­¾ü?­É‰?­Ô?­Þ¤?­é2?­ó¿?­þM?®Û?®i?®÷?®("?®3?®=Ÿ?®H-?®Rº?®]H?®gÖ?®rc?®|ñ?®‡~?®'?®œ™?®§'?®±´?®¼B?®ÆÏ?®Ñ]?®Ûê?®æx?®ñ?®û"?¯ ?¯®?¯;?¯%É?¯0V?¯:ä?¯Er?¯P?¯ZŽ?¯e?¯o©?¯z6?¯"Ä?¯Q?¯™ß?¯¤l?¯®ú?¯¹‡?¯Ä?¯Î¢?¯Ù0?¯ã½?¯îK?¯øØ?°f?°
ó?°?°#?°-œ?°8*?°B·?°ME?°WÒ?°b`?°lí?°w{?°'
?°Œ—?°—%?°¡²?°¬@?°¶Î?°Á[?°Ëé?°Öv?°á?°ë'?°ö?±­?±:?±È?± V?±*ã?±5q?±?ÿ?±JŒ?±U?±_¨?±j5?±tÃ?±Q?±‰Þ?±"l?±žú?±©‡?±´?±¾¤?±É2?±Ó¿?±ÞM?±èÛ?±ói?±ýö?²"?²?² ?²(-?²2»?²=I?²G×?²Re?²\ó?²g€?²r?²|œ?²‡*?²'¸?²œF?²¦Ô?²±b?²»ï?²Æ}?²Ñ?²Û™?²æ'?²ð¶?²ûD?³Ò?³`?³î?³%|?³0
?³:˜?³E&?³O´?³ZB?³dÐ?³o_?³yí?³"{?³	?³™—?³¤%?³®³?³¹A?³ÃÐ?³Î^?³Øì?³ãz?³î	?³ø—?´%?´
³?´?´#U?´0§?´=ø?´KI?´Xš?´eë?´s<?´€?´Þ?´›.?´¨?´µÏ?´Ã?´Ðp?´ÝÀ?´ë?´ø`?µ°?µÿ?µ O?µ-Ÿ?µ:î?µH>?µU?µbÝ?µp-?µ}|?µŠË?µ˜?µ¥i?µ²·?µÀ?µÍU?µÚ£?µçò?µõ@?¶Ž?¶Ý?¶+?¶*y?¶7Ç?¶E?¶Rb?¶_°?¶lþ?¶zK?¶‡™?¶"ç?¶¢4?¶¯?¶¼Ï?¶Ê?¶×i?¶äµ?¶ò?¶ÿO?·œ?·è?·'5?·4?·AÍ?·O?·\f?·i²?·vþ?·"J?·'–?·žá?·¬-?·¹y?·ÆÄ?·Ô?·á\?·î§?·ûò?¸	>?¸‰?¸#Ô?¸1?¸>i?¸K´?¸Xÿ?¸fI?¸s"?¸€Þ?¸Ž)?¸›s?¸¨½?¸¶?¸ÃQ?¸Ð›?¸Ýå?¸ë/?¸øx?¹Ã?¹
?¹ V?¹- ?¹:é?¹H2?¹U{?¹bÅ?¹p?¹}W?¹ŠŸ?¹—è?¹¥1?¹²z?¹¿Â?¹Í?¹ÚS?¹çœ?¹ôä?º,?ºt?º¼?º*?º7M?ºD•?ºQÝ?º_$?ºll?ºy´?º†û?º"B?º¡Š?º®Ñ?º¼?ºÉ_?ºÖ¦?ºãí?ºñ4?ºþ{?»Â?»?»&O?»3–?»@Ü?»N"?»[i?»h¯?»uö?»ƒ<?»'?»È?»«?»¸T?»Åš?»Òß?»à%?»íj?»ú°?¼õ?¼;?¼"€?¼/Å?¼=
?¼JO?¼W"?¼dÙ?¼r?¼c?¼Œ§?¼™ì?¼§2?¼´v?¼Á»?¼Îÿ?¼ÜC?¼é‡?¼öÌ?½?½T?½˜?½+Û?½9?½Fc?½S§?½`ê?½n.?½{q?½ˆµ?½•ø?½£;?½°?½½Â?½Ë?½ØI?½åŒ?½òÏ?¾?¾
T?¾—?¾'Ù?¾5?¾B^?¾O¡?¾\ã?¾j&?¾wh?¾"ª?¾'ì?¾Ÿ.?¾¬p?¾¹²?¾Æô?¾Ô5?¾áw?¾î¹?¾ûú?¿	<?¿~?¿#À?¿1?¿>B?¿K"?¿XÅ?¿f?¿sG?¿€ˆ?¿É?¿›	?¿¨J?¿µ‹?¿ÂÌ?¿Ð?¿ÝM?¿ê?¿÷Î?À?ÀN?ÀŽ?À,Î?À:?ÀGP?ÀT?ÀaÏ?Ào?À|O?À‰?À–Î?À¤?À±N?À¾?ÀËÍ?ÀÙ?ÀæK?ÀóŠ?ÁÊ?Á	?ÁH?Á(‡?Á5Æ?ÁC?ÁPC?Á]'?ÁjÁ?Áx?Á…??Á'~?ÁŸ¼?Á¬û?Áº9?ÁÇw?ÁÔ¶?Ááô?Áï2?Áüp?Â	®?Âì?Â$*?Â1h?Â>¦?ÂKã?ÂY!?Âf_?Âsœ?€Ú?Ž?›U?¨'?µÐ?ÂÃ
?ÂÐK?Â݈?ÂêÅ?Âø?Ã??Ã|?ù?Ã,õ?Ã:2?ÃGo?ÃT«?Ãaè?Ão$?Ã|a?ɝ?ÖÚ?ä?ñR?þ?ÃËË?ÃÙ?ÃæD?Ãó€?ļ?Ä
ø?Ä3?Ä(o?Ä5«?ÄBç?ÄP"?Ä]^?Äj™?ÄwÕ?ą?ĒL?ğ‡?ĬÂ?Ĺý?ÄÇ9?ÄÔt?Äá¯?Äîê?Äü%?Å	`?Å›?Å#Ö?Å1?Å>L?ÅK†?ÅXÁ?Åeü?Ås6?ŀq?ō«?Śå?Ũ ?ŵZ?Å"?ÅÏÎ?ÅÝ?ÅêB?Å÷|?ƶ?Æð?Æ*?Æ,d?Æ9ž?ÆFØ?ÆT?ÆaL?Æn…?Æ{¿?ƈø?Ɩ2?Æ£k?Æ°¥?ƽÞ?ÆË?ÆØP?ÆåŠ?ÆòÃ?Æÿü?Ç
5?Çn?Ç'§?Ç4à?ÇB?ÇOQ?Ç\Š?ÇiÃ?Çvû?DŽ5?Ǒn?Ǟ¦?Ç«ß?ǹ?ÇÆO?Çӈ?ÇàÀ?Çíø?Çû1?Èi?È¡?È"Ù?È0?È=I?ÈJ?ÈW¹?Èdñ?Èr)?È`?Ȍ˜?șÐ?ȧ?È´@?ÈÁx?Èί?ÈÛç?Èé?ÈöU?ɍ?ÉÄ?Éû?É+3?É8j?ÉE¡?ÉRØ?É`?ÉmF?Éz}?ɇ´?ɔë?É¢"?ɯY?ɼ?ÉÉÆ?ÉÖý?Éä4?Éñk?Éþ¢?ÊØ?Ê?Ê&E?Ê3|?Ê@²?ÊMé?Ê[?ÊhU?Êu‹?ʂÂ?ʏø?ʝ.?ʪd?Ê·š?ÊÄÐ?ÊÒ?Êß<?Êìr?Êù¨?ËÝ?Ë?Ë!J?Ë.€?Ë;µ?ËHë?ËV!?ËcV?ËpŒ?Ë}Á?ˊ÷?˘,?Ë¥a?˲—?Ë¿Ì?ËÍ?ËÚ7?Ëçl?Ëô¡?ÌÖ?Ì?Ì@?Ì)u?Ì6ª?ÌCß?ÌQ?Ì^J?Ìk?Ìx´?̅è?̓?Ì R?Ì­‡?̺»?ÌÇð?ÌÕ$?ÌâY?Ìï?ÌüÂ?Í	ö?Í+?Í$_?Í1"?Í>È?ÍKü?ÍY0?Ífe?Ís™?̀Î?͎?͛6?ͨj?͵ž?ÍÂÒ?ÍÐ?ÍÝ:?Íên?Í÷¢?ÎÖ?Î
?Î=?Î,q?Î9¥?ÎFØ?ÎT?Îa@?Îns?Î{§?ΈÚ?Ζ?ΣA?ΰu?ν©?ÎÊÝ?ÎØ?ÎåC?Îòw?Îÿª?ÏÝ?Ï?Ï'D?Ï4w?ÏAª?ÏNÝ?Ï\?ÏiC?Ïvv?σ©?ϐÜ?Ϟ?Ï«B?ϸu?ÏŨ?ÏÒÛ?Ïà
?ÏíA?Ïút?Ч?ÐÙ?Ð"?Ð/??Ð<q?ÐI¤?ÐV×?Ðd	?Ðq<?Ð~n?Ћ¡?ИÓ?Ц?г8?ÐÀj?Ð͝?ÐÚÏ?Ðè?Ðõ3?Ñf?ј?ÑË?Ñ)ý?Ñ7/?ÑDb?ÑQ"?Ñ^Æ?Ñkø?Ñy*?ц\?ѓŽ?Ñ À?Ñ­ò?Ñ»$?ÑÈV?ÑՇ?Ñâ¹?Ñïë?Ñý?Ò
O?Ò€?Ò$²?Ò1ä?Ò??ÒLH?ÒYz?Òf¬?ÒsÝ?ҁ?Ҏ@?қr?Ò¨£?ÒµÕ?ÒÃ?ÒÐ8?ÒÝi?Òê›?Ò÷Ì?Óþ?Ó/?Ó`?Ó,'?Ó9Ã?ÓFô?ÓT%?ÓaW?Ónˆ?Ó{º?ӈë?Ӗ?Ó£N?Ó°?Ó½°?ÓÊá?ÓØ?ÓåC?Óòt?Óÿ¥?ÔÖ?Ô?Ô'8?Ô4i?ÔAš?ÔNË?Ô[ü?Ôi-?Ôv^?ԃ?ԐÀ?ԝð?Ô«!?Ô¸S?Ôń?ÔÒ´?Ôßå?Ôí?ÔúG?Õw?Õ¨?Õ!Ù?Õ/	?Õ<:?ÕIk?ÕV›?ÕcÌ?Õpü?Õ~-?Ջ^?՘Ž?Õ¥¿?Õ²ï?ÕÀ ?ÕÍP?Õځ?Õç²?Õôâ?Ö?ÖC?Öt?Ö)¤?Ö6Õ?ÖD?ÖQ5?Ö^f?Ök–?ÖxÆ?օö?֓'?Ö W?Ö­‡?Öº¸?ÖÇè?ÖÕ?ÖâH?Öïx?Öü©?×	Ù?×
?×$:?×1j?×>š?×KË?×Xû?×f+?×s[?׀‹?׍»?ךë?ר?×µK?×Â{?×Ï«?×ÜÛ?×ê?×÷;?Øk?Ø›?ØË?Ø+û?Ø9+?ØF\?ØSŒ?Ø`¼?Ømì?Ø{?؈L?ؕ|?Ø¢¬?دÜ?ؽ?ØÊ;?Ø×k?Øä›?ØñË?Øþû?Ù+?ÙZ?Ù&Š?Ù3º?Ù@ê?ÙN?Ù[J?Ùhy?Ùuª?قÚ?ِ
?ٝ:?Ùªi?Ù·™?ÙÄÉ?ÙÑù?Ùß(?ÙìX?Ùùˆ?Ú¸?Úç?Ú!?Ú.G?Ú;v?ÚH¦?ÚUÖ?Úc?Úp5?Ú}e?ڊ•?ڗÄ?Ú¤õ?Ú²%?Ú¿T?Ú̄?ÚÙ´?Úæã?Úô?ÛC?Ûr?Û¢?Û(Ò?Û6?ÛC1?ÛPa?Û]?ÛjÀ?Ûwð?ۅ?ےO?۟?Û¬®?Û¹Þ?ÛÇ?ÛÔ=?Ûán?Ûîž?ÛûÍ?Üý?Ü-?Ü#\?Ü0Œ?Ü=¼?ÜJë?ÜX?ÜeJ?Ürz?ܪ?܌Ù?ܚ	?ܧ9?Ü´h?ÜÁ˜?ÜÎÈ?ÜÛ÷?Üé'?ÜöW?݆?Ý·?Ýç?Ý+?Ý8F?ÝEv?ÝR¥?Ý_Õ?Ým?Ýz5?݇d?ݔ"?Ý¡Ä?Ý®ó?ݼ#?ÝÉS?Ýւ?Ýã²?Ýðâ?Ýþ?ÞA?Þq?Þ%¡?Þ2Ñ?Þ@?ÞM1?ÞZa?Þg'?ÞtÀ?ށð?ޏ ?ޜP?Þ©?Þ¶¯?ÞÃß?ÞÑ?ÞÞ??Þëo?Þøž?ßÎ?ßþ?ß .?ß-^?ß:Ž?ßG½?ßTí?ßb?ßoN?ß|~?߉®?ߖÞ?ߤ?ß±>?ß¾n?ß˞?ßØÎ?ßåþ?ßó-?à]?à
?à½?à'í?à5?àBM?àO~?à\®?àiÞ?àw?à">?à'n?àžŸ?à«Ï?à¸ÿ?àÆ/?àÓ_?àà?àíÀ?àúð?á ?áP?á"€?á/±?á<á?áJ?áWA?ádr?áq¢?á~Ò?áŒ?á™3?á¦c?᳓?áÀÄ?áÍõ?áÛ%?áèV?áõ†?â·?âç?â?â*H?â7x?âD©?âQÙ?â_
?âl:?âyk?↛?â"Ì?â ü?â®-?â»^?âȎ?âÕ¿?ââï?âð ?âýR?ã
'?ã³?ã$ä?ã2?ã?E?ãLv?ãY§?ãfØ?ãt?ã9?ãŽj?㛛?ã¨Ì?ãµý?ãÃ.?ãÐ_?ãݐ?ãêÁ?ã÷ò?ä#?äT?ä…?ä,·?ä9è?äG?äTJ?äa{?än¬?ä{Ý?ä‰?ä–@?ä£q?ä°¢?ä½Ó?äË?äØ6?äåg?äò™?äÿÊ?åû?å-?å'^?å4?åAÁ?åNò?å\%?åiV?åvˆ?價?åë?åž?å«N?帀?åŲ?åÒã?åà?åíG?åúx?æª?æÜ?æ"?æ/@?æ<q?æI£?æVÕ?æd?æq9?æ~k?拞?æ˜Ð?æ¦?æ³4?æÀf?æ͘?æÚÊ?æçý?æõ/?ça?ç"?çÅ?ç)ø?ç7*?çD\?çQ?ç^Á?çkó?çy&?ç†X?瓋?ç ½?ç­ð?ç»#?çÈV?çՈ?çâ»?çïî?çý ?è
S?è†?è$¹?è1ë?ð";?ð3ÿ?ðEÂ?ðW…?ðiH?ð{?ðŒÎ?ðž'?ð°S?ðÂ?ðÓØ?ðåš?ð÷\?ñ	?ñà?ñ,¡?ñ>d?ñP%?ñaç?ñs¨?ñ…i?ñ—*?ñ¨ë?ñº«?ñÌl?ñÞ,?ñïì?ò­?òm?ò%-?ò6ì?òH¬?òZl?òl,?ò}ë?ò«?ò¡j?ò³)?òÄç?òÖ¦?òèe?òú#?óâ?ó ?ó/^?óA?óRÚ?ód˜?óvU?óˆ?ó™Ñ?ó«Ž?ó½L?óÏ	?óàÅ?óò'?ô??ôü?ô'¸?ô9t?ôK1?ô\í?ôn©?ô€e?ô' ?ô£Ü?ôµ—?ôÇT?ôÙ?ôêÊ?ôü…?õ@?õû?õ1¶?õCp?õU+?õfå?õxŸ?õŠZ?õœ?õ­Î?õ¿‡?õÑA?õâû?õôµ?ön?ö(?ö)á?ö;š?öMS?ö_?öpÄ?ö'}?ö"5?ö¥í?ö·¦?öÉ^?öÛ?öìÎ?öþ…?÷=?÷!ö?÷3­?÷Ed?÷W?÷hÓ?÷zŠ?÷ŒA?÷ø?÷¯®?÷Áe?÷Ó?÷äÒ?÷öˆ?ø>?øô?ø+ª?ø=`?øO?ø`Ì?ør'?ø"7?ø•ì?ø§¢?ø¹W?øË?øÜÀ?øîu?ù*?ùÞ?ù#"?ù5G?ùFû?ùX°?ùjd?ù|?ùÌ?ùŸ€?ù±4?ùÂç?ùԚ?ùæN?ùø?ú	´?úg?ú-?ú>Í?úP?úb2?úsä?ú…—?ú—I?ú¨û?úº®?úÌ`?úÞ?úïÄ?ûv?û'?û$Ù?û6Š?ûH;?ûYì?ûk?û}N?ûŽÿ?û °?û²a?ûÄ?ûÕÂ?ûçs?ûù#?ü
Ô?ü"?ü.4?ü?ä?üQ"?ücC?ütó?ü†¢?ü˜R?üª?ü»°?üÍ_?üß?üð½?ýl?ý?ý%Ê?ý7y?ýI'?ýZÖ?ýl"?ý~2?ýà?ý¡Ž?ý³<?ýÄê?ý֗?ýèE?ýùò?þ ?þM?þ.ú?þ@¨?þRV?þd?þu¯?þ‡\?þ™	?þªµ?þ¼b?þÎ?þß»?þñg?ÿ?ÿ¿?ÿ&k?ÿ8?ÿIÂ?ÿ[n?ÿm?ÿ~Æ?ÿr?ÿ¢?ÿ³È?ÿÅs?ÿ×?ÿèÉ?ÿút@@å@º@ @)e@2:@;@Cä@L¹@UŽ@^c@g8@p
@xâ@¶@Š‹@"`@œ5@¥
@­ß@¶³@¿ˆ@È\@Ñ0@Ú@âÙ@ë­@ô'@ýV@*@þ@Ò@ ¦@)z@2N@;"@Cö@LÊ@U@^q@gE@p@xì@À@Š"@"g@œ:@¥@­á@¶´@¿ˆ@È\@Ñ/@Ú@âÕ@ë©@ô|@ýO@"@õ@Ç@ š@)m@2@@;@Cå@L¸@U‹@^]@g0@p@xÕ@§@Šz@"L@œ@¤ñ@­Ã@¶•@¿g@È9@Ñ@ÙÞ@â°@ë'@ôU@ý&@ø@Ê@œ@ n@)@@2@:ã@Cµ@L†@UX@^)@fû@oÌ@xž@o@Š@@"@›ã@¤´@­…@¶V@¿(@Çù@ÐÊ@ٛ@âl@ë=@ô@üß@¯@€@Q@ #@(ó@1Ä@:•@Ce@L6@U@]×@f¨@ox@xH@@‰é@'¹@›Š@¤Z@­*@µú@¾Ë@Ǜ@Ðk@Ù;@â@êÛ@ó«@ü{@K@@ê@º@(Š@1Z@:)@Bù@KÊ@T™@]i@f9@o@wØ@€§@‰v@'F@›@£å@¬´@µƒ@¾R@Ç"@Ïñ@ØÀ@á@ê^@ó-@ûü@Ë@
š@i@8@(@0Ö@9¥@Bt@KC@T@\à@e¯@n}@wM@€@ˆê@'¹@š‡@£V@¬$@´ó@½Á@Ɛ@Ï^@Ø,@àû@éÉ@ò—@ûe@4@
@Ð@ž@'l@0:@9@AÖ@J¤@Sr@\@@e@mÜ@vª@x@ˆF@'@™á@¢¯@«~@´K@½@Åç@δ@ׂ@àO@é@ñê@ú¸@…@S@ @î@&»@/ˆ@8V@A#@Ið@R½@[‹@dX@m%@uò@~¿@‡Œ@Z@™'@¡ô@ªÁ@³Ž@¼[@Å(@Íõ@ÖÂ@ߏ@è\@ñ)@ùö@	Ã@	@	\@	)@	%ö@	.Â@	7@	@\@	I(@	Qõ@	ZÂ@	cŽ@	l[@	u'@	}ô@	†À@	@	˜Y@	¡%@	©ò@	²¾@	»‹@	ÄW@	Í#@	Õð@	Þ¼@	çˆ@	ðT@	ù!@
î@

º@
†@
R@
%@
-ê@
6·@
?ƒ@
HO@
Q@
Yç@
b³@
k@
tK@
}@
…ã@
Ž®@
—z@
 F@
©@
±Þ@
ºª@
Ãv@
ÌA@
Õ
@
ÝÙ@
æ¥@
ïp@
ø<@@	Ó@Ÿ@k@$6@-@5Î@>š@Ge@P1@Xü@aÈ@j"@s_@|*@"ö@Á@–@ŸX@¨#@°ï@¹º@…@ËQ@Ô@Üç@å³@î~@÷I@@à@«@v@#A@,@4×@=£@Fn@O9@X@`Ð@i›@rf@{1@ƒü@ŒÇ@•'@ž]@§(@¯ó@¸¾@Á‰@ÊT@Ó@Ûê@ä´@í@öJ@ÿ@
à@
«@
u@
"@@
+@
3Ö@
<¡@
Ek@
N6@
W@
_Ì@
h–@
qa@
z,@
'÷@
‹Â@
"@
W@
¦"@
®í@
··@
À'@
ÉL@
Ò@
Úá@
ã¬@
ìw@
õA@
þ@Ö@¡@k@!6@*@2Ë@;•@D`@M*@Uõ@^¿@g‰@pT@y@é@Š³@"}@œH@¥@­Ý@¶¨@¿r@È=@Ñ@ÙÑ@âœ@ëf@ô0@üú@Å@@Y@ $@(î@1¸@:'@CM@L@Tá@]«@fu@o@@x
@€Ô@‰ž@'i@›3@£ý@¬Ç@µ'@¾[@Ç&@Ïð@غ@á…@êO@ó@ûã@®@
x@B@@'Ö@0 @9j@B4@Jþ@SÈ@\"@e]@n'@vñ@»@ˆ…@'O@š@¢ã@«­@´w@½A@Æ@ÎÕ@ן@ài@é4@ñþ@úÈ@'@]@'@ñ@&»@/…@8O@A@Iã@R­@[w@dA@m@uÕ@~Ÿ@‡i@3@˜ý@¡Ç@ª'@³[@¼%@Äï@͹@փ@ßM@è@ðá@ù«@u@?@	@Ó@%@.g@72@?ü@HÆ@Q@ZZ@c$@kî@t¸@}'@†L@@—á@ «@©u@²?@»	@ÃÓ@̝@Õg@Þ1@æû@ïÅ@ø@Y@
#@í@·@$@-L@6@>à@Gª@Pt@Y>@b	@jÓ@s@|g@…2@ü@–Æ@Ÿ@¨Z@±$@¹î@¹@˃@ÔM@Ý@åá@î«@÷v@@@	
@Ô@ž@#i@,3@4ý@=Ç@F'@O\@X&@`ð@iº@r…@{O@"@Œå@•¯@žy@§C@°@¸Ø@Á¢@Êm@Ó7@Ü@äÌ@í–@öa@ÿ+@õ@À@Š@"U@+@3é@<´@E~@NI@W@_Þ@h¨@qs@z=@ƒ@‹Ò@"@g@¦2@®ü@·È@À"@É]@Ò(@Úò@ã½@ìˆ@õR@þ@è@²@}@!H@*@2Ý@;¨@Dr@M=@V@^Ó@gž@ph@y3@þ@ŠÉ@""@œ^@¥)@­ô@¶¿@¿Š@ÈU@Ñ @Ùë@â·@ë'@ôM@ý@ã@®@y@ D@)@1Ú@:¥@Cp@L;@U@]Ñ@fœ@oh@x3@€þ@‰É@'"@›`@¤+@¬ö@µÁ@¾@ÇX@Ð#@Øï@áº@ê…@óQ@ü@è@
´@€@K@(@0â@9­@By@KD@T@\Ü@e§@ns@w>@€
@ˆÖ@'¡@šm@£9@¬@´Ð@½œ@Æh@Ï4@×ÿ@àË@é—@òc@û/@û@Ç@"@^@'*@/ö@8Ã@A@J[@S(@[ô@dÀ@mŒ@vX@$@‡ð@½@™‰@¢U@«!@³í@¼º@ņ@ÎR@×@ßë@è¸@ñ"@úP@@é@¶@'@&O@/@7è@@µ@I@RN@[@cè@lµ@u'@~N@‡@è@˜µ@¡'@ªN@³@»è@ĵ@͂&~U&ª¸ç&xKi&Œàk&e›v&^2o&'ÄG&Z߂&dÊ&'j&–k¼&ŽNY&¬è&®d.&Ã1q&·ì&ÁY'&»™&Àë'&Ûä©&ªEe&ãõ~&È»©&«X&¼ª½&¼'£&Ò01&ÊÁ4&äU©&É:~&з&еJ&Ú+Ú&Í"&Ù!p&Àþ‹&Ø.&Ù>&¿…9&´B&ßVó&Îå*&Ïfâ&¤!p&°¬@&»­è&Éuž&¸¹`&ªD&Úº$&¶?˜&ˊñ&ϱ&Ä·&´^I&´œ\&ºv•&Ÿ(+&uÚ&y*C&¬4'&—‰W&x™Û&QÂM&4&ZEy&I l& (&¨˜¦&X–Ñ&ª'™&ÈF&'Æ¥&ž°q&ÈÒË&¹m-&Ëq&¥"œ&˜€E&·`b&ÃIæ&'&·Ö"&Ï–&×Jë&Փõ&ÊÍC&±"¾&Çhú&¯"û&¤+ö&²
I&§Òú&¹É"&Ëè&²Ú&¨Ó&¦l&¥Ç§&©1&Á¹Â&£¬ø&¶í&©IN&¥í#&£™&¦·ó&žv/&¸$›&¡Ú
&~ßd&Ÿž*&™©&µÙ1&—C*&–8&™ê¿&¥(õ&³†O&§¥Y&¨#¾&«†Ï&¶n¨&›®˜&¥J&®Y¤&œ¯A&©Ó:&¢~*&ž¶Â&¥óD&¥·×&£II&°÷&´ÏW&·åÔ&n–&»~Û&ºÿ&·e%&¡Š&^&š«Ä&ž¹0&‡c¨&Î¹&PÐ&£+‡&"½ñ&¥ò&¼@ð&µyy&·¿D&«Yé&² &¾à»&¹Þù&¬€<&Ð×&º.j&¹Mÿ&¬Q@&¥¹&¥¸«&›¼ñ&—ÜÈ&r]g&xS&|2¬&yïk&n‹l&~$¢&]8&L9¨&(¶&<©&>Á&3rS&L÷L&5U&9&-âÄ&UºÊ&*½G&&«
&S_÷&tµú&2ÉÐ&Låp&Q&|Á-&kmø&O'Ã&bi&n"I&ež&^$h&e®™&BØM&k4'&:Ì,&/¨U&Rþ&{«&DsL&P`á&qÇ&Hå&…vÝ& ²&cÔ©&EÙ&‡]Ñ&t|&l[r&‹÷ø&Š
ó&"+*&;6&'g&jv&‰Uï&Š›°&"nï&šà-&†'4&'Xl&"fR&ÙÇ&•;ð&†.)&'7
&'Uœ&–T¹&…³O&£Q3&Ÿm&¡ùÈ&YD&˜©&­^&ª:&©º&…ö"&8ñ&'s&‹$Ú&v,Í&€G¦&}m]&Fž&|89&Rþü&'pW&o¿'&•lË&0g&'ã&—Á&š±°&¡[&™Z&©õ&"ùv&´ó&¡x©&ŸÞá&²;—&›‹
&'W&¥Ùj&³N& úþ&£³k&¨æã&Ÿ­X&›ðï&}Ìâ&‹cÔ&ƒ=&‹÷:&‡·…&‹73&‰CW&o"G&'ü&ƒ·Ò&vç8&wlÆ&:Ê&XÄ&`ä$&&º&›Q&ˆpË&ƒ6=&‡=õ&˜Ž&‰`&ë§&…Óã&ý&¦´&¬µß&«®v&²µp&¸X&ºÖN&{!&š…ß&¬e-&¾9&¸t^&Çӆ&©`n&µƒ÷&¾B&¥5 &¾*&¶BG&Äë½&Ì
&Æ©Ð&™¾¸&Žû¢&šŒ&™ &³
&Éa°&ÊÏ&‰ñ&΢&ÓG"&Ÿ8ñ&ª<Ï&¼¾–&؋}&ÁŒa&¾ü3&ÒFª&Ì» &ã´_&Áq…&¸ª?&Áa&ØûÕ&ÍæJ&ئ†&¤P4&–d+&‹ø &›åI&žV`&‡ˆ&t­Þ&=‡&£…u&«.]&9&Žr&—=Â& ä°&–£É&•à&…)Ê&‹âC&¡˜£&±Ç	&½>o&®t&'!_&œµ&§Q°&¬wN&¤W&¥i&'Ë&¢tR&"NÔ&w§b&¯×&|"r%x¾Ü&Œ²Û&¼ž&ÑG&Ÿ:B&®&Ÿ"&£wø&®l&µë
&•8ä&¢}×&©	4&‰Þ%•&–ˆ=&´Š&À§æ&ÎÌÌ&±s‰&Åì`&á±Õ&ÀÙ&ÇÉh&Å75&ÅÓ3&ʞË&Ílƒ&Ú­ç&ï&üÓc&ë'&&Ï#*&Þï¹&í¢]&Öíõ&ɦ–&Êùm&é®&¯9'&Àç&ÊWî&ÎO¢&Úf¹&é™&êÓÎ&Ü/&ÿ&ð¬&øÂÌ&âà°&ÕÚ×&Ðç&Ô´ &Ðd`&î~›&²E&͟l&ˀ"&Ëa&Ý+˜&õµÆ&ëso&ûäj&ñ+&àCl&Úcó&Û))&õa'&õ½E&øâ)&ú›&õ«Ž&íQƒ&ó¼E&ðtj&÷½&õ¸M&ÖEI&ùïÝ&øê&òO&æ'&òŽ &þ6'' ¤&í)&×&Ã
&䬏';&ûÃ×&åÌf&üH9'ý8'
}Ë'E_&úÿp&þW£'ØÅ'ö_'"O&übÊ&õëª&øTÑ'	N"'"c'h'A'¡¶'åý&þ	X'œµ'
R>'0w'l²'
'G&íÒ«' 9'v¼'Ÿ'7&ý,',~&ùù'	Ö^&ç'>&ñð&ô°Æ&ã~&ùdà'o'"Ò&ùxæ&÷Wç&ãz'¨1'
]ž'
ׂ'Œ€'ûY' n'ÄO'q¦'`ë&ô&&élx&âf¹&ÿŠx&ý•ö'ތ&÷æX'Ñ&ý3&üD&Û½I&í%&ðp{'Ÿ&æ|Ä&òª§&èA&åϋ&ðK &ý6 &òúw'Qµ'e¢&ñ¹8&ö³Û&÷€&ì%_&öT"'œ&ïU&éè''Þì'_˜&ù"D&ìے&ä:&êÅÞ'
͐'û'€'äË&í
&ëú2&ôà'T¦','Ö2&ösz'M0&ó¿0'Px&ùu"&ô¾p&öÊå&òÜ''n'\¼&ñ…'9ø&üL&ü¨Ô&ö
ð'‹'¤ô'ú)'ºô'F&þBä'¬C&ü…&ø¯û&þaÆ&þÈÍ&õqk&üU&ÿÊc'Œ*'ú'@w'BZ','Ê/'
gH&ûŒN'_ù'
#'
Ã'
# '6h'	Ng'L'?''Ä'nƒ'
~"'ñ'½Â'	V&'
»'{O'º'‹¯'	N@'é','0T'¥â'Gº'v´'M'Ïu'D'¾H'V¶'a,'
ŒT''_'A'	[‹'Wz':r'
Ž'æY'‡«'C*&þñš&æSÄ&ùÛø'Ì 'Ë1'
Lœ'V'²T'
öØ'Ü8'¼)'µl'Dd'
Zg'€~&ï®Ð&Ôüƒ'¨ª'Ng&ýÊQ'ƒØ'	HÎ'ù¼'Ù'k)'é'íÒ'Ö,'ÊA&ó•Â&ð€é'
1æ'IÖ'hX&ü«a'+'øÖ'úš'y¶'	"^'H'€h'çÀ'DD'PŠ'°='¶d'Éñ'ԇ'^õ'>'¿;'*'
x'‰	'ÿ‹'åŒ'dà'æ5'?¥';q'f'ó'ʂ'
Ûé'°X'¸'ZT'L±&õø&úô'q'÷]''Œ'! –'ˆÌ'ƒæ'ې'"Æ­'#¿'c¿'¸'oO'?	'›'A\'3î'±M'å''[÷'»ó'OM'¿´'V¨'2Z'"'Ëî'¯H'3Š'½'Á"'z'}²'Ÿn'<['ò'7ù'$£÷'`'Ó'CÍ&×E¸&É_A&±ñ&}ô&S)&‹ªy&Œïš&ŒÄ&šÇS&£NÇ&˜@I&«ŽM&º'·&½B&·–ƒ&Üzœ&æ†	&ÞÁX&á!g&çb£&õÒ´&öÒ&ᕹ&ß·`&ð²
'Çp&õ•ì&ËE(&¿@U&Íyé&݄i&ÝðÉ&Ó*E&Ìޝ&Éã:&Αt&Ùå&ݨ=&ëÈÔ&øžH&÷6É&弌&ÏzÙ&蓈&ûxó&öY&ô¹'×í'‰&ú£m&ìŽO&ܲº&ã&ø'xÑ'€ð&ñke&Ò¦&À^ï&É &Ô ó&Þ¾f&Ú&£&û=U&ûþÖ&ú¢'‡'‹Ë'Ó' Ð'	°Ã'Þ&õ$õ&úÎp'ZW'#s'_9'D'ÏA'§t&úÖô&ñ6©&ðÜp'

'S"'
©b'u'
ÑË&ç®&ÞðR&ñl'æÐ&þuÏ&÷Žþ'š'ÄÇ&ï¼ä&çô8&ö%©'ÜÌ'¸æ'O¡'œë'—'	fª'(&ñí	&èV^'- '¸'o{'q'Üç'~7'¬'
yÎ'¸¼&ê2?&ï¢&窞&æ6Õ'"Æ')Z&ý|§&÷¸/'šý'Æð'ى'eL'	ך'&ò"&ûâå'µ—&èõ(&ÚCÏ&ë'Þ&'Æá'Rð&üï5&ú\Œ&ð€ƒ&èÎ&ïz'éá'	î#'ŠÏ&ýËÔ&ùą&ÿ´'©''.('ï1'¦p&ý•è'áÎ&ôÀ'ü'Ë:'\¥'&÷˜&þþn&ôoj&ü8q'<ž'äD&ý8'19'y'€õ'‹‹'ҍ'mL'"èš' u'
̼'bW'œk'4ù'/­'ºR'Ih'+'[Ù'è\'¨r'l'B¯'Z''9–'|''h¨'¿à&þ‹c&÷Ê'!ï'!@¡'ÐZ'\>'^'Üx'¡'%'+ÉÚ'.–Õ'$g'Ӓ'@g'¿~'º#'Ô7'v¾'
Á#'U'ó˜'ߙ'
' £ç'|Ì'
‡,'v_'§"'æÎ'1ž'û'
I³'ü­'º'ŠG'Y''z'Õ_'_'â<''{'Èv'ë}'ji'»'cé'•P']q'W=' _'ˆ¯'
7%'«'Ðr'ÀÄ'óÀ'H^'ö'	/&'ÍÚ'
–'	'‹·'È'9Á'HÖ'_I'wL':?'^Ê'
ù	'Y'
€'Ê' °ê'ý{'³ð'6'à}'Ì}'¢'!©™'ªN'6è'ý	'¬z'e
'ɳ'go'žÇ'Ä'A…'å&'Üâ''ü•'#8£'"3-'!Éd'yz'€¥'×+'¶f'`ü'ïw'-'/'Ç¢'!‰'ô'kÓ'ÅÚ'ÂÔ'¹Ì'L'VÛ'˺'#òI'!pÌ'!j_'$p…'‹''D	'Pr' ×ý'%ÍÐ'&´ó'#*'Õ{'£ú'U='Â¥'T;';ª'ÎÑ'c'@]'» '³B'4r'½C'%xE''r'#[ã'—"' }['!D'Oí'ûà'!§¼'!«'% 8'&ór''ô'Q'µ!'ªx'œ='¼'Ú'"\×'%0%'*äÐ'$Ôd'&ø
'+J¤'&-Þ'#Çq'!Ó£'&ö'&Ã,'&µ&'!®Þ'¼ñ'ôH'$ÒK'+Ì@'*(±'*‡}'${'3ï'Ñk'-V;''þ''*°'&Bu'$»0'#™Z'&+Ç' I'!ÙQ'&~®'&ñÇ'L}'"Þ'*—8'+
Ý'%ëý'('º',Ú',(‰'#¤¥'{Q'''³,'$þÃ',Oõ'%ÅX'%€'!U'$c',$H'&ò'&8'&ü'"""'&Xï'%Ža'(ý'-¨²'"AØ'œ'l£'&Ä'-^Å'íµ'Õé'°§'€Æ'à'>_'('!a_'×Ñ'N'O'Ì'6'@‹'¸r'B'ÎË'5"'Õ'ü^'$+ÿ'' Ài'#"'0s'&ê»'ï''x'¿Ï'êz'Ä'Xt'¡Ä'','f¡'|ú'n½')t')y''&îŽ'#ªŠ'#ݓ'1Øß'.q³')†ð'+¼'(38')‹£'&Q"' þs'g™'!v'Í'F'j'!•t'''['0Ƽ'3Oœ'²G''ú'ê¹'!²4'(`¤'"­•'!Œ'#ÜÐ'S;'&K'L¨'¶'$54''‹ˆ'+¬Ú'#l‡'W'zº'%¡¸'ސ''rÒ'05«'+eÂ'B¢'bb'-['óò'$‰e')''%Ú)'"<'%è''>]'%Aø'#'Ö'("''Tñ'%¾Z'(éR'"~ù'G$'"—Æ'"U5''|''˜Z'&µi'#em')/'~¶'•a'f;' '€¿'nä''''ÞC'ãú'Rˆ'\æ'ìS'
¬w'+7&î.y&ºãH&ÁÐ&õl%'Ã-'/&õ­ú&Ð4þ&™Œ'&¬¯ä&é'Ø{'_S'_Q'ÕÑ'H')Y'–Œ'-'?'½'ƒ='NÕ'ÀY'Qæ'ù''"gµ'%F¨')S'Í'!6'%@'+s'!,Y')^Â'(¦'"}Ð'"Ù '$Ì'$?:'#x¸'#ÏU''U''Ž€'#Sµ'S'«'#<*'"ƒ@'#OE'#õ '#²"'#'ö' M'$'&´k'%Ûn'&^'#]' ßu'"Á'-î'>Ò''0¯'#¬€' i'šx'Cž'ð6'¥T'ó'gó'É°'#;º' Ñ'+£'!µ*'&7º''¼('!žü'¨‰'°Ê'#Ý'!Öþ'J¯'z¥'1Å'ÉÍ'!' .j'ٌ'äé'ƒ='
'RÒ&üBL&¹î&¦>&îÛØ'
S³'Òg'Ó'#§'f'¯'D#',''.ß'!F'ã®'(''Að' é™'#³Ž' ù8'òµ'©'ó¸'¤@'D&磅&›èø&‹û&´gŸ&õÄ'߬'2%'åÁ'ñ"'Âg'°þ'!X¾'­›',²' ]O'0…'ˆÍ'V¹'\ô'Œ§'†ä'©L'éý'#uR' LÀ'b¼'õ±'¥;'™E'Õò'U'Bà')Z'dJ'Ù':H&þÏÔ'ÂÜ'wå'º'R@'x'.'â›'´>'ÞO'ß'$Ì'ç%'Y}'p†'%®'Ð'¡Ÿ'£'å'
=Z'Uô'ˆ'•8'Ч'o'j&þ†Ê&ä~ü&÷¨6' k'V»'	ù7'ïö'Üé'	Ý['v'R"'	îÁ'¸R'îð'	–*'Õ,'À"'î€'L"'\@'ßN'rk'¿r''òœ'Q'¨Ç'«W'F&'æµ' ž'V{'l»'8A'‡Ü'!'"Ý'þh'w'Læ'nÚ'
AÄ'ô'o2'¼'pW'¸K'ï`'Q4'
ŽÛ'
¯O'¼ñ'"Xƒ'o'Î'  ð''‹ÿ'ä'ݘ'J'¯Â'ø±'ë1'¶·' Š' ^Ò'Ú2'W' ¯o'Új'l'k€'1š'{È'¶•'ÃÏ'oì'Dß'ò' ˜«'%
…'"Ò'!k@'ê»'!š%'#…'$¥G'Á‰'Z7'"ä,'%'!G'Š¡'dT'"øå'$ïƒ' UÉ' Õ$'÷<'6)'0ö'Ƚ'$±Y' —s'i'Ø'ú'ò»'+'e'k'
'5i'Š%'²\'	}'6¬'µ3'é^'äÛ'Ó'  ¨' B'D>'w}'OÝ'Ï'³L'
š7'
×'
èE'ã;'Ÿ)'	'p¨'º—''û	''1'Ò''±&×II&Ãî<&íˆÏ'›¯'
¿'<»'žÉ'íå'ºƒ'J¥'å×'Ê'aa'?–''ã''Ú'xR'½'ÁŠ'§œ'_'"Ã'6·'#''ˆr'"m'
øä&óC>&½ÿ&®š&êÒ3'R¨'tÜ'Ž@'%Ï''"'ƒ2'!:'ûu' Û'<ä'+Ï'/¸'Ù'Ê''jÅ'#"K'#üƒ'!ƒ'7'
'–Ù'¿'£'²Â'#Ð0'&ÈJ'#ÕY'¹Š''#Q'!b'š['*î'Éz'¬Í'å8'ö"'<' ]'³2'AÈ' Gÿ'!…'"e'"<'!.e'"°¥'ÃP'»¸'!ß'«"')Å'&ú''W'K·' §9'#åž'Q'!0t' }Ü'2c'D'$Y'›·'K='3'"ª©'!£;'9$'y©'%ìþ'$ß7'"€_'"ù¯'#'*'#Àq'5È'ôq'¾£'ä+'"§À'"
í'%dF'!™'þ'œê'€
' X''2
'šŸ'Cy'L'Îw'˹'E'QÞ'ô?'d}'_o'(E'''óû'"´'sÜ'!DÆ'õÞ'=>'r‰'lW'½Ð'"†'Ûw'ŽŒ'‰'»('~O'Ün'å]'*¢'T'–'+H'ˆº'/'
Ô'‰ö'/Y''í'!dß'"IÍ'b¿'êã'ÿw'8%';\'œÞ'_Ö'R"'_'ýb'!¯p' ?f' fZ' d'í'YV'.‹'qj'
ª'='%E'¿Ë'
'F'À['G''† 'q'Q '>‡''"}' 5™':Á':Ú'¥}'…†'''@'Å_'Û
' 7|'Â'¬'œò'µN'tô'+Á'3ÿ''Ø'N'Á^'
æM'­'	y{'â´'ù"'Pº'ñB'æ5'·S'5~'öÊ'''W'!¿ô'…T'ˆD'ˆ–';÷'Þ'!R'$²±'!ºê'[]'Z.'ë'¸F'eÉ'¯ô'V'Í
'ق'Έ'  Ñ'['ìr'"ù'"a'b'v
'4s'Êí'î'9'öh'ÝÄ'…é'T']
'ùu'§'Y0'ì'ì¼'
XX'?ç'
—˜'
ù''%,'
ö'	Ñ'0#&ü¸&í
&øî'Éþ'
E'	ÝW'Õà&í[c&Ûhþ&ÆÜæ&ÍGº&Ö>ê&Ñéš&Ûq &á½N&äèû&ȳ&Ê`&ÛÐ}&ފ_&âr²&ëŠ>&åú€&âÛ&ò¦ì&æ¡"&ØãŸ&ß¼
&Ûñß&áU}&Ñ
þ&ő5&ÒVÄ&ÎùÇ&»ô&Âäˆ&á®r&â[k&Ò©&Lj`&À¼&à ð&Ö]E&⁘&ëEh&Óž&Ë=°&ÜJZ&ÞA€&¼¤©&Áp§&ӏ&ÖOÚ&Ö¸É&åª&éÙ&Ú\.&°S&¯¾Á&Ü«Ù&Ú¶Ý&Ǐ&¹ä&ÈÛ&Âa&¼î¹&Î
Ÿ&ÄÕ&Ëv9&Ë0&§˜D&¬XÂ&ÔƆ&Ù[ƒ&ÑÝr&Ƥª&ßÅ&çaK&ͺ5&ؐ"&ÐàE&äIG&ÖÀô&Цó&çJ6&ÃûÉ&ů8&äp&êìÛ&×ð&¸&Ç®Y&ŸŽ!&¨	w&t¬Q&æü&Ã,Ý&µŽ&¿J#&᜹&ìˆA&¬º7&¼e&¸5º&¿¸I&îŽd&×$‡&ÚUZ&¾‹¿&æšM&؆Q&"S+&°=`&À`J&Á®&Ί{&ÒK-&Ï+½&¶Å&Ô@&Ôf©&¬D|&ÂÈ<&Éê&·¦&À#&Öز&Ö&´{¶&µw´&°¨&»M»&³y)&›Ïû&¯#H&È}&¿†&¯±†&زB&¸Nx&»Dô&Ö7Ø&Öi­&Ë5ª&ÄÌÎ&™ å&Ï &Ø
Ë&Ý'&á•[&óFU&ª"²&¾µq&Ú´'&Ëàý&â&ÆWJ&Ñv2&¤¡&ç'T&Ôà"&ÂD¾&÷-§&ï†<&Û;÷&¹h&ñY"&ÑÛ°&Æàg&Àâ&Ø\&ã"!&Ü£'
àÛ&Ï&°K1&ϝÜ&Ô_E&ñØñ&вÿ&Ç»ç&ÙRÀ&¾)÷&¼´&ÌZÜ&Øòp&ÒDá&àÔ&œ9©&Ìz»&̈à&»ØK&½°¯&ÄEµ&ÝÝR&âý&£"ë&¡å·&åÒ&íÐf&ÏRò&çRê&ÁÞ&Îx!&ÉVÎ&º$_&´tf&µÍ&¼%Ð&Êq¡&¯dª&Ïk5&Æ-&—çÍ&¦z&'}&®ÞW&ÍÐ&¦Z&®Fp&³r}&¿N–&Á
ü&¶3Z&¦~–&˽&&ÐÑa&柤&¸Ð@&Ʋ"&ÒKö&è&&Û÷#&§XŒ&Ä-&Ïiï&ÄØ»&ΰX&¸nÒ&¡âQ&´¨Ú&¶	o&®`3&®QQ&¬'c&¬½z&¦
©&º»&Æi&Ä&ÅÌé&²eÉ&±Ë&»K&¶æë&ºL&ºÞ&«Ç>&ªœ§&ªãö&¯‹f&¸²´&³UÎ&¢ª&¨"p&¾¼°&·›°&ºZÝ&¼¬'&±&µëë&¾ˆ¥&¼°)&´'÷&¤"Ÿ&¯S¸&»šÂ&³|6&§ã&¤|ª&¥öŸ&«¾Ô&®3T&©,,&²™t&ªÈ8&™´ê&›"&­Å¯&¶i.&Æê&Ð"&¾¶&©ï$&¤
&˜›õ&¢¥6&³‹;&³@&¤þ&™é&¬Ýt&¸_Ù&¶^&¬b&¦–'&ª47&¯DÀ&µ4Ñ&·Œ&¶ÚV&Ã'&º¢³&žOä&­f…&»®&´h3&¢–v&¥±l&²Ï±&±q@&±¹Ï&º0E&ÆË{&´0&­B·&©t›&§(&œlí&¸¿?&º£9&¨Jˆ&¤ì‹&£Ñ&¨`&³Ñ0&µÆ\&¾ß&¼fÃ&¬j$&–…½&"{ö&µð‰&ƦÌ&Á<&º&»ƒ¤&µc &«lª&¯9&µ¢Ô&Àî&¼ÌX&®³f&­¢$&©¡&ªžÉ&¯˜"&³&ÂÄ¥&ÂÏ&¾—&½7.&¾"·&´#­&´î&³uõ&±&¯áH&°b_&¬L&¡jï&¡Âî&¯MS&´@Ÿ&º6I&µIÖ&½¾&Ç!ƒ&¶õO&ºü£&»òß&¯Ô3&¦õþ&ª5â&©T!&¦ro&§&¶l&µye&§N&¶ìk&ºæO&³îê&¯Ë&¾,~&¼w7&²Á[&«ê&ªîˆ&°¾&´–&¬›&¬ÂŽ&°&©Je&µ¦&°>ª&­(&½Ý&¿p &·öÇ&«1™&žäò&¥Åp&­O&&¶«y&¬ºð&¥gœ&´V&¶éµ&­wë&½ j&¼~—&®¡r&¬"¯&°ˆo&·ˆ&°éh&¹Rê&¾¯&µoP&³_å&±·&®zõ&¬ÆO&µ:6&µCõ&·™B&µ{€&¸"&½ø`&¹þß&¶'$&±ø&²so&»–§&µ¬ä&¯ &·âe&µa"&µ4º&¹ š&³mn&¹'&½¿v&¹÷¢&¹&»µØ&¾°&¿uK&·–&¶éº&¹>'&²=®&°[¾&µEö&±=Ú&°Ýß&·[-&Å4A&¼
à&»Õ"&Ãç<&ļÇ&»ã7&¾¯ø&»?&¸GZ&ÃIÄ&¿Â'&¹öê&·ö"&µà¢&»à&Éc&É)¾&»/¿&·i&»…r&¸ÉJ&»
&¾½‰&Á: &¾K&»N'&±s&¹Šr&Æ2«&ğ&Á›Ì&ÆjÚ&Â|d&°‹÷&¨U¤&¤®ì&§kÕ&µÔü&ÄÑ:&½b&ÄÀÊ&Æ°È&ÂðL&Å,¨&Ç"&ÇÔ&ij›&þ&¾¬×&¿*'&ÉÖé&ʔ·&Ą&&½S&½:ã&Á»P&Âù&¹®&¼"{&Æ^&Á¸]&»éä&ÁóÆ&ŕØ&Æ'&Äi)&Å (&Èp &È-Ÿ&Çuç&Çπ&Áã²&¸å&¸88&À1Ê&ÒØÓ&Êû‡&ÊÞ&Ä\"&À)&Âé1&Á¤Í&Ä&U&Ã^y&Çp&Å^&Áx&&Ô&Çñí&Ëòµ&ÆÙÄ&Àܞ&šÓ&½ó&½Jl&ÅX &Éã &&ÀÆÀ&Ƶ=&Ãîë&¸u&Ãõ&Å'&Ç4&Îß&Ê^&Í£‰&Ç9&Áú&À¾È&Âdó&Éa&Ê=
&Çu¦&Ìøl&̘J&Ç!Þ&¾Iå&Ãâ#&ËP®&ÍÑ&Ñ:Ÿ&Ì&ÊÜ&Ç©º&ÇüH&ÊÏ&Á¹–&˅º&ÌÄ.&È5&ÎÝ&ËÍ<&Æñ#&Ř&ȑ`&Æ,&Æ&ÉÀµ&Ò0£&ÌÌK&ǗÏ&Ëý»&Ìt'&Ìw+&È&ÌÇö&Ȳ¯&Ê$N&Í\Æ&Ò
Š&Òmd&Ê`â&ËC&½"6&ÀOU&Èþ&Òè]&Ôdé&Ն¡&Ó¬ &Ô]Ò&Ìh &ʪ&ɳs&ɱ¥&ÌÒM&ʵ$&ËÈÙ&Í8ç&ˊ[&É8+&οÄ&Ñù×&Ñàa&Ô!Ï&Ô Ò&ÔM÷&ÖBW&Òá"&ÎLÁ&ÊúÂ&Ï	J&ÒÜI&Ί¤&ËtŸ&Ñ]&ÒTß&Ò½&Îí¿&͏e&ÉÛÇ&Òk_&ԑø&Î&ÒÝÑ&Ò&Äun&¼n=&¾T&Ã)P&ʇ&Ç&_&Şø&Ån9&Ì'&ъu&Ρæ&Í3]&Ë´¸&ϓ4&Øü&×@ñ&ÑßÛ&Îþ«&ɞè&Ó»í&ج0&ÌP|&ÀÝV&ÀDì&Êá®&dzß&Èíc&Ð6F&Î-»&Ɓá&Âê>&˒œ&Ù]W&×&à&Ìú&ƝG&ÍÎ&ÔBÏ&ҙ;&Ë·0&ËEî&Ìê&҃Ä&ÚÇ'&×¹o&Óx'&ÎÃ&Ê-ð&Ëõ›&ÓS&ÍK &ÏÀÌ&ÔÀ‡&Ô õ&҆—&Î*q&Ç"á&Å΄&ÊYŠ&Ïñ¶&̳ò&ÇîÞ&ÐüC&Úaû&Þ9Ý&Ú)Ì&ÏjÜ&Ï4Œ&Îú&Ȕº&Ä1Ì&½°Ë&Àå&Í+Ý&Äc&¾
ß&Èg&ȼë&ÈB&ÆÕe&Ĭ§&Ã;&Ëã&Ïí¥&Í/È&ΫI&ÖªÍ&Ԃ@&ËmÔ&ÉÙ&Îç&Éú˜&Í)A&Í#é&É×&ÅÇd&җ
&Ùª&Ô="&Îø}&ÐÌ_&ËÌ4&Қ;&Õeº&ÇÚ&¼·¯&³‰&¶\¨&Âî}&ÅíÎ&Ì''&Æ@†&Êí&Í\&Ér"&Ä+r&Éǖ&ÊiK&ÂTÍ&ŕ§&Ì×9&Ðx\&Ñé&ÑÑK&Ó†&Ò¥'&Óï£&֐&Ö
^&ÕU&ÊÕ¿&ÅëÒ&Íp&Í߃&ÍTM&Íî&ÎJœ&Ì·Í&я&ÐD¢&ËVþ&ɋ:&Ç\ª&Êc1&Ë¡]&Ê g&Ð|Ä&Øљ&ÖhM&ÐZ[&Ï!z&Õå&Ð&Ä&Ë)&Ôã&ڗ&ßt&Öþ¡&Ҝ>&ÐT»&Ñ.&ÓóÔ&ÚX&Ô<â&Ê4&Åü&Óþ&֝x&ÕãS&՟m&ÏbA&ÊXˆ&ыH&Ú&Ú9¯&×_Y&Ù1&Í×h&ÂÁ{&½­º&È´[&Չ†&Úû&ÞvÃ&áĉ&Ó&O&Î<¥&ѓK&Ó|s&Ï- &Ò Æ&Î_'&Ƴá&Áž&Ã'X&˳#&Îe–&Ͻ&×m&ÔÐ=&Рü&ÐËr&؅&ÞÆn&ݾ&Ø´•&ÕqË&Й&ÑG3&ÅLµ&Ší&¿?­&Æ$Ž&ÑO/&ÑÑÙ&ÊÛ&ÇC&ÊÏ&ØkT&Û|Ô&ؖY&ÑC&ɤ"&ÉW›&ͽ&Î8Œ&ÇIÿ&Ç<u&ѳ8&Úº&Õ8{&Ðê&ÉÑð&ÉŒ&Ëk"&Ï:&ÏQ&Í£;&ѕ"&ÔÎS&Õ¥Æ&Îu&Ö#1&Û´Õ&Ôã¢&ÉE&ÍÊÏ&Øí¦&Ù%Á&ÕÀX&ÝÍÛ&Ú'&Ó³î&Æ	Ê&Éé®&ÐÉÈ&ՂŒ&Ðl®&ÌÝÙ&͆'&Ïî±&ÍÞ±&Éq™&Ä­8&ÁýÕ&¿Åj&Æ­3&ÓZ	&×G²&×|º&ØÖ<&ѝ6&Êq~&Ё &ÖB&̨(&ÇQ&Ç
&ÇðÏ&ÎҊ&Ìy&ьŒ&̈E&Ä_&ía&ÇMÄ&Îûî&̳D&ÐЕ&Î6æ&Ë_^&Ì	&Ë°î&¿wæ&¹Ej&Çám&Ï´&ъP&Î{®&Ëwo&ÃSf&Áj&Ç´=&Ëæ—&Àjg&Ç<&а…&Ê\&¾u&¸ÿ?&½$o&¼TÁ&ºÑ›&é[&Éx&È9ý&Ï5¼&̪&Á̶&Àx;&Á[[&º~¥&À¡6&Í<ù&ÃAÚ&»'ƒ&µÌÜ&¶E&¾Ø~&ÀÂ&¾Ò&»ÿ&ÆÒ&¾¦.&µ±û&¶gN&°³–&©é
&«§,&ªs&µ¥p&½@¼&ÃPA&º®¶&¶	&ÁÞ¡&¿Kà&ºJ>&¶ã½&¯ÑÏ&±®J&¹­&&»y+&´Üè&·CÌ&¯ÃS&¨eÀ&¨Õl&©/ &±Ó…&¶7R&¶ðR&¹×?&°U‡&ªGŒ&¬Ñ'&¼ä &¿œ½&¶‰q&©
ˆ&¡MÇ&§>{&´ËS&¸Oï&¹ýz&²Ê
&¬…ó&¦¤&¨"Ý&ª$D&¤ôØ&©S&©J"&§jî&®'ó&«±œ&¨Ä&±æž&°;&­…ª&¥Ý7&›S&˜p&žÓ…&«
&®d"&«ˆš&Ÿ©º&ªb&¤>¿&£V	&«ÛF&«¦&ªˆ‡&«Ké&±B.&®üå&¦'ã&¢è&£WN&¤·&£òã&¬§•&¨çÞ&¦"f&ªiÚ&–MÔ&'έ&—Ìœ&¡P&žÅ®&¦wî&«i¼&¡º"&Ae&šHG&"¾W&Þ†&µ&˜9\&ÉÞ&'R&—´~&›o& ¬g&™ð2&–d&–BW&š×.&¤à&¥;®&™F&Š&—Ò4&¢÷&›&Žú$&ŽØº&—.¢&¦ë"&˜¬&WØ&"©`&šÄ&¨à&¨ü7&¥ÚY&'•O&A¾&ŒÔ€&‰&‡ãm&"e–&'æ&™7&"ýr&•la&'†&ŒæÃ&†é&‹PD&""&‡®â&'î‹&Ÿ…&–"R&F)&‡[&ˆ?N&‰Ù"& &'÷È&ŠÚ&Œ'9&‹a¤&ˆu)&‹R'&"µ
&'›h&†ý&–'M&"5Ò&Š™0&á®&…ùÈ&‰>b&‡d4&ˆŒ©&"Tö&šH	&'×#&‹ŠE&‹Ãô&z±o&nÑP&'Á&¹0&eÍ&nÿf&…y`&‹&">D&†±Å&ŒÚ&'Ôm&ˆ»9&?p&}ðw&rõZ&xЂ&x¡P&‡x&†ÇP&€»-&gâ·&'x
&|›Ã&z"ž&‰Ë&…´&j9ª&óÜ&ŒQå&ˆ'¬&ˆ@ç&—&‹ê&p-&d¤"&h­'&r¤_&v±›&fÈÍ&y#K&x&egK&lðÕ&ˆóŒ&'áÙ&'…—&Œn¸&ªå&òé&ƒYK&qoŽ&pÇ@&'£&e÷x&`hà&"¯­&}&pI&†	€&ŠmD&ˆÚ÷&@Ó&MÜ &hòL&'=–&ƒNˆ&jÌú&Rñá&‰1²&'N3ÀÀ&Tw¨&IK¶&W*&8ò
&@áš&LÊÃ&_À&c}É&=Æ&M˜Ê&bgU&t5²&"Zú&'y¥&H_à&S¶1&IÑr&](&kzÐ&X&q;f&j`
&Yu1&fâ&‹‹&>Î&D½Þ&`%ª&@÷§&?Q9&Cvõ&Bâ½&B
Õ&O•¬&XA&g&U`e&j2<&wïE&JÜþ&R &tœ&Xàk&oɌ&t±Ô&6ŠÕ&Wï•&éC&[è&Wk&kZY&u&…³&><£&Q_&/\¢&_{d&qõ¼&sˆª&b½ù&_7º&h¼'&g×&VË;&Aç&aF	&}b&‰°g&fhd&o&k¡&{{w&…OÁ&PÒÕ&K0û&fê&dø"&hc&†xE&š6Ì&ve &R'¾&^.&k_n&[|&dA&Þ&€Yg&<äÑ&nç¿&gR¥&fŒ{&l—æ&Fµ&x
y&'+&Yä–&Y£ë&bìW&W
t&.ç&}Y&8ë%&S±¾&\|&]ræ&U+§&cõ²&hç&i"»&\ôç&]`&mÅ&nÂø&O?Ÿ&Fk&>L'&O9Â&Q­æ&I×£&Q¨&`üê&^Hý&K"«&RZâ&X:ä&5ºo&% ^&°~&6ÍË&Jêô&M‰&Cà&JµÔ&PïE&NV6&DWE&2I˜&0ãÃ&Dçž&J?‰&H§&NT&Z&\™&QtW&;±Â&=Þ#&P0&`N*&[€&Z(ª&c '&K¯ô&KH'&Cª&?*"&O &Xl³&VQå&F¦ &CT&RÎÑ&F³¦&O+™&U&UQž&RJy&J¾†&Dš'&Iwy&MTŒ&]xE&e:‡&Qlo&C<ž&H"Ý&Ué%&Mµ_&E¤#&C€a&I-"&KÓ &/˜4&*
&3òQ&3¿Ä&ÒÈ&
¢x&$â&4o—&,
)&1B}&?|.&>»&;î-&8‹¾&B`&Dxb&D9µ&B*a&<·»&4Zó&'W¬&&Ú&2Ä&<gC&BêÐ&Hª&;]&0F&1…&9.‰&0wë&6:&>Y&I<ô&K»"&C"ë&A'&>ϛ&LI&OH&?&/ޑ&>…&K%¿&D®W&5ן&??&:©&Bª$&DöÒ&=
¯&>Ž?&E…&Fúm&Añ&87&5õi&7Þ2&:ªÈ&G´&G €&;æÈ&9í3&6ú‰&;/R&?ˆŽ&Aˆ‰&8
&9Ъ&7ÉY&:'H&.ìª&<Ã&FF&3j&.<â&4q×&>L¬&A+&DCZ&A\²&5í&,ÜZ&2Na&D1q&QÀÔ&HØû&@´&@&BYÑ&Lö$&GÐB&@u&1ßk&32˜&/%ì&2Ñ&:žÿ&AK5&5]?&72n&Eı&;¼þ&<Á^&Oèê&Uæ&J=<&FçÈ&Bô³&>wš&>Xn&4òJ&0ú—&F›e&MV@&H"Á&Iù&=¢‹&;›&8ÍC&@™'&?'ž&@6&EcŽ&I½3&P÷&Cqè&4ט&4Â&5[G&:ْ&BŽ°&IÈc&Kww&O6&&Cßg&7Ó2&6cÓ&=֙&KÆ&O$N&Kò2&<Ãù&BJj&KeP&Bm&/Åþ&88)&CÖð&<>&B r&I¯´&En&MÓ&Nàš&C^ï&G
&KÏo&>À!&<ï&D´™&Cô&D}/&?H&3Àm&9¤ý&B>O&Bn˜&AFÖ&OÅ &Ge¶&BÃó&M
Â&C% &<›ç&Jª&PSI&MÌ:&>È1&@Êx&DIx&FþÙ&?TØ&F§&I·ó&D«à&Jõ÷&G;˜&Cþ&IÄê&IšÍ&Kù&Jè&Gcø&IXÂ&I*î&F3_&Aǯ&J•ñ&HvÊ&GõT&E­ú&H€&Eǵ&Dú&P5&ILð&Cµi&I"õ&JZ;&I"˜&IQ&AÜí&J¡&RÎz&QóZ&Kn9&R×É&U'µ&J! &FÿV&G=&J½&F§&FXn&FØ&J¾Ñ&Jâè&O¤ô&N'Ä&H¯&F&Oš&TÐH&N/¦&IžY&Lˆ&L×F&N¦¤&N`¹&JF&GÍÿ&O€C&R&To
&M^#&HÈþ&C9Ì&J¢ß&N9&Uc–&V†¡&Q'à&DÛ&Gë¾&M¦+&TJ&Sö:&W2&SwÎ&R
&TwÕ&P"Ï&Dú¶&Hô"&M6¬&Pqh&Mn¸&O~Þ&P&Qê…&PZ&Qž=&U=À&T1M&Oçb&Ry4&U–µ&Y4&QŠy&PFÙ&P…ÿ&NŽÇ&KªO&KÌ&IÅb&P	&Q°&R¥ç&RÊÈ&W#~&Oäƒ&Q%&Ti&UÄ&N`–&SX
&WӜ&WS-&TÜ&S&Qhû&QÌ&MV&T–&Sµ4&Mhn&KyË&RFú&Ra&L¡Ï&LB)&UÅ&[LÚ&Zì*&Z€X&Z¿&X9&[kN&Yª€&VÃ&S¿&Q^«&N»&Ii—&LDL&V2&X
À&T,Ú&P'&NOà&O'S&TZ&Z°&U­À&R}j&RM[&SËP&XÕ&Zâ&XWÏ&ZSa&Tܟ&Uí#&U¤¨&Xzl&V{Î&R{&SNc&OØ?&X&[ê&Yý&WÀ¹&X_&WT&W€•&Zn›&[Î=&Z²(&ZU&\¿&V®Ä&WÃ&W¼&UŒ£&T§¸&U!ô&WU-&Sý&VfQ&WÀÜ&Sél&Pèp&Qª‡&RÜ&Rx&PÖÓ&Oxî&QO&S}_&S'›&Uæž&Z]ô&T¿&Q'&O­
&UD&Rdt&TB'&T&Qš&Ph´&T¼§&Q`x&SžA&SYø&Tù-&SÒí&Mn"&Q&5&SÑ,&TOo&Ua,&NqÐ&Nrì&Oތ&R†ù&U¦Ñ&U§?&Q¨&Qð4&Q×#&T'Ï&UB&UäT&TÛ¹&S—$&QN¬&Sl&&RHb&PßJ&Oɶ&KzÌ&N:ž&Mú9&IxU&Fñå&B<á&;IÒ&B¨&Hë&I:&Bƒô&D(T&I̋&LÂt&Kt—&IFØ&PLÞ&RBË&Qc&L+&Rê˜&Q{%&S¤ò&PëS&S¬µ&QN&M/)&MHÁ&Sjø&UÖ¡&LÒS&Kˆ&M>&LÊ;&IL²&Jš=&RNS&T¶&P^&SÊ&YèM&W"|&Xá&X2E&UÐY&P|Á&N­œ&M#?&K	y&Iz-&RIÈ&PÑ&S¬‰&Q¹W&R¶&R//&LÈÂ&LTÎ&N—Ö&Lˆf&Li&HÒî&Iôó&PìL&UßÜ&OÜC&O&M¬Z&P¬-&RX&S>x&QAœ&KT&MOÖ&KBî&F¢&GÚß&Iæf&Lµ—&U‹T&T-&M\Ç&I%Õ&PEN&OÉI&Q©&P²÷&K³=&F"&N¯:&PDŽ&Má&KþÕ&N9'&S—3&J‰&G¤a&K2&JtÛ&H&OäÍ&Lz÷&Hpb&JÖù&N&P}h&Mýˆ&L5&Ny&KÓ£&G''&Hg&Fân&G&EÑ&Bcâ&Dp¿&Fˆd&HI"&Hfé&Mn¥&Mé,&FR&H¹‰&Híê&Ffê&Fz~&Hà3&HNæ&?…8&F·<&CÚû&D.Z&Ep;&H9™&GW&F‡°&FBw&HZï&Hèâ&Eã
&Cáë&B@Ç&F=<&@‡&<0\&G´&KÖ&L?©&J
J&Fñ&@
¼&B»1&E;q&G4M&G'>&K…&Fß&JÕ&G•¶&Fº‹&FÌU&Ff¡&J«³&FZ;&AA±&<|&>)þ&.s:&oŽ&›$& xÖ&#÷&(º›&'†˜&,[&2ّ&(‹[&,Jù&*uã&.Áê&0û&(ÿ4&+̂&/‡j&3…ä&1©&+Cò&5•Š&7¤&.ô&,Ε&0Cš&4K&18í&,®Ž&7Qô&/ŠÃ&*²&*F	&0öú&2{&'©&&0O˜&0Ç&5ô¡&.Ë~&+ß&'âX&*þû&7‡ú&0©&+ªI&)[¨&#£¸&-–‰&.¶Ž&-_(&.G&(×!&-P¡&,¨&#0è&
&–^&e]&N&­&Zk&,&žY& nú&&¥&"¦&Ãû&(n&$MG&*+&=»&Õ& –Í&+=K&)"s&&¡j&"Ÿç&!¿€&Èk&*&"Hý&{¾&!C³&%ñ~& žr&"&µ[&Bô&Ê;&Ïø&¢ÿ&&ê&'Y=&$ah&#U&Qs&l¿&*k&&6Ð&&#H&!™)&)k"&)~À&-Ôº&-ˆ&&S&%	&æ±&mg&–&é`&	
&Qp&
ì&†q&ðƒ&Fò&Æ"&72&ìf&nº&yÉ&»é&{Z&G÷&d¸&&‰Á&{ü&:Ç&ƒ9&ø4&ª&<£&ûš&îV& GS&¯±&‰Ü&uß&å&l&$f& õÒ&ØN&&JÈ&àe&B&ô&Q&&H›&©Ä&M&£:&'>& ?&þÈ&»:&ê&Å&©±&O8&qM&ï²&pù&tî&'&8&
ÎÌ&<W&&áá&
ô&	gÞ&Œ'&	Æ@&
ñ&
…&­&E&Àð&'g&nE&Ír&M.&7Ä&,ÿ&²B&	U&9·&ÛÈ&ß&	žÂ&b¥&!ð&
&§&œ­&º+&×F&ËÐ&
º&B &Б&"€&]×&'Ë&.—&xÞ&­ñ&
·V&
¢Ô%ý$&Wy&§Å&^¤&Q%ø¬‹&»•&ú©&³&ú›%ös%øæ@%ñ³ÿ%øV&â³&óî%ïf%åw%øÑp&©&[é&²:%;¸9%BŒ2%= &%CR?%[þ'%B…w%GŒ%B:_%dÝ4%`c›%Jé%i£8%OtÀ%Q'>%K7Š%Né/%N ñ%:4%A÷O%\Äã%Eƒ•%=-@%4´{%7úe%9½ð%G¼¥%HâÌ%>±%7ìi%;UÔ%7É#%>Á%Xom%CçF%6ê>%2"%4ñ%7«%C}(%Gú?%>H%?\%B$%5f3%8Õ
%D=>%D©%8o%1Àµ%40å%6%WÀ%D%E"u%H0
%/^|%;rÒ%3cý%O_"%?±Š%5ØÄ%FHÖ%-aÕ%.C8%2'%<¬%6å"%-0%'öo%@£%'ú'%1z3%4·²%/pU%(z%.ß%,€À%.Ó%HE]%9SÛ%-oá%"Dm%/¬%#Î%%&*‰%/'×%,•¥%,üt%(˜ï%ÙH%"OV%"Öÿ%(
 %"%lh%"õò%4%!Œ%#µß%$ïÕ%ê*%""*%"E&%þ•%Ü+%Œ¯%mÄ%Ž%R/%Ú%@%ŸT%¢%½!%°‰%eB%ð%*%&‰í%Ë"%(%†%8Å%8:%·3%ZZ%Ý%»ó%
jñ%Ï%hð%e%Ô*%Y%%õ%0­Œ%Þ+%Ž‰%.™™%
c"%2%="%´È%é4%×<%ò%Êd% ®c%åç%ç%¹}%®¸%Ä%ë%@%A$÷±ë%¡Œ%(¯%$­$úï¨$üS¹$û~þ$úò $ø¦$þmb$ôÆ%…B$óۊ$ïø•$óœõ$÷3$÷|8$ð¨ð$ì†
%öQ$ç'R$íñ$êX$ê߃%Š$åË¢%«$â1Y$ã	Õ$åJ†$á¶O$Ü#$Ü­]$Û8]$Ýa˜$ܽ;$Ü©w$ÞU$ز8$×¥r$Ô¾$Øhm$Ø=€$ÔÀa$ØŽ$ÏÇf$Ï%Gz$ÓÎÀ%1ý$Íܶ$ÉSÝ$Ì$åNe$Êò»$æBA$ÌÔ@$Í{$ʈ$ĜÈ$Ëü$ÊÝÃ$Ȅ$ùôž$Å`ä$Å
$njÅ$È5ƒ$ŏ½$Æ1‡$ٔ¾$°s$ÂoÙ$÷$Å_5$Çâ$Ät1$Áuõ$Ûö×$Á
½$À>e$»"Ó$€¥$·vÃ$¾&Á$Ôã9$½Hm$¿è$Á˜O$À?	$¿ƒÓ$¼Jy$ºÑ$º©ø$¼ëà$ï H$»]v$»0ê$¹Fî$¹þ×$¸I$º^[$¼0$·ÐÒ$¸cK$·
=$¸	ð$¶SÉ$µ·N$·â¿$²ü7$´Ð$´–i$´I$³Z	$´kè$µc$³y¿$³þ$å`K$°z®$±J$Æ7?$®™
$¯Ñ"$®~ë$­Ý$®oL$­_¸$ÞÊò$­zš$®1å$ªnË$¬Ûì$¬(ù$­‰¾$­*…$«×c$ª]$­Â$©— $«á$©v•$ª1,$©+M$ª˜$¨´P$©W$ªn+$©Ú$©Š«$ª$©OF$©'7$©·ò$¬[3$©Š$¾{I$©Ò…$§q$¤uM$§gµ$£§"$¦ûC$¢Á]$¡{$$¢5$¦§Ü$£÷$¤Š$£¢û$¢:0$¡¯§$¢î€$¤"$¤Ã$¥MÈ$Ò-<$£l´$¥·$¦ÑÏ$¦YD$¤ûÃ$¥$¥
U$¤Ž$¢QÔ$¡úÔ$¡¬`$¡B^$Ÿ¾ $¢¾Ø$³ú,$Ÿ'Q$žÁ‹$©÷$ž34$ž¬$°'ß$£³$hŒ$ Y'$ž5$žŒ$'3$žÇK$u$œjp$›C»$œgé$› >$L´$ŸU€$škN$™áñ$"›'$êg$£õ~$¨"9$©zš$˜Ò$È$…§$'µõ$w~‡$ñ$|UR$®‰$"Ö($–$™ÕB$šˆ'$šm×$œÏ'$›O…$›TÇ$˜NU$˜Êå$Ÿ,‡$¥ýw$&Y$ÀI$"a$±.í$ªDµ$¢'g$ â"$¢Q$¢jƒ$¤›þ$©×$¦G{$¡Ny$ l$¤~$¦÷{$¤y$¤Œ$ bd$£Sõ$ ö¢$¢†I$¢Eø$¦v©$ |ô$£é›$£dÈ$ Ìa$Ÿt`$  y$Ìù_$ M«$ŸŠm$¢CÕ$ÌCˆ$ Äi$ŸŽ4$¢:þ$£fß$ªð³$Å;$Ìû)$²bn$׋$»@½$ºœ$¤5$£D}$ª¨þ$¨ß™$¥@ë$¥•û$¼µý$¦T…$¥$§$Ê$¥õØ$¨ˆ×$¨ï-$©%Ó$¥·)$¨c$£Ö'$£ÂT$£§8$á"$º¤‹$àëã$Á–B$«9$«Î$¬È$«†ë$«Ÿ\$©¯$×׆$¤Cµ$¨Hr$¦€$©$­ß$²µ$¯E$§ã×$£‡$¤bÓ$£àG$§ðH$¦£}$«TK$¬²Ö$§â
$Ð\Ÿ$¦Éí$¦‹â$©U$¥$«¥ä$¦îâ$ª'P$ª$è$¨üë$½m8$¨µQ$©{Î$Á§0$ªQ'$­ƒ€$®²i$¯Ó¤$«`O$àHw$µx`$¯‰$ªP'$Æ$®%$¯;´$®Ú$°$¯_Q$²ú/$®D$±r0$±šs$²æ$³$Í+P$²TÁ$²›$¯@Ú$±ÿ$¶
8$°ñÁ$ÉÒ$ǃ%$µ7$´>
$¸Bï$êk$±¾$¶aÛ$¸ð$¸/«$½	x$À}î$¿ "$ÅAÆ$ʅ†$Èê$Ìe$Üjª$ؑ$ÏÜÚ$îê^$Þ³*$ëÛ½%η$ÐAZ$ߓÂ$ໍ$âc‡$îa°%»û$ð2u$Ì«‰$Èàv$ãó×$ôBM$ñЬ$âS>$Σ"$$ɌÏ$Ó#0$É£$·à³$µZ"$òQç$ÝQB$Ñ8$Áό$£Ô$ ó$¥Ý=$°t!$¶fÑ$¯z$>$½(Â$°Vj$¯Kƒ$ºÔ§$·t8$¢%¬$¯y"$Íד$¸|ž$±áÜ$­‹Ÿ$Íߙ$׶§$½oÌ$£yt$ž~é$¦ò$®Yˆ$Êt$¼y'$§.q$œE$$ž¦,$¢¦$ªi$©'$«$­ž($ž2Z$³lw$¡WŒ$¨M:$¿½,$©vc$±â$©9$šb+$"ÇM$Â$žél$§Þ½$°ÛÕ$¦V$ššé$˜	‡$¬¾$—Cs$›—}$–e¢$´}¯$«•I$šYµ$›ÈŽ$¤n"$›$"=I$û
$˜::$ šO$–›$‹áø$‰IN$˜¸å$˜°$¤Ðé$ŒM®$ê$"ê$'î$pÀ$‹f\$'îC$¨Ã$‹Š4$—;F$ˆ˜&$ŒÝa$‡YP$‰7Ž$‹Ãý$¨Kæ$¨ü¢$"¼$ÝÜ$"-9$ˆƒ¹$'Œm$"ï$Tü$yhB$yl$ƒŽÉ$›$@$…M´$Œ9($yù$'ª=$~'§$u;Ê$s¸$ˆáj$}t$o©ð$sêÿ$px$l‡¯$t‹¯$r=$x&?$p6$m†ú$j>š$jhè$nkŒ$pgÚ$oîŒ$jé‡$d»'$€¢'$f4d$o¹$n¹Ô$ht$€	ž$ei´$fúA$;Û$d;$aÛ­$d,ž$cU>$‹+"$`Ež$]mð$Wˆó$~°Ý$phœ$`><$X"¤$UÈ$t'ü$bg$Ž¸$]»•$Z™í$YŒG$]û $oÅV$Stå$V"¾$"¢ç$Oð$O°ž$VK$T"`$PPõ$RÎ$MÉ$Lx$L $M¼&$Mt $LÑô$€¡w$H²È$JO¯$IªÄ$HwF$GÅô$HÂ!$J_L$Oiœ$€ç$D£{$\rà$EŽ$y³ç$F‰h$FÀf$E	n$?œØ$=Ö+$="÷$9g¬$P©Ä$;Hß$<ö$=þS$;]B$7´n$4Ùé$74v$4¨¯$6]%$6:¹$6Íx$:ò]$:~a$SÀ?$=‹h$7ðS$8҅$B¹$<™$=$9VÑ$4í­$2}Ô$/ÙX$a›$2"®$1$.,ã$E
¬$CEU$-^ò$-/y$/*$0yÿ$2—Ï$.zí$-º$2*$;—¯$Lh$0¸$,ÒC$/°î$0"I$3¡1$0¬$*—Ø$(Œì$,Û$-$×$\Ž$-Vâ$)t±$&Úz$'è®$*W®$Tëû$(êñ$)µ$'¶$(R¤$)Ë'$(z&$-pÛ$0eq$A­©$)s$&ƒí$)^¾$)G³$YHð$+/0$*˜ô$)®Î$']ò$%TÈ$%àæ$<–ú$,ñÒ$`ª$,=º$R"ý$$œD$"5°$ ÀÄ$"#$#É1$#D$$xª$%eA$>,$#§l$"»I$!·=$%ZW$*‰v$:5­$B['$1[Ÿ$$•Q$ ¤÷$!‡x$I	j$%¤$&•È$&}ú$P_¢$!âZ$"B$"ëd$%Ù$(`£$Z'/$@T$Ó$éJ$$~$&öü$$À7$%äÂ$(´$Wý'$2ß#$6`]$&̝$Ë$Ÿ'$4Ëw$ht$ø"$²K${]$¯$ ¥&$$q•$/ã$Gä$õd$/ô6$2Œ$""Ü$6®Z$"¾=$ ½r$($²´$L}$-$7${œ$C&$W¹$8e$$`$¢R$eu$;$;w$¹$1$ñ»$ÿ$¸r$Þ@$–$"E9$ÁØ$	«$!è
$,ÿ°$`PR$"$$¹$Jî$|<$ ý$W²$J¸j$ s$ Äo$êÿ$#"*$¥$Ò$ f¿$+3$+x˜$ 9ð$Y™$r
$_$Å>$CR$Iÿ$:M$ ü¢$N'$;s®$<I½$$zZ$ V$O¼$óÌ$L¯$%i$#ë'$
$3^Ï$0T$¡$!*Û$X"$!
A$˜ì$ ŸÝ$!6$h$#š	$!…$"6ž$!œS$ $»$Ë+$‰$!Î$%]³$"{2$ m$!֍$"Ìq$US$ ÷@$!Í+$ W$!ùÚ$|
$1$¶À$I	"$è$f$!‡I$ q$ ÷î$5Y"$FÞ$3Ɨ$!9–$Á#$HâŠ$!Aj$P/K$ Ç$$»;$ž-$#
$I Û$ Ÿ¤$!¹	$¸$O{%$ ­$&ðÐ$*Ë $!¾$\F¯$&Þa$(Ê$QK$$ëÞ$JÃ0$#33$% x$$¬$"È°$$)±$ <C$!ê$$X$÷v$IO$#C¯$Š$Z֝$(ïò$)Í,$$'+$'"$!$"ëi$$1Ô$þ$R<E$ [ç$ 3e$/Ð$Ö®$P"$"¯$"v'$(‰$ .E$ݚ$}—$&é¦$'›?$&î$*³Î$.ˆ$(¾ò$9µù$#·^$%S´$"G$&°$&RB$&6G$"mJ$ ´Å$""Û$"h&$8E$YÎ$ØÎ$!í¢$!ô.$$| $(8Ú$'*T$&å_$']À$TWã$(Œù$'âÊ$%b…$"Ãg$[@Œ$7ÍQ$@À$a9$*
$-ÿ"$.0e$&nB$'½Á$(*µ$)Ð$''0$+âR$(Ä$(‹*$(PE$*¥¿$,™$,Ý$AèÏ$+YŽ$+}'$(V$(G$,ނ$*Ô¦$/1$,|z$+È:$)C$)£$(Uá$)\$(¦†$+¾µ$5$Cô2$>b)$/j¡$,jy$0ð)$0LX$N ›$2šV$K9l$4p$$7Úã$.~á$2ô$.À_$40r$H/Ü$0Ùº$4zÕ$a×$D(ý$9¡Ÿ$5{•$69#$5ÁZ$4¬z$4Ñz$4'ù$5Æö$4&$71,$=NÎ$=IÐ$;ű$;ö[$<º$=‡%$;`œ$<
?$xF$|ŸÊ$AöÞ$?"%$<ã0$q²È$?žC$?À$=Ì{$>•$>—£$A–$?ƒ$BûS$aié$=Ÿ™$B¦$B¢$C‰¬$B@$IòK$L¯G$N}$Ozú$a–Ä$E"À$RÍ$JsÚ$In$O`$OT®$H\!$N®$O·$M£$ Û$Më$PÛÄ$X^¤$a†š$`"$h¯7$ŒeŸ$Qª%$R'š$^0$r+~$káÖ$gõD$apM$r|Z$É"$†"9$vwQ$u†l$hP$XYg$ ±$sýH$nh$® ;$‡Œ­$'ŽA$pn$u2y$ƒ×s$ÉF$f{w$h!$€V$'—$ŠÕ$œ$,$ ÅY$¢¥Ö$‰Ä¦$£e[$†f[$¢
$†¶þ$tÜ$nÄc$p¥È$@Ý$@Äè$R"¸$/©1$"pá$"9z$*Z$ªþ$Jäg$+ú$$[V$Ö6$֌$"£-$+CV$2$D‰$
2$7$˜÷$
Ú$GÇ$Š$$‹þ$<t]$#Ö$I…~$,¡$S"¿$'ÿH$cÎ<$-¥2$Eo$"¾$Ö§#ýÿC#û€$åÑ$W#þO#þ€$;²#ü¡­#ñSJ#ùÜÐ$û!$Tü$–'$n$z$íé$ È$t#õäw#ñaË#ôñä$Ç$µü$$û'$ë$
ƒ7$Ê$DP$2$¯t$ä™$±$Y$_Ê$¬Û#ôK2#ï¹@$®#þž`#ùvÚ$
$#O#ð_j#ðfR#ý˜´#ögj#õm1$3æ#ýK$Hž#û1^#ê¢Â#ýPL$ø$|#ï™Ý#áa,#áí»#èå\#ðg#èZX#ë)#û&#Þ7û#â'(#â)<$±#݆E#ï1$##í'#ݹ#Ùf\#ß9Ä#ד…#҉6#Ô:´#Ôlþ#ÖÉ$ßÁ#Úc©#×+m#Ч¶#Ò#иD#Ëìs$·#îȲ#ålr#Ò±#Ï3§#ÐX¥$™Â#ÒBi#Ν£#ÎóÆ#Ïp×#êýö#þ¹2#Ä°#»öî#ôaž#Èqä#æ7¤#ǬŸ#ÈéÏ#ÈÁ4#Óþ#Ò‡#ÈpÂ#ÆP#Å^#ÈO¿#ƅŸ#Ç»#æ#Ë1Ú#ÆK¥#Ã=Ð#Ä5#Ä8Ú#Â}Ñ#¾(n#Õð1#¸©å#³¦Û#³ c#·4÷#¸•¹#¾1#¿Õ?#Ö·¢#Ö¹Æ#ºž#¹#½´Ö#ºÊà#»rê#ú4¼#Â;½#ÀÏ#׶#¹#¸`Ú#¶ç1#·d#·ó\#»™Î#Õþè#¹nÙ#·¬#·LK#¶Ž¾#µŸC#·;#¶--#µ"#я#¸©6#¸Lb#±‹J#±ÆÆ#³#²¿à#µ@(#ßi#±¼¬#²þÏ#²r#³­À#ÊûŽ#±y\#¯¡Ü#¯åp#²Ÿ;#´•#®Æ{#¬²#¯!ç#¹•#Ûÿ"#¿¬#½ã¿#´*°#å—Å#ã<×#­ô&#¯ša#¬ #«Gõ#ج®#·@±#·‰#¬Þµ#ª™#áZH#;#»;í#¶M#¬Úl#¨(r#©êË#®‡Œ#à#¾û®#É#ĒÌ#ÅJ#¹3´#°ìá#¬$ó#²ÙÚ#±ö#²c#«&#¬"#ªàD#²Óƒ#ªMÕ#­gX#«'#Ò~#«‹X#ªtí#©%#ÖÌ#­~ž#«þÿ#¥HU#¦`#§Ý°#¬
º#Ç~r#Üeì#Á#¯ýs#´í#½f)#´¨_#®K5#ÂW#°â;#­Û#¯ a#¬&ˆ#¨›#¥Ë#¨p>#§ä#¨ks#ª,A#«Uø#¨"#©;™#×»–#¯%Ü#³¿f#­í¥#Á÷Q#¦P
#§Œò#¨@#Îê#¥ð	#¥é·#¹™È#ÉÍ#¸K‡#¬#­0ƒ#¬¿É#¨ U#«,&#¬El#Èx@#О#ÃçÓ#¸JS#¬ý¹#«W#§Ìï#§ #ڂÒ#ÂÜþ#Ïk#³Ð
#¦•B#§Qu#¦œB#Ö ú#©.#¨ÉÐ#§ÿò#©ºä#©ú†#«Ž%#±"#­ò#§³9#¤#¥Yâ#¦f=#¥j?#Ð#¿‹X#°7<#£–‡#ÀµÂ#¦ò2#§ÁÍ#¦f®#À<w#£-!#¾`ú#¦å‰#¦*õ#¤èu#§×"#¨Tž#®Ë{#¦ž$#¢‰ë#ÎHL#¬%-#¥è^#­I#´‡O#°Ð#¥ÃŠ#¢÷#™À3#ý5#£A#¡î©#©2ê#§íñ#ÃÕÛ#ª	 #¦K_#©Ø#«P»#ª¿A#«3o#«¬#¯*!#­ˆ®#ª#«å#­lx#¯ˆç#ì»ý#É҅#±Œg#¯;-#¬fŽ#Ãiî#§Ÿž#¹ßT# ¼#¦r#Ú{J#¨Ý#®Ý­#®L
#Øÿ'#¹¶z#«·U#¬ˆ#«&Ø#ªWd#¦7#©Z€#àۅ#±…#©ê#ªø#Ç90#°×G#Ì^#®~m#®3:#åë1#³tõ#½+#¹UÉ#º.ß#¸ÿ#Àx#»ð#Ú	#µgm#·
 #´yè#ك<#½Ëû#¶&b#µ~#¸ø.#·1#ç‹#Æt#ùã©#º÷[#¼EÜ#ÀûÝ#Áȋ#Ú±¾$zà$
8$Ø]$Ý#áKÿ#Ë2M#½ý#ºÛ‡#½C#¶":#¼01#æé#¾`©#Åû™#¼
%#±N~#´Ž(#¼MÄ#Á?o#ÀÖÿ#ÂÅo#Âì]#º(C#Ã
ß#ÖÖ$;^#º+#Ùq•#¿ÈQ#½!r#Ô#Ñ7È#¶…°#­š#¶L%#µb|#Äҍ#ÊåŽ#Èi#´Yœ#¬IG#¬nÂ#´vF#ºxW#±§\#®ÏÕ#ÎÖ5#à˜±#©ZÑ#­­ª#±Äú#©»º#© #­£¡#©6c#¬E—#±yÐ#¯Eä#®–C#¬¾ª#«/§#¬¥#­© #¯(Ÿ#±š]#²}#±£é#ì"©#àïQ#ÜÉÆ#ÙJâ#³QÐ#¸' #¨{#À_»#µÔÕ#²c{#®j"#³jo#±[V#·äc#̈Ì#´	#°K÷#°*Þ#®¥Ù#äfÚ#­nX#µê9#µdÑ#¶A‰#±—"#¶\¹#øf©#ºäå#®Î¾#²·]#±æá#¸¤#̟"#ÏÃJ#³¸®$'#»šÌ#Ûe#Ô+/#å|#³]n#´qð#µøH#µ'€#¶G#µ]è#¸»X$ö#»í{#¸®#¸]#½Íp#¹>ô#»«i#¶Û—#ºþÞ#Ýbw#éc¢#Ø#»Û(#¸ó#¼ÎÃ#»×g#ÖÄ#¹tT#¹
]#Ò)f#¹P #·ž†#¿Ç#Æáù#Ê4É#Â5#Ä
#¿	y#Á0#¾?#»ÿá#Á3ë#ÝC¦$ÁŽ#ßv#Áª"#È3.#Ä9F#ÁHv#¼b#Á0#ú#Ãé#Á|¹#Ãä#ÄdX#ÇÖº#Æf#ĸ%#ËîV#Ë /#Çwä#ÅDh#ÁX#Åv#É­û#ÔÁv#Øñ¦#ÖXÏ#É+#ãý#Á%#ú°#Å1d#ųé#Ã×;#Ê-¦#ÈgÐ#ǯ#Æ_º#ål\#Ëü£#ÑPì$¦#Õ¿Û#Ð2×#Ì΢$Ht#Î#ÍáO#Ö´#Ú1$$¹#ÑÓP#ßV"#Þ.#Р#ÐRÑ#×N¶#ݼÌ#Ï%J#Çí!#Ìõ¥#çÖÞ#Ǝ…#Õ¼Ã#Ù9#ÈÃ<#ÊI[#ÒG"#Ô?†#ÓòÆ#Ô
#í©b#Ó?(#Ò.è#Ò#ψ¿#à¹B#â@¹#Û~¹$ì#×6#Ú£å#ѵÔ$Ž#Îz~#Ñó#Ъ?#×o##ñzŸ$æ#ù2G#åjá#Ýñc$\!#ç‡B$j²#ëëÐ#ë"#è¹°$ý˜$'~$#¨¡$H$+$U-#öx©#÷¬Ô$
v$$6Ý$ ºé$‰û$då$($$ÂØ$J¸$#$ø$,Â$=Ø$sÀj$/˜i$_w$Ì$®a$…÷$ŒŠ$ß$]ãØ$+ÄÍ$;€Ÿ$ê,$€¿"$}†:$w>V$~¸a$}2–$~…õ$®šÙ$Ï÷+$ŠÖZ$ƒï$±	å%kb%	H%4r%‰XÉ%'/—%4üb$§¸#$VÒö$T³"$¤øñ$؄ù%,¹±%6×Ë%Î5$Ùêß$"ð¦$PÛí$e)Ò$ŒzH$»1à$êvK%.p%+Áº%Oý$öjÊ$š,$ˆœ»$"6›$©V$¥]Ã$¹d%Hâ$ù€N$´
Ÿ$Ç%"$ÑIz$–­$~t($‡»¾$r;s$O}`$_‹Q$Þ$Žì#$n$$<™3$_,£$'vJ$x)¬$Ž§%J$a°ø$$š‹$rç$™u4$÷‰å$¹ã$Z^$F»Ç$"%l×%•‡o%¤¸$Ðï%$9k$ÜÛì%c¨p%½ %Å|%#€$Ú£$à9$¶$ ±n$ԍß%ƒ$Ó¤é$¦©$™å
$Š´Œ$nº$QDæ$˜Œ8$ِ}%FÝ/%xB$ˆN$Nlª$@†‹$S¾¬$~—$YZ³$X&$v'$MÈc$Vp³$£¨%(À%`L‰$Íئ$fèÊ$V£Ï$sŠ§$€¯Ó$ •Ó%
:%X4%YÞ-%-õ´%=Ã%È9$ï[˜$'Má$¯d$Auÿ$D¿Ô$]Š$$SLë$Z€>$—B3$àË%%:Êæ%c
Å%=ŸÕ%­½%Ž$ªÍT$yxæ$Qϖ$cýŠ$|ÉP$mky$"éå$¶ª$ènõ%HF%¥%:$¿}l$mր$U<$'<§$Ê.F$C†$7=‹#Î+ü#°ôh$(Ü$¨$;­-$_·,#ß]#ÂC#·e#±º
#¦ž#µ3r#ául#¢aó#ÊG#眙$H$ç'$)¸T#¼4û#¥`Á#ž-›#ÈpŽ#—Á #¥—Á#§Ó(#ÀB$!ÏA$ÒH$¥°#¿O3#©#£#––—#ŽàE#Š¢ä#Ž"Ç#¡ë¥#·C!#Ä¥~$.Â#øD#¥®@#"ù÷# û¾#"Éa#"åð#ˆˆ°#'õ±#ùc#¢û#¢°#›¤N#"eÌ#ŠíL#†ÍI#~)O#›¾#Ћñ#Ø?Â#Òíô#à>#¦'K#‹³þ#'ê#¾¿#«Ô#•"ð#º#²Gž#¢&ï#"'#›$@d$ï…#œ_š#†3<#Œ·#˜yX#"(#†¼¡#ˆ'à#‡´r#'úB#‰R¥#©yP#‰u#' ¢#sg #s#|
µ# Õã#¨ât#Á¤·#Ãr?#‹/	#£è#¾Ð$#o‡U#c@#ieY#g²Z#dšQ#ˆ‡T#ŠÅ#«Lü#¶
H#È&ý#¾3p#Çû#§È#xíÆ#jwÙ#\#Y7#aXs#o;z#€ùM#¤Á4#'æÞ#‰W¸#q®a#fCÛ#iÔM#`ˆß#XÜ°#Y{ø#Y¸¢#dá#ÝßO#Ä6Ü#'ê2#tÀ#›Õî#Ydm#_¿ý#|'¨#‡Í?#s
3#f§±#eí'#v1#"±p#xL¬#Š&ù#–2˜#Š%à#oƒX#dþI#\ã#Sœ#b˜#–="#³a#–p³#®?ª#˯#wÈ#mu˜#}%#®!Þ#"Ä'#…?˜#†ü1#|"9#g!‰#\ÕG#f›ª#m±#`®N#ejÑ#Þ'#wØë#¹Á#™$û#kŸÌ#c'Ê#€s;#Œ1#Í÷ò#}yž#]Ú#`W{#eÖ7#\âƒ#m.{#À–q#»SM#\Í#_Œ#U
#Q<#sƒh#j
\#"a#t¾"#Yü¨#X^ž#dÚ#"—X#¦&€#máB#V§î#zsD#Kc\#XP'#^¤#o%#I7#M»Š#iëŸ#…]Ó#Pë#F§þ#dýZ#Jˏ#'¬#Lµ#I…Ö#KdQ#F"G#E!e#F>©#HÚc#CÈ#Gô#Eë#F#CŽa#Dƒf#C59#GX`#@æs#EªÞ#I«‹#yè#K#NÕ$#‡'Ø#Xá³#ɟF#Ô©1#­dó#uçÞ#²tí#Œ#\'R#J_š#Pô.#i*«#˜ÿ#KÞE#H	Ê#€^/#F¬#G>B#q(#B¾Ø#B_¥#BV#]dì#@o`#BÌò#Bʐ#_GJ#B¦^#BÖ#AÑW#B›#YZè#;²m#>J#B'}#nm¥#'/˜#b
Ž#€	µ#Då#?|Ù#@"#@Èk#CÄ#F½#@»#?z#H	¬#œëy#µà—#ªOR#Mž¤#@'#?}3#=ÿ#>¼ñ#z¿#A6¼#=¥Ë#H'#¡"q#'Y#Tj#C@F#@8ž#=¼¼#?Ú#A° #?)Ž#=#ð#…
#¡t#ÿLa#{£$#G7U#Bǚ#C¿ä#@֝#?(í#=>v#>^J#?Kë#CÅH#G4#?'3#C"r#Rʹ#vÌ#g³#G'î#@¹{#?@B#A0Í#?S‡#C9#Œe#—Ü;#Ÿñó#T%N#@W:#>ú#>Ä#>ߺ#BfÂ#Dfª#Aõ/#>Šž#@ÊU#>2X#oò#CZè#p¢µ#C #ˆ:##LØ #W‡f#].y#O»3#If6#F¤-#B#@Y"#Rb^#Ÿ-#ƒ‹#Q0#‡§*#BÂ	#?ü#BÃ#Nði#RÕ#C^#pÊý#@Ä#EJÓ#Q¶‡#ƒÐ1#K#NúJ#Dr¨#DF#A¸n#'o#C,–#\¦Ç#m´Ò#RØð#sÈl#Bß#OG¶#ŒÅ#•5'#f–C#DÀ.#HI#f
#F#CýW#Hãu#CéÔ#FXu#PgY#h2#gÿ"#QnO#P9µ#‰p<#TCÍ#r΍#O‡a#Jž#U8#Ð…#MÕB#NÏÆ#Jî#N¯#TÝË#Rk²#'Z|#N³Æ#S.#!ó#T¥I#Qhj#P^3#OÉÓ#ŽÊQ#egŠ#_¯J#WVó#N­t#M;"#f#ë#¸©5#×í9#•°#p(¼#:#6q#^[ô#Mf#‹9Ù#"œw#p1¬#X&#Jˆh#M0–#Qç'#R¦W#Vøn#Z8¼#iÃ#I È#J»­#K](#Jy#`™¸#JðÐ#Fq#Jž#IÃ#H0Ô#Jd¿#G'†#x¼ˆ#JrÛ#j9ü#Tùg#J:#}Z#UÄ\#LH#J·«#K¢,#M3#N‹z#QÐ3#V"h#ƒƒO#"Õ#V«x#hC#©Ñ#ÈhY#"Ñ3#bÊ#[%#Qä #M½‰#O—Í#I
b#lž^#R!Ø#_Òî#~çž#'ùI#~
#\)¬#‹89#V)ÿ#P+>#Qí#M±ù#M"#Km
#V̐#—¯·#Él%# ðY#ag#Z¾Ò#LD'#N¨ª#Oæ¸#M¦#S/ž#MËí#OŸ#RJ÷#Uïˆ#OÌ/#L¼'#VÑÅ#'Ü·#ˆº#f1#NïK#R8{#S"J#'²õ#\Bî#z #gqÝ#žöÅ#¨ðÓ#vTf#TÍö#U9¨#S¸#Q‹#Lh#OEƒ#Q©Ö#S
j#PŒ÷#O¡#OÈÌ#Oƹ#LSi#X,B#a,?#XHÆ#Wäe#"§Š#xP@#då;#Q˜ã#Tí#T´T#\'B#ƒ¶>#l´Ì#‰:N#‡"	#gòû#`Ú#ZgV#VÁâ#Thš#u½-#XðZ#uÚv#°&¬#€õ¯#UUò#^.â#Yš#'*y#j
o#f2#X:#\f#` :#^¦#€‡#"ú#–6Ù#hÝt#aÿÝ#`X>#[Ò#YZ¢#^‹#€,#ŠÍ#y¾¾#e)'#\§'#gŒµ#«¹õ#Á-#†Qv#l€#\B'#ˆKÍ#cv
#agã#"v¯#dë#e4Ð#à#cÏ#q°|#©#h¥ž#_¸0#aYé#^ri#^Bò#\=f#–O#ese#^Y#]>í#Xù#c®#qÎ#bƱ#dà-#`{À#]'#a a#Z\#[ #]YÛ#_«Ë#c·¤#lR¹#w­Å#yÚ#"Ïì#fØà#'µ¼#km
#h(#n(Û#¦ü#ààž#µæ&#}ª‡#ƒ#¶# Õ¯#"/Â#pf#h¨h#jb¢#–#'ô[#yµS#d·"#aá#e\ì#h´ß#m©7#k͵#†*#j'#g¨#f'#dæì#bQë#ey¡#ƒ…*#h†/#e‰J#l
Å#mI^#k×&#†áP#‰T¯#i¥W#pS#‰ÿm#†7ñ#")#µŽ#iö;#k9M#hÏP#o!K#gÐ~#k?€#mX¯#pä#o¯Ù#lbu#j#l%Ø#~̈́#½T8#Ͻ#—a#}nÔ#ty™#Š`Î#oŠJ#"ÂP#pÍ#‰ãÆ#ˆX¥#o3Ò#¡là#š^A#—æy#|##r^#qEÌ#pú#o I#uî#qeƒ#rò#uV:#tÅý#– ²#¾1¥#Þd§#ê>ç#'6á#{Ûó#}ۖ#}#{Vò#vӅ#uïœ#x‰3#w9#}ð×#€L?#}2#{W±#<·#¯Ôú#†Ó#5g#~Q/#yF;#yø#{Cí#žN6#€º­#~/a#=6#'‰¸#¿¢§#³pp#¶"—#}_P#}¡#{á}#z+#±b#{OÛ#ƒ†#z ü#~݊#¬Ó#'¹Î#}X#{ûÆ#{#(#q³#z˜f#$+#€&#Ž§×#š\Í#–N,#'Š#ŒÊ#´#Š[f#"­®#…'Ÿ#±Å#®gI#£}Ì#‰Û]#"Ö>#€ßV#€Îä#`$#ƒÈ5#ˆÀÏ#ŽÚø#‰èa#£–
#'BD#…¦$#Š'!#‹¹Æ#…°#"g#‰¼_#'ÏQ#̶D#ª¤4#›—Y#¬¤a#…Ü÷#ŠEj#Ž˜#¸
"#'x(#Œ‡#‡'!#…Fþ#†Ç†#'z#ÈçB#²Z´#•="#ˆè¦#‡¦¼#…È#†¥€#ŒAo#'@t#'Þ°#""a#™ì/#"œ#ˆ¤æ#ŠQÛ#"à#¹ˆo#³Ç#'ÿ #Œå9#¦#"Ï#'ç›#%#ý#Œ:#_#Œsæ#"+ï#"=#³'Ž#™žÐ#'€R#"P‰#±&#z'#•¡#'3#º¯5#è#Žje#'U'#˜È#'LÄ#Ž–S#'Ga#—ß#–±_#—I‰#¹×Ò#•W˜#'Â#'tÿ#'cø#'¹·#¸;Ÿ#•Zo#•·Ñ#••Ô#–×P#ž9?#˜íÜ#šÓ™#–ñ}#—*Y#Ÿ7×#ÝîJ$Œ‹$6W#½ã¨#«tù#¿©þ$sÊ# /õ#™æÕ#›_Û#›×¶#ŸÄ"#­¬W#¦²½#ŸáÈ#ç)#™å$#˜)º#˜¸a#™ÐC#̟°# ÃÃ#¦Ð#¨[>#¢{~#Æ<#žá?#¡º8#§"à#§I# ä # ±¡#£k/#¦{§#²Œ#±xU#¤†#£º–#¢ä²#ÔóŽ$Ml#Éî*#­%©#¦j#¥Ýo#§Û¢#ªõË#­¡#¶x>$à#̒7#¶Â#´ ¶#²ˆ&#²À#âòÐ#ɕN$k
#ô2æ#·ëÿ#®ÖÞ#Ãd?#¯	#½iÃ#¿EE#À±#¹:§#¶S,#¼›#À_#ÄTi#ˁ{#ÎÙa#½³[#µÝŒ#¿v#Ã"…#¾‹#Ãòí#Êtq#Í­E#¾»'#ÆE#Å£}#ÇБ$8æ$"ƒ"$&$ôŽ$8u$a$!‡*$/T#ý¹$#õÒn#è£#æc¨#á¶#ÑêÇ#æT'#Îâ½$Êm$bš$?CD$$Ç+$¥#ÿ»ª#ÝÛÈ#Òß\#éP£#æ®$#ÓÁK$î$
ùä$.$˜$2]Ì$1Ó$<ÞZ$4Ÿ$CÝo$"~Ù$%žÐÀÀ$§$
Œù#š£1#]™é#;žÛ#;íÞ#Lšü#tqJ#ìˆ#rŠ#3'™#e±=#O‹D#á™m#´c)#tn£#'ˆ#Z§²#M·t#U­ó#*Fn#ü#øÌ#:g#Ê?Í#¿†y#Üï#xE#'´#™_O#Íß;#™u#q™ž#4ÈR#Ù#Œ#)%#&÷d#M¨#ˆ'G#í·˜#ù4$J *$Vó($-$c#˜-R#~½#Äâf#ÔÍ#po¬#…°Q$¬Ö$Lwö$L»«$"~#ے"#[ù#)q(#5:6#9†M#/Ðþ#O"s#ˆÀï#¬Ë#©¸ó#ƒÂ1#¦èK$#Ì#ÿ­#—_«#P7Ì#UFú#"¡Ü#Ž?¶#6Ha#	f#0ùZ#9ºÓ#¹ÎÇ$&í'$:÷#òõ¬#]é|#JÇ~#4›½#ªø# Z€#®Eþ#•L#C*#:2•#3NC#ky€#hƒ¶#G­#RÌ¿#n4É#º¿#@®æ#UwÙ#EÏ¢#H¾V#jê#gÛ#F#rã#-2W#C+#ýÈ#4‡##t†#Xˆ#T#x#!¹k#3	ì#ZXÀ#E[¹#Õº#š~#]#Šs"ôÂP#³¬#ˆ]#!GŠ#%%²#Ö #Åy#{q#V|#8#.ž#;u#SŒ#…#y§#Ø#9ïà#&'#-æß#}á#F¡!#Fsz#qé#M)o#dïé#iš—#V·Û#Nœú#J
Â#Dt#I"?#>
ô#'#
‡#Ě#
#d##2r#)c#<Xý#Gæk#,Iü#J#–%#Í#'à#-Å#úl#
Ú"#½²#ác#($¶#0Žß#-ß#Ào"ùi2"òƒ'"ÿçr#æ"þhu#1¨"ø"äNü#+ì#¯"ú×c"Ðá'"Ñ(¨"ݛô"ë®Û"éL"Öì¹"ôTÉ"ÓQ"Ò4®"Øï+"ë¿á"êùý"ӑ"Îîi"ÊR"Ìö˜"Ôôï"Õ+"Ì@á"ͧd#
þ"Ùù2"ÛJš"Ø'"ÎUì"ÌdÇ"Óm"҇ñ"Ïàe"Òx€"Òx"ÓF"Ù¢'"ãƒù"ï"øéª#óL#ò2#|"#(Ç#GÍT# hÃ#¿ˆ³#'—#ƒõ‰#•ö#´;'#ª™\#"1#'É#"¼#S#¥8#jÉ#RS#:§·##:g#ސ#P¡æ#k:‹#På¬#WB#X.?#^‡%#\ú#Xb¼#K©#I‡i#D»ì#@:G#:Ý
#;Ø#;èc#8¾#1CÌ#4EO#6¼}# çi#%õ#̪#
È##˜ˆ#,‡"þ¢Á"öy"ó7"ët"çu½"ßîØ"Þ*´"úøà#Egù#*'e"òýy"õøg"Öõœ"ÔªÑ"îwy"ÏX"Õø>"Õ¸¡"Ò7"çpß#¸®#	÷"ÙK-"Ïï…"Ê
Š"Í+4"ÎWÌ"ËüM"Íà#"ÌTÔ"Í9¡"ð3Õ"à¼#!Ì©#;uÈ#Œì"ظk"Ói "πÌ"ÍgQ"Ìä"ʛª"ÌÄF"ÍæÃ"Òèq"؆i"ßLJ"íÉÅ"õ{#n¼#ôÆ#ºc#ô#w¹#5#2«Æ#ñx#.â#´ä# #K"#B"#^Ò¢#=3$#Æ4#èB"þbÔ"êÉÄ"áe"Ù¼Y"Ú"å¥6"îëw"òô8"ùBD"û"ü7Þ"ýÃO#'#Tv##@"üË"ø'"øÿV#=Ž"ï…*"òLX#!Ío"î;"é&"ó®-#æÃ#!>%"ý«Ü"ç>ü"₞"Ü""Û·Ì"ÚÇ"ÚÚ&"Ôåö"Òi# A"ÎpÇ"Ëýâ"Λ|"Ð.z"ÐÖ"îÊv"ÕÎ#"؞á"Ô@»"ÐW,"Ñ5)"с"à±£#:"ßëÀ"Ô³"Ôǒ"ÐÞÚ"ÑWã"Ì"ÍêÆ#§"ü'Ë#µð"Òº®"Αx"ëâ""ËR"Ë#"˦¼"ç0œ"É¢V"ͬ"ÈJ¬"È""ÈDI#Œ#Ù"ʵ""ɐ|"Íëï"Ћû"ϧÈ"ÎÞ®"ÐgÈ"Ñ/Ñ"Îp)"ÎG"ÎÁ"Ï>]"׿s"㏰"àjÉ"ÓÔt"ÎçŸ"Ë]#"Ù«Þ"âP²"â|o"é©s"é.â"íPG"Ëö6"ÌJy"ÍÉê"ÍLO"ÒQ½"Ûýì"Õ"Ïig"çó"ûlÐ"âT)"Òw6"ι "Îüü"Ðs1"Ï"Ú#öè"ÎѨ#(¶"á;"ٔÊ"Ù÷ç"üè# J"ÓB
"͛"Í,œ"ÒDL"Ö¹è"Ñ;‡"Ë<"Ëâ"Ík2"͞"Ò"ÜÈÃ"àÇ¥"à¨ÿ"Ñ=÷"Í-O"Í¥z"Ó;ü"ÓVs"ÐÜ°"îþ<"ÑdP"ԊÈ"ï´|"Íe¿""Ï¢B"Îæ,"Ë
w"îè"Î?ã"Íîø"˳7"Ï*"ÐVí"Т"þ=Ø"Ïن"Ñeö"Ða§"ÐÍ"Òh}"Ձt"Ôï/"òú""ð½ä##I‹#5é"ë‰
"ڍ±"Þ&'"ò?s#ž8"õ‹£"߆-"Øuú"óK"Ô+Ñ#"ÝÛÏ"çÂ×"ß÷ÿ"×Þw#Á"ÕÂì"õt¨"×KÚ"ÔÚä"ÒÒ"ޙ`"ÛvÂ"à!ñ"Ú0"ڈh"Û'"Ú¦õ"Ù½ó"ÜR"Ù"Ú@0#†#2"ÖÙ÷"Üüy#B#V""ظ]"Øóe"Ø.p"×nf#‰¾"Ø<#L®"ÝZÔ"ېþ"×À?"Õîf#="ܱñ"ᚺ"ôÉ.#+°ç#‰Æ"åv"øº"Øy
"ÖæÃ"سž"چ_"Û@Ž"Ú¤Ý"Úã¼"Ù†"Ûܽ"ùì#î"á#"ÛP"ܽ"Ûÿ:"ÞAI"Ù°i"Ø÷"Øw¾#±—"ÙWÇ"Øïþ"ûNü"á¿Õ#
—5#%m#"è"ßÚg#\Ï"ßËÙ"æ"A"æƒÀ"ö‡%"õC4#8"èæ
"çÝa"éH£"è™"åU"ã'k"蕬"ù4¨#"*"òóŸ"ÞÒ"Þk "Ü÷Ê"Ü'"Úh#"ۗ0"ÜÊ÷"ãu¥"áY"á¼`"ì‡%#È#^/"ôæx"àÄÐ"áîj"â£o"éÜ["ädw"èm"åo#
¡ï#X"â'"áR"á}"ãC"åv"è}]"î¨"æ3ˆ"åg÷"æÔ<"î%>#µÄ"ú‡"éÌÇ#S"ì8é"ëÌ"éŒ7"ædÔ"ä'ñ#ö®#R§"ófJ#ej# Ó"ÿfw"ñó'"ò¨Ó"îçñ"ïž'"쾬"æ¬V"éj;"ëEÓ"íÓ"îõç"ìóK"êxÿ"îI"é;u"ì""î>þ"ïF—"ñ×ê"íCL"î¿l#w_# €"ïW·"ì)¤"ö¡p#¯Î"ÿ²»#q#8'"û5#Œ"û8"ñ("ñ#v"ô:#Š#ÇP#,€"ò ø"öÎ:"ö\ø"÷H"õ	ó"÷es"ø·$"ù´8"÷"c"òí"ös"ï»V#
ìè"õ(%"ü .#Òt#£x#º#¹ü#‹X"ûNµ"ûŜ"ý4ì"÷áÐ#	kÏ"ï"óX"ú‹U#·ï#€Ð#¯¼"üœ£"û¨Þ"ùÏÿ#C"ü'p"þ²#CI"úuo#)
X##²¤#
¿ø#Š•#já#³×#ƒ"ø
¾"õ#q#^Ñ"÷n'#I$#"Ƈ#ކ#p#÷ë#؃#ӎ#`±#Ï_#ž#ÙÔ#Ó"ýN^"ý¨<"ÿ†8#ª#–J#(ú#
%Ÿ##N# #CÐ#˜Ö#2""þí
#£\#z%#hÐ#MÂ#5!W#l"ÿl)#yÕ#' k#vI#Rû#Ôç#	{h# S#3 #¸#¿#'òµ#	²è#Aé#
£š#Ÿ#D#öd#	`d#Èc#§
#=5#ñ¼#%Y#»#e6"þíV"ý³#
.#ã¨#D­"þR"ý%ó"þ]##Åð#Ê#0àÏ#/XF#M"k#Ø3#Â#ä#
›£#»‡#û#
D_#	¼ì#óé#ʒ#õê#	«
#Y#	çî#
A#΁#1Á#ˆ¨#t#ÿÎ#'#ï#
Ø#	,Þ#£#Ë#±A#
<¢#o4#Üà#=—+#%Ì#.¢#$¤6#ÚÖ#
Þ-#
eÛ#0#9þ:#:|##Kh#,©¸#ßO#Ôý#E¸#ü#)7#ä	#9ál#ÿä#.#÷#öw#Y##Nï#!?G#Yœ#C‹#!Cw#+†# T@#<p#D#!Ðo#Wg#ÃS#/˜#á#*»#$gz#?*à#ø#/œ##lð#+«#ÏC#Iû#n˜#‡X#]s#qœ#(##Ȉ#á#¦J#«n#T#©«#Î#­@#SvŽ#"RÐ#ûQ#Y¥#(o#Bœ^#j½×#j·y#T¼û#?˜#.—Ù#%7ç#I#k*#0u#·'# r#(e#*®}#&ÌO#(¤¶#"kt#¹w# [##׊#™ò#	T#‡# Äh#D/>#5'÷#4N#*
ü# †#!^Ü#*^#ch¯#b^Ì#*÷#,ë#Eàü#Úm#&—p#(à¤#J¢#9¹…#+‹ß# t#I…þ##¦ÿ##ƒ!#%ѳ#%€«#(o»#0Ë#`kk#+"#$/# Òn#"ñ##%£#)»O#(¬_#"ã/# Q#9'ó# Ú÷#)qè#S\·#"&#3(Õ#&V#(ùö#1"l#8SU#>ƒ@#-¡#)x#+þ #7|ø#ltv#'ìˆ#(zÎ#-÷#**¤#&æ~#0Ññ#~š#<M #99Ý#QÜ#£i"#@sÞ#2k#8˜#WÃ#wð

==> anc/LateM_Spectra/GJ_569B.fits <==
SIMPLE  =                    T / Written by IDL:  Fri Sep 27 15:49:02 2013      BITPIX  =                  -32 /Real*4 (floating point)                         NAXIS   =                    2 /                                                NAXIS1  =                 4180 /Number of positions along axis 1                NAXIS2  =                    3 /Number of positions along axis 2                EXTEND  =                    T /Extensions may be present                       ORIGIN  = 'Institute for Astronomy' /                                           TELESCOP= 'NASA IRTF'          /                                                INSTRUME= 'SPeX, IRTF Spectrograph' /                                           OBSERVER= 'Your_Name'          /                                                OBJECT  = 'GJ_569B '           /                                                IRAFNAME= 'GJ_569B_tellcor_merged' /                                            TIME_OBS= '15:17:18.395848'    / Average UT TIME OF ACQISTION ('hh:mm:ss.ss')   DATE_OBS= '2013-02-17'         / UT DATE OF ACQUISITION ('yyyy/mm/dd')          ITIME   =        120.000000000 / INTEGRATION TIME IN SECONDS                    CO_ADDS =                    1 / NUMBER OF INTEGRATIONS                         NDR     =                   32 / Number of Non-Destructive Reads                SLOWCNT =                   20 / Number of Slow Counts                          TABLE_MS=        512.452000000 / msec to clock out array                        ROTATOR =        295.300000000 / Rotator_Mechanical_Angle; pos=590599           POSANGLE=        309.400000000 / Average Sky_Position_Angle                     SLIT    = '0.3x15  '           / menu=2,pos=89000                               GRAT    = 'ShortXD '           / menu=0,pos=719950                              PLATE_SC=       0.150000000000 / PlateScale arcsec/pixel                        RA      = '+14:54:29.85 '      / Right Ascension                                DEC     = '+16:06:11.2 '       / Declination                                    HA      = '+00:06:49.512500'   / Average Hour Angle                             AIRMASS =        1.00262500000 / Average Air Mass                               EPOCH   =        2000.00000000 / Epoch                                          MODENAME= 'ShortXD '           / Spectroscopy mode                              FLAT    = 'flat163-167.fits'   / Flat field image                               NAPS    =                    1 / Number of apertures                            NORDERS =                    1 / Number of orders                               ORDERS  = '0       '           / Order numbers                                  START   =                    0 / Array column of first FITS array column        STOP    =                 4179 / Array column of last FITS array column         SLTH_PIX=        100.000000000 / Slit height in pixels                          SLTH_ARC=        15.0000000000 / Slit height in arcseconds                      SLTW_PIX=        2.00000000000 / Slit width in pixels                           SLTW_ARC=       0.300000000000 / Slit width in arcseconds                       APPOSO03= '3.58265 '           / Aperture positions (arcsec) for order 03       APPOSO04= '3.58975 '           / Aperture positions (arcsec) for order 04       APPOSO05= '3.59250 '           / Aperture positions (arcsec) for order 05       APPOSO06= '3.59350 '           / Aperture positions (arcsec) for order 06       APPOSO07= '3.61581 '           / Aperture positions (arcsec) for order 07       APPOSO08= '3.73980 '           / Aperture positions (arcsec) for order 08       PSFRAD  =        1.80000000000 / Optimal extraction PSF radius in arcseconds    APRADIUS=        1.50000000000 / Aperture radius in arcseconds                  BGSTART =        2.20000000000 / Background start radius in arcseconds          BGWIDTH =        2.00000000000 / Background width in arcseconds                 BGORDER =        0.00000000000 / Background polynomial fit degree               WAVECAL = 'wavecal168-170.fits' / Wavecal file used for wavelength calibration  XUNITS  = 'um      '           / Units of the X axis                            YUNITS  = 'ergss-1cm-2A-1'     / Units of the Y axis                            XTITLE  = '!7k!5 (!7l!5m)'     / IDL X title                                    YTITLE  = '!5f!D!7k!N!5 (ergs s!E-1!N cm!E-2!N !5!sA!r!u!9 %!5!n!E-1!N)' / IDL YVERSION = 'v3.4    '           / Spextool version                               RES     =        2000.00000000 / Average spectral resolving power               DISPO03 =    0.000537562000000 / Dispersion (um pixel-1) for order 03           DISPO04 =    0.000403204000000 / Dispersion (um pixel-1) for order 04           DISPO05 =    0.000322727000000 / Dispersion (um pixel-1) for order 05           DISPO06 =    0.000269212000000 / Dispersion (um pixel-1) for order 06           DISPO07 =    0.000231124000000 / Dispersion (um pixel-1) for order 07           DISPO08 =    0.000202695000000 / Dispersion (um pixel-1) for order 08           DAIRMASS=           0.00554500 / Average airmass difference between std and obj HISTORY The output FITS files contain a 3-D array of data consisting ofsets of  HISTORY  triplet arrays of data for each aperture and each order,where each tr  HISTORY iplet is composed of an array for the wavelength,an array for the flux  HISTORY , and an array for the error. The tripletsfor each aperture are stacke  HISTORY d behind one another, followed bythe triplets for the next order, etc.  HISTORY  If no orders have beenskipped or deslected in the extraction process,  HISTORY  the contents ofaperture Y in order X can be found as follows:lambda =  HISTORY array[*,0,( X - (smallest order number))*naps + (Y-1)], flux   =array[  HISTORY *,1,( X - (smallest order number))*naps + (Y-1)], error  =array[*,2,(   HISTORY X - (smallest order number))*naps + (Y-1)]  Forexample, for an SXD fil  HISTORY e with two apertures, the wavelengtharray for aperture 1 in order 3 is  HISTORY  located in array [*,0,0], theflux is in array [*,1,0] and the error i  HISTORY s in array [*,2,0]. Foraperture 2, the wavelength is in array [*,0,1],  HISTORY  the flux is inarray [*,1,1] and the error is in array [*,2,1]. For or  HISTORY der 4,the flux for aperture 1 is in array [*,1,2], while the flux fora  HISTORY perture 2 is in array [*,1,3]. For order 5, the fluxes for thetwo aper  HISTORY tures are in arrays [*,1,4] and [*,1,5], etc.  Thespectra have been co  HISTORY rrected for non-linearity.                                              HISTORY                                                                         HISTORY Xcombspec History                                                       HISTORY                                                                         HISTORY The spectra were combined using a Robust Weighted Mean.  The robust     HISTORY threshold was 8.00000.  The files spectra0171.fits, spectra0172.fits,   HISTORY spectra0173.fits, spectra0174.fits, spectra0175.fits,                   HISTORY spectra0176.fits, spectra0177.fits, spectra0178.fits were combined.     HISTORY  Aperture 01 Info: The scale factors were determined using order 04.    HISTORY The scale factors are 0.968277, 0.986081, 0.998841, 0.948165,           HISTORY 0.988160, 1.10766, 1.40985, 1.43309.  The median RMS deviation in       HISTORY each order is 0.0980179, 0.0907222, 0.0864814, 0.0809203, 0.0682130,    HISTORY 0.0605103.    The spectral shapes have been corrected.                  HISTORY This spectrum was telluric corrected using the telluric correction      HISTORY spectra GJ_569A_tellcor_tellspec.fits.  The telluric correction         HISTORY spectra for aperture 01 were shifted by 0.147372, 0.152769,             HISTORY 0.0637351, 0.0967765, 0.176011, 0.120000 pixels.                        HISTORY                                                                         HISTORY Xmergeorders History                                                    HISTORY                                                                         HISTORY This merged spectrum was derived from aperture 01 of file               HISTORY GJ_569B_tellcor.fits.  The scaled factors for orders 3, 4, 5, 6, 7, 8   HISTORY are 1.00000, 1.00000, 1.01220, 1.02647, 1.07104, 1.14917 respectively.  END                                                                                                                                                                                                                                             ?MQÎ?M_?MlV?My™?M†Ü?M"?M¡b?M®¦?M»é?MÉ,?MÖo?Mã²?Mðõ?Mþ8?Nz?N¾?N&?N3C?N>†?NM×?N]'?Nlv?N{Æ?N‹?Nše?N©´?N¹?NÈS?N×¢?Næð?Nö>?OŽ?OÜ?O$*?O3x?OBÆ?OR?Oaa?Op¯?Oü?OI?Ož–?O­ä?O½0?OÌ}?OÛÊ?Oë?Oúb?P	®?Pû?P(G?P7'?PFÝ?PV*?Peu?PtÀ?P"?P"V?P¢¡?P±ë?PÁ6?PЁ?PßË?Pï?Pþ_?Q
©?Qò?Q,=?Q;†?QJÏ?QZ?Qib?Qx«?Q‡ó?Q—<?Q¦…?QµÍ?QÅ?QÔ^?Qã¦?Qòí?R5?R}?R Å?R0?R?S?RN›?R]á?Rm(?R|o?R‹¶?Ršü?RªB?R¹‰?RÈÏ?RØ?Rç[?Rö¡?Sæ?S,?S$q?S3·?SBü?SR@?Sa†?SpÊ?S€?SS?Sž˜?S­Ü?S½ ?SÌd?SÛ¨?Sêì?Sú/?T	s?T·?T'ú?T7<?TF€?TUÃ?Te?TtH?Tƒ‹?T'Í?T¢?T±R?TÀ"?TÏÕ?Tß?TîY?Tý›?UÜ?U?U+_?U: ?UIà?UY"?Uhc?Uw£?U†ã?U–$?U¥d?U´¤?UÃä?UÓ$?Uâd?Uñ£?Vã?V#?Vb?V.¡?V=á?VM?V\^?Vkœ?VzÜ?VŠ?V™X?V¨–?V·Õ?VÇ?VÖP?Vå?VôÌ?W
?WG?W"…?W1Â?W@ÿ?WP<?W_y?Wn¶?W}ò?W0?Wœl?W«¨?Wºä?WÊ!?WÙ\?Wè˜?W÷Ô?X?XK?X%‡?X4Ã?XCþ?XS8?Xbs?Xq¯?X€é?X$?XŸ^?X®™?X½Ó?XÍ
?XÜG?Xë'?Xú¼?Y	õ?Y0?Y(i?Y7¢?YFÜ?YV?YeN?Yt‡?YƒÀ?Y'ú?Y¢2?Y±j?YÀ¤?YÏÜ?Yß?YîL?Yý…?Z½?Zô?Z+,?Z:d?ZI›?ZXÓ?Zh?ZwB?Z†y?Z•°?Z¤ç?Z´?ZÃT?Zҋ?ZáÂ?Zðø?[.?[e?[›?[-Ñ?[=?[L=?[[s?[j¨?[yÞ?[‰?[˜I?[§~?[¶³?[Åé?[Õ?[äR?[ó‡?\¼?\ð?\!$?\0Y?\??\NÁ?\]õ?\m*?\|^?\‹'?\šÅ?\©ù?\¹,?\È_?\ד?\æÆ?\õù?],?]_?]#'?]2Ä?]Aø?]Q*?]`\?]oŽ?]~Á?]ó?]%?]¬W?]»‰?]Ê»?]Ùì?]é?]øP?^?^²?^%ä?^5?^DF?^Sv?^b¨?^qÙ?^	?^9?^Ÿk?^®›?^½Ë?^Ìü?^Ü,?^ë[?^ú‹?_	¼?_ë?_(?_7J?_Fz?_U©?_dØ?_t?_ƒ7?_'f?_¡•?_°Ä?_¿ó?_Ï"?_ÞP?_í?_ü­?`Û?`?`*8?`9f?`H"?`WÃ?`fð?`v?`…K?`"z?`£§?`²Ô?`Â?`Ñ/?`à\?`ï‰?`þ·?a
ã?a?a,<?a;j?aJ–?aYÃ?ahï?ax?a‡H?a–t?a¥¡?a´Ì?aÃø?aÓ$?aâP?añ|?b§?bÒ?bÿ?b.*?b=U?bL?b[¬?bjÖ?bz?b‰-?b˜W?b§'?b¶¬?bÅØ?bÕ?bä,?bóV?c?c«?c Õ?c0?c?)?cNS?c]}?cl§?c{Ñ?cŠú?cš#?c©M?c¸w?cÇ ?cÖÊ?cåò?cõ?dD?dn?d"–?d1¿?d@ç?dP?d_9?dna?d}Š?dŒ²?d›Ú?d«?dº+?dÉS?dØ{?dç¢?döË?eò?e?e$A?e3j?eB'?eQ¸?e`à?ep?e.?eŽU?e}?e¬£?e»Ê?eÊñ?eÚ?eé??eøe?fŒ?f³?f%Ù?f4ÿ?fD&?fSL?fbr?fq˜?f€¿?fä?fŸ
?f®1?f½V?fÌ|?fÛ¡?fêÇ?fùí?g	?g7?g']?g6'?gE§?gTÍ?gcò?gs?g';?g'a?g …?g¯ª?g¾Î?gÍô?gÝ?gì<?gû`?h
…?h©?h(Í?h7ò?hG?hV:?he^?htƒ?hƒ¦?h'Ê?h¡í?h±?hÀ5?hÏY?hÞ}?hí ?hüÃ?iæ?i
?i*-?i9P?iHs?iW—?ifº?iuÜ?i…?i"#?i£E?i²h?iÁ‹?iЭ?ißÐ?iîò?iþ?j
7?jY?j+{?j:ž?jIÀ?jXâ?jh?jw'?j†H?j•j?j¤Œ?j³®?jÂÏ?jÑñ?já?jð5?jÿV?kx?k™?k,º?k;Û?kJý?kZ?ki??kx`?k‡'?k–£?k¥Ã?k´å?kÄ?kÓ&?kâG?kñh?lˆ?l©?lÉ?l-ê?l=?lL+?l[K?ljl?lyŒ?lˆ¬?l—Í?l¦í?l¶?lÅ,?lÔM?lãm?lòŒ?m¬?mÌ?mì?m/?m>,?mMK?m\j?mkŠ?mzª?m‰É?m˜è?m¨?m·'?mÆF?mÕe?mä…?mó¤?nÃ?ná?n!?n0 ?n?>?nN]?n]}?nl›?n{º?nŠØ?n™÷?n©?n¸4?nÇS?nÖr?nå?nô®?oÍ?oë?o"	?o1'?o@F?oOd?o^'?om¡?o|¾?o‹Ü?ošú?oª?o¹6?o¼'?oÍø?oßÊ?oñ›?pl?p=?p'?p8Þ?pJ¯?p\?pnO?p€?p'ï?p£¿?pµŽ?pÇ^?pÙ-?pêü?püÌ?q›?q i?q29?qD?qUÕ?qg¤?qyr?q‹??q?q®Û?qÀ¨?qÒv?qäC?qö?rÝ?rª?r+w?r=C?rO?r`Ü?rr¨?r"u?r–A?r¨?r¹Ø?rˤ?rÝo?rï;?s?sÐ?s$œ?s6f?sH0?sYû?skÅ?s}?sY?s¡#?s²í?sĶ?sր?sèJ?sú?tÜ?t¥?t/n?tA7?tRÿ?tdÇ?tv?tˆX?tš ?t«é?t½°?tÏx?tá@?tó?uÎ?u•?u(\?u:#?uKê?u]±?uow?u=?u"?u¤Ê?u¶?uÈV?uÚ?uëá?uý§?vl?v!1?v2÷?vD¼?vV€?vhF?vz
?v‹Î?v'?v¯W?vÁ?vÒß?vä£?vög?w*?wî?w+±?w=t?wO8?w`û?wr½?w"?w–C?w¨?w¹È?wˊ?wÝL?wï?xÑ?x'?x$S?x6?xG×?xY˜?xkZ?x}?xŽÛ?x ?x²]?xÄ?xÕÞ?xçž?xù^?y?yß?y.ž?y@_?yR?ycÝ?yuž?y‡\?y™?yªÚ?y¼š?yÎX?yà?yñÖ?z"?zR?z'?z8Ï?zJ?z\K?zn	?zÆ?z'"?z£A?z´þ?zƼ?zØy?zê6?zûó?{
°?{l?{1(?{Bå?{T¡?{f]?{x?{‰Ö?{›'?{­N?{¿	?{ÐÄ?{â€?{ô;?|ö?|²?|)l?|;'?|Lâ?|^?|pW?|'?|"Ì?|¥†?|·@?|Èú?|Ú´?|ìm?|þ(?}á?}!š?}3T?}E
?}VÆ?}h?}z8?}‹ð?}ª?}¯b?}Á?}ÒÓ?}ä‹?}öC?~ü?~³?~+k?~="?~NÛ?~`'?~rI?~"?~•¸?~§o?~¹&?~ÊÝ?~ܓ?~îK??·?#n?5$?FÚ?X'?jF?{ü?²?Ÿh?±?ÂÒ?Ԉ?æ=?÷ò?€Ó?€
¯?€‰?€c?€(=?€1?€9ñ?€BË?€K¦?€T€?€]Z?€f4?€o?€wè?€€Â?€‰œ?€'u?€›O?€¤(?€­?€µÜ?€¾¶?€Ç?€Ðh?€ÙA?€â?€êô?€óÎ?€ü§??X?1? 
?(ä?1¼?:•?Cn?LF?U?]ø?fÑ?o©?x?Z?Š2?"?›ã?¤»?­"?¶l?¿C?È?Ðô?ÙÌ?â¤?ë|?ôS?ý+?'?'Û?'³?' Š?')b?'29?';?'Cé?'LÀ?'U—?'^n?'gE?'p?'xô?'Ë?'Š¢?'"y?'œP?'¥'?'­ÿ?'¶Õ?'¿¬?'ȃ?'ÑY?'Ú0?'ã?'ëÞ?'ô´?'ýŠ?ƒa?ƒ7?ƒ?ƒ å?ƒ)»?ƒ2'?ƒ;g?ƒD=?ƒM?ƒUê?ƒ^À?ƒg–?ƒpk?ƒyA?ƒ'?ƒŠî?ƒ"Ã?ƒœ™?ƒ¥o?ƒ®D?ƒ·?ƒ¿ð?ƒÈÅ?ƒÑ›?ƒÚp?ƒãE?ƒì?ƒôð?ƒýÆ?"›?"p?"E?"!?")ï?"2Å?";š?"Do?"MD?"V?"^í?"gÃ?"p˜?"yl?"'A?"‹?""ê?"œ¿?"¥"?"®h?"·=?"À?"Èå?"Ѻ?"ڏ?"ãc?"ì7?"õ?"ýß?…³?…ˆ?…\?…!0?…*?…2Ø?…;¬?…D€?…MT?…V(?…^û?…gÏ?…p£?…yv?…'K?…‹?…"ñ?…œÅ?…¥˜?…®l?…·@?…À?…Èæ?…ѹ?…ڍ?…ã`?…ì4?…õ?…ýÚ?†­?†€?†S?†!&?†)ù?†2Ì?†;Ÿ?†Dr?†MD?†V?†^ë?†g½?†p?†yb?†'5?†‹?†"Û?†œ­?†¥?†®R?†·$?†¿ö?†ÈÉ?†Ñœ?†Ún?†ã@?†ì?†ôä?†ý¶?‡‰?‡[?‡-?‡ ÿ?‡)Ñ?‡2£?‡;v?‡DG?‡M?‡Uë?‡^¼?‡gŽ?‡pa?‡y2?‡'?‡ŠÕ?‡"§?‡œx?‡¥J?‡®?‡¶î?‡¿¿?‡È?‡Ñb?‡Ú3?‡ã?‡ëÖ?‡ô§?‡ýx?ˆJ?ˆ?ˆí?ˆ ¾?ˆ)?ˆ2`?ˆ;1?ˆD?ˆLÒ?ˆU¤?ˆ^u?ˆgF?ˆp?ˆxç?ˆ¸?ˆŠŠ?ˆ"Z?ˆœ+?ˆ¤ü?ˆ­Ì?ˆ¶?ˆ¿n?ˆÈ??ˆÑ?ˆÙß?ˆâ°?ˆë€?ˆôQ?ˆý"?‰ò?‰Â?‰"?‰ c?‰)3?‰2?‰:Ô?‰C¤?‰Lt?‰UE?‰^?‰fæ?‰oµ?‰x…?‰U?‰Š%?‰'õ?‰›Æ?‰¤–?‰­f?‰¶5?‰¿?‰ÇÕ?‰Ð¤?‰Ùu?‰âE?‰ë?‰óä?‰ü´?Šƒ?ŠT?Š#?Šó?Š(Â?Š1'?Š:a?ŠC1?ŠL?ŠTÐ?Š]Ÿ?Šfn?Šo>?Šx
?Š€Ý?Š‰¬?Š'{?Š›K?Š¤?Š¬é?Šµ¹?Š¾ˆ?ŠÇW?ŠÐ&?ŠØõ?ŠáÄ?Šê"?Šóc?Šü2?‹?‹
Ï?‹ž?‹m?‹(=?‹1?‹9Ú?‹B©?‹Kx?‹TF?‹]?‹eå?‹n³?‹w'?‹€P?‹‰?‹'î?‹š½?‹£‹?‹¬Z?‹µ(?‹½÷?‹ÆÆ?‹Ï•?‹Øc?‹á1?‹ê?‹òÎ?‹ûœ?Œl?Œ
:?Œ?ŒÖ?Œ'¤?Œ0s?Œ9B?ŒB?ŒJÞ?ŒS¬?Œ\z?ŒeH?Œn?Œvå?Œ³?Œˆ?Œ'O?Œš?Œ¢ë?Œ«º?Œ´ˆ?Œ½V?ŒÆ$?ŒÎò?Œ×À?ŒàŽ?Œé\?Œò*?Œúø?Æ?"?b?0?&ý?/Ë?8™?Af?J4?S?[Ð?dž?mk?v9??‡Õ?¢?™p?¢=?«?³Ø?¼§?Åt?ÎB?×?ßÜ?èª?ñw?úE?Ž?Žà?Ž­?Žz?Ž&H?Ž/?Ž7ã?Ž@°?ŽI~?ŽRK?Ž[?Žcæ?Žl³?Žu€?Ž~N?Ž‡?Žè?Ž˜¶?Ž¡ƒ?ŽªP?Ž³?Ž»ê?ŽÄ·?ŽÍ"?ŽÖR?Žß?Žçì?Žð¹?Žù†?S?!?î?»?%ˆ?.T?7!??ï?H¼?Q‰?ZV?c"?kï?t¼?}Š?†W?#?—ð? ½?©Š?²W?»$?Ãñ?Ì¾?ÕŠ?ÞW?ç%?ïñ?ñ¿?ük??Ã?o?'?1Ç?<r?G?QÉ?\v?g!?qÌ?|w?‡"?'Î?œy?§$?±Î?¼y?Ç$?ÑÏ?Üy?ç$?ñÎ?üy?'#?'Í?'w?''!?'1Ë?'<u?'G?'QÈ?'\r?'g?'qÅ?'|n?'‡?''Á?'œj?'§?'±¼?'¼e?'Ç?'Ѷ?'Ü`?'ç?'ñ°?'üY?'?'ª?'R?'&ú?'1¢?'<J?'Fó?'Qš?'\B?'fé?'q'?'|8?'†à?''ˆ?'œ/?'¦Ö?'±}?'¼%?'ÆÌ?'Ñr?'Ü?'æÀ?'ñg?'ü?"´?"Z?"?"&¨?"1N?";ô?"Fš?"Q@?"[ç?"fŒ?"q2?"{Ø?"†}?"'#?"›É?"¦n?"±?"»¹?"Æ^?"Ñ?"Û©?"æN?"ðó?"û—?"=?"â?"†?"&+?"0Ï?";t?"F?"P½?"[a?"f?"pª?"{N?"…ñ?"•?"›9?"¥Ý?"°?"»%?"ÅÈ?"Ðk?"Û?"å³?"ðV?"úù?•œ?•??•ã?•%…?•0(?•:Ë?•Em?•P?•Z³?•eV?•oø?•zš?•…=?•à?•š'?•¥$?•¯Æ?•ºg?•Å
?•Ï¬?•ÚN?•äï?•ï'?•ú3?–Ô?–v?–?–$¸?–/Z?–9û?–Dœ?–O=?–YÞ?–d€?–o!?–yÁ?–"b?–?–™£?–¤D?–®å?–¹…?–Ä%?–ÎÅ?–Ùf?–ä?–î¦?–ùF?—æ?—‡?—&?—#Æ?—.f?—9?—C¦?—NE?—Xä?—c"?—n#?—xÃ?—ƒb?—Ž?—˜ ?—£??—­Þ?—¸}?—Ã?—Í»?—ØY?—âø?—í—?—ø6?˜Ô?˜
r?˜?˜"°?˜-N?˜7ì?˜BŠ?˜M(?˜WÇ?˜bd?˜m?˜w ?˜'=?˜ŒÜ?˜—y?˜¢?˜¬´?˜·R?˜Áï?˜Ì?˜×*?˜áÇ?˜ìd?˜÷?™Ÿ?™<?™Ù?™!v?™,?™6°?™AL?™Ké?™V…?™a"?™k¿?™v[?™€ø?™‹"?™–0?™ Ì?™«i?™¶?™À¡?™Ë<?™ÕØ?™àu?™ë?™õ¬?šH?š
ã?š€?š ?š*¶?š5Q?š?í?šJ‰?šU$?š_¿?šjZ?štõ?š'?šŠ,?š"Æ?šŸa?š©ü?š´–?š¿2?šÉÌ?šÔg?šß?šéœ?šô7?šþÑ?›	k?›?›Ÿ?›):?›3Ô?›>n?›I?›S¢?›^=?›hÖ?›sp?›~
?›ˆ£?›">?›×?›¨q?›³
?›½£?›È<?›Ò×?›Ýp?›è	?›ò¢?›ý;?œÕ?œn?œ?œ'Ÿ?œ28?œ<Ò?œGj?œR?œ\›?œg4?œqÍ?œ|f?œ†þ?œ'–?œœ/?œ¦Ç?œ±`?œ»ø?œÆ?œÑ(?œÛÀ?œæY?œðñ?œûˆ? ?¸?P?%è?0€?;?E¯?PG?ZÞ?ev?p
?z¤?…<?Ô?šk?¥?¯™?º0?ÄÇ?Ï^?Ùõ?äŒ?ï#?ùº?žQ?žç?ž~?ž$?ž.¬?ž9B?žCÙ?žNo?žY?žc?žn3?žxÉ?žƒ_?žõ?ž˜‹?ž£"?ž­¸?ž¸N?žÂã?žÍy?žØ?žâ¦?ží;?ž÷Ñ?Ÿg?Ÿý?Ÿ"?Ÿ"(?Ÿ,½?Ÿ7S?ŸAé?ŸL~?ŸW?Ÿa©?Ÿl>?ŸvÔ?Ÿi?Ÿ‹þ?Ÿ–"?Ÿ¡(?Ÿ«½?Ÿ¶S?ŸÀç?ŸË|?ŸÖ?Ÿà¦?Ÿë;?ŸõÐ? d? 
ù? ?  #? *·? 5L? ?à? Jt? U	? _ž? j2? tÆ? Z? ‰î? "ƒ? Ÿ? ©«? ´?? ¾Ó? Éh? Óû? Þ? é#? ó¶? þK?¡ß?¡r?¡?¡(™?¡3.?¡=Á?¡HT?¡Rè?¡]{?¡h?¡r¢?¡}6?¡‡É?¡'\?¡œï?¡§ƒ?¡²?¡¼©?¡Ç<?¡ÑÏ?¡Üc?¡æõ?¡ñˆ?¡ü?¢®?¢A?¢Ô?¢&g?¢0ù?¢;Œ?¢F?¢P²?¢[D?¢eÖ?¢pi?¢zû?¢…Ž?¢!?¢š³?¢¥E?¢¯×?¢ºj?¢Äü?¢Ï?¢Ú!?¢ä³?¢ïE?¢ù×?£i?£û?£?£$ ?£.²?£9C?£CÕ?£Ng?£Xù?£c‹?£n?£x®?£ƒ@?£Ñ?£˜c?£¢õ?£­†?£¸?£Â©?£Í;?£×Ì?£â^?£ìï?£÷€?¤?¤£?¤4?¤!Å?¤,V?¤6è?¤Ay?¤L
?¤V›?¤a,?¤k½?¤vO?¤€à?¤‹p?¤–?¤ '?¤«#?¤µ´?¤ÀE?¤ÊÕ?¤Õf?¤ß÷?¤êˆ?¤õ?¤ÿ©?¥
9?¥Ë?¥[?¥)ë?¥4|?¥??¥Iœ?¥T-?¥^¾?¥iN?¥sÞ?¥~n?¥ˆÿ?¥"?¥ž?¥¨¯?¥³??¥½Ð?¥È`?¥Òð?¥Ý€?¥è?¥ò¡?¥ý1?¦À?¦P?¦à?¦'q?¦2?¦<?¦G ?¦Q¯?¦\??¦fÏ?¦q_?¦{î?¦†~?¦'
?¦›ž?¦¦-?¦°½?¦»L?¦ÅÛ?¦Ðl?¦Úû?¦åŠ?¦ð?¦ú©?§9?§È?§X?§$ç?§/v?§:?§D•?§O$?§Y³?§dB?§nÑ?§ya?§ƒð?§Ž?§™?§£?§®-?§¸¼?§ÃJ?§ÍÙ?§Øh?§âø?§í‡?§ø?¨¤?¨
3?¨Â?¨"Q?¨,à?¨7n?¨Aý?¨LŒ?¨W?¨aª?¨l8?¨vÇ?¨U?¨‹å?¨–s?¨¡?¨«?¨¶?¨À®?¨Ë<?¨ÕÊ?¨àY?¨êç?¨õv?©?©
"?©!?©¯?©*=?©4Í?©?[?©Ié?©Tw?©_?©i"?©t"?©~°?©‰??©"Í?©ž\?©¨ê?©³x?©¾?©È"?©Ó"?©Ý°?©è>?©òÌ?©ýZ?ªé?ªw?ª?ª''?ª2 ?ª<®?ªG=?ªQË?ª\X?ªfæ?ªqt?ª|?ª†?ª'?ª›¬?ª¦9?ª°È?ª»V?ªÅã?ªÐq?ªÚþ?ªå?ªð?ªú¨?«6?«Ã?«Q?«$ß?«/m?«9ú?«Dˆ?«O?«Y¤?«d1?«n¿?«yL?«ƒÙ?«Žh?«˜õ?«£ƒ?«®?«¸?«Ã,?«Í¹?«ØF?«âÔ?«ía?«÷î?¬}?¬
?¬—?¬"$?¬,²?¬7@?¬AÍ?¬LZ?¬Vç?¬au?¬l?¬v?¬?¬‹ª?¬–8?¬ Æ?¬«S?¬µà?¬Àm?¬Êú?¬Õˆ?¬à?¬ê£?¬õ0?¬ÿ½?­
J?­Ø?­e?­)ò?­4?­??­Iš?­T'?­^´?­iA?­sÎ?­~\?­ˆé?­"v?­ž?­¨?­³?­½«?­È8?­ÒÅ?­ÝR?­çß?­òm?­üú?®‡?®?®¡?®'/?®1¼?®<I?®FÖ?®Qc?®[ñ?®f}?®q
?®{—?®†$?®²?®›??®¥Ì?®°Y?®ºæ?®Ås?®Ð?®Ú?®å?®ï§?®ú4?¯Â?¯O?¯Û?¯$h?¯.õ?¯9ƒ?¯D?¯N?¯Y*?¯c·?¯nD?¯xÑ?¯ƒ^?¯ë?¯˜x?¯£?¯­"?¯¸?¯Â¬?¯Í9?¯×Æ?¯âT?¯ìá?¯÷n?°ú?°‡?°?°!¢?°,/?°6¼?°AI?°KÖ?°Vc?°`ð?°k}?°v
?°€˜?°‹%?°•²?° >?°ªË?°µY?°¿æ?°Ês?°Õ?°ß?°ê?°ô¨?°ÿ4?±	Á?±N?±Û?±)i?±3ö?±>ƒ?±I?±S?±^+?±h¸?±sE?±}Ò?±ˆ_?±'í?±y?±¨?±²"?±½ ?±Ç­?±Ò;?±ÜÈ?±çU?±ñâ?±üo?²ý?²Š?²?²&¥?²12?²;À?²FM?²PÚ?²[g?²eô?²p'?²{?²…œ?²)?²š¶?²¥D?²¯Ò?²º_?²Äì?²Ïy?²Ú?²ä"?²ï"?²ù¯?³<?³É?³W?³#å?³.r?³8ÿ?³CŒ?³N?³X¨?³c5?³mÂ?³xP?³'Þ?³k?³—ù?³¢†?³­?³·¡?³Â/?³Ì¼?³×J?³á×?³ìd?³öó?´€?´Þ?´2?´ †?´-Û?´;/?´Hƒ?´U×?´c+?´p?´}Ò?´‹&?´˜z?´¥Í?´³ ?´Às?´ÍÇ?´Û?´èl?´õ¿?µ?µe?µ·?µ+	?µ8[?µE®?µS?µ`R?µm£?µzö?µˆG?µ•™?µ¢ê?µ°<?µ½?µÊÞ?µØ/?µå?µòÒ?¶"?¶
s?¶Ä?¶(?¶5e?¶Bµ?¶P?¶]V?¶j¦?¶wö?¶…F?¶'–?¶Ÿå?¶­5?¶º"?¶ÇÔ?¶Õ#?¶âr?¶ïÁ?¶ý?·
`?·¯?·$ý?·2M?·?›?·Lé?·Z7?·g‡?·tÕ?·'"?·p?·œ¿?·ª
?··Z?·Ä¨?·Ñö?·ßC?·ì?·ùÞ?¸,?¸x?¸!Å?¸/?¸<_?¸I¬?¸Vù?¸dE?¸q'?¸~Þ?¸Œ+?¸™w?¸¦Ã?¸´?¸Á[?¸Î§?¸Ûò?¸é??¸öŠ?¹Ö?¹!?¹m?¹+¸?¹9?¹FN?¹Sš?¹`ä?¹n/?¹{y?¹ˆÅ?¹–?¹£Z?¹°¤?¹½î?¹Ë9?¹Øƒ?¹åÍ?¹ó?ºa?º
«?ºô?º(>?º5ˆ?ºBÑ?ºP?º]c?ºj­?ºwö?º…??º'ˆ?ºŸÒ?º­?ººc?ºÇ«?ºÔô?ºâ=?ºï…?ºüÍ?»
?»^?»$¦?»1í?»?5?»L~?»YÅ?»g
?»tT?»œ?»Žã?»œ+?»©r?»¶º?»Ä?»ÑG?»ÞŽ?»ëÕ?»ù?¼c?¼©?¼ ð?¼.6?¼;}?¼HÃ?¼V
?¼cP?¼p•?¼}Û?¼‹"?¼˜g?¼¥­?¼²ò?¼À8?¼Í~?¼ÚÃ?¼è?¼õM?½"?½Ø?½?½*b?½7¨?½Dì?½R1?½_u?½lº?½yÿ?½‡C?½"‡?½¡Ì?½¯?½¼T?½É˜?½ÖÝ?½ä ?½ñd?½þ§?¾ë?¾/?¾&s?¾3¶?¾@ù?¾N=?¾[€?¾hÃ?¾v?¾ƒJ?¾Œ?¾Ï?¾«?¾¸U?¾Å˜?¾ÒÚ?¾à?¾í`?¾ú¢?¿ä?¿&?¿"i?¿/«?¿<ì?¿J.?¿Wq?¿d²?¿qô?¿5?¿Œw?¿™¹?¿¦ú?¿´;?¿Á|?¿Î¾?¿Ûÿ?¿é@?¿ö?ÀÃ?À?ÀD?À+"?À8Æ?ÀF?ÀSG?À`‡?ÀmÈ?À{?ÀˆH?À•ˆ?À¢É?À°	?À½I?Àʉ?À×É?Àå	?ÀòH?Àÿˆ?ÁÇ?Á?Á'G?Á4†?ÁAÅ?ÁO?Á\D?Áiƒ?ÁvÂ?Á"?Á'@?Áž?Á«½?Á¸ý?ÁÆ;?ÁÓz?Áà¸?Áí÷?Áû6?Ât?²?Â"ñ?Â0/?Â=m?ÂJ«?ÂWè?Âe'?Âre?¢?Œà?š?§\?´™?ÂÁÖ?ÂÏ?ÂÜQ?Âé?ÂöÌ?Ã	?ÃF?Ã?Ã+À?Ã8þ?ÃF:?ÃSw?Ã`³?Ãmñ?Ã{-?Èj?Õ¦?âã?ð?ý[?Ãʗ?Ã×Ó?Ãå?ÃòL?Ãÿˆ?ÄÄ?Ä?Ä'<?Ä4x?ÄA³?ÄNð?Ä\+?Äif?Äv¢?ăÞ?đ?ĞT?Ä«?ĸË?ÄÆ?ÄÓA?Äà|?Äí¸?Äúò?Å-?Åh?Å"¢?Å/Þ?Å=?ÅJS?ÅW?ÅdÈ?År?Å=?Ōw?ř²?Ŧì?Å´&?ÅÁ`?ÅΚ?ÅÛÔ?Åé?ÅöH?Æ'?Ƽ?Æõ?Æ+/?Æ8i?ÆE¢?ÆRÜ?Æ`?ÆmO?Æzˆ?ƇÁ?Ɣú?Æ¢3?Ưm?Ƽ¦?ÆÉß?Æ×?ÆäR?ÆñŠ?ÆþÃ?Çü?Ç5?Ç&n?Ç3¦?Ç@Þ?ÇN?Ç[P?Çhˆ?ÇuÀ?ǂù?ǐ2?ǝj?Ǫ¢?Ç·Û?ÇÅ?ÇÒJ?Ç߂?Çìº?Çùò?È*?Èb?È!™?È.Ò?È<	?ÈIA?ÈVx?Èc°?Èpç?È~?ȋV?ȘŽ?È¥Å?Ȳü?ÈÀ3?ÈÍk?ÈÚ¢?ÈçÙ?Èõ?ÉG?É~?ɵ?É)ë?É7"?ÉDY?ÉQ?É^Æ?Éký?Éy4?Ɇj?ɓ ?É ×?É®?É»D?ÉÈz?ÉÕ°?Éâç?Éð?ÉýS?Ê
‰?ÊÀ?Ê$õ?Ê2+?Ê?a?ÊL—?ÊYÍ?Êg?Êt8?ʁn?ʎ¤?ʛÚ?Ê©?ʶD?ÊÃz?Êа?ÊÝå?Êë?ÊøP?Ë…?˺?Ëï?Ë-%?Ë:Z?ËG?ËTÄ?Ëaú?Ëo.?Ë|c?ˉ˜?˖Í?ˤ?˱7?˾k?ËË¡?ËØÕ?Ëæ	?Ëó>?Ìr?Ì
§?ÌÜ?Ì(?Ì5D?ÌBy?ÌO­?Ì\á?Ìj?ÌwJ?̄~?̑²?̞æ?̬?̹O?Ìƃ?ÌÓ¶?Ìàë?Ìî?ÌûR?͆?Í»?Í"î?Í0"?Í=U?ÍJ‰?ÍW½?Ídð?Ír$?ÍW?͌‹?͙¾?ͦò?Í´%?ÍÁY?ÍΌ?ÍÛ¿?Íèò?Íö&?ÎY?ÎŒ?ο?Î*ó?Î8&?ÎEX?ÎR‹?Î_¿?Îlò?Îz$?·W?Ċ?Ρ½?ήð?μ"?ÎÉU?Îֈ?Îã»?Îðí?Îþ?ÏS?Ï…?Ï%·?Ï2ê?Ï@?ÏMO?ÏZ?Ïg³?Ïtæ?ς?ϏK?Ϝ}?Ï©°?϶â?ÏÄ?ÏÑE?ÏÞw?Ïëª?ÏøÜ?Ð?Ð@?Ð r?Ð-¤?Ð:Ö?ÐH?ÐU:?Ðbl?Ðo?Ð|Ï?Њ?З3?Фd?б–?оÈ?ÐËú?ÐÙ+?Ðæ\?Ðó?ÑÀ?Ñ
ñ?Ñ#?Ñ(T?Ñ5†?ÑB·?ÑOè?Ñ]?ÑjL?Ñw}?ф®?ёß?џ?ѬB?ѹs?ÑƤ?ÑÓÖ?Ñá?Ñî8?Ñûh?Òš?ÒË?Ò"ü?Ò0-?Ò=^?ÒJ?ÒWÀ?Òdñ?Òr!?ÒS?Ҍ"?ҙ´?Ò¦å?Ò´?ÒÁG?ÒÎw?ÒÛ¨?ÒèÙ?Òö
?Ó:?Ók?Óœ?Ó*Í?Ó7ý?ÓE-?ÓR_?Ó_?Ól¿?Óyð?Ӈ!?ӔQ?Ó¡?Ó®²?Ó»â?ÓÉ?ÓÖC?Óãs?Óð£?ÓýÕ?Ô?Ô5?Ô%e?Ô2–?Ô?Æ?ÔLö?ÔZ&?ÔgW?Ôt‡?ԁ·?Ԏç?Ԝ?Ô©H?Ô¶w?Ôç?ÔÐØ?ÔÞ?Ôë8?Ôøh?Õ—?ÕÈ?Õø?Õ-(?Õ:X?ÕGˆ?ÕT¸?Õaè?Õo?Õ|H?Չx?Ֆ§?Õ£×?Õ±?Õ¾7?ÕËg?Õؗ?ÕåÇ?Õò÷?Ö&?Ö
V?Ö†?Ö'¶?Ö4å?ÖB?ÖOD?Ö\u?Öi¤?ÖvÔ?ք?֑4?֞c?Ö«"?Ö¸Â?ÖÅó?ÖÓ"?ÖàQ?Öí?Öú±?×à?×?×"??×/o?×<Ÿ?×IÎ?×Vý?×d.?×q]?×~Œ?׋¼?טë?צ?׳J?×Àz?×Í©?×ÚÙ?×è?×õ8?Øg?Ø—?ØÆ?Ø)ö?Ø7%?ØDU?ØQ"?Ø^³?Økâ?Øy?؆B?ؓq?Ø  ?Ø­Ð?غÿ?ØÈ/?ØÕ^?ØâŽ?Øï½?Øüì?Ù
?ÙJ?Ù${?Ù1ª?Ù>Ù?ÙL?ÙY8?Ùfg?Ùs–?ـÅ?ٍõ?ٛ$?Ù¨T?Ùµƒ?Ù³?ÙÏâ?ÙÝ?Ùê@?Ù÷p?ÚŸ?ÚÎ?Úý?Ú,-?Ú9]?ÚFŒ?ÚS»?Ú`ê?Ún?Ú{I?ڈx?ڕ§?Ú¢×?Ú°?Ú½5?ÚÊe?Úו?ÚäÄ?Úñó?Úÿ"?ÛR?ہ?Û&°?Û3ß?ÛA?ÛN??Û[n?Ûh?ÛuÍ?ۂü?ې+?۝Z?Ûª‰?Û·º?ÛÄé?ÛÒ?ÛßG?Ûìw?Ûù¦?ÜÕ?Ü?Ü!5?Ü.d?Ü;"?ÜHÂ?ÜUò?Üc"?ÜpQ?Ü}€?܊°?ܗà?Ü¥?ܲ>?Ü¿n?Ü̝?ÜÙÍ?Üæü?Üô+?Ý[?Ý‹?ݺ?Ý(é?Ý6?ÝCI?ÝPx?Ý]¨?ÝjØ?Ýx?݅7?ݒf?ݟ–?ݬÆ?ݹõ?ÝÇ$?ÝÔU?Ýá"?Ýî´?Ýûã?Þ	?ÞC?Þ#r?Þ0¢?Þ=Ñ?ÞK?ÞX1?Þea?Þr?ÞÁ?ތð?ޚ ?Þ§P?Þ´€?ÞÁ°?ÞÎß?ÞÜ?Þé@?Þöo?ߟ?ßÎ?ßÿ?ß+/?ß8_?ßEŽ?ßR¿?ß_ï?ßm?ßzN?߇~?ߔ¯?ß¡ß?߯?ß¼>?ßÉo?ß֟?ßãÏ?ßðÿ?ßþ0?à`?à?à%¿?à2ð?à@ ?àMP?àZ€?àg±?àtá?à'?àB?àœs?à©£?à¶Ó?àÄ?àÑ3?àÞd?àë•?àøÅ?áõ?á&?á W?á-‡?á:·?áGè?áU?ábI?áoy?á|«?á‰Û?á—?á¤<?á±n?ᾞ?áËÏ?áØÿ?áæ1?áóa?â'?â
Â?âô?â(%?â5U?âB†?âO·?â\é?âj?âwJ?â"{?⑭?âžÞ?â¬?â¹??âÆq?âÓ¢?âàÓ?âî?âû6?ãg?ã˜?ã"É?ã/û?ã=,?ãJ^?ãW?ãdÁ?ãqò?ã#?ãŒU?㙆?㦸?ã³ê?ãÁ?ãÎL?ãÛ?ãè°?ãõâ?ä?äF?äw?ä*©?ä7Ú?äE
?äR>?ä_p?äl¢?äyÔ?ä‡?ä"8?ä¡j?䮝?ä»Î?äÉ?äÖ2?äãd?äð—?äýÉ?å
û?å-?å%`?å2'?å?Ä?åL÷?åZ*?åg\?åtŽ?åÁ?åŽô?åœ&?å©Y?嶋?åþ?åÐñ?åÞ#?åëV?åø‰?æ¼?æï?æ !?æ-U?æ:ˆ?æGº?æTí?æb ?æoT?æ|‡?批?æ–ì?æ¤ ?æ±S?澆?æ˹?æØî?ææ!?æóT?ç‡?ç
»?çî?ç("?ç5U?çB‰?çO½?ç\ð?çj$?çwX?焌?瑿?çžó?ç¬&?ç¹[?çƏ?çÓÃ?çàö?çî+?çû_?è"?èÇ?è"ü?è00?è=d?èJ˜?ð ?ð/ã?ðA§?ðSj?ðe,?ðvï?ðˆ±?ðšt?ð¬6?ð½ø?ðϺ?ðá|?ðó>?ñÿ?ñÁ?ñ(ƒ?ñ:D?ñL?ñ]Æ?ño‡?ñG?ñ"	?ñ¤É?ñ¶‰?ñÈJ?ñÚ
?ñëÊ?ñýŠ?òJ?ò!	?ò2Ê?òD‰?òVH?òh?òyÇ?ò‹…?òE?ò¯?òÀÂ?òҁ?òä??òõý?ó¼?óz?ó+7?ó<õ?óN³?ó`p?ór-?óƒì?ó•¨?ó§e?ó¹#?óÊà?óܜ?óîY?ô?ôÒ?ô#?ô5K?ôG?ôXÃ?ôj~?ô|:?ôö?ôŸ±?ô±l?ôÃ(?ôÔã?ôæž?ôøZ?õ
?õÏ?õ-Š?õ?D?õPþ?õb¹?õts?õ†-?õ—æ?õ©¡?õ»Z?õÍ?õÞÎ?õð‡?ö@?öú?ö%²?ö7k?öI$?öZÝ?öl•?ö~N?ö?ö¡¾?ö³w?öÅ/?öÖç?öèŸ?öúV?÷?÷Æ?÷/}?÷A4?÷Rì?÷d£?÷vY?÷ˆ?÷™Ç?÷«~?÷½4?÷Îë?÷à¡?÷òW?ø?øÄ?ø'y?ø90?øJå?ø\š?ønQ?ø€?ø'»?ø£q?øµ%?øÆÚ?øؐ?øêD?øûø?ù
®?ùb?ù1?ùBË?ùT?ùf2?ùwç?ù‰š?ù›N?ù­?ù¾µ?ùÐi?ùâ?ùóÐ?ú'?ú5?ú(é?ú:›?úLN?ú^?úo³?úe?ú"?ú¤Ê?ú¶|?úÈ/?úÙà?úë'?úýD?ûö?û §?û2Y?ûD
?ûU»?ûgm?ûy?ûŠÎ?ûœ€?û®0?û¿á?ûђ?ûãB?ûôò?ü£?üS?ü*?ü;²?üMc?ü_?üpÂ?ü'r?ü"!?ü¥Ð?ü·€?üÉ/?üÚÞ?üìŽ?üþ<?ýë?ý!š?ý3I?ýD÷?ýV¦?ýhT?ýz?ý‹±?ý_?ý¯
?ýÀ»?ýÒi?ýä?ýõÅ?þr?þ?þ*Í?þ<z?þN'?þ_Ô?þq?þƒ.?þ"Û?þ¦ˆ?þ¸4?þÉá?þێ?þí:?þþæ?ÿ"?ÿ">?ÿ3ê?ÿE—?ÿWB?ÿhî?ÿzš?ÿŒE?ÿñ?ÿ¯?ÿÁH?ÿÒó?ÿäŸ?ÿöI@ú@Ð@¥@z@'O@0%@8û@AÐ@J¥@Sz@\N@e#@mù@vÎ@£@ˆw@'L@š!@¢ö@«Ë@´Ÿ@½t@ÆH@Ï@×ñ@àÆ@éš@òn@ûC@@ë@À@"@'h@0<@9@Aã@J¸@SŒ@\`@e3@n@vÛ@¯@ˆƒ@'V@š*@¢ý@«Ð@´¥@½x@ÆK@Ï@×ò@àÅ@é˜@òl@û?@@å@¸@Š@'^@01@9@AÖ@J©@S|@\O@e"@mô@vÇ@™@ˆl@'?@š@¢ä@«¶@´ˆ@½Z@Æ-@Ï@×Ò@à¤@év@òH@û@ì@¾@@b@'4@0@8Ø@Aª@J{@SM@\@dð@mÂ@v"@e@ˆ6@'@™Ù@¢«@«}@´N@½@Åð@ÎÁ@ד@àd@é5@ò@ú×@¨@y@K@@&ì@/½@8@A^@J0@S@[Ñ@d¡@mr@vB@@‡ä@´@™…@¢U@«%@³÷@¼Ç@ŗ@Îg@×7@à@è×@ñ¨@úx@H@@è@¸@&‰@/X@8(@@ø@IÇ@R—@[h@d7@m@u×@~¦@‡u@F@™@¡å@ª´@³ƒ@¼S@Å#@Íò@ÖÁ@ߑ@è`@ñ/@ùþ@Î@@l@;@&
@.Ù@7©@@x@IG@R@Zä@c³@lƒ@uQ@~ @†ï@½@˜Œ@¡\@ª*@²ù@»Ç@Ė@Íd@Ö2@ß@çÐ@ðž@ùm@;@	@Ø@§@%u@.C@7@?ß@H®@Q|@ZJ@c@kæ@t´@}ƒ@†Q@@—í@ º@©ˆ@²W@»%@Ãò@ÌÀ@Վ@Þ[@ç)@ïø@øÅ@"@
`@.@û@$Ê@-—@6d@?2@Gÿ@PÌ@Y›@bh@k5@t@|Ð@…@Žk@—8@ @¨Ò@± @ºm@Ã;@Ì@ÔÕ@Ý¢@æo@ï;@ø@	Ö@		£@	p@	=@	$
@	,Ö@	5¤@	>q@	G=@	P
@	X×@	a£@	jq@	s>@	|
@	"×@	£@	–p@	Ÿ=@	¨
@	°Ö@	¹£@	Âo@	Ë<@	Ô@	ÜÕ@	å¢@	în@	÷:@
@
Ó@
 @
l@
#9@
,@
4Ñ@
=@
Fj@
O6@
X@
`Ï@
i›@
rg@
{4@
"@
ŒÌ@
•˜@
žd@
§0@
¯ý@
¸È@
Á"@
Ê`@
Ó,@
Ûø@
äÄ@
í'@
ö\@
ÿ(@ô@À@‹@"X@+$@3ï@<»@E‡@NR@W@_ê@h¶@q'@zM@ƒ@‹å@"±@|@¦H@¯@·Þ@Àª@Év@ÒB@Û
@ãØ@ì¤@õo@þ;@@Ò@@!i@*4@3@;Ë@D–@Mb@V-@^ø@gÄ@p@yZ@'%@Šñ@"¼@œˆ@¥S@®@¶é@¿´@È@ÑJ@Ú@âá@ë¬@ôw@ýB@

@
Ù@
£@
 n@
)9@
2@
:Ï@
C›@
Lf@
U0@
]û@
fÆ@
o'@
x]@
'@
‰ò@
'½@
›ˆ@
¤R@
­@
µé@
¾³@
Ç~@
ÐI@
Ù@
áÞ@
êª@
ót@
ü?@
@
Ô@Ÿ@j@(5@1@9Ê@B•@K_@T+@\õ@eÀ@nŠ@wU@€@ˆê@'µ@š€@£J@¬@´ß@½©@Æu@Ï?@Ø
@àÔ@éŸ@òi@û4@ÿ@É@"@^@'(@/ó@8¾@Aˆ@JR@S@[ç@d²@m}@vG@@‡Ü@¦@™p@¢;@«@³Ð@¼š@Åd@Î/@Öú@ßÄ@èŽ@ñX@ú#@í@¸@'@L@&@.á@7«@@v@I@@R@ZÕ@cŸ@li@u3@}þ@†È@"@˜]@¡'@©ñ@²¼@»†@ÄP@Í@Õå@Þ¯@çz@ðD@ù@Ø@
¢@l@7@%@-Ì@6–@?`@H*@Põ@Y¿@b‰@kS@t@|ç@…²@Ž}@—G@ @¨Û@±¥@ºo@Ã:@Ì@ÔÎ@ݘ@æb@ï-@÷ø@Â@	Œ@V@ @#ê@,µ@5@>I@G@OÝ@X§@ar@j=@s@{Ñ@"›@e@–/@žú@§Ä@°Ž@¹X@Â#@Êí@Ó¸@܂@åL@î@öà@ÿª@u@@@
@"Ô@+ž@4h@=3@Eý@NÈ@W'@`\@i&@qð@z»@ƒ…@ŒP@•@ä@¦®@¯y@¸D@Á@ÉØ@Ò¢@Ûl@ä8@í@õÌ@þ–@`@+@ö@!À@*Š@3U@<@Dé@M´@V@_I@h@pÞ@y¨@'r@‹>@"@œÒ@¥@®g@·1@¿ý@ÈÇ@ё@Ú\@ã&@ëñ@ô¼@ý†@Q@@æ@ °@){@2F@;@CÛ@L¥@Up@^:@g@oÐ@x›@e@Š0@'ú@›Æ@¤'@­[@¶&@¾ð@Ç»@Ї@ÙQ@â@êæ@ó±@ü|@G@@Ý@§@(r@1=@:@BÓ@Kž@Ti@]4@eþ@nÉ@w•@€`@‰+@'õ@šÀ@£‹@¬W@µ"@½í@Ƹ@σ@ØN@á@éä@ò¯@ûz@E@
@Ü@§@'r@0=@9	@AÔ@JŸ@Sk@\6@e@mÌ@v—@c@ˆ/@ú@™Å@¢@«\@´'@¼ó@ž@Ί@×U@à @èì@ñ¸@úƒ@O@@æ@±@&|@/I@8@@à@I«@Rw@[B@d@lÚ@u¦@~r@‡=@	@˜Ö@¡¡@ªm@³9@¼@ÄÐ@͝@Öh@ß4@è@ðÌ@ù˜@d@0@ü@È@%"@.`@7,@?ù@HÅ@Q'@Z]@c)@kõ@tÂ@}Ž@†Z@&@—ò@ ¿@©Œ@²X@»$@Ãð@̽@Չ@ÞV@ç#@ïï@ø»@ˆ@
T@ @î@$º@-‡@6S@? @Gì@Pº@Y†@bS@k @sì@|¹@…‡@ŽS@— @Ÿí@¨º@±†@ºT@Ã!@Ëî@Ô»@݈@æT'ç'(+'䛟'Î:›(;( u(	H'ÇÜT(iÄ(hX(G)(K×'å
Ö((8(	ÒN(+Ÿ(!‹†(-µ(:ûß(/–(#(((*½ø(1ŒÕ(4ßZ(>­<(0A(9n(4–o(2ðy(%?Ë(CÃÞ(?Á`(\~ð(L"\([ëò(^1(ZÓ}(bõU(a·(Wùg(r©§(aûz(b­(j'E(Uó£(r•´(hß(nÝj(ˆ	'(ˆHm(…{¹(akU(†Î#(ˆ±(|ŧ(€¬(‰xU(Œø&(("(ƒòµ(uQ(EÞ(evD(OÏ(Šª?(‰3;("
`(š‹Ã(‡a—(`¨(kŽ?(EB(0‹(1<q(fë(£(e±(*ù(&­(Z;(r('ÿ(ƒ{à(gV–(bœÛ(hFX(J±ó(k¤(}3à(…I³("·b(|"Š(~~i('µº(l×(l2B(šr(nÂ(ô("áŽ(L(Ô(ÿ†(ƒž†(tF(pº«(Š*"(Ïí(…¾Ö(~Bw(…Ÿ(t¢(tå({s%(zˆ(s3i(…±J(tX(V+·(fÃ(_­b(v".(Sû(dNÛ(Pã½(fó(kèÀ(|­ü(sŒ[(c…(cÀ(sª~(uÒF(ˆÅI(h¼ý(kI"(…¯ÿ(aS(€±ö(pc·(i •(j,T(-È"(héË([m(m¤(HºL(O^Ú(^»€(pÕS(€‰(€89(i<Ö(€>ì(u2É(]ߏ(jY¶(y'Ð(`sn(P"(Q¡](Zɀ(Vì'(DV¬(L$J(q{i(cM(h
e(€Lí(7«(€ÙÍ(züº(‰ÒM(…Wº(cCD(…4¶(bž((xâ'(pH´(X=I(4(".œ(&pþ(;›¡( ظ(*((A(pG(…y((ç(Š(©ý(€Ç(î‡("q(X^(H(Ì(´'(
ƒŒ(%zÆ(2±>(.Ä(-9ø(2š(ÿf(â2'ìê=(Š#(
3N(6é'Ú}™(É(Ç-(¢B'én(bÒ(ív(	'þúí(%<™(o~(4Kÿ()A(!`ë(g£( þ±('#»($]O(1ƒ(:V‰(8 ;(?q‰()Ç~(6î(;*(<'^(;Ù½(0:N(3™+(´Q(A"w(M·(1Oë(9×î(;S((à»(3Æg(2¹p(Jd'(-¦V(0œ(;9(D¡(@h(5H6(7¢>(#—6((1Ä(*ƒû(?"u(#A¯(1B(,áŽ()_	(2Õ^(:(&a($€†(Isô(5-ç(-Òi(;÷(>Äa(Bm(A+Ê(H¨¥(3t(382(:Ôå(HLÂ(-lÒ(8ÊH(8½'(J¹q(lhŽ(ZU"(Yn(I®'(E#(<–ž(((,†ö("º(3"J(%ç(%Ÿú(<LÂ(*æ(&OF(Šë($òÒ(-èl(+Â{(>ì¸(*ù³(Fñ'(Mf1(?:(6¥®(@­¾(B‡ï(O{ë(d¨(F>(8Ÿ"(WQ(Zˆ(WËÐ(ZŠJ(c7(H,(<àN(K8Õ(Y|ø(xq£(w>z(vû|(^"Ô(bur(nÑ(e4(bCB(v¦(wòÃ(s(†¼c(TãÅ(G†ø(0MN(M[Ù(X(Ñ(tfw(Šz½(†ê¬(¸n(yò
(Yma(W\(f=ß(|;²(€õ"(ƒô7(ŒÅæ(Œý±(‹à¶(Œd(hÑD(g[Ô(ˆJ˜(žã(µ‹(k7J(Un¬(Gb(N·Â(^*X(14( \ô(€v(MH`(P´m(O­(JRI(@€Š(O\u(^͛(ZqÄ(Kõ(;Æ(X	™(`Yú(†&Õ(mž(k:Â(K'w(i	
(mi
(oë(~ņ(`(¾(kYü(o>Ñ(èf(†.Î(ˆmÁ("ô_(@yÖ(R:Ê(EXø(X°>(q+](_Þ	(aÔ(Bu("''(uSz(qï©(m³}(uõ(]`(l©v(nêZ(€Ý¡(s›
(t®Â(€Õ¶("j](•Â(ˆ­a(')W("xG(€ù^(x,;(‡u}('½¸(DF(hù(Á¦(…dÿ(]Í(MŠ(†=¯(|fŽ(~ j(qFa(f(Œ‡™(•Þ(Œô`(žˆ(š²î(‰b¥(°(žŸÆ(›3(Ž€=(P^(‰q(`(Š•(‰äI('"(z²¤(qgm('°Â(‰Ä(•È("¹7('ór(ÿ(—(Žð3('*6(™Q(–Î(›Õp(Œóö(œqä(Šg("lK(ŸîW( ;L(œIœ(•¿-( ¼c(œ×)(ªIÓ(¦/¨(—öc(¡O`(¦/&(µ­(£ À('®("cí(œP(£½(ŸÈ6(›#(©(³‰"(§ôö(ªÝ%(¬ÀM(®·(µÀÖ(³'½(¦t›(£¶&(¥$ß(©ìS(«ú5(±9(®)(¹ç?(À¹o(©¿(¨}T(ºÀ(¶@(¶J¢(³'(¢ÏÜ('¨(Á+(•©ß(®aŒ(­Åî(˜e´(ªô(¦ñJ(¢åØ(›¢\(ŽP±("&'(Ž'(žÐ'(›Þ(¨ƒ¿(›·ë(›=Y(‹°³(›¯é(¡÷(§!·(¨žñ(£4ý(³Ò¤(¯ J(¾ü"(¤(šÛË(–—á(š'ù("Ë(£"(£Þ('øÐ(¢æß(•žG(˜îË('"(ŠŽŸ(•@(šºû(–&("3ù(–/š(Ÿ'-(œ¯á(K8(–ï"(›ã2(˜ä(•+}(£A(¢4(IZ(œÉ^(¦(¬(šâa(‰_Ý(–h('E¸(•DÀ(¥hœ("ðq(›å(™Š
(ž×ø(§QÝ(˜›(‹X8("äÛ(§(©rJ(§µx(¥Ð'(§Ø9(§óO( —ã(¢/(¥v‡(¤ñ(¥#(¦êø(²œÊ(¥:(¤vC(¤0(£ž‰(©±(µò!(«$3(ª]Ê(±KÍ(·)²(¡QA(œRl("У(™][(¤a³(ªÅZ(«ñ¦(£¬Ö(¢¹Þ(¦¬(©l(°üè(®(¯ïn(±Ây(¼u´(µ*!(µ}E(º\
(À5Æ(ºjc(²½‡(´Þ(¿ªù(®AÑ(¹'à(¸cp(ºT(»-»(²ÖÍ(²§k(¸ÀO(Ħ(Á$‹(¿'"(¾G (¸oo(¿Ø¶(¼b†(¼ö\(¸¬D(´°‡(¹ó)(Å(ÇQ(Áù(¾Ù0(À'T(Â`^(Ãx®(Å׸(·ñV(»?š(¾…(Âsô(¹Ä(«Hû(¶A(¨çQ(Ÿ~P(¢"j(¾y(®ø(³ÙC(«h(±K'(¿
(šU(¸'g(¾ÿÙ(ºÙ&(½áõ(´š^(¥3¯(—oG( 9
(°q(°?‰(­x(°,ô(¯r|(³~c(Å5(ÅÊ(½ º(Çyæ(¼5(¬¹(ªÊ(Ã}(¾›Ù(¶
•(´ZÕ(»"}(ŏî(Èß(É+X(ÅJn(»€'(®†V(¾
(Ï¡@(ÐâJ(Ìm…(ÉÜN(Æ¢,(Âñý(»3(¶F(ÁïD(ÃI(¿œŽ(¶·.(²ÕP(½¿»(¾^Ô(Áç7(ɖ}(Í0Ú(ȕÇ(Ι6(ÏÖ¡(¼(Ã]q(̂õ(̵B(ÉW(¶¡((ªü!(»­(Àˆ(Ïe(϶ˆ(Ëwß(Ø	j(Ëì	(Í{â(Ô
}(Èùé(Ç\§(ÈíÒ(ÎYZ(ËI(ÅO¢(Ê5@(Ç®¹(Æ,(ÄØË(͙¯(Ê-Á(ÐÂ5(Ìõt(Ɓ(Ǧ(Õó®(Ìäˆ(Ósl(΅é(ËÈP(Ɉ«(ÏÄl(á¯u(Óí(ɍ	(Ö¨(Ü÷V(×îš(ÍëA(¼°(¤´Ò('Š¯(Š›((j](\g(fø²(bÔ(I¹Þ(aÅ(mab(]ß6(Sµ…(|ºÜ(…z(«(–3Í(Ÿø¶(—"(˜%[(ØÇ(¦·(°f(§Ðe(—wÝ(¡]'(¯Œ-(°¦¼('v(ƒ,ë(ˆÜâ(•t®(žÛ`(›‡R(äÅ('ñ•(ŽÚn('O(`Ã(•ý;(¬(µJl(¨Ôi("'(œ‹6(­r{(®È(¨eµ(­#(´ÐÏ(¬ö€(©ü
(š4¬(˜Ø)(©GÒ(·Vn(µ–Ã(¨í(";z('o
(†Œ¦("(-'(w(¨ŠË(´L(¦§ü(¶~¡(Ä"(½I(»š³(ÅD‡(²-…(ªk (¯'Æ(¼h>(Òæn(Ûë7(Óm¦(Ë1Z(²m(¦ÇÒ(¨‹v(£.‹(¶ç-(Ïne(Ç»8(ƶ
(Åyø(­¶7(—'³( Þ (±c–(¯Ò(¨2w(º¶Ã(®,(¬'‰(§l(¬Û(¶Ñc(¾W¢(·"V(´áž(ÎÖZ(ÄÂE(³ˆˆ(¬Å`(¤
y(®«(¼á:(»£Ï(»(¸Ìó(¸3ç(ÅÊ (ê(½ýö(­™î(¢=N(œ¼>("ÛŽ(«6°(¶aÛ(±÷
(©52(´ <(½œR(ÄÉ`(Ï>¾(½Öõ(¹Ò<(«(§Ö(ª,o(š¼¨(•šŠ(š‡:(«¸ñ(¿E(¸3e(¦P\(§–È(¤È…(šo(¥@a(»3(µ—½(²Õ»(¯)@(°M
(©î(³®G(Á‡(µlZ(¾Av(»Ë(±Ù[(¯¦(¨&(®\(ÄÜ(Û	÷(Ë·ø(¯¢—(¨yÒ(²(°(¶)2(´uh(¬uu(¶Šæ(¾ºî(Óc+(Êè›(͖,(Õ©(äÙÆ(Û0(Èrm(­S(®dø(½Ã(ÂRê(½9	(´	,(±Çµ(¸õ8(Ä÷÷(Ι–(ÍT½(Ì=1(¿&f(¶vu(ÖFK(Ø÷(ÂQ(±´0(¨ž(¸='(Ùs÷(ÕûÕ(Öñ(Շ(ÌPÓ(ÒøŠ(â«F(ð^Æ(ø4˜(ëBj(Ñéù(Èrã(Á}ô(·ü(±K(¸‡¨(Â*Š(¸9W(Ƭ(Ôm(Ðtn(Ð~H(×:(È&6(½µÏ(È%Ž(È
&(ÇÔà(Å,»(½d?(´>z(µÖ~(µ!3(»_™(ÌÌÙ(ÓCƒ(ÊX±(Ìèº(ÔMy(É_(Ä&(Ǟ¾(¹Å(ÆFV(ÅP-(¾¼(¹3(¨E(«µ¬(¸ç3(½<»(»Ñ(Ãø(ƙp(Â÷Ð(Ë_*(ºcâ(¹"÷(²Aj(µ-(Ç\z(ÂnÝ(¸qy(ºS`(ª"X(¬ÐK(¯cg(Á"(¾F¢(¸€D(¶œM(Å_(Îߣ(Ϻ!(Æ(ô(É(ÏØ(ӎÔ(×F×(ÓÎ(Új(Ìf,(»B(¼®'(¶Á¸(¶V(¯²†(²÷(°Uê(º(Æ(ʯŸ(ÎÉì(ÒHî(Û
7(Þ »(Óz¯(Òo‡(ǍM(Äð®(ɑ
(ďÃ(Èÿ(ΰ7(Ω(Öd(Ù«u(Üá…(Ô¹t(ŘÉ(Éhå(ςÔ(Θ¯(ŒÏ(ѧ±(Ûp(ۃ&(àEÿ(Ý!(Öâ=(ÍÍ(Úd¢(ßfç(Ý*§(Ýïª(Úì[(ÜÔ(Û2(ÎÜ'(Õcß(Ö¥t(ÔD°(ÜÖé(Ð'(ļ†(ȐL(ÎTZ(̬(Ԗß(ÖL(ÛGs(׀
(Ü$«(ތä(åwf(Ûôy(ÕP¼(ѱÏ(Ýn(äz¥(ç,=(ìƒ(ÝÄë(ÜÅv(Õ¤(Ô¨¬(Û>Ö(Õr~(Öð(ê=(ëD°(íK(è©*(è(íZJ(äDœ(à$Î(ßKæ(â¡(Þ8¤(â*è(àb¤(Ù*Æ(ãrA(÷h0(ù©š(õi–(éÑl(ÝCý(ãû[(ø?ó(öÙÅ(ðH(ñ$¼(ì-F(ë×Å(ìw8(ç]Ç(ãûø(ôÌõ(ò•¨(ܧH(âpP(í (ÿ<(öØ÷(ïØg(óS](úÿ(óv¼(Ù®5(ÓÛð(Ý©(꘤(ô'v(æø¤(æY{(ãF'(çã(î™Ï(éÿÔ(è>)(淑(æ65(ä¼4(êÞÑ(çp(õÂÂ(í؟(å.e(ÛþÃ(ðþQ(ôìM(ën–(ڟ)(ÒHð(Ú¢C(áð(äf(í¹,(â°s(Îãì(ƯJ(Ï°&(ÖF(ÓC(Ò>Ç(Ébž(Ìȕ(ѸD(Ð1^(Ñ=v(á²(íAÌ(ç6Ò(ß0(çÄê(ð@F(ñU"(æ
(Ù—(ÑZ%(Ùo¢(Êr(ɑ(Î0"(ØR(Ðÿ(Û—(ì%ˆ(æ˜(èÓ(Ü
Þ(×f;(×R}(îˉ(ò¡²(èÙË(åÂõ(ëH(ézÀ(éÅ(íç(Ü8)(Õùà(É;\(É_(Åʇ(ÖÅþ(ß(à(àÕæ(ãQž(éd(Ý2¢(ã(Üóÿ(êI"(Þax(ÙìK(é*Ð(ê0ý(Ûü³(ÖmØ(Üʏ(ã1ç(Þ&Ù(äD(í	ú(èšM(Ú1Õ(ÏÄ(èË1(öj(ò‰(éÏÙ(âç^(×"2(ÓèÒ(å/ø(Ü¿·(åä^(ñ<^(é'(Úù(ÙQ(ã÷þ(èPé(é²Z(åt(åÆ;(镱(ãBá(ר¨(ÙT(⺹(çŠ;(î34(ëÀ6(äM(èœ4(éLé(Þ:Ÿ(Ðg(Ϙ(ʞÃ(¹v8(Ç!â(Ìü<(ÕI(Ï{©(Öî(Ѷq(ÍÁq(É
î(¯g(ÿ1(€7Ï(¥¹w(Â5'(Âl"(¼ío(¢2ã(ƒ')(lÜù(–F(¹z˜(ÊÈø(Øed(Ҝâ(Û$®(Ü{X(ތÕ(Ü?1(Ó(Ӂ"(υÇ(Úm+(ÝXß(ØÊ(ÛP	(å"g(ì¾?(ßÜ[(ä+P(ގØ(ឮ(èε(臡(àÌÍ(í
i(ï‰|(âI£(ßV€(æáz(ìm	(ïëE(æo×(ëå:(æ(ߺ(Ò&Y(Üí.(Þ
(ã³~(èÉ((äêÞ(ã."(æHQ(è.´(èãœ(ä.À(ì†(ëÅ%(ätÿ(ä•Ð(ã«(⒕(ê;'(ìøµ(áót(ÔÖ"(Íøm(Ðð‡(Û¯µ(ßÊ0(صï(Û¡þ(ë'(é"¯(ä#%(ß\ã(çTO(òÔ(ë;(Üôl(ÔFÕ(á	(ê…b(ãßQ(Û;á(Ց‹(àÜ»(éWÏ(änÖ(ß¡Ù(Ü.³(Õ~É(Õß!(Íc•(¯·¡(Žm¬(qž("¶(½¹Ù(Ô¬å(Ü}Æ(àYé(â6‡(å¥(ÚÚ
(ؚ(ݬR(æ‡(èÐù(èE(àv(Þÿ(ߢ*(ä8-(ÚÀ¥(Öò(ÕWR(ҍx(Æ \(²¡g('™Ó(:˜j(\ôˆ(%Ÿ(·þ¢(Ç7(ÏY(Ôþš(Ò08(؅(Ûr(Ø.(Ü2×(Ö>ê(Ô|9(×ÿç(Ü(×èÖ(ÓZ¹(Õ¤(ÐYM(ÎöÔ(Ü_‹(Þí(Ô¿(Ð<e(Ö¦±(×÷Ô(Úø"(ᐙ(Õã(Ókš(ڇí(Öù(Ò
º(¶}ê(º­õ(Õqd(ÖÃÒ(Øm(ÙË(Ù&'(Ñ1°(×´L(Ú:†(ÚÞé(Û¯†(Ú·^(֎ò(Ö8x(ډx(Îëû(Æ:å(ȲÎ(Êt>(½f(¿H(Ë%K(Í¿(ÀcW(½â(Ã\º(µ…×(¡ä(¤ÄW(¬v˜(¼7Ö(Áôâ(±º\(¬+9(°!(¯ve(®Ú(¶¾Ñ(º—û(´å(º?(¹z(»$W(·Ê`(°çÂ(·˜ (ÇÔ(Ç*'(Ëh	(Àï(ÄaË(ν(ÏÉ4(×xa(ÒJ·(Î&O(Õ÷(Ð:î(ß# (ÞvÔ(Ú8B(פ(Ȁz(¸Bí(ɸ¡(Úّ(ÒR(ÀU£(²:
(±ÉM(ºŒ$(½G(Ä­-(Õ5¢(Ӟ(½%ÿ(¿¶—(ÒMJ(âL(Úî*(Õö
(ÛN#(Û7(Ówä(Îï(ÒN¾(Õ-û(Ùze(ÚWn(׏((م(Þµ(â
Ô(Ý3Ò(ÛWñ(ßé (؀™(Ö
¸(ܺÜ(Û](Ö,[(Ì(ȄV(ÌÙ(Í,Ä(Î×Å(ß3W(ë£Å(æÞm(äV(ßá£(àý(äÉ=(ç¤|(ál"(܃õ(ÞÒt(å•(èœ(ۄ(Ü°Ð(érÙ(éæÂ(áG(ÞùÝ(ÛU½(ÒØ<(Ï¿´(یš(磃(äÄÎ(Ø–(Û<(Ü8(ÖÏ\(؆(Úé(Ö '(Ïh?(×5ß(Üéô(ÔX®(Ð(Ø5(ܨK(Ö-7(ÔQd(Ý֕(Þ'å(ã	ø(ÚÄ_(ÎT1(ÖkÐ(ܸê(×Xõ(ޔ(µìx(¼ìî(ÃæD(Ã.~(¾Óô(ºØÌ(ÈÒ(Ë´¦(¼†C(·ï(µ·(´'(œÞ\(€?È("e(­›š(º¤Ù(ÂQì(Íz3(ÔC\(Ò/(Ì­é(Â~k(ÍN(Ö¬2(Ö |(Ò=(Î|P(ÊÑÜ(ΐE(ÏÈÝ(ϝš(Êÿ‹(ÍØ(ʵç(Ì°¥(ÉÁ:(¯÷(¼Þ"(®mC(Žƒ(pƒ¸("dé(ºÄÿ(Íω(Ïç'(֞É(Ó¤Y(Ñþ9(Ôvß(Ü"–(ãÎ(ߨK(ØÛ(×5ž(Ù5þ(ݨ†(×ÀM(Ú¤–(äê¥(䃟(Ø((Ìk(̔&(ًR(ßt(ßA;(ä+.(é!ä(èl,(Þ5(ٌi(ßÿ.(àn(ݐý(ÜKº(ÞI(×\(Ó±(ÔÍ~(Ü1ë(ß6'(á;'(Üãœ(Ú½º(ßô(Þë~(ç9Ü(åFÄ(à{u(âíª(â(ß,4(á½(ݐ½(Øi×(ÖY(Ù(ÜÔ¾(âÌã(é¶w(ãàP(á·Ô(åw(å
¬(Þ
'(àš	(؆Ž(ԄZ(ÒE(â%Ç(äÄê(Üñ(àî¤(é^(ç|‰(ß,r(â (è(æoP(ß؎(à#K(Ü,x(ß~î(ã(ç
\(êŸÛ(æ¤å(܁¹(ڄ(ݐ$(ۙG(Úº@(Ùì(×ës(݆Ý(Ý+½(ÝÑC(àjÿ(Þ¯¤(Ûüx(àŒB(âbÂ(ÞU_(Ôq$(ÒàÅ(Óv9(ÚÉÍ(ãU(è'Õ(Út…(Ññˆ(Ðy·(ÓH(Ûï@(àF (âö¹(ÛeZ(ÒYk(Õ'Á(Ö<ø(Ø+(Øú(Ù0ý(áµ(äš(ÛÊí(ÖðÓ(֝K(àL(âŸB(Û2¡(ޓp(å"w(à(Պ$(я¬(ÛÀ(݌4(Þ«(Úµ«(Û%‰(ÚÊr(Úú (á#¸(ëRà(äFÔ(ãƒ?(ßþ°(Ôëå(Øì£(×Ö¸(ÓtK(ۍ´(Þë$(×ÕÎ(××(âI(Ün%(Ý9É(ÞV¯(Ú(v(Ô½B(Ûïì(àny(çБ(ßÛ(ד'(Û6(Ý^÷(ݳÂ(Ü7Ð(Ý©o(Ö%r(֘3(Þüp(áB¬(ߏ6(Ýêœ(ÓíX(Ø$Þ(ÚsG(Õ1@(ÔÓ(׊Ò(ØÊó(Ѷ®(ÅOÎ(Ä`[(Õw(ãÁ(ߦ•(ß­(Ôf(Ò|‡(Ô¸ç(Й´(Ñߺ(ÙÒÍ(ä;(ä]Æ(ޞ1(ՂN(Úlã(×ÃÈ(ä™(ì°(óž(êj(âSÈ(à2¦(Ó ®(Ñîê(ÔIí(Õ¯×(ऺ(àî(ߋö(äqâ(ê=þ(תñ(ÑJÚ(Ð*l(Ûþo(åó(Ý¥O(՞@(ÒÑæ(Ù;S(ß(Úq^(Úþ'(ÓÎ(Ø¡(Ø͎(ׅ"(Ù˜(Ýu©(ÖÉ(Æ
(¾]¯(Âm;(ÙJ(É[7(Ï×R(ÊhN(Ãáå(·Õö(¦œ(ªDx(¼@ª(Ä¥C(Â@y(IJ(¬u]( ô(•¦(V(—¥O(–í	('‡(ŸŸ™(ž¦(™é(Ž4Ý(™µÊ(øu(œ,þ(¤-(¨(¾(›«_(¤wÄ(¬¼T( ~Ï(™XH(˜e¡(¢(›tÛ(â(‹‰ (•† (Ž/[(‡ÂÚ(—çu(¤ô[(D*(Ô({Ž†("H³(¢˜ç(É2(¨>(›Vv(†¨Ö('(›'C(œ¢ë(ƒÕß("÷(ŠÓ(rc(›qz( [Û(£`'(ŽÊü(k¾k(‰?¡(œ¸Ù(Žßy(xÇ(vR‹(~("bX(ˆ¥t('ÀD(€¡N(ˆŸ (ˆ*(`…Å(c!x(DX(‡i'('%©(…ô(" ¸(n(xûÛ(€'(‡•¢("év(‡P(ŠA(Ž•º(™A(Ù)(™E#( Þl(£"ó(g(lãê(€7(]‡( þ×(YÞô(m‹¯(‡œü(•Ä(œ¸P(–%Q(_JÌ(v,Š('*](…ßü(‹¶:(•¨w("kå(é((ŒÁ(¬…(qBò('T-(ïz(p"Z(ˆN(â(…@(w j(‡–˜(‡G¹(XÝ(mH"(‹Ð(—àÏ(…#@('‹É('€Q("¼T(s«¦(rgõ(xõŠ(}>Q(al"(zÅ>('O±(‰Ã(mèd("Ëü(ŠÕ(oKü(gh(–'Å("Wæ("*(rNx(‰¿Ç('Š†("œÕ(š¾W(Î³('[s(Qé8(…}(ª(œì‡(œ÷é(œj…(2jß(˜(÷ì(SÝÔ(EA(¢ÿL(£´«(kž7(ˆõƒ(üO(–Ž|('È1('/ö(žFÅ(°Þ(²Yy(Rh0(†L(š(¡pê(¢ø](aÚ(‹¨À(Š«Þ(ƒEà({¶"(‹Êµ(…D"("°×(¢¤(Xzú(ß²(ˆ—Ù(‡¬(ƒ–(ŽX"(Ÿ&
(ˆD&(ƒío(N­(x¡ö("^þ(Y2t(W¦¢(m,(€éÄ(Œ{Ù(…Ñ­(t1(zT/('w
('M(p×;((‰ÑÈ(#¸©(Zb(Úp(ZQÊ({5Ë(tÝ("à(‡?Â(yë»(~ÅH(€Q(W±(Š¯l('¶(FÙp(yÈ(‹µÔ(ð(•ÖÅ("îš(m›(}E(Œý(…d"(…(€¯(`ŸŸ(yHþ(p¥(~
M(yv(x–d('h(my(‡r(Œ.ò(ˆ	l(|QÌ(Xý(a†¢(h(y, (}‡ö(ƒ9(uÓr(x–(p{(t0(‡¸â(³Ü(_'~(x8Ô(…éñ(ƒ
Š(ˆ³©('š
(u·š(…E¯(‡ö%(€¿U(n9(^ðu(nwg(…"(|Ý(oo(dáÉ(n‰5(zܳ(xæe(y3H(sÇ(fԙ(Rö'(\ˆ?(ƒ>Z(… A(‹‰2('[0(…"_(ix6(iì8(c&(ac;(}«Ë(pí(cRå([Ü:(kr€(|öð(t`	(uòÔ(kï"(sò(ë(€Û'(pŽe(…¼(†Dù(uFo(^½á(£Ç('Þ(s	·(tÿð(u$˜(}É(…F("!ç(‡Œp(Œ§a(u³(vmÏ(y(({°(jÝÛ(u>.('´^(rJ¾(`j!(k¨Ö(.4(…¡ð(†Àä(‡ÿ³(ƒù(}u.(gÈn(WùT(2(Š¥˜(†§"(‰°(ˆc(y ë(x¯)(yp(†ÇÐ('^(€{$(si(sÙ¹(|!(}Å=(€‡«('¼(ŠáJ(ˆ'Ž(†G
(†Ê;(‡w1(~©Ä({¸j(€â(yw&(zn'({²(z7÷(kð‹(nf<(zNâ(ƒku(ˆªˆ(†•â(‹‹(‰Ã('Å(Š/<(€®©(qŽ²(iôw(p*(t²÷(t[š(tm0(€E("¯(y6((u€Ø(}ÿK('o÷('î×(Š>a("¥Í(toî(vî*(|@'(';÷(}TO(z@(u$(u*({J·(\C(z£t('(ˆ»—(ˆ…¶(ï(lñv(i(nŸ(z¶(~ëD(fKq(oˆ('0°(~â8(Ìï(‡öN("A(qE²(|7m(&Á({°ã(€(†<¶(€‡(|ó²(€Õº(y~-(v	Ë(€tA(']…(ôU(€ÛÃ(€ëÛ(Š<(ŠB"("ÛÚ('µ{(}=O("½Ñ(†@>(€›(P*(†"V(¬ù(ƒ1(€Y(€Æ®(†$‰(‡M(…Ï(…¯¯(…ì(Š2ò(†}d(ƒ‡±(†­(ƒE·(z(}š(€³6(zX(ƒ°×(‹U(‹Ky(†‰«(ˆBY(Œm(‡w'(‡$ý("0…('¢>(†×ï(ŠÛ@(ˆr('6b(…Æ5("×Â(Œ4N('t(ˆKD(…$2("ø
(ƒî (ƒÞ«(†E(}"(‹3†(†‰('}œ(ºb(Œ!&(vå(‹ÐÍ(ŽO7(	)('!‹(rJ(o.ª(kŒ˜(x(‡¤8(‹£?(ˆþ˜(Œ?(‹3b(Šä¼(j+('Ÿ(Žå~(N(Œ"E(‰÷O([Ý('Ÿ?(v‹(Š{"(ˆ%ß(Š£}(Œžö(†ÎB("çÄ(ŠvÔ(•˜(‰‰ý(Š¶(Œ5^('>W(ñw(Ž¸('œj('¤(<	(Át(íÚ(ˆÍ°(…x7(‡"–(ŒÁH("Õ(('°}(Ž©\(Œ¸"(ŒÀÄ(Œ1½(Œ¹(Vö(Õ¿(Ž%c(‰ß"(Œ_Ú(Ž¦('('.€(Nr(2"(ŠäU(‡»l(‹³³('kZ(¿i(‰(Žú('–o(Ž³ð(K¾('Nñ('-î(''¦("·Q(•i("»þ(º(Œ'å(Ší´(ë("[(øR('Âû("¥(½®(Œ2(‰©('"Á("ò;(–̵(–)"('|('^(ŽÏ4('+†(Žd1(Ž¬P("0*("91(•H(".f('–i((}e(È(Ž±{("ÙÝ(—"(•T¿(Ž»('o(" 	("z(¾("¸('ç»(Ú("šÝ(˜'Ä(˜Õé("÷(K(ˆÅ(†ÓÎ(þ«("öK(–[C(—÷?(™
Æ(—wÓ(•À((H½(Ž"(('ð("¹("ø9("r¼('Ÿq('†m(Žîq('^(•vœ(–zø(˜9š(š¾!(–L(™Ö1(œtÆ(•½š('Þ¸("½´(•xg('Æ\("ŒZ('ƒ(•€x(–Õ.(•	('?(qÒ('¼(™(•{™("‡û(˜ž[(.Õ(†Ø(‡¸ª(‹¢(ŒN}(Ž³`(.(2m(Þ"(•Iµ(""("Ëy(°¹(F™(—ÐÔ(œF¹(™."('N=(Ž˜¹(•—ï(›e(•¬é(‹"ƒ(…oG(p('|µ(ºG('_|(•Wû(‹4(ˆÂV( x(™Œ(œ'¯(–J¦(Š–('S£(™
+(—åq('Rí(x—('›("f^(™' (šñ%(—­é("!k('rx(Œ´Ý('Ò¡(".(('Z{(—¨-(˜pÄ('¶‡('ø(Œ§Ç(Šû1("N("´M("K(ŽÖ(Žþ´(™¥ (¡D®(›¡(•v‰('\õ("Ñ('Š.(Š¬;(ˆÛ(ˆ86(¼v("Ï(‡í1(Y (')È(ŽVk(Ž@ô(Œ×Š(‡Öæ(Õ4(•Ô('óc(»æ(˜QÀ(›Ê('£Î(+("q('û('n²('Ñ°(=s(Š?¨('=y(›¿ô(™é"(•Œ('öè(–Eå("
Ö(—áu("Ï°(ê"(â(w1(† B(‰Íó(ŽV(}Î(Šåð("ü('¢	(‹9(‹m(ÛJ(‰4@(‡ë(‹ž(˜³('ÍÀ(•žk(–@('ÿú('šý("/(™"(›W ('£1(Œ¦¯(´:('5i('ÓE(ÿ (•1ß('¨ª("ÊW("ø('^Ô('P,(ŽI (Œä_(Œ™f(‰K€('(›ì¯(ž–ð(—v(¯Ÿ(—F4(•(fó("ÈQ(ŸµÑ( ™(›h)(—Èy('rÂ('ÔS('ú"(™RÓ(ž³ß('½>(Š†(Û~(šL(™€h(™ßÐ("'°('*F('7w(™[b(¯(™\å(š Ó(–Ï$(Œà('!/(…X (™‹™(T—( ¿(¡7Þ(›5("|Ø(—Û(˜("¢»(˜;É(•r´(O&(ˆ¸y(†v(à("©ì(•OÉ(™Ú2(Ÿú(–ÃÑ(•"(˜Kù(ŸÊš(¡°(œªÃ(œ>Ì(—¹("](?þ(‰w§(†)‡(‡¡(ú´(˜"(—]Ñ(ŒtØ(¬,(œ$j(Ÿðý(+(˜¬ª(÷[(ÓÝ('™?("‡Ø(Ž®'(‰ý²(Í(™åU(—j(–xi(ea(Žm+(Úc('j$("&("ùˆ("E(˜ÁÛ(š,õ(–F#(›hÛ(Ÿöþ(•†Õ(Še'(ŒIS(™ßü(šyd(›,Ÿ(žF#(¢éT(—(‰ñÆ(pð("x,("¾(™ÕØ(N>('èâ(–˜("ð«('Âä(ºv(‰¯r(†Þþ(Œ`­(•Æv(˜úß(šùà(žnx(›NO(üN('LÕ(™^(–¯(ŒãB(‰Ê(ˆý("tP("E+(–,º(–<¦(U—(‰Ô/(ŽR(—•î("º("d}(–Ø?("ƒo(—ö·(•TÍ(†âñ(€eÜ(ŒÔ"(•¿(–Ê(™'ü(šŽÌ(ž	(ˆýü(	Ì("ú(Ž+(Û(–ªü(–Ë(j[(†ý ("šÇ(Œë(†9Q(•Í(‹ÿ('óµ("6a(˜ƒ(''(‹ðc(Œ‹¤(ˆžO(‰¶Ö('¼]('n¹(‡¬n(ƒF('L&(‡ŸF(Ž!Ú(†×(ŠŠo(Žƒi('>(‡ŠÙ('…(Ø·(z]5(w|y(uÉ("òY(‰™X('Ct(ŒÅJ(†D(Š*Ä(q(ƒ¬é('õ[('/£({Ã(‡
ø(ŠGÅ(")(ˆ4(ƒ³x(y-E(xÊ(uä(8(‡SÇ(ƒÇ·(†¯B("i´(y>Ã(uì(="(‹ã(‰Sq({yp(gGE(jûÊ('WÚ("æç(":×(ƒ]A(zp(v*×(w'Ä(vdÔ(p¯Ü(yqÖ(|,h(v ¸(€˜ƒ(a(vK×(€§¹('…—(xbü(n!(hdT(Y*(`¯9(mX
(€×P(€M'(xÕ(~Ã(sѵ(mÖ(w7(z£>(uĹ(x¾(}Ès('~¾(xÏ¿(hÄd(it(l)
(h§Ö(VD(z2Ô(q"({~"(aý"(I¯Õ(\@5(d›«(b›…(j½I(~)§(}Á:(m"‰(e•2(ZdN(bz–(i²'(cÄI(ZJd(UÉ(TP(_|b(l`ƒ(aI(` ¶([BV(^À(mpõ(q–r(mì(RS(T´¡(l™Ÿ(eõ€(V(ViN(XZõ(k•™(dð|(Híä(T)P(_!Ç(dOŒ(]™ž(o$F(cÝf(R‰l(T"(IXÿ(E`[(KêA(Y~ì(aÇV(` (^"¥(U)=(Nª(V€h(T'%(GÀá(GÈ(T¼ù(iÄï(fa^(N5(G±Å(Iý(O/õ(K'­(;¾¢(H¸ž(O<d(C–)(MW(RQ\(K®â(D™o(E~&(\I3(]‡Å(P³:(1yH(=(M+™(Jȯ(H'(X»ñ(]Û[(_FÉ(Päž(B`(<a5(4ÙÈ(4ÓÒ(@¹«(6ÿm(%IÑ(7(I)(BJ‰(@om(N>V([Éç(L$ž(=&(=pð(7,Ã(:Gk(<<Z(@b](@¹(;a(5¼&(7ód(;c³(C"Ê(GŒ¡(X"Å(6;Ÿ(5<(Iö‡(KÉR(Oòü(N×ë(K+(G4&(:O'(2á(.ˆ(1—Ô(%‡('e(0êÝ(6&((àí(0x‹(?–M(<ɦ(BÙ(@xÈ(7ï«(Cv(/®(5Ù(R:(1mƒ('ô(.Ná(?'ò(6;ã(/ø
(="(J6(K()‰¿(º
(/C­(GÅU()8("­î("Da(<'d(Aä(R+ÀÀ(("Ì(.—(&(Z(k(hW(±Œ(#ÂH("(	ð2(ùL(1¥(7ÿ¾(8åß(9é(4ì(»2(š((¬o()Xè( iY(/ƒ‰((µ(³()	Ã(9ƶ(wŠ(^Ó(£D(ŒÚ(ÍZ(vÉ(ŽÏ(Q('F(+íó('
˜(EW(-­m(.
](½€(b( º(Ï(
ý›(ÓL(Ü1(.‹X(4«A(("¡(a2(*(.÷·(755(––(iE(Çü( 8(3$Ò(2ÿc()þ(åE()Xq(!HÈ(zÈ(¶‡(³(2 #(;Õ*()­(nŠ( o(.íª(+!œ(y˜(ƒ(%àf(%T,(-ô(5)Æ(2\¸(1p(#$(ö7(+>M(&n'((L(+Þ( 'µ(G)()$^('­V(c±(E(Žò(/Yn(1y(Cý( ÁA( ï(pš'ÿc'úÖ(Öe(3(ïc(,¢(ƒõ(&Ò(*¼Á(&Ü((t(+rü(<É(
½™(ê‡(/(÷Ž(yã(ٚ(ƒ¶(#ij(ué(W(}Ä(U'÷¦º'âéÐ'õVx(xŒ(+9(Ž$(
¤(f,(B(ì±(î|'ùg(
M`(CÓ(ƒ"(Ä*(¥($—(#(ö~(
ÈR("õ(X9(*D§(&qÌ((rö(,i(A_(ƕ(Hæ(ña($(R®(͗(õ(æ(?|(i(( B("ÉÊ(nF(ãã(—(­(×á(&µ§($(*Ü(]|(	i(]h(äG(µÃ(ñÊ(Àq(«'þ/f(À‡(x~'ó	¦'҇E'äÈ¥(›(	a«(IË(*:(•â(š¶(
d›(…ø( (x"(¤M(](Va'ý_P'ì¬5(¡e(
ds(ª(2«(Æ(/œ(m(
5_(€ç(<9(	&(uŒ(TG(Ä](Y ("8(Æ(xK(|(L:(	œ+(ŒÓ(Œg(	ç(ˬ(Œ€(	9"(Ý¢('P(£X(°­(ÔÎ(þ(ƒX(Mu(³(³)(Ù6(e(‡(M((˜•(è(²Þ(_(	̓(æ™(õ'(Ží(o×(Hq(bQ(7A(
¡Ì(ë¬(RÎ(rÜ(T
(<(
`'ü3i(‹(çA(¹ƒ(œp(Zô(\È(Oô(ù'(è¡(Ì( Ç(œ›(	¢(E?(
k(Ô(è˜((æ/(‡(!ä('u()t(8K(¨Œ([(ùI(|(
^(7Ñ(L (t(Ñ(´ø(©ý(
×(
·(
·Ó(
›!(
½ã(2ž(½\((ên("ÿ(«¯(*å(g(Œ¥(Ÿa(%¹(9K(ìd(
Ñ«(€(2*(ºë(Ij(Þ(JÌ()¾(Ș(fç(
:(æ(±`(bÖ((K(Ñ¿(fE(@(y(Î(A'(¢,(^	(J@(µ4(ðá(ú(UL(	AË(en( ì(†²(¬
(öe(R (iù(¾(æ£(±(æ‡($(ò(Bx(¹(">(
§š(#¤(fÁ(G<(+(('v(È(ðÃ(Ùß(·(yÉ()Ÿ(dj(ˆ0(6("h(ý¹(>5(w(ä_(ú½(š(ó˜(1ç(­w(j(Zs(˜£(.u(^Ø(ª:(ûõ(!a (^s(pŸ(ÓC('—(Ш(s+(È(™€(×(ˆc(ªð(¤ª(Š(*m(Øc(íü(P{(@( R(ª­()%(q˜(7x(÷½(i(Ax(ý(ìÀ(Ù(X"(f(ÿ(¨2(xE(©7(›æ(OF(Z(jI(ï"(•ô(ql(!Š3(¯ (a>("9(æ¥(³Ž(=(´¤(L®(æÙ(G­(Õ$(/Ü(¬ó(ð(@ì(¶9(íÇ(Æè(!­(#{D(Ð((}Þ((œ"(øI(ðï("(¯ (ž(("(ù6( ¨(ü;(À(#?R(!§O(_&(`Ñ(!r'(#Ó(!sÔ(Z[(Þ('I(ìN(=(""/(²½(
(*+(æç(?(‰ä(I(%å÷()b(%êñ(&ю(#ïÈ(%?'("Ÿ(#"â(7—(ªÄ(5Î(Ð(cs(DÏ($"D(ÿ( ¾(ýÙ(ïå(!"R(!C¹("X|( IÈ(ÁO(¨÷( oÓ(#{(#f*(!?1(a~( 2˜(,(!ŝ(#Ï2(@'( û\(ϒ( 0("އ("uå("À( pN($("Ÿ;( b(&‡m(&B½(&Q(%÷($&7(r(½O(!Ӕ(P¬( Q("dI("k÷(#ä($p÷(!ä(kÅ(ƒ/( qw(¾(è(^("ô(¬Ì(>Í(!ü(#µ(#b( `(‹'(uí(Ê$(!"X(!©&(Ãd(•( MH("C¯( 'µ("l8(!âL(!'"(E'(½>(P(!Ž»(‡K(èÛ(KÙ(+~( $"("ã( æS(º( +( `Ÿ(µ]( ª"(!6Ž("Cà("ߣ(#›n( (!ä(e>(-	(j±(Š,(iž(ri(Ó((Të(©(ŠÞ(Á( c((L\(õÛ(ð÷(z'(5¤(Î`("$¿(—!([(!IR(""ü(U(!Â(h(~›(ùÿ(̋("çÄ(æ(ç
(=B((ε(Kõ(0D( ÈÃ(Zf(!LÆ(#ƒd(&u($"â(#'(‹(ç(ÍÌ(‰(q(*<(4ƒ((á(qÖ( ž(FÓ(ð\(¥ˆ(
±(ãH(H_((ʒ(TÊ(j(!5é(Ëõ(Ë(¤Ø(ò(!×(#ˆ(!òy(˜›(Ù'('(y«(
(Ã(P( ÷d($ï( Vß(dz(,M(ÊC(ÒG(>Â(=](æY(²µ((¢y(¡(–ˆ(ñº(æ5(]§((ºµ(Y( j(©ä(ï¶(#¹(Â(2(»H(é(§(w4(¤(Õý(à"(h(~Ñ(B¹(2-(æù(ÙN(ÍÚ(è!('¬(Š~(hø(Ÿ(ԙ(ž‹(ì—(>Ø(_;(­Y(rÁ(²¯(ÑÐ(z(•Q(Dé(ª(/Ô(cd(§ë(Ӝ(~¼(ù8(3@(@'(HÊ(d(«0( d(õ(g¦(r(((ÿ£(í(È(oÂ(M
(â!(}(Hm(Ã:(	J(äå(Î(8{(xµ'ëà'Ø<ë'ë=ö'ìùC'õ8'÷PA'÷ã(¡Ö(HS'ü«(ÝS(J9(êb(«T'ûó"(i1(Â('q(:H(͑(
êp(|p(V(%8(|=(Ý/(݊(z(
'´(EH(wÝ(ØÑ(J"'üêí(1,(~H(_#(A¸(öÃ'ýyû'üµ(ñº(Ñ}(K('ø«Ÿ(<ƒ(u(¾(Á(rz(Œ/(¸'ú'Þ'ÛÀ'Ï9s'ÒEŒ'äüä'æðî'ä÷S'àçP'æ­T'ïÆ!'õG'ïR'é·®'ï=ç'üj'ì¼'ã¨ß'í{û'îG>'øñ±'þa'÷h'ð'ñå'ïââ'îu°'òåß'öð…'÷»2'ôõ­'ôw-'î+B'ç…Â'ôGñ'ñiu'ïDE'ëáÀ'îêŸ'ÿ ¦'ú"'ñèÒ'ëQˆ'箚'灀'ñ Š(L-'ó®0'û+'ÿ,s'ü)»(P'õª¶'õ´'ù{¢'åT£'ãw>'ëÅ¥'̈X'Î!p'ÐÜ'Í|R'àô''åÆî'à O'Ùl0'é×å'æêz'ãê•'äð'Ø&''à¯ç'èE'åŽ;'ÜÇú'ÝÜ°'ßøË'㎼'ߧ}'é'ìC'äî'éî'â©r'åa'ßõî'ÔxR'Þ"¸'ãÚã'æ[u'ï{'æèo'Ü}'ä@}'ëè'îY'é"}'ëz'æñ¶'è×1'è{r'å`'ë™'Û
'é™È'ìć'ÚóÉ'ÜUÇ'âRB'è`'àê'ÙÆR'ßÂ''à~:'Ô1Ë'ËÅï'ĉt'ÌF'Ýc['Ý$«'Ôüœ'Ƹb'ÅÉ'Ñ\'ÎÏ'Ðz
'Ô[‹'àLÖ'æiR'àî'ڏ	'Ê1E'Ì<'Ñ`ï'Ûí'å¯O'Ü»µ'ÎXV'هu'ÚùÇ'Ѻ'ËÅT'ÎǙ'Ʉ'Ö[È'Їe'ÚOT'Ìê…'Æ£%'È}{'ÒP'™ 'ÎrÏ'Ú²'Ä0}'À9T'ʳ³'ȳ)'Ï0!'Ís²'ȅ;'À
S'½u'ÆòR'Æýl'½JX'Á'ɳÃ'È°E'Ê}±'°1'¸	'´Xˆ'³³'ÊQ³'Õ'Á]Û'£ø'²•s'¼‡í'çà'Í»‹'Àg+'«·Ö'¼±Y&•¼Ë&"ra&›æâ&"2'&—qr&'9&&˜åÝ&'0^&›©B&"@ð&˜&•¾4&œ(Ã&™Î&LL&™3«&o'&™ó"&—ç&&".z&"³ &Í&¬"&¤&—Ç[&"Zc&AÕ&#P&£ë¯&¨D¨&Ÿ &•o&"µÍ&—!&Ÿª×&­*8&£TÄ& F&"±Ä&˜S&œ`,&¤ËÔ&¨ûz&œÅ•&ŸôM&™ñ&˜tu&žá&¬<_&¥`á&™#Š&˜}Î&š
‹& …¹&¥ùŒ&©‡¿& Xa&˜¥'&™f &šõš&¤Ì&®D&¥³‡&žyŒ&š…d&ŸÙ&¡V`&ª@‡&ªÏ&žgI&œl&™qJ&Ÿbò&¢þT&«(ï&§ƒ*&œå£&µ&˜ãà&‹&¦;Ž&¤Ö&´l&•$k&•A&–7'&æC&£Wn&œÏÍ&˜Bó&–{¸&œ=&œ÷t&©ŠZ&©o&ž"&—ýÉ&'·g&—LE&švI&¡2&£Ø&•[_&'®¿&c&•T¢&™ÔE&›²&—K&Ñú&ë‡&v@&–&¦&›Á&—Õ&•Rå&ù²&í&&•ào&—¸Æ&'O&Ð&Š\Ë&>& ¡&"…×&'á<&!Ò&Œš/&‰§É&ŒJ&Ž½ø&'ÈÜ&Žo&‰;ž&‡v…&‡÷K&‰)&‹ÎÌ&Œw/&Š3ü&†¹'&ŠÅ&…‰&ˆc,&‹þ&‰#M&"-Ÿ&"'Ã&ƒ—Å&…ë&…¹Å&ˆoj&"žf&'Â&'—&¡è&í5&"iV&ƒŠx&~t¡&}*&{àƒ&|Oë&XI&ƒñ&€@&w¿˜&x@Y&x†&|àÝ&{*&}æö&wil&váŠ&rî×&x³¾&v´¼&wƒž&sj&q"x&lq
&qßn&oÍq&rq•&|Œs&yÕ&l¢·&i&hÒ&h»7&gkn&g÷8&ejØ&uN—&cwT&dÙ&ec†&ft&`¢&_h«&[1ì&\º&\³£&_Îs&`YI&_`c&Y™ò&Zªo&X3&Z)ù&XÙ&Yéâ&Wr&U²þ&TbŸ&Rø!&Rp+&Wuü&WN)&R>Œ&N
¬&Q9©&O͜&QðÇ&R&å&Q#«&M™¼&L(Ú&I›&K·'&LB&LóF&Jê &KG&Fåá&I0y&I'Æ&Iue&FÝ&E¬­&EÙC&EL8&C5B&DfI&EÈ&Eï‰&B%&Cú?&Ap/&BÄ&@Ûå&Bv&@dÊ&>´²&<«›&=¸Ü&;c]&<°»&9Ùt&;&8­´&7âY&5›-&9Þ0&9=&=Ä!&9e&=‹y&8E­&8›ó&6àv&< ù&6t&7)Ë&4%û&9˜&5U¡&4—´&4Éç&2±A&0u¤&2Ç&2l&30g&3ÆÅ&8†9&0âW&2'ü&/à&1x"&-j&0W&-"l&.­ð&,¨±&.(q&,U&-­$&*Xl&-!€&+Q–&-Xw&)Û&,¥û&,!&0´&,«G&/ié&-\}&.Àž&,y&.žÜ&.œ¢&/ï­&+rê&.ˆ6&,ñ&.ÉÆ&,˪&@ºZ&/hk&2O&-JÌ&/:÷&/"Ã&3#Í&-,0&/3Y&-©&.X½&*k&*š&(1û&+üÓ&%³«&'6¬&&0ð&(I&${I&'óˆ&%%!&(â&%5É&)a'&%·©&'\4&$"š&'ph&$€.&.(‹&'[Z&)ó%&'ùK&+ÛÓ&%Ã&)ª&&È&'þú&$°½&&2x&%ˆ¯&%	Ú&"†(&"¤O&!?0&$k&$«&$°ß&éB&!ž>&".&#æ&"x&#^T&#s^&"R¨&";¤& dz&!î¨&"xK&!—|&(û¸&(è&-[²&-‹¸&7åB&-‡&)þç&'ž(&(¸'&!"ˆ&#ÊZ&ù·&!éd&"Ž%&#=¶&!'&"X&U&ÁÀ&Í$&"T&B¨&#®á& ¿&#°ø&!ÁP&'<p&.Ù§&1ª£&+A&,`‡&&¹À&&0ž& …±&$è&)Žá&)Eœ&'˹&-U<&*ËÓ&'ÖD&$Ñ&&«}&$¿Ü&-šó&&rÐ&)¼Î&#0ò&&}Ä&!sk&'éñ&#œ&(<ú&'~q&*<5&'¶¥&*C&%1#&)Ù9&&4Ç&&ê&%²~&$ºá&#xû&$-Ž&"ÞÙ&.ܞ&AH&L½Ì&7ِ&-ûD&)'&)×þ&'š¶&+Åd&%Úå&)ôi&''¤&+k&),&,²å&&|.&+
'&($&,*"&'jr&/.N&*o™&*»ý&'ԃ&)"ü&$·;&'çî&%î &.0$&J1Ÿ&M±&=.&+—Ô&':&2PO&,êœ&.J&'´:&*‡x&)£4&)`&(j§&1Å&0Ë!&4Kè&0C@&-3Ÿ&'M&*eý&%O¼&.þ&'ò&2§&*Ì?&(z&"sû&(ÊB&!ø&,[Ò&&ã&.‰_&%ú&-Ó&&+Š&+9Ä&'|¸&,f&):&-ßÇ&+gÊ&6Ÿi&,a&/ÏN&+s|&5O&*E'&+eà&/#a&/'^&-¹s&2µ&3md&5¿b&2¬&4'Â&2m'&6Ÿ&1
ž&5Æh&4Ý&8x&7H&8[l&2	I&0u&.nE&7\Š&/úE&6¤–&1b&3˘&4|ä&1Æ&2ÿ€&9ñã&0³Ç&:][&9Ø&;0å&:ڎ&Fˆ&C] &GÍ&P]&W±&KîÑ&JS?&Uš&[D&Ekò&Fn®&[3¹&Ze&Uÿ]&^½&qàr&'&d»
&JO&LY"&eÝx&mŽõ&jö&SL'&0kU&:¿&J§D&Cvò&;7&/œl&=Q	&JS[&?$&1s&'YÇ&$.[&(¯&.ôC&*MW&"X&u&$6è&2h	&-Ob&#ì¿&#AÀ& {x&+Ÿ&BãL&?z[&%tæ&dd&+e_&FŽ†&FI'&0xé&\H&
&$&4d&9ôo&,hÅ&Ö&]&$'Ã&(÷&!7$&$÷&+Á&(ý¾&æî&òÊ&ó±&$[Û&&©œ&."/&1é&¡®&é–&(&ñ&!Ö&,÷k&'Ë&aå&>0&\é&]&Íõ&Ǔ&jW&!v&&¸&…&Ú3&=&1&f&!½¶&´'&í&
ßl&'½&g³&x&z&#ó&æŽ&q¬&¢&
à(&†¬&¼&·^&
Æ?&
Öö&Ù§&z&Õª&šå&ÄÔ&?Ì&&ZÙ&Y&I&ú¤&Å&H°%ýNä%û{d&7…&	 &"p&}±%ûô&`2&þò%ûUÝ%õ¼´%÷ø8%ùMZ%öíú%÷•¹%öQ%ïôÇ%óq%ó·Ã%ûå%ø¥›%òFâ%î³%ñ'V%óèx%÷¥%ø!&w%ï«l%ë1%ê9@%òÕæ%ô#>%îQÓ%ìµ²%éò»%íw‹%ðÅ%êE÷%êö3%êt7%êý¶%鄫%ìF%á±%ßT%ç+%üô%ì®%ã{Â%Ýù¸%àð‰%ä9%é¶×%äØÆ%âб%â;%Ü¿¤%Ý	ð%Ý)ô%Ýn‡%۝™%ÖÎ$%Ù¤ÿ%Ø4]%Û#î%ا]%ÚàŽ%ÕÓ¸%ÕÂ9%Õ!s%ÖûÚ%Ö`¬%×ý%ÔS%ÒãÓ%Ô¸%ÔrÐ%Ñ»%Ó%в‹%Ð%Õ'Ã%ØÒe%ÓÊÙ%̗Ü%ÎPä%Ñ÷)%ÍmD%Ñ¥t%ÊHC%É^
%ÅU‰%Ç=I%À=å%Àöp%¾ V%»Óx%¾\Ø%Á°%¿41%»ÙÄ%¸…¤%»_Æ%¼Pµ%½µ%¿°+%ÁMW%¾cI%¿ÏT%Â.>%ĂÎ%¿ÍØ%¿Ø%¾[B%Àx8%Á£›%Ác%¸âµ%·š%´th%¸ä@%»#›%¸úê%µé"%·vÉ%³÷%¶¹%²ò%·x€%º4'%ºr,%´·£%´$$%Áüµ%Àѳ%½a%¸Á%·¡ä%º|O%·¢ó%µ¸ñ%²ðš%³þ%³Ó,%·'%µ´¿%·7%¯á`%®"{%¬ƒ%²G%²J%²ö%±qÔ%´!%°Iß%¶Ø%´ù%·$%¸«œ%¹Ç%¹5å%¶{â%³P-%¶ˆ.%¶†Ì%¶»ä%¶f%µ%°ÂÞ%°6%®nO%¯…c%®5Å%´Ë.%¶ü%µð%°<.%°‰%ªÆ%«8>%­L€%®£¶%­6%¯"ž%±šE%³—¹%±Åw%¸¶#%¿^¢%Á£&%µ#Å%·Y,%¶l%%¯¢:%¬Q<%©Ñº%©N%¬ä@%®‡7%±ò_%­÷t%­_Ã%©¶%­†s%­Ÿ'%±Š%®6%ªúô%£ï<%¨–t%¨ÇD%³)–%´ v%ºŒ%»k%´$*%°x%­vü%­N™%©¤–%¨è—%©è"%¨£%¦{%¤YE%¤u%§"Ä%­,G%ª''%¨N%%£ÈÜ%¥Ù%¢
%©_·%¶U%¯Ù %§†%©K%¨L¢%¦Ì}%§@E%©ñp%¦ï%©yh%¦ÍÝ%§%£i.%¦%Õ%£Éc%©<ñ%ªCª%¨;%¤n%§6×%¢}‹%£li%¢ì•%§,.%¤­%¥²F%¥Õ_%©Fµ%©1B%«¬%ª'%­µ(%´XÉ%°·%¤øê%§í4%£Àd%§Ö@%¥oe%©Êæ%¤Üp%ªëÆ%¨O%«Ã%©ÕS%«š%§f¬%¨¹ë%¬¡E%´ØJ%¯}Ñ%«æÃ%£~Ç%©%«0Ñ%®ò%¨¸%%ª0%©OÂ%«°k%ª]%°¼¤%±Æ¸%¯Ø½%§Ñ!%©Æ†%¦Ù%©w5%«·í%ªlT%£ÞQ%©W%¦ã%©øf%©9%¬D^%§KÉ%ªŠø%¦¶x%¨ù%«´í%ª2œ%§õÞ%¬Ôk%¥"Â%©Ž3%¤ÄÊ%ª	¼%¬^†%¯8!%ª%«†u%«o%§‡÷%§"‰%©{%§*ë%ª:%«tv%­¥Q%¥Ÿñ%«Bœ%£…$%«
%ª@%ª­~%§LÊ%©ñ¿%¦
%ª{"%¦¤D%¬
ù%¦xÑ%¨è-%©˜š%ªfÃ%§)õ%¨E%©³è%¨'%§¦%ª¼%§ý†%¨à
%§mù%­h(%®È%«¤ó%ª‰%¯w%¼ý#%²âb%´ô9%«þÈ%«6%­sÿ%ªšU%©$%ª´¦%¬	%¦P%©I½%§e%©ÎÁ%­Î#%¬‹ð%«y%´ÁÓ%®‹D%¯è«%­sÜ%«¶Ò%¥?%«1G%§Í™%ª²T%¦Ôä%«D€%©S$%©Õï%¤h[%«‰î%¢vŽ%³Vé%ª¡%­-ó%¢Õ#%¬‹ð%¬|c%²ñ}%®/Á%³º¸%±_,%¶—¹%¯R—%®ú¦%«‰o%­¾ %¬Ôœ%³$z%¬ä/%®ç%ª{%©ë%¨Ök%®¸µ%§l%«†%%©à¼%«±%­	.%¯[ó%¬Y«%³ˆ€%¯™%±.'%°	œ%±	Y%¯®l%®D}%«Äf%µÌ%¾¥È%Ç÷%¸)ù%´÷y%²`Ó%µ1š%°Ÿ%³Ú%®Ñ5%³'^%³@%´ñ:%´¢@%¶™7%±;þ%´Æ2%±ÿ•%´è%±Ùf%µ3%²!™%´ó½%³D¥%µ'ª%¶Â?%ºJ%·ð%¸³o%³.%´Á'%°˜i%¶Â%%´=v%¹Ó%¿ËR%ijh%¼}z%½®É%¶jÈ%»•i%¿^t%À<©%ȓ÷%»´%ºþj%¿<ó%¼åj%¿Å¡%¹ä%¿½Ã%¼Ë1%¾ø·%¼Rñ%Éóe%Å7Ò%õ>%ÀÀV%Éá%Á8%¿N%½Öù%Ă`%¿¯"%Ãx%Àt¸%Ê)ú%Æ@%Ætr%Ð.%Ɲs%Â. %Ãú%ÃÓM%ÐsZ%Ԃ4%È-c%Á%ÅÍ%ÅIì%ɉÉ%Ŝâ%Èøu%À…Ó%Ä °%ėw%ˎ.%ÈX-%̖Ë%Å<U%ÏãÎ%Éϑ%̾%Ìõ|%Ð;/%Ð:%ètò%Íà—%ЖB%Îð/%ÖR %ÎòÓ%Ñ,Ù%ÎÑ%Ù¤%Îþå%Ö %ϙÉ%Ï<Ô%Ñq%Ômä%Ùw	%ã̾%á+®%ßÄM%ÝÚù%ܾ¹%Ó€%ٚ%éuÿ%ôwª%è"Ò%å´%çëÏ%ÿü&ë×&è%ò%ùŠÐ%Þs%ߞ´%ëæß%îB‡%ú‹¿&m'&wµ%úŸë%ñ9A&	1&ә%÷ñ7%çe4%÷ôº%ý8&½
& Œ&˜Q&dx&¡%ùŸ%úY"&m³&:V%þýÚ%ø¥\%˜÷B%™ÀI%¨e›%Ôää%Á	~%¬#ó%¨ÉC%™h/%–j¯% ƒk%­Ö%ª6%]%¡ó%¥HC%¨4â%´"'%«u(%™Ò%%/o%Ñq%‹j‰%ŒYO%"ü;%™"Ä%""%žà%¦áú%¦Îj%±Ãr%æäç%ýí€%ÃK™%Ÿ²Õ%¡u†%¡ú#%ŠeÆ%…b;%†{k%Š'´%†åç%}R_%ˆt³%‰´ %÷å%åÄ%…ß"%‡ –%z³K%€ƒô%†{£%‡Å%‹ö%ˆ\ç%ƒNg%€|%?s%ƒi%Ž)u%·†%¢Œx%'¯Ü%'¬°%"Ó#%ŒDC%‰'|%‹ðË%˜†Ë%–ß%"wÖ%"N¸%‡É¯%|}:%€Øù%‡q+%"‹%‹—Ñ%'¾¼%"°%yà2%'XÞ%…tÚ%~D%€¯%'ÀÙ%ˆûõ%`±%y¸O%q¹%…j(%n¯%'aÞ%uÞS%t
˜%x{Ç%†y%vÂ+%uÖØ%w/Í%rBr%qÛ%sI%qU,%l_Ì%q…	%~€¶%99%nXr%k
ë%p¬ó%q?0%ez•%e5a%j¶€%l32%jBk%mÞ%kŽü%mù!%jå%jÑ%a/p%c"ö%lÈ%yØô%o`%e"ì%bqM%h՜%kuæ%`;e%\¶Ê%^ñ~%^§%_ÇÔ%Sg¸%Lú³%@0V%Nb.%S
/%WZý%Vq1%XȬ%[;u%aôÚ%YµŽ%U‰A%Sÿ2%X¥›%U½&%VMÄ%XìQ%Z'Y%SÖ7%Roî%N©%SÈü%O}·%Kí%H·Z%EPç%Ah'%7©%80Ü%A¯:%F%M+ô%LIÝ%OO»%K˨%Iò5%JV%Nœí%Jrø%LûH%\öÜ%TG¨%P1%K¿I%G9;%L$%G¨Ã%Iœõ%J¶`%L¬¹%H?ý%J%/%EŠ%Hå<%E
%N°9%HD%FL§%G"×%K!•%H¥K%AÂB%>ºö%E®Ó%CÃæ%F%E_q%FS4%A2b%Fi=%Fm%FY%D5ù%E+%AÍ%Hîñ%F9í%J%GŸ½%O¿=%S‡N%Hã%NË%EÏ\%>d%;Ë9%:"%<·h%9U(%;S"%5¿%8*+%:W­%C"²%;¯ù%:{¹%6Sß%=v£%CðÝ%C½?%>°%6ÈE%:d9%BM»%NíÙ%L®Þ%JÞ%G—š%BV¡%CÁð%>%%:ml%=` %>ºp%>ą%@G'%UŽõ%<u¶%9( %>K%=éh%=›9%:ò¿%;év%7҅%9U%:½>%?7j%<Åí%7Z%2éÛ%5¾o%4ÉI%;÷½%P7®%\P³%Fi`%@ãN%=Ã.%D؉%AáÒ%>€%;	Œ%>ŸT%= 
%?5™%9²Ö%6-%8B'%;è™%:¬*%:!4%9ë%>GÕ%;s¢%=Ys%;dy%Bˆ•%AÑ%<Í%9O%<ʨ%:óá%6ƒ%4ÊÃ%8Á%7ª«%Lø¸%M¶%Fš
%:ԁ%=J%:[¢%@#¹%:â!%>6­%CeÜ%Bì+%=×°%=_·%=/%=)ë%:íX%@,%?%X%QÛ%Oì±%OÐ9%9+g%;‡Ì%9[-%Aað%:ë-%;EÐ%;ý%Av%5÷ô%B¨R%A'Š%>ÁÈ%6çG%;Ê %9EÊ%9é'%7XÜ%J´É%L…œ%?H%:&%?|D%:ùm%=׿%9–%<B%8‡Ì%>
¬%:SÛ%8'%2Íã%6•%7#'%:šw%0¬Q%4Š´%46.%6N·%/Ò9%6È%7w%6
%*=<%&jþ%&3†%1F%,J\%2Úd%2©E%8aM%6+%4¿g%3ð%8'ò%5Y"%8<-%2èÑ%8·w%4}%%8D¬%2•F%6+Ÿ%3ÄO%7or%5®Ñ%=z|%3ÖP%6–¼%/®@%3#‡%#`%&à©%%ïŒ%2N%2~%8š¦%8<l%=ͽ%5 î%6œ}%3hZ%<Ii%9t	%9jù%3xD%9ÝÉ%9G%%<"ô%3¹\%=ËD%9…m%?=l%8áÙ%< %7«,%@|F%<©%Eå#%C>î%F«%?t'%C^%Aû—%G
Ü%>'ž%EF%> ¡%G´Á%A%Ö%C|'%C'%B«H%B.¡%O@ê%D:#%H¥È%B 4%Gc0%Fª­%J²í%UŸÂ%yú%ohI%^{s%M~7%Lfª%<èÿ%B$B%?aó%EÂ%CÉç%KÌ%@lJ%GÎc%AR%@Æ%9ée%D6ˆ%Aa¡%FYé%Aö¯%K£%B5F%AøX%C—ü%Rk%BÙÉ%AlC%BF&%D½%EÄ%O<É%D2^%EÙ}%<)Q%Dkß%CÂ%F|%GŠ]%J$%>%?·w%;×y%?H†%?ו%AX%=›o%F	%>6Ú%?€Œ%:
Í%A	5%9Û£%E¶õ%8uN%<-§%6Ùô%@–%;g²%Dàá%;_ž%>xM%84,%=´%<ÿc%DÕ¼%>ï›%?Žh%G!Œ%bdÂ%W™A%Eñ5%@-à%GdV%Nê'%LË8%<¸%A©b%BPP%Afô%AÍù%Gh%Bñz%Dm%Aý®%>©]%>Vž%Aà%A_±%Gng%@×Â%F3ž%?L>%G½²%Iˆ%JØ	%A	±%Fg%B'6%@Äs%Bg+%G¿%B\4%G4.%Jwp%r©%U]c%IË%@!W%IÎ_%Cúá%H*%B½±%F4%IŠÏ%Q8ñ%IÿK%GÅ$%JƓ%MûÔ%EVò%L´L%HŽ´%Mô.%YI±%jëÎ%YæN%Qï%J…%P$0%Gº|%Pt>%I%Léè%GÜ%O4t%J$*%O¾%U©.%Uè%Pxä%X+h%SÙ»%Rô%Ljž%N'N%QËß%cUl%Zóí%V¿°%RÛï%Zý%Mçi%M')%LΖ%W0T%Vf¦%[‹)%T‡%Y×4%U9%]Ib%VDd%Y³Ò%U,‰%[؜%TE%T†ö%Qã,%['ù%Wq%\¡½%`…œ%aìˆ%\R%VF'%S>±%V¶%U܊%X©
%T_%Yaã%V B%[
-%V³Ü%`
j%kx	%m}ë%am%aci%Uìÿ%X}•%Z§%]¯é%Zmx%k#'%gZ%^p%Zæã%fÏ;%\ùÜ%]¯[%YÃô%h÷%_Ä}%V8%T…%[$9%NØ©%[:ú%cu%b¬%Q[´%\]í%Xt%_‰¨%\8­%^V¡%Wǔ%_ÀË%X{!%ZmZ%[%m"¨%f^N%_ä¤%Z%d´Ñ%Y%X–%Y4b%[•D%T–Ë%bÄ% "%ŒZ%fÂ%vÏ_%b9m%jü	%k"H%q4%j/B%z]%cËÏ%oÕ§%À§%ª´ %š'l%•š6%ˆˆì%ƒ''%pß%àŸ%'un%¦33%"ˆÏ%Ž‹Q%š`ö%©—Ù%¦%œ	p%'º%´)%±é%¢fø%¨"$%á+o&£7&"r%Ò°Å%ßfÕ&`¼%Àz%œ¸L%Îvœ%í$´%û|®%è†U%ã_ã%üôg%Ú=m%é#¾&S¤ë&$;Á%íÖV%&8ÂÎ&x¶&gL$&¯†`'©œ'À
&€~Æ%òw1%ÁÊõ%È8õ& &Y¸è&¾uI&ˆ­m&ƒ‡)&2"ç%Ù¤`%¾`Á%Þ'&\P&JŠ&gC"&¾'Â&ÔÎ&šåÇ&AŽ´&F%Öyè&¯˜&#¸]&&&8å5&'<&5ös&íF&O&8¼ˆ%ñ™æ%ø›Ã&¬œ%Ûø%½R®%Ûkà%ý'å&¹%½>Ä%µÐ[%ðD%í8%Ùm‹&&óê&+À%¹¥½%œãF%ÀÙ&+‡C&…Ê8&	eŒ%Ày%º·ž&)¼&a?'?+&¬{!&ÐX&×h&Fd3&—´x'"éó&ñ4ž&[RF&QOé&C-h&Z=&±&Yµù&suç&(]F&8ë&†V%þ†ý%ÏÈä%˙A%é6Å&qÏ&Ü¢ž&J÷÷%ߋÉ%¿Žo%±:	%ð†%ä[
%ù%áAn%×ñ%³Š%Ìx&½3&è©& 0[&G%ʪX%Û×½%æ.n%ôom& Ð&£ôï&½J\&ÑÆ8&yØ+&zgÍ&
Ö&)Ý
&Q¬%ԋz%½¤k%ÎL¼%Í%Íï%ð–ï&2ú;&[HQ&m/Ë&¦ZÜ&ä.&†'•&MË&M£4&¾%Ï¥%Ȭó%êa%é$Ö%Ôû©&	¦&2±è&V&"`±&
ì&-%Óu%̉Ë%2Ó%ƒwŸ%Ù¨ý%–•­%>™%5I¼%QMœ%œXê%¯Š%{ÆÝ%JP¨%=˜>%9¡t%-1¥%/K•%>ˆ%•%(y™%Kw%f¬<%‰¨¾%‡-O%Vä'%4d	%%\/%±P%$âÙ%(³P%#Ó»%=M‡%†¦%ŒÜó%`¶<%5ï%-ƒœ%#y%—%)n%•.%ÊL%*¿Û%9\~%Fù¼%*Y`%Ö0%eK%î
%#°o%ó%
IÞ%%°M%$d3%#ÙÜ%!VŒ%âª%ä%©>%	Qõ%
I%-Œ¢%HiH%IEF%N@%?ß%Éã%%=%2»ã%Ö»%7Æ%"å%,¤	%ùÇ%bÑ% (&%Qo'%<lL%Cy%
—Ü%nú%X¹%Ü#%a%
Z%t%ªÉ%
ä9%{Ø%Ԍ%‰À%Ÿ"%±y%+%Ï%&%]û%*`%ƒP%
E‹%áÅ$ôÍÌ$ú@}$ü¥d$ùÚñ$õ™w%Ä%5É%5µ%.9s%,I%2'\%6çy%$%•$õáÈ$ó4
$ïœ3$ûÅË%-"%á4$ÿÜ%~%A)$ÿ*÷$ütá$þ·$ó@$ñ8$ëSY$ïCÄ$þ‹%-
%,S‰%µ'%¬_%x.$ý'9%]ˆ%
U=%$ð'$ëx1$ô¨â%Â=%Þd%|I%Dÿ%S%À-$ý§à$öf7$ëtb$éc7$ùF%õ‹% ŸÛ%7Õ% Š%
+%Êm%‡"%é%´ô%	ˆz%[%ªZ$í\ê$äxg$æ'Ä$û–¹$ôñl$ð}$û'%>%žj%~À%ÿ¤$õJG$óŠS%åŒ%ŒÒ%Z$û—$$íìN$ñzˆ$ò`õ$èk;$ý!%	8B$ýø$íTš$ï+¨$äWb$爭$ã¶+$úõt%rž$ú+Ç$éìe$ìÎE$ñZg%'%
d¤$ôwº$åe$ßËí$ÞWj$í/£$ê_†$ã¯/$Ü65$å
!$ô´_$õw$Ý$ÝÂö$ÝQ$ÝÁÑ$Ý0G$à±×$Üõñ$ྍ$ÚD$ÝA$Üe»$ÝkÐ$ÚU$Þ!"$×}$ÚĪ$ÖAw$Ö;–$ÖYS$Öј$ÒÂÎ$ÜSy$Þ¦t$àªN$Ý'é$â
¸$àÒ$å.J%%7`¡%á@$ò—Œ%…%(€$ÚR&$Û¿x$àWû$ñÜX$礛$ÜV$ØËã$Ù_»$×Q!$Û~W$ÔÂL$Þ/Ä$×50$פû$Ó'—$ÖJ$ՉH$Ú$	$ÕhÔ$ܜ($Øm=$Ö\î$΁ç$ÐÁ;$͸$Ð>=$Õ¿'$õ}¡$÷F$ßÂ)$מn$ÕH$×¾$Öþè$Ԑº$ÛYÖ$ÔÏÊ$՚j$Ùnþ$ÝW½%
õ%!4;%
R$Ù{˜$ÓT[$Óë'$Öd$Ü\Ì$Õ¹$ӃÒ$Ϻ,$ßk¬$üçI$ýqÎ$Ú}E$ØYñ$Ò­s$Ԝâ$ÓYø$ÖúP$ÑW$ÔD$âÄ8%Öi%MÞ$íÓ)$Õ&$Û¡Ž$ÖÌæ$Õâ»$Ò¯‹$Ö&g$Óìà$Ԋ§$Ô
($و:$Ôq0$ÛÊ£$ãÙ$õ§—$äÊy$Ö0¢$ϧŠ$ØŒ$ÔMï$Ö}$ÔYX$îe%ƒ3%ã$îuà$Û¹Ÿ$ֆ´$×ð$Ô/$ÚO$×#$Ôêp$ÑóŒ$ՙÄ$Òc$ÖÉ<$Ô)$ÖAò$Ö¦q$ܐ$ØÊ÷$á©ú$áÖR$àU@$Ú±0$Ù ™$ÔÇê$ÖqM$ãÿÕ%~r$ülp$ë×Ê$Øâ3$ֈM$Ջõ$ÙJb$ÝF$ßÕ$Õ¹R$Ö¤¦$֊&$ڝÏ$ãÅJ%«»$ñß$ÛÄ$ÙÂ÷$Üèï$Ô$ÚÝ$Ö¯$é¹`$îˆb$áú"$×ÑZ$Ú­$ރ¶%Ö%j©$áô[$Õ¼K$ÜÒ´$×UÚ$ÚÙ¹$ØÝi$Ú@$Õ\$ÜP$ÚÑÇ$òi‹$ëOì$ä_$ÞÂf$åa$ޙ–$â.$Þ¦¦$ä½î$á$ãÁ$à®$߆Ó$ß*H$âxE$Úìz$ßÌ$Û<k$ÞoZ$ÝåÝ$ìŒb$á§^$à‡ß$Ûë"$á]&$Û»$àã($åIö$ì{ñ$Ú½$â$íúb%+bã%21ñ%S_$î¥û%	j¦%5$áú;$Ùz$äùZ$ë¸Ü$ñèÿ$ÞÎá$ޏ'$ÚVÁ$áɉ$Þo7$ïî>$Ýæ$ड$ÝYC$àh&$Ú¹|$ÚÙ$ÚG¿$Þù°$ØМ$éì8$ÜNy$ßÉ$Ö!ª$ÜW$ܪp$㦈$ïkÔ$÷"œ%±9%d$ßÀÁ$ÛGÈ$Ûi,$á.ˆ$Ý¥'$åÁá$åU8$éµ$äY$ã¢$ê‰$õ3™%…(%,üú%»M$øØ»$èñ÷$鬕$Ýï$Þ¼€$Ùmt$åô`$äÝS$íN%=}%nÅ$ù¢u$íB?$äÙ$çè$ááÜ$㷚$Ù	$ÞË$Þt$æÙ¡%²%.å½%ð$çb¼$ßPE$ãùF$ÞT$éIh$àÆ$å+Ç$ßö$ã|Å$ä:`$æŠV$ÝY™$âœ^$ómõ%Ú*$ÿõr$èAƒ$ç'1$ëG8$âîg$ï	$èB4$èSÅ$ð×V%»Ò%W
$ód $â†B$çò$ß%$ÛT6$ÙîÏ$åÇñ$Þ÷$ã©$ßüL$ìù]$àÍ$ÞþÁ$Ý€$ãޗ$â	C$é==$á'ÿ$ô­$ù($éÔ$ä4…$îí
$äƒ$ë€$íW€$÷Ó%	…²%×Ë$좲$ðh$ê:$æ N$èá|$îíÝ$ë¤%Ý¡$ù³¿$òڝ$äˆ/$êÅz$昗$êɲ$ôu$ðº$﵌$÷œè$ëkØ$ï»%©B%
0$ÿ#p$þØ/$òæ$ð]$ì§"$ñ]e$ñf%îþ%	™$%C$íkj$õê$í¾Õ%
·Ú%+X%($õ5ð$üä'$ö¼q$óöÞ$ôq@$ÿéý$ûÊ $ôãR$îó$í‰$öõP%÷è$ô=d$ö2[$ô›‹$õ]÷$í2é$òîW$ð":$öë=$ï.!$ïd$éÓ$îM$ë/µ$ò¢³$ïH$õÁ$ôŠ«$ôÑ$ïÚ{$ôN$ð2$ô2D$ôÎ%úx%Vb%¨$øP±$÷ò$ñÈ$òH$éûV%:t%%p‰%J/Ó%gH%Óû%ħ%'*ª%Ž$ÿ³$õ…	$öǧ$þtÉ%º$ú+%$õ$ôÚ$û$$ù>p%V~$ùMG$ûžB$öÔw$ý·$ök$û"¿$öä)$ú'r$ú1)$ùÔÉ$ùÁ.%ò[$ùžV$ùf˜$ò
+$ûî.$ûX–%£¥$ÿì>%ö%WŠ%òT$ùe %˜$ÿƒ¡%È=$ù\$þB³%4]%Çö$üÀ…$ÿÔ$øΔ$ý?ç%¥%4pü%5Œ%©!%À%oµ$þ'%܁%ùË%—$ûõŸ%¤%¬%9A%0S%ì%	‡á%«K$ühá%‹Ì%îâ%S%:%%Ê%æs%Ӄ%'(%4†ç%8Y°%ê¼%¯Ú%Dã%(I%dÖ%vn%	%Å&%rT%–æ%eò%40%P
%êÈ%œ'%
È÷%r"%'%£ß%å%B¦%˜%
'%á%aU%!£%×%0è%#@Ö%	NÄ%\%TE%%t%ðŒ%®b%VŠ%ø%ã%å%Dë%‹‡%2%Úz%Ì$%ç%/%d-%"vk%)×%½%
Q"%	¶k%Ö¾%8ë%v%–v%h=%$—ô%nØ%
 D%nú%	v%6¸%
Ù;%Êþ%µ­%ZÈ%
pÅ%	ê…%
u%
ãl%óõ%0ë%J%A*%ˆ%|/%-±%Ð %aY%%â"%¯ø%Öh%&%$s%8v%%'%h
%Ґ%û®%+5%%²º%<w%æ&%ú°%
hx%·ñ%Ñ%r%r*%¸Õ%Ön%?î%—8%¨â%<%0h	%$'#%xó%¾Ì%®î%l %\Ì%¼%0%^˜%ìÁ%S%ß|%Š«%ka%S:%å·%JÞ%™%¹O%†%™|%J3%…Ò%¢e%¿% â%E£%µž%?Ö%yô%Ú1%'…%å›%<'%uÞ%C£%C%]$%åè%.î%~D%Å+%×´%d¿%R%…%Ðë%p;%=å%S¸r%t7
%S2e%.ÁÙ%)Š"%4j%1v²%}·%Åô%/%eC%"¼f%X;w%#H¿%!µÚ%¯¤%i-%7À%Ш%¦ü% "?%#\%)v-%"•:%!°%IL%!tø%#âí%*Ý%"8Å% â+%ÑU%%õ%*!æ%6ùõ%(Ìb%%@%#ÜG%'÷%3ªi%D1%;²¬%,áð%/ŒÖ%&î%(›(%/F%+ö+%;­‡%ID"%;¤l%-¹Ñ%1	æ%+ò˜%.ÞU%/Å[%@ìÍ%fŽ%V %/Ý%/÷r%,m%0­[%2ÖV%9•%3"q%2êB%0Îç%:•%%7¨]%>ÜZ%I
%IÒb%40%9ë¿%>/%D}E%8T%AjE%J8–%Nêü%=è%Fðe%>Ò%B5%s»—%	}%qpü%ubJ%y—%~Œ™%f!%jh%o)"%hn%R®%^üH%L¡û%Döì%=Æ@%Q"ð%q@Ñ% ·T%¢$a%üK%rèz%dÝQ%W™%j#%d«%Q¤7%F¢Í%dA~%‹S%¢Õ%Ñn%–Ï%c%¤—«%¨¯;%"å¡%_%M°
ÀÀ%F÷à%™š%gîÐ%ÕS$ÕJõ$¹-$¹Ù$Á"I$þæT%‡Ì$ãm8$µ	$°õ+$É!)%*ãY%$qÉ$àh%$ÅÑê$Áy$Õ«$ÖÅK$©Wf$˜U~$˜‰!$²ÚŒ%Kí%?az$þ/V$âJ7%¾%©}$ûÎ%a$áˆ$³Œ$žÍÉ$0à$£‡¨$© P$Ñh%%
r5%h;%_¨%Æéƒ%ÉËO%€›%·u$Ëø$æ~À%OOE%'B½$ß1%\·%zË÷%é‰ú%¥œ5%"ï>%.Ë}$ÆÈ($¦,l$»À±$´Ö™$®ù™$Î:þ%oŸ%/(%¶˜$è–S%Ö7%Œa·%XþÎ%øG$ÀJ$ÊÍÂ%'%<$·ƒ$–}B$œS¥$Ä<%"ù%" #%«h=%7"$Çe$•AÚ$$žA$þ¿›%˜è$î¹ù$¬"#$–É\$±¥ƒ$÷³f$Òª«$Î]ó$Ð{Ý$£xê$ +å$ͪ$ÍO0$À"X$£šä$–C×$'ÿs$Ë­$®7È$£rê$•$œ$'$¢ºÁ$¤&:$™™"$ŸSé$µî$¶.þ$ÒO^$²	 $˜$¦8$œ>$ˆÅ¡$€÷Z$‹ôZ$˜µ $ [$žã$Š3$"Â}$Š˜$±¬$"Oê$"{k$"Gõ$'ae$"¯$ŒåZ$Š—á$hW$žñ$¡j­$®çý$¹Ì!$¹[$¶@$¹Üž$Ç-ð$ÌÁ¤$¿ÒŠ$Ás€$½ò$¹ø©$Àk‹$®êÁ$'aö$Žö$Ž™$"eV$›<ñ$¢G
$£Ñê$®á $°P¼$¡b.$šür$™Eä$"\e$'ÊÕ$"9a$"×N$‹ $–µ$—ì#$L—$Œú'$ˆÑ>$‡.­$TË$wCœ$';`$€Üè$1É$~1$s²4$h¥B$ÿm$†™o$hˆ¼$Y×v$b+$q,&$|þò$lSJ$fu($_=.$aÑ«$_þ
$gØX$p)3$o—Ï$b}b$_¦$U1$]·÷$fÅ®$fëG$_®q$b€Õ$b…3$f++$e¹1$g~$]'$]:$aj$e_$b¯b$gHÄ$a‡×$dºŽ$i°Þ$sîb$wÄ $zk$…3$ŽŠ"$"ÿŒ$ K‹$´H"$þ‡4%h$ߟ)$Û$òς%mL%`œ$î^ƒ$ñ¶å$ñQi$èë6$Õìî$Ǚ$·@Œ$©0($'ìý$Ù$ á$®b$²!'$»è:$Ͷ$Øl$À*f$ǼÁ$¸G$·â$²œÐ$¬"-$¨U"$«S0$§ŽH$§>Î$ qy$¢X°$žT&$'¬X$ŒZÁ$©g$Š=$†¤$C$~ÝI$zC¶$z$s?®$o:E$fûx$g!ù${Ÿ&$›Î/$ƒ$j—¾$_€Z$dþš$^ÿ$^¾ô$_
ý$h.+$c{'$bq$l¨þ$ƒöæ$u­8$_¯ò$Y
$\Vÿ$`a.$^Q®$[X$^,«$ZZÚ$\û÷$]à¢$g‡X$"f@$$xó‰$iëP$cA$_Ax$Xt«$Z¤9$[5b$]¦^$]EÈ$dÛ&$f]¹$yÜ$xø$oc"$
z$Š" $ƒ-?$"1®$'À$ˆœ'$˜*t$'n"$'ÔL$‡…©$‡:B$-o$«¾ö$¹[ø$—Þc$Š·á$… D$€›$rVì$mI$b¢$hº$oǪ$v¤×${"$;$~M¼$‰$*Ó$'Æð$?û$ˆnÔ$§q$€k€$|êM$¯$wÞ$zÜy$zØè$zä9$p
$$oš$v<Ó$Öw$Œ~$y
'$l'¬$i2$dÑ-$hÚ$b²Ç$eÀ÷$dLú$dÊ$]ÀB$^¡×$lû]$`«$]‹W$^ñF$_á)$f4$bz¦$cÆg$^
™$_Ìw$_&$jBR$mu	$ev²$_1‡$`w$^ö$^
'$ZdB$_y&$iÞ $yó
$j3l$`à$^$^èX$XÆ$]GÇ$Y¹$^j$Yþd$\ k$Z˜ý$\66$XHÛ$a»v$ZÈ$]r$[ÁÑ$`Ç$bP	$^¶h$]üO$a£m$_3Q$b¢ç$^ø¾$\ƒ$]hü$dóÕ$j$hÅ{$^$[±ò$[õ†$aږ$däð$jµá$iñd$pÊ$eÀ°$a¥Ð$]ª\$aO|$^@Œ$a³Ì$`ì±$j"$`Ìn$`Ó$lçæ$w$fd;$a$\>õ$`(w$^<…$`ÂM$`Z¼$aƒ"$eÙ$k
$cµ$kcp$ˆ4Ž$u´#$b<S$_ß$]ù¥$cÑl$b $``w$]ë›$`u$\´¤$bIk$cÛ¯$g'9$j¾Ø$l¢«$byð$aÁ`$ijñ$f¯$crE$dNd$`W$$lðJ$cgS$cŸN$a$g<$_¼o$`¹¬$_Cì$d¹:$_£»$jœ$f<$eäL$cÃ$dÍå$`*$j$fv$e*v$c!Ý$e2Ÿ$i_Ô$f´Œ$`A¼$yE
$•Ô$×$i`V$jkO$h˜U$w½$€·œ$uÑ$jc¬$fIõ$aªÔ$iE'$f$mÛ$nÓ÷$l.d$uøÆ$i®2$e·—$hb«$h«$fÎÑ$fBB$g·r$j‰:$m®Ø$h׬$kžm$g›M$m)d$h4ø$j
1$kN$m؀$há$i¦—$'?³$l
8$vR$tÉ·$g{¶$kÕ|$hUÌ$lBS$iˆÍ$n7™$j6$l=$h>$j8$g؊$mO$l÷Ø$n«Å${ÏR$z.$…gl$mé!$hø$j`Ô$hrÊ$l:Þ$k(ç$ni$$lt$lk»$kÔÞ$rH$3v$~(e$o;f$mý($mñá$mv£$g_$€CÓ$j´ö$p«¢$hÁ$k³ù$iN'$n"$qŸG$‹ø_$"dò$€JÆ$m,‡$pI ${´m$s,P$rßP${/x$s®$|¦§$t‡™$tíš$uŽ$të‹$oOÄ${Â+$pÈo$§$'¸$piî$hCé$mÑ/$j'"$jAN$iNÞ$lAp$p]~$oÎ$ne_$r8ÿ$}ϸ$Lî$Œ~À$x9{$r^Ÿ$uÞ^$~£ñ$v3$y[D$€\²$rKL$s$s7?$t²'$lŒ&$p³#$o,o$t|F$uŽ¾$y¶$tƒ$tûÙ$u­s$€æ$'"Ê$€üz$wș$v"®$uªh$xšR$q+¦$sƒñ$r<I$t&¤$t4E$|{ù$Œû$‹H[${òÀ$zu$uË£$y'þ$vàE$yeJ$tv£$x4×$xðM$~!$zg¹${…ø$vü*$x…Æ$xw$$|LÆ$}Ž'$w—•${‰•$yña${ì(${Å´$~f}$€5$‡É$ÉÆ$ŒÊB$†JQ$^Ö$y­ $zŽJ$y¤$y–e$zfý$€I$"'ê$†¥X$~,*$‰)¦$}¼T$Eà${Þ§$'(ò$~ƙ$mS$G$~ÌÍ$yô³$€E$'}½$Œ£$Ä$Œn°$…×>$…Zm$'ãÉ$}0$~'°$'¨Q$F<$''$$}ÂN$|/ï$z‰$€ÿ'$ìQ$†•$‡â"$…;—$ "$'n›$†uä$p¡$	É$ƒ=L$'•$'—$ƒxÌ$†¨½$Šˆ*$ŒÇ$‡ðö$†'$…[+$ƒx$9$À$€Q×$þ¡$ƒå<$ˆvŠ$‰Ë$….¢$Š?$‹Eí$‡ž$†Cp$"0i$ˆ'V$"Í$…ãN$"ô$†´$"3Ø$…'Ð$‡
+$ŽÙ$Œì$ˆõ$"^$†i¼$‡
C$…ø­$}P$}A–$Ú5$"v$"Mã$"º$¬$',_$ØQ$‰N$Œ‹Y$ˆW$†ïí$ˆ¢Ø$"ëŒ$‰J$ƒÙñ$‡lò$…Ýb$‰ó	$‹É$‰y$"·$†V]$‡Å$‰9q$‰û$Šã$†j$‡O$ƒœ–$…Ûf$'ƒˆ$'åV$ƒ©å$"°!$"^ê$…U$'h3$ƒF§$Œ¼$‰$‹~z$˜Å($ ôµ$GA$—µ$"Üõ$Ž€$Ž"ä$‹%$‹ˆ$ŠS9$Šn0$ƒ»"$…'$'Å3$…‹1$ƒèÑ$‡ê$MT$‡ñ¿$†‡Ô$…¢?$…Ò$‹zv$UN$‹¡
$…ÉÝ$‡Ù¦$‡"$‹M'$‹ˆë$Œ4$‰Á"$ˆñŠ$Šk$Œlr$Œ^â$ŒN"$Œê$Œ»$‰)&$>$ŽK$Œˆ$b¢$–¿$'ï¥$'@¨$LÂ$$ŽùÐ$ÏC$!Z$è¼$Ý $".$"dï$•P›$–sˆ$™[g$˜:$³Ù8$'íà$—:v$¡e$›Œ$",¡$—ìp$"p§$š_N$'T²$ÌH$ŽJ6$'ï$—j$™ìz$'¹$'=È$'NÕ$KQ$›—$"M$'ȧ$3($Œ–a$•µ$'.ã$CÚ$1ê$""Ä$"p$"ë²$]Q$'ž	$"ý]$—ÿY$›5$6$•)$˜õ$šW\$²§$À½²$ÁûR$³e$¨¤Ñ$ŸöD$AÁ$–¿w$—œ$—M$œU$šW($¡$ž»$ž£»$žB$›­È$–HF$šƒC$›6ª$™H9$"~l$–G$–'$ ù<$¢0<$¨wÛ$žXÒ$™åF$›vœ$ ÝB$œË$&›$ŸÆd$ž¦Å$š1$žÿã$ŠÆ$Ÿìâ$¥×H$¬~Ž$œ"r$š`$šSé$ž£ÿ$›p?$Ÿ8Š$œö$¡dÞ$¤=¸$¨"ä$ ÄÖ$›Â4$›¯J$œñì$ž Æ$¡…û$›—ø$œàþ$š»½$™Ü$œ8$ *$¦ÝE$«Ñ$Ÿî$ —$¥$©Tv$«ó†$§öÃ$žõ¥$žÛ¶$ ©'$¨Ó$£ýõ$¤G®$¡Í$¥&û$ h*$ C$ øï$­g$¬¨p$®Ü]$Áf‹$ÃU$«}$£ò1$ªT,$É$ÕìU$ý$©í¼

==> anc/LateM_Spectra/HIP_106551_B.fits <==
SIMPLE  =                    T / Written by IDL:  Thu Sep 19 14:06:24 2013      BITPIX  =                  -32 /Real*4 (floating point)                         NAXIS   =                    2 /                                                NAXIS1  =                 4147 /Number of positions along axis 1                NAXIS2  =                    3 /Number of positions along axis 2                EXTEND  =                    T /Extensions may be present                       ORIGIN  = 'Institute for Astronomy' /                                           TELESCOP= 'NASA IRTF'          /                                                INSTRUME= 'SPeX, IRTF Spectrograph' /                                           OBSERVER= 'Ansdell/Mann'       /                                                OBJECT  = 'PS_412-48902'       /                                                IRAFNAME= 'PS_412-48902_tellcor_merged' /                                       TIME_OBS= '07:08:58.260219'    / Average UT TIME OF ACQISTION ('hh:mm:ss.ss')   DATE_OBS= '2013-09-19'         / UT DATE OF ACQUISITION ('yyyy/mm/dd')          ITIME   =        120.000000000 / INTEGRATION TIME IN SECONDS                    CO_ADDS =                    1 / NUMBER OF INTEGRATIONS                         NDR     =                   32 / Number of Non-Destructive Reads                SLOWCNT =                   20 / Number of Slow Counts                          TABLE_MS=        512.452000000 / msec to clock out array                        ROTATOR =        338.780000000 / Rotator_Mechanical_Angle; pos=677569           POSANGLE=        218.590000000 / Average Sky_Position_Angle                     SLIT    = '0.3x15  '           / menu=2,pos=89000                               GRAT    = 'ShortXD '           / menu=0,pos=719950                              PLATE_SC=       0.150000000000 / PlateScale arcsec/pixel                        RA      = '+21:34:46.06 '      / Right Ascension                                DEC     = '+38:31:01.2 '       / Declination                                    HA      = '+00:52:32.968750'   / Average Hour Angle                             AIRMASS =        1.07812500000 / Average Air Mass                               EPOCH   =        2000.00000000 / Epoch                                          MODENAME= 'ShortXD '           / Spectroscopy mode                              FLAT    = 'flat34-38.fits'     / Flat field image                               NAPS    =                    1 / Number of apertures                            NORDERS =                    1 / Number of orders                               ORDERS  = '0       '           / Order numbers                                  START   =                    0 / Array column of first FITS array column        STOP    =                 4171 / Array column of last FITS array column         SLTH_PIX=        100.000000000 / Slit height in pixels                          SLTH_ARC=        15.0000000000 / Slit height in arcseconds                      SLTW_PIX=        2.00000000000 / Slit width in pixels                           SLTW_ARC=       0.300000000000 / Slit width in arcseconds                       APPOSO03= '3.54795 '           / Aperture positions (arcsec) for order 03       APPOSO04= '3.55372 '           / Aperture positions (arcsec) for order 04       APPOSO05= '3.54043 '           / Aperture positions (arcsec) for order 05       APPOSO06= '3.52197 '           / Aperture positions (arcsec) for order 06       APPOSO07= '3.55291 '           / Aperture positions (arcsec) for order 07       APPOSO08= '3.76643 '           / Aperture positions (arcsec) for order 08       PSFRAD  =        1.90000000000 / Optimal extraction PSF radius in arcseconds    APRADIUS=        1.50000000000 / Aperture radius in arcseconds                  BGSTART =        2.40000000000 / Background start radius in arcseconds          BGWIDTH =        2.00000000000 / Background width in arcseconds                 BGORDER =        0.00000000000 / Background polynomial fit degree               WAVECAL = 'wavecal39-41.fits'  / Wavecal file used for wavelength calibration   XUNITS  = 'um      '           / Units of the X axis                            YUNITS  = 'ergss-1cm-2A-1'     / Units of the Y axis                            XTITLE  = '!7k!5 (!7l!5m)'     / IDL X title                                    YTITLE  = '!5f!D!7k!N!5 (ergs s!E-1!N cm!E-2!N !5!sA!r!u!9 %!5!n!E-1!N)' / IDL YVERSION = 'v3.4    '           / Spextool version                               RES     =        2000.00000000 / Average spectral resolving power               DISPO03 =    0.000537553000000 / Dispersion (um pixel-1) for order 03           DISPO04 =    0.000403194000000 / Dispersion (um pixel-1) for order 04           DISPO05 =    0.000322738000000 / Dispersion (um pixel-1) for order 05           DISPO06 =    0.000269219000000 / Dispersion (um pixel-1) for order 06           DISPO07 =    0.000231083000000 / Dispersion (um pixel-1) for order 07           DISPO08 =    0.000202551000000 / Dispersion (um pixel-1) for order 08           DAIRMASS=            0.0690050 / Average airmass difference between std and obj HISTORY The output FITS files contain a 3-D array of data consisting ofsets of  HISTORY  triplet arrays of data for each aperture and each order,where each tr  HISTORY iplet is composed of an array for the wavelength,an array for the flux  HISTORY , and an array for the error. The tripletsfor each aperture are stacke  HISTORY d behind one another, followed bythe triplets for the next order, etc.  HISTORY  If no orders have beenskipped or deslected in the extraction process,  HISTORY  the contents ofaperture Y in order X can be found as follows:lambda =  HISTORY array[*,0,( X - (smallest order number))*naps + (Y-1)], flux   =array[  HISTORY *,1,( X - (smallest order number))*naps + (Y-1)], error  =array[*,2,(   HISTORY X - (smallest order number))*naps + (Y-1)]  Forexample, for an SXD fil  HISTORY e with two apertures, the wavelengtharray for aperture 1 in order 3 is  HISTORY  located in array [*,0,0], theflux is in array [*,1,0] and the error i  HISTORY s in array [*,2,0]. Foraperture 2, the wavelength is in array [*,0,1],  HISTORY  the flux is inarray [*,1,1] and the error is in array [*,2,1]. For or  HISTORY der 4,the flux for aperture 1 is in array [*,1,2], while the flux fora  HISTORY perture 2 is in array [*,1,3]. For order 5, the fluxes for thetwo aper  HISTORY tures are in arrays [*,1,4] and [*,1,5], etc.  Thespectra have been co  HISTORY rrected for non-linearity.                                              HISTORY                                                                         HISTORY Xcombspec History                                                       HISTORY                                                                         HISTORY The spectra were combined using a Robust Weighted Mean.  The robust     HISTORY threshold was 8.00000.  The files spectra0025.fits, spectra0026.fits,   HISTORY spectra0027.fits, spectra0028.fits, spectra0030.fits,                   HISTORY spectra0031.fits, spectra0032.fits, spectra0033.fits were combined.     HISTORY  Aperture 01 Info: The scale factors were determined using order 04.    HISTORY The scale factors are 0.876939, 1.01211, 1.00152, 1.00083, 0.903741,    HISTORY 1.17891, 0.973669, 1.18423.  The median RMS deviation in each order     HISTORY is 0.0581613, 0.0615301, 0.0630547, 0.0574846, 0.0522498, 0.0413544.    HISTORY   The spectral shapes have been corrected.                              HISTORY This spectrum was telluric corrected using the telluric correction      HISTORY spectra PS_412-45097_tellcor_tellspec.fits.  The telluric correction    HISTORY spectra for aperture 01 were shifted by -0.0363386, 0.0583006,          HISTORY -0.0486890, -0.181411, 0.0500000, 0.00000 pixels.                       HISTORY                                                                         HISTORY Xmergeorders History                                                    HISTORY                                                                         HISTORY This merged spectrum was derived from aperture 01 of file               HISTORY PS_412-48902_tellcor.fits.  The scaled factors for orders 3, 4, 5, 6,   HISTORY 7, 8 are 1.00000, 1.00000, 1.02409, 1.06783, 1.38959, 2.08799           HISTORY respectively.                                                           END                                                                                                                                                             ?O°?O*ò?O84?OEu?OR·?O_÷?Om9?Ozz?O‡»?O"ü?O¢=?O¯~?O¼¿?OÉÿ?O×@?Oä'?OñÃ?Oôˆ?PÕ?P"?P"o?P1º?PA?PPS?P_Ÿ?Pnë?P~7?Pƒ?PœÎ?P¬?P»d?Pʯ?PÙú?PéE?Pø?QÛ?Q%?Q&p?Q5¹?QE?QTM?Qc—?Qrá?Q'*?Q't?Q ½?Q°?Q¿N?QΗ?QÝà?Qí(?Qüq?R¹?R?R*J?R9'?RHØ?RX ?Rgh?Rv¯?R…ö?R•>?R¤…?R³Ì?RÃ?RÒX?RáŸ?Rðå?S+?Sq?S¸?S-ý?S=B?SLˆ?S[Í?Sk?SzX?S‰?S˜â?S¨'?S·l?SƯ?SÕô?Så8?Sô|?TÀ?T?T"H?T1Œ?T@Ï?TP?T_V?Tn™?T}Ü?T?Tœb?T«¤?Tºç?TÊ)?TÙk?Tè­?T÷ï?U1?Us?U%µ?U4÷?UD7?USx?Ubº?Uqû?U<?U}?UŸ¾?U®þ?U¾>?UÍ~?Uܾ?Uëÿ?Uû??V
?V¾?V(þ?V8>?VG|?VV¼?Veû?Vu:?V"y?V"¸?V¢÷?V²5?VÁs?Vб?Vßï?Vï.?Vþl?W
ª?Wç?W,%?W;c?WJŸ?WYÝ?Wi?WxW?W‡"?W–Ñ?W¦?WµJ?WĆ?WÓÂ?Wâÿ?Wò;?Xw?X³?Xï?X/+?X>e?XM¡?X\Ü?Xl?X{S?XŠŽ?X™É?X©?X¸??XÇx?XÖ³?Xåí?Xõ(?Yb?Yœ?Y"Ö?Y2?YAI?YP'?Y_¼?Ynõ?Y~/?Yh?Yœ¡?Y«Ú?Y»?YÊK?Yل?Yè¼?Y÷õ?Z-?Ze?Z%ž?Z4Ö?ZD
?ZSD?Zb|?Zq´?Z€ë?Z#?ZŸZ?Z®'?Z½Ç?ZÌÿ?ZÜ5?Zël?Zú£?[	Ú?[?[(F?[7|?[F²?[Uè?[e?[tT?[ƒŠ?['¿?[¡õ?[±)?[À_?[ϔ?[ÞÉ?[íþ?[ý3?\h?\?\*Ò?\:?\I:?\Xn?\g£?\v×?\†?\•??\¤s?\³¦?\ÂÙ?\Ò
?\á@?\ðt?\ÿ§?]Ú?]
?]-??]<r?]K¥?]ZØ?]j?]y=?]ˆp?]—¢?]¦Ó?]¶?]Å7?]Ôi?]ã›?]òÍ?^ÿ?^0?^ b?^/'?^>Ä?^Mõ?^]&?^lW?^{ˆ?^Š¹?^™ê?^©?^¸J?^Ç{?^Ö«?^åÛ?^õ?_<?_l?_"›?_1Ë?_@ú?_P*?__Z?_n‰?_}¹?_Œè?_œ?_«E?_ºt?_É£?_ØÒ?_è?_÷0?`_?`?`$»?`3é?`C?`RE?`at?`p¢?`Ð?`Žý?`ž*?`­X?`¼†?`˳?`Úá?`ê?`ù;?ah?a"?a&Á?a5î?aE?aTH?acu?ar¡?aÎ?aù?a &?a¯R?a¾~?aͪ?aÜÖ?aì?aû.?b
Y?b…?b(±?b7Ü?bG?bV3?be^?btŠ?bƒ´?b'ß?b¢
?b±5?bÀ`?bϊ?bÞµ?bíà?bý
?c4?c^?c*‰?c9³?cHÝ?cX?cg1?cv[?c…"?c"®?c£×?c³?cÂ+?cÑT?cà}?cï§?cþÏ?d
ø?d!?d,J?d;s?dJœ?dYÅ?dhî?dx?d‡>?d–g?d¥?d´¸?dÃà?dÓ?dâ0?dñX?e€?e¨?eÏ?e-÷?e=?eLG?e[n?ej•?ey¼?eˆä?e˜?e§3?e¶Z?eŁ?eÔ¨?eãÎ?eòõ?f?fC?f i?f/?f>·?fMÝ?f]?fl)?f{O?fŠv?f™œ?f¨Â?f·è?fÇ?fÖ4?fåY?fô?g¥?gÊ?g!ð?g1?g@;?gOa?g^…?gmª?g|Ð?g‹õ?g›?gª??g¹d?gȉ?g×­?gæÒ?gõö?h?h@?h#d?h2‰?hA­?hPÑ?h_õ?ho?h~>?hb?hœ†?h«ª?hºÎ?hÉñ?hÙ?hè9?h÷\?i€?i¤?i$Ç?i3ë?iC
?iR1?iaT?ipw?i›?iŽ¾?iá?i­?i¼&?iËI?iÚl?ié?iø²?jÕ?j÷?j&?j5<?jD^?jS?jb£?jqÅ?j€è?j
?jŸ,?j®N?j½p?j̒?jÛ´?jêÖ?jùø?k	?k;?k'\?k6~?kE ?kTÁ?kcã?ks?k'&?k'G?k h?k¯‰?k¾ª?kÍË?kÜí?kì?kû/?l
P?lp?l('?l7²?lFÓ?lUô?le?lt5?lƒV?l'u?l¡–?l°¶?l¿×?lÎ÷?lÞ?lí8?lüX?mx?m˜?m)¸?m8Ø?mGø?mW?mf8?muX?m"w?m"—?m¢·?m±×?mÀ÷?mÐ?mß6?mîV?mýt?n"?n³?n*Ó?n9ò?nI?nX1?ngP?nvo?n…Ž?n"­?n£Ì?n²ë?nÂ
?nÑ)?nàH?nïf?nþ…?o
¤?oÃ?o+â?o;?oJ?oY>?oh\?owz?o†™?o•·?o¢Ã?o´"?oÆf?oØ7?oê	?oûÚ?p
«?p|?p1L?pC?pTí?pf¾?pxŽ?pŠ^?pœ.?p­ý?p¿Í?pќ?pãl?põ;?q?qÚ?q*©?q<w?qNF?q`?qqâ?qƒ°?q•~?q§L?q¹?qÊç?qܵ?qî'?rO?r?r#é?r5¶?rGƒ?rYO?rk?r|è?rŽ´?r €?r²K?rÄ?rÕã?rç®?rùy?sD?s?s.Ú?s@¥?sRq?sd;?sv?s‡Ð?s™š?s«d?s½.?sÎ÷?sàÁ?sòŠ?tT?t?t'æ?t9¯?tKx?t]@?to	?t€Ñ?t'š?t¤b?t¶*?tÇò?tÙº?të?týI?u?u ×?u2ž?uDe?uV,?ugó?uyº?u‹€?uH?u¯?uÀÔ?uҚ?uä`?uö&?vë?v±?v+v?v=;?vO?v`Æ?vr‹?v"O?v–?v§Ø?v¹?vËa?vÝ%?vîé?w­?wq?w$5?w5ø?wG¼?wY?wkB?w}?wŽÈ?w ‹?w²N?wÄ?wÕÓ?wç•?wùX?x?xÜ?x.ž?x@`?xR!?xcã?xu¤?x‡f?x™'?xªè?x¼©?xÎj?xà*?xñë?y«?yl?y',?y8ì?yJ¬?y\l?yn+?yë?y'«?y£j?yµ)?yÆè?yا?yêf?yü%?z
ä?z£?z1a?zC?zTÞ?zfœ?zx[?zŠ?z›×?z­"?z¿R?zÑ?zâÍ?zôŠ?{G?{?{)Á?{;~?{M:?{^÷?{p³?{'p?{",?{¥è?{·¤?{É`?{Û?{ì×?{þ"?|O?|"
?|3Å?|E€?|W;?|hö?|z±?|Œl?|ž&?|¯á?|Á›?|ÓV?|å?|öË?}…?}??}+ø?}=²?}Ol?}a%?}rÞ?}"—?}–Q?}¨
?}¹Â?}Ë{?}Ý4?}îí?~¥?~]?~$?~5Î?~G†?~Y>?~jö?~|­?~Že?~ ?~±Ô?~Ë?~ÕC?~æú?~ø±?
h??-Õ??Œ?QC?bù?t¯?†g?˜?©Ó?»‰?Í>?Þô?ðª?€/?€

?€å?€À?€$š?€-u?€6O?€?*?€H?€PÞ?€Y¸?€b"?€kn?€tG?€}"?€…û?€ŽÖ?€—¯?€ Š?€©c?€²=?€»?€Ãñ?€ÌÊ?€Õ¤?€Þ}?€çW?€ð0?€ù
?ã?
½?•?o?%H?.!?6ú??Ó?H¬?Q…?Z^?c7?l?té?}Á?†š?r?˜K?¡#?©ü?²Ô?»­?Ä†?Í^?Ö7?ß?çç?ð¿?ù—?'o?'G?'?'÷?'%Î?'.§?'7~?'@V?'I-?'R?'ZÝ?'cµ?'lŒ?'ud?'~;?'‡?'é?'˜Á?'¡˜?'ªp?'³F?'¼?'Äô?'ÍÌ?'Ö£?'ßz?'èP?'ñ(?'ùþ?ƒÕ?ƒ¬?ƒƒ?ƒY?ƒ&0?ƒ/?ƒ7Ý?ƒ@´?ƒIŠ?ƒRa?ƒ[7?ƒd?ƒlä?ƒuº?ƒ~?ƒ‡g?ƒ<?ƒ™?ƒ¡è?ƒª¿?ƒ³"?ƒ¼k?ƒÅ@?ƒÎ?ƒÖì?ƒßÂ?ƒè—?ƒñn?ƒúC?"?"î?"Ä?"™?"&o?"/D?"8?"@î?"IÄ?"R™?"[o?"dC?"m?"uî?"~Ã?"‡™?"m?"™C?"¢?"ªì?"³Á?"¼–?"Åj?"Î@?"×?"ßé?"è½?"ñ'?"úf?…;?…?…ä?…¸?…&?…/a?…85?…A	?…IÞ?…R±?…[†?…dZ?…m.?…v?…~Ö?…‡ª?…~?…™R?…¢&?…ªù?…³Î?…¼¡?…Åu?…ÎH?…×?…ßï?…èÃ?…ñ—?…úk?†>?†?†å?†¸?†&Œ?†/_?†83?†A?†IÙ?†R¬?†[?†dR?†m%?†uø?†~Ì?†‡ž?†q?†™D?†¢?†ªê?†³½?†¼?†Åb?†Î5?†×?†ßÚ?†è­?†ñ?†úR?‡$?‡÷?‡É?‡œ?‡&n?‡/A?‡8?‡@å?‡I·?‡RŠ?‡[[?‡d.?‡m?‡uÒ?‡~¥?‡‡w?‡I?‡™?‡¡í?‡ª¾?‡³'?‡¼b?‡Å5?‡Î?‡ÖØ?‡ß©?‡è|?‡ñM?‡ú?ˆð?ˆÂ?ˆ"?ˆe?ˆ&6?ˆ/?ˆ7Ù?ˆ@«?ˆI|?ˆRN?ˆ[?ˆcñ?ˆlÁ?ˆu"?ˆ~d?ˆ‡6?ˆ?ˆ˜Ø?ˆ¡¨?ˆªz?ˆ³K?ˆ¼?ˆÄí?ˆÍ¾?ˆÖ?ˆß`?ˆè0?ˆñ?ˆùÓ?‰£?‰u?‰E?‰?‰%æ?‰.¸?‰7ˆ?‰@Y?‰I)?‰Qú?‰ZÊ?‰c›?‰lk?‰u<?‰~?‰†Ý?‰­?‰˜~?‰¡N?‰ª?‰²î?‰»¿?‰Ä?‰Í`?‰Ö/?‰ß?‰çÐ?‰ð ?‰ùp?ŠA?Š?Šá?Š°?Š%?Š.P?Š7!?Š?ð?ŠHÀ?ŠQ?ŠZ`?Šc/?Šl?ŠtÐ?Š}Ÿ?Š†o?Š??Š˜?Š Þ?Š©®?Š²}?Š»M?ŠÄ?ŠÌí?ŠÕ¼?ŠÞŒ?Šç[?Šð+?Šøù?‹É?‹
˜?‹h?‹7?‹%?‹-Ö?‹6¥?‹?t?‹HD?‹Q?‹Yâ?‹b±?‹k?‹tO?‹}?‹…î?‹Ž½?‹—Œ?‹ [?‹©*?‹±ù?‹ºÈ?‹Ã—?‹Ìf?‹Õ5?‹Þ?‹æÓ?‹ï¡?‹øq?Œ@?Œ
?ŒÞ?Œ¬?Œ${?Œ-J?Œ6?Œ>ç?ŒG¶?ŒP"?ŒYS?Œb"?Œjñ?Œs¿?Œ|Ž?Œ…\?ŒŽ+?Œ–ù?ŒŸÈ?Œ¨–?Œ±e?Œº3?ŒÃ?ŒËÐ?ŒÔŸ?ŒÝm?Œæ;?Œï	?Œ÷Ø?¦?	u?C??#ß?,®?5|?>J?G?Oç?X´?aƒ?jQ?s?{í?"»?‰?–X?Ÿ&?§ô?°Â?¹?Â^?Ë,?Óú?ÜÇ?å–?îc?÷2?ÿÿ?ŽÍ?Ž›?Ži?Ž#6?Ž,?Ž4Ò?Ž= ?ŽFn?ŽO<?ŽX	?Ž`×?Ži¥?Žrs?Ž{@?Ž"?ŽŒÛ?Ž•©?Žžw?Ž§E?Ž°?Ž¸à?ŽÁ­?ŽÊ{?ŽÓH?ŽÜ?Žäã?Ží±?Žö~?ŽÿL??ç?´?"'?+P?4?<ë?E¸?N†?WS?`!?hî?q¼?z‰?ƒV?Œ#?"ñ?¾?¦Œ?¯Y?¸&?Àó?ÉÁ?ÒŽ?Û[?ä(?ì¼?÷h??Á?m?"?,Å?7q?B?LÈ?Wt?b ?lË?ww?'!?ŒÍ?—y?¢#?¬Ï?·z?Â$?ÌÏ?×y?â$?ìÏ?÷y?'$?'Î?'x?'"#?',Ì?'7w?'B!?'LÊ?'Wt?'b?'lÈ?'wr?''?'ŒÄ?'—n?'¢?'¬À?'·i?'Â?'Ì»?'×d?'â
?'ìµ?'÷^?'?'¯?'X?'"?',¨?'7Q?'Aø?'L¡?'WI?'añ?'l™?'w@?'è?'Œ?'—7?'¡ß?'¬‡?'·.?'ÁÕ?'Ì|?'×#?'áË?'ìq?'÷?"À?"f?"
?"!³?",Z?"7?"A§?"LM?"Vó?"a™?"l@?"vå?"Œ?"Œ2?"–×?"¡~?"¬#?"¶É?"Áo?"Ì?"Ö¹?"á_?"ì?"ö©?"N?"ó?"™?"!=?"+â?"6‡?"A,?"KÑ?"Vu?"a?"k¿?"vb?"?"‹«?"–O?" ô?"«—?"¶<?"Àß?"˃?"Ö'?"àÊ?"ën?"ö?•µ?•Y?•ü?•  ?•+C?•5æ?•@‰?•K-?•UÏ?•`s?•k?•u¸?•€[?•Šý?•• ?• B?•ªå?•µˆ?•À)?•ÊÌ?•Õo?•à?•ê³?•õT?•ÿö?–
™?–:?–Ü?–*}?–5?–?Á?–Jb?–U?–_¥?–jF?–tè?–ˆ?–Š*?–"Ë?–Ÿl?–ª
?–´®?–¿N?–Éï?–Ԑ?–ß1?–éÑ?–ôq?–ÿ?—	²?—S?—ó?—)"?—43?—>Ô?—Is?—T?—^³?—iS?—só?—~'?—‰2?—"Ñ?—žq?—©?—³°?—¾O?—Èï?—ÓŽ?—Þ-?—èÌ?—ók?—þ
?˜©?˜H?˜æ?˜(…?˜3$?˜=Â?˜Ha?˜S?˜]ž?˜h=?˜rÚ?˜}y?˜ˆ?˜'µ?˜T?˜§ò?˜²?˜½.?˜ÇË?˜Òi?˜Ý?˜ç¤?˜òB?˜üß?™}?™?™¸?™'V?™1ó?™<?™G-?™QÊ?™\g?™g?™q¡?™|>?™†Û?™'x?™œ?™¦±?™±N?™»ë?™Æ‡?™Ñ#?™Û¿?™æ\?™ðù?™û"?š1?šÌ?ši?š&?š0 ?š;=?šEÙ?šPt?š[?še«?špG?šzã?š…~?š?ššµ?š¥Q?š¯ì?šº‡?šÅ#?šÏ¾?šÚY?šäô?šïŽ?šú*?›Å?›_?›ú?›$"?›/0?›9Ë?›De?›Nÿ?›Yš?›d4?›nÏ?›yi?›"?›Žž?›™7?›£Ò?›®l?›¹?›Ã ?›Î9?›ØÔ?›ãn?›î?›ø¡?œ:?œ
Ô?œn?œ#?œ-¡?œ8;?œBÓ?œMm?œX?œbŸ?œm9?œwÑ?œ'k?œ?œ—?œ¢6?œ¬Î?œ·g?œÂ?œÌ™?œ×2?œáÊ?œìc?œöü?"?,?Ä?!]?+ö?6?A&?K¾?VV?`î?k†?v?€¶?‹N?•æ? }?«?µ­?ÀD?ÊÜ?Õt?à?ê£?õ:?ÿÒ?ž
i?ž?ž˜?ž*.?ž4Æ?ž?]?žIô?žT‹?ž_#?ži¹?žtP?ž~æ?ž‰~?ž"?žž«?ž©B?ž³Ø?ž¾o?žÉ?žÓœ?žÞ3?žèÉ?žó_?žýö?Ÿ‹?Ÿ"?Ÿ¹?Ÿ(N?Ÿ2å?Ÿ=z?ŸH?ŸR§?Ÿ]<?ŸgÓ?Ÿri?Ÿ|þ?Ÿ‡"?Ÿ')?ŸœÀ?Ÿ§V?Ÿ±ë?Ÿ¼?ŸÇ?ŸÑ«?ŸÜA?ŸæÖ?Ÿñl?Ÿü? –? ,? À? &V? 0ì? ;€? F? Pª? [?? eÕ? pi? zþ? …'? '? š½? ¥Q? ¯æ? º{? Å? Ï¤? Ú8? äÌ? ïa? ùõ?¡Š?¡?¡²?¡$G?¡.Ú?¡9o?¡D?¡N—?¡Y+?¡c¿?¡nS?¡xè?¡ƒ{?¡Ž?¡˜¢?¡£7?¡­Ë?¡¸^?¡Âò?¡Í†?¡Ø?¡â­?¡í@?¡÷Ô?¢h?¢û?¢Ž?¢"!?¢,µ?¢7I?¢AÛ?¢Lo?¢W?¢a•?¢l(?¢v»?¢N?¢‹â?¢–t?¢¡?¢«š?¢¶-?¢ÀÀ?¢ËS?¢Õæ?¢ày?¢ë?¢õž?£0?£
Ã?£V?£è?£*{?£5
?£? ?£J3?£TÅ?£_W?£iê?£t|?£?£‰ ?£"3?£žÅ?£©W?£³é?£¾{?£É
?£Ó ?£Þ1?£èÃ?£óV?£ýç?¤y?¤?¤?¤(/?¤2À?¤=R?¤Gã?¤Ru?¤]?¤g˜?¤r*?¤|»?¤‡M?¤'ß?¤œp?¤§?¤±"?¤¼$?¤Æ¶?¤ÑG?¤ÛØ?¤æj?¤ðû?¤ûŒ?¥?¥®?¥@?¥%Ð?¥0b?¥:ó?¥E"?¥P?¥Z¥?¥e7?¥oÈ?¥zX?¥"é?¥z?¥š?¥¤œ?¥¯,?¥¹½?¥ÄN?¥ÎÞ?¥Ùo?¥ãÿ?¥î?¥ù!?¦±?¦B?¦Ò?¦#c?¦-ô?¦8ƒ?¦C?¦M¥?¦X5?¦bÅ?¦mU?¦wæ?¦'v?¦?¦—–?¦¢&?¦¬¶?¦·G?¦ÁÖ?¦Ìg?¦Öö?¦á‡?¦ì?¦ö§?§7?§Ç?§V?§ ç?§+v?§6?§@–?§K&?§U¶?§`E?§jÕ?§ue?§ô?§Š"?§•?§Ÿ£?§ª3?§´Â?§¿R?§Éâ?§Ôq?§ß?§é?§ô?§þ¯?¨	>?¨Î?¨^?¨(ì?¨3|?¨>?¨Hš?¨S*?¨]¹?¨hH?¨r×?¨}f?¨‡ö?¨'"?¨?¨§£?¨²2?¨¼Á?¨ÇP?¨Ñß?¨Üo?¨æý?¨ñŒ?¨ü?©ª?©9?©È?©&W?©0å?©;t?©F?©P'?©[!?©e°?©p>?©zÍ?©…\?©ë?©šz?©¥?©¯—?©º%?©Ä´?©ÏC?©ÙÑ?©ä`?©îï?©ù}?ª?ªš?ª(?ª#·?ª.E?ª8Ô?ªCb?ªMñ?ªX?ªc
?ªmœ?ªx+?ª'¸?ªG?ª—Õ?ª¢d?ª¬ò?ª·€?ªÂ?ªÌœ?ª×+?ªá¹?ªìG?ªöÖ?«c?«ò?«€?«!?«+œ?«6+?«@¸?«KG?«UÔ?«`c?«jñ?«u~?«€
?«Šš?«•)?«Ÿ·?«ªD?«´Ó?«¿a?«Éî?«Ô}?«ß
?«é˜?«ô'?«þ´?¬	B?¬Ï?¬^?¬(ì?¬3y?¬>?¬H–?¬S#?¬]±?¬h>?¬rÌ?¬}Z?¬‡è?¬'v?¬?¬§'?¬²?¬¼¬?¬Ç:?¬ÑÇ?¬ÜU?¬æã?¬ñp?¬ûþ?­Œ?­?­§?­&4?­0Â?­;P?­EÝ?­Pk?­Zø?­e†?­p?­z¡?­…/?­½?­šJ?­¤Ø?­¯e?­¹ó?­Ä?­Ï?­Ù›?­ä(?­î¶?­ùD?®Ñ?®_?®í?®#y?®.?®8"?®C"?®M°?®X<?®bÊ?®mW?®wå?®'s?®Œÿ?®—?®¢?®¬¨?®·6?®ÁÂ?®ÌP?®ÖÞ?®ák?®ëø?®ö…?¯?¯¡?¯-?¯ »?¯+H?¯5Õ?¯@c?¯Jð?¯U~?¯`?¯j˜?¯u&?¯²?¯Š@?¯"Î?¯ŸZ?¯©è?¯´u?¯¿?¯É?¯Ô?¯Þ«?¯é7?¯óÅ?¯þS?°ß?°m?°û?°(‡?°3?°=¢?°H/?°R½?°]J?°g×?°rd?°|ò?°‡?°'?°œš?°§'?°±´?°¼B?°ÆÎ?°Ñ\?°Ûê?°æv?°ñ?°û'?±?±¬?±9?±%Ç?±0T?±:á?±Eo?±Oû?±Z‰?±e?±o£?±z1?±"¾?±L?±™Ù?±¤f?±®ô?±¹€?±Ä?±Îœ?±Ù)?±ã¶?±îD?±øÑ?²^?²
ë?²y?²#?²-"?²8!?²B®?²M<?²WÉ?²bV?²lä?²wr?²ÿ?²ŒŒ?²—?²¡§?²¬5?²¶Â?²ÁO?²ËÜ?²Öj?²àø?²ë…?²ö?³¡?³-?³»?³ H?³*Ö?³5d?³?ñ?³J?³U?³_š?³j'?³t´?³B?³‰Ï?³"]?³žë?³©x?³´?³¾"?³É!?³Ó¯?³Þ<?³èÊ?³óX?³ýå?³ÿè?´
<?´?´'ã?´56?´BŠ?´OÝ?´]0?´j"?´wÖ?´…)?´'|?´ŸÏ?´­!?´ºt?´ÇÆ?´Õ?´âk?´ï½?´ý?µ
a?µ³?µ%?µ2V?µ?¨?µLú?µZK?µgœ?µtí?µ'??µ?µœà?µª1?µ·'?µÄÓ?µÒ#?µßt?µìÄ?µú?¶e?¶µ?¶"?¶/U?¶<¥?¶Iô?¶WD?¶d"?¶qä?¶3?¶Œ'?¶™Ñ?¶§!?¶´p?¶Á¾?¶Ï
?¶Ü\?¶é«?¶öú?·H?·—?·å?·,4?·9?·FÐ?·T?·al?·n¹?·|?·‰U?·–£?·£ð?·±=?·¾‹?·ËØ?·Ù%?·ær?·ó¿?¸?¸Y?¸¦?¸(ò?¸6??¸C‹?¸PØ?¸^$?¸kp?¸x¼?¸†	?¸"U?¸  ?¸­ì?¸»8?¸È"?¸ÕÏ?¸ã?¸ðf?¸ý±?¹
ü?¹G?¹%"?¹2Þ?¹@)?¹Ms?¹Z¾?¹h	?¹uS?¹'?¹è?¹2?¹ª}?¹·Ç?¹Å?¹Ò[?¹ß¥?¹ìï?¹ú8?º'?ºÌ?º"?º/^?º<§?ºIñ?ºW:?ºd"?ºqÌ?º?ºŒ^?º™§?º¦ï?º´8?ºÁ?ºÎÊ?ºÜ?ºéZ?ºö¢?»ë?»3?»z?»+Â?»9
?»FR?»S™?»`á?»n)?»{q?»ˆ¸?»•ÿ?»£F?»°Ž?»½Õ?»Ë?»Øb?»å©?»òð?¼7?¼
}?¼Ä?¼(?¼5Q?¼B—?¼OÝ?¼]$?¼jj?¼w¯?¼"õ?¼';?¼Ÿ?¼¬Ç?¼º?¼ÇR?¼Ô˜?¼áÝ?¼ï"?¼üh?½	­?½ò?½$7?½1|?½>Á?½L?½YK?½f?½sÔ?½?½Ž]?½›¡?½¨æ?½¶*?½Ãn?½Ð³?½Ýö?½ë:?½ø~?¾Ã?¾?¾ I?¾-?¾:Ñ?¾H?¾UW?¾b›?¾oß?¾}"?¾Šd?¾—¨?¾¤ë?¾².?¾¿p?¾Ì³?¾Ùö?¾ç9?¾ô|?¿½?¿?¿C?¿)…?¿6Ç?¿D	?¿QL?¿^Ž?¿kÏ?¿y?¿†S?¿"•?¿ ×?¿®?¿»Z?¿È›?¿ÕÝ?¿ã?¿ð_?¿ý¡?À
â?À"?À%d?À2¥?À?æ?ÀM'?ÀZg?Àg¨?Àté?À'*?Àj?Àœª?À©ë?À·+?ÀÄl?ÀÑ«?ÀÞì?Àì,?Àùl?Á«?Áë?Á!+?Á.k?Á;ª?ÁHê?ÁV*?Ácj?Áp©?Á}è?Á‹(?Á˜g?Á¥¦?Á²å?ÁÀ$?ÁÍc?ÁÚ¢?Áçá?Áõ ?Â_??ÂÜ?Â*?Â7Y?ÂD˜?ÂQÖ?Â_?ÂlR?Ây'?†Ï?"?¡K?®‰?»Ç?ÂÉ?ÂÖB?Âã€?Âð¾?Âýü?Ã8?Ãv?Ã%´?Ã2ñ?Ã@.?ÃMl?ÃZ©?Ãgæ?Ãu$?Â`?ϝ?ÜÚ?ê?÷S?ÃĐ?ÃÑÍ?Ãß
?ÃìG?Ãùƒ?Ä¿?Äü?Ä!9?Ä.t?Ä;°?ÄHí?ÄV)?Äce?Äp¡?Ä}Ý?ċ?ĘU?Ä¥?IJÌ?ÄÀ?ÄÍD?ÄÚ?Äçº?Äôö?Å2?Ål?Ũ?Å)ã?Å7?ÅDZ?ÅQ"?Å^Ð?Ål?ÅyF?ņ€?œ»?Å ö?Å®1?Å»k?ÅȦ?ÅÕá?Åã?ÅðV?Åý?Æ
Ê?Æ?Æ%??Æ2y?Æ?³?ÆLí?ÆZ(?Æga?Æt›?ƁÕ?Ə?ƜI?Æ©'?ƶ¼?ÆÃö?ÆÑ0?ÆÞi?Æë¢?ÆøÜ?Ç?ÇN?Ç ˆ?Ç-Á?Ç:û?ÇH4?ÇUl?Çb¦?Çoß?Ç}?NJP?Ǘ‰?ǤÂ?DZû?Ç¿3?ÇÌl?ÇÙ¥?ÇæÞ?Çô?ÈN?ȇ?ÈÀ?È(ø?È60?ÈCh?ÈP¡?È]Ù?Èk?ÈxI?ȅ?Ȓ¹?ȟñ?È­(?Ⱥa?ÈǙ?ÈÔÑ?Èâ?Èï??Èüw?É	¯?Éæ?É$?É1U?É>?ÉKÄ?ÉXû?Éf2?Ésj?ɀ¡?ɍØ?ɛ?ɨF?ɵ}?É´?ÉÏë?ÉÝ"?ÉêY?É÷?ÊÆ?Êý?Ê4?Ê,k?Ê9 ?ÊF×?ÊT?ÊaE?Ênz?Ê{±?ʈç?ʖ?Ê£T?Ê°Š?ʽÀ?ÊÊ÷?ÊØ-?Êåb?Êò™?ÊÿÏ?Ë
?Ë:?Ë'p?Ë4¦?ËAÜ?ËO?Ë\G?Ëi}?Ëv³?˃é?ˑ?˞S?Ë«‰?˸¿?ËÅó?ËÓ)?Ëà^?Ëí"?ËúÉ?Ìþ?Ì3?Ì"h?Ì/ž?Ì<Ò?ÌJ?ÌW=?Ìdr?Ìq¦?Ì~Û?̌?̙E?̦z?̳®?ÌÀã?ÌÎ?ÌÛM?Ìè?Ìõµ?Íê?Í?ÍS?Í*‡?Í7¼?ÍDð?ÍR%?Í_X?Íl?ÍyÁ?͆ö?͔)?Í¡^?Í®'?Í»Æ?ÍÈù?ÍÖ.?Íãb?Íð–?ÍýÊ?Î
ý?Î1?Î%e?Î2™?Î?Ì?ÎM?ÎZ4?Îgh?Ît›?΁Ï?Ώ?Μ6?Ωj?ζœ?ÎÃÐ?ÎÑ?ÎÞ7?Îëj?Îø?ÏÑ?Ï?Ï 7?Ï-j?Ï:ž?ÏGÑ?ÏU?Ïb6?Ïoj?Ï|?ωÐ?ϗ?Ϥ5?ϱi?Ͼœ?ÏËÎ?ÏÙ?Ïæ4?Ïóg?Й?Ð
Ì?Ðÿ?Ð(1?Ð5d?ÐB–?ÐOÉ?Ð\ü?Ðj.?Ðw`?Є"?БÅ?Оø?Ь*?й\?ÐƏ?ÐÓÁ?Ðàô?Ðî%?ÐûX?ÑŠ?ѽ?Ñ"î?Ñ0 ?Ñ=S?ÑJ…?ÑW¶?Ñdè?Ñr?ÑM?ь?љ°?Ѧâ?Ñ´?ÑÁG?ÑÎx?ÑÛª?ÑèÜ?Ñö?Ò??Òq?Ò£?Ò*Ô?Ò8?ÒE7?ÒRi?Ò_›?ÒlÍ?Òyý?҇/?Ҕa?Ò¡"?Ò®Ã?Ò»õ?ÒÉ'?ÒÖX?Òã‰?Òðº?Òýì?Ó?ÓO?Ó%€?Ó2±?Ó?â?ÓM?ÓZD?Ógv?Ót§?ӁÙ?ӏ	?Ӝ:?Ó©l?Ó¶?ÓÃÎ?ÓÐþ?ÓÞ0?Óëa?Óø'?ÔÂ?Ôó?Ô $?Ô-V?Ô:†?ÔG·?ÔTè?Ôb?ÔoJ?Ô|z?ԉ«?ԖÜ?Ô¤
?Ô±=?Ô¾n?Ô˟?ÔØÐ?Ôæ?Ôó1?Õa?Õ
'?ÕÃ?Õ'ó?Õ5$?ÕBU?ÕO…?Õ\µ?Õiæ?Õw?ՄG?Ցw?՞¨?Õ«Ø?Õ¹	?ÕÆ9?ÕÓi?Õàš?ÕíË?Õúû?Ö+?Ö[?Ö"Œ?Ö/¼?Ö<ì?ÖJ?ÖWM?Öd}?Öq­?Ö~Ý?֌?֙>?Ö¦o?Ö³ž?ÖÀÏ?ÖÍÿ?ÖÛ/?Öè_?Öõ?×À?×ð?×?×*P?×7€?×D°?×Qà?×_?×l@?×yp?׆¡?דÐ?ס?×®0?×»a?×Ȑ?×ÕÀ?×âð?×ð ?×ýQ?Ø
€?Ø°?Ø$à?Ø2?Ø???ØLo?ØY ?ØfÐ?Øsÿ?؁/?؎_?؛?ب¾?صî?ØÃ?ØÐN?ØÝ~?Øê®?Ø÷Þ?Ù?Ù>?Ùm?Ù,?Ù9Í?ÙFý?ÙT,?Ùa\?ÙnŒ?Ù{¼?وì?ٖ?Ù£K?Ù°{?Ù½«?ÙÊÚ?ÙØ
?Ùå:?Ùòj?Ùÿ™?ÚÈ?Úø?Ú'(?Ú4X?ÚA‡?ÚN·?Ú[ç?Úi?ÚvF?ڃv?ڐ¦?ڝÖ?Ú«?Ú¸5?ÚÅe?ÚҔ?ÚßÄ?Úìó?Úú#?ÛS?Ûƒ?Û!²?Û.â?Û<?ÛIB?ÛVq?Ûc¡?ÛpÐ?Û~?ۋ/?ۘ_?Û¥?Û²¿?Û¿ï?ÛÍ?ÛÚN?Ûç~?Ûô®?ÜÝ?Ü?Ü<?Ü)l?Ü6›?ÜCË?ÜPû?Ü^+?Ük[?ÜxŠ?܅º?ܒê?Ü ?Ü­I?ܺy?ÜÇ©?ÜÔÙ?Üâ?Üï7?Üüg?Ý	—?ÝÇ?Ý#ö?Ý1&?Ý>V?ÝK†?ÝXµ?Ýeå?Ýs?݀E?ݍt?ݚ¤?ݧÔ?ݵ?ÝÂ5?ÝÏd?Ýܔ?ÝéÄ?Ýöô?Þ#?ÞS?Þƒ?Þ+³?Þ8â?ÞF?ÞSB?Þ`s?Þm¢?ÞzÒ?ވ?ޕ2?Þ¢b?Þ¯'?Þ¼Â?ÞÉò?Þ×"?ÞäQ?Þñ?Þþ²?ßâ?ß?ß&A?ß3r?ß@¢?ßMÒ?ß[?ßh2?ßub?߂'?ߏÂ?ߜò?ߪ"?ß·S?ßĂ?ßѲ?ßÞã?ßì?ßùD?às?à£?à Ô?à.?à;4?àHd?àU•?àbÅ?àoõ?à}%?àŠV?à—†?ष?à±æ?à¿?àÌH?àÙx?àæ¨?àóÙ?á	?á:?áj?á(š?á5Ë?áBü?áP+?á]\?áj?áw¾?á"ï?á'?áŸO?ᬀ?á¹±?áÆá?áÔ?ááB?áîs?áû£?âÔ?â?â#6?â0g?â=—?âJÈ?âWù?âe*?ârZ?âŒ?⌽?â™î?â§?â´O?âÁ€?âβ?âÛã?âé?âöD?ãv?ã§?ã×?ã+?ã8:?ãEk?ãRœ?ã_Í?ãlþ?ãz0?ã‡a?㔒?ã¡Ã?ã®õ?ã¼&?ãÉW?ã։?ããº?ãðì?ãþ?äN?ä€?ä%²?ä2ã?ä@?äMF?äZx?äg©?ätÚ?ä'?ä>?äœp?ä©¡?ä¶Ó?äÄ?äÑ7?äÞh?äëš?äøÌ?åþ?å0?å a?å-"?å:Æ?åGø?åU)?åb[?åoŽ?å|À?å‰ñ?å—$?å¤V?屈?å¾»?åËì?åÙ?åæQ?åó"?æµ?æ
è?æ?æ(M?æ5?æB±?æOä?æ]?æjJ?æw|?愮?æ'á?æŸ?æ¬F?æ¹y?æƬ?æÓß?æá?æîD?æûw?çª?çÝ?ç#?ç0B?ç=v?çJ©?çWÛ?çe?çrB?çu?猨?ç™Û?ç§?ç´B?çÁu?çΨ?çÛÛ?çé?çöC?èu?è©?èÝ?è+?è8C?ðc?ð!?ð*Þ?ð<œ?ðNY?ð`?ðqÔ?ðƒ'?ð•N?ð§
?ð¸Ç?ðʄ?ðÜ@?ðíý?ðÿ¹?ñu?ñ#1?ñ4í?ñF©?ñXf?ñj"?ñ{Ý?ñ™?ñŸT?ñ±?ñÂË?ñԆ?ñæA?ñ÷ü?ò	·?òq?ò-,?ò>æ?òP¡?òb[?òt?ò…Ï?ò—‰?ò©C?òºý?òÌ·?òÞp?òð*?óã?óœ?ó%V?ó7?óHÈ?óZ?ól:?ó}ó?ó¬?ó¡d?ó³?óÄÕ?ó֍?óèE?óùý?ôµ?ôm?ô/%?ô@Ü?ôR"?ôdK?ôv?ô‡º?ô™q?ô«(?ô¼ß?ôΖ?ôàM?ôò?õº?õp?õ''?õ8Ý?õJ"?õ\I?õmÿ?õµ?õ'k?õ£"?õ´Ø?õƍ?õØC?õéø?õû­?ö
b?ö?ö0Ì?öB?öT6?öeë?öwŸ?ö‰T?ö›?ö¬½?ö¾q?öÐ%?öáÙ?öó?÷A?÷õ?÷(©?÷:\?÷L?÷]Ã?÷ov?÷*?÷'Ý?÷¤?÷¶C?÷Çö?÷Ùª?÷ë\?÷ý?øÁ?ø t?ø2&?øCÙ?øU‹?øg=?øxï?øŠ¡?øœS?ø®?ø¿¶?øÑh?øã?øôÊ?ù|?ù-?ù)Þ?ù;?ùM@?ù^ñ?ùp¢?ù'R?ù"?ù¥³?ù·d?ùÉ?ùÚÅ?ùìu?ùþ%?úÖ?ú!†?ú36?úDå?úV•?úhE?úyô?ú‹¤?úS?ú¯?úÀ±?úÒ`?úä?úõ¾?ûm?û?û*Ë?û<y?ûN(?û_Ö?ûq"?ûƒ3?û"á?û¦?û¸=?ûÉë?ûۙ?ûíF?ûþô?ü¢?ü"O?ü3ý?üEª?üWX?üi?üz³?üŒ`?üž
?ü¯º?üÁf?üÓ?üäÀ?üöl?ý?ýÅ?ý+r?ý=?ýNÊ?ý`v?ýr"?ýƒÎ?ý•z?ý§&?ý¸Ñ?ýÊ}?ýÜ(?ýíÔ?ýÿ?þ+?þ"Ö?þ4?þF,?þW×?þi'?þ{-?þŒØ?þž'?þ°.?þÁÙ?þӃ?þå-?þöØ?ÿ'?ÿ,?ÿ+Ö?ÿ=€?ÿO*?ÿ`Ô?ÿr~?ÿ"(?ÿ•Ñ?ÿ§{?ÿ¹$?ÿÊÎ?ÿÜw?ÿî ?ÿÿÊ@¹@Ž@b@#7@,@4à@=´@F‰@O]@X1@a@iÚ@r­@{'@"U@*@•ý@žÒ@§¥@°z@¹M@Â!@Êõ@ÓÉ@ܜ@åp@îC@÷@ÿë@¿@'@f@#:@,@4à@=³@F‡@OZ@X-@a@iÔ@r¦@{z@"M@ @•ó@žÆ@§˜@°l@¹>@Â@Êä@Ó·@܉@å\@î/@÷@ÿÔ@§@y@L@#@+ñ@4Ã@=–@Fg@O:@X@`ß@i±@rƒ@{V@"'@Œú@•Ì@žž@§p@°B@¹@Áæ@Ê·@Ӊ@Ü[@å-@íþ@öÑ@ÿ¢@t@E@@"è@+º@4‹@=]@F.@O@WÑ@`£@is@rE@{@ƒè@Œ¸@•Š@ž\@§,@¯þ@¸Î@Á @Êp@ÓB@Ü@ää@í´@ö…@ÿV@'@÷@È@"™@+j@4:@=@EÛ@N¬@W|@`M@i@qî@z¾@ƒ@Œ_@•0@ž@¦Ð@¯ @¸q@Á@@Ê@Òá@Û±@ä'@íR@ö"@þò@Â@'@b@"1@+@3Ñ@<¡@Eq@NA@W@_á@h°@q€@zO@ƒ@‹î@"¾@@¦]@¯,@·ü@ÀË@ɛ@Òj@Û:@ä	@ìÙ@õ§@þw@F@@ä@!´@*"@3R@<"@Dð@MÀ@VŽ@_^@h,@pü@yÊ@'š@‹h@"7@@¥Õ@®£@·s@ÀA@É@ÑÞ@Ú­@ã|@ìK@õ@ýè@¶@…@S@!"@)ð@2¿@;@D\@M*@Uø@^Æ@g•@pc@y2@'@ŠÎ@"@œj@¥9@®@¶Õ@¿£@Èq@Ñ?@Ú@âÛ@ëª@ôw@ýE@@á@¯@ }@)J@2@:æ@C´@L'@UP@^@fë@o¸@x‡@T@Š"@'ï@›½@¤Š@­X@¶%@¾ó@ÇÁ@Ў@Ù\@â)@ê÷@óÄ@ü'@	^@	,@	ù@	Ç@	("@	1a@	:.@	Bü@	KÉ@	T–@	]c@	f1@	ný@	wË@	€—@	‰e@	'2@	šÿ@	£Ì@	¬™@	µf@	¾3@	Ç@	ÏÍ@	ؙ@	ág@	ê3@	ó@	ûÍ@
š@

g@
4@
@
'Î@
0›@
9g@
B4@
K@
SÎ@
\š@
eg@
n3@
w@
Ì@
ˆ™@
'f@
š3@
¢ÿ@
«Ì@
´˜@
½e@
Æ1@
Îþ@
×Ê@
à—@
éb@
ò/@
úû@È@"@a@-@&ú@/Å@8'@A^@J+@Rö@[Ã@d@m\@v(@~ô@‡Á@Œ@™Y@¢%@ªñ@³½@¼‰@ÅU@Î!@Öí@ߺ@è…@ñR@ú@ê@µ@'@M@&@.å@7±@@}@II@R@Zá@c¬@lx@uD@~@†Û@¨@˜s@¡?@ª
@²×@»¢@Än@Í9@Ö@ÞÒ@ç@ði@ù4@
@
Ë@
˜@
c@
%/@
-ú@
6Æ@
?'@
H]@
Q(@
Yô@
b¿@
k‹@
tV@
}"@
…í@
Ž¹@
—"@
 P@
©@
±ç@
º²@
Ã~@
ÌI@
Õ@
Ýß@
æ«@
ïv@
øB@
@	Ù@¤@o@$:@-@5Ò@>@Gh@P3@Xÿ@aÊ@j–@s`@|,@"÷@Ã@–@ŸY@¨$@°ï@¹º@†@ËP@Ô@Üç@å²@î}@÷I@@ß@©@u@#@@,@4Ö@=¡@Fl@O8@X@`Î@i˜@rd@{.@ƒú@ŒÄ@•@ž[@§&@¯ñ@¸¼@Á‡@ÊR@Ó@Ûè@ä³@í~@öI@ÿ@ß@ª@u@"@@+@3Õ@<¡@Ek@N7@W@_Í@h—@qb@z-@'ø@‹Ã@"Ž@X@¦$@®î@·¹@À"@ÉO@Ò@Úå@ã¯@ì{@õF@þ@Ü@¦@q@!<@*@2Ñ@;@Dg@M2@Uý@^È@g'@p^@y(@ó@Š¾@"‰@œS@¥@­é@¶´@¿~@ÈJ@Ñ@Ùß@âª@ëu@ô?@ý
@Õ@ @j@ 6@)@1Ë@:•@Ca@L+@Tö@]Â@fŒ@oW@x!@€í@‰·@''@›M@¤@¬â@µ­@¾x@ÇC@Ð
@ØÙ@á£@ên@ó9@ü@Î@
™@d@/@'ù@0Å@9@BZ@K%@Sð@\º@e…@nP@w@å@ˆ±@'{@šF@£@«Ü@´§@½r@Æ=@Ï@×Ó@à@éh@ò3@úþ@É@"@^@*@&ô@/¿@8Š@AU@J @Rë@[µ@d@mK@v@~á@‡¬@w@™B@¢
@ªØ@³¢@¼n@Å8@Î@ÖÎ@ߚ@èd@ñ0@ùú@Æ@@\@'@%ò@.½@7ˆ@@S@I@Qé@Z´@c@lJ@u@}à@†«@v@˜B@¡@©Ø@²¢@»n@Ä9@Í@ÕÏ@ޚ@çe@ð1@øû@Ç@
'@]@(@$ô@-¾@6Š@?U@H!@Pë@Y·@b'@kM@t@|ä@…°@Ž{@—F@ @¨Ý@±¨@ºt@Ã>@Ì
@ÔÕ@Ý¡@æl@ï8@ø@Î@	™@e@0@#ü@,Ç@5"@>^@G*@Oõ@XÁ@aŒ@jX@s#@{ï@"º@†@–Q@Ÿ@§è@°´@¹@ÂK@Ë@Óã@ܯ@åz@îF@÷@ÿÞ@©@u@@@#@+Ø@4¤@=o@F;@O@WÓ@`ž@ik@r6@{@ƒÎ@Œš@•e@ž2@¦ý@¯Ê@¸•@Áa@Ê-@Òù@ÛÅ@ä'@í]@ö)@þõ@Á@@Z@"%@*ò@3¾@<Š@EW@N"@Vï@_»@h‡@qS@z @'ì@‹¸@""@Q@¦@®é@·µ@À'@ÉN@Ò@Úç@ã´@ì@õL@þ@å@±@~@!J@*@2ã@;°@D|@MI@V@^ã@g¯@p|@yH@'@Šâ@"¯@œ|@¥H@®@¶â@¿¯@È{@ÑI@Ú&È*2&¹‡&Òù&ÕÓ±&Þäp&Ëäæ&ÏÛÑ&ß1&ѹ&ÉàŽ&ç{…&ÔV‡&ßSî&õz	&ð>Þ&ßK'Òð&ú)0&æžÒ&ãtž&ÛÍ&åñ&Í%z&ÏPé&ٕ&ßõ‡&Ð@Ô&̯9&Ðê9&Í\&±
—&ÕÙ!&Ô&I&Áèd&Â5ò&ï<I&Óê[&ÿ–}&çI&à§R&ʁù&Íw­&­C™&€~£&•þË& ¿þ&‹Py&‡ÿ&žæÎ&i`°&'§þ&½ÃÍ&È{.&Èà[&×FW&Õ[Š&ڍ.&ø¦K'yi'Oe&îêç&õ Ò&éÅ&ù¸h'Mƒ'þ&óp&ÿb&öõš&ßôJ&ÝßÞ&Ò[†'	a³&î'ã&Ì8&ðFf'W¯&ò!*&îâ&ñŸÁ'Œã&çÍÕ&çPn&ê'æ&þ¼t&׶&Úö&ãö&Ķ&æNÛ&Øj&Ó
&ç/£&ùBd&íAE&å
Œ&÷ËÙ&ðµ&úò&ö‡Z&ì?X'³&ù&Æ
…&é7%&ÊL&Ւ&ÏÃÎ&ðn:&äâÎ&æyÛ&à~Á&ÙÁR&ä™0&ÖUz&ÅÕÇ&ë¯(&èÁ&û'ÿ&ÌJ›&éŽ&Â,c&¡ä+&ל&æ¤&縸&æ82&î3&Ì&&Îdø&Öõ"&Ïâ&ÍÎ&ãþ*&Ìl&ÍÎ
&Ò
O&ßýU&õËE&Ö»&ޓù&ä¤&ê)n&ì´8&ÝÞì&ä&ÛE&ÕC­&ÁÈ.&ƨK&ȕè&™‡C&™
P&Àž¦&Êh&¶Ô&¶½&Ó¿R&Á &¬@X&©Õ\&ª¬&¡g+&·iœ&§Ý#& Çn&ù\&"¢Ð&¸.â&ª­L&¤¼w&²Âx&«yZ&ºÀá&»t&¯=Ð&¸ß"&³.J&¯Áf&Çaó&¨O&´² &¸ú‰&±D&¸:…&°z"&²zÕ&¤Ë¼&¥ 
&¤ÐU&³Î&®Ñ£&¯áº&µ¥ª&ÂÄg&­"&·4Â&§Ù]&¹¢×&±NZ&³‰&½Ã½&­;?&Ç&¼T&˕"&Ìï@&ÚД&׫D&ÚÔ@&ÍjË&ÐOâ&ÊZå&Èâ¼&ӕq&֛	&ËÅþ&¶
l&ºƒ~&³ûT&hM&®ªb&ÁVk&È[A&ӎ'&ÉL.&µgP&Ê=&ÍõQ&ÔÒÈ&Í]&Ïgƒ&͝¸&à$Ž&ÖD &Ð4"&× A&Ý®&ÜÔ&о>&ÔÇ|&ÂQé&Ú\#&Ãõ…&Ø`±&¹N!&´"‰&áQ&ä`>&Â_ø&Ë7y&åÔä&ñç)&õä&Û‹&ãS¢&áP&ë¿Þ&îu&Ö"s&â\&àÓ÷&áY÷&ÃA&Æj&ő{&ܲ&Úlž&ÖЮ&ÝÖ×&Æyº&¾Ë'&Åut&Í,#&đÚ&ß6­&ÞÀ¦&Ù|ð&ã¤Þ&îc™&ßߚ&Û¿Ú&ç÷*&ètÚ&èÁÇ&ð<³&ï¡ó&â«^&ô‹&íUß&ýª&òaê&õó=&ú!3&ò5¤&íX]&û0
&ò‡0&èÅ×'\À&æT#&㔝&ôІ&û`'‡³&ô¾&ÿƒ]'¸R'0*&ä	¦&á@D&è63&ð€'&ú¦&åèá'
´'\Ú&û¡Ú&ë7N&ê C&Яó'''@'†"&÷í/&øCÝ'Oö'ÖÌ'ó'°Y&ô M'`Æ'
ËQ&ó&ýKô&ÞÚÚ&æxN&Ûi[&åé7&ÊL&Ɍ(&Ð̳&ÒâÔ&ۘâ'Ê&ê­°&éí&ægÀ&í@h&ñ¤&êsw&Ý>&åAA&ן÷&ö,o&ãø2&âÁ&ßôó&àsë&ÄÎ&ÓÃl&œq9&<G$îõâ%¢¦&‡¤"&'2=&Åæî&Óh&¹a‡&•ÇÛ&©@&¼;ê&'`&¡(ö&džL& 	&¦V#&áo&Ô95&ÂøÏ&½¦&à‰9&ØÂ|&ØÏÁ&õà1&ÞԒ&ÕÆ	&àÔÌ&òˆ	'";&è˜&ægÈ&Ö´Á&åû£&ùnA&ãÀÇ&ús&ÿ©>'ãg&üC&þc2'Õs&ù®û&ÞTÙ&ãq&îHÓ&ä	Š&Ø[&•l%W[É%ämp&ÒÕ&ë"™&äâ·&ëV:'ÿQ'`'Çy'´'Q^&é¶Å&÷Ç'"¢'èb&ø)Æ&ÿ	Ý&ù¨&ëÙ'îV'	µ#'q'
Ũ'õS'ð0&ù''£å&ÿ_p'	Qg'‹z'¾u'
&¶'
âN'ü'Ó4'T®'ى&õØ!'m'	U'Oî'Lñ&öf'ÝÖ'–#'d—':¤'k&ýÃ'Dk'Q¼''Ô'^g'.S'0''Ў'9['n0'éû'
M,'
â.'
f('2'~ß'Tq'À§'Î'æ¾'ÿ÷'«Ä'¹Ë' '
/g'òx'b¿'ûF'
ÜÕ'	Éð'Œ&ü1þ'»Ä'Tö'²$'
Ý&ú3['Ûp&úå&ñÀl&õ`&&öØ¥'+º&ý'æ'šÒ'½'&þtÙ&øès'úC'
ï­'é)'
+É'vè'Á'
IP'b²'—s'E¢')®'"'ä&ÿAF'Ý'ó'–|'fr'Þã'·='
W6'òG'
r4'ZŽ&ýh
''U'7y&ývì'iÕ'°&ü©&÷7?&ú"&ÿ¼&ôÉ'
ïv&ÿêz'4Á&ñèV&Å̑&óZ³'u˜'ëD&ò[ø'Áþ&ûi$'
,X'_'/='[ò&÷•'I%'mR'¡('íý'
é'Â'^'r'
nÆ'
áÃ'Ú£'
ÕI'Pö'ez'	^Ë'&w'1Ï'!§'Çà'½z'Y½'X'´'
{ê'Èä'€&ü˜r'O'	½
' ='C''
¥{'ôh'd+'F'Ù_'
%'ÖÃ''
'§'þ'î'–5'¼V'Gó'2'
á‡'݀'†'
³'æ'=+'¹'
‡C''~'-æ'͍'~ñ'ä0'ƒ#'.v'
9M'à<''"5' Ç';q'
<'í×'µk'c'Ž—'OÏ'Ý'Ý'
G'¤Þ'<¶'
%Š'ùÁ'Ð'	Á¤'&='
3)'–j'Kâ'‹'òÏ'^}'½á'ò['	Ùo'
©''pÊ'^Ë'ìÜ'@Ê'ƒé'®,'
p§'
í²']	'…g'ó'' H':â'C´'HV'
N'3'…ï'
M"'À‰'
"¾'‰'æS'`¯'ø×'ü'k'Ëó'ô%'o>'Ô`'Ùÿ'''Yõ'/Ã'zK'z'Aì'­ñ'Pc'é¹'3¼'m}'	Óò'
ß'
»Q'
£`'	o©'n'ýW'™'ÉQ'Fƒ''ʘ'
óÍ'f¯&ö^œ'àN'	¤)'S@'å'û' ''Ê'f¤'o'8H'F×'%P'Ƭ'
.e',Æ'É'¸':;'Yî'Š'J4'V³'¸"'O¶'f>'®'Ô/'…	'‰‰''kž'Éf'¢Ô'lv'Rø'ª'Rþ'Š'8'Òe'i{'L
'î&ø¸&ÚÒ	&ëL&æÂÍ&êªQ&íY&ê¾û&ï·Ë&ñ4²&ôˆØ'‹&î-'Úí'•å'¡Y'ïÖ'|¦'v-'_¢'ŒÑ'';Ù'"Ä'$'k''š"&ú˜å'ò '·ú&û³g'Ž &üÇ&øg#&÷'‰'ªÓ'Ó' >'	§'ýƒ&ÿÍ®'2''	Ô'õ×'
B'	þ‰'ބ'ðï'ÇÁ&ýG&þ5'
cÀ'Ö'<&ø–&ö*¡&ñ6&õjü&óӗ&þÛã&û;€'W¢'
Zs'z'
,ç'ž'p¿'
‰î'ù€'JQ'
 &'
¬'÷'u¨'@»'Sá'	Û'#a'
ǝ'Ç1'©†'€Ó'¼u'\x'
ý'¶Î&ýh'Éa'‡â'ê
'"R'w'w
'ˆ|'œ0'¸Š'iÜ'î\'ñ'f'˜Ì'	o	'§'Y'Ä'!Ó'-V'
" '"^'3Þ'6î'£‰'av'Y"'	Àð'\'6&ÿµ†&þ1°'â<'âS'ƒ‹'"/'}Œ'\Ä'U¶'
ËJ'ï«'àY''	†4'1î'üQ'qy',»'Ϟ'G‡'
Qï'Øf'\t&þ
"'õÃ'R'
Wñ'"˜'3Œ'¨‰'	Ké'†'÷'<à'ªü'&+'ú'…'xù'	Þº'Ýü'ØR'³E'È®'1'ç¬&￲&öB#'I'æŒ'¯Æ'GÎ'&Y'r'Ž ''°'
Š'J,'Æ^'Õï'£'	ìè'	¤#'ja'	ŠU'Ç]' '2',è'	›I'!U'iS'
¡Æ'ñ«'Ì_'¶~'
›'f'
»º'€š'
Ë'?\'¥Ò'æ'
\7'sŽ'tê'ž'äh',"'
Ê'	™å'úO'E'	‰'
ÝÒ'·»'
†…'
®Å'oX'
¥Æ'†%'b'	ÇB'G'Ž'Îo'¢G'
9÷'^š'"M'µ™'¤`'
Ÿå'*Ì'#%'>U'"å'
v'ܼ'ó'c«'G'2à'5È'
—T'
ÊÀ'}]'
Ê'7Æ'ÆÜ'	Î'9ô'Vo''Î='
&g'̝'
ç'¶ê'ab'ñA'ª'Ç'	@'ûM'»'
´ž'–Á't'¯ž'
¾'
}Ã'	>'
pæ'—q':'ÄÁ'Q'g`'
¥'‡ü'$'	ˆ{&úþ 'H;'{¥'¼Á'$'¡Å'Ý'
́'-'1¸''Â'5Ž''!Î'®ê'''Ó'Ã\'
õñ'·W'¨Š'n'
›V'¨'!'ûD'-Å'œþ'	ø™'¯E'¬Ð'µ³'êè'ÕÇ'°('ô7'·0'8 'Ф'{+'
ž"'"Ë'»'
/o'	Wð'
ñ'ßÅ'
-'¤'—ú'	Qò'y5'
¥'Ÿt'ì÷':»'rU'kï'cÉ'²±'^'
Àn'ªµ'ÎÙ'Î'EÒ'#'ˆê'
ÿß'Ö³'$r'	'þ6'×'ï'
¿'uv'g.'…y'Ą'üð'}Š'e­'¼W'	{'f'
2Y'
'+'@¾'‰'
p7'
áÿ'w™'	¶'
d'KÌ'åÞ'
o±'
¦u'Š‹'˜'Lâ'
ä–'ßó'ªâ'Xó'x÷'
f'm…'¯È'ª«'qž'¬Œ'Ü3'<m'	´§'	R!'5"'Y?'Æ­'¤h'Þ®'L?'
â'ڙ'&·']á'
D§'
O'9%'Xä''þK'¯L'
Ô'Fì'À`'h'9`'T-''Ed'
a'aQ'ã'
5')b''6'$m'	õ×'	-"'Eo'iÓ'Vê''ç'a¤'ˆÍ'ً'¼Ø'jÈ'ƒd'º''åŠ'
¸ë'
Wê'•'Ë'¬¯'
9@'$J'
]š'	uc'µ§'%ç' e'ê¨'lT' 'èü'ù¦'ã'âÿ'̎'Aõ'Wª'Â'!áé'ì''"œ'H"'%Z'	Ö'AÊ'cN'
ƒÿ'ná'Wc'Š@'YÉ'†o'
ßè'a'	íd'Ãe'2''@Ç'fÍ']û')N&üÖ'j"'þ"'K'#w&þŒ»'
oä'GS'7R'B'Ò'ڜ'2'©^'èõ'''è'Å·'
Ɠ'ð'ú¦'՛' •'tº'
‰'>'3g'þ'­^'	§'Û'ËP'D'
dé'Ð'ˁ'Ʌ'
p6'c¿'Ê'B'ÁÂ'¼'ÄG'à½'')'ß$'Å'&ö×$&×±ƒ&¼Çh&ÃFÀ'uÅ'î4'"K&ìš,&Đ]&­é&¿¼ò&üD&ýZÓ'Kˆ' 'ã‹'
Aé'
n‹'óê'&Æ'Xê'ş'
ƒ¥'yã';k'õI'u'9¼'LQ'u–'
÷'Òa'҇'''	O''À`''
''jÊ'=I'
wd'	¥Õ'2ò'
k|''
€'¢¨'
·+'Œß'õê'V'¹J'	Î'(''íw'û5'e_'XÕ'
ņ'?Ü'
ç"'J'
Ў'
G
'œ' W'·Œ'$'çè''¬'
+¸'¥š'c['yA'ô'
ÿ['ºƒ'‹ª'Ÿ"'
ú '	&¦'àå'Ü'*•'AA'	`M'±ª'	'è' ¤'	˜õ'Xð'jà'U!'ôº'"&ú'&ÞvD&ëÀÙ'''Mª'M'k·'
¼—''
'¸5'o'S''@`'
õ'
ÂË'	d6'{£'µé'
G('	˜ª'Ãn'¦'
‰6'l&ï׸&Êt'&ËCŽ&ï»/'>Ç'}x'2—'W'>Ñ'üˆ'	Bc'¤º'#Å'ŸO'
¬£'	‡š'"'mÛ&þø_'ö'¼e'Ìy'­p'6›'	:8'Wž'Šj'…'	A¯'žn'üX';I'
ƒ"'J¢'Îý&üm&ó'iœ'_'v'vK'†}')½'Ã'	»Ñ'³c'Ó¹'ö¡'v:'Û'è"'ò'˜/'
'´Â'v­&÷é1'2À'å'
'‰
'…À'Uì&ì7†&åµ*&÷ʞ'†%'N|&ü«¶&ù;°&ûȟ'n(&üU´'†¹'ç²&û'p'œr'¯q'M'¦Ÿ&ý[`'²Ê'Ñ9'V¬&ÿò9&ÿÖË'^<'r™':1'Ÿo'ÍÌ'b0'>'Õ£'¹˜'
Kw'#?'mÒ'Z&þri'æ>'ºÔ'¹'ƒÓ&ü¯&ùnQ&ýîá&ÿ…ï'κ&þ+"'''Ä?&ÿs'[…'† 'ƒ#'²>'‡'Õ'‡1'NY'V5'øó'þ†'0Ž'ñ 'ýß'WÍ'?"''IÈ'†'î¬'Q'v'˜Ž'«õ'm­'XU'Þ9'ßp'žG'DÄ'®'jÓ'Èj'_£'ÍÒ'K7'	¸'—y'Qƒ'¼•'.'ò'Î8'û¢'^'¼u'ó6'jx'f"'EÎ'Ï'É4']'a‰'o'™'<'yJ'¿u'bÐ'ó'"q'*;'r@'ƒŸ'	Ñ'Y'Äò'g²'=F'¿'º'þ''«'Ç$'µ¦'³'ݚ&ýø &ù`þ&ø*Q&û[V&úóí&ü"&ûÊ|&ý¶&ý@ª&ùh&ø†•&ûu¿&ùH&ö™&Þ÷'&ßD&õTõ&úØY&ü߈'¼&ýì‰'Ê#')R'ß>'?Ö'ݸ'_ˆ'M¹&ÿ+''~;'»P'<='
2&ú<Í&ÿš&üVù&÷Í`'>€'J0&ýåë&øu&åJ&Íé&&Øýö&ó—å&ý['!d&þÁ'':â'YŠ&þø&ÿ´¿'Ó'r'ÍÂ&ú£'Mæ''x&úw('/|'³­'Œ×'{]&ü¯Í&ù¬0'F6'[j'Ê'Û±';'ö'ÉÀ'\7'lE&ÿÏV'ó'£'××&ýˆÿ&ü-&ý•>&übA&ýòô' –&û©Ì&úžâ&þŠ¬'©×'6e'çå&ñêÙ&뒐&ö '&øtC&ûÇÞ'ʇ&ü;&ÿ‹Ó'áò'Í''Uš'"'×Í'˜l&þ¥''HÃ'­ð'a‡'‰&õà•'áÓ'"~'øC'¹3'®Õ')É'û'pÆ'ø?&ÿªs'Om&ú´·&þ[Æ&úäê&ÿ.ñ&ý§H&ÿc&þc(&þbú'('–&ÿ§&ýO§&ùt2&öÂ&ñÓ&ñ•†&ú @&øK&üFñ'S&ùÿf&ú+&û¼˜&ù®&üþ/&÷Fl&òÞí&ùù&ýÁL'K5&ý2}&÷*y&õK&ö$
&ø¡&ù§#'ª&üÒU&îdO&îX&þû#&ò}
&öpÎ&ôce&óZÑ&úCë&ùê&ú*3'X&û€¢&üB;&ÿ˜ó&ÿÛÁ&ÿ†ü&þET&÷Vî&ú—B&ó…&ü\&þ}&ùł&ú]0&ø%q&ü¹±&ú''W&&÷í…'hH&û-&ö\&øž&÷ç"&õû&ÿCæ&ý~ÿ&ú§Ë&ö¢N&ùĬ&ý&ö¿)&ó—ç&ýQ÷&üف&ù8Â&þ•ò&ýÎã&üí&û‹ó&þß­&þñ&ü@&úÝí&ù¥V&ðè&ï
~&û'
&ø}¨&ø…ó&÷1&öPV&û"&ø"G&í±o&îY¸&ôwF&ûe<&ï`&Ùõ¬&ÓeU&éÙ&ö¹(&ó2ƒ&ð‰¸&úxW&òS&è/&Ý­Ñ&âŒ&ï}s&ù"Ò'*Ü&ø›Þ&ö'±â&þ¾j&û²W'ªo&ûì¹'-ž&÷ ó&þ¨k&ÿÙr&÷§6&úË­&÷«Ž&ô"Ê&ùå#&ü°W',£'Ún&÷$T&êÇF&ûà&þ,û&óF'@Ð&ø"»&ï^,&ï¡í&õ²O&ódß&úL&ñ/±&òHÚ&òñ_&ðHO&÷O{&øÖO&õ¦&ð"—&æ¼Ä&êù&ñNØ&ó'¿&ó/&ñN®&꺞&ê×+&ٓ'&ÛQ&ì…&ñíÞ&÷uÓ&ñ›æ&ß\¢&Ùua&Îä&ÊÌ£&Ônj&Óù[&×"&ÊȌ&ÚØt&ßë|&Íuì&ђ'&Ý"¹&Û&ã&æâŽ&Þcß&ØÈ&ã0&Þ™&ÎÅ­&Õ~&æ
â&Ó¨&Æб&ÐÐ&֚¹&άð&È·Ÿ&Ï¡t&Ûû	&ÕY0&Ì}&Á€2&Ïó½&äos&Ôԏ&Ö-p&߯>&Ñ\p&Ýfn&Ø+›&ßâŠ&Ɲ'&½˜&Øý&ً…&вï&㌐&äòA&磟&Å¿&ÖëE&çe²&íüÎ&åP"&ÇíÒ&ÀØ%&»ˆ¢&ÛôË&ÓCÊ&ÓPå&Ç	'	k~'3E&"Ž'¿å&Óóq&Ðäú'Zë'
C'¡t&ՍÄ'|&ýê'¯Q'
H™&«¶9&Ù%
&íe%žÉ&É;l&ì7}&¿{&ÿ1¨&¿á&³¡'Wœ(Ý¦¦ '¨M''åú&&ã~ø'êë'Ìf'‡ÉÕ'…ÛÓ'^‡ƒ'&'ž&þª&áË&õƳ&"¨á&Áõ8'¸®'Ÿ·(E¸&üka'!þì'æ.&ú,O&½©l'6‹&äŸÀ&šQÌ'N´&•5…&¥QÚ&Ç›&>£9&Ϙt&½¾ê&֋#&¾ÒË&Õrx&㐇&ãª&í{á&åˆ
&άÛ&Àÿ&äšc'7&/"^&¯à‰&èò½&ÑGô&ß/Æ&zÝG&àf0&öï&ݗ!&ÞYQ'+\¤'#æ$'¸,'NÇÖ'2‹&Ýfå''4Æ'€¶(Z?'J¿ç'*'ƒÑÞ&â)l&ÐJ¤'˜&ÇXc&î*&âÞ©&ù•D&ø—µ&íW&Þ7@&ød›'	¿'0ßÙ'gîá',¿§&ܙq&à¬&á©?&ű–&äLÚ&ðÒ&¼¶'&ރÖ&Àlñ&Ƽ`'º&Ç{ã&v­Q&éѱ&ÌFJ&Ø£&¦&à¾,'æ£&¹%'A·Ô'"L'#'
`î')#à'ƒ7&Æ8w&Öä&ÎËÓ&ş2&ÞDÊ&ßnZ&í˹&ýwÔ&À¨%gÍ0'bv€¦"ò–'OÊô'N_¯&É?+&ìþk&ç‰{&á€ß&ÊPÜ&åÌ&ù,
&øó)'
°% ëñ&¾æê':Ø'^Á&؋‹&ìÅ«&æÒ×&åPa&Ãý'¯Q&ÛjO&ÑQô&Õòó&¶ÁS&§¿y&Ôø4&Ç׳&Ù¥&ÅK&Ð&´}&´DZ&Õç&ÒfT&½ 1&Á¯X&ºQ4&Ä Ñ&Èu&È4å&ÍZD&¾0&»çÞ&ÄK&Àðë&Ö¦6&ÞÍt&ƞ?&Çû‹&৲&ÌZe&ÃF÷&Êê^&È}&Æÿ\&Ð!¶&ÆE'&À'&°Ò&§[­&Íõ&Æ/{&ºE&¹U5&ºŽÔ&κk&ÄKÈ&½žc&Ä¢&Ã4=&¶íù&´&á&Êtœ&Иˆ&ș´&ÒzÙ&Å¿•&¼ä"&®âí&º¼/&¯æ
&»?&Ëò·&µ&&º³œ&¸Ä&̅£&Äkj&ÁŽâ&¶ló&¼|´&ÊoŽ&ȓ¬&½D&ßö"&Ôl4&Ãi&ª¸û&À&ÍÛ&½SV&¹aŒ&¯f&&½V›&À«+&À÷"&»&ÈP&Æ¿&¶v	&¸Kï&½š¢&¸ûD&®
Ô&ÒùX&ÂQµ&±Ò&¸Â&Å"&Âj)&¾À­&ÇÊÉ&ŸM&¶{µ&´T;&M£&ÂP«&ښó&άJ&ÆàÄ&ÄÖ
&»n[&¿˜&½9à&ºG&Ōº&¼5"&²+Ê&»ØU&»ÓÏ&µ«à&ºÞ&¸á&Àz¸&Á¹&½wô&¿Ô/&Á‡&»ö¹&±p&½£V&¹'<&³ê&¸}S&¸•R&¯"&©"q&¹"&½}œ&À&·þ¡&²ê&¿na&¹f[&¼×Ü&¶{"&´Ò¼&²è²&´¿'&·7É&·Q6&®ó€&­Vz&½—ð&»a˜&µœC&ÀÂÄ&ÀâC&¶ˆ¤&®ñ&ðp&¸•&³©t&¹`¹&»¦,&´p¿&·!t&®äú&µO&µä&­—ö&¹p&¬j&¹w)&Ãx4&µÙ±&«Q]&®µ&ªoè&²ì­&ÃÇØ&°ˆ&©C°&³À&»L·&»@‡&¼Ö¾&¹cÍ&«x&´mÏ&ºè•&·Ao&º€m&µ¡&µ
Å&³N$&¹ª&¯>V&«"#&³}Á&µÞ‹&²{½&¹@Þ&µ]à&»v˜&¼àP&·Ù—&·&´BE&±É¸&´ÉC&µ¡²&¯¥&´Hì&µÐ'&´Æ±&²æ5&·n˜&³KÞ&¼;X&¸!ÿ&¶Ä&³0&&ºÓÜ&¹ž&¶™¥&µ6ð&µ¸É&¯R@&´»&±š¾&®©w&«µZ&«;Â&²ƒ³&¶ø"&±Ãv&²
¨&³Â£&³H&³O&¬àÊ&³¯&·0r&»þ!&¶Sî&¶	&³p#&¶±&¼†f&¹6Û&µê[&´ì]&´ý#&´¹&µÏ¹&¸™¸&¸`1&¶¢&±À$&°/{&´B&¹âz&¶S&µîå&¹þ&±¿¢&¨rû&¢´¢&¤8&ª;&·G—&º¨^&¹Ô¾&³X1&·s¦&¹œ¶&µ"ë&¼ÿ_&½²&ºOò&»Ó½&ºs&·MS&¸J¢&·d{&¸>4&¶©è&µê&¶ð;&¶lc&°‡˜&±Þ´&±û½&³Ó¨&± ³&µ9®&²ý&²ÖÔ&µV&»(^&·P–&¹Ÿ[&·Þ.&µï³&´UB&­Â¾&¯s-&¶.ä&¯Ïg&µ"c&²"É&·Ä&´­&·!B&¹€&¹	­&¸«&¸öŸ&´¡&³!Ž&¶;&·Ð&¸Q‡&µ§&µg×&²‰Š&­§/&­"Ð&±ì&µÀ&²<p&®?š&²üN&³=&³TM&µoF&¶•s&µ=¹&¶-&¸`&¶Óx&µ3&°˜™&±ùÄ&´'[&µîß&·qý&¸Ö!&ºw5&¶¼%&³Œò&°ty&³s‹&¶ñ4&¸®Ç&¹Ñ¨&¹ÈA&µ±k&¶å&±=b&¯Hè&´²C&³e&³á1&¸€Ç&¶£Æ&µ
í&´÷&¯õe&³3å&·Ž,&·Œ&·K&»0&&¹lS&µ3Ù&µëþ&¹‰&¶ÛM&¶Þ\&³ïE&¯×®&±I…&·©<&½>ÿ&¹[!&¸Ÿ&±ªØ&¬õÑ&¶}Ý&¹³î&ºF{&»F&º0°&ºp3&¹ÚÃ&²ïÖ&´~$&±>P&±ˆÄ&³Ãæ&±=|&¹²Q&³iØ&±<6&´	³&´>&·üß&»v&·G,&ºNÂ&µ›&ºø&µ.Š&³‡&²Z™&³ú@&±'Ö&±)4&°bD&´cÊ&¹=´&¸¨&·"ö&²þÄ&´6†&·ŠÚ&´Ë&²Ùø&¶°&¶•¶&³,W&®ã&µu&±ç1&±aû&³bY&¶ü&²(&µ"m&¶_"&¶;%&¶†•&±§&´ Ç&¸™Ë&¶+&°1ö&²\º&´<_&·ˆ&·jï&²zI&®É§&µZ[&¶Ë&²ã&·2˜&µ&µž&±£&°˜&µ¢Û&¹Ü'&ºªM&±ŠÚ&±ç&·p'&µÊ&´ƒÆ&²ˆX&³Ý&±L=&·LÍ&»‡&³OS&³Pè&²E&°x}&³Æp&²MC&®¬T&´J&´OÅ&°Âr&²æ&³É&µÈk&±N"&±&³žŒ&¯í&°Î—&¸x&º÷&¾¸&·;ª&³—€&¶7a&±Ì]&¯Ì&©&«Ÿ.&°Lâ&³šF&¯e&±óL&°UZ&°ZÙ&³—&°=<&­`‡&­Ä†&­ž&³¤s&´?Þ&´¢;&¶Z&´?&±½¼&°"†&­#¼&­=D&©‹Ñ&­¨&«'0&¬Ãô&³ &´š¸&°Ož&±Ù&±S­&­B¥&³õ&²t¬&«˜&¨èi&¥¡Î&¨˜6&¬,Ò&°ÈØ&²!¨&²Ã§&®ÓÜ&°b&°ÜE&ª–o&¯&­˜¤&¬Ñ/&®Ï÷&°U&²í.&²&´Ä&³ËZ&±›Œ&²ú&°Mm&¶ÄÂ&±°{&©ËÍ&­*Â&ªO`&¬™q&°€i&¯Üˆ&±à&¶È~&±…y&¯w½&­0£&®š³&¯s)&®`&©ªŠ&¯e'&²ÊW&·¶&±ðº&³Æ!&µ¡X&¶ÀÇ&³ñô&­ß&´á&µò.&°Ó¤&°)&¯¾X&¯…@&²S&¶³E&³w¿&²Í+&­F&®n&³5í&°_&°ÿå&®"«&¯L^&¯Kó&®Ôµ&°mY&´L&°ÄÌ&±®&¬q&©G&¨ÛÙ&³ú&·Fe&·&´ÎÂ&³O÷&®U&±Ú&¯!^&¯ó˜&±ã&­/î&­3/&©øk&©U'&¬l
&¯5‡&±‡F&±É&µS4&±Ø&®lî&³2&´y
&³uh&³·ô&°&­œ&­nï&¯¯c&«Ý&¨	£&§é&¬U&²bn&­xÌ&®¬¨&ªðQ&¯	Ý&±}"&¯¥½&«¸Ý&£ß&¤{~&©Aš&°z&ªÖ&ª«M&¬û[&ªºà&¢¤õ&¤s&§Ìë&ª^"&¨\Ú&«œ&¬ü&¬7#&¯~~&°I{&®`&¯!†&«ÔL&³Ÿk&¯ŒM&­V[&©	Ô&±Dî&³Z¦&°›&­¢&°Sè&²û>&¨Îþ&¥Áß&­w©&¬[ž&²|&­T&¬.&«ˆ&ª°¼&©Ãÿ&§l¬&¢8z& lš& "&¨"E&«Æ(&©1®&«1È&«Jë&§j¥&©©—&¯³ú&¬«Y&ªq&©  &©&ªA&§²6&§À"&¨D7&§àó&ª×2&¤!6&¬K&¬#£&ªB&©Hñ&«Æ+&«Ç&¨@&£QÈ&Ÿr&¢2&ªµ°&­Ú&&¨¼Ð&©ËD&©&¤‹&¤ëX&¨/s&§`&¡e–&¤s´&¨]&¥&¢kQ&œ"&£aL& .G&¦Ôà&£¡v&¥	L&¡¯&¢—P&Ÿê&™×&œ‡Ü&¢½l&Ÿ+G&¤D¤&¢ÄŸ& NÂ&›1&œ&¢³§&¢;¸&ŸKÿ&ŸÁ¢&£&£äâ& åÙ&œâ&²I&pœ&–ÕÀ&šîz&™Á/&‰å&ŸòÐ&¡fJ& Mp&ƒ&¥@&¢[&&žŠ–&-Ž&-*&ž°€& ®D&œØ& gu& `9&™m?&™e½&"öƒ&•Ìu&›Á&ç–&šn%&›BÐ&™²•&™h6&˜ÐQ&›–2&EÁ&•¿›&Ž¥­&Ž©&˜ñi&˜ç"&š&&—ý
&"nF&"A'&"r]&"Ÿâ&'ì–&"ù&–N	&'äŠ&"ç0&™_ª&"†ÿ&"!Ø&š|U&—;´&'æ&"å¢&‰ô&"šé&"Š"&–0®&–!&•mö&"¼€&"ëŒ&ÎÍ&•'&'f¾&&˜m/&—0å&šG&˜þç&™þ&'6Œ&'Þù&"¿ñ&–U&'æí&'Œj&"ì÷&';Ä&¿À&†&Ë«&†úÐ&"w&'4O&˜D&Œ5b&‰EÝ&‡)Ë&ŒŠð&ÓÓ&‡®¦&††~&ˆ†¼&‡

&‰û¼&Œ3™&·m&Í&þ&Š›ê&ŒèÊ&–;&ŽÛú&†ÙA&'øò&ˆBë&‹çN&ŠÈ¸&‰ª…&‰½§&Ž+&'3&€Îì&‡ &~´&ˆ7ó&Œy‰&'.e&•°&ŠÀ&‡ÎM&†p&†T†&"Dj&ŽÒÓ&‡½ý&‰žu&‡'ñ&‹1&'ZV&"¬&ƒ–È&zÁ&'c4&IÛ&‰?1&‹É;&""&ƒ²ò&‡&ƒ›,&'ýw&{ŒC&…mq&…HT&€ö¥&'#ï&ƒ›2& ø&v6¿&Ô&T&ˆwƒ&†)&|Ë&nÃC&€n&€êå&'Iâ&'#A&ˆ]ë&†u&‡28&}|ß&bÛP&€å&oõU&u¬&nÁ&m«÷&}í"&|ä£&y½&|ü&|ûx&‡]—&{î&zLt&uÐ&uV&}+•&ƒç*&ƒ–
&"_Ÿ&†Å&u™ &så´&­)&zž&ƒ˜Q&"´"&|¿;&dPW&xeI&jÔ)&…ÎÞ&~©û&aÉ&ro‰&uŸ|&xº&u~ð&jö«&tÕ&SAG&{Š&‡äë&oÅF&vxã&'¬ì&n2&~äž&ƒXb&€h	&o§Y&s*B&u&y &]‡7&ˆ¹S&]º‰&z"h&¥&y2&&xМ&…è&‡ZT&mœ,&SY&W~,&"DS&|%&Œ&|™¼&‹É&Ž¤~&"?&"&"˜F&™+&¦	Þ&…K:&LùC&b#Ÿ&LØ¿&Tà—&e¤Â&˜‡Ê&n{&VÅW&\Øb&v~&Ž& 
&SɆ&H(T&YÓc&YüŸ&swT&F@ü&Qˆ&e‡&cMw&''$&¤±?&Âü&XÏü&lµÛ&yxû&N÷­&HJx&^Éc&6ËÉ&?½2&W<ú&mÝ&_}L&f9 &ƒ.¼&‹{¼&e5&Œ¾ù&^d¥ôU[&²§•&Œ{&w4&‹î&'V&F0
&]¾ø&…ä	&›èB&ÞlÌ&¨óR&H[e%áõQ&L
¬&lî&mù&SËA&bm©&?ƒ&dÝç&f4&& F&g¢F&ƒÈ& Ný&/»ï&Qñ#&bZ&jÍA&'Ñ&f€'&T"&ZrÝ&_²j&yá	&—Qg&°"&q'
&]ÈÈ&>Š>&[Ŗ&V,&\¼ &"Í'&Hi'&O~m&UÜþ&X<5&\mê&e"&BV÷&efj&Tԟ&AÚ&Ssì&[û&<",&*§|&1á±&MŽö&Jr+&S߀&Faä&?tâ&VI&bۍ&_I&@–&\ïÊ&Z¸Ž&HÐ&V¤&&?þá&?Ÿš&YŸ‰&TfO&:n&Nár&PnÐ&H &@âÄ&@ëû&-~Œ&¼¯&ã
&5x&Fe¬&>X5&7ÊU&>Vç&Bþ&=‰Æ&1JN&Ý&#NÂ&Cj¾&E'v&@ÓÛ&<o‰&Nød&B'&EÔ<&=i&?]&F1y&E{Ø&NFÿ&Ryª&\Fª&@#™&>"½&L&<3&EÀ&L&Owb&F ?&<
&;ý%&;`¨&Jɱ&G£&HùJ&HH&@q&@4T&D&L&LVã&L¼É&J=!&BÂ'&B—©&>¼&BÖx&9u&@5&>ÕM&:wÍ&@èo&-¯™&'Ç8&/OU&&Öt&SÊ&	Až&%"N&2%&1[Q&-Ý^&;WÀ&92^&5ÿ¬&3¿&7H&7ÞQ&8_Ô&7jš&*¡&$U&º›&"&+÷o&9ßz&;j4&9[&7×I&.Ü&-=÷&29"&'hå&)`&7D-&3-&4Ñæ&5žy&7Rs&;&8ê&9èƒ&2H»&1Õþ&:n%&8L<&;þ²&.zY&1S`&@X&9ÍT&=Æ&;9Ê&Gۄ&HIÕ&E&{&@̘&8[™&2%G&9û&8"¥&@˜&6_&,éw&1"O&8´¸&8><&1ú<&6õH&4¦&,ØU&7ñ‰&2ö÷&2"}&9Èl&>L&:AÀ&::&04@&-ø&:ÿÑ&7&2ç›&&ÈÊ&'‰&-ó*&;	&>KÍ&:×Í&3Ðë&5bý&<|Ù&=¨&9›ž&2š¬&,Ξ&,Ã}&,U/&,ö"&.×&/Ú-&*ú8&/§Ù&5&.[&2m&9…¶&;ùæ&6ˆ³&2G*&4'&-«~&-GW&*h‰&)]¦&88n&4˜n&:Ñ\&3È&+Û&+ç&+¥Í&-ãÕ&.˜ä&2Ø&/c§&4yÇ&8´ú&-"H&)]>&'9&*ҙ&.¹4&.+f&3^&4Ä&6ï1&/ñ´&%T&$¢&,èú&0î&4á¸&0úT&4™Ì&4J¹&3½=&)¡D&#`Ç&.ˆŽ&6H&.]v&6îØ&5w3&);
&4'\&4´'&2U=&4&/«K&*Ă&-&-Y©&1où&+×r&*q°&&€Š&-r&,‡&/V¡&,äé&0¬þ&,<ã&-"&-Yï&)R™&-,ª&1,4&1ùJ&0µ
&*î‹&&Ö &+Îb&+K›&1I&(N@&,%›&(ä&-l &)ہ&-ÀZ&+¬&.&²&,ÃÆ&.
&.÷™&,$&&,æ¢&'ÈÖ&)éñ&*Æh&-‡s&*@j&+»ö&*+Í&&ä•&')¹&+ßh&&Üë&)ô&-*G&(Î:&'Ó¾&*ðY&'á'&+Ï9&05_&+!G&.@Ó&2kb&-`~&(æÑ&!¿&'x&(û<&)´±&%òà&*y–&*ì&'Lš&*zÅ&(å"&&W@&(™ý&*ÃS&0m'&( D&(&*4&+•&.T5&,V&'™£&(Õ¨&-÷W&-£A&.±ê&*L&%pP&%$9&(7&(c;&,]&/"—&*«
&%&"¬&(UL&,UW&*½3&,b'&*_ô&+û&)~§&'š&$èÇ&%ã¸&-³®&*9Ž&(Áœ&*Kõ&(aD&(æˆ&'±ä&*žû&*¬š&*;&)y/&*]â&*Š2&'{Œ&(EŒ&+qF&+÷y&&4³&%*g&$«Ñ&)më&)þy&)-z&*(&+P&)º1&-.º&/ë0&)å×&)n&%àÕ&*'4&.Ö&(]&([)&(p¡&&ºï&&ÊN&%k&*c&'Â&%Øk&'ª£&)À&')&$«b&&6Ÿ&*H0&*ƒü&+™ù&0&+™±&-wí&-ñœ&,e%&'.~&)¡&%8x&%áV&#l&%WÍ&-aH&*Ÿ&%ù&+&)@ô&,÷·&)ÃÃ&*ñ'&*½&&ƒ
&(~Â&'|u&*œŠ&*ð]&'#¹&,_±&(O2&$ä‹&*–j&+±T&+ª;&("¾&(^Á&)iÁ&!è²&+ÁS&'ÂÙ&(-&*.Ñ&,'&$W7&&~ð&*6'&(¢'&&‡¤&'ôF&)3Ð&&k@&)T&&Ëð&'±|&(O&&®Þ&)Ê&)Z?&&#º&%[&&ä¢&(]´&)'?&&ÙÅ&"/—&"p&%½&$â;&%à†&)¶&,¿'&&äc&"§&"Lí&#"¾&%Ó9&(\K&)†&'º&'1v&&j&&G&)ÅO&&Pm&)po&#F'&#)&'D
&#¢&'å‰&%tá&% ‡&%,
&#'0&%è&%É5&%¯Õ&#Y&'ߦ&$¨&'1ì&({€&"¤&'í&'‰& ¼ &%U°&)^Ü&"Ó&#Ï&"ã&"Èé&$œÑ&ø&~ò&
…Ž&ñ…&]ä&!x&ÙÌ&Þ[&X¢&«*&®&!{&#(0&#UI&&ŸØ&) ÿ&&	&&™´&%;»&#´&&!-Ö&!•T&~q&^F&  È&"ÿî&'/B&"+s&#Úº& x—& µõ&"Y&›#&%§´&$Ѷ&ŸF&!&(Äë&%.š&'˜í&&‡?&&Z&!°Ô&
¬&!ôò&!5&#¿&#ë& Õ]&!ɼ&$Cè&…î&oœ&!i& »&#hx&!Áf&ÈF&x&#¿í&!É &#´ë&$¥Ê&!7µ&$'·&¨÷&$á &$¯I&#ò&$B£& Þ&-Ž&$àD&"š‡& 2á&!^Ï&#;N&"M
&$°&#5|&"óÔ&'}&'¾&#ÍÈ&!µ.&!µ€&KU&#¤&!‰&!0ã&$Šù&#Š& Ôì&aé&!÷Ø&#À&#b&#b§&!@s&ÄÈ&"U•& šP&aÄ&Óc&"xk&wý&Ò?&:n&_ã&~,&Ì&'{&cá&£Þ&D&ë´&^\&&!‹é&ùÐ&v&®å&a&Kƒ&ž&!
Ä&~™&#Z&!K`&îc&>Ì&§&ۅ&j[&xR&$,&&gg&iÆ&Ž©&òy&l &y7&/7&¨³&ÉÚ&*ÿ&Ô&zx&Àñ&Æ<&³Â&Vˆ&!²o& ~Å&Ê&)&­è&{§&ÀŸ&ÕÍ&g&çs&.Q&Â4&£4%ö¡&&¢&¤&	DŽ&Íj&
˜è&ڍ&
ÚX&Wê&~&
Öl&†/&"Q&
íA&‡Ê&Nq&ÅÂ&
֘&ö&‡v&î°&ëj&Ü:&£Ú& 6&
ðF&2r&ßñ&ƒÿ&V†&•&¥j&	'C&ê'&
i&k…&t€&
ð&Ê£&…&#.&Ý.&4æ&Ð&
g"&O–&Ë.&–ü&=b&'£&I:&#P&"8%ý‰%ã0P%ì-œ&e%þY&ùZ&q&%ÿÓh&È&
_&è&£õ&9&
!&@÷%ü(Ï&Æ&"›&Lò&
l&o&‰=&J/&P}%ùðÂ%ý&'|&ƒ"&¨ì&l%õ"*%ö˜0&«ª&
ê&µ†&õâ&O&õó&Ã&RŽ&/&Ò%ýÏþ&&ä&W¬&Y"&"š&ɗ&	`F&œü&	ª&£&:"&G"&t(%þ˜1%芬%Ûæ(%ìé%ãS%íþ\%øƒÞ%÷©%÷&8%óôñ%ÿã%þ¤†%ò€á%ò³%ñž>&y%þη%û%ýSu%ü€%ù,‰&KA&P;%ÿ"&D•&D6&óû%ÿ'#%üT¢%üq&%õÞá%þ/&Ÿ&^V&ZÒ&Lú%úH&ùj&HD%þŸ#&[ß%üKŸ&í7%óÝ:&÷	&¼:%öªÒ%üãO&'l%ú"ô%ù^%úÝz%ý´ %õ£§%ñ4Æ%÷ˆ%ù•Ø%ñäN%ِ¶%Þå%Þfº%á(%ô²]%ñÒ%߂C%à~í%囵%ñŽ2%ða%òe%òe%úa%úG%ýâ%ìÆó%âh4%ù%
%ôW%îFÀ%ò¢Ý%ô"Ü%áz–%ñ)%íX%åÕÈ%âv³%ã%ï[­%òS%ë­i%âÍV%è²%íc%%çµN%õ9\%ø´%î™B%îÔÓ%ï)[%ôõ%ë7>%ë7O%ç‰Ü%彄%ê*%âÃÄ%ë%݁N%×°™%ã%ér#%㮍%Ûçu%Ò#Ë%ѲS%ÓÐÃ%ܪD%匹%ﻇ%Õû°%ë"ª%ÜØÇ%쩙%éœu%ø*§%ÇXÝ%1œ%-´"%.¦û%3Õû%,	m%0,&%+ 3%0u%3~%2èV%/ü%3ìÈ%/¶;%4ڗ%4Ý6%8Èë%4ƒî%$àÃ%-+À%3	Ü%')?% ÂN%àœ%#ψ%(Ý´%6ç%0íb%&9¾%!Š %$›k%(×%1>%5ž2%-X‰%"Í%%(=%,Œ%/æC%5E¶%.W	%zì%?Ã% Ãù%!ÓH%#"
%&¥X%Œ†%ŒÓ%2W%F%!.Í%0&Í%&Îb%¥%l{%ð#%Ê>%"Q¢%(‰% ˜u%´æ%uf%"mµ%4]`%CR%;q%'‡Ý%%Uð%Ù¶%%"%-¤¡%)\%Zž%´%è-%pÞ%$|ˆ%!'ÿ%—û%CÐ%šg%·]%€0%%n>%!â"%'r%Ó%öê%'¨%ÁN%Õö%/¢%ñŠ%èø%«ï%ÈL%Xä%N%Ó´%'R%†½%[%yº%z%îÈ%™Ç%
ýY%
´Ô%
5'%ì½%&%
ª5%ÓÁ%ÿ%©Ò%
dZ%šò%‡Ë%	Å@%ó%6‹%C,%ÃÙ%¬®%²%›%6â%§þ%k+%|2%À%Ä$ÿØg$ý;é%cL%h%&%,$üþä$øi$ý."$ølW$þòÍ$ýÿ‰$úqY$ð©~$õ`$÷·$÷8$òOÖ$ñÉ$ñF·$ïÎ$ì.N$ðò›$ðcñ$ôC¨$$쮀$듟$ê µ$äÇ#$î…Ã$æ»$çO¿$ÝPf$ßæT$àºj$â)+$á²/$ãY¦$à6Ü$ÞÊY$ÝNì$ÞS‡$ßÎ$߈$Ý"$ÛæÍ$Ú"$ÜÍ$×óg$ÝD¡$Ù@±$Ør‡$ÕÅy$Óñ-$Ô/ª$×Hj$Ö9$Õ0¡$Ó&ð$ÐYC$Ï\õ$Ïä«$ÏÈV$ÒRb$Ï;Y$ΈÓ$ÔUŽ$Í3($Œ$ÒKí$Íìn$Îc§$̙À$Ï*Ú$Ï«$Íwü$Ëiæ$Í&†$ÈÇ5$ȅ`$Æ
3$Èsš$Èë-$Ê*Å$ÃÐâ$Âñs$'àz$¶H­$¿$Å0ô$ēü$¿Ö$´X+$ÀÐ^$¾±6$Âü$¿¶
$Å,$¿"($Á"c$½¬M$Á$¾ž¶$$Àn$Àç0$¿pñ$¾;µ$¾´r$¿‡$À0$»cs$§l$¼zÇ$»ki$Â~$¼7C$¾·$»ºŽ$¾cÁ$¼«5$˜Ü$¹"ˆ$»Ú$¹…Ž$¸ÜG$¸–\$¼l¤$·2"$»0)$¶cj$¸($µA$µ•Z$µÇ^$·œ*$µáZ$¶6X$´+$µ'$µÆm$·)$²æ$·Š¦$³i$¶£í$³Çs$µ0¡$²¢E$µá$³­º$¶†$µµ$¶¹œ$´
{$µY"$´Ât$µœ)$³[$$¶$§$²4‡$µ~$µù$¶†6$´âŠ$³:Y$´cŒ$µ÷Û$®¹©$²¹v$®·ü$²Œ›$°¤
$°	ì$¯9o$±Œ¤$­¼Â$¯Ü|$¬ßÔ$­Ç:$­ýû$®Ñ.$­ìx$°eª$®kü$°µ8$°‹y$³šå$²L$´'$­1Ó$°çF$±ˆî$²hÂ$¬$°. $¯S$­» $±DS$±Q$¬ë#$¬©¾$­{»$¶Ž$­Ý²$°µ1$ªS¡$®_ë$­÷†$¹jþ$­,p$«/Ñ$¬f9$¯ Õ$«˜ˆ$®·$«}§$«Õ}$§ü¥$¯UE$«UÂ$¦ÃO$§‡}$©ø$­5)$ t$¨ëÝ$°ž"$x ê#²Í$Øj$<$‡ƒþ$Ÿ¾Ö$¡ì"$šMî$M$©k~$¦ë"$"•^$'Ï%$¬>M$Ž2$""4$«&3$­ÍF$¨Ô($±fí$µ©¬$²Ü
$°\ö$¶Ö]$Æw·$Îh·$¹ª×$¼e¾$¹ª
$Ñ,L$Ê®Ç$ÊÔ@$¼~$¶~$¸&$ÅûÁ$¿L¼$¿Î*$´ÄÏ$´ï+$´/ß$µg$´d$¸ä_$°}$³Ã$¬b
$‰dó#ßê$/"F$Ÿd
$§hH$©SÜ$²F$®²$¯,$®·"$²$³®³$´ý1$µö$¾Ðú$¹Ïf$¼9#$¼N$Áž´$Â;ä$½÷5$¹×$ÂÎÜ$¿ûº$¿ù°$¾­à$¾æò$»vm$¿¸$½T$ÂÛM$ÀÇf$Ã-$¿Ôé$ÙC$¼<Õ$¹ø$¶ñ.$Â}$ÅÝ$Ôp"$ÒhS$͵ç$ÆYø$Îó$ÊÍ£$Íù$ɛÖ$Á¿$¼¹	$ÀÝù$»…c$ÃS$ÊKÑ$×k&$Ñs;$ù$¸¤þ$¾Î$¸Y"$Á0Ç$ºÎ/$ÆG$É©1$ÆâS$¸¯©$¾ç$¶ÄÈ$º¥`$µè$¼8¸$¶ó§$Ü;$Â4*$À +$·ó$$¹2$½&$Á¤$¿6ë$Ä÷Ÿ$ÁÔ¤$ÀÏ$¹ú)$Ä»L$Áo"$Áv^$»7d$Á°Y$¿5—$Ç¢$$¿äY$Í[@$Ê9†$ÑnÀ$ÇZ²$ďÇ$Á—h$ÆB—$ÁU½$É$Ëy*$ÅX$$¢v$É=ÿ$˹Ð$Éè<$;l$ÑéI$ÔÄÜ$Ïã$Ô°$×3.$ÐS£$ׁª$Ø7Ã$æè$è±Å$é°
$äò=$ñÿô%8B%vð$ù¡8%
äÂ%DÇ%
³…%Ðî%ÜL%¨¼%!%Á8%	y%€I%–¤%#œ7%DÓD%@ša%u$ú%6ƒ%,õ6%ß>%‰ $èuv$ö$Í%rc%jÓ%'T$í.=%dú%'ã$ø€m$à\ù$Ï^¬$¾M$ÄÌj$Õ,l$ÐÚ°$ËI·$ÁÒ$Ϩ¸$âÎ{$Ԃö$ˬ¾$Ê'$ˇ$ܪ¬%ÖG%4\$ɇ‡$¾'$íD%Ö%Ø
$Ѧæ$ÀŽo$Â\»$ßúV$ü?¶$ýHØ$åýâ$ÆõÕ$Î÷R$Óë´$Õ8Ä$×y†$Û¼ú$òZõ$ÙZ§$ÂU$¾«D$Î~ÿ$å	4$í¾$þe)$ä%{$µÑ$«Ïe$¨aë$º^$Õúê$ìq$Þ¢Ü$Ëy$ÃÆÐ$½×Ê$¹ë6$½ð$¶tä$»¶Ð$ŸÐ$Ž&$ºK$¿&‹$ÉeG$Ág$³Pû$¼³«$ÑO$Ân$«¢$$¢_f$£×Î$·ÿ!$»#Ü$«¦j$±U»$¾xæ$¿³X$¶
^$ªh"$§·^$¤ $«ê$¨µ/$¢²$Ÿéš$£ }$¦X$­ý_$©ÌÖ$£ŽC$˜qú$™Þ7$¦ã_$ªD®$ 0ÿ$ é$ž<$•œ§$'Ž/$•ZÈ$¡$Ÿ6c$£…·$˜3š$"Ò©$"M¾$Œxp$ŠDB$Œyÿ$Ž$Š$Š¨$‡³6$ˆWÎ$…+'$‰g?$Œ†$‹@`$…ÏQ$"ݱ$ƒÅ$‡ó
$ˆUl$‡WX$ˆ4ƒ$…©.$€Øà$ƒ?$‰7$‹ß"$‡à$ƒÁÊ$"è$"›$"P%$"3Ä$'2]$"õ½$"Gš$ƒÃŒ$€ù›$w̔$sÊ$'À3$}^$|ý${ÚP$w"ƒ$t¬H$À…$€†${$uVŽ$yb7$vE³$l¾E$j¸L$m  $j%Æ$jð·$e™$iÔ+$p9$jK¬$f]$f$du±$fÁ¡$c¡O$f؍$g'þ$e­ÿ$^¾0$aûA$^9x$^Ã$\ð$^48$]Çt$c²A$b3$\ºã$Yп$\Ïø$Z˜×$Z¼u$Xðˆ$[?$XŸP$W $UhT$U"Ä$S©Ù$W»$U$W¹$V•
$T$Pêj$SB$N
q$O$N©$M$Na«$Q	s$Råû$W—p$Q"H$NÉ[$Qù=$PkÈ$MZ$N±À$J­'$L
$G©Ö$I}$JRÃ$H4^$GTM$G
$Cê'$FĜ$D	$D¡$GƒÖ$I<$C%$Bc$BÛ$O…â$PÀ$Gƅ$DÑ¢$EÉz$E›$BTN$@+$@÷S$<¢_$B$C/_$@½ê$@×Å$=z¡$:a!$>Ç$CE$Cœ($>™Ë$>Ô$:ø$<²Ÿ$<ˆ$;ې$=Ùo$E¬$@ݔ$;á$:4	$>¾ë$;Q$;8($:ñý$>Ý$<¨$;€Å$7[i$7ÔÏ$8—b$=]à$>Ž¢$Bî#$9äm$8¥x$4|¾$7•6$5¾œ$9\0$9Žy$9±…$8¡x$:ú$:"Ý$84$9x$6' $7["$@oh$Ož0$UÉ$KÜÄ$:à¼$>=Ï$6s$9pü$=ô$9U˜$6'o$3Ô4$6,$9°$:u|$9³Ú$>ÝË$8÷=$3
w$3ÖÚ$8ØO$<î$9:q$7ì§$: $;R–$7—2$DÓÂ$K$<;"$6Ç$7a$5f´$3jm$1ú1$2þx$6JÜ$5%_$2ÊÁ$-óg$4˜!$/'$1Ä<$<2w$I$9'á$2:r$3/C$94$/$4ºë$/Bõ$43Ò$4ʗ$2Js$+'Ö$/73$.ô$3ë$0 –$.­$-~$.©*$+H$+¹ë$,ÛÈ$1Ý9$.®$2*$0L'$0Ö$-ˆÓ$,óŒ$.E($3Ø$:-à$>x$5î³$0ÕÉ$0$-©f$-w‰$.†$0¡$4P1$5l™$5£
$1"ˆ$4¾í$2ÊØ$-$($3'>$;@J$A-ï$:Ǐ$2N@$1"Y$0/–$:>k$+Äÿ$/†$,"î$0Žî$/pf$8ÿÄ$6Æ·$3ß°$/ó.$/½$,
1$.¾æ$4€©$:!¬$1Õ0$5Šx$/"$5'
$5;$4eH$2
$8¿D$2†$2·8$.$6ã×$2é$?Ëì$1\8$/Šq$3Èã$2pà$3£i$;m$7÷l$5¸O$1÷û$4À$0€¾$0Ç$1³±$6 >$3€ü$5»®$0¬$1'è$.oŠ$0!'$1¸$6x¹$/Y$4ð$1>¹$:¿$3¼è$45Þ$0ô<$5Kà$39$5Qù$2 $B4«$0ðQ$2S $2,-$3í$33Ã$5œT$7*$41$8Èí$=_ä$6[«$7Þ0$:ñE$>($3ö$8`ç$7þ$7<ß$6¯3$9Q§$6Gš$5ã$-Gð$7€$6x6$40ù$3Û4$7;5$0^½$6¿$8TÐ$<'z$25P$6 2$0Ne$7ƒO$1$4Và$3…ì$4"™$1ùÚ$5W$$/ÍÃ$3º$/…ï$4s$0]i$9Ón$5h¹$4úJ$1a/$8è=$7þ$;íÕ$6ŽB$CoÐ$@&0$5pL$3YK$7õ€$2Z)$9þY$5f$:ëá$8á¶$3÷$6ù$7óh$7`$2ý$1‹}$7AE$4ž³$6C$6þD$8óº$5	Ç$97¯$8f$:Ä%$7Ú×$6î$3--$8¨7$B7g$SWó$O­"$A›$;µÛ$CŠz$<M^$9µ'$;Æ$<°w$;á²$Eèè$@M˜$>«[$:/$8';$<­$@$;ô$@g‡$=8Á$>‰È$=ã$AûC$<³S$C˜g$?åï$?n$=Õ$>ܽ$<Xµ$=£ì$7wA$?7,$E˜$Uª;$X¢"$GcS$?´Ñ$BÂó$>=¶$E~‡$@TÂ$A=Ö$F!$QÝL$F?
$Hå$Aòð$JUL$CW$?²$@$Pèj$\¹$Vò5$JÑ©$KrH$G;Þ$JÔú$H¬$J¾ê$OÈ$OR?$Y9Þ$[¼Z$Yt½$Y)´$Tcô$OÊë$Oê$YI$Sý$Zw$f&r$bB)$Uje$WÁ$X(²$bw+$\IÎ$ZXÄ$RŠ{$[]E$](É$`è($^mï$j.ô$Y•5$[¯$]œ$`˜z$`Ë$k8Ô$k-{$q•à$låµ$l$e'™$iFx$fé–$e%$ltg$xA+$mˆŒ$u×=${˜$múÅ$iF¦$m¾P$rZ $'~ç$ð$'&$Žáý$ŠÛ$z	õ$sˆ$'°×$"9"$œ·v$u~$Š:A$›}j$Áq$Þw$¼Dè$«Ì¿$ ¿$‹c×$ˆ6æ$œUÛ$›bÄ$ªq$¿jl$Çîm$¢¾È$ X6$¯pK$¹Úg$˜ú¹$Ž9^$Ûö$³"Ü$·*Û$ñ
ç%	§Ü%$áÇ$ª"$«;è$æt'$×Ûî$VFn$9$Ü$A‰$ƒzè$½j6$ ;œ$tÑ,$d¦Ô$A—å$BáŠ$b·—$€ºõ$hEV$PÜl$VIØ$]öµ$k`›$ˆz:$zt$G,{$*¯0$)Hm$)©F$$Íõ$!¬Ì$5&$<–°$A®$d1M$~+$'$Ÿõï%±7%&¹~$±û$cŸ$_ÅB$ZÄô$&"e$à$ü$)l$"m$¾4$1¬þ$'C°$hÿ${$"ç$'O=$åq$)~$,û÷$(9©$(LF$"h‹$lÎ$_$¥$çã$6öÉ$`è$]û$AÆì$AÑQ$E $9×$-¾ $:9Á$WZ»$YT$R?¬$Di\$å«$
/@$Z/$#bò$¶×$2Ÿ'$L¸®$%1$c§$Ø£$½v$OÊ$—õ$!."$-xÿ$.3ƒ$"ö$T$.‰$8Ç$Ö\$¬$¿¥$º%$íÏ$
Êt$
¿Š$™v$ï$$Hy$¿$òê$UŽ$ð³$Ðä$C$$MË$}$ö#ú©o#ô´#÷›L#öÖý#ú¨#üã0#ùØ#í^#òI#î–#éz×#é]x#ü¨"$t©#ÿ	Û#ñÙd#ð]#ë²l#ð ]#é®x#æ_#ç\¦#é+#éÿÒ#å\è#Û
×#䅎#íºA#æ¡¿#åE¼#å5Ù#åm#íÄÙ#ís'#ê×7#áym#ߊR#áEm#á¯#âë#ïC#ðkâ#ãÎ#Ûä#Þ»1#à2F#ÞÍZ#Ùë#Úôï#Ù`y#ÝA£#éEÏ#ï¤}#æÀD#äè-#çêƒ#㛷#àßv#ß]#ÙòŠ#Ú
¦#Õ±#ט"#ؔ7#èÚ#ëӒ#à›…#Ò}#Îßú#Ëàî#Έ·#Ñ/"#×¢	#֝ö#ÖïÄ#Óµ¥#̔}#Êpß#ÌUß#Îæ#Îæ<#̨Z#×4#Չß#×EÄ#ѝƒ#ÍF#ËWä#Êc‰#Çô‹#ÊT‰#DZ#ÌÓÉ#Ë·)#Ìå#Ì2Œ#Èè¨#Č"#Ʋ&#ȧô#Í9#Ɋ #Åñf#Ãr[#ÆÀ#Çó'#Íð9#ãP#æp	#Ê-é#ĚÞ#Ɯ#ɯç#ɛš#É,#Ä5#ϑF#Ø%Ï#Ó#Ã8.#Å·µ#É'9#ÑSÚ#Ö>ç#ÐÓ#×#Ã6(#ÅUû#ʓ#Íԃ#܉-#ÛÍV#ÜtÊ#è#ÜÕ#Ç8ò#Çå#ÆÎ#Ï3ž#ȸ#Ê+'#ˆ'#š#À#Åį#Áiµ#¿GF#¾=j#ÁS6#¾Ú#Âî€#Ä#v#Á‹Ú#ºB­#ºÿ@#½êu#Ã÷#ÍÌÂ#ò-2#íý(#λ…#Ã@1#Ï	#Ïö#ÇEû#¿ø#ÃD#ÀÜ#Ä V#Ã	#¿y[#º
Î#¾Ý#»u#·îL#¼V#¼Ûh#¹¬5#¹•#·hÅ#À$#Ç£H#Ç#	#ºN#¹5á#µ»%#»~*#¶ïý#¹¯#¸î#Â<^#ÝRI#Û²ê#Â,#½'­#¸á_#»Òµ#¼¿¹#À,€#å'$íj$zF#ñHš#Èz²#¿9å#¹æo#ºdu#·þ=#ÄB#â¸à#Þø#Àæ#»Ýä#¹Û>#º¾¯#¹‡#ºÝU#¹ Q#ºo#·5Ë#¶Å#ă#É,Ó#ºBå#¶LA#´¤'#µée#¶tÛ#»9
#Ôòá#Ò\2#ºo#¸NÕ#µZ6#¸‹}#µmÅ#ºæ«#²¦#¸#¸##µÛ2#³`ª#¸'A#´È'#¿ Ä#¼Ü#·â]#²~ˆ#ºÞ£#²#¹à…#Æ/Ó#Êc#¸Éå#¹ÕZ#°2ê#³€³#³>'#²æ¦#³ÎÇ#·Ü±#¶¥a#¹'Ù#µóy#¸U·#¸#¶öD#¸4·#»9Ð#º­–#¿œ#»#¼'K#ºlú#¾'#Å£#È,—#Äi7#»¼h#»åH#ÀNE#¸iw#º—Ö#¼–_#õÜ#Àû€#ÀšÝ#êÌ#ȟ5#Á›Q#Î"÷#ÅÉó#Ã"#À5œ#Ä
#ºÓ#»î#ÃÔ^#ÈÖé#¾"W#ÀàE#¹Ê#Àâ"#Á£ï#ÇÚ#»†¤#¾»¼#¾"‰#Ë©#ȧG#ʽ€#Æøî#Ê4m#Çß"#Ô[Á#ÅQ†#ȕ¸#Ào'#Ëé#ÍÞ¶#ʐô#Ä#F#ɱ#ð¥#îžm#Ñ­:#Õ)D#ÍOù#Ç°J#Éþø#˛j#ϲ`$vX$ùÿ$›÷$ú#ó^j#âq$#ÔøE#ÉÂK#Ñ–#Ç'Š#Ê&#ÊO9#ʜ8#ÍR9#Õx´#Å¿#Ãs¥#ÉOÝ#ÒX#ΜR#ÔC#åñi#×ò}#Ìàl#áº#çï#Ô¥i#Ç6Ï#Ðò!#Ì%˜#ÜY=#êón#Üz#¿óZ#Ã8Ÿ#¿Ž#ѾT#Ôñ˜#âæ#֙Ó#ÀA…#º"¶#Æå#¿§Â#Å*î#À&#Ɠ2#ÊD:#ÁVö#º»#Èý#¾ôf#»º#¹C(#·F=#¶ú7#ÀR<#½>Ê#Á%Ð#¾Á
#¿[
#ºâd#½]þ#¿œÇ#Çc#Ù#þ#¿åØ#àÐÓ$X[#랆#ÉU§#Ä_Ö#ÒÓÁ#à9(#ÐNÝ#ɟ
#ÀWO#Ã[û#Â:#Ë
ñ#Êáj#ʘi#À#Æ)‹#Ãæ¥#Æ;|#ÃåË#ɑh#Ȑ#Ë#ÅA)#ÈÖ´#ϧ/#Ö°#dz#Ìo#Änd#Ëâ(#Éð#ÎÜ#ʝ#֔#Êη#á¿£#öƒ€#è=£#Ì #ÌIÐ#ÎÉ%#У™#ÖßÃ#Öù#É¿Ý#Þø;#ݗ#Ó:#ÍgØ#Ô½ó#Óz?#Øø÷#Ìι#Ð=#Úlø#ûçº$K#ædÙ#ÒÂ#Ù/¤#ÛXÄ#Úõü#Õº¢#Óô:#Ìü$#Ñj#Ʉp#Ô£½#ßÝç#î¼Z#êì§#ääí#à2×#àìÿ#ÝX3#×;8#Ôx##íñº#þæ½#쿌#×"	#ÜÏ0#à3#Ü°¬#ÕB³#Ý¥#Þ"#åÑ
#à^I#äÍ#ãÍF##ñ\a#獱#ç9º#ù.#ë;#âC#ÚÈÿ#èR#ìàå#÷|®#ÿ·J$<#û9|#ï§ #Ú¢=#äY#âá-#é'Ö#ßÊÅ#çQ>#éÀp#ó­4#éH¼#í9P#ï‹g$ú¢$'+$C"$iW#ò,h#õnÉ#ù"´#öƒÌ$+$$
$^$Î$´d$†q$C3#ùÞ²$ÿ$³‹$™O#ó+I#ü|#õ;ì#ñJ¸$ÈÕ$&$YP#öy"$˃$åƒ$	mö$	G#$T$Ñ#ÿT$X#þ…J$ë$ßì$3"$ê×$Ʉ$
ر$
F:#ÿ±+$Ô³$èZ$%k$+ÿ$ÓÍ$>PÇ$K»^$5œ'$ú£$úÏ$$ãw$I$!û|$%Zè$,$.ÀÉ$†t$±ö$Ÿw@$‡c$n%4$Bñ$-N$A¼¨$•x=$Ö$ˆƒ$ˆeº$¤Ò$¸	E$'.$'`$¯¿H$ӉÔ$æiþ$ÀÇQ$þ©;%'ÛD%ù…%çGª%`-?%M2W%txœ%…\$Ï1%%Zc%j*M%sYÜ%SŸ#%aSÌ%'å%cZá%£È
&»%Åä{%z…~%¥Ý€&Aeè&×ê&ðý}'‡ºJ(©Î'ÎËH&¥Ì%"_Ç%!F%WUy%é³£&½ƒA':=š&âfc&Š~¥%Ñ£ˆ%3å¬% ¹®%Vç%¹‰&B&£ßa'KI•'B«d'x	&5|ç%'ñÅ%açC% :¦%ô¨%ç&Pã&·¶&-+%ý¨~&~n%ÐÝL%wüÜ%h¸%a€Ç%¡S%Ҍ%;ýc%zÜl%T6Z$屪$×°%,'N%2ýá%=e»%…'%S.F$ºª$¡1%?¥%¤}ù%öç+%\¶$înP%""%΃é&ì(ª'"ËÖ&Ÿ
%¢d¼%¡ß&8-&ñô'‰='uþ&i®E&`1&sÑ%²'%ȕ'&6SÓ&@2…%Րe%Ÿ>%Š%RæÕ% É$ÿ?Ç%_ù&-³2&¤Ýï%³½y%Y"$Äù¨$Á.â%vb%?^$ڝl%$í$À'a%˜%Ô;»&Š%¯&aÙ%ugr%a£%â%"UÁ%9:U%Þb&Ɵf'4JŠ'Á&s(ý&Tâ¤&b»%ªs%?»n$Ö¢ì$«mY$Íà$áÝ$Êl^%ìN%­'Ó&3"&…½­'fv':ˎ&Á°Ã&"oî%ùú{%.	$Ä9+$ÂƸ%
ª%Á%§Z%b·s%æ]&/^Æ&‡÷&#Y¥%Jn¦$×®]$7Ä$MÂ$ށæ%ŽŒ&$Ä«ó$.‡$0Wì$'xf%+p±%Qz0$ºþt$gÌ$@ؙ$J‹ $*(¸$-;q$1ˆ#ò°›$2ä$TdD$œL$ýçŠ$߃6$'˜z$/2ñ$ˆY#÷ˆ­$î8$ª	$š0$Λ$<´*$Æj%	š $"$4{`$!и$
ˆ;#ö;	#á'#ÊÕ9#ìïÜ$îH$@EÕ$B´t$
Å#ÇMP#ܦ$}$Yâ#ß~©#È+'#åEÈ$Îb$L™$)üÙ$‹Q$Vn#Ù2´#Ñuö#©Z#´K]$­À$F@~$Fƒ©$K³Í$ ´‰#Ø`î#ÆÛÁ$öç$&ý#û(Û#Öå¿#ëø+$tâ#ëÎ#Û\Ö$¿$j:W$*…#ÑÐ%#¹e#ÜN×$w#΁"#ƹÞ#Èi4#êÒU#èæJ#Çi#ÎKH#ðn#¿Œ¬#§Í#²A=#·Ž~#¹É
$¾$fc+$
S­#¿%1#ËÎs#»äÇ#œíŒ#™˜½#£ê#™ˆY#œ@Â#¼†$/®$U¦$GU$?J$=$25#º‹â#§Hõ#—Χ#‰ßÛ#X#—Š.#®ÚË#¼TÇ#¦ #±Ò°#®"¹#˜fN#žÞ#—~n#‹v;#‡¬#ˆ_À#ˆ´ #¦ˆÅ#õ»b#å©#²Ë:#«	s#"A5#Œ–À#¢tå#Ñ4Â#²_2#™#ž˜?#ž©s#·z¹#²Ýý#®†'#Û¶­#á"'#»h#¦\R#Ÿ˜ž#¤O#%@#«Ü,#øí=#ëæ‹#ï€$¤#ۖÀ#«Î#¸#Í^©#²'ÿ#£÷#±Ä‡#¥îÁ#™Ñ‡#h­#pÊ#§1¹#¨²P#–Àá#¯¤5#°¸½#¶È¤#É6#©Ýô#"7ý#¤9#¾&C#×eß#Ðc2#Ÿ‹±#Ž…Ñ#£Å#¦|S#Ž;%#¢Fu#µþ#"­£#'õ#":È#‹ZÄ#ˆp†#ŽJ°#ª£«#·€å#žEK#'íz#O# ·#¼Ùý#®˜À#ŒÙý#…ýÓ#q:#~"h#ˆBs#‹1#õ5#€6ì#‡VD#"ð7#ŠD—#w*F#sðÀ#y8ü#|ìR#€Uz#zs†#~Ü2#z#l¢Ò#l=#uû,#qñ#oÛ~#n—#p'Q#kkÈ#k'ï#i"C#g7#esÎ#n^#mª #sé#up)#~øN#€•#Ðò#8ú#Ô7#êr`#©Šš#b¹#¥¢ø#'ûv#pLo#l7-#‰&#¾4#á#fùx#fEº#k2³#ibP#j¹Q#k±`#b‹Ò#gúY#bðj#f"ô#gϤ#kˆ›#dƒ#e¥£#e;#`Y#eה#cÝU#ap³#ch±#b®&#u	Ô#'v{#'À#mÀ#gËu#_§>#`'Ô#^õ#eoÜ#cCk#a£ª#]Hù#`½#q}¤#´4#Ǔn#…q#csU#a/'#[uÐ#]V&#].m#dÍ#[M¿#`7#røµ#–µf#Œ_f#h×#^'#\M/#[8#bô}#]…ã#\\#]r?#‡ÑN#Æ»€#¹k#y_m#a#cæ#f­ž#^×{#_"#[E"#[šé#\
L#f†¨#^Ë#aC¶#bô#ƒ³­#É#~ì#^'‹#c#^ùs#]Ô`#[³&#b9#''V#µ91#•ÙÒ#e	G#^µ-#[Kð#Y"µ#`'#aï#fØ#^z{#eE(#_ó#`Í¢#^=á#gÂn#\ð©#h6í#oÀ#sç#"EW#Åp#o
#mޏ#`lR#^,Ë#_µ€#‡Úì#›Y@#˜R)#"Ð@#gɞ#^k«#`VÝ#eÑÆ#{ŒÏ#o¡Á#eÞB#^_#`â#`Po#"÷#žZ#Œûî#fõ·#jÿx#^}Y#e‹¢#^8·#g®'#Š,'#ŠA#j¨#b£"#dÞ#'Y'#¬m#¥…n#wJ|#c½ #c|¤#gº#as#jÏä#aô #hÂ÷#e?#~CÜ#C#°d#p;Ç#mÔ:#ltz#t'œ#m…&#u^K#s¦D#pà|#ik¤#i®Î#g"ï#q&Ô#tÒ#p˜#hȱ#jÆ8#j8#u%Ò#I2#lä"#hJ#jBš#lúÙ#w
e#v÷›#y$Ó#eí|#d¤¹#jqë#•o##å{÷#ߪÂ#'¢7#·#¨åâ#– ü#pn#n—#t$—#‰rÈ#…ÙF#l/u#g7#h"
#eWÀ#sy#oÙ$#rxK#j¢¬#eLG#jðz#kÏa#`ìˆ#hÛz#cJÕ#lj/#dŠ#e
[#gÐÉ#h£¡#c>½#g—ƒ#c"9#iL/#ƒQJ#›HE#†ä©#ltÅ#fr#i''#gþ#mÕå#mq#pÃ/#m'ú#rÈ?#s±õ#vÓO#‡þ¡#Ó£U#Õè¤#"£#{‹¡#u'ª#lïZ#oï#jB­#l'"#k(¹#]N#zY#Ÿ»'#¦âH#ˆéý#u6p#tö?#oړ#s)Œ#js#nú#gm›#t¶W#ˆ@°#ÍNØ#ÞB#¢ç#wÌ#l"Ä#m"
#o˜ø#k¿A#pÄW#p!0#mL#m '#rŝ#l±N#kk
#kþ¥#ƒô#§A#"Ì#l=#mæ¥#rø#p©#nŠÕ#yÊ#xÜ#'R#ʤ_#³ÂÍ#~TT#výc#p#}#rè–#må#mæQ#o"¹#v
é#oáÌ#q2E#qj #qO#hÆZ#nÉ0#sëç#|"†#uè£#{jÍ#Ý#'·r#yIÎ#uw¡#nöÂ#t÷ü#";#ˆVŒ#–#¨V,#–xµ#…'Å#1}#z>ã#t¼#x(H#wi#€¥¹#˜Ûƒ#':Í#z7"#‡«õ#tf÷#{õ‹#ƒX§#ŠÀ}#}dË#{»t#|Ëë#'Eÿ#€q'#¤+h#­øÖ#"dQ#ƒi#€ôL#'ø#|Ø#xÊ#†(#|Ô#¡Ù£#‰à#}ç'#€")#'Å,#ª#²<"#b.#yN#{–"#"ó¤#z0#|s#~˜&#†þd#zåA#žñ#€¯Ô#";á#xË#'	E#Sá#€6?#ƒÆ=#{|ü#|·1#ƒ¾#,û#_!#yÁb#~¬°#{Ëñ#ƒ"µ##ƒb[#z¤#X»#x6-#~bÒ#~î#~½ð#~«#Ã#‡R.#Œd3#"ó#ˆ¨‹#'óæ#'UÖ#€ºŒ#'bÌ#Ž€7#ݦ÷#ûÈÿ#¶!ß#Šÿ#¤™¼#¸åm#›ì#"3p#…äx#"Ý#'¶Z#˜"M#‹¥û#~'#'P#€0X#‡•À#†3d#‡H#†‰Ÿ#… ã#''Ž#"á##îu#"Lä#'§#"1€#'á#…-[#Ç4#†¨#'"³#‡$U#'Ž¦#…#ƒnF#ŠÙ!# Ïå#§¤#‹×æ#…Þr#ƒ¨O#†·å#'ÑY#‡VÒ#"¾
#ˆ­ñ#ˆ‹L#ˆ–÷#ƒÈG#ˆ‹[#‡ñü#¡³`#è;E#ßG'#š å#µ,#‰t˜#‰Î¨#‡9D#†ïn#"ä#Š	"#ˆ·Û#ŠÎ#™p´#¸ÿa#¥#Ô#Œa#g#‹3°#r#‡Ð#Š'H#‹)Ø#Œuÿ#=Æ#¢·À#ïم#ðÒe#¡LD#¤˜#Œws#÷.#"#®Ï#Œ\G#1˜#‹@»#'0Å#'oÚ#"k#Žâ@#Ã·#"}#°#»ò#¢A#"M#'­«#L#"e#"¿Ì#"b)#'|¦#–Öo#»—è#í§#†#–gÏ#'Ø#–Œ=#—#–üò#'ܤ#"Q1#•›ô#™š#•7I#™TÌ#™\Ù#•À#'w#—œ'#"4E#•×n#"Ýý#›Ó#²ÞÄ#Á—ý#ªÊÛ#{¾#¥ #´¯h#©"ü# Ø§#¡@Ý#¾]/#Ö¾r#»èß#ž·#Y›#—q¦#–­ÿ#˜Aó#œ¿H#¥å#¬Ò¿# 2‡#š¯a#—áÜ# ("#Ÿ9M#œfq#—æI#£†¬#®¼ê#±Îö#½O#Á8ä#´Ø8#¦¥P#žG£#¤í¤#©TD#±/â#±:#¨S#žÃ•#?Ý#žÌ#¹O€#ÝíY#Ð;ò#§vR#¥Aš#¡ÄÞ# ç#¤³*#±L#«º"#§s+#¶¥¨#¶¥#¡Þí#¢¯ã#¦ï‹#ÅRÞ#à-#ÅWã#¢#§f…#µýÜ#Äàô#¹x	#«K#£š#£3# ó#£úµ#¥Hª#µE#¾õ³#·¯ˆ#²ó(#³Ä%#«Ëî#®ë,#°ü#¬c¦#¦9#ª	B#¬a¬#ºÊ#µ™Æ#«cœ#ª;¾#¹ßü#»O#½ÏŒ#±¦r#ª­#¨TÕ#«m	#«#­Ó#ªl#²'#¸¯º#µ,#°û#½'M#ÀÝ#ÃÖ¿#µ|Ü#°ø·#²wä#ÊZ˜$!‡$=^¥$QÞ#ì0Õ#Ï,#ìv#Û¯#¹åO#»´k#¿/#¿jï#É\X#Óû'#ɼ#ÆM¸#ÁY&#´¤ò#µ¸'#·[l#½½#¼­ò#˦ó#Ø;¨#Øø¡#Æ£b#ôŸ#Åú#ÛÞu#à?u#Ïó›#Âyç#È-ø#ËçŸ#ãO#ûè=#é@'#ÌïT#Å:#ÃnC#â!¥$Ë$aþ#ÙI¶#Ê%Ø#ÈÈ#ÏÁ¬#Ï«²#Þp'$™$aÖ$aå#üXA#ûÂ#êm#肾#þ
$q[$%où$	U#ãz #Ó¼#ÑU£#×½¯#üqÌ$ƒ­$óò#õۆ$úé$$$
$#>Å$²#ûΏ#öß$#ûó"$ýè$
æL$Ç$}•#ÿÌ©$Ê3#ùì $'$CÊÓ$"÷Ö$ƒ~ÿ$îg$'ŽŽ$•bm$o–{$d÷›$lDÎ$>˜m$1Æi$=àÊ$$Ìù$@Ó$ÿô$P $‡*ô$㑯$ÐúL$€2†$j¬ê$LXw$èT$*³Ê$D",$!¢J$û—$DNv$¬%º$êkð$¬$ŸÇŒ$ÈRÂ$Ú¥($àq¡$‹I$€_%}¤Û%[%g,-%'ûC%˜<7%	>$u²F$Þ[#Ìp	#Ò	i$àm$öÊ$ˆ¸€#ö+#«ar#Ó£$N™$±½?$w$v_$tÛ#ô
Y$¶d#ÝÜS#Š#Ø#¬É«$$Ï8$¬•X$Å-S$L`$qWj$½-Á$¾%•$˜UÛ$‡²@$Í#¦/Ü#ˆm#•1Û#­`#Öÿò$Lsƒ$¹•%!|"%Û6ê&]Å&L¤ %i›#$‡ã¨$B6Ù$§¥%^Þ$­ñL$J2F$Õº÷%Õö}&€®~&@ýH%¥sô$ûŽ#íKT#Î<i#ê>'#ϒê#é=&$BÌî$¨ë±$ìQ $¬°"$ •ã%#þã%¥ž¹%Oì$n4Ã#úB‡$@/ò$©Ñ'$1QŒ#u»#ZŒz#
ß$?ž%H%±ï%›o'$¤Òq#Ä0/#pÄ##iܙ#·¥¾$7T´$Jý#Å.z#†¿T#Š*L#ëPž$Cøå$ŠÞ$M#ó› #"
Œ#¶Ü·$˜$)ü
#÷_;#•W|#y%®#|9#™~í#¹3#†›#nµ"#"ƒ7#©Êñ#–ø*#‰öu#¢ãö#²±ä#ï<Ã#ü=#'xO#Š7#¤jµ#zHD#+çV#,''#Ud#ˆ"Ù#¡øñ#–"!#\"#K¹#H'¦#fS	#px#w¿÷#jˆ÷#b¢l#Pdy#J'#EJ™#N'˜#eaß#w#ˆ¼ï#‰Ú#…ˆ¯#"Hë#"Å"#±Ù÷#®/É#—?#6#"«H#'eò#›,#t!(#<®ò#<]¾#Dõu#Iîì#Z~L#kEú#~›t#‰Ü#ƒ@#O§‹#Aá&#6öÙ#,ÇÉ#.Ûæ#Gxœ#9ßâ#&#'³z#Jþ+#OWå#6Så#2x+#+¸J#7R#¿#(³j#+?#%­Ð#(îe#FJ#æh#01f#:\Š#£-#€à#³á#¡f#,²i#y¡#®–"ÿs"ûN§#®{#{D#øž#±Ü#Ú\"ør·"öÙõ#2^#K#¥"ú>"üA#xp#,Ù#e—#X&"ýÙ6"ý˜8#ŒW"úª‡"û¢ì##+#>Ì#Í3#
d#Í#˜#)l2#1Û##7R&#@éý#~a#͐#ښG#˜ÀŒ#™€!#»Ýz#ÓÛà#±›"#›œ€#žÝ#£Ëù#™çù#Š¨É#~¬÷#d3Æ#C¦#0à#-Â_#H<c#\aƒ#b"¤#i&x#rPõ#ržƒ#q˜ù#ea{#eÍ#^«#[՚#S,·#Zž#]ï"#YJ#M¼#I¯#QŒ#S'¬#5?Ä#1²Ö#)3|#"ã"#Äò#|"#Ǽ#$p#½Ï#
"#Sj#÷#2¤#'R¥#aî#Bñ#
Eã#Šª#à£"üÖø"ùô "û²#"ý_Æ"ý"<"ú¾#îS#/Ë #‹â"øÓ"ò¬Ó"ïè	"ñ#"ï@œ"ò˜"ïŒã"ò1"óö"üœÀ#  #XÏÛ#[Í#·½"ù>q"ö•ô"óêF"ö=å"ð R"òÔ"ï‹0"ô9V"õo°#e#ÎY#¸$#‡½#&]#1¼Ú#Êí#º#.T#yE#èÍ#a#!Y#¨#$8³#1_#€–d#""x#7~þ# »#‡[#'ƒ#
è#C?"ÿ?#–#rÌ#	¢ƒ#
6#—'#Ö#ž³#*Œ#>Ø#¬ö#Ÿ#MÞ#ªN#~þ#û*#
Í#ª#
(Y#	©Z#üF#xm#fI#J"'#<{ã#³#?"ýœ\"ÿ‹{"ú/®"ý/ "ø™§"ú"ö/"ô9L"íX"ïâ"ï¿"ôí@"òÀl"÷L"úRò"ü6û"ô·«"òiº"ð½ß"þ&8#	'£#–®#*W"þR"õq"ô͍"ïVW"ûbc"ò(#•#-ç#	8¥"ô•>"íØ3"ël"î[Ø"ìÅò"ìmŠ"êÞí"éŒý"é¡~"êƒM"çFu"ïG"ïPË"ñ{ã"èÜ?"íÎ."ðã™"öûÂ"öq"÷I"ôS"ù
Ø"òdÙ"í³"ð)†"ö7U#ºÎ#
ïû#Çt"ô†¹"ëٓ"òÌ "û"#›±#ý˜#
Ç^#º9#ý"ðˬ"ð:÷"í{"ð! "í¾"ü¤ÿ#¼"ò?ì"ò²f#mó#|«#á"óº"÷ݱ"ð4"ô–¿"ï³î"ðÎ;"ïYÌ"üç»#hŽ#íJ#áÝ#ô™#™»"ñã"ìXÉ"îR'"û†¥#R,"î§x"í–Ã"ìM^"íх"ë—="ùL_#ó\#	\P#ÙÊ"îÒ¦"ìº9"ñ(Ù"òwÓ"óܹ"ñVÙ"ò¦"ñÐ'"ôÖ2"ð`‰"ñã"î""î¨"ëá"î'"î…}"ðâ½"ì±"òº"íÖ"ò»"î"ê"õ…"ðu"ñ­;"ïÞ"óJW"ïXÝ"ô6"îíñ"û¢#¾•#L##0-ç#L/#Z#‰È#á°#!…#¾A#z"ö*"ôq"õ×"ù¶#ÂÄ#
?ç#X'#Èù"ø"ùpŠ"ù«Y"úöá"÷)¨"øÌ"ü
 #GÖ#W"úØ"øVØ"üLÜ"û"—"ü²J"÷§."ý«ò"÷¨"ú)ƒ"öËÛ"÷0ù#Ä#šÈ#»ì"ù"øç¤"úò*"üßn"û"˜"ùÞ"ÿѲ#wÃ#•"øì("û÷¶"÷ïñ#¾#ߺ#*]#8Žz#þ"ýyÛ"ú^)"ú-"#¶#â.#̹#&Ÿ#³+#bÞ"þ"#GK#Í]# 0#]@#3)#"'"ü›A#B'"ÿU"üHÔ"ûÛE"þÅ"ûOÁ"þá/"ÿ4†#	{v#9³#Dܯ#2‹#V#$¥#$h#oô#èâ#
eµ#âí#
)#<—#wu#ÂÝ#":#Ý#ý#êœ#¯@#"[Ÿ#
µŸ#YL#í#ÔÅ"ýþ"þÁ#X·#}:#&'##‹"#4#Gð#2n5#¾Í#R[#ãa#Ӂ#à+#õ##l7#É#NR#™ê#O#ûÑ#šñ#1G##ÿ#‹Ú#~#{z#¥Á#
¯å#Ìá#2#	,M#Ø#	#vÁ#Á#p#È#$#L#èÁ#6©#*°¦#P#
7[#
à#
0®#b1#¡;#–#	9:#	¸#_#
)#
Ûz#©ì#ò#	ɼ#Ý5#ßµ#×
#
œe#	?‡#
é#	û˜#Óç#	Œ#
\¤#!Õ#¤^#‹#1¾#
¯t#œ#''#à"#S#†e#¨%#¾ß#·G#
—#
÷š#
R#Ä
#
¤3#Áô#
Í#
éê#"#<£#
Ad#
¡#•¶#xß#
·è#|V#ø/#iÙ# ¦ó#ig#•#
#b}#'#¾#	s®#Â2#dk#l&#£Ò#±#Á¿#ÿô#Ǩ#¨#f#»Ä#`t#2;#"v#`º#'ÉE#=#–³#ZV#•Ã#s´#¶U#Ù¬#
·#¿ô#ã#rÕ#"ë##È#KÎ#Ò#¼C#(#g#©r#¥¸#m #[i#ü;#d#s#rÛ# û|# +=#õù#Z¡#¯*#*#Öf#?ñ#n'#é#—§# ÈÚ#?#Ÿ#Ũ#<Ì#$
—#'è&#ȼ#¶ª#o#ô…#Ù5#Ð@#€T#<#_# ÌÐ#šb#p‡#ÄÆ#™[#j™#*Aj#¥_#F#Œs#KÌ#ô#k›#
#­C#"Ì#ÉO#
$#'è#˜#ý#ûÊ#(¹ê#8ÖÓ#H©"#A23#6`•#-Zm#)T##¶a##¥Ú##ž#'G8#%õª#&6,##N##"g†#ÿÔ#'(# ß	#$@Þ# +q#&•##%¦^#&"#' #!îÇ# (|# 1æ#&•Ÿ#&ž£#(°u#"i¢##qù#÷5#&RÒ##y4#)v¸#&#&2F#"ߙ#!ðç#&[C#.-Ý#/^'#4Ï#:ϙ#8
I#7·#5BZ#0j#,Úº#*i÷#.#,AK#2Ôa#1VÍ#1&i#.øQ#7í#8y#;/¤#2ú{#7FŸ#=aØ#F'p#DT#F–#I2ã#Sl#E99#9õò#0#.¼ß#0k0#=ÿ5#A¥#7PB#/›V#5¹…#F¹i#GÖ#0\#*O•#&?S#-hì#3sã#/ö7#)sP#/mÜ#7gâ#<lð#0õÛ#-ãK#/5#8ËÅ#>G#J;È#@'l#>Êå#B9#IM¥#míw#ï#Ž~@#}c#T°#IÐ#=‡ß#8®Û#6;(#;VO#:2"#Ikù#YˆÛ#Uâ"#XW#hÄj#N|#BÍÕ#EHÙ#HR8#?×#9™ì#7‹•#Cä²#`×p#K
#{	ù#Y$|#C3H#[¸m#`.#QÎ#J2"#aDœ#\gH#C,i#?Ø#E
£#M>(#qå3#€æT#V"Ó#@æ#A²s#A.Õ#Jkx#G´)#E•Š#J)²#pãæ#|1#]uØ#H» #E…G#A#L3#YM#TQÀ#A‹*#C)5#JÉÑ#PhX#Uë3#…
£#"»Ã#['(#Sxô#d§#|c#ýÇ#€ÅÒ#i-™#OCÂ#hju#ƒ'#jã#NÙ¬#dþi#j3õ#Vé	#XÏ#u+Ù#‹·#"ÕŒ#…¢®#ÃQ»#»I³#€›3#_i#"ÓØ#Åg¥#øý

==> anc/LateM_Spectra/HIP_114424_B.fits <==
SIMPLE  =                    T / Written by IDL:  Fri Sep 27 16:20:19 2013      BITPIX  =                  -32 /Real*4 (floating point)                         NAXIS   =                    2 /                                                NAXIS1  =                 4174 /Number of positions along axis 1                NAXIS2  =                    3 /Number of positions along axis 2                EXTEND  =                    T /Extensions may be present                       ORIGIN  = 'Institute for Astronomy' /                                           TELESCOP= 'NASA IRTF'          /                                                INSTRUME= 'SPeX, IRTF Spectrograph' /                                           OBSERVER= 'Your_Name'          /                                                OBJECT  = 'PS_412-5039'        /                                                IRAFNAME= 'PS_412-50933_tellcor_merged' /                                       TIME_OBS= '07:58:49.656711'    / Average UT TIME OF ACQISTION ('hh:mm:ss.ss')   DATE_OBS= '2012-10-08'         / UT DATE OF ACQUISITION ('yyyy/mm/dd')          ITIME   =        120.000000000 / INTEGRATION TIME IN SECONDS                    CO_ADDS =                    1 / NUMBER OF INTEGRATIONS                         NDR     =                   32 / Number of Non-Destructive Reads                SLOWCNT =                   20 / Number of Slow Counts                          TABLE_MS=        512.452000000 / msec to clock out array                        ROTATOR =        97.8700000000 / Rotator_Mechanical_Angle; pos=195742           POSANGLE=        344.260000000 / Average Sky_Position_Angle                     SLIT    = '0.3x15  '           / menu=2,pos=89000                               GRAT    = 'ShortXD '           / menu=0,pos=719950                              PLATE_SC=       0.150000000000 / PlateScale arcsec/pixel                        RA      = '+23:10:22.42 '      / Right Ascension                                DEC     = '-07:48:58.5 '       / Declination                                    HA      = '+00:22:24.616667'   / Average Hour Angle                             AIRMASS =        1.13366666667 / Average Air Mass                               EPOCH   =        2000.00000000 / Epoch                                          MODENAME= 'ShortXD '           / Spectroscopy mode                              FLAT    = 'flat206-210.fits'   / Flat field image                               NAPS    =                    1 / Number of apertures                            NORDERS =                    1 / Number of orders                               ORDERS  = '0       '           / Order numbers                                  START   =                    0 / Array column of first FITS array column        STOP    =                 4173 / Array column of last FITS array column         SLTH_PIX=        100.000000000 / Slit height in pixels                          SLTH_ARC=        15.0000000000 / Slit height in arcseconds                      SLTW_PIX=        2.00000000000 / Slit width in pixels                           SLTW_ARC=       0.300000000000 / Slit width in arcseconds                       APPOSO03= '3.67839 '           / Aperture positions (arcsec) for order 03       APPOSO04= '3.67265 '           / Aperture positions (arcsec) for order 04       APPOSO05= '3.64335 '           / Aperture positions (arcsec) for order 05       APPOSO06= '3.62158 '           / Aperture positions (arcsec) for order 06       APPOSO07= '3.59335 '           / Aperture positions (arcsec) for order 07       APPOSO08= '3.58584 '           / Aperture positions (arcsec) for order 08       PSFRAD  =        1.50000000000 / Optimal extraction PSF radius in arcseconds    APRADIUS=        1.00000000000 / Aperture radius in arcseconds                  BGSTART =        2.50000000000 / Background start radius in arcseconds          BGWIDTH =        2.00000000000 / Background width in arcseconds                 BGORDER =        0.00000000000 / Background polynomial fit degree               WAVECAL = 'wavecal211-213.fits' / Wavecal file used for wavelength calibration  XUNITS  = 'um      '           / Units of the X axis                            YUNITS  = 'ergss-1cm-2A-1'     /Units of the Y axis                             XTITLE  = '!7k!5 (!7l!5m)'     / IDL X title                                    YTITLE  = '!5f!D!7k!N!5 (ergs s!E-1!N cm!E-2!N !5!sA!r!u!9 %!5!n!E-1!N)' / IDL YVERSION = 'v3.4    '           / Spextool version                               RES     =        2000.00000000 / Average spectral resolving power               DISPO03 =    0.000537569000000 / Dispersion (um pixel-1) for order 03           DISPO04 =    0.000403192000000 / Dispersion (um pixel-1) for order 04           DISPO05 =    0.000322721000000 / Dispersion (um pixel-1) for order 05           DISPO06 =    0.000269228000000 / Dispersion (um pixel-1) for order 06           DISPO07 =    0.000231172000000 / Dispersion (um pixel-1) for order 07           DISPO08 =    0.000202783000000 / Dispersion (um pixel-1) for order 08           DAIRMASS=           -0.0123333 / Average airmass difference between std and obj HISTORY The output FITS files contain a 3-D array of data consisting ofsets of  HISTORY  triplet arrays of data for each aperture and each order,where each tr  HISTORY iplet is composed of an array for the wavelength,an array for the flux  HISTORY , and an array for the error. The tripletsfor each aperture are stacke  HISTORY d behind one another, followed bythe triplets for the next order, etc.  HISTORY  If no orders have beenskipped or deslected in the extraction process,  HISTORY  the contents ofaperture Y in order X can be found as follows:lambda =  HISTORY array[*,0,( X - (smallest order number))*naps + (Y-1)], flux   =array[  HISTORY *,1,( X - (smallest order number))*naps + (Y-1)], error  =array[*,2,(   HISTORY X - (smallest order number))*naps + (Y-1)]  Forexample, for an SXD fil  HISTORY e with two apertures, the wavelengtharray for aperture 1 in order 3 is  HISTORY  located in array [*,0,0], theflux is in array [*,1,0] and the error i  HISTORY s in array [*,2,0]. Foraperture 2, the wavelength is in array [*,0,1],  HISTORY  the flux is inarray [*,1,1] and the error is in array [*,2,1]. For or  HISTORY der 4,the flux for aperture 1 is in array [*,1,2], while the flux fora  HISTORY perture 2 is in array [*,1,3]. For order 5, the fluxes for thetwo aper  HISTORY tures are in arrays [*,1,4] and [*,1,5], etc.  Thespectra have been co  HISTORY rrected for non-linearity.                                              HISTORY                                                                         HISTORY Xcombspec History                                                       HISTORY                                                                         HISTORY The spectra were combined using a Robust Weighted Mean.  The robust     HISTORY threshold was 8.00000.  The files spectra0194.fits, spectra0195.fits,   HISTORY spectra0196.fits, spectra0197.fits, spectra0198.fits,                   HISTORY spectra0199.fits were combined.    Aperture 01 Info: The scale          HISTORY factors were determined using order 04.  The scale factors are          HISTORY 1.06885, 1.00975, 0.992296, 0.903020, 0.962299, 1.02596.  The median    HISTORY RMS deviation in each order is 0.0668386, 0.0690687, 0.0627114,         HISTORY 0.0626196, 0.0455037, 0.0411508.    The spectral shapes have been       HISTORY corrected.                                                              HISTORY                                                                         HISTORY Xtellcor History                                                        HISTORY                                                                         HISTORY This spectrum was telluric corrected using the telluric correction      HISTORY spectra PS_412-50933_tellcor_tellcor.fits.  The B and V magnitudes of   HISTORY HD_215143 are 6.37600, and 6.41000 respectively.  The velocity shift    HISTORY of Vega is 31.9201 km s-1.  The Vega model was modified using the       HISTORY deconvolution method.  The maximum deviation and rms deviation          HISTORY between the modified Vega model and the data over the kernel            HISTORY wavelength range are 2.09212 % and 0.739833 %, respectively.  The       HISTORY telluric correction spectra for aperture 01 were shifted by 0.147798,   HISTORY 0.116619, 0.105288, 0.125156, 0.162685, 0.150000 pixels.                HISTORY                                                                         HISTORY Xmergeorders History                                                    HISTORY                                                                         HISTORY This merged spectrum was derived from aperture 01 of file               HISTORY PS_412-50933_tellcor.fits.  The scaled factors for orders 3, 4, 5, 6,   HISTORY 7, 8 are 1.00000, 1.00000, 0.996464, 0.998167, 1.01682, 1.00222         HISTORY respectively.                                                           END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             ?M££?M°ä?M¾$?MËe?MØ¥?Måå?Mó&?Nf?N
¦?Nç?N(&?N5f?NB§?NOæ?N]'?Njg?Nw¦?N"æ?NŽž?Nð?N­B?N¼'?NËä?NÛ4?Nê…?NùÕ?O	&?Ov?O'Æ?O7?OFe?OUµ?Oe?OtT?Oƒ¤?O'ò?O¢A?O±?OÀÞ?OÐ,?Oß{?OîÈ?Oþ?P
e?P²?P,?P;L?PJš?PYæ?Pi4?Px?P‡Í?P—?P¦e?Pµ²?PÄý?PÔI?Pã•?Pòà?Q,?Qw?Q Â?Q0
?Q?X?QN¢?Q]í?Qm8?Q|?Q‹Ì?Q›?Qª_?Q¹¨?QÈò?QØ<?Qç"?QöÎ?R?R_?R$§?R3ð?RC9?RR€?RaÉ?Rq?R€X?RŸ?Ržç?R®.?R½u?R̽?RÜ?RëJ?Rú?S	×?S?S(d?S7ª?SFï?SV5?Se{?StÀ?S"?S"K?S¢?S±Õ?SÁ?SÐ^?Sߣ?Sîç?Sþ+?T
p?T³?T+÷?T;;?TJ?TYÁ?Ti?TxH?T‡‹?T–Î?T¦?TµT?Tĕ?TÓØ?Tã?Tò\?UŸ?Uà?U "?U/c?U>¥?UMæ?U]'?Uli?U{©?UŠê?Uš*?U©k?U¸«?UÇì?U×,?Uæk?Uõ¬?Vë?V+?V#j?V2ª?VAè?VQ(?V`g?Vo¥?V~ä?VŽ"?Va?V¬Ÿ?V»Þ?VË?VÚY?Vé˜?VøÕ?W?WP?W&?W5Ë?WE?WTE?Wc?Wr¾?Wú?W'7?W t?W¯¯?W¾ì?WÎ'?WÝc?WìŸ?WûÛ?X?XQ?X)?X8Ç?XH?XW=?Xfx?Xu²?X"í?X"(?X£b?X²œ?XÁÖ?XÑ?XàI?Xïƒ?Xþ½?Y
ö?Y0?Y,i?Y;¢?YJÚ?YZ?YiM?Yx…?Y‡¾?Y–ö?Y¦.?Yµf?YĞ?YÓ×?Yã?YòF?Z}?Zµ?Zì?Z/#?Z>[?ZM'?Z\É?Zkÿ?Z{6?ZŠl?Z™£?Z¨Ù?Z¸?ZÇF?ZÖ{?Zå²?Zôç?[?[R?["ˆ?[1¾?[@ò?[P(?[_\?[n'?[}Æ?[Œû?[œ0?[«d?[º™?[ÉÍ?[Ù?[è5?[÷i?\?\Ñ?\%?\48?\Ck?\Rž?\aÒ?\q?\€8?\k?\ž?\­Ð?\½?\Ì5?\Ûh?\êš?\ùÍ?]þ?]0?]'b?]6"?]EÆ?]T÷?]d)?]sZ?]'‹?]'¼?] î?]°?]¿O?]΀?]ݱ?]ìâ?]ü?^B?^r?^)£?^8Ó?^H?^W3?^fb?^u'?^"Á?^"ñ?^£!?^²P?^Á?^Ю?^ßÝ?^ï?^þ;?_
j?_˜?_+Ç?_:õ?_J$?_YR?_h€?_w¯?_†Ü?_–?_¥8?_´f?_Ó?_ÒÁ?_áï?_ñ?`I?`v?`£?`-Ð?`<ý?`L*?`[W?`j"?`y°?`ˆÜ?`˜?`§5?`¶b?`ō?`Ôº?`ãå?`ó?a<?ai?a •?a/¿?a>ë?aN?a]B?all?a{˜?aŠÃ?a™î?a©?a¸C?aÇn?a֘?aåÃ?aôî?b?bB?b"l?b1–?b@À?bOê?b_?bn=?b}g?bŒ?b›º?bªã?bº
?bÉ7?bØ_?bç‰?bö±?cÛ?c?c$,?c3U?cB}?cQ¦?c`Î?co÷?c?cŽG?co?c¬˜?c»À?cÊç?cÚ?cé7?cø_?d†?d®?d%Ö?d4ý?dD%?dSK?dbs?dq™?d€Á?dè?dŸ?d®6?d½\?d̃?dÛ©?dêÐ?dù÷?e	?eD?e'i?e6?eEµ?eTÜ?ed?es(?e'N?e's?e ™?e¯¾?e¾ä?eÎ
?eÝ/?eìU?eûy?f
Ÿ?fÄ?f(é?f8?fG3?fVX?fe|?ft¢?fƒÆ?f'ë?f¢?f±4?fÀX?fÏ|?fÞ¡?fíÅ?füé?g?g1?g*V?g9y?gH?gWÀ?gfå?gv	?g…,?g"P?g£s?g²–?gÁ¹?gÐÝ?gà?gï#?gþG?h
i?h?h+¯?h:Ò?hIö?hY?hh;?hw]?h†€?h•¢?h¤Å?h³è?hÃ	?hÒ,?háN?hðp?hÿ'?iµ?i×?i,ø?i<?iK<?iZ^?ii?ix¢?i‡Ä?i–å?i¦?iµ'?iÄI?iÓj?iâŒ?iñ®?jÎ?jð?j?j.2?j=R?jLt?j[•?jjµ?jy×?jˆ÷?j˜?j§8?j¶Y?jÅz?jԚ?jã»?jòÛ?kû?k?k <?k/\?k>|?kM?k\¼?kkÝ?kzü?kŠ?k™=?k¨\?k·|?kƛ?kÕ¼?käÜ?kóû?l?l:?l!Z?l0x?l?˜?lN¸?l]×?ll÷?l|?l‹5?lšS?l©s?l¸'?lDZ?lÖÐ?låï?lõ?m,?mL?m"k?m1‰?m@¨?mOÆ?m^å?mn?m}"?mŒA?m›_?mª~?m¹œ?mȺ?m×Ø?mæ÷?mö?n3?nR?n#o?n2Ž?nA«?nPÊ?n_è?no?n~$?nA?nœ`?n«}?nº›?nɹ?nØÖ?nçõ?n÷?o0?oM?o$k?o3‰?oB¦?oQÃ?o`à?ooþ?o?oŽ9?oV?o¬s?o°F?oÂ?oÓå?oåµ?o÷ƒ?p	S?p!?p,ð?p>¾?pPŒ?pb[?pt(?p…÷?p—Ä?p©'?p»_?pÍ-?pÞú?pðÈ?q"?qb?q&.?q7û?qIÇ?q["?qm`?q,?qø?q¢Ä?q´?qÆ[?qØ&?qéò?qû½?r
ˆ?rS?r1?rBè?rT³?rf}?rxH?rŠ?r›Ü?r­¥?r¿o?rÑ8?rã?rôË?s•?s]?s*'?s;ï?sM¸?s_€?sqI?sƒ?s"Ú?s¦¡?s¸j?sÊ1?sÛù?síÀ?sÿˆ?tO?t#?t4Ý?tF¤?tXk?tj2?t{ø?t¿?tŸ"?t±K?tÃ?tÔ×?tæœ?tøb?u
'?uí?u-²?u?w?uQ<?uc?utÆ?u†‹?u˜O?uª?u»×?u͜?uß`?uñ$?vç?v«?v&n?v82?vIõ?v[¹?vm{?v??v'?v¢Ä?v´†?vÆI?vØ?véÎ?vû?w
R?w?w0Õ?wB–?wTX?wf?wwÛ?w‰›?w›]?w­?w¾ß?wП?wâ`?wô ?xà?x ?x)a?x; ?xLà?x^ ?xp`?x'?x"ß?x¥?x·]?xÉ?xÚÛ?xì™?xþX?y?y!Õ?y3"?yER?yW?yhÎ?yz‹?yŒI?yž?y¯Å?yÁ'?yÓ??yäü?yöº?zv?z3?z+ð?z=­?zOi?za&?zrá?z"ž?z–Z?z¨?z¹Ñ?zˎ?zÝI?zï?{À?{|?{$6?{5ò?{G¬?{Yh?{k"?{|Ý?{Ž—?{ R?{²?{ÃÆ?{Հ?{ç;?{øô?|
®?|g?|.!?|?Ú?|Q"?|cM?|u?|†¿?|˜y?|ª1?|»ê?|Í¢?|ß[?|ñ?}Ì?}"?}&<?}7ô?}I¬?}[c?}m?}~Ó?}Š?}¢A?}³ù?}Å°?}×g?}é?}úÕ?~‹?~B?~/ø?~A¯?~Se?~e?~vÒ?~ˆˆ?~š=?~«ô?~½©?~Ï_?~á?~òÊ??5?'é?9Ÿ?KS?]	?n½?€r?'&?£Û?µ?ÇC?Ø÷?ê¬?ü_?€	?€ã?€½?€!—?€*p?€3J?€<$?€Dþ?€M×?€V±?€_Š?€hd?€q<?€z?€'ð?€‹É?€"¡?€{?€¦T?€¯-?€¸?€Àß?€É¸?€Ò'?€Ûi?€äB?€í?€õô?€þÌ?¤?}?V?".?+?3ß?<·?E?Ng?W@?`?hï?qÇ?z ?ƒx?ŒO?•'?ÿ?¦×?¯®?¸†?Á^?Ê5?Ó?Ûä?ä¼?í"?öj?ÿA?'?'ð?'Ç?'"ž?'+u?'4M?'=#?'Eú?'NÑ?'W¨?'`~?'iV?'r,?'{?'ƒÙ?'Œ°?'•‡?'ž^?'§3?'°
?'¸á?'Á·?'ʍ?'Ód?'Ü:?'å?'íæ?'ö¼?'ÿ'?ƒi?ƒ>?ƒ?ƒ"ê?ƒ+À?ƒ4–?ƒ=l?ƒFB?ƒO?ƒWì?ƒ`Â?ƒi˜?ƒrn?ƒ{C?ƒ"?ƒŒî?ƒ•Ä?ƒž˜?ƒ§n?ƒ°C?ƒ¹?ƒÁí?ƒÊÃ?ƒÓ˜?ƒÜm?ƒåA?ƒî?ƒöì?ƒÿÁ?"•?"j?"??"#?"+è?"4½?"='?"Fg?"O;?"X?"`ä?"i¹?"r?"{a?""6?"
?"•Þ?"ž²?"§‡?"°[?"¹/?"Â?"Ê×?"Ó«?"Ü?"åS?"î'?"öû?"ÿÎ?…¢?…v?…J?…#?…+ñ?…4Å?…=™?…Fk?…O??…X?…`ç?…i¹?…r?…{`?…"4?…?…•Ú?…ž­?…§?…°S?…¹'?…Áú?…ÊÍ?…ÓŸ?…Üs?…åF?…î?…öë?…ÿ¾?†'?†d?†6?†#	?†+Ü?†4¯?†=€?†FS?†O&?†Wù?†`Ë?†i?†rp?†{B?†"?†Œæ?†•¹?†ž‹?†§^?†°/?†¹?†ÁÔ?†Ê¦?†Óx?†ÜJ?†å?†íî?†ö¿?†ÿ'?‡d?‡6?‡?‡"Ù?‡+«?‡4}?‡=N?‡F?‡Nñ?‡WÃ?‡`"?‡if?‡r7?‡{	?‡ƒÚ?‡Œ«?‡•}?‡žO?‡§?‡¯ñ?‡¸Â?‡Á"?‡Êd?‡Ó6?‡Ü?‡äØ?‡í©?‡öz?‡ÿK?ˆ?ˆí?ˆ¾?ˆ"?ˆ+`?ˆ40?ˆ=?ˆEÒ?ˆN£?ˆWs?ˆ`D?ˆi?ˆqæ?ˆz¶?ˆƒ‡?ˆŒX?ˆ•(?ˆø?ˆ¦É?ˆ¯š?ˆ¸j?ˆÁ:?ˆÊ
?ˆÒÛ?ˆÛ¬?ˆä{?ˆíL?ˆö?ˆþí?‰¼?‰?‰]?‰"-?‰*ý?‰3Í?‰<?‰En?‰N=?‰W
?‰_Ý?‰h­?‰q}?‰zM?‰ƒ?‰‹í?‰"¼?‰Œ?‰¦\?‰¯,?‰·û?‰ÀË?‰É›?‰Òj?‰Û9?‰ä	?‰ìÙ?‰õ©?‰þw?ŠG?Š?Šç?Š!µ?Š*…?Š3U?Š<$?ŠDó?ŠMÂ?ŠV'?Š_a?Šh0?Špÿ?ŠyÏ?Š'ž?Š‹l?Š"<?Š?Š¥Ú?Š®©?Š·x?ŠÀG?ŠÉ?ŠÑå?ŠÚ´?Šãƒ?ŠìR?Šõ ?Šýð?‹¿?‹Ž?‹\?‹!+?‹)ú?‹2É?‹;—?‹Df?‹M5?‹V?‹^Ò?‹g ?‹po?‹y>?‹'
?‹ŠÚ?‹"©?‹œx?‹¥G?‹®?‹¶ã?‹¿²?‹È€?‹ÑN?‹Ú?‹âë?‹ëº?‹ô‡?‹ýV?Œ$?Œó?ŒÀ?Œ ?Œ)]?Œ2,?Œ:ù?ŒCÈ?ŒL–?ŒUd?Œ^2?Œg?ŒoÎ?Œx?Œj?ŒŠ8?Œ"?Œ›Õ?Œ¤¢?Œ­p?Œ¶>?Œ¿?ŒÇÙ?ŒÐ¨?ŒÙv?ŒâD?Œë?Œóß?Œü­?{?H??ä?(²?1?:M?C?Ké?Tµ?]ƒ?fQ?o?wì?€º?‰ˆ?'U?›"?£ð?¬¾?µ‹?¾X?Ç&?Ïó?ØÁ?áŽ?ê[?ó)?û÷?ŽÃ?Ž
'?Ž^?Ž,?Ž'ø?Ž0Æ?Ž9"?ŽBa?ŽK.?ŽSû?Ž\È?Že–?Žnb?Žw0?Žý?ŽˆË?Ž'—?Žšd?Ž£2?Ž«ÿ?Ž´Ì?Ž½™?ŽÆf?ŽÏ4?ŽØ?ŽàÍ?Žéš?Žòh?Žû4??Î?œ?i?'5?0?8Ð?A?Ji?S6?\?dÐ?mœ?vj?7?ˆ?Ð?™?¢j?«7?´?¼Ð?Å?Îj?×6?à?èÐ?êþ?õ¨?S?
þ?©? S?*þ?5¨?@R?Jü?U§?`P?jú?u¤?€O?Šø?•¢? K?ªô?µž?ÀH?Êð?Õš?àC?êí?õ•?'>?'
ç?'?' 8?'*á?'5‰?'@2?'JÛ?'Uƒ?'`+?'jÓ?'u|?'€#?'ŠË?'•s?' ?'ªÃ?'µk?'À?'ʹ?'Õa?'à	?'ê¯?'õW?'ÿþ?'
¥?'L?'ó?'*›?'5A?'?è?'J?'U5?'_Û?'j'?'u(?'Ï?'Šu?'•?'ŸÁ?'ªg?'µ?'¿³?'ÊY?'Ôÿ?'ߤ?'êJ?'ôð?'ÿ•?"
:?"à?"…?"**?"4Ï?"?u?"J?"T¾?"_c?"j?"t­?"Q?"‰ö?""š?"Ÿ??"©ä?"´‡?"¿,?"ÉÐ?"Ôu?"ß?"é¼?"ô`?"ÿ?"	¨?"L?"ï?")"?"46?">Ú?"I}?"T ?"^Ä?"if?"t
?"~­?"‰O?""ó?"ž–?"©9?"³Û?"¾~?"É!?"ÓÃ?"Þe?"é?"ó«?"þL?•ï?•'?•3?•(Õ?•3w?•>?•Hº?•S\?•]þ?•hŸ?•sA?•}ã?•ˆ"?•"%?•Ç?•¨g?•³	?•½ª?•ÈL?•Òì?•Ý?•è.?•òÎ?•ýo?–?–°?–Q?–'ò?–2"?–=2?–GÓ?–Rt?–]?–g³?–rT?–|ó?–‡"?–'3?–œÔ?–§s?–²?–¼³?–ÇQ?–Ññ?–Ü'?–ç0?–ñÏ?–üo?—?—­?—L?—&ë?—1Š?—<)?—FÈ?—Qf?—\?—f¤?—qC?—{á?—†€?—'?—›¼?—¦[?—°ù?—»˜?—Æ5?—ÐÔ?—Ûr?—æ?—ð­?—ûL?˜é?˜‡?˜%?˜%Ã?˜0_?˜:ý?˜E›?˜P8?˜ZÕ?˜es?˜p?˜z­?˜…J?˜è?˜š"?˜¥!?˜¯¾?˜ºZ?˜Ä÷?˜Ï"?˜Ú0?˜äÍ?˜ïj?˜ú?™£?™??™Ü?™$w?™/?™9°?™DL?™Nè?™Y"?™d!?™n¼?™yX?™ƒô?™Ž?™™+?™£Ç?™®b?™¸þ?™Ã™?™Î5?™ØÐ?™ãk?™î?™ø¡?š=?š
Ø?šs?š#?š-©?š8D?šBÞ?šMy?šX?šb®?šmI?šwä?š'?š?š—³?š¢N?š¬ç?š·'?šÂ?šÌ¶?š×P?šáê?šì…?š÷?›¸?›R?›ë?›!…?›,?›6¸?›AR?›Kì?›V†?›a?›k¸?›vR?›€ê?›‹"?›–?› ¶?›«O?›µè?›À'?›Ë?›Õ³?›àL?›êä?›õ}?œ?œ
¯?œG?œà?œ*y?œ5?œ?©?œJB?œTÙ?œ_r?œj
?œt£?œ:?œ‰Ó?œ"k?œŸ?œ©š?œ´3?œ¾Ê?œÉb?œÓú?œÞ'?œé)?œóÁ?œþX?ï?‡??(µ?3M?=ä?H|?S?]ª?hA?rØ?}o?ˆ?'?3?§Ë?²b?¼ø?Ç?Ò&?Ü»?çR?ñé?ü€?ž?ž¬?žC?ž&Ø?ž1o?ž<?žF›?žQ1?ž[È?žf^?žpó?ž{‰?ž† ?žµ?ž›K?ž¥á?ž°v?ž»?žÅ¢?žÐ8?žÚÍ?žåb?žïø?žú?Ÿ#?Ÿ¸?ŸN?Ÿ$â?Ÿ/x?Ÿ:
?ŸD¢?ŸO7?ŸYÍ?Ÿda?Ÿnö?Ÿy‹?Ÿ"!?ŸŽµ?Ÿ™J?Ÿ£ß?Ÿ®s?Ÿ¹?ŸÃ?ŸÎ1?ŸØÆ?Ÿã[?Ÿíï?Ÿøƒ? ? 
¬? @? "Õ? -i? 7ý? B'? M&? Wº? bM? lâ? wv? '	? Œ? —2? ¡Æ? ¬Y? ¶í? Á? Ì? Ö¨? á<? ëÏ? öb?¡ö?¡Š?¡?¡ °?¡+D?¡5×?¡@j?¡Jþ?¡U?¡`$?¡j·?¡uK?¡Ý?¡Šp?¡•?¡Ÿ–?¡ª)?¡´¼?¡¿O?¡Éá?¡Ôt?¡ß?¡é™?¡ô,?¡þ¿?¢	Q?¢ä?¢w?¢)
?¢3›?¢>.?¢HÁ?¢SS?¢]å?¢hx?¢s	?¢}œ?¢ˆ.?¢'Á?¢R?¢§å?¢²w?¢½?¢Ç›?¢Ò-?¢Ü¿?¢çP?¢ñâ?¢üt?£?£˜?£*?£&»?£1M?£;ß?£Fp?£Q?£["?£f%?£p¶?£{G?£…Ù?£j?£šû?£¥?£°?£º¯?£ÅA?£ÏÒ?£Úc?£äô?£ï†?£ú?¤§?¤9?¤Ê?¤$Z?¤.ë?¤9|?¤D
?¤Nž?¤Y/?¤cÀ?¤nP?¤xá?¤ƒr?¤Ž?¤˜"?¤£$?¤­´?¤¸D?¤ÂÕ?¤Íf?¤×ö?¤â‡?¤í?¤÷§?¥8?¥È?¥X?¥!è?¥,y?¥7	?¥A™?¥L)?¥Vº?¥aI?¥kÙ?¥vj?¥€ú?¥‹‰?¥–?¥ ª?¥«9?¥µÉ?¥ÀY?¥Êé?¥Õy?¥à	?¥ê™?¥õ(?¥ÿ¸?¦
H?¦×?¦g?¦)÷?¦4†?¦??¦I¥?¦T5?¦^Ä?¦iT?¦sã?¦~r?¦‰?¦"'?¦ž!?¦¨°?¦³??¦½Ï?¦È]?¦Òí?¦Ý|?¦è?¦òš?¦ý*?§¹?§G?§×?§'f?§1ô?§<"?§G?§Q¡?§\0?§f¿?§qO?§{Ý?§†l?§û?§›‰?§¦?§°§?§»6?§ÅÄ?§ÐS?§Úâ?§åp?§ïÿ?§úŽ?¨?¨«?¨9?¨$È?¨/V?¨9å?¨Ds?¨O?¨Y?¨d?¨n­?¨y;?¨ƒÉ?¨ŽX?¨˜æ?¨£t?¨®?¨¸?¨Ã?¨Í­?¨Ø<?¨âÉ?¨íX?¨÷æ?©s?©
?©?©"?©,¬?©7:?©AÈ?©LV?©Vä?©ar?©kÿ?©vŽ?©?©‹ª?©–7?© Å?©«S?©µà?©Àn?©Êý?©ÕŠ?©à?©ê¦?©õ4?©ÿÁ?ª
O?ªÜ?ªi?ª)÷?ª4…?ª??ªI ?ªT.?ª^¼?ªiH?ªsÖ?ª~d?ªˆñ?ª"?ªž?ª¨š?ª³'?ª½´?ªÈB?ªÒÏ?ªÝ\?ªçê?ªòw?ªý?«'?«?«¬?«':?«1Ç?«<T?«Fá?«Qo?«[û?«f‰?«q?«{¤?«†0?«½?«›K?«¥×?«°e?«ºò?«Å?«Ð?«Ú™?«å&?«ï³?«ú@?¬Í?¬Z?¬ç?¬$t?¬/?¬9Ž?¬D?¬N¨?¬Y4?¬cÁ?¬nO?¬xÜ?¬ƒh?¬õ?¬˜'?¬£?¬­›?¬¸)?¬Âµ?¬ÍB?¬×Ï?¬â\?¬ìè?¬÷u?­?­Ž?­?­!¨?­,4?­6Á?­AN?­KÛ?­Vg?­`ô?­k?­v
?­€š?­‹'?­•´?­ @?­ªÌ?­µY?­¿å?­Êr?­Ôÿ?­ß‹?­ê?­ô¥?­ÿ1?®	½?®J?®×?®)c?®3ð?®>|?®I?®S•?®^"?®h®?®s:?®}Ç?®ˆT?®'à?®l?®§ù?®²†?®½?®Çž?®Ò+?®Ü·?®çC?®ñÐ?®ü\?¯é?¯u?¯?¯&Ž?¯1?¯;§?¯F3?¯P¿?¯[L?¯eÙ?¯pd?¯zñ?¯…~?¯	?¯š–?¯¥"?¯¯®?¯º;?¯ÄÇ?¯ÏT?¯Ùà?¯äl?¯îù?¯ù"?°?°ž?°)?°#¶?°.C?°8Ï?°C[?°Mç?°Xt?°c?°mŒ?°x?°'¥?°1?°—½?°¢J?°¬Ö?°·b?°Áï?°Ìz?°×?°á"?°ì ?°ö¬?±8?±Å?±Q?± Ý?±+j?±5ö?±@'?±K?±U›?±`'?±j³?±u@?±Ë?±ŠX?±"å?±Ÿq?±©ý?±´‰?±¿?±É¢?±Ô.?±Þ»?±éF?±óÓ?±þ`?²ì?²x?²?²('?²3?²=©?²H6?²RÃ?²]N?²gÛ?²rh?²|ó?²‡€?²'?²œ˜?²§%?²±±?²¼>?²ÆÊ?²ÑV?²Ûã?²æo?²ðü?²ûˆ?³?³¡?³-?³%º?³0F?³:Ò?³E_?³Oë?³Zx?³e?³o'?³z?³"ª?³6?³™Â?³¤O?³®Ü?³¹h?³Ãô?³Î?³Ù?³ãš?³î'?³ø³?³ýa?´
µ?´	?´%\?´2°?´@?´MW?´Z«?´gÿ?´uQ?´'¥?´÷?´J?´ªž?´·ð?´ÅC?´Ò–?´ßè?´í:?´úŒ?µÞ?µ1?µ"'?µ/Ô?µ='?µJx?µWÊ?µe?µrl?µ¾?µ?µš`?µ§±?µµ?µÂS?µÏ¤?µÜô?µêE?µ÷"?¶å?¶6?¶…?¶,Ö?¶:&?¶Gu?¶TÅ?¶b?¶od?¶|´?¶Š?¶—R?¶¤¢?¶±ð?¶¿@?¶ÌŽ?¶ÙÝ?¶ç,?¶ôz?·É?·?·f?·)´?·7?·DP?·QŸ?·^ì?·l:?·yˆ?·†Õ?·"#?·¡p?·®¾?·¼?·ÉX?·Ö¥?·ãó?·ñ??·þŒ?¸Ø?¸%?¸&r?¸3¾?¸A?¸NW?¸[£?¸hï?¸v<?¸ƒ‡?¸Ó?¸ž?¸«j?¸¸¶?¸Æ?¸ÓM?¸à˜?¸íã?¸û.?¹y?¹Ä?¹#?¹0Y?¹=¤?¹Jï?¹X9?¹e"?¹rÎ?¹€?¹c?¹š¬?¹§÷?¹µA?¹ÂŠ?¹ÏÔ?¹Ý?¹êg?¹÷±?ºú?ºC?º?º,Õ?º:?ºGg?ºT°?ºaú?ºoB?º|‹?º‰Ô?º—?º¤d?º±­?º¾ô?ºÌ=?ºÙ"?ºæÍ?ºô?»\?»¤?»ì?»)3?»6{?»CÂ?»Q	?»^Q?»k—?»xß?»†&?»"m?» ´?»­ú?»»A?»Èˆ?»ÕÎ?»ã?»ð[?»ý¡?¼
ç?¼-?¼%s?¼2¹?¼?ÿ?¼ME?¼Z‹?¼gÐ?¼u?¼'[?¼ ?¼œæ?¼ª+?¼·p?¼Ä¶?¼Ñú?¼ß??¼ì"?¼ùÉ?½?½R?½!–?½.Û?½<?½Id?½V¨?½cì?½q0?½~t?½‹¸?½˜ü?½¦??½³ƒ?½ÀÇ?½Î
?½ÛN?½è'?½õÕ?¾?¾[?¾ž?¾*â?¾8$?¾Eg?¾R©?¾_ì?¾m/?¾zq?¾‡´?¾"÷?¾¢9?¾¯{?¾¼¾?¾Éÿ?¾×B?¾äƒ?¾ñÅ?¾ÿ?¿I?¿‹?¿&Í?¿4?¿AP?¿N?¿[Ò?¿i?¿vT?¿ƒ–?¿×?¿ž?¿«Y?¿¸™?¿ÅÚ?¿Ó?¿à[?¿íœ?¿úÝ?À?À^?À"ž?À/Þ?À=?ÀJ^?ÀWž?Àdß?Àr?À^?ÀŒž?À™Ý?À§?À´\?ÀÁœ?ÀÎÜ?ÀÜ?ÀéZ?Àöš?ÁØ?Á?ÁV?Á+•?Á8Õ?ÁF?ÁSR?Á`'?ÁmÏ?Á{?ÁˆL?Á•Š?Á¢É?Á°?Á½E?Áʄ?Á×Á?Áå?Áò>?Áÿ{?Â¹?Â÷?Â'5?Â4s?ÂA°?ÂNí?Â\+?Âih?Âv¦?ƒâ?' ?ž]?«š?¸×?ÂÆ?ÂÓQ?ÂàŽ?ÂíÊ?Âû?ÃD?À?Ã"½?Ã/ú?Ã=5?ÃJr?ÃW¯?Ãdê?Ãr'?Ãb?̟?ÙÛ?ç?ôR?ÃÁ?ÃÎÊ?ÃÜ?ÃéA?Ãö}?ĸ?Äó?Ä/?Ä+k?Ä8¥?ÄEá?ÄS?Ä`W?Äm'?ÄzÌ?Ĉ?ĕC?Ä¢}?į¸?ļó?ÄÊ-?Ä×h?Ää¢?ÄñÝ?Äÿ?ÅQ?ÅŒ?Å&Æ?Å4?ÅA:?ÅNt?Å[®?Åhè?Åv"?Ń\?Ֆ?ŝÏ?Å«	?ŸB?ÅÅ|?ÅÒ¶?Åßï?Åí(?Åúb?Æ›?ÆÔ?Æ"?Æ/F?Æ<€?ÆI¸?ÆVñ?Æd+?Æqc?Æ~œ?ƋÕ?ƙ
?ƦF?Ƴ~?ÆÀ·?ÆÍð?ÆÛ(?Æè`?Æõ™?ÇÑ?Ç	?ÇB?Ç*y?Ç7²?ÇDé?ÇR"?Ç_Z?Çl'?ÇyÉ?LJ?ǔ8?Ç¡p?Ç®§?Ç»ß?ÇÉ?ÇÖN?Çã†?Çð¾?Çýô?È,?Èc?È%š?È2Ò?È@?ÈM??ÈZw?Èg­?Ètä?Ȃ?ȏR?Ȝ‰?È©¿?ȶö?ÈÄ-?ÈÑc?Èޚ?ÈëÐ?Èù?É=?És?É ©?É-à?É;?ÉHL?ÉU'?Éb¸?Éoî?É}%?ɊZ?ɗ?ɤÅ?ɱû?É¿2?ÉÌg?Éٝ?ÉæÓ?Éô?Ê=?Êr?ʨ?Ê(Þ?Ê6?ÊCH?ÊP~?Ê]²?Êjè?Êx?ʅR?ʒ‡?ʟ¼?ʬñ?ʺ&?ÊÇZ?ÊԐ?ÊáÅ?Êîù?Êü.?Ë	b?Ë—?Ë#Ì?Ë1?Ë>5?ËKj?ËX?ËeÒ?Ës?ˀ;?ˍo?˚£?˧×?˵?ËÂ??ËÏt?Ëܨ?ËéÛ?Ë÷?ÌC?Ìw?̬?Ì+ß?Ì9?ÌFG?ÌSz?Ì`®?Ìmá?Ì{?̈I?̕|?Ì¢°?̯ã?̽?ÌÊJ?Ì×|?Ìä°?Ìñä?Ìÿ?ÍJ?Í}?Í&°?Í3ã?ÍA?ÍNI?Í[|?Íh¯?Íuâ?̓?͐G?͝z?ͪ®?Í·à?ÍÅ?ÍÒE?Íßx?Íì«?ÍùÝ?Î?ÎB?Î!t?Î.§?Î;Ú?ÎI?ÎV>?Îcp?Îp¢?Î}Õ?΋?Θ9?Î¥k?β?οÏ?ÎÍ?ÎÚ3?Îçe?Îô—?ÏÉ?Ïû?Ï,?Ï)_?Ï6'?ÏCÂ?ÏPô?Ï^%?ÏkW?Ïx‰?υº?ϒì?Ï ?Ï­O?Ϻ?ÏDz?ÏÔã?Ïâ?ÏïF?Ïüx?Ð	©?ÐÚ?Ð$?Ð1=?Ð>n?ÐKŸ?ÐXÐ?Ðf?Ðs3?Ѐc?Ѝ•?КÆ?Чö?е(?ÐÂX?Ðω?ÐÜ»?Ðéë?Ð÷?ÑM?Ñ}?Ñ®?Ñ+ß?Ñ9?ÑFA?ÑSq?Ñ`¢?ÑmÓ?Ñ{?ш4?ѕd?Ñ¢"?ѯÅ?Ѽõ?ÑÊ&?Ñ×W?Ñä†?Ññ·?Ñþè?Ò?ÒH?Ò&x?Ò3¨?Ò@Ù?ÒN	?Ò[9?Òhj?Òu™?҂Ê?ҏú?ҝ*?ÒªZ?Ò·Š?Òĺ?ÒÑê?Òß?ÒìJ?Òùz?Óª?ÓÚ?Ó!	?Ó.9?Ó;i?ÓH™?ÓUÉ?Óbù?Óp(?Ó}X?ӊˆ?ӗ·?Ó¤ç?Ó²?Ó¿F?ÓÌv?ÓÙ¥?ÓæÕ?Óô?Ô4?Ôd?Ô"?Ô(Ã?Ô5ó?ÔC"?ÔPQ?Ô]?Ôj°?Ôwà?ԅ?Ԓ>?ԟn?Ô¬?Ô¹Ì?ÔÆü?ÔÔ+?ÔáZ?ÔîŠ?Ôû¹?Õè?Õ?Õ#F?Õ0v?Õ=¤?ÕJÔ?ÕX?Õe2?Õra?Õ'?Ռ¿?ՙï?Õ§?Õ´M?ÕÁ|?ÕΪ?ÕÛÚ?Õé	?Õö7?Ög?Ö•?ÖÄ?Ö*ô?Ö8"?ÖEQ?ÖR?Ö_¯?ÖlÞ?Öz
?և;?֔k?Ö¡™?Ö®È?Ö»÷?ÖÉ%?ÖÖT?Öã"?Öð²?Öýá?×?×>?×%m?×2›?×?Ê?×Lù?×Z'?×gV?×t†?ׁ´?׎ã?ל?ש@?׶o?×Ý?×ÐÌ?×Ýú?×ë(?×øW?Ø…?Ø´?Øã?Ø-?Ø:@?ØGo?ØT?ØaÌ?Ønû?Ø|)?؉W?ؖ…?Ø£´?Ø°ã?ؾ?ØË@?ØØo?Øåœ?ØòË?Øÿù?Ù
(?ÙW?Ù'"?Ù4³?ÙAâ?ÙO?Ù\??Ùin?Ùv›?كÊ?ِø?ٞ'?Ù«U?Ù¸ƒ?ÙŲ?ÙÒá?Ùà?Ùí=?Ùúk?Úš?ÚÉ?Ú!ö?Ú/%?Ú<T?ÚI'?ÚV°?Úcß?Úq
?Ú~<?ڋi?ژ˜?Ú¥Ç?Ú²õ?ÚÀ#?ÚÍR?Úڀ?Úç¯?ÚôÜ?Û?Û:?Ûg?Û)–?Û6Å?ÛCó?ÛQ!?Û^P?Ûk~?Ûx­?ۅÚ?ۓ	?Û 8?Û­f?Ûº•?ÛÇÃ?ÛÔñ?Ûâ ?ÛïN?Ûü|?Ü	«?ÜÙ?Ü$?Ü16?Ü>d?ÜK"?ÜXÂ?Üeð?Üs?܀L?܍{?ܚª?ܧØ?ܵ?ÜÂ5?ÜÏc?Üܒ?ÜéÀ?Üöï?Ý?ÝL?Ýz?Ý+©?Ý8×?ÝF?ÝS5?Ý`c?Ým'?ÝzÀ?݇ï?ݕ?Ý¢K?ݯz?ݼ©?ÝÉ×?Ý×?Ýä4?Ýñc?Ýþ'?ÞÀ?Þï?Þ&?Þ3L?Þ@{?ÞMª?ÞZØ?Þh?Þu6?ނe?ޏ"?ޜÂ?Þ©ñ?Þ· ?ÞÄN?ÞÑ}?ÞÞ«?ÞëÛ?Þù
?ß8?ßg?ß –?ß-Å?ß:ô?ßH#?ßUQ?ßb?ßo¯?ß|Þ?ߊ
?ߗ<?ߤk?ß±š?ß¾É?ßËø?ßÙ&?ßæV?ßó…?à´?à
ã?à?à(A?à5p?àB ?àOÎ?à\þ?àj,?àw\?à"Œ?à'º?àžê?à¬?à¹H?àÆx?àÓ¦?ààÖ?àî?àû4?ád?á"?á"Â?á/ò?á="?áJQ?áW€?ád¯?áqß?á?áŒ>?á™n?ᦞ?á³Í?áÀü?áÎ+?áÛ[?áè‹?áõº?âê?â?âJ?â*z?â7ª?âDÙ?âR	?â_8?âlh?ây™?â†È?â"ø?â¡(?â®X?⻈?âÈ·?âÕè?âã?âðG?âýx?ã
¨?ãØ?ã%?ã29?ã?h?ãL™?ãYÈ?ãfù?ãt)?ãY?㎊?㛺?ã¨ê?ã¶?ãÃK?ãÐ{?ãݬ?ãêÜ?ãø
?ä>?än?äž?ä,Ï?ä9ÿ?äG0?äT`?äa'?änÂ?ä{ò?ä‰$?ä–U?䣅?ä°¶?ä½æ?äË?äØI?äåy?äòª?äÿÜ?å
?å=?å'o?å4Ÿ?åAÑ?åO?å\3?åid?åv•?åƒÇ?åø?åž)?å«[?帋?åŽ?åÒï?åà ?åíQ?åúƒ?æ´?ææ?æ"?æ/I?æ<{?æI¬?æVÞ?æd?æqA?æ~s?拦?æ˜×?æ¦	?æ³:?æÀm?æ͟?æÚÐ?æè?æõ5?çg?ç™?çÌ?ç)ý?ç70?çDa?çQ"?ç^Ç?çkù?çy+?ç†^?瓐?ç Ã?ç­õ?ç»(?çÈ[?çՌ?çâÀ?çïó?çý%?è
X?è‹?è$½?è1ð?è?#?ðÖ?ð$›?ð6_?ðH#?ðYç?ðk«?ð}n?ð2?ð õ?ð²¹?ðÄ|?ðÖ??ðè?ðùÅ?ñ‡?ñJ?ñ/
?ñ@Î?ñR'?ñdR?ñv?ñ‡Ö?ñ™˜?ñ«Y?ñ½?ñÎÛ?ñà?ñò]?ò?òß?ò' ?ò9`?òK!?ò\à?òn¡?ò€`?ò' ?ò£ß?òµŸ?òÇ^?òÙ?òêÝ?òüœ?ó[?ó ?ó1Ø?óC—?óUU?óg?óxÑ?óŠ?óœM?ó®?ó¿È?óц?óãC?óõ?ô½?ô{?ô*7?ô;ô?ôM°?ô_m?ôq)?ô'æ?ô"¢?ô¦^?ô¸?ôÉÖ?ôۑ?ôíM?ôÿ?õÄ?õ"~?õ4:?õEô?õW¯?õii?õ{%?õŒÞ?õž™?õ°S?õÂ
?õÓÇ?õå?õ÷:?öô?ö­?ö,g?ö> ?öOÚ?öa'?ösK?ö…?ö–½?ö¨u?öº.?öËæ?öݞ?öïV?÷?÷Å?÷$~?÷65?÷Gí?÷Y¤?÷k[?÷}?÷ŽÉ?÷ €?÷²7?÷Ãí?÷Õ¤?÷çZ?÷ù?ø
Ç?ø}?ø.3?ø?é?øQŸ?øcU?øu?ø†À?ø˜u?øª*?ø»à?ø͔?øßI?øðþ?ù³?ùg?ù&?ù7Ð?ùI"?ù[8?ùlì?ù~ ?ùT?ù¢?ù³»?ùÅn?ù×"?ùèÕ?ùúˆ?ú;?úî?ú/ ?úAT?úS?úd¹?úvj?úˆ?ú™Ï?ú«?ú½3?úÎå?úà–?úòH?ûù?û«?û'\?û9?ûJ¾?û\p?ûn ?ûÒ?û''?û£3?û´ã?ûƔ?ûØC?ûéô?ûû¤?ü
T?ü?ü0´?üBc?üT?üeÂ?üwr?ü‰ ?üšÐ?ü¬~?ü¾.?üÏÜ?üá‹?üó:?ýé?ý–?ý(E?ý9ó?ýK¢?ý]O?ýnþ?ý€«?ý'Y?ý¤?ýµ´?ýÇa?ýÙ?ýê¼?ýüj?þ?þÄ?þ1q?þC?þTÊ?þfv?þx#?þ‰Ï?þ›|?þ­(?þ¾Ô?þЀ?þâ,?þó×?ÿ"?ÿ/?ÿ(Û?ÿ:†?ÿL2?ÿ]Ü?ÿoˆ?ÿ2?ÿ'Þ?ÿ¤ˆ?ÿ¶4?ÿÇÞ?ÿى?ÿë3?ÿüÞ@D@@î@!Ã@*˜@3m@<B@E@Mì@VÀ@_•@hj@q?@z@'ç@‹¼@"'@d@¦9@¯
@·â@Àµ@Ɋ@Ò^@Û2@ä@ìÚ@õ®@þ'@U@*@þ@!Ò@*¤@3x@<L@E @Mó@VÇ@_š@hn@q@@z@'è@‹»@"Ž@a@¦4@¯@·Û@À­@ɀ@ÒS@Û&@ãù@ìÌ@õŸ@þq@C@@é@!¼@*Ž@3`@<3@E@M×@Vª@_|@hO@q @yò@'Å@‹—@"h@;@¦
@®ß@·°@À'@ÉT@Ò&@Ú÷@ãÉ@ì›@õm@þ>@@á@³@!ƒ@*U@3'@;ø@DÉ@Mš@Vl@_=@h
@pß@y°@'@‹Q@"#@œô@¥Å@®•@·f@À7@É@ÑÙ@Ú©@ãz@ìJ@õ@ýë@¼@Œ@]@!-@)ý@2Î@;ž@Dn@M>@V@^ß@g®@p~@yO@'@Šî@"¾@œŽ@¥_@®.@¶þ@¿Î@Ȟ@Ñm@Ú<@ã@ëÜ@ô«@ý{@J@@é@ ¸@)ˆ@2X@;&@Cö@LÅ@U•@^c@g2@p@xÑ@Ÿ@Šo@">@œ
@¤Û@­ª@¶z@¿I@È@Ðæ@Ùµ@â"@ëS@ô @üï@¾@@[@ )@(ø@1Ç@:•@Cc@L2@U@]Î@fœ@ok@x9@@‰Õ@'¤@›r@¤?@­@µÜ@¾ª@Çw@ÐE@Ù@áâ@ê¯@ó}@üK@@
æ@´@'@(P@1@9ë@B¸@K†@TS@]!@eî@n¼@w‰@€W@‰$@'ò@š¾@£Œ@¬Y@µ'@½ó@ÆÁ@ώ@Ø\@á)@éõ@òÃ@û@]@
*@÷@Ä@''@0]@9*@Aø@JÅ@S'@\^@e+@mø@vÄ@'@ˆ^@'+@™ö@¢Ã@«@´]@½)@Åõ@ÎÂ@׏@à[@é'@ñô@úÁ@	Œ@	Y@	%@	ò@	&¾@	/Š@	8W@	A#@	Iî@	R»@	[‡@	dT@	m@	uë@	~¸@	‡"@	O@	™@	¡è@	ª´@	³€@	¼K@	Å@	Íä@	Ö°@	ß{@	èG@	ñ@	ùß@
ª@
v@
B@
@
%Ù@
.¥@
7q@
@=@
I@
QÔ@
Z @
ck@
l6@
u@
}Î@
†š@
d@
˜0@
 ü@
©Ç@
²'@
»^@
Ä)@
Ìõ@
ÕÀ@
ދ@
çW@
ð"@
øí@¸@
"@O@@$å@-±@6|@?G@H@PÞ@Y©@bs@k?@t
@|Õ@… @Žk@—6@ @¨Í@±—@ºb@Ã-@Ëø@ÔÃ@ݎ@æY@ï$@÷î@¹@	"@O@@#å@,°@5{@>E@G@OÛ@X¦@ap@j:@s@{Ð@"š@e@–0@žû@§Å@°@¹Z@Â%@Êï@Óº@܅@åP@î@öä@ÿ¯@
z@
C@
@
"Ù@
+£@
4m@
=8@
F@
NÍ@
W—@
`a@
i,@
q÷@
zÁ@
ƒ‹@
ŒV@
• @
ë@
¦´@
¯@
¸I@
Á@
ÉÝ@
Ò¨@
Ûs@
ä=@
í@
õÑ@
þœ@f@/@ú@!Ä@*@3X@<#@Dí@M¸@V@_K@h@pà@yª@'t@‹>@"	@œÒ@¥œ@®g@·1@¿ú@ÈÅ@я@ÚY@ã#@ëí@ô·@ý'@K@@ß@ ª@)t@2=@;@CÒ@Lœ@Ue@^0@fú@oÄ@x@X@Š"@'ì@›µ@¤@­J@¶@¾Ý@ǧ@Ðq@Ù<@â@êÏ@ó™@üc@-@
÷@Á@‹@(T@1@9é@B³@K|@TF@]@eÚ@n¤@wn@€8@‰@'Ë@š•@£`@¬*@´ó@½½@Ƈ@ÏQ@Ø@àå@é¯@òy@ûC@@Ö@¡@k@'4@/þ@8È@A'@J[@S&@[ð@dº@mƒ@vM@@‡â@«@™u@¢?@«	@³Ò@¼@Åg@Î1@Öú@ßÄ@è@ñY@ú"@ì@¶@@J@&@.Þ@7¨@@r@I<@R@ZÐ@cš@ld@u.@}ø@†Â@Œ@˜V@¡ @©ê@²´@»~@ÄI@Í@ÕÜ@Þ¦@çq@ð;@ù@Ï@
™@c@-@$÷@-Á@6Œ@?U@H @Pê@Y´@b~@kH@t@|Ý@…¦@Žq@—;@ @¨Ï@±š@ºd@Ã/@Ëø@ÔÃ@ݍ@æX@ï!@÷ì@¶@	@J@@#ß@,ª@5s@>>@G	@OÓ@X@ah@j2@rý@{Ç@"'@\@–'@žñ@§»@°†@¹P@Â@Êå@Ó°@Üz@åE@î@öÚ@ÿ¥@o@9@@"Ï@+š@4d@=/@Eú@NÄ@WŽ@`Y@i$@qï@z¹@ƒ"@ŒO@•@ä@¦¯@¯z@¸F@Á@ÉÛ@Ò¦@Ûq@ä;@í@õÑ@þ@g@2@ý@!È@*"@3^@<)@Dõ@MÀ@VŠ@_U@h!@pì@y·@''@‹M@"@œã@¥¯@®z@·F@À@ÈÜ@ѧ@Ús@ã=@ì	@ôÕ@ý @k@7@@ Î@)™@2d@;0@Cü@LÇ@U'@^^@g*@oõ@xÁ@@ŠX@"#@›ï@¤»@­‡@¶R@¿@Çê@ж@ف@âM@ë@óæ@ü±@}@I@@â@(­@1y@:E@C@KÝ@T©@]v@fB@o
@wÚ@€¦@‰s@'>@›@£×@¬¤@µo@¾<@Ç	@ÏÕ@Ø¡@án@ê:@ó@ûÓ@ @
l@9@@'Ò@0Ÿ@9l@B7@K@SÑ@\ž@ej@n7@w@Ò@ˆž@'k@š8@£@«Ñ@´Ÿ@½l@Æ9@Ï@×Ó@à @ém@ò;@û@Õ@¢@p@<@'
@/×@8¥@Aq@J?@S
@[Ú@d§@mu@vC@@‡Ý@«@™y@¢G@«@³â@¼°@Å~@ÎK@×@ßç'½ì'²P'±f¦'¹ÄÂ'³Ü½'°4‰'°Í÷'Âÿ¢'¼þ'Àז'¯~2'Şë'Ȋª'¾¥ô'ÌôZ'Ä­Ž'¼'d'¿î¶'ÂM©'¸ØO'½P&'»¶8'ÂàÎ'Иí'Ò2'ÏR5'ÈÞì'Ï£ò'Ëßì'̛'ÑÅÆ'Ï5g'Õ§ƒ'NJÐ'˟Ó'Ôâ 'ÌÊ'Ó¦ô'Ñ÷Á'Ñ¥'ÓÔ'Ûpg'Ùp-'Ý/!'áLõ'ãC¯'Öì_'áõl'ߘ£'àœ'ÛÈp'Ô™'Օ•'ٙÒ'Óq®'Ö¯'ß5®'Ü$'֙'×''Ú8¾'Ø/K'ÖW¾'̬º'Ö
E'Îq8'»§'•í°'†Â'¤8'ºÒ)'¬<Ï''%'uú''ÛÝ'ªúÙ'Âæ"'Ëà"'Ã>'ÎmÄ'Յ1'ÎÁ'Îèv'Ðn˜'ÕDß'ײ'Üëc'Ý 'Üè©'ß!'ÙSÌ'ܪ
'×ãü'Ý3'Õ0÷'Þ.s'Û¸0'Ùà³'Ú°Ý'Òó#'Ô©c'Ûéî'Û×á'à"d'àÄ¢'Þô.'Ø"´'×ð¨'К¹'ÈËè'Ô%\'Ó'¼'Όþ'×nœ'Çô–'΄Z'Ïʀ'֍™'Äm'Èõ¨'¾ÞŒ'˗Ë'ÑK‡'Íäy'ÌH&'ÑR'Ïâ'Ø8ù'Í%è'ÁˆL'¿¯'ÏVy'Çf÷'ÃÙG'ÍMZ'ÍðÆ'Ñá¶'ËÌ­'Lj·'ŧï'Î4='Пi'Ít'Ìv'ÔÑ^'̙Ó'ͯ¢'ٔ1'Ò͆'Ýl'Чå'Æ8§'ÅQŽ'ÀÌ.'ÄI«'¾L'´¢Ä'¿]œ'̅×'ÈH!'ÏX9'Ô²«'Ò{S'Ø«Œ'Ðð'Ь'Âñ'ÏUã'Öi˜'Îrë'Ç­'ț¹'À¿^'Å'Äé'²N"'œ¼L'©Â'¹W–'³t½'£"'¬è'¶t'¥"'"3¢'›Ø' Ÿ7' =ð'£$j'™w'˜´°'š½9'˜ÿ'œT£'Ÿ}á'¡±À'¥D0'¢õC'«59'­
~'´:Õ'©Ò'«ÄŽ'¡(µ'¡	r'¤ŽÄ'£Ÿs'–¦§'œ‹'¢e£' »'›û'ž‰¸'ždb'¡G_'¦.›'«'¨ëp'®D4'«¿'«÷Û'¨ž­'©]4'£'®=ô'·_'¸#+'Áö'‰š'°jœ'­SQ'³Å '½Ê'Á'¾@Š'µyÆ'¿*Z'ÊÌ'Áû'¹ï '¼OÝ'º¡'Ï'¹£P'ÁzÎ'Æ~d'½*–'Æ\½'Ãõ"'Æ*'ÈG'Ȕ9'¾Í'¾D©'ıË'Âp¼'çË'À­e'Âw$'¿´#'˧X'Ë|œ'Å­'¿Ç'ÊJ'Ç/T'Ì;'Äÿû'¿í×'Å1þ'Çwç'˙m'ÇO'¹Õ'º­'¾â'Êíâ'Â|''Ékn'Ï\*'Ê»'Ó¾'ј'ʞ{'Éé'ÂÍô'»˜¢'½—N'»B§'´ã±'¾ƒà'ÏTD'Ƶd'ÒÛ'ÅY'À
Ù'¼¸''¿2¥'¹î´'¾Ÿ¨'Äàö'È''ÐVD'ћi'Î'Û'Á¹˜'ÈÛ>'Ätp'ÏÚ§'Ù\í'Ôàæ'Îz¦'Ǜ`'Õ''Ñõ''Öü~'ÞÞ5'èkÜ'ÚsÛ'Ô‹'àtÄ'è°Ô'òr''éþ'ÛõÀ'ÚÕÞ'ÜÄX'é¦Û'á'9'äµ®'ê'\'ôS%'ãÿÐ'Ñm'ÎoÅ'ÐGA'Ón¯'ãÖþ'ïgk'ôñ'òÚÄ'ø>+'ۃ§'Ù÷é'ÙÚ'ì
4'ùR'ñäW'ò2ê'ð¸''ô'õdÛ'ñWŒ'âÒ'êô'öàÛ'þEò'óÈ]'ÝV*'È÷¬'Ñ­ž'ÛYÓ'Ñcó'¾b'¹›
'Ç¿Ö'Ü¢A'Þ$ñ'ÚÞC'ɤ›'ÙzÖ'×*ô'צ'ØwD'ÆY©'Ç¥Ä'Ò$¶'Û ƒ'Üæá'æãê'Ö^"'Ù!•'ÞH'Û
w'ÛÈ6'á^V'Ýb'Ýϟ'Üé>'àéÎ'í{ó'䪯'Ø¡Í'ÐÜ'Õâ"'Úù'Ù®'Ùyô'Ù¼'Ù÷'Þ¨D'äo¤'Úα'áûå'ݶÊ'Ù¸G'â$Ž'â߅'ã¾Ä'éÊ'ã7'é6š'ì£'ð'ø;ª'êÜ
'èé«'ä9m'æng'àz¨'àZ‹'ñšÎ'îˆÍ'啚'ì>L'ë§'ååÛ'ì°J'áà–'ä4'ÛC­'ØY'çd'êVK'ë4'õXM'÷c 'ó÷7'õޝ'ùÒ'÷Ú{'ïë"'õ/í'îšÄ'òÜ)'ðú'ë¥'ë98'ìÅ#'íþ 'ì'Ö'íÉ'÷^¸'ýh7'ô.y'öô:'ì¦Ì'å´¿'é—k'ôO'û˜'õ™¢'úÞ«'ÿüõ'õQN'÷ù['ö͉(ã¿(z'þ¼Å'÷‡Ã'öêr(…H'ü'ÿ°†'ÿói(áh(±k'ÿjµ'óhI'÷X(G$(­(Ju'ý`(m¨(Të(á¸(	˜P(7D(X (¢V('Î(t(E•'þ~c(¨(å(žR(hZ(@Þ(W(X¢(ÂÇ(:N(`()—(("q(-Ô'òú<'ÿ®J'ÿhµ(«»'þÒº'ûðü'ü'['ÿƒì(îa'ëͬ'ù»r'öÖ'þöæ(Ø(°D'ümÙ'õ·x'û%Î'öv("'ý1Í(7î'þ_
(؋((‡4(í"((b'úŸ¬'ÿíü'ðW¹'ól>(è'ÿîG'ìf'õx	'îò'ò²p''êñ†'òÊñ'ñæt'ðÚ'ê}.'ýP'ù¤(§,'üGå'ûîF'ùÜ`'÷0V'úá;'ùºý'öš‡'ö·J'ådK'ÿÞ'ü-«'õQ.'ý{ñ'ÿDý'öY8'îp'å©'ôÚ(Þ'ý'M'ù¤'öW'ès"'á›H'÷Ø'ò¢'úc'ó´'öîX'ó£'÷þà'øÝv'õ
'ñ
'éAb'òŠY'ü‰'ûˎ'ó'ï'ôä['ôj'ÿ=Î'þêB'ÿwv'ü·š(_õ(Np'þŸ`'ô
­'úܓ'ú…¼'û¸H'ú‹}'ùµ'øÙ'þÓ'û''þï'úú'òQ(å³'ö•£(×(l$'û‡'ý$Ä'þ/k(ÄÊ(œ('ýeÔ(M'ú®¤(ŽL(Çù(¡û(ž·(%'ú¦ï(âˆ(Ý*(`('£("S'þû(uÍ(u.(1~'÷û²'úƒ(k(=ì(1(Þ}(?w(1‰(¾(,›(?(Ÿ(-a( Ž(Ü(Öç(á''úÎÙ({¾'õª'ëF×'úæ€(ù"'ÿ9Å('¦(D(P(îû(ðO(³I('(vÚ(ƾ(¡§'㔞'éú(×s'ø¼!'ò"™'ýÍü'ýÝø(€…(xì(ŽV(VE(­á(ñô'û΢'ìÜ'øÃÆ('ÿOn(m='ôíL'ûI[(²!(84(¬
(4ã'ó–|'ú‹ª()$(ºE(2F(h©(¨(>Z'û&—'ïÊ'ú«Á(º¬(OM('ï}'úS(þ9(Ÿf(ª(<p(À(	ï(Е(K'ýä+(
â(Ó·(™Š'ú®…'èÎy'ìï'øzb((	ØÏ(Ñ=(ãÀ(ì(EÂ(_µ(EÚ(üé(mw(X¹(kã(Ò(q(û'(ŸÞ(@Ë(¨ê(ÄC(Ú(–Y(^(—`(éî(@y(l·(æ8(1A('(®é(&(&Ì(Œm(›É('ç(ˆX(ßÞ(n6'úþ·'ç*÷'㸪'ÛÉ'ÉU˜'Çß°'̖¼'Ê£/'ȇF'Ô,9'ÑXX'Ê«'Ö*°'àlô'ÜÙ'ÜÞâ'ñzÛ'óàÓ'êÜ+'íØ:'ó–U'ùÿY'÷§®'î<'ì3I'ò½'þ'öí'â6ï'â4Ê'ê¾î'ó_5'ò['íÂR'鉸'èÛ,'í"å'ñ'ë{'óãt'úŠ$'û߁'îÔÔ'ë~u'õ[v(ÂÃ'û;–'ú|'øí´'ùì,'ù&@'ò3´'ëÅ'òû'ø«`'ýøC'ûƒ4'ññ|'ãï'Üà¤'ärè'ë%'ï‡'ñaê'ùy5'úț'úc"(¼{(›(^(m(ñ'ü/õ'ö•p(!œ(^›(7:(ï´(ƒ—(!x'úüa'ùßÓ'ôò0'õº·((g«(_(L7(~W'ôÞæ'î§`'ô»×'ÿ'ô¦ï'û§À(æÛ'þsâ'õÚE'ù…ä'ûH"(&+'ýÑz'ösH'ýRQ(\:'ûJ'ùÄï'ôÞ'öÜX'þ{—(¦¶'þ?ï(LO(¬S(ý(€ß(úì(^õ'ôâ'ôU,'îÂ'ö¶'ü4='þç²(Ðå'÷Ј(a¶(('(—§($(PZ(A'ú{G'òü–'úê
'îb\'î''ò1õ(؝(³'þ3½'÷Þ'ù¾û'ï 'ëßå'ù(ÖT'ÿ¹'þ	'ÿ'óJU'û2j'ü{h(pœ'üsC(ŽÇ(¤.'ùäp'û¥''óƋ'ûBd(@Î("Ý(#T'÷ 'òù@'ߔù'â¾'òY8'ôK¶'ù*¢'ùÏ(ß¹($('ƒ(;Ù(Cu(èÔ(§ž'ÿ"<'ôW'ÿ"Ü(£8'ÿü(à'ý‰'õu!'øE("â()ì(=u(‹3'ø¸e(	y(â'(û‹('ó'ô–='÷´Ò(tU(R7(Û(D(Ö(ª¾(ýÞ(	>(
;\(Ün(	Tì(ÝÜ(Ýæ(®2'ûó€(Ul(™É(J(Òµ(Æ(ïm(1(Û@(¹4'ú$ý(C$('
(ÌÕ(Ƙ(Râ'ü§ò'ù"S(šr(ùŠ("f('(€{(ö(ÝÚ(xü(ˆ(Î^(Ù(Ù(£Ê(-(Bd'þît'þÞ	(—(—
'ÿ|ß(‰(8s(°{(ûÂ(çÎ'øàæ'ý9h(8B({È(hO(Äú(Sù(À'üœß(Õ('(8
(€"(~k(¨(R÷(Sâ(œ¡(nÓ(10(é(þ(X(Z(%(øy(Fp(ß3'ý¬'ó²8(%—'ü‰Ó(ôª(ÿF(ò9(EÜ('(Ð(`¼(Ïç(Ȅ(¨6(R­(ˆæ(¿ª(Áˆ(V(¶Y(¥y(3°((òé(ð®(}U(e(Cˆ(VŠ(›~(†ó(à€(k›(ÜU(¬(áÿ(£'(2©(	Gõ(*%(ë•("(²"(#"(dK(ÆÍ(_ü(ߒ(Î-(¹Z("(1¶('ƒ(í](^…(°¯((ðT($(Lø(uÔ(äH(´(d{()([5(?(½5(êæ(·(G9(ÿ(ðG(Ô"(	wí(ä×(p±(XÄ(=i(už(µ@(Dì(rå(Ð8(Qñ(ÇÜ(t7(¡‰(·u(	s(Þ£(–Ç(sl(›Ú(KP(^(ªÙ(ŒA(í(@q(MÄ(.(½u((	¡Ò(ê"(Ö±(Ív(ÊØ(Ñ+(×µ(‰Â(¼Ð(	8`(DË(°z(%(…v(Ν(?B(îK(ÑR(n¢( ö('"(Ïæ("ä(\j(Á'(š¾(£P("3(Zr(*(—ß(Î{(c
(s¿(·Ý'úÛX(£Þ(#(€(ø±(ñ('['úH¤'ý5'ü´(žÚ'ÿЊ(r'úÈ'ûÃ&(R‡'ýÀ"(:ø(9(÷(ð(g"(Õ
(\r(•Œ(ãN'ûó¾'ûŠy'ü)È'û"!'þx¸'û·ò'õ˜×("b(j(:(9K(Ó©('ýª(¥Ã(»(ñ*(q"(¼4(º(((,­(;®(×û(ó('öŠ"'üü¼(J­(í¦(aU(ê'(	¸¦'ønl(R	(ªÂ(TÏ'óÌ(e(&(–¡(²Ý(Rv(Û
'öÒt(ä¥'õ‰l(kR(È©(¬'ô]ç(
Ê(M'(<M(ã˜(å(Ì['ãT"(ñ"(ìN(/([6(Iy(qK'þH(Bó(6Ì(Žê(›å(Ûb'ÿ8(cS(JO'ùŠ'(d 'ÿ(Ĩ(°l(2*(ʅ(N"'ÿ´'ý‰(0¼(ÔÜ'å*i'öü*(–·(¿ð'ðÆu'ûÏ'ü 'ø#C'ùð'çY'Øό'¿Ëp'À
È'â<'ð‰È'î¸D'ÚÒÙ'Äúé'Ÿ'C'¯9'Ú=c'ëk¹'ûÎÒ'ö<<'òîB'ø…²'úÌ0(óÃ(þO'õ"'öƒ—'üC´'úF'ü 'ú‹v'ÿâu()`'ý7¥(+ä'ñô''öÀz'ÿb^(''ú[‰(¸o(gM'ÿ±G'ùÔJ('J(ü(-i'þŠ÷(Ài(`B(ém'ôÜ'ùJ½(¶ 'þVÐ'þT£'ûE'ü"ú'ÿÅ(µ'ÿóÛ'ú|('þ¶®(ë''ý)2'ý,ê'ýÀ&(s3(Œ-'úšå'öŽ'òÈ%'íµ÷'÷Ã'úpP'õ?1'霴'îÐG'þQ(!'øTµ'ù™'û–š(r#'ûƒ?'îs'ñ,3'þ˜6'ü\ñ'úíÈ'ùýP'ù)'ùÁ'ýœd'üøU'ûñå'û3''þFÜ'ú¦ê'÷¨ã'ìØ'Ï"_'΄{'éàµ'ø'ø!²'þÞe'üª'üh¢'ú6Ð'÷&'û
Ã'ù¢'ûÕ='üpQ'ü£	'÷ 'úå½'ýDÍ'ýªÌ'ó¢š'ô2´'ød¾'õGè'õ¤ø'ä?O'¾ø'®t­'Õ¤'ì7˜'ëWð'òšå'÷ý4'÷ºÌ'õN†'ôcà'öû€'÷Ý'øÔ'ú1'÷Qs'òð¢'÷K·''äQõ'í *'ñM‹'ò23'öêH'öo'ìøP'ò+—'ò¨b'ö°'ö&*'õÈB'ò¢Z'ôZ'÷H('ôaÍ'ÞÞ'Μ'à·Y'ð0æ'ñW¬'õ»ß'õ=Ì'ôµR'ò¼˜'ö/'ø`ÿ'õr<'öð×'öƒI'õª¼'ô)ç'öƒ'ï"Ð'ð­'ïœ'êÿu'â´'èŠÍ'ðRo'ìp'é÷¨'íwú'ëä'×P'Éì'ÙM†'å…+'ëÙ)'è4'ㄯ'áð·'çç^'ä'Ñ'æÏg'éW'èM2'èµ<'êñ'è÷‹'ê^"'æŤ'å†'ì~ê'ëü'ñç'ïªã'íª'èú('ìڐ'ò.|'ô²['ñvP'îâO'찖'òÜÅ'ö«'ó$4'ïÜo'íz
'æˆÂ'è3^'ñoà'óËî'ð%'åøm'äÛ/'ä¶Ý'éH€'ë¬'ï-Û'õ\Š'îÆ°'é/'èÐ!'ðÞ¢'öfX'õá³'ôU·'ôX'òÄ­'ñ°ë'ïd'ð²'ðò'ñõ\'ïkM'ðë''ó
â'ø‡'õF³'ób'óÔ''öëð'ñ%¸'óo—'öìÑ'óuj''îX'ìê~'ìý™'ëƸ'ïþ'õN©'ó²'õ*'ñaä'ô˜'õAç'óo´'óŸb'î.Î'ñ‹k'ôÑ·'ôÿ­'ò­Ã'òI8'ö*X'ô¨'ô·>'ô*»'óåÿ'î­p'ît³'î9¨'ñsT'õæî'ð²'ïÁö'ó 'ï–Ñ'íí'îØ£'ðû}'í'íÃh'ì¬S'íF'ì9Ì'ì'H'ò7Ú'ïØS'ëDù'îWš'ò!'ïß1'ñÜ'é'-'ðÃ'ïâ$'ðݼ'ësÐ'à¦'ß(.'åÞ'ç8u'çkÍ'äG'çp'ë1	'æÉ°'å¹'âv''â§R'Ý~*'Ë'ŀ:'Ø]™'ßý:'äë'éV 'ï^z'î"Ä'íâ'èõw'êïJ'êÃo'îD'êú'ìã'è€Q'ëdK'ìÿ'ì@ 'êËù'èö
'æG;'ëA='é>¢'땱'æúk'å/¥'ٙq'Á·'Á,i'Ûэ'çTJ'é\'ì°'ï¡'ì;º'ê÷_'êr|'ïp°'ï-¨'íÑ'îàž'ìnß'ï3l'ë¿'ë½Ó'óé'óÙM'ïóê'ëxÄ'éÓX'ìä+'íÑ'ìºþ''ïiÅ'ò×8'ñ>™'ì¡'ìÿ1'ía´'îÇw'íôË'ð‰ƒ'쟜'êÔ$'ê('èȾ'îFø'컘'è»K'ìE'ìÇB'ì›,'î)Ø'êµ'æ[›'Ý,'Ûy'ã3'è4Ã'ë‰O'ëKH'ìRë'ê²~'ëœÓ'íaL'îFt'ð¤i'îy¤'ñ~ï'ìõP'ð>'îøï'êÅï'éP£'å×E'çìn'ïµy'ì_.'ì­Á'ðŒ'òèú'íÓ	'ë{"'îkò'ð0®'êúÛ'îŽ*'뒿'çö'í'+'ïeÏ'ñZ'ñü'ëÆK'ìò^'ì|—'ê‰='è&M'æñ'ávÀ'ßDq'æ†?'æL'èî<'ë"K'êIX'ê‰ë'äæ¿'ì=«'ñI'èë'å%>'êóy'éÈ 'ñ&,'ê¢t'ég&'àŒ'â²Æ'åFÄ'êç'ë])'ë
W'Ý
s'ØÛ'æ'~'å24'æ¢'ç×È'ä'ê?'룮'ér"'樌'ç#e'ëH'æž'çö'êq¾'ðl*'êÉ'äÙD'é¢
'éoW'ê¾'è€'ê5<'æ'ó'åø'çäá'绦'ëß'ë/Ã'é6¦'é
ß'äB'æ-ø'èª'ãØw'æ"K'èg'ãkä'è>U'è—Þ'çe–'éÑ]'å/G'èd-'ètu'çÐZ'é/«'æ¶ó'要'äb‰'ç.}'é¸'虏'çL'熅'àEÈ'æ'ç›,'éF'çv€'ãà'ä÷a'æcí'ÞÖ¶'ãaË'áÄ 'ãÿÕ'áÎ'ϑ£'À\¼'̅''à'ßm['àð'ãGæ'ßÚÝ'ÞÊY'ÑiÑ'Ê´v'ÚbÛ'çqÓ'é†7'èvr'ào®'å4õ'âÓ!'çø'é*1'ëÂ4'åB'èÌ%'é±]'çÆ"'áˆm'âfu'à-'á¦â'æ5ñ'æe'çnL'êU}'㐣'ߧ0'âŒû'áƒé'äp‹'æm&'äj•'Þ¤|'ßÑg'âðš'ã'î'â‹ç'߶Û'Û:Ò'áûŒ'â×â'ߊ_'ÞM'ߺv'Û&'Ґæ'ÎÞ´'Öí¢'Ûnê'á¸J'ßØ'×HJ'Ñê'È÷0'Ã['ÍÃ
'Úâo'؞'Öʎ'Ïêz'ÉmÊ'ŦV'·ã¸'¹	e'ÅCm'Àêu'ÀfG'Èb6'Æk¥'¾WÒ'ÀT†'´'Â.Ñ'Êâ'ÌM'Ä}!'Â)ß'Ñs	'κ'—'ÃÚÌ'Æ=Ê'Ōd'¾½'¹S%'¾k'ºïJ'·ä'º€û'Ã%'ªÜ'À_Å'®‡'³ Î'Ãí'Ä»'Ê£í'Íð¼'¼–'ºN'Å[Æ'Ía¸'µ<6'"'Ìã¸'Ƀö'½‰×'ʓ£'ÐLŠ'Ì·‰'µA¹'©»u'ÄÍj'É[ß'¶Ê5'µ<'¼)'¸ZÊ'À|X'¾å1'¶c<'ÁÿÇ'Õ6Ñ'Ј)'–Sr'ÊV'Æç'£fx'ºÍ™'ÄeO'ÈlZ'Ô4d'¿Öù'¶ö'½…4'¢FÓ'¼Q—'Ãû'ÛÖ'®'Ͼƒ'Ù®£'íl'§	Y(*–$'!	(¤,¨3¼(ßË'Ò!û'³†+'Á"r'ÒP†($~%íÃ7''†'ÀÜÆ'¸³'Ñ^'ÂØZ'´B®'ɪ
'¸"'Ø4´(ýM§b"R'Íòc'á…^'ÐÖ
'ÇJ'¿›8'µ†T'°š'Ÿ†¤'¹1'ÏXå'²mm'ȉ°'ÌgÖ'Å7'΅à'¸{Y'²#ì'¶:'±¦'©Ú'¦='·°˜'¾€ˆ'È«6'±¤ý'Ä
5'Ñ^s'¨ûX'ÈÁ'Â{_'ÄÊØ'àKG'Ž¥z'Çc¯'Âz'ÊÑÌ'ݝ€(`Ò'†t.(
Z'ï"L'´H(5•'w¤5'Çf(=hv(	¥'½ˆt'¤Ý'Ò@a'ƌ"'Îþp''V´'ÐÏ'½lU'¿hÒ'§ÐE'¸Nç'¿4?'Ô!°'Í`®'$tŸ'ãÿ\'µ"'·ÁØ'ÅsU'Ãù''§'Š'Àç'²°'¡ÒR'·PE'²¿ã'°µœ(Œ§'tµA'À?k'«z'­­]'Ÿ¸ë'²á;'Í2$'Â()(H([C'耎'¨ÔÖ'©"˜'Ç!Ë'v@'»…ç'²bK'°Ví'¡D¬'¬š2'ºC>'̺Û'ýc¹' ˜Ï'–i§Eá;'µì½'ð4R'Ýn—'¹ð'­Se'¬e"'µ÷H'¡_ÿ'²0³'².›'»,''›ô]'a}´'¬²*'ҚV'»<¢'°Ëi'¾o]'áy"'¯8'ºG÷'¸¶'³x¹'³%?'Շ'…EÔ'²}'£Kp'¨'©³' Bê'¯öœ'š4ð'ª.'¸
¡'ºd»'ºÿò'ÄQƒ'¤°f'¦ Ú'¨¿T'©<é'©ZM'¨»˜'£Æu'¢('¡¿k'±k÷'Ǜ''ø '¥o2'³à)'®Ý''¦·'®,ë'¦9"'¨Ûô'°#\'µ<<'« ³'œÚU'›ÚŸ'¬E*'©R×'ªc'•d‹'œV¨'¨[o'¬_'¡¬#'¥\]'¦™ '–#&'˜&}'¦ó'¦='¦æÍ'¸»'µ%E'¢=´'›ÀW'£C¥'š:™'¨}'«,¥'¦rÏ'›]
'žYú'¥RN'¡èœ'¤f'›³"'¤â'©)ò'¨	Ì'C~'¥º'®/&'°‹È''ü'¡·'©8i'£€2'¤ªó'—øg'¦
ï'ªß'¤¶î'îÄ'®ég'­¿'ŸÛK'§­'±#´'žTÃ'©Áç'¯\Ž'¥:Ä'•žX'›ø['¢T'¥	˜'¤Ó'©,Æ'°T$'¬«'¤(U'‹£'¤eT'®!'¢þ»'¡ÌÏ'£žð'œ/Ø' ³'Ÿâ'¤[6'¯Šò'¡a'Õq'ïÎ'›©Q'Ÿ P'¤×§'¢ô«'©)@'©m'¤îQ'¥!ë'¬Cm'¤!í'œcƒ'¥=T'ƒð'žã'¡¶Å'£y+'›Hê'•RC'Ÿ"8'ž<†'¨kÐ'¢	'¡O7'­&S'¢ÝÂ'¡…' åì'žÆ'˜ƒÓ'œ¢'ž' 
'—ý' +'¦ª'™ÿÚ'—Òö'¢xC'¤ÎA'žô'£eÚ'¥Ê'šD''•ï˜'"Î'œî '¡™%'žåH'˜Yà'žiù'›B×'™7Õ'Ÿ`À'"ìÈ'¶'¢þÚ' '—í2'™t'"ƒÜ'œ+@'£¼æ'œ;í''9'œ­r'¡[Í'œ1Ž'¤S±'§'°'šbü'šué'žÌƒ'¯ë'dk'Ÿ-W'ž®Ú'7˜'Ÿ[‰'—Ål'"°'šI¶'¡˜ä'ž;@'¡:Ï'œc½' ê' só'žÃá'ŸÕ´'œàü'žP'¡è'¡#j'›Áô'žA+'k'œ=G'žmT'ŸÔ¾'ž¢D'  'Ÿ"—'¼°'žä'¡0N'¡õý'žÝz'žø'TÉ'šÆÞ'šl*'ž,)'™S¿'˜J3'—M'œÙ' IÌ'ž¢ç'œ½B'"'ðÜ'›Ý&'œK'š''Ÿñ'¡ìÏ'ƒ1'œžy'tÊ'ž©ß'¤*F'¤>4'"G'œS' .¬'žY3'1!'¡;¬'£òë' ]$'pã'˜ÒÛ'›q·'¢—à'¡î/' £'¢×Ö' ñ('•eË'k´'q'Ð.'œ
9'¡e™'ŸÀa'Ÿ 2'H-'ŸfÁ' t'¡­ '¥Ç1'¡–ß' â—' oC'žÝê'£…q'£!-' Ù´'XÜ':c'Ÿß' ÿ'™Ê'œÌ'œš='æ³'•'Õê'œÏ 'ž	' šW'¡üÝ'¡¨É'£¯'¢`²' %{'ô¾'™ïû'š&m'›²¨'Ÿ	É'Ÿ?Ð'ž./';‰'œv'ŸÔ€'œ
Ç'  ''¡='Ÿ¨'ž
&'Bå'ž_'@p' vO'/Œ'œk¶'œ¨('˜ÕH'—W'œ	µ'Ÿ
¯'™`a'—âÌ'˜œÉ'›i'š)‰'›EÊ'›ð·'ïh'Ÿ«?' * 'Ÿ9û'V©'˜ûY'™tË'›ñV'Ï@'(Ê'm'Ÿó"'¡"'›;'–s'šÜ''ŸŽi' á²'£)'Ÿ‡+'ŸÌ"'šÇ'™¶_'˜ì‡'—^+'›•å'ž$'›>z'š³"'›Ò;'šWø'˜ ''›në'™?I';Â'Ÿ¤{'ŸK€'›:Ù'œ8Q'q¥'žðÐ'žY©'œè'G¾'œÃ•'›kW' {' Ãv'¢w'œÁS'š¦'"¯>'—s'ž'
' ü´' l§' ñ×' Âp'žç'šÇW'™›‹'˜@k'™JÓ'š9'›(÷'›ñµ'™fŸ'–µÕ'—²…'›T'œ•Œ'žU'Ÿ¯»'ŸˆÛ'ŸL' U'Ÿ3É'š''›¥"'Dw'yé'œN''š¤d'œé'Ÿµ±'Ÿjì'Ÿu'cN'œiI' «¬'¢Ïƒ'žvY'ŸW'ŸC'š…Ÿ'—Õü'˜û'›™Ü'œ*þ'›òU'Îü'ž
' 	H'þØ'ž-a'ëT'¶ù'	×' ÕÞ'¡0p'G'™jR'›‡.' ùO'¡Ø¹'œ['™Ó'™Ý'žD9'Ã'ž0'ž(è'žA:'š2"'›NÈ'Ÿ3'¡xÖ' Û['ž 'šÕØ' 9' ¹Ð'Ÿ‹š'šÌ•'›YÀ'šæ('žK'¡Å©'ž:'ˆ÷'kR'›j£'™Ë&'Ÿœ'›.M'œÍa'Á'›äŠ'›Ìz'›ð'šç}'˜€·'š'›Um'›%Â'˜þ€'/Ê' âr'¤ÚÓ'Ÿ–.'œÑ¤'›ú'›|Á'—Ù§'•lÇ'–>'—[_'™p|'—IS'˜ì"'›(_'™Ð>'™›m'›"Å'—[è'"ø'—]'›Vz'›¬N'";' ]'Ÿ','št
'š> '—¿Ü'"x'"®B'—0F'"Ê0'•o='œÑ'œÑ'œ7'š9z'œtº'ša'œþ'›h]'–ö¢'ó¢'øz''Pî'•¾Ç'–Ç'™'˜Ô'™S'œøì'˜0ã'–|3'™8'™p'– n'•z¯'™¶'š)Ò'›ÚV'œ½£'›s'œHF'›ˆÓ'›—+'œòØ'›¦'—›@'–hó'˜œi'˜@â'—Ò'™"•'›DÑ'š\'šÑŸ'—lÊ'—>é'•ìÇ'•
m'"½€'•<³'"áD'šœ'œ5G'þ'™Õ›'›ó¦'M'š^œ'™\r'›]$'œ0'žŒv'™{Ž'›bI'˜Ð\'™Í'›ß^'žmM'žâ'—ª('"k]'™(Ï'›tB'œéª'™s<'—/é'•d<'™X]'œg'›M'šƒ'›i8'–¦È'"HÎ'A'—o~'œš('Ö''P'žb'›MO'—ƒ¬'—Zh'—…e'™'™V'˜¹N'–žâ'")ƒ'"7ö'˜®ò'˜ýŒ'™&²'š'œ´"'˜tª'˜×'ž«'ž­V'Pã'š
'˜Æ'"¥'• Ì'"m''cT'4G'–š'˜^@'š?3'–Eª'"'Q'• 'šû'—f'˜5‡''šã'Žh''Ýk'˜c:'—%†'–Ø;'–©a'–ù'"¨D'Iw'"Le'•0¬'"U:'˜M'˜<d'˜N'›ó'™c"'™÷t'™wŽ'˜Ž*'š`"'š>¥'—$ƒ'"é'— à'™"‰'š@'š .'œÆB'm'•öë'"ŠD'•fë'˜K•'á'˜V'•—Ë'•ò''–IÌ'"–'"a3'' "'KG'Žæ@''vI'"ºG'•xÍ'–o–'˜êË''ºÆ'''Æ'•º'˜N°'"KÄ'':ù'"'".''‡Š'"¼ª'• È'•ó'Ü$'Óé''æð'–…n'"t['"æÂ'"ü'''º'"×-'Hž'ˆ','‹Üb'àƒ'•G¹'"¨œ'–J''C'KÒ'Nu''J,''+L'«'Ád''Ô?'"—ñ'eÑ'‰F°'Œ
ã'‹Í'Š"Ö'øŸ''—à'Ž»Z'"«'Œ…+'‡	ÿ'‡µ'‰à''‹ép'‹ä@''kø'TJ'‰`¶'†èƒ'†i'‹a§'ŽÆë'Œú7'ŠqÌ''`'ŠÍ:'†—™'†Ì÷'…Bm'…Ø<''ïû'…QÜ'‰w'‹º;'m'‡j'Š	$'‹ìö'Œò'ˆW'ˆ0ž''ø{'†¸Ö'ˆÁÚ'…'ø'†ü­'‰T'†¯i'ƒÃ¸'"Ÿì''—y'‡E'ŒO¢'†('ˆI_'†Q''ƒb€'ƒ¨÷'‰9È'ŽŒ'ˆ"´'€žú'yp
'€cÆ'†AÂ'‡tÖ'ˆ7t'ƒuú'}·G'|—Œ'1A'~èd'}˜d'ƒÍÛ'€	»'~´™'…ÆÀ'€d'R'ƒk-'"H¤'€õÓ'†@'~ø'y÷¤'|ê»'"'"‡9'€A'~-'–;'ë–'wâš'~Ï'~M¨'€Q8''h'ƒsI'…wš'vÿk'v~±'zPÔ'wç'k6'ƒ›5'zÉm'{"'|^'laž'f¥Î'sÚâ't#J'sEx'zW'€jP'zÀŸ'r¾¼'q3À'tÌ'uéA'r«)'sA'l¡'j
Ü'g<1'tÍo's'r'lg!'mµk'pÃä'u'o'w¬ý'v§ë'eÑ'køj'rîâ'mƒÎ'eC'dÅ'kí­'x_ó'l4Õ'ceÞ'ppü'xT'n½À'sÆÐ'yY
'iæ×'h8'd?²'_¥'bÕÖ'jgÙ'n©­'sFL'n–Þ'f>'cÇ#'ca¶'eÁÏ'dv÷']‰\'`˜'kðÊ'sԝ'iûk'_xq'\a•'`ŒÏ'fèÌ'VÜQ'Z5Î'c3ô'`á'^ðm'g•'ZYŸ'\®Þ'_bu'aYÙ'l1'ta''jL½'P¶'\Úà'^û'W·Y'\1'e>Ê'o6©'k†'[ðÆ'^È:'`6f'M<0'Sv]'`W¥'K\]'I¦T'Tu¢'\ÑÏ'SÿC'ZÌ¥'d)Ï'gӑ'_¹"'TB'Tüd'ZM\'X!6'^vl'XÍF'aŸ_'TŠ'Kìn'Tç'R!k'N¡ê'`Þ¡'^­#'B\ñ'SÛð'Y>"'dùù'Y&ý'Vï‡'Y'{'XH2'Pk'S"4'Q]1'WÌþ'D@K'SÝ}'Y>'Jü1'E>©'WÝj'J£™'Rß'ZÏÓ'MäŠ'bæg'núó'Z'26'h‡¢'Yÿ['@­'Ww'Xõ;'A÷&'U9<'[>1'qm'Z"Ñ'6'­'Aa'ZÏ1'NˆE'AÆÊ'DSä'Vi'Tû;'`¸ÀÀ'8¸Í'Fýd'3ñ.'/qx'%Î'-q?',{"';|•'NwR'D±'7eæ'C†´'F¦¿'Rb¥'\"O'Àt'-.3'(¿n'1f'JTÐ'(ï˜'DÞ'@Pð'7*¸';;E'g"»'ÿC'E"Ñ'Gžf'Aü"'­2'@•¿'$ª'-='(á4'/Ý'<³'/¹Ë'>»Ç'_ßY'/"';"'lIñ'§žý'¡6*'Xƒ6'G'Fg'^ +'dói'@ì'Cü'K¼'€R¢'W.]&Ó·®&Þ#'xz¹'B÷©'=Fæ';jR''`I':w¤'>ãm'0.'77é'0ù'>id'S¸'@:…'+˜&'X('G\b'T+Õ'L@º'ý':÷†'4Š]'5á^'Aµh'bÊ1'>"˜&îœ'R'¼'H^b'3¨í'1ÉÏ'=p'[ÿ'	Ø~'D!á'9jª'32ú'=ß'.cv'7óE'Ki'Ş'5!'6v'/<'TÅ&ôò&'f.'''A'-°'8Ûã' úº'.·'5­¾'<N¾'4AÃ'+ž}';éh'.;?' üQ'7yt'˜v'0ùP'.á¨'&ê'#í'/þ¶',Þ'%»q'$@¿',=''$&ûeg'Ä,'!Uy'#)	'tê'»<'%d¦'#=R'ç]'Ƚ'"×'Îp'%¤'"¥'"ÀC'-÷'(á±'+ï'#$—''ØM'#Mù'.yí'(Ä;'+­"'0hÃ' ›·''ž'&vï'‹p'(8'-ö'.Þþ'!ñ'"{ø''¤y'#>×''S''+Š'(ë'&۔'"ÝZ'"Ï×'&'(£',»É'35‰'* ä'²U'¡2'&£è'#‰' ž'=Ñ'ç-'"º'':Ž'e''Հ&ð¤4&âcú'ÁÞ'Q'ˆ…'ê*'ì''ì'lð'x6'—ƒ'¨¦'~¼'êŽ'bƒ'g'Ôé&ÿ§`'Ñ'f'i€'Ò'5!'æÞ'ý'kL'ãð'
Q§'fh'(L'ȝ'k'½'ؕ'!*Ž'äH'H'™
'|v'òÒ'©'ð'!i;'k0'É9'ä?'+)' ±_'!¼~'	Ð'lR'?¡'Ë¡'¸y'uî')d'"¾'l5'ßõ'©g'7'Y'Ò`'‡›'=-'®ï'<'>Ñ'b''›*'@`'pA'Ê'_5' "L'Ò{'`Å'gT'F²'µ¶'^''"Äï'
·'¨>'Å`'1Ÿ'$I'mú'%/'1!'•è'o–'¾v'ê+'«0'ª7'ɾ'–…'¦='¶Ä'±s' °5'ì'.'ÀA'†'
Ö'" '
ôe'j"'rÄ'öV'Ӄ'Þ·'€''8'"'§¸'( 'S'ïo'L'—l'5©'
cç'S½'Ìj'ì's'®›'í¥'ÎX'þ'v'ú'€'¥ä'»'Mz'ýT'G,'?;'+á'q¸'6a'Jm'Ëv'S_'ú}'5Ý'j—'%Ï'b;'¼´'Þ,'Ú'
³'NW'mŒ'J²'«ó'b'Ž'I'
äý'*'̅'q'q'W´'ã'Z¾'ÑÎ'Ç¢'0Ç'M_'B­':ó'
,é'ô'Øb'N¸'âo'í+'W:'ôö'Äæ'às'Ž 'Ç['ýŽ'Ì'']u'É$'Yª'TÆ'G'Ü'Z'àV'òÑ''³'ˆ'w¯'Ð'L•')F'
_ª'õô'W'ž‹'»!'§C'Zà'¶î'Þò'Î5'¤"'D'é'@$'ÿh'£R'e¼'C?'x'DÊ'ó¿'Å'$ñ'R5'U'pF'C'ïe'Iª'
&&' '˜Ð'='ã¦'L'
)Ú'p;'
B'@²'®¦'üE'øE'
÷'Ø='I'ñƒ'€Ç'²''"œ'ÂÙ'4Y'
ƒ0'˜''š'†;'¹ 'Ê'¨à'|Ÿ'N''¿ ''-¿'ȧ'³'Zy'µU'öÑ'È×'
•''P@'ù'Ð{'ÊÏ'ôA'Êî'8'Ä'z®'u
'lj'ûy'ñ	'3f':Ì'B;''°'¶º'"Û'N§'+ò'ìþ'á'ª
'Œ''' '?y'l]'¾'†@'ß'µÒ'·x'Ž'Ô'Z<'
Ö'à¢'%g'.Ù'¤:'ßß'úÇ'Ì'ó'VR''ó™'ͦ'»'ð'²³'-'D§'´¥'^/'ä'-Ô'kŽ'à'üH''
–µ'dT'&N'ր'$Á'`©'Y«'î'Q#'áÿ'¼d'{®'>î'Ñ0'Ú'	Þ'U»'É'ÝÏ'˜M'ýÂ'œ'FÚ'7É'
å§'
çz']Ç'Xn'lÖ'î
'
Õë'M§'ãÃ'ÕO'4r''Á'4Ù'
r('"'	'ær'[Ç'9Ë''='Å'¼×'»W''
Uç'5ö'Ms'	rÚ'‹ª'¨#'?æ'Ò\')''ØÀ'?';±'ê'z¨'À×'d3' '\'
yf'Š`'v¯',‹'
<¬'
˜>'='?Ž'EK'
_ü'
eû'œO'	Þ'cÎ&÷HÒ&éºí&ù@,'Þâ'E—&ýêŠ&ñˆŽ'Ñ']'Œ‡'Á'
†Ü'Q'U,'
óI'·…'&Í'

'
[J'€'Q¥'ÿ]'{ú'¹s'™'!þ'
ž'
Nj'J' S'	§'
ØÚ'
ˆÆ'
(¦'a'«ë'ÂÏ'éø'°q'TW'	ÆÞ'" 'Zó'
(t'B!'*'
¼5'›Q'
'
àŒ'Š'	¾'
ðR'ýÑ'a¹'f<'
±ë'
íR'2'³%'è›':ù'
Œ'xø'
?²'
ºP'Å«'	~°'
´'
U>'	3¼'wÃ'	4m'	÷	'
É'¡¿'	ÙÇ'	xp'ײ'_ð'ó^'ãò'	ôe'
Ç'ßä'
Ó':'VÝ'
A³'
ð'	ŠF'è'-('—Ï'
ÈÛ'Zã'	Â'Ғ'	ý'	¿Ë'
 '/ù'Üù'ú/'ØÐ'äe'•a'=g'ô¥'ÞÁ'z—'ø¯&þâ't'ÆÃ'x'
zƒ'R'Ôé'"'Üf'[…'Oe'8,'èp'?'_Ï'f%'Š'	ëü'©ì'a'¯Æ'óp'˜ÿ'4ý'E'+''ñ'ÿz'Õ¹' É'ÐT'¬'»»'R'e-'"a'–'» 'Ô¥'ö—'‰'ñt'›'J'9'f¬';¯'c''ÿÙ'^o'©ô&õÕ|&ً—&Û÷&çø&鸗&èÕF&é½Ç&íþ9&ð÷É&óóÉ&õà&óM³&÷æ&úáH&òEÐ&÷j&þb&÷Ð4&÷3S&ó3J&õ—&úí&ùô¤&ö#­&ùjÊ&ú=ú&ùº0&õuÐ&ùé&ý}O&÷«ö&ôi)&öè¹&ó€O&ò."&ù:&÷þ™&ûüÀ&ôŽ &ô]&ò
&÷jÒ&ø¹¬&ò]a&ôև&ðö·&õ•&ùS&õKž&óØ.&ôëã&ï¾g&ñm_&ñ<&äðÑ&ÒJ&έl&Ö"&ßυ&ÚGm&ÞÊb&Ü l&áíÄ&äRÌ&äà&â6+&âGK&è6&êW¡&ݵO&ßÕC&ã¬Ç&ãÌa&î‡j&ì ±&å"&ßà&â¼&×s"&և˜&âWë&ãÀã&à&Úðä&Ñô"&Њ&Þ­ï&݅8&ã°N&ãÓþ&âe…&ç
q&í´&çóÐ&ã¤e&âej&ÛU|&ܬ4&ì7ý&齿&ç»É&é‡L&å³&çm&é:™&Ýhš&åG®&âg&Úºz&Ýw-&ÑZï&ÁR&È&ʊ&ÐY¢&ӂ&Ù`Õ&ÓM:&ÔçŒ&Ýd&Ú;&Ø«&ÏVe&Ó-*&Þáê&×ÑÏ&×Þ,&Ò{]&֐Ø&ÛxÁ&×·«&Ùüü&â&ÞK &Øê™&ßXµ&Üó.&Ù¹Q&Óq"&ÏcÚ&Úóá&×6F&Ü£&ގ£&×V&ڋi&Þ¬ñ&á´ &àc>&ۊ=&ٍ&Ùª!&Ú£I&Ù:O&ÛÐ&ؔ*&к¯&âQŽ&ٟI&ÕDÕ&ÖÕ&Õ©F&Þæð&Ó8|&Ì–&Øüç&Ñ-&ď&¾Æð&¹Œ&É6Ô&Õ(›&͇ &À
&Á¬B&Ãë³&ȹ&Ã
&Ípg&ÍõÔ&ËO&ԕž&Ó>¢&Àß&É$£&Ç÷&ʂ\&њ&ԋ9&̦&ÆãP&ÊËO&Ì»¨&ñ¸&Ê9&ź¥&Ç$v&Éñ}&ɜü&È=|&ş{&ÇÆÛ&ÆYV&Áä¾&Âßx&ÍDÍ&Ô9	&Åá&Æ«I&Ã"&ÈÓK&Ľ&¿W"&¿ê&½š&¹¡ì&ÇÒ¡&ÀhÔ&½D'&Ä3ã&Ĝº&¼Å&Á©N&Á§ö&»Ýì&¶ã&³œa&Åc8&Ç:$&¨D³&±-a&¶gÜ&»ÖZ&ǟ4&Äcù&¨¹¹&´A%L½%Uä¯%Oâ%T|õ%NÇ2%U†%S¤¿%Y•Ó%Sj"%X‹%T‡p%["Š%Xâ¤%Y'–%WF%%[rf%T6í%[´%Q¶%H¿‡%D%OXµ%ZA%fÐ#%Wñ5%IŸS%G–ž%K%R^¥%c_ˆ%\†6%Oªv%G_­%Gǜ%O;"%[Lu%bN%]æ5%QW %Gžã%L¦%T†P%i§%]ù%K¨w%Le]%NLŒ%Z_&%n1%b‹/%W×r%Xmã%SÂ2%RO%]cÁ%kÖ¤%]%SLÚ%R¿g%]X€%^N%gY`%d3ý%RM¢%Lü/%R#%Wž%Z=Ï%Xè$%TØ%N›U%K¬%N½æ%I§K%Xâª%X{Ö%JE8%A`/%Cvþ%BýÕ%Mxî%Têg%JÙ-%F"Ò%Bþå%Pu%`/%tø%jÍv%S8æ%FJ,%@3'%Fr%Ls"%Q.9%Gç¢%>%<BX%< ý%F	%L!+%L%Dt{%;܊%9Œþ%=÷1%G%j!%HØ%LŽ€%>7Ý%>ËÙ%A§k%N:L%F&%B§X%:tÌ%7\˜%8—E%@¾à%F²ü%>I¶%:õ%7GÇ%3¬%;—%@•Ú%C7î%9a%4Ó%3?²%5Oq%6ËÈ%9s%7vî%5ú%1?º%4Èb%1…%3^÷%5…%1æg%.€%/ìL%-YÄ%,ý¿%1N%1ÿH%+%*0Æ%)à³%+Ìl%*ð?%-tÉ%*ïš%%T%"/š%%	%'Ëì%)îI%:™ß%&Ù:%#â:%#ãà%#0Õ%'	|%&$ñ%%ċ%$e%"Þ´%"Œ%!'ó%!m
%%¦a%#Ë%(O%i%:%`7%}ä%NG%}p%è^%	À%¹%'¸%/ï%v¤%ș%ƒ7%ù%)"%b&%~%b%ðW%¶-%^|%ö÷%^f%õ%·%ä%K&%1'%-ª%€ñ%øh%é·%Se%ÊÐ%Ÿ0%
žj%ã¿%`¾%ž&%%Q%³ê%.ƒ%"×%
ݦ%
%›%
²ÿ%F®%C%²ž%ó%4Õ%DH%Äö%Ù8%˜ñ%ߐ%¦›%I÷%÷%]ð%­u%Ô~%8î%%)%Ü%
'¸%
)…%
'Ò%åÅ%
9â%
Eß%V%/†%
¯¯%÷X%Œ%	S
%È%ZÉ%Ý¡%7ñ%	'˜%Vº%4&%'±%å:%éë%ñ"%œ%Ùt%o%%•#%Iš%/}%n%!®%ÙÃ%U—%˜É%ôe%'%6^%	=¶%*Â%\%c·%ú$ÿ–*%.Á%Ö{%ˆ)%¹ö%ñÁ%Óâ%¶u%é×%Ùm$ý¸»$ÿV'$ú®Ú$ÿÎ$ü̑%þ½%%óþ%Ñ5%‹W$ýk%U%&©%1s%Ï%|j$ÿ<Û%oR%%Ê%=:%¿5%ÄE%¢D%ëÃ%ô`%D`%"û%y%ê%š†$ÿ—$ÿJ%.%ª€$þÈõ%Ÿ‰%°ý%Çì$ú"«%Œ¢$þ$ý]°$ÿ¶%
Ðá%+%nÐ% Á%ì$úÝ·%_{%zÄ%þ÷%šä%çÊ%…"%<%%A% 5$ÿC'$ÿŸt%·%LÚ%V'$þÚ8% 
$üçN$ýѾ%u‡$õ|v$ú`$üyœ%P$þ´Þ$ýMz$ýß$ýn$ýØ$ùB/$ù¶ƒ$ýS%i\$ü݃$úP—$ý—c$ú¢%	tã%%xi$ÿû×$ý&$ù™O$ü«ú$ù¢k$ý(—$ýmô$ÿ×>$ûÛË$üJ&$øçŠ$ù!m$þ¾À%)S$üÎñ%‡ò%¦g%5%V"%ëo%6%áÖ%Ê%yŒ%š…%P%%»%%öØ%$š%p–%>j%ZX%MD%
|¨%åƒ%â%	É%\À%
)ã%¼6%a%¹Ë%xr%wJ%²¬%.e%Áê%	û©%ÉÄ%`ö%C%h•%õÐ%Ò%¿Ç%$o%E%
p%D%7‰%
iw%/Œ%%\%
£"%ÇÕ%
¢'%E%
Œ'%²1%	hÁ%
Sé%'ñ%	)t%Ùì%o‡%9%½Ö%à%
ˆú%Ìí%
jg%œ%ú@%	è%§|%ù%	°]%]>%"%5L%–m%ÆÊ%'<%o´%Ù%% •%+2%œÏ%	%	&%	V%=©%ÏP%s4%L€%
r%Á—%	s½%	-%
0%A,%ž>%ºˆ%y¸%×k%
…û%Â`%
ñ%ý%ª"%
i|%4%
ùƒ%
pj%è?%a%
£2%	_U%
¥ÿ%
Ž%
©%
SN%
Gƒ%x5%
y'%
‰G%T%[‡%
j%²%=L%5U%µ %S®%V8%Ù½%#ò%­ó%EŸ%ç™%]ÿ%]þ%Çk%þ%­q%§‡%\º%»³%—>%ôs%L˜%ÿª%•Õ%,J %ä^%!"¡%#Ð%!©s%!k?%.ëT%.*Ê%+aÚ%;ð%P,N%>%8ß %PÅ%Sþ %9aé%7í%%Nu	%`(¬%Tû%Wó%'K¸%'½¶%T='%3Q?%;Ñ%gëå%tZ?%lŠ*%B"%!Ž%'m%;úf%Acz%3+%Oï%3¡%LòO%' \%Ðl%1‹%
õ%
Û%Yé%
%	Îl%ò,%^a%]Y%'½%ø-%+a%	‡Z%tv%:cß%7Õ_%w'%;Ž%ú%Eãp%<C\%#è%	…o%II%õ%)2b%-a%µ\%0z%'C%¾®%Ï©%`=%*ß%%Î*%Í(%
GŸ%Ç~%
b%×¥%'~%9sê%%W#%ã$ò´h$ñu$ùՎ%m%ßè%%yU%
†í%	C#%½k%‹»%I¬%1%6%sÖ%m%AH%Ω%
%ˆZ%ßÒ%Í{%5[$ÿ";$땘$éÞI%"A%	+$óJ¢$ú+´%¥¥%
"£%ä-$ö³ï$æf$èc0$öš$÷ý$ûš­$æŒ#$ç-z$îæ¡$÷éŒ$ùë+$îU´$èx $Ôøn$æ¨#$êÀä$åh›$çºQ$é`K$×òú$Ö\:$ÙÑo$áÂ$àš-$åM;$ÛAÞ$ÛÎ($ÜA$Ò%Ó$Ç—$ͬ$ÕÝQ$ÏW$Í¡Á$Ì)ü$Ô%T$Çh$ʅÙ$Ô]$ÔË$È
ò$ÄFõ$ÈYÔ$ÌI|$Ïq¥$ÛÓ#$ÎX$Éì$Á	$Ā$Ø$ýY;$âî$Ð+œ$Å°˜$ǒÓ$Ì|×$ÇeÓ$Çè"$Êc·$ÉTB$ËŸ$ÊzÂ$À*;$ºa$ºÁ$ÿ¾D$ÁÍA$ÃÆþ$ºÄ$·&"$½l¢$È=$ń$ÀX{$¿Õö$¾€6$¼
$¸"×$¹Ì$ºÇN$µñ†$¶ñÃ$·®L$»Ë¡$º1»$¶2h$³4;$²á¡$´d+$³ý$¸=6$¶ío$µº"$±Ž¡$±v,$±'o$³c÷$±Ï®$¯(|$°½$³&]$¶-ß$±ÛÒ$¬þ+$­‰ö$¯²…$®‰~$±wg$¯"•$¬Í¶$§§/$®æ8$¥v‰$£ø$ ù$¢}õ$¥nR$¢µ­$¤í$¡ù5$ w$¢r—$¢[³$¤û$¢Oö$ÇCO$¥†B$¤…$¦!ß$§u\$¥Òy$¥h$£ë5$¤we$¦"­$¦ÏÈ$¢û\$Ÿg=$œÓÔ$ ¯‰$¡ië$ *¼$ ±$ž,$œê¢$ž
¸$Ë$ž¦d$¢q$¡‰$¡ ¦$žÜ'$£Vi$¦HA$¦ã…$¡cC$ž‹í$ M5$žòÞ$ 1¹$§ó$›•$œD³$M$Ÿzq$ Ôý$œ¾Ã$˜:ž$—Ûª$™IŒ$šª/$ìb$œ¨$ŸC'$=†$œâ¿$—$ ˜´$¡OF$Ÿ"p$ M{$žš_$ü¢$ ¶Q$š¯$žm$ž#¯$œC$›õ³$›áK$™x`$š*¦$™^†$›{'$ V$$Pä$›œ$š«n$—ã$—Á²$–îª$›y}$—bÖ$™$o$™Äs$91$›n$™xÍ$œ4ú$¬–Ö$³·/$©÷y$ž@$›Ù;$™DÍ$–~ý$"fö$–2¾$˜Rr$ÕL$˜æü$˜ÿ~$–ã$˜®þ$›—&$eX$œ™=$—Tµ$•	–$–¬$•	²$›Oá$™M¾$›ÞW$ jº$¶lÀ$¨fò$œ$™b$–œm$—SS$—~ÿ$–"·$–›Ï$"ÀÌ$Ë®$ Q$˜;$˜Š$—>$'óx$'ZX$Ö­$–í­$¢ÿ$žg$–¤:$–dE$—þ$"^Z$•>o$"óÔ$"œ?$•ºÀ$–çK$"WÜ$"?x$"Á$'­Z$"3T$•þ}$˜zï$"®$" $ºD$þä$ÞF$'@$'{*$'¤•$'H´$">]$"®Â$˜	­$–k¬$›_X$ lÀ$™E$•1˜$–&%$"Åo$"`$–<ô$•k$$—Ñ$–3($¥;$™'$•Á7$š]$"¯Î$"ÌŽ$—Iï$ž[™$$™X$"Îh$"Eu$–Vú$šeÝ$—$—‡£$™M<$–ñ$–Ÿž$œË¥$›{\$˜$—­+$š«$•"$˜'h$™M8$™E$•Ñ$–Ê$"ýÖ$•áâ$—"«$—!O$•zæ$š	Â$˜æ#$'L$˜"¿$™Ãa$–ë§$›§	$˜9Ñ$ h`$˜Òœ$—o0$™Q7$š$š>n$š²	$š'­$šTˆ$™ÿ$†$'ç$–3º$–°$$›ÑB$•6k$špn$–-$™]ú$™´a$˜6$™Þµ$œÈ	$¦Ï$—¼¶$˜'c$˜"š$˜gŽ$™`#$™q"$§ñÆ$˜iÓ$—Ô6$šüž$˜'$—Âø$šÂ*$™ð‡$˜®O$—Ì©$™x,$™1V$šß$™.õ$Ÿí4$œwl$ŸiB$œ­$˜vî$?¯$œ)é$›C$š,a$›Êö$™{v$–Í‹$—›½$˜ó:$˜§
$ž¨$›Œ_$ši$¡L$Mq$Õ$ÏZ$›Üò$–"™$™2$—%¶$œ?`$—€Ú$šžf$š¡ $˜"$˜Ð$œNÆ$–Ö"$™¿+$š.$›Ã$•Z1$™¼u$›¹$Ÿè7$b¼$žú¹$ž$¡æ$œW$œáù$šë$ $À$ ›B$œäI$œ:$™Ò!$˜|©$›£$œÿ]$™î$™q&$™Ã$œ¶ä$žG-$ É­$œá—$ uû$ 1â$ •ÿ$ éO$¢$ ,$œÎ$œ;ç$¢Ã$ª÷·$®±N$¢
;$¡ëá$¢±Ñ$ Ø$žãH$¡Ñ§$ S]$Ÿµ $®#é$¥­—$¢$¯‰•$ Q$¤§$¯u–$£Ý†$¡¿ý$¤RÞ$ Qm$ ÌÒ$£0$¤nó$¡ÐJ$¦$	$¨k«$¥[Ä$ s[$¡>d$žb$¢ot$¡ô"$¤œ
$­ž*$²ÅN$«·ì$¦Ø'$¥¼ò$«˜ô$¯Ä$¬ga$¬dÝ$¬ýá$­b$©‰_$¨~˜$²S$­"Ð$«¼ú$§…7$¨¦ù$ª˜e$´X$³«$¯)ì$«¸£$®*[$­›i$®€$¬s'$«8$­Œô$¯!©$°é¦$¾,$²õ($²ðü$²H$±åí$²Wu$®÷'$®57$¸ß$»¨$±ý#$­0Ï$°«ñ$µ<È$І¸$°Å$²ä$°ê$²Ät$²²S$»ù¢$º1´$º$‹$µú$¶ª$³qª$¶= $ºà$Á¾@$Àëñ$ÄD%$»·$ºV0$¸Ø6$À¬Ý$»Fn$Âzñ$á$Ĕ"$ÅÝy$ή$ͽÝ$¸Õ:$½°œ$Øð$̈ò$઄$ëeh$å¸C$Úô$Ì#i$¾ñí$É|%$ç4%é¢$ëO$Þã$ãÝ4%
l%+×9%‹%Â%¼$Û.¢$Ñò$뇶$ï$ú‡X%,¶%%ÏF$í`%ݶ%ŠÝ$óÁî$ܘ$ð;º%,ê%	.%*:€%A…L%YWö%4O©%Y¸$ñ4%&%-|N%™Ñ$ðZÅ$–Û6$˜^õ$µð%u$ñ l$ÄT•$µ	($˜Ä0$"Û{$«"
$ʂj$µ%Ó$¡Ñì$¦°$­$$´ZI$Ï0$Ķ¶$£§°$•/F$Š•Q$ˆ¸$‹/m$"—/$"0a$˜-)$"#¡$©¶¥$Åne$ǹ$Þ]p%/
^%}ý%ËS$²–A$¯Îó$±'ä$ŒBï$³$ë"$Šh$†Äƒ$x&l$Œ4«$"˜Ê$jw$sXé$…e$‹îé$qµ$y›$"îB$†Ê$ŠN$†Ù$$Áÿ$u+®$vÝâ$x|%$ŒáŽ$§Ùe$´G$œš¬$š•ý$›ØÃ$"ÞŽ$Ž<:$"¥–$­£$«$ªVS$£¹$‡%W$o0­$~Ê·$Šßè$—ó$$©ém$™4ô$x>k$~ë«$…ž¼$xÚ8$~'É$†$
f$"˜«$tU~$mZì$‰Š•$—mf$‡p«$qe$k+™$píG$ˆz$q…¨$rj#$jx$eýá$iû>$qzU$o¾$bàº$fe|$ve"$t}u$dN#$`î$lÒ
$lrà$\pu$T|­$Xva$\=$_îÙ$]Æþ$_k$V»T$Y'¹$Yƒî$Oö$MfË$YÒ$kª$b
n$\è"$Z¶ð$[þZ$^çø$YÌp$W»$[60$\$_,_$Yh$S4¬$O"å$UD­$T^[$Uþ÷$T@À$U	Ž$U(Y$gòQ$Pˆl$MåË$K²p$MA¹$JdI$L¬í$UŒÛ$X01$O˜š$Eà$F«L$JǺ$C^|$Cy$@gk$OZp$?M"$<$<$@C$D'º$D̗$C-¡$Haà$H'$C*R$A
{$Cu$C9r$Eq$N>x$VÛ$OÈ$EQZ$>ò$<æM$=c$@ÖZ$D4Î$Jò\$FÕ$E~$>a$>å'$;ËL$?°$AŠ$?"'$AYŽ$HÒ$Gd²$A»!$5}$91$;×$=f¹$>a"$>ۛ$<³$?
$=i_$?Ó·$=~§$;×ò$:ˆ$;—Õ$>$?q­$7³m$;NŠ$Lõà$^±Ë$FW$;«$9Hç$6uj$5LÙ$7qÈ$6A@$7†$/JÎ$1UG$7ف$Bñ'$>Eª$8/"$5%¡$:®$;äè$>Å1$9^$6ç$7'§$8Uú$7[°$>´á$T4b$`³{$Kn$C+Š$9cm$7/Ê$:gl$6ìî$8Ú*$6l!$7 J$8$7.$7‰1$7B¥$6ìo$4yä$4z$3ôÎ$6®E$6"º$96·$9•S$3À$1J$7¼$5Í0$AÒ&$IŽ1$M—$>'c$8òÆ$8äƒ$;Çu$9ô>$9d&$8˜†$9ûy$8Ë#$9ö‰$5D$0ãÖ$2Àœ$5Eö$2šm$2¢L$4M'$5€×$CtT$5ü$5j$9t~$:ô$6û'$3E$8—Ë$4aì$3ˆÐ$1w?$2!1$1"˜$A,$@ÐH$>=N$8h$6!$3
ü$5¤©$1®$49u$:TÀ$7lÖ$3¬$2[I$4pk$5ôó$1ø/$F¸$4~ó$Eƒo$A§$5Ô¨$1ë*$2u$0$4Ï$0Úí$0ÄË$3!E$nIû$,Z$4Œ6$7åV$3âE$/.'$Azl$,)~$,àÇ$0Œ:$:ü‰$;ۏ$3Ô¿$/w$3¾ý$2ŠÈ$0û`$2œ$Wo$2/î$2\Ï$3=\$5§¨$0‹Y$0Ԉ$8Z¡$94@$3j$8p"$7Ö¯$:Â$5r­$:$>á§$<mZ$4Ÿt$/6$*–$2~$1A–$52¤$2Á»$7èA$6p¼$5Ä$/öÝ$5BU$."$1³D$-¶–$7›L$0ç/$3"Œ$0$3œ¹$1Æî$1+}$0Sb$7Ä$0Ó$3ˆ$/4û$3×)$)Vš$'—?$"¿R$,"«$+‹
$.pê$37$5Çä$0$07'$++$2ž$0ãy$1MU$.…
$4?ì$5g
$3$,S$6›$2W$9}ö$4ë±$6D¤$2Zy$7Ÿ$5<$<ɹ$8ØQ$=>¾$:ÉS$9$9yÔ$= Ÿ$9Kò$>j.$;Ë>$@;é$9[÷$<L$8Ä:$9Úé$;‰2$b­,$<¯$>íÈ$7.i$;@§$;y$>($H—¢$fì¾$s&6$XF-$I.˜$DÒU$:{1$9yi$9jr$=""$7Á $@8$6ú†$>ë%$:('$:¥c$2ʳ$;Ëi$9$;2$7M‰$CõA$:²†$<T$=?¤$LRA$=Fë$8Ù$<8Œ$<!$;'é$GD$?–$6ô\$6µ*$=;%$=}Ü$?îš$A
Ø$BÝA$8Ïa$6eé$4—'$8HÅ$6Èk$5ÈW$6o$;zA$49"$6¿#$5,ª$9È!$3d|$E	$5|I$7¿]$0›¹$;—ó$5ÑÔ$=|.$3lÛ$7_k$1ÕR$6¥$4äø$<Ê¥$5™Ì$8Œ"$:H‰$M$K•$<«,$:2Ô$>|'$@sY$Bóæ$8ô¤$:Ï®$?XA$9oL$:;0$>ðz$9™$;9Ò$;œD$;
Ì$:rH$<'$9‹•$?@ß$<ìU$AŒ$8ô$>00$bˆx$=›P$9Ií$As]$;,»$>Ö±$<ñ$@Ä]$A¾ê$?r$AE$R|$H"$>…»$;'©$DM¯$?çX$Ei$C~$?»E$B‰$Eª²$?±$AÆ°$G\à$Kƒé$DZ"$D¥Ã$@Ž3$J\$Qp/$^A{$H;Þ$G0ˆ$F¼$MdÜ$EÖR$Ot%$C|ð$Dyª$>mu$DQ‡$F{Ö$Fg7$Q©$KˆÞ$Mq–$S%!$KLœ$M«ý$I›½$[¯ú$I¾$Sê$KŠ$JæT$Lž³$VžW$Fº$F~š$D$QÛZ$S!$UKÌ$O[$Tàƒ$S Q$b¥ö$Téù$Pjœ$R•l$Uo‰$NÏ$OJæ$JÌR$Z8X$b79$]©$^Š0$a@I$Wel$O=$L¿]$RNŸ$Q©™$QQÕ$N‡v$TPÉ$YŸ•$Yí$TIO$Y%ý$[´S$lß^$jœr$jfA$Vjõ$Y<$^úX$aYÐ$d¿$vê:$~Ìk$x-@$p€¹$p¥­$b²($ay^$`?‹$€UÂ$q¤$Xœ$hˆ6$`oB$Hsš$^7$tcÒ$c'$P	$cœ$lF$ms$k%Ã$cÛY$\¿Z$gà$bâ$YÌ$_4c$"Cž$'Øï$jÌ2$_ù§$uî$cú_$Z_ƒ$ez¸$^™:$]åß$\^+$w—Â$›4û$¢}}$Ÿ«$lÀj$x'/$"Ò
$"U$":$ŽÑC$z·è$†¹Ú$½Kx%Fò$å@†$×mà$ʜA$Ÿ Ï$†ÿê$"l?$ÒËf%q—$åàP$Á¬?$éÚ{%,Ð$Ó $Ûÿ$ïú8%-k%&€%
j%Ț%—	&.ÐR&0=R%žS%) %²bæ%O%xÑ%Kei%¡®õ%µD©%—¿9%¡1×%Ò[¤%œÄ¤%§Á&nâŒ&
Ãè%²ê½%ÄÁõ&V…)'&¨*':·'哧(Š '(8Ú}'f%ɵñ%céŽ%…â¸%æ*[&Ö*'¼_¼':'w&ýËË&#÷%éá%T1%'q3%üLø&/I9&˜r›'À'ü'¬ZH'?g&œ2€%ên%'–%ÒwÎ&=d±&"^B&z°w'Úø&ˆ&4Õ&'çå&+'7%¿®\%¬Ü¢%¢»q%`,ú%=†%|ÏK%±ê%©VÔ%%dÙ%
FÛ%zì%{ä…%jÃî%æô%"E%ýO$ÚÃÀ%!$#%ÍX&@\½%§Fµ%2å¼%$%°b1'

(Y-'«Ì%÷¬i%¹¸K&eÍ'ÉØ(OG/'~™‡&֟m&Åæ&kÂ&%óé©%ú—&"‹H&¨h& Z¸%ð‡S%ɼ5% Ÿç%D£Ê%0¦ò%g¯0&C	t'z&ç%Q¾p%ú%ô©%KžO%2ßO%EG%JŒð%.æ%Ù%'ž%· &ê[&°Iá%Ëâ¬%0¹%OÆÌ%ZÆC%o°c%š÷'Òð'Íaä'ž`è&»+Å&–iI&«Â0&"%M"%"œW$êé%lf%ñ%'%*V.%и(&'÷&Îvé'SëG'—M8'¶K'¿'&Gm7%ƒ¯¥%pÛ%|€%DBž%=µê%!½%ƒ'&ü&g•&Ǎ©&~X—%–€[%'%	¼$"ˆó%A%áÜ%$ŸÃ$‹Eü$‰Gh$¹ À%o'%š¡â%?q$­Q•$"=ª$œwë$…$…è$u;$E*
$P§$žµö$éä_%:Þ%)Q9$ߣ$Œ1É$I«Ò$A¤/$Qz$q›*$uc˜$]€$™k%	Ï0%I_r$ç(ô$Ã#$"òW$`ˆÔ$R5ª$=i+$+y½$<èÆ$z÷Å$"5$š›7$Z¢$,û¢$2ô$$c›$k'Û$5<$#^a$;ÇY$_Ó$$zƒÈ$…ª‰$~(ý$Gê$$2_b$3ª$;|$€5$a0Í$˜›$œüð$¯áj$'5$5'>$)øC$JxÙ$ö'$Lo($5ˆ¤$;U($Tþ$Bö$3«±$cÒ>$»Ãç$…â
$7l7$!;Ò$<ʉ$Nݛ$."É$(çü$*‡f$Cl¾$Fx$(ìX$0¯Ø$N{f$'å\$¬ô$"*e$Â$Ͼ$c&$¹¾­$Ž²ð$*J•$-'¡$%™$

µ$8[$çŠ$
e­$
8$$?Ð$a7¶$­H$˜'®$Xß$XÀÙ$`+f$$²$~Ð$	
$i­$$Yñ$ ÎØ$+_É$Z¿$?ì$³þ$‰³$pt$q*$$d$7$$Z$L¶$=Ù$É/$©®$á$Ð-$)µ$Q$:gE$´2#öÜ$QÎ$#ì$K$z$6L$B"j$%Zq$$$
¦Ä$åL$Ö$–6$IG•$@έ$Bž$sê$:5$êA$îv$9­$í³$'pm$2ŸA$¾z#üEá#òz¹#þó$2"$³$
eþ$¨$]Q$ñ$)	ª$Tø$m$Y}$ш$1md$3[$%¦$'ž$'$Æs#û Q$~Í$-í$	æ$
3\$
ùK#þ¯ˆ$©—#þýë$,Ð($?$üä$˜±$†]$	p/$œ'$«·$O#ü|•#ì̬#çϤ#ü~L$é&#úב#ðAk#÷¯$ÆQ$+b#íº #ëa#íÄÄ#ðL€#ëÍ(#òã&#òª!#ïȞ#ãU"#ääµ#ëS#ê@ô#ã¡O#ëŘ#å;ž#ä5`#Þ]Ñ#àöt#ߣÿ#âç#Ý·#ä.,#â†:#è¯ü#ðór#öFå#ó#ù[¾$ r¬$:d²$Žƒ#÷;s$	øü$áF#ä"ó#âŸO#ò¤$£"#órÉ#ãu«#ÛW\#Þ0™#áµ`#áªÐ#ÚõS#á«<#ߤa#ß©Ý#݆#ß.#Üõ#ÞÔ#âÁX#ì™U#í#ì*{#ë
¥#֚¡#ÕC#Ó×#ܸg#ÿ‡™$B}#å°*#Üåò#ÚV‰#Ùà$#ÜQË#ٍ{#Ý¡b#Ú=ž#سp#Ù_Ó#â$ùm$"B$y#Ýj#Öoø#ىŸ#Ô­r#؏	#Ùݗ#Øñz#Õ£9#ã'ê#þ
#ü…k#ï»#Ûiþ#Ød@#ÙY+#ـy#ÚÔ4#Õþ#Ö9#è.Ë$`\$Œj#ìÉ9#ÖK§#Ü3¶#è+#ۉû#Õ$®#Ø?b#×2#Ù0G#Øw#Ù©È#Õ.þ#ڈ#è#û5*#ça#Úq|#Òc]#ÖO#Ӄü#×Øn#ÕÄ#ðî$g$Ý#ٔ¬#Õº#ÓP®#ÕË #Ôê¡#Út_#Ùÿ#Öd‡#Ó[#Ö·Í#Ôz=#ÖÇ[#ÖÃ]#ØÜÜ#ه¹#àÞ½#ÜúA#çm3#ãQx#߄#ße##ßò	#×Lô#×#è²$â	#û›T#ê³[#Õü{#Ö	P#Ó/?#ԁ´#Þ«$#ÞF#ÖêO#×+	#ÓÚÇ#ÛH1#æ+Û$êT#ñN#ÝÑ#ÕæÊ#Üß#ØÓ«#Øw#ÙLM#îs_#퟾#áL¨#Ö}ˆ#߉Š#ã¢Ú$	*¢$S2#ßù #ØÀ#Þ¨á#×ã\#Úb#ÙäO#Ü"3#Ö^"#ææç#ÛÓ%#ïÎ9#æ×~#ß«§#Ûûe#â>²#ݛÑ#ß½»#ݪ#ä"Z#àtJ#à	p#ÞÁP#âÄ#ÜZ'#ßZM#ïÍB#à`#Ü x#ޔœ#áfÎ#ã0#⸿#áÃn#ïÝ#ãêµ#ޛ;#äñ»#ó'#ç"Ú#ß!7#á£n#ô.½$+JX$-=•$_ì#ò¶b$&ß$^#ånš#Ý
#çÔ#ï'a#óèÿ#á#â•Å#ÚðÙ#ßï#ãD¨#çû#àže#ã­#ß&¥#äpª#ßø–#ݝ#ÛÊ#á·á#ßi²#âÃ`#ݳ#㸀#Ûõ©#à"G#àÁ#â¾ò#Þ#ì1$û#üñ#âÅ #àì;#Þ[L#ç_(#ߤ¯#åH#éé'#æÎã#æ;z#æÿi#ì3[#ôxÁ$!^j$)N'$]#ñ–Ú#åر#æv«#ài»#âIª#Û¡¤#åO#ý–R#øÏs$JI$
X"#÷ä6#òDÄ#çI#æ½Õ#õÍÍ#ä»#Û±'#à®ç#ñ!b#è»ä$<\$)õ°$	mœ#ëi‡#áh#äMU#ã˜Å#ᘘ#àuÜ#ôzµ#ákÙ#åÄë#ãy#æ9Æ#ãë#å%#ë®$9$Eû#å›b#âI"$¤Ž#ß&8#õžœ#ë6#è4æ#øWé$Q"$Ëu#ðÝt#åœD#óüº#ì	Û#á,ó#Ü®Î#äkG#ànl#äD$
šþ#äàH#ä#áH#ãe:#æ˜#èZw#ðU#äGZ#ø´}#ýr'#ìÏ=#æO†#ê¼ö#ç
S#ì"]#ðÂv#ú"Ä$óQ$²/#ìÎ#ïÓ#é
#è2#çig#ðqW#íÄ$¸æ#ûk)#îE^#åŒï#ì}#åäû#ï2#þç¾#ðÕ*#ë7#ôBë#íò¼#ò_9$?Õ$Pl$Þ#øý#ðtc#ñį#êÅ#ïNE#ò$œš${à$
#ñ®${¦#ìã`$¾b$ï$,{#ñž #íˆ#ï8\#ï0#ñ#ó¥`#ñ8`#óð\#ëÒ{#î:µ#÷‹æ$E]#ôh#óÝ>#ò¦ò#ó§ÿ#îOc#ñB#ï:'#ôS:#îØ#ð¬å#ì¥À#þ{/#íu«#ñ"›#ïÐ#òi×#ïÕ#ñž€$}M#ï ½##òZ·#óqÃ$^=$6.#ÿøS#ôc#õ)¤#ñÙ¨$%ù#î¾0$¾$$$$;a×$#Ï#þ9^$PM$¢Œ$¦#úx#ôhø#ñš#ü)$!{k#ý_¡#ù'É#øG#úÈ#÷*M#ö¯#ö}Ó$0#÷C
#ü´{#÷ó"#úd½#üY$§$®"$5Z$ög$eÎ#ÿÝê$«¢#øÛ	$m#ÿ/$1n#ÿÉ$-0$‹›$'	#ýFÀ#ÿžf#ÿŠÇ$Iú#ý+¾#þ·¤$†Œ$™ð#úà˜#þ©r#ø×#û'Ö$cd$.!™$/
ï$
sã$$¹#üó#þåÌ#þÝp$ï‹#üaO$¬€$Å»$ƒÄ$q$ƒ¦$¯V$(î$¢$™r$	ë$Á$!$'ö$þÎ$ô›$G-$0þâ$1`'$ÁÅ$è©$m$$ڟ$¤®$N$­ƒ$äÛ$ì$Êx$y$Dî$ž|$Ö,$ð¯$6y$îî$xF$_s$¹W$Fò$C$Àã$¾v$æ8$<O$rR$*€™$ŠÍ$³\$ÐC$'$ó7$ÊA$Á}$É$$¿$ïÓ$a	$l¥$‹ã$ؐ$óÚ$AQ$®c$¤â$ñ>$m$–š$$è1$**$"¨Ë$`$)­$>$	¡$	çJ$##I$$…®$³ù$_G$	Aß$™¡$þK$c¶$"ù$:Ü$ìÐ$'C$	6ý$¾P$/P$S$ýY$
rð$<$ ¢Ô$*"ë$&FØ$f8$˜‹$Ù¸$	‰h$Ü$ŸÖ$""$ã|$Õß$xÏ$	×$?$p€$'Œ$!fé$]G$4µ$4$Ik$Í$$ñø$:n$
£$L$Ñ@$º$ù$R9$TJ$+p$rÏ$±$D™$1$$Ò$z¿$±Ç$å†$<$@ø$àö$‡$$"—$"!$çO$éÒ$Ò®$Z²$ R$,$Îi$Ÿ°$`$Žï$ ×$‡^$($bZ$!ë$ dÖ$éË$Š@$ˆï$!'$½Y$q™$+ú$wa$ÚL$…}$zL$s•$©d$ò¾$Õa$›¼$U'$7Ø$Ià.$€#A$yZÙ$6è<$'žé$-äœ$*þ9$E${£$³$
=$"Èb$)·«$!ÝZ$&ék$ÌD$%<$à²$Ï$á7$è×$!u¶$2Ìo$.P¢$$n¦$Nú$"oI$0_$<Àç$"²Í$ ,®$(ê$"¬Ò$3sá$G»;$4·»$$wÅ$åW$ µñ$1}÷$Z
­$Bh$*
–$ Æ$!±$!Q$'r.$.R$O$xõ˜$Ld$=Mê$D=$2Û$9¢u$A!*$FZ$Y¨Î$Jïn$0wA$(Ÿ¨$%m'$.˜o$>ь$P ß$DtV$?Ló$C$Q"Ð$Dçu$gF
$l•>$_në$;Ïâ$?¶$K'/$FÁÅ$N£T$L&õ$e±ë$S¢Ø$C—^$V´ï$@Jô$>†P$yÀ$´¢¹$»G'$¶+$ËþÉ$Ø¿÷$¢~…$¦úe$¥QU$†é$7x$'Ïc$m-$YZD$E†$dbá$·ëF%&2c%
3À$¬€.$¦¤($"k$\áã$iƒJ$ƒ½•$yeœ$pd$ŽÈõ$é"p%+«½$ܱ]$Êoy%+%
‰%F¤$Á¡›$‰ýÏ$bqÚÀÀ%µ±'&à%žRt$íDH$s-
$+ƒO$Ü6$(YN$§CÊ$äGx$uє$@$áÛ$NŽÌ%¡é$ên$'Œ'$Pi$4=å$aÈq$Dæ6${4#Ù<#èI$!ݟ$؈% )$§Âz$"ƒ%%NS$èqp$åI¾$"Ñ:$½O#ã
#ð>$b$'_$j%)$ðô´%‹%Ø/†&Û3¼'†m&TÌ%Ö$‡U$¯Èk%èã%¼¨$ž"¿$®%§ü¶&¯v&°hq&>ðß%2¤µ$Aã$æ#$5ݐ$³¡$ vá$qY;$Ñðù%4jŠ%Ó?$ÌÙº%(Çé&	®%Áá¹$þãt$Mx°$`¬F%£Œ$˜¦#$î½#ÁiË#Âäã$lM$ËÄP&}%ñ›%®$@þa#יþ#ÀOõ#êàÜ$"W…$:ö$*$à#Ñ+‹#κ™$e—$h$VY#$bJÉ$@±#þÜH#ÿ'$I¹³$v‰ü$AßZ#úlÄ#Ò+É#Ì#|#òµ$x#ßNñ#»d#ΐ1$Ø#üÆi#ã±m$^C$šÔ$3¼$B¹'$‡#Ü7!$3²#Ú)#¢Óæ#—#±î–#ÖªX$ÌD#õ@#¼êŽ#£a¥#§n¦#½O#ˁ&#Ëå#ÄÌÇ#Àþ÷#¶åÅ#¯ÿJ#¡{#š	k#® #½¸Î#×U#Ý$ #ÜZ#Õւ#çG²#þÞÑ$Ғ#Ꝉ#èÅ·#êÂ;#ênv#ú#ÌB-#¡–Ÿ#§"e#¥×ü#²Þü#±#ÅÈ#Ëñ7#ÒÅÄ#È©¥#°Z#§'#¤¨#™·Ä#˜"#¡¹J#Ÿ6j#'ux#"D#ž…#¤²!#œ#ž®×#šÇ#Ž=#…ÿÊ#L#"8]#ŒÑq#‹³×#"ß=#wôb#†È«#_"#m¤å#WGÔ#g*n#‰k#™J#‰Ê'#u #kQ¸#n²#r†#vü˜#{s#wWA#s^T#kFt#_°e#sMž#|¸H#sè#iŠß#j ñ#s$Ñ#'ò²#†K@#{;q#iß#dK#d¡#iƒ˜#kÇ¡#rôY#nß#vÇâ#z7·#œý#"÷î#†¢2#)¶#š•¾#› 4#£bê#¸áÞ$ƒ$_î#çy#æóŠ$]d$jR$¢0#ëš#ð¯_#÷u{#ï—ñ#Õ÷%#È´ö#ºõ#«wu#•×A#"
ã#£²?#´n#¶å!#»Ä÷#¾¨#Â|>#¾Öš#½{Ò#µÜF#¶IÑ#³ˆr#®½·#®Å%#¸à#±#®}#¨å"#ªtó#¥‰#—8#Àö#"wP#°"#‰+±#‡t#‡=#ƒŽ¬#\h#|üW#zì#oM#oïb#'´…#¤•#"æé#z§·#i´^#j¼æ#h¾m#h#Ò#c´î#n>Y#l=Ù#nG#y#‹CÕ#}·´#iaý#`im#_@Ù#då#dGÑ#c$B#kÖ#cˆ¶#fJU#ip#t­‰#—2û#›‡‹#y¿r#l¾.#j÷Þ#ißÎ#cs0#aC\#_4¡#`T#bâF#ií÷#k{#Þ#0F#v–K#ƒÅ0#ŠZõ#"0l#†ËÖ#…¢˜#ˆ'Ž#ˆƒ‡#‹Âî#‹—³#‰ú#ˆî`#'$Þ#­<W#·æ#–'í#‹4U#…Ô#¼¦#uÓº#r¯[#k]#p=Õ#søì#~"¾#Q#|S#'¼#'#'»#"w#ƒo¶#'®Ù#"ŠR#ìþ#~:ö#ƒä#{SJ#{ÝJ#z¦u#[e#{MH#t1#{ƒØ#'e?#‹Ä
#vNÜ#ol#m3#i©*#mÜ#fL#h^®#g]#g)Ê#aï#`ò#_»#cQÍ#aà#b#`å˜#sq­#f"#dé#b#eï=#dX#lš¹#pH #ijh#b†Z#bÆx#a#`ðJ#]†Û#bJp#lšñ#{n#kã#að;#a•ò#dr}#_þ5#`#]'$#a\#]K•#]ژ#[lƒ#]œ6#]k6#f1b#`Ì#_D|#_/#aýá#c·Ô#fM2#^"-#gàê#`ù#aé##_•k#_ï^#]•y#fV·#jÿ¦#k8#dV³#]"‹#]‡A#d:Ã#f‰¸#jHª#i.ù#qóõ#g€Í#a³È#_c	#es'#]÷"#bH#dB#iáð#amp#c#k¦#u@#h¾#cî3#_6¤#c›#b5b#bJ#`TÇ#aT#bÝ#kâ#aÕJ#p2#{:#rû'#a9p#`·#`…#h‰þ#bÕO#c¦Ø#'V#`Ï#^˜Æ#a.¨#c´Y#i¾Ž#h²Ý#jšD#b#b¶³#b…2#dVT#dMD#då#_qæ#e~|#aà$#cO#^Ls#c-‹#až!#`n#^À#c`#a^#_Û×#_J#cu¬#d×·#e	0#a]*#e%}#`Âê#d`¡#cÀh#e`Ç#dNÍ#a¯×#bw«#x:F#àw#‰¹#m^)#köí#kN*#w³Ù#~ƒ#rr#j¹ñ#h¥æ#bÝZ#gÊÏ#f«ý#mB;#odr#mãO#i±q#hqë#dݧ#j\#lÍ1#k›#gi=#hAl#fäy#m¥…#lŸw#k‹>#jÏÃ#jä›#hnI#k˜X#kǔ#|Èg#hq#mnl#mÁt#o÷æ#yÒZ#sl#hÔB#l‹#hMø#k:l#k¸>#nS!#k|Á#n_ï#jп#iÊ#hç#kͤ#j0¦#m#zØ¢#‹v#€à
#k¢E#hNÆ#i£=#k"z#oº]#mÔÆ#r²õ#sL#q É#j+Ù#q#~øì#|{Ê#m$p#lak#jš/#kQœ#gï¤#k˜#kbÌ#zç#h&#h­ù#hYë#oïó#u©Ê#Œ«#'l#}ƒ#nü#nø?#r¾É#vé³#xS‹#|í	#Œ#{µâ#sÍ)#vµ@#tgÑ#sÓ#oM×#páÝ#usµ#€Õ+#€/=#jЙ#]ôô#fµ#iß`#iy2#d#a%­#pŸ#nq¥#mW#q‡á#yÝ#ŽSË#ˆus#uá?#nüz#u1#rtÅ#tÁÊ#v¬Ý#wù¸#pìë#qôã#rº"#u± #q™#r,ê#phÂ#wtø#tnŒ#€™V#sþ;#v7¬#r/)#ƒJf#hÄ#€È"#xüç#wù¤#vµÿ#xçO#qßd#qwW#q»O#uYv#vb#¿G#Œ1ú#Žyý#~ýÃ#z:#uM°#y$È#†Ži#xcY#v;B#yj#w¸R#z…º#{Ò#{Åñ#w+­#vµÞ#wlW#}B¢#zH÷#~Õ#za#{
ò#z8Î#{q#yõ¬#|d#ysY#€Òi#ƒˆ#Œ j#¢²¿#vj#|L'#zËN#{'r#|5ñ#z¾ã#€Qd#'ÿÐ#…Ä«#}Å	#
C#×#€ù½#zf¥#9Ê#÷Á#ù3#'\1#g#{Ô:#}¢
#}<Ü#~S`#~ê8#ˆå¿#˜Gº#Ì#"ÍÜ#}K#xžæ#42#}â#'`‡#xm¹#v–p#ym#Jñ#€™>#†ùE#‰ù#"ô¨#º#'Ð~#ÓK#OM#5ç#ƒV<#KV#'H#ƒL§#"Ýþ#ˆ£#–t(#†k##"õ®#"Â#'}Ž#€p|#€Ir#}àå#''²#"l×#…Ï#ˆXé#"lB#‰©ë#‰Ð!#†n›#…µ/#ƒÁ_#‡‡#ƒë#ƒú1#'d
#"'/#ƒõ#…°#‡EÒ#¼ï#Œ'À#†½O#…	"#‡‡7#†½H#…Š?#U#};Š#}9#…$#…™@#…W\#‹;#€l# +#‰]Ÿ#ŠŸj#‡ '#‡T½#Šý×#…±>#ƒ~#ƒþ#…öv#†"#ˆè#ˆÒ®#‰Ðþ#†.‹#…è
#Šº"#†-ì#‡iô#†jC#ƒž5#†%'#ƒû#ƒDc#€»
#·å#€¼>#"JE#ƒ#"˜#¦#'ƒª#'T¨#†¬º#‹'_#˜GD#¡*ç#Ÿi—#—ÄÉ#"+Œ#—rç#Œv™#‹ä$#Š±#‰51#Ž>Ú#ŠT¿#†­Ÿ#'	##ƒêð#ƒ:'#…q#…Y#…i#…#"Œ=#"
C#ŠíÍ#Šž$#‰i5#"ðô#…b#†"ò#Š¿–#‰®#Š×ô#ˆ¬(#‡ì`#ˆM#‰ù¯#†Û¾#‡EQ#ˆ#ˆwm#†"ô#‰þŒ#ŠZS#ŠÊ£#¡Ò#˜&&#"'æ#")#'›^#'ñú#û)#Ð#¯i#f(#[#'Ý5#õ²#"†Ú#'ÿÄ#—W'#–é/#"˜í#"#—ŸH# ""#ŸMÁ#›|
#£–Á#¬¹/#³5u#'(U#Œ¿#‹7è#.#–ÙŒ#—ï­#Êý#'W©#ªU# \
#œ†#Žüw#ÿ@#ŠÊv#Šço#'Â#ŽÈ$#\Š#ŒÑž#¦Q`#™Á#"dÜ#"ø#'_<#'Ù#˜:#Ÿ5"# W=#˜¸I#›AÖ#™îU#¶ïG#Г#ԍ…#¾a
#¨µ# ùò#šYŒ#"ÀÊ#"éÙ#"Oì#–t#œ³#­	æ#¡z#©Ò#³|è#¡Þ°#—Od#a##žüŽ#˜ü½#'Y#"ï5#˜4ö#©î#¸!#¾Bä#¥â#›­7#¦~#¬÷è#24#šö÷#¬ŽÜ#©öþ#™,0#™/X#›–# >#¶ÞÇ#Àóÿ#£"Ê#˜ß#˜û"#›Ü#Ÿ» #Ÿ­ò#˜c #®ë#³Úæ#¼¨›#¨Ù½#›ˆ'#˜ A#š¼a#œM—#¨F"#®	ç#›$|#›#˜n>#˜®#¢U#ÆHÛ#ÈO0#¤xÀ#¢†2#·ð#¼ŽV#Èñô#½rˆ#¡@Ò#œ7}#¬!#Ç.J#¯«#¢1#¬åø#±Á>#¢öh#¢:ž#¬p©#ÎeF#¹Ñå#»¬è$	"©$þ#¶md#¦£~#·ì$ú/$,šò$?#¶

==> anc/LateM_Spectra/HIP_114456_B.fits <==
SIMPLE  =                    T / Written by IDL:  Wed Jul  3 11:17:24 2013      BITPIX  =                  -32 /Real*4 (floating point)                         NAXIS   =                    2 /                                                NAXIS1  =                 4171 /Number of positions along axis 1                NAXIS2  =                    3 /Number of positions along axis 2                EXTEND  =                    T /Extensions may be present                       ORIGIN  = 'Institute for Astronomy' /                                           TELESCOP= 'NASA IRTF'          /                                                INSTRUME= 'SPeX, IRTF Spectrograph' /                                           OBSERVER= 'Your_Name'          /                                                OBJECT  = 'PS_412-50945'       /                                                IRAFNAME= 'PS_412-50945_tellcor_merged' /                                       TIME_OBS= '14:46:41.925947'    / Average UT TIME OF ACQISTION ('hh:mm:ss.ss')   DATE_OBS= '2013-06-30'         / UT DATE OF ACQUISITION ('yyyy/mm/dd')          ITIME   =        120.000000000 / INTEGRATION TIME IN SECONDS                    CO_ADDS =                    1 / NUMBER OF INTEGRATIONS                         NDR     =                   32 / Number of Non-Destructive Reads                SLOWCNT =                   20 / Number of Slow Counts                          TABLE_MS=        512.452000000 / msec to clock out array                        ROTATOR =        174.090000000 / Rotator_Mechanical_Angle; pos=348186           POSANGLE=        191.810000000 / Average Sky_Position_Angle                     SLIT    = '0.3x15  '           / menu=2,pos=89000                               GRAT    = 'ShortXD '           / menu=0,pos=719950                              PLATE_SC=       0.150000000000 / PlateScale arcsec/pixel                        RA      = '+23:10:55.13 '      / Right Ascension                                DEC     = '+45:30:53.3 '       / Declination                                    HA      = '+00:09:8.9116667'   / Average Hour Angle                             AIRMASS =        1.11083333333 / Average Air Mass                               EPOCH   =        2000.00000000 / Epoch                                          MODENAME= 'ShortXD '           / Spectroscopy mode                              FLAT    = 'flat292-296.fits'   / Flat field image                               NAPS    =                    1 / Number of apertures                            NORDERS =                    1 / Number of orders                               ORDERS  = '0       '           / Order numbers                                  START   =                    0 / Array column of first FITS array column        STOP    =                 4170 / Array column of last FITS array column         SLTH_PIX=        100.000000000 / Slit height in pixels                          SLTH_ARC=        15.0000000000 / Slit height in arcseconds                      SLTW_PIX=        2.00000000000 / Slit width in pixels                           SLTW_ARC=       0.300000000000 / Slit width in arcseconds                       APPOSO03= '3.52614 '           / Aperture positions (arcsec) for order 03       APPOSO04= '3.52226 '           / Aperture positions (arcsec) for order 04       APPOSO05= '3.50186 '           / Aperture positions (arcsec) for order 05       APPOSO06= '3.48449 '           / Aperture positions (arcsec) for order 06       APPOSO07= '3.45686 '           / Aperture positions (arcsec) for order 07       APPOSO08= '3.46310 '           / Aperture positions (arcsec) for order 08       PSFRAD  =        2.00000000000 / Optimal extraction PSF radius in arcseconds    APRADIUS=        1.80000000000 / Aperture radius in arcseconds                  BGSTART =        2.20000000000 / Background start radius in arcseconds          BGWIDTH =        2.00000000000 / Background width in arcseconds                 BGORDER =        0.00000000000 / Background polynomial fit degree               WAVECAL = 'wavecal297-299.fits' / Wavecal file used for wavelength calibration  XUNITS  = 'um      '           / Units of the X axis                            YUNITS  = 'ergss-1cm-2A-1'     / Units of the Y axis                            XTITLE  = '!7k!5 (!7l!5m)'     / IDL X title                                    YTITLE  = '!5f!D!7k!N!5 (ergs s!E-1!N cm!E-2!N !5!sA!r!u!9 %!5!n!E-1!N)' / IDL YVERSION = 'v3.4    '           / Spextool version                               RES     =        2000.00000000 / Average spectral resolving power               DISPO03 =    0.000537533000000 / Dispersion (um pixel-1) for order 03           DISPO04 =    0.000403194000000 / Dispersion (um pixel-1) for order 04           DISPO05 =    0.000322743000000 / Dispersion (um pixel-1) for order 05           DISPO06 =    0.000269240000000 / Dispersion (um pixel-1) for order 06           DISPO07 =    0.000231141000000 / Dispersion (um pixel-1) for order 07           DISPO08 =    0.000202672000000 / Dispersion (um pixel-1) for order 08           DAIRMASS=           -0.0645033 / Average airmass difference between std and obj HISTORY The output FITS files contain a 3-D array of data consisting ofsets of  HISTORY  triplet arrays of data for each aperture and each order,where each tr  HISTORY iplet is composed of an array for the wavelength,an array for the flux  HISTORY , and an array for the error. The tripletsfor each aperture are stacke  HISTORY d behind one another, followed bythe triplets for the next order, etc.  HISTORY  If no orders have beenskipped or deslected in the extraction process,  HISTORY  the contents ofaperture Y in order X can be found as follows:lambda =  HISTORY array[*,0,( X - (smallest order number))*naps + (Y-1)], flux   =array[  HISTORY *,1,( X - (smallest order number))*naps + (Y-1)], error  =array[*,2,(   HISTORY X - (smallest order number))*naps + (Y-1)]  Forexample, for an SXD fil  HISTORY e with two apertures, the wavelengtharray for aperture 1 in order 3 is  HISTORY  located in array [*,0,0], theflux is in array [*,1,0] and the error i  HISTORY s in array [*,2,0]. Foraperture 2, the wavelength is in array [*,0,1],  HISTORY  the flux is inarray [*,1,1] and the error is in array [*,2,1]. For or  HISTORY der 4,the flux for aperture 1 is in array [*,1,2], while the flux fora  HISTORY perture 2 is in array [*,1,3]. For order 5, the fluxes for thetwo aper  HISTORY tures are in arrays [*,1,4] and [*,1,5], etc.  Thespectra have been co  HISTORY rrected for non-linearity.                                              HISTORY                                                                         HISTORY Xcombspec History                                                       HISTORY                                                                         HISTORY The spectra were combined using a Robust Weighted Mean.  The robust     HISTORY threshold was 8.00000.  The files spectra0300.fits, spectra0301.fits,   HISTORY spectra0302.fits, spectra0303.fits, spectra0304.fits,                   HISTORY spectra0305.fits were combined.    Aperture 01 Info: The scale          HISTORY factors were determined using order 04.  The scale factors are          HISTORY 0.931897, 0.975421, 1.07691, 1.03453, 0.893054, 1.03141.  The median    HISTORY RMS deviation in each order is 0.125055, 0.0896167, 0.0862315,          HISTORY 0.0741101, 0.0605643, 0.0487129.    The spectral shapes have been       HISTORY corrected.                                                              HISTORY This spectrum was telluric corrected using the telluric correction      HISTORY spectra PM_I23318+1956Wn_tellcor_tellspec.fits.  The telluric           HISTORY correction spectra for aperture 01 were shifted by -0.176817,           HISTORY -0.218863, -0.288619, -0.177437, -0.253412, -0.200000 pixels.           HISTORY                                                                         HISTORY Xmergeorders History                                                    HISTORY                                                                         HISTORY This merged spectrum was derived from aperture 01 of file               HISTORY PS_412-50945_tellcor.fits.  The scaled factors for orders 3, 4, 5, 6,   HISTORY 7, 8 are 1.00000, 1.00000, 1.01310, 1.00827, 1.03084, 1.04953           HISTORY respectively.                                                           END                                                                                                                                                             ?M¬F?M¹Š?MÆÐ?MÔ?MáY?Mîž?Mûã?N	'?Nl?N#°?N0õ?N>9?NK~?NXÂ?Nf?NsK?N€?NÓ?N›?N›0?Nª{?N¹Ä?NÉ?NØX?Nç¡?Nöë?O4?O~?O$Æ?O4?OCY?OR¡?Oaê?Oq2?O€{?OÃ?OŸ?O®T?O½›?OÌã?OÜ*?Oër?Oúº?P
?PI?P(?P7×?PG?PVd?Pe«?Ptñ?P"8?P"?P¢Å?P²?PÁQ?PЗ?PßÝ?Pï"?Pþh?Q
­?Qó?Q,8?Q;}?QJÂ?QZ?QiL?Qx?Q‡Õ?Q—?Q¦^?Qµ¢?QÄæ?QÔ*?Qãn?Qò²?Rö?R9?R }?R/À?R??RNG?R]‰?RlÌ?R|?R‹R?Rš•?R©Ö?R¹?RÈ\?Rם?Ræà?Rö!?Sd?S¦?S#ç?S3)?SBi?SQ«?S`ì?Sp-?So?SŽ¯?Sð?S­0?S¼q?S˲?SÚò?Sê2?Sùr?T²?Tó?T'2?T6r?TE±?TTñ?Td1?Tsp?T'¯?T'î?T¡-?T°l?T¿«?TÎê?TÞ(?Tíg?Tü¥?Uã?U"?U*_?U9ž?UHÛ?UX?UgW?Uv"?U…Ò?U•?U¤L?U³Š?UÂÇ?UÒ?Uá@?Uð}?Uÿº?Vö?V3?V-o?V<¬?VKè?V[$?Vj`?Vyœ?VˆØ?V˜?V§O?V¶‹?VÅÅ?VÕ?Vä<?Vów?W³?Wí?W!(?W0b?W??WNØ?W^?WmM?W|†?W‹Á?Wšû?Wª5?W¹o?WȨ?W×â?Wç?WöU?X?XÈ?X$?X3;?XBs?XQ¬?X`å?Xp?XV?XŽ?XÈ?X¬ÿ?X¼8?XËp?XÚ¨?Xéà?Xù?YP?Y‡?Y&¿?Y5÷?YE.?YTf?Ycœ?YrÔ?Y'?Y'B?Y y?Y¯¯?Y¾æ?YÎ?YÝS?YìŠ?YûÀ?Z
ö?Z,?Z)b?Z8™?ZGÎ?ZW?Zf9?Zup?Z"¥?Z"Ú?Z£?Z²E?ZÁz?Zа?Zßä?Zï?ZþN?[
ƒ?[¸?[+ì?[;!?[JU?[YŠ?[h½?[wò?[‡&?[–Z?[¥Ž?[´Á?[Ãõ?[Ó)?[â\?[ñ?\Ã?\÷?\*?\.]?\=?\LÃ?\[ö?\k)?\z[?\‰Ž?\˜À?\§ó?\·&?\ÆX?\Պ?\ä¼?\óî?] ?]R?]!"?]0µ?]?è?]O?]^J?]m|?]|­?]‹ß?]›?]ªA?]¹r?]È¢?]×Ô?]ç?]ö5?^f?^–?^#Ç?^2÷?^B'?^QW?^`‡?^o¸?^~ç?^Ž?^G?^¬w?^»§?^ÊÖ?^Ú?^é5?^øe?_"?_Ã?_%ò?_5!?_DP?_S€?_b®?_qÝ?_?_:?_Ÿi?_®—?_½Æ?_Ìó?_Ü"?_ëP?_ú~?`	¬?`Ú?`(?`75?`Fc?`U'?`d¾?`sì?`ƒ?`'G?`¡u?`°¡?`¿Ï?`Îû?`Þ)?`íV?`ü'?a¯?aÛ?a*?a94?aHa?aWŽ?afº?auç?a…?a"??a£k?a²—?aÁÃ?aÐî?aà?aïF?aþq?b
?bÈ?b+ô?b; ?bJK?bYv?bh¡?bwÌ?b†÷?b–"?b¥N?b´x?bã?bÒÍ?báø?bñ#?cM?cx?c¡?c-Ì?c<÷?cL ?c[K?cjt?cyŸ?cˆÉ?c—ò?c§?c¶F?cÅp?cԙ?cãÂ?còì?d?d??d h?d/'?d>»?dMã?d]
?dl5?d{^?dŠ‡?d™°?d¨Ù?d¸?dÇ*?dÖS?dåz?dô£?eË?eô?e"?e1D?e@l?eO"?e^¼?emã?e}?eŒ4?e›[?eªƒ?e¹ª?eÈÒ?e×ú?eç ?eöH?fo?f—?f#¾?f2å?fB?fQ3?f`Z?fo€?f~§?fÏ?fœõ?f¬?f»B?fÊi?fِ?fè¶?f÷Ü?g?g)?g%O?g4u?gC›?gRÁ?gaç?gq?g€3?gY?gž~?g­¤?g¼É?gËï?gÛ?gê:?gù`?h…?h«?h&Ð?h5õ?hE?hT??hcd?hrŠ?h®?hÔ?hŸø?h¯?h¾B?hÍf?h܋?hë¯?húÔ?i	ø?i?i(B?i7f?iFŠ?iU®?idÓ?is÷?iƒ?i'??i¡b?i°‡?i¿«?iÎÎ?iÝó?ií?iü:?j^?j?j)¥?j8È?jGì?jW?jf2?juV?j"x?j"œ?j¢¿?j±â?jÁ?jÐ(?jßK?jîn?jý'?k´?k×?k*ú?k:?kI??kXb?kg"?kv§?k…É?k"ì?k¤
?k³0?kÂS?kÑt?kà—?kï¹?kþÛ?l
þ?l?l,B?l;c?lJ…?lY§?lhÉ?lwë?l‡?l–.?l¥O?l´q?lÓ?lÒ´?láÖ?lð÷?m?m:?m[?m-}?m<ž?mK¿?mZá?mj?my#?mˆC?m—e?m¦†?mµ¦?mÄÈ?mÓè?mã	?mò)?nJ?nk?n‹?n.­?n=Ì?nLí?n\?nk.?nzO?n‰o?n˜?n§°?n¶Ð?nÅñ?nÕ?nä1?nóQ?oq?o'?o ±?o/Ñ?o>ñ?oN?o]1?olP?o{q?oŠ?o™°?o¨Ð?oªz?o¼H?oÎ?oßå?oñ³?p'?pP?p'?p8ì?pJº?p\ˆ?pnT?p€"?p'ï?p£¼?pµ‰?pÇV?pÙ"?pêï?pü¼?q‰?q T?q2 ?qCí?qU¸?qg"?qyP?q‹?qœæ?q®±?qÀ}?qÒG?qä?qõÝ?r§?rr?r+<?r=?rNÐ?r`š?rrc?r"-?r•÷?r§Á?r¹‰?rËS?rÝ?rîä?s­?sv?s$>?s6?sGÐ?sY—?sk`?s}(?sŽð?s ·?s²?sÄF?sÖ
?sçÕ?sùœ?tb?t)?t.ð?t@·?tR}?tdD?tv
?t‡Ð?t™–?t«\?t½!?tÎç?tà­?tòr?u7?uý?u'Â?u9‡?uKL?u]?unÕ?u€™?u'^?u¤!?uµæ?uǪ?uÙm?uë1?uüõ?v¹?v |?v2@?vD?vUÅ?vg‰?vyL?v‹?vœÑ?v®"?vÀU?vÒ?vãÚ?võ?w^?w ?w*â?w<£?wNe?w`&?wqç?wƒ¨?w•j?w§*?w¸ë?wʬ?wÜm?wî,?wÿí?x®?x#m?x5-?xFî?xX­?xjm?x|,?xì?xŸ«?x±j?xÃ*?xÔè?xæ§?xøg?y
%?yã?y-¢?y?`?yQ?ybÝ?yt›?y†X?y˜?y©Õ?y»'?yÍO?yß
?yðÊ?z‡?zD?z&?z7¾?zI{?z[8?zlô?z~°?zm?z¢)?z³å?zÅ¡?z×]?zé?zúÕ?{?{K?{0?{AÃ?{S}?{e9?{vô?{ˆ®?{ši?{¬$?{½Þ?{ϙ?{áS?{ó
?|Ç?|'?|(<?|9õ?|K¯?|]i?|o"?|€Ü?|'•?|¤N?|¶?|ÇÁ?|Ùy?|ë2?|üë?}¤?} \?}2?}CÍ?}U…?}g=?}xö?}Š­?}œe?}®?}¿Ô?}ь?}ãD?}ôü?~²?~j?~*!?~;×?~M?~_F?~pü?~'³?~"i?~¦?~·Ö?~Ɍ?~ÛC?~ìø?~þ®?d?"?3Ï?E…?W:?hð?z¥?ŒZ?ž?¯Ä?Áy?Ó.?äã?ö—?€&?€
?€Ú?€´?€'?€0i?€9B?€B?€Jö?€SÐ?€\ª?€e"?€n]?€w7?€€?€ˆê?€'Ä?€š?€£v?€¬P?€µ)?€¾?€ÆÜ?€Ïµ?€ØŽ?€áh?€ê@?€ó?€ûó?Ë?
¥?~?V?(/?1?9à?B¹?K'?Tj?]C?f?nó?wÌ?€¤?‰|?'U?›-?¤?¬Þ?µ¶?¾?Çf?Ð>?Ù?áî?êÅ?óž?üu?'L?'%?'ü?'Ó?'(¬?'1ƒ?':Z?'C2?'L	?'Tà?']¸?'f?'of?'x>?'?'‰ë?''Ã?'›š?'¤p?'­H?'¶?'¾õ?'ÇÌ?'У?'Ùz?'âQ?'ë'?'óþ?'üÔ?ƒ«?ƒ'?ƒX?ƒ .?ƒ)?ƒ1Û?ƒ:±?ƒCˆ?ƒL^?ƒU4?ƒ^?ƒfà?ƒo¶?ƒx?ƒc?ƒŠ8?ƒ"?ƒ›ä?ƒ¤º?ƒ­?ƒ¶f?ƒ¿<?ƒÈ?ƒÐç?ƒÙ½?ƒâ'?ƒëh?ƒô>?ƒý?"è?"¾?""?" h?")>?"2?":è?"C¾?"L"?"Uh?"^=?"g?"oç?"x¼?"'?"Še?"";?"œ?"¤ä?"­¹?"¶Ž?"¿c?"È8?"Ñ?"Ùá?"âµ?"ë‰?"ô_?"ý3?…?…Ü?…°?… "?…)Y?…2-?…;?…CÕ?…L©?…U}?…^R?…g&?…où?…xÎ?…¡?…Šu?…"J?…œ?…¤ò?…­Å?…¶˜?…¿m?…È@?…Ñ?…Ùè?…â»?…ëŽ?…ôc?…ý6?†	?†Ý?†°?† ƒ?†)W?†2*?†:ý?†CÑ?†L¤?†Uw?†^J?†g?†oð?†xÄ?†–?†Ši?†"=?†œ?†¤ã?†­µ?†¶ˆ?†¿[?†È.?†Ñ?†ÙÔ?†â¦?†ëx?†ôL?†ý?‡ð?‡Ã?‡•?‡ h?‡);?‡2
?‡:ß?‡C²?‡L"?‡UV?‡^)?‡fû?‡oÍ?‡x ?‡q?‡ŠC?‡"?‡›è?‡¤º?‡­Œ?‡¶^?‡¿0?‡È?‡ÐÔ?‡Ù¦?‡âx?‡ëI?‡ô?‡üí?ˆ¿?ˆ'?ˆb?ˆ 4?ˆ)?ˆ1×?ˆ:©?ˆC{?ˆLL?ˆU?ˆ]ï?ˆfÀ?ˆo'?ˆxd?ˆ5?ˆŠ?ˆ'Ø?ˆ›©?ˆ¤{?ˆ­L?ˆ¶?ˆ¾î?ˆÇ¿?ˆÐ?ˆÙb?ˆâ3?ˆë?ˆóÕ?ˆü¦?‰v?‰H?‰?‰é?‰(»?‰1‹?‰:\?‰C-?‰Kþ?‰TÎ?‰] ?‰fp?‰oA?‰x?‰€â?‰‰´?‰'"?‰›T?‰¤%?‰¬ö?‰µÆ?‰¾—?‰Çg?‰Ð7?‰Ù?‰áØ?‰ê¨?‰óy?‰üI?Š?Š
ê?Šº?ŠŠ?Š([?Š1+?Š9û?ŠBÌ?ŠKœ?ŠTk?Š]<?Šf?ŠnÜ?Šw¬?Š€|?Š‰M?Š'?Ššì?Š£½?Š¬Œ?Šµ\?Š¾,?ŠÆü?ŠÏË?ŠØœ?Šák?Šê;?Šó?ŠûÚ?‹ª?‹
z?‹J?‹?‹'é?‹0¸?‹9ˆ?‹BX?‹K'?‹Sö?‹\Ç?‹e–?‹ne?‹w5?‹€?‹ˆÔ?‹'£?‹šr?‹£B?‹¬?‹´à?‹½°?‹Æ?‹ÏN?‹Ø?‹àí?‹é¼?‹òŒ?‹û[?Œ*?Œù?ŒÈ?Œ—?Œ'g?Œ06?Œ9?ŒAÔ?ŒJ£?ŒSq?Œ\A?Œe?ŒmÞ?Œv®?Œ}?ŒˆL?Œ'?Œ™é?Œ¢¹?Œ«‡?Œ´V?Œ½%?ŒÅô?ŒÎÂ?Œ×'?Œà`?Œé.?Œñþ?ŒúÌ?›?j?8??&Ö?/¤?8s?AB?J?RÞ?[­?d|?mJ?v?~ç?‡¶?"?™S?¢"?ªð?³¾?¼?Å[?Î)?Öø?ßÆ?è"?ñc?ú1?Žÿ?ŽÎ?Žœ?Žj?Ž&9?Ž/?Ž7Õ?Ž@£?ŽIq?ŽR??Ž[?ŽcÜ?Žlª?Žux?Ž~F?Ž‡?Žã?Ž˜±?Ž¡?ŽªM?Ž³?Ž»é?ŽÄ·?ŽÍ…?ŽÖT?Žß!?Žçï?Žð½?Žù‹?Y?'?õ?Ã?%'?._?7,??û?HÈ?Q–?Ze?c2?l?tÎ?}œ?†j?7?˜? Ó?©¡?²n?»=?Ä
?ÌØ?Õ¦?Þs?ç?ñÁ?ül??Â?m?'?1Ã?<o?G?QÄ?\o?g?qÄ?|n?‡?'Ã?œm?§?±Á?¼l?Ç?Ñ¿?Üi?ç?ñ¼?üe?'?'¸?'a?''?'1´?'<^?'G?'Q°?'\X?'g?'qª?'|R?'†û?''£?'œK?'¦ô?'±œ?'¼E?'Æí?'Ñ–?'Ü=?'æå?'ñ?'ü4?'Ý?'"?'+?'&Ó?'1z?'<"?'FÉ?'Qq?'\?'f¾?'qf?'|?'†´?''Z?'œ?'¦¨?'±N?'»õ?'Æ›?'ÑB?'Ûè?'æŽ?'ñ5?'ûÚ?"?"'?"Ì?"&r?"1?";¾?"Fc?"Q	?"[¯?"fT?"pú?"{ž?"†D?"é?"›Ž?"¦3?"°Ø?"»}?"Æ"?"ÐÇ?"Ûk?"æ?"ð´?"ûY?"þ?"¡?"E?"%ê?"0Ž?";3?"EÖ?"P{?"[?"eÂ?"pf?"{	?"…­?"P?"šô?"¥˜?"°:?"ºÞ?"Ł?"Ð%?"ÚÈ?"åj?"ð?"ú°?•T?•ö?•˜?•%<?•/Þ?•:?•E#?•OÆ?•Zh?•e
?•o¬?•zN?•"ñ?•'?•š4?•¤Ö?•¯x?•º?•Ä»?•Ï^?•Ùÿ?•ä ?•ïB?•ùã?–…?–&?–Æ?–$h?–/	?–9ª?–DK?–Nì?–Y?–d-?–nÎ?–yo?–"?–Ž°?–™P?–£ñ?–®'?–¹2?–ÃÒ?–Îr?–Ù?–ã²?–îR?–øò?—'?—2?—Ñ?—#q?—.?—8°?—CP?—Mð?—X?—c-?—mÍ?—xl?—ƒ?—«?—˜I?—¢é?—­‡?—¸'?—ÂÅ?—Íd?—Ø?—â¡?—í@?—÷Þ?˜}?˜
?˜¹?˜"X?˜,ö?˜7•?˜B2?˜LÑ?˜Wn?˜b?˜lª?˜wH?˜æ?˜Œ"?˜—!?˜¡¿?˜¬\?˜¶ú?˜Á—?˜Ì5?˜ÖÒ?˜áo?˜ì
?˜ö©?™G?™ä?™€?™!?™+º?™6X?™@ô?™K'?™V.?™`Ê?™kg?™v?™€ ?™‹<?™•Ø?™ u?™«?™µ®?™ÀI?™Êæ?™Õ'?™à?™êº?™õU?™ÿñ?š
?š(?šÄ?š*`?š4ü?š?—?šJ3?šTÎ?š_i?šj?štŸ?š;?š‰Ö?š"q?šŸ?š©§?š´B?š¾Ý?šÉx?šÔ?šÞ­?šéH?šóâ?šþ}?›	?›²?›M?›(ç?›3'?›>?›H¶?›SP?›]ê?›h"?›s?›}¸?›ˆR?›'ë?›†?›¨?›²º?›½S?›Çí?›Ò†?›Ý?›ç¹?›òR?›üì?œ…?œ?œ¸?œ'Q?œ1ë?œ<ƒ?œG?œQ¶?œ\N?œfè?œq€?œ|?œ†²?œ'J?œ›ã?œ¦|?œ±?œ»­?œÆE?œÐÞ?œÛv?œæ?œð§?œû@?Ø?o??% ?08?:Ð?Eg?P?Z—?e0?oÇ?z_?"÷?Ž?š&?¤½?¯U?¹ì?Äƒ?Ï?Ù²?äJ?îá?ùy?ž?ž¦?ž>?ž#Ô?ž.l?ž9?žC™?žN1?žXÇ?žc^?žmõ?žxŒ?žƒ"?ž¸?ž˜O?ž¢æ?ž­}?ž¸?žÂ©?žÍ@?ž×Õ?žâl?ží?ž÷™?Ÿ/?ŸÄ?Ÿ[?Ÿ!ñ?Ÿ,‡?Ÿ7?ŸA²?ŸLI?ŸVÞ?Ÿat?Ÿl
?ŸvŸ?Ÿ5?Ÿ‹Ê?Ÿ–a?Ÿ ö?Ÿ«Œ?Ÿ¶!?ŸÀ¶?ŸËL?ŸÕá?Ÿàw?Ÿë?Ÿõ ? 6? 
Ë? `? õ? *‹? 5? ?´? JI? TÞ? _s? j? tœ? 1? ‰Æ? "[? žï? ©"? ´? ¾¬? ÉB? ÓÖ? Þk? èþ? ó'? þ'?¡»?¡P?¡ä?¡(x?¡3?¡= ?¡H4?¡RÈ?¡]]?¡gð?¡r"?¡}?¡‡«?¡'@?¡œÓ?¡§f?¡±û?¡¼Ž?¡Ç"?¡Ñµ?¡ÜI?¡æÝ?¡ñp?¡ü?¢—?¢+?¢¾?¢&P?¢0ä?¢;w?¢F?¢Pž?¢[1?¢eÄ?¢pW?¢zê?¢…}?¢?¢š£?¢¥6?¢¯É?¢º\?¢Äï?¢Ï?¢Ú?¢ä§?¢ï9?¢ùÌ?£_?£ò?£"?£$?£.©?£9;?£CÎ?£N`?£Xó?£c…?£n?£xª?£ƒ<?£Ï?£˜`?£¢ò?£­…?£¸?£Â©?£Í;?£×Ì?£â_?£ìñ?£÷ƒ?¤?¤§?¤8?¤!Ê?¤,\?¤6î?¤A€?¤L?¤V¢?¤a5?¤kÆ?¤vX?¤€é?¤‹{?¤–?¤ ?¤«/?¤µÀ?¤ÀR?¤Êã?¤Õt?¤à?¤ê—?¤õ)?¤ÿº?¥
K?¥Ü?¥m?¥)ÿ?¥4?¥?!?¥I²?¥TB?¥^Ô?¥id?¥sö?¥~†?¥‰?¥"¨?¥ž9?¥¨Ê?¥³Z?¥½ì?¥È|?¥Ó?¥Ýž?¥è.?¥ò¿?¥ýO?¦ß?¦q?¦?¦''?¦2"?¦<³?¦GC?¦QÓ?¦\d?¦fô?¦q…?¦|?¦†¥?¦'5?¦›Å?¦¦V?¦°æ?¦»w?¦Æ?¦Ð–?¦Û'?¦å¶?¦ðG?¦ú×?§f?§÷?§‡?§%?§/§?§:6?§DÇ?§OV?§Yæ?§dv?§o?§y–?§"%?§Žµ?§™E?§£Õ?§®d?§¸ó?§Ã"?§Î?§Ø£?§ã2?§íÂ?§øR?¨á?¨
q?¨?¨"?¨-?¨7®?¨B>?¨LÍ?¨W]?¨aì?¨l|?¨w
?¨™?¨Œ)?¨–¸?¨¡H?¨«×?¨¶e?¨Àõ?¨Ë"?¨Ö?¨à¢?¨ë1?¨õÁ?©O?©
ß?©n?©ý?©*Œ?©5?©?ª?©J9?©TÈ?©_W?©iå?©tu?©?©‰'?©"!?©ž°?©©??©³Í?©¾\?©Èë?©Óz?©Þ?©è—?©ó&?©ý´?ªD?ªÒ?ªa?ª'ï?ª2}?ª=
?ªG›?ªR*?ª\¸?ªgF?ªqÕ?ª|c?ª†ò?ª'€?ªœ?ª¦ž?ª±,?ª»»?ªÆI?ªÐØ?ªÛf?ªåô?ªð'?ªû?«Ÿ?«-?«»?«%J?«/Ø?«:g?«Dõ?«Oƒ?«Z?«dŸ?«o.?«y¼?«"J?«ŽØ?«™f?«£õ?«®'?«¹?«ÃŸ?«Î-?«Ø»?«ãI?«íØ?«øe?¬ô?¬
?¬?¬"ž?¬-+?¬7º?¬BG?¬LÕ?¬Wd?¬añ?¬l€?¬w
?¬œ?¬Œ)?¬–·?¬¡E?¬«Ó?¬¶a?¬Àï?¬Ë|?¬Ö?¬à˜?¬ë&?¬õ´?­B?­
Ð?­]?­ì?­*y?­5?­?•?­J"?­T°?­_>?­iÌ?­tY?­~è?­‰u?­"?­ž'?­©?­³¬?­¾:?­ÈÇ?­ÓU?­Ýâ?­èq?­òþ?­ý‹?®?®§?®5?®'Â?®2P?®<Þ?®Gk?®Qù?®\†?®g?®q¢?®|/?®†½?®'J?®›Ø?®¦f?®°ô?®»?®Æ?®Ðœ?®Û)?®å¸?®ðE?®úÒ?¯`?¯í?¯{?¯%?¯/—?¯:$?¯D±?¯O??¯YÌ?¯dZ?¯nç?¯yt?¯"?¯Ž?¯™?¯£«?¯®8?¯¸Æ?¯ÃS?¯Íá?¯Øn?¯âü?¯íŠ?¯ø?°¥?°
2?°À?°"M?°,Ú?°7h?°Aõ?°Lƒ?°W?°aŸ?°l,?°v¹?°G?°‹Ô?°–b?° ï?°«|?°¶
?°À—?°Ë%?°Õ³?°à@?°êÎ?°õ[?°ÿé?±
v?±?±'?±*?±4¬?±?:?±IÈ?±TU?±^â?±ip?±sý?±~‹?±‰?±"¦?±ž4?±¨Á?±³O?±½Ü?±Èj?±Ò÷?±Ý"?±è?±ò ?±ý.?²»?²I?²Ö?²'d?²1ò?²<?²G
?²Qš?²\'?²f¶?²qC?²{Ñ?²†^?²ì?²›z?²¦?²°•?²»"?²Å±?²Ð>?²ÚË?²åY?²ïç?²úu?³?³?³?³$«?³/9?³9Ç?³DU?³Nâ?³Yp?³cþ?³n‹?³y?³ƒ§?³Ž5?³˜Ã?³£P?³­ß?³¸l?³Âû?³Íˆ?³Ø?³â¤?³í1?³÷À?³ùY?´«?´ÿ?´!R?´.¥?´;÷?´IK?´V?´cð?´qB?´~•?´‹æ?´™9?´¦‹?´³Ý?´Á/?´Î?´ÛÓ?´é$?´öv?µÇ?µ?µj?µ+»?µ9?µF^?µS®?µ`ÿ?µnP?µ{¡?µˆñ?µ–B?µ£'?µ°â?µ¾2?µËƒ?µØÒ?µæ#?µós?¶Â?¶?¶a?¶(±?¶6?¶CP?¶PŸ?¶]ï?¶k=?¶x?¶…Û?¶"*?¶ x?¶­È?¶»?¶Èe?¶Õ²?¶ã?¶ðO?¶ýž?·
ì?·9?·%ˆ?·2Õ?·@#?·Mp?·Z¾?·h?·uY?·'¦?·ô?·@?·ªŽ?··Ú?·Å'?·Òt?·ßÁ?·í
?·úZ?¸¦?¸ó?¸">?¸/‹?¸<Ø?¸J#?¸Wo?¸d»?¸r?¸R?¸Œž?¸™é?¸§5?¸´€?¸ÁÌ?¸Ï?¸Üb?¸é­?¸öø?¹B?¹Ž?¹Ø?¹,#?¹9m?¹F¸?¹T?¹aM?¹n—?¹{á?¹‰+?¹–u?¹£¿?¹±	?¹¾S?¹Ëœ?¹Øæ?¹æ/?¹óy?ºÂ?º?ºT?º(ž?º5æ?ºC0?ºPx?º]Á?ºk
?ºxS?º…œ?º'ä?º -?º­t?ºº½?ºÈ?ºÕM?ºâ•?ºïÝ?ºý%?»
m?»´?»$ü?»2C?»?‹?»LÒ?»Z?»ga?»t¨?»ï?»6?»œ}?»©Ä?»·?»ÄR?»Ñ™?»Þß?»ì&?»ùl?¼³?¼ù?¼!??¼.…?¼;Ë?¼I?¼VW?¼c?¼pã?¼~(?¼‹n?¼˜³?¼¥ù?¼³>?¼À"?¼ÍÉ?¼Û?¼èT?¼õ˜?½Þ?½"?½g?½*¬?½7ñ?½E5?½Rz?½_¾?½m?½zG?½‡‹?½"Ï?½¢?½¯W?½¼œ?½Éß?½×#?½äg?½ñ«?½þî?¾2?¾v?¾&¹?¾3ý?¾A??¾Nƒ?¾[Æ?¾i	?¾vL?¾ƒ?¾Ò?¾ž?¾«W?¾¸š?¾ÅÜ?¾Ó?¾àa?¾í¤?¾úæ?¿)?¿j?¿"­?¿/î?¿=1?¿Js?¿Wµ?¿d÷?¿r8?¿z?¿Œ»?¿™ý?¿§>?¿´€?¿ÁÁ?¿Ï?¿ÜC?¿é…?¿öÆ?À?ÀH?À‰?À+É?À9
?ÀFK?ÀSŒ?À`Ì?Àn
?À{N?Àˆ?À•Î?À£?À°O?À½Ž?ÀÊÏ?ÀØ?ÀåO?ÀòŽ?ÀÿÎ?Á

?ÁM?Á'?Á4Í?ÁB?ÁOK?Á\Š?ÁiÊ?Áw	?Á"H?Á'‡?ÁžÇ?Á¬?Á¹D?ÁƄ?ÁÓÂ?Áá?Áî??Áû?½?Âü?Â#9?Â0x?Â=¶?ÂJõ?ÂX3?Âeq?Âr¯?Âí?+?ši?§¦?´å?ÂÂ"?ÂÏ`?Âܝ?ÂéÛ?Â÷?ÃV?Ã"?ÃÑ?Ã,?Ã9K?ÃF‰?ÃSÅ?Ãa?Ãn??Ã{}?ȹ?Õö?ã3?ðp?ý¬?ÃÊé?ÃØ%?Ãåb?Ãòž?ÃÿÛ?Ä
?ÄS?Ä'?Ä4Ë?ÄB?ÄOC?Ä\€?Äi»?Ävø?Ą3?đo?Ъ?Ä«æ?Ĺ"?ÄÆ^?Äә?ÄàÔ?Äî?ÄûK?ņ?ÅÂ?Å"ü?Å08?Å=r?ÅJ®?ÅWè?Åe$?År^?Å™?ŌÔ?Ś?ŧJ?Å´"?ÅÁ¿?ÅÎù?ÅÜ4?Åém?Åö¨?Æâ?Æ?ÆV?Æ+'?Æ8Ë?ÆF?ÆS??Æ`y?Æm²?Æzí?ƈ&?ƕ`?Æ¢™?ƯÓ?ƽ?ÆÊF?Æ׀?Æä¹?Æñó?Æÿ,?Çf?Çž?Ç&Ø?Ç4?ÇAJ?ÇNƒ?Ç[¼?Çhõ?Çv.?ǃf?ǐ ?ǝØ?Ç«?ǸI?Çł?ÇÒº?Çßó?Çí+?Çúd?Èœ?ÈÕ?È"
?È/E?È<~?ÈIµ?ÈVî?Èd&?Èq^?È~–?ȋÎ?ș?Ȧ>?ȳu?ÈÀ­?ÈÍä?ÈÛ?ÈèS?Èõ‹?ÉÂ?Éú?É1?É*i?É7 ?ÉDØ?ÉR?É_F?Él~?Éy´?Ɇì?ɔ#?É¡Z?É®?É»È?ÉÈþ?ÉÖ5?Éãl?Éð£?ÉýÙ?Ê?ÊF?Ê%}?Ê2³?Ê?ê?ÊM ?ÊZW?Êg?ÊtÄ?ʁú?ʏ0?ʜf?Ê©?ʶÓ?ÊÄ	?ÊÑ??ÊÞu?Êë«?Êøá?Ë?ËL?Ë ƒ?Ë-¸?Ë:î?ËH#?ËUY?Ëb?ËoÅ?Ë|ú?ˊ0?˗e?ˤš?˱Ï?Ë¿?ËÌ:?ËÙp?Ëæ¤?ËóÚ?Ì?ÌD?Ìz?Ì(®?Ì5ä?ÌC?ÌPN?Ì]'?Ìj¸?Ìwì?̅!?̒U?̟‹?̬¿?̹ô?ÌÇ(?ÌÔ]?Ìá'?ÌîÆ?Ìûú?Í	/?Íc?Í#˜?Í0Ë?Í>?ÍK4?ÍXi?Íe?ÍrÑ?̀?͍9?͚n?ͧ¡?Í´Ö?ÍÂ	?ÍÏ>?ÍÜq?Íé¥?ÍöÙ?Î
?Î@?Ît?Î+¨?Î8Ü?ÎF?ÎSC?Î`v?Îmª?ÎzÝ?Έ?ΕD?΢x?ί¬?μß?ÎÊ?Î×E?Îäy?Îñ¬?Îþß?Ï?ÏF?Ï&x?Ï3¬?Ï@Þ?ÏN?Ï[D?Ïhx?Ïuª?ςÝ?ϐ?ϝC?Ϫu?Ï·©?ÏÄÛ?ÏÒ?Ïß@?Ïìt?Ïù¦?ÐÙ?Ð?Ð!>?Ð.q?Ð;£?ÐHÖ?ÐV?Ðc;?Ðpm?Ð} ?ЊÑ?И?Ð¥6?вi?пš?ÐÌÍ?ÐÙÿ?Ðç1?Ðôc?Ñ–?ÑÇ?Ñú?Ñ)+?Ñ6^?ÑC?ÑPÂ?Ñ]ô?Ñk&?ÑxX?х‰?ђ¼?џí?Ñ­?ѺP?Ñǃ?ÑÔ´?Ñáæ?Ñï?ÑüI?Ò	z?Ò­?Ò#Þ?Ò1?Ò>A?ÒKs?ÒX¤?ÒeÖ?Òs?Ҁ8?ҍi?Қ›?Ò§Ì?Ò´þ?ÒÂ0?ÒÏ`?Òܒ?ÒéÃ?Òöõ?Ó%?ÓW?Óˆ?Ó+¹?Ó8ê?ÓF?ÓSL?Ó`~?Óm®?Ózà?ӈ?ӕB?Ó¢r?Ó¯¤?Ó¼Ô?ÓÊ?Ó×6?Óäg?Óñ—?ÓþÉ?Ôú?Ô*?Ô&\?Ô3Œ?Ô@½?ÔMí?Ô[?ÔhO?Ôu€?Ԃ°?ԏá?ԝ?ÔªB?Ô·r?ÔÄ£?ÔÑÔ?Ôß?Ôì5?Ôùf?Õ–?ÕÆ?Õ ö?Õ.'?Õ;W?ÕHˆ?ÕU¸?Õbé?Õp?Õ}J?Պz?՗ª?Õ¤Û?Õ²?Õ¿<?ÕÌk?Õٜ?ÕæÌ?Õóü?Ö,?Ö]?ÖŒ?Ö(½?Ö5í?ÖC?ÖPM?Ö]~?Öj­?ÖwÞ?օ
?֒>?֟m?Ö¬ž?Ö¹Í?ÖÆþ?ÖÔ.?Öá^?ÖîŽ?Öû¾?×î?×?×#N?×0}?×=®?×JÝ?×X?×e=?×rm?ם?׌Í?יü?ק,?×´\?×ÁŒ?×λ?×Ûì?×é?×öK?Øz?Ø«?ØÚ?Ø+
?Ø8:?ØEi?ØRš?Ø_É?Ølù?Øz(?؇X?ؔ‡?Ø¡¸?Ø®ç?ؼ?ØÉF?ØÖv?Øã¥?ØðÕ?Øþ?Ù4?Ùc?Ù%"?Ù2Ã?Ù?ó?ÙM"?ÙZR?Ùg?Ùt±?فá?ُ?ٜ@?Ù©o?Ù¶Ÿ?ÙÃÎ?ÙÐþ?ÙÞ-?Ùë]?ÙøŒ?Ú¼?Úë?Ú ?Ú-J?Ú:z?ÚG©?ÚTØ?Úb?Úo7?Ú|f?ډ–?ږÅ?Ú£õ?Ú±$?Ú¾T?Ú˃?Úس?Úåã?Úó?ÛA?Û
p?Û ?Û'Ï?Û4ÿ?ÛB.?ÛO^?Û\?Ûi½?Ûvì?ۄ?ۑJ?۞z?Û«©?Û¸Ù?ÛÆ?ÛÓ8?Ûàg?Ûí–?ÛúÅ?Üõ?Ü$?Ü"T?Ü/ƒ?Ü<³?ÜIã?ÜW?ÜdA?Üqp?Ü~ ?܋Ï?ܘÿ?ܦ.?ܳ^?ÜÀ?Üͽ?ÜÚì?Üè?ÜõJ?Ýz?Ý©?ÝÙ?Ý*?Ý78?ÝDg?ÝQ—?Ý^Æ?Ýkö?Ýy%?݆U?ݓ"?Ý ³?Ý­ã?Ý»?ÝÈB?ÝÕq?Ýâ¡?ÝïÐ?Ýý?Þ
/?Þ_?Þ$Ž?Þ1¾?Þ>í?ÞL?ÞYL?Þf|?Þs«?ހÛ?ގ
?ޛ:?Þ¨i?Þµ™?ÞÂÈ?ÞÏù?ÞÝ(?ÞêX?Þ÷ˆ?ß·?ßç?ß?ß,F?ß9u?ßF¥?ßSÕ?ßa?ßn4?ß{d?߈"?ߕÃ?ߢó?ß°#?ß½R?ßʂ?ß×±?ßäâ?ßò?ßÿA?àp?à¡?à&Ð?à4?àA0?àN`?à[?àhÀ?àuð?àƒ?àP?à?ય?à·ß?àÅ?àÒ??àßo?àìž?àùÏ?áþ?á/?á!^?á.?á;¾?áHï?áV?ácO?áp?á}¯?áŠß?á˜?á¥@?á²p?á¿ ?áÌÐ?áÚ?áç0?áôa?â'?âÁ?âñ?â)"?â6R?âC'?âP²?â]ã?âk?âxD?â…s?⒤?âŸÔ?â­?âº5?âÇf?âԖ?âáÇ?âî÷?âü(?ã	Y?ã‰?ã#º?ã0ê?ã>?ãKK?ãX|?ãe¬?ãrÞ?ã€?ã??ãšo?㧠?ã´Ñ?ãÂ?ãÏ2?ãÜc?ãé"?ãöÅ?äõ?ä'?äW?ä+‰?ä8¹?äEê?äS?ä`L?äm~?äz®?ä‡à?ä•?ä¢B?ä¯s?伤?äÉÕ?ä×?ää7?äñi?äþš?åË?åü?å&.?å3_?å@'?åMÂ?åZó?åh$?åuV?傇?叹?åœê?åª?å·N?åÄ?åѱ?åÞâ?åì?åùF?æx?æ©?æ Û?æ.?æ;??æHp?æU¢?æbÔ?æp?æ}7?æŠj?旛?æ¤Î?æ±ÿ?æ¿2?æÌc?æٖ?ææÇ?æóú?ç-?ç^?ç'?ç(Ã?ç5õ?çC'?çPZ?ç]Œ?çj¿?çwñ?ç…#?ç'U?矈?笺?ç¹í?çÇ?çÔR?çá…?çî¸?çûê?è	?èO?è#'?è0µ?ðž?ð!^?ð3?ðDÞ?ðVŸ?ðh^?ðz?ð‹Þ?ð?ð¯]?ðÁ?ðÒÜ?ðä›?ðö[?ñ?ñØ?ñ+—?ñ=V?ñO?ñ`Ó?ñr'?ñ"O?ñ–
?ñ§Ë?ñ¹Š?ñËG?ñÝ?ñîÂ?ò?ò=?ò#ú?ò5·?òGt?òY1?òjî?ò|ª?òŽg?ò $?ò±ß?òÜ?òÕX?òç?òøÐ?ó
Œ?óH?ó.?ó?¿?óQz?óc5?ótð?ó†¬?ó˜f?óª!?ó»Ü?ó͗?óßQ?óñ?ôÆ?ô?ô&:?ô7ô?ôI­?ô[g?ôm!?ô~Û?ô"?ô¢M?ô´?ôÅ¿?ô×y?ôé2?ôúê?õ£?õ\?õ0?õAÌ?õS…?õe>?õvõ?õˆ­?õše?õ¬?õ½Õ?õό?õáC?õòû?ö²?öj?ö( ?ö9Ø?öK?ö]E?önü?ö€³?ö'h?ö¤?öµÖ?önj?öÙA?öêø?öü®?÷c?÷ ?÷1Ï?÷C"?÷U9?÷fï?÷x¤?÷ŠY?÷œ?÷­Ã?÷¿w?÷Ñ,?÷âá?÷ô•?øJ?øþ?ø)²?ø;f?øM?ø^Ï?øp'?ø'6?ø"ê?ø¥œ?ø·P?øÉ?øÚ¶?øìj?øþ?ùÐ?ù!'?ù36?ùDè?ùVš?ùhM?ùz?ù‹±?ùd?ù¯?ùÀÉ?ùÒz?ùä,?ùõÞ?ú?úA?ú*ò?ú<£?úNU?ú`?úq·?úƒh?ú•?ú¦Ê?ú¸z?úÊ+?úÛÜ?úíŒ?úÿ<?ûí?û"œ?û4M?ûEý?ûW­?ûi\?û{?ûŒ¼?ûžk?û°?ûÁÊ?ûÓy?ûå)?ûöØ?ü‡?ü5?ü+å?ü="?üOB?ü`ð?ürŸ?ü"M?ü•û?ü§ª?ü¹W?üË?üÜ´?üîb?ý?ý½?ý#k?ý5?ýFÆ?ýXs?ýj ?ý{Í?ý{?ýŸ(?ý°Ô?ý'?ýÔ/?ýåÛ?ý÷‡?þ	4?þà?þ,?þ>9?þOå?þa'?þs=?þ"ê?þ–•?þ¨A?þ¹í?þ˘?þÝC?þîï?ÿš?ÿE?ÿ#ñ?ÿ5œ?ÿGF?ÿXò?ÿj?ÿ|G?ÿò?ÿŸ?ÿ±G?ÿÂñ?ÿԜ?ÿæF?ÿ÷ð@Í@
¢@w@L@(!@0ö@9Ë@B @Kt@TI@]@eò@nÇ@wœ@€p@‰E@'@ší@£Â@¬–@µj@¾?@Ç@Ïæ@Ø»@á@êc@ó7@ü@à@
³@‡@[@(/@1@9Ö@Bª@K}@TQ@]$@eø@nÌ@wŸ@€r@‰F@'@šì@£À@¬"@µf@¾9@Ç@Ïà@س@á…@êY@ó,@ûþ@Ò@
¤@w@J@(@0ï@9Â@B"@Kg@T:@]@eÞ@n±@wƒ@€V@‰)@'û@šÍ@£Ÿ@¬q@µD@¾@Æè@Ϻ@،@á^@ê0@ó@ûÔ@¦@
x@I@@'í@0¾@9'@Bb@K3@T@\×@e©@nz@wK@€@ˆî@'¿@š'@£b@¬3@µ@½Ö@Ƨ@Ïy@ØI@á@éì@ò¼@û@_@
/@@Ñ@'¢@0s@9D@B@Jå@S¶@\†@eW@n(@vø@É@ˆ™@'i@š:@£
@«Ú@´«@½{@ÆK@Ï@×ì@à¼@é@ò]@û,@ý@Í@ž@m@'=@0
@8Ý@A­@J}@SM@\@dì@m¼@v‹@\@ˆ+@ú@™Ê@¢š@«i@´9@½@Å×@Χ@×w@àG@é@ñå@úµ@ƒ@R@"@ñ@&À@/@8_@A-@Iý@RÌ@[š@dj@m9@v@~×@‡¥@t@™C@¢@ªá@³°@¼~@ÅN@Î@Öê@ߺ@èˆ@ñV@ú%@ó@Â@'@_@&-@.ü@7Ê@@˜@Ig@R5@[@cÒ@l @un@~=@‡@Ù@˜§@¡u@ªD@³@»ß@Ä®@Í|@ÖI@ß@çå@ð³@ù@O@@ë@¸@%†@.T@7"@?ï@H½@Q‹@ZY@c&@kô@tÂ@}@†\@*@—ø@ Å@©"@²`@»-@Ãû@ÌÈ@Օ@Þc@ç0@ïý@øË@	˜@	
e@	3@	@	$Ì@	-š@	6g@	?5@	H@	PÎ@	Yœ@	bi@	k5@	t@	|Ð@	…œ@	Žj@	—6@	 @	¨Ñ@	±@	ºj@	Ã7@	Ì@	ÔÐ@	ݝ@	æj@	ï6@	ø@
Ð@
	œ@
j@
6@
$@
,Ð@
5œ@
>i@
G5@
P@
XÏ@
a›@
jg@
s4@
|@
"Ì@
š@
–f@
Ÿ2@
§ÿ@
°Ë@
¹—@
Âd@
Ë0@
Óü@
ÜÉ@
å•@
îa@
÷-@
ÿù@Æ@'@^@#+@+ö@4Â@=@F[@O'@Wó@`¿@i‹@rW@{#@ƒï@Œ»@•‡@žS@§@¯ë@¸¶@Áƒ@ÊN@Ó@Ûç@ä²@í~@öJ@ÿ@â@­@y@"E@+@3Ü@<¨@Et@N?@W@_×@h¢@qn@z:@ƒ@‹Ñ@"œ@h@¦4@®ÿ@·Ë@À–@Éb@Ò.@Úù@ãÄ@ì@õ[@þ&@
ó@
¾@
‰@
!U@
* @
2ë@
;·@
D'@
MM@
V@
^ä@
g¯@
p{@
yF@
'@
ŠÝ@
Ҭ@
œt@
¥>@
®	@
¶Õ@
¿ @
Èk@
Ñ7@
Ú@
âÍ@
ë˜@
ôc@
ý.@ú@Å@@ [@)&@1ñ@:½@C‡@LR@U@]è@f´@o@xJ@@‰à@'«@›v@¤A@­@µ×@¾¢@Çm@Ð8@Ù@áÍ@ê™@ód@ü.@ú@
Ä@@Z@(%@0ð@9»@B†@KQ@T@\æ@e²@n|@wG@€@ˆÝ@'§@šs@£=@¬@´Ó@½ž@Æh@Ï4@×þ@àÈ@é"@ò^@û)@ô@¿@‰@T@'@/ê@8µ@A@JJ@S@[ß@dª@mu@v?@@‡Õ@Ÿ@™k@¢5@ªÿ@³Ë@¼•@Å_@Î+@Öõ@ß¿@è‹@ñU@ú @ë@µ@€@K@&@.à@7«@@u@I@@R@ZÕ@c @lj@u5@~@†Ê@•@˜`@¡*@©õ@²À@»Š@ÄT@Í @Õê@Þµ@ç€@ðJ@ù@à@
ª@u@?@%
@-Õ@6Ÿ@?j@H5@Pÿ@YÉ@b•@k_@t)@|õ@…¿@Ž‰@—U@ @¨é@±´@º@ÃJ@Ì@Ôß@ݪ@æt@ï?@ø
@Ô@	Ÿ@j@4@#ÿ@,Ê@5"@>_@G*@Oô@X¿@aŠ@jT@s@{ê@"´@@–J@Ÿ@§à@°ª@¹u@Â@@Ë
@ÓÕ@Ü @åk@î5@÷@ÿË@•@a@+@"ö@+Á@4‹@=V@F!@Nì@W¶@`'@iL@r@zâ@ƒ­@Œx@•C@ž
@¦Ù@¯£@¸n@Á9@Ê@ÒÎ@ۚ@äd@í/@õû@þÅ@@[@&@!ð@*¼@3‡@<Q@E@Mè@V³@_~@hI@q@yß@'ª@‹u@"@@@¥Ö@®¡@·l@À8@É@ÑÍ@ڙ@ãd@ì.@ôú@ýÅ@@\@&@ ñ@)½@2ˆ@;T@D@Lê@Uµ@^€@gK@p@xâ@­@Šy@"D@œ@¤Û@­¦@¶q@¿=@È@ÐÓ@ٟ@âj@ë5@ô@üÌ@˜@c@/@û@(Æ@1'@:]@C(@Kó@TÀ@]‹@fV@o"@wî@€¹@‰…@'P@›@£è@¬³@µ@¾K@Ç@Ïâ@Ø®@áy@êF@ó@ûÝ@©@
u@@@
@'Ø@0¤@9p@B<@K@SÔ@\Ÿ@ek@n8@w@Ï@ˆœ@'g@š3@£@«Ë@´—@½d@Æ0@Îü@×È@à"@éa@ò-@úø@Å@'@]@*@&ö@/Â@8@A[@J'@Rô@[À@dŒ@mY@v%@~ñ@‡¾@Š@™W@¢#@ªð@³½@¼‰@ÅU@Î"@Öï@ß»@èˆ@ñU@ú!@î@»@‡@T@&!@.í@7»@@‡@IT@R!@Zî@cº@lˆ@uT@~"@†ï@»@˜‰@¡V@ª"@²ð@»½@ĉ@ÍW@Ö$(	(
p@(á3(ɝ(ŒÚ(¸¦(h,(4(
(ʦ(#š(z(
Dñ(…(ÿå(áË(ÿ)(ˆ[(Tª(
'(N¦(¸(¼Ý(û«(â(œ(êË(#I÷(!¼º(!Š%(%ßð(*qò($pÌ(!ÒX("FE(&˗(0_('À(/ç–('g("Ò(-XD(0–(2š5(7x(2n-(1µà(1óŽ(8ÌS(2í$(8ÿ§(-ô'(3Fd(5ö®(5Ú®(7gì(6ß_(7ˆÜ((½'()ýš((õá(0œ(4šò(4En(5†(1Ô:(#XG(ß·'ãHÖ(5(ƒ(%Ÿ'ú'D'˧?'Õ¤N(ø(êÆ(ÃP(º(6(&s?(&oú()ñ()On(,XÀ(&u(+ž¹(-ñ(1‡t(4€é(/{"(5üš(2(4·¬(:l(4Â~(0µY(2™§()&Ö(&<°(*zƒ(.x‡(4èý(3)(/à(.çž()÷1(%WŒ(+¬"(*†("¿-(+0(+J²( )#(W($•è(#cñ(Ƨ($÷¥(o5(Ã.(è(4('8(«ˆ(øÝ(*ïŸ(%ÇÕ(*S($3(ÕÁ("žù(%ÿ¼('M%(!\è("ì(#¨x(!Ïj( ÌR("MS("Ô( I•( º¯( Ë(#hÆ(I(ݬ("³¥()rÜ(-/Ò(_h('9(Ô((rÖ(hN(7~(§(™( A( ¡>(Yé(	(#óà(%å'(*‰
(&Kù(?("Ҙ((6­(*ÿ6(«E(áö( ·~(á9(ÜÒ(øš'ìqI'ô,k(zQ(ê'öoþ'úÝ='ýnŠ'ó+'å{'ßýÙ'òc-'ân'ìÔ²'é]'ße'âg'îãÏ'쩟'ä¬ò'êT'ì¶ó'ñÆ'ö´'÷ñÁ(dÇ(Øü(ƒo(k³'ù¼4(bF'ëL'ñýÇ'í§'üÿ¸'ö÷'îd'æ8ò'áK'臰(ȶ'øtY'÷¤z'ü{(*g'ö—¯'î­'ÿïj(à¦(Ú@((	EZ(	…Š(«#(þ!(ðÊ(F&(?õ(:ˆ(µ(
í('(
n"(µX(¹š(
ò¨(9í(ì"(ÑÃ(ú((§j(.'(¹(ùÿ(}Å(ô(Ç=(€ø(­(a(tò(¢u(Gµ(
p	(ì÷(
y,(H£(–M(–((ð(›(&(×Å(Ëu(n®(9u(ýS(b;(C•(•|(Y^(!Ñ(¸¦(î—(
-(žd( l(,¯(®æ(¿Ì(Îí(&N(ãÿ(Î&(-¶(ùý(—(œ(è"(°É(óŸ(ºÎ(T£(Ê\(ý<(»v(ӈ( ÎV(¬‹(®(Ùx(?(üÎ(%½¦(+ĺ(#9Z(#Ïô(!ÔÎ("s/('ýØ('¤w(-Óæ($þ(ôr()]µ()ña(2ˆ;(8	u(4
¶()
k(.×Ò(6=‡(3ðç(3½b(7…ã(:"a(=[T(;ºX(#Û°($`#('r((¬(- €(:åÂ(B(C…(F(3"«(&ö9(+i(4¸a(7ýÕ(?‰ê(A'(@½(F4Ï(CbÀ(Aê(5Vþ(5Ñï(H~V(Góp(GÅï(/è("Ie( 9~(%(0("@1(!à(‰š(¯ˆ( Z(%|	(!Š¦(9‰(~ç("ð('tX($‰
(p(_»(&Ú(*ö1(1Ë(0¡È(0($Л(3Ç(*(1ý¥(3((4«e(/ìK(+A+(7!(8ù(9'7($<3(µä( ä¡(#¼û(*ž(3†Ä(,æ°(0
±(->ú(.Â(4Ÿ»(0ýþ(/$(.Œ@(2O(5õ£(<*N(:»™(9ôp(4ª¡(:†¤(?S`(<ÁÑ(5‡(7ùÂ(8í(5˜ê(/æ(9æT(<à(HaÌ(>W(9}™(5e(4c±(,À(0þÜ(0Ě(+'å(%ªÞ(0Œµ(8\a(BH(A±O(A¶K(>üò(:«(E (KÄ(J£»(C(A–Œ(Cðý(BñB(IZ(?"Ò(8³¼(6ò(>mó(<Lî(B!X(Gè©(Mu(BÄr(G:(@ (=x(A‡Å(J¡"(H\ö(Jb (M	5(Kî'(@æ(NÅâ(Px×(Qü(LF(H!'(N7N(Kun(GS©(S"…(MWÙ(Syþ(Q*À(VP®(I½w(G«ß(JPÆ(T×h(I(¼(K¦ø(J.Æ(U—(Z%l(T¶	(Xä¦(Nµ2([`*(WÅ](T±À(^›
(S#^(OP~(W[Á(UÒE(Wê$(SV([Ju(^á(Z¿i(Y¯F(Y¹o(``å(\±Ž(ZYÂ(QY"(Dä:(I["(TÑü(U‹³(Uh(I^ø(GÐ9(H{‡(N^
(Erª(7‡(?I´(?c(G§b(Hô(KEÚ(C;(@mü(BÓé(JM&(L±x(Vq=(PS	(I î(Sò(Tå(Sé‹(Rf¹(Fî6(H—~(F·(EFÛ(KJ8(Q[µ(D£š(D‹](=Þø(CøÊ(DÕ(1ÑÜ(Céæ(>(Foî(@,(>†(I(Bw(<až(EÁ(HVå(Bp(=i](D•(EÞÙ(LFp(@ɏ(AUV(AC-(<üë(7oé(G_(Hxf(E¡š(<K_(?èp(8Ó(<=Ã(GØ´(KO/(>Õq(8¡(;«¯(E;¿(Fýi(B™}(Eû>(F3Í(DpÒ(NêÉ(F°^(Ej-(D='(G3ý(OV¯(Kg$(JûD(M[(Ht(FRt(Iá(NQB(O þ(H‹5(U(Tù(C¬õ(CÓ6(@­(F]'(Gñ¯(Ký(NÞ(K
C(K	‹(FåÈ(Tü(LÉ¡(LY(Oœ6(S.(Xæt(Fy'(IP‰(Xò(XrÉ(U^(J"'(Y'(M0Ó(NlA(Wv§(Tø(Y3(Zf(PÙ(S°](VC(Tô([ÎÁ(ZRÐ(VÀ(Mÿ(Súm(VÏ.(Läc(S(NÙ¾(X"(W!(W9"(ZM(UŒ(UQz(W+Ý(Wªã(SØ
(UˆÍ(VBa(Sj‡(WŽ‰(QkW(NdZ(N=L(L	I(ACÅ(IÙ¥(W(S]Þ(Rý(W	(Lݤ(Vé(ZºQ(Zƒ(]žÄ([N([«º(Wª(AÖ©(;a•(ImY(N½Y(LB(R6X(UÚJ(VqM(aK(bSª([–[([	?(^cÒ(U0(JXC(JÁ%(\Ÿ(\qK(W`}(M\¬(S"(_@­(bX(`Ï^(\ÒÅ(M˜u(Me2(V®™(d(cà6(]æº(\Ã7(\Ùr(W"'(M*(Mò(UãY(TËd(\N$(O/(G¼a(Q©7(Uá(YžQ(UÞ+([ÕÐ(Z&­(\6(`[(Rš(REÉ(W¯Q(\Û(Užt(Aß}(B;·(K(]Ë<(\"â(`
](^Ó(^VÜ([*ä(\;‡(\Íõ(ZüÉ(Vg(W(c(Xá(XK(Z+â(ZO¾([fB(YpB(U"À(]õÈ([¹Ç(Za)(]ïæ(V3i(]€¿([ÈÒ(]š(_­(_À([²Ê(W!(\Mµ(`jÙ(Zu´(XV(^ºÌ(cˆ(bV(^f(RÛF(=Æô(;>Þ(2"–('%	(">È($·'(#Õ( µ"(&Ö(*üÍ(&ê?(+²­(2~_(:K;(3Ÿ(>(JÚ(F(?j(Jfx(K"¤(O3Ý(DÛ
(?Ö÷(DÂ(OÞ(Oe¤(9ç­(:X(>Ÿ(GKª(Jr](B+z(A9((?>;(?
½(GIº(D-(G'(N3(Mc
(H(>Þ:(IQß(RñN(K‡¬(IN2(Oéó(O»¤(L«—(JR}(@bø(B:¢(I)(Sž(RÁ–(KIÞ(<>§(6:(5t&(<wJ(AZ(FS(O§1(QƐ(K{(O¨§(Z†g(U'(X(Z,(Oî¶(KHæ(L²(Sõ­(^*(_—P(]ìÃ(Wš`(Q¡±(MÈ%(LEÄ(JO0(U¶Ó(Zç(Z¾–(UÕì(ZÌ(L)(B¶x(I¾(R0(MåÀ(Jsê(VÄ(XÎ((K
(JY(Q)(PXi(RêÙ(Kƒ~(N\¶(Xïž(Umn(L}»(JëÊ(E˝(Nƒ©(T(X›3(Wª¤(Saˆ(SÆ`(VgÕ(Vؤ(S4ó(LÎæ(HCx(Caß(D-'(OU"(QuÏ(RՔ(PF(PÝ(Síi(X‡,(ZŒd(S5›(P1E(J§(FÅÔ(L*ÿ(CêA(;«ê(Bëh(N1V(V4(S<B(IÆ
(J­f(GIá(>ØÅ(M¡(P½"(OR(ML9(Mښ(Lý›(Lf(QA(T¼(Lp|(SV‹(Q{(KÅú(K|L(I¸•(MK([Nš(`X(Wh:(I¸œ(D's(@t'(5È(CÁ,(JôÒ(H@k(N÷4(Vå(^&m([8«(WÁ#(_®×(céÅ(^-D(UÆ·(H×V(K.s(X‹(Smð(QŠ(Lò(Iú(N(m(X¦(Y"k(`Mø([Y(PH(S'p(\mœ(`á×(W÷³(I_(GÚÈ(Uý(`ýL(_X(]6"(`¥g(ZÏ(Zçi(aXi(kŸx(m®º(gD(Zº‹(W)ß(RÑ(Mm«(LU²(RXa(W9¡(Q¥ (XøÖ(Z½ï([>7(\È?(Zv (N]¦(LÀ£(Wv²(WÀÏ(XÆ(]QN(LRÁ(PD(NÁÑ(Nçl(T§Ã([xÏ(\…·(\O`(YŒE(_§(Z]Â([}Á(ZN(Tô(YÁŸ([5¹(Vì|(S'2(L‰(Q‹S(Q®(R*˜(Tsµ(XPQ(Vø(X/‡(YåB(Q˜(Pdý(T4(T(ñ(Xì(VŒ(R*U(Sˆí(MŠ|(Nh‰(VC(W–C(Wd(Q|+(QiØ(U`-(]Ñà(^BC(\ç½(ZRg(](S(]ú(_ÙX(^ÿÔ(\·ë(["ë(T,r(Wo$(Ne(M18(O›l(R9¬(O	(R‰([P(\–­(_Ž(d((g`Ô(`9(i7y(^'=(\¿l(Z9(Ut(X®(Yї(]-½(^Š(^§%(]ç(\Ä(T•º(U{o([Èx(VÐ(V2ª(^ϖ(Z¸(\|d(Z*k(X¥(\zú(Uö^(`/»(^a¬(]Ÿ (a9(_?ª(_0Æ([_Þ(Wã¡(Y:I([(\8(_xå(VÃb(Už
(X[ô([Cý([´ø(YZs(] p(_DÆ(^_D(ayœ(] L(`2(\;³(\Y(]ÓÚ(b,¾(dÄ (X'@(Yÿš(_¨ù(^~(\~ž(ZYn(](\ÓÓ(^›Æ(b©'(eØC(cQZ(cZ!(hG(aÐÍ(^Õ?(\'(`yí(bÆV(bø—(a€À(_8æ(Zu‹(b«À(dù(aœ¶(a….(^–x(Y[Ÿ(]æs(i°·(fÚ(`)!(^'(^(^uè(^øk(`ú(](bµÒ(`<}(Wï…(Y¶ý(`(fO)(aPf(cáã(bv(dZ)(b(´(WÀm(YÍ(X&
(cf&(fDk(]ž(^ò(Zï(a§‹(bC'(^q€(]Ü(Y™6(`÷*([L/(^"(`u,(a™(]˜(Wô	(S/(]I(_öÜ(XÚû(Sà(Rü(V (V~`(X°n(Wž5(Sí"(P*m(M²Æ(TKÿ(U`~(SS²(Pq(LÁÙ(Móš(WS(T¼>(U}æ(XŒ(YÓ&(XÓÔ([å×([§˜([5p(]g(V"(P?ô(O6V(S­¶(Ru(N(ï(RìÖ(S˜ž(Wh
(Z‹í(\$(X,(\ñ(Uÿu(UÉ0(X6-(^«8(aÄ[(WÉG(YU([y½(Zî"(^ç(Yv&(T¼3(Y³(Qiù(Jì(Q†n(Y(S¨(\8ó(bD(U…¢(Rp^(W5Õ(Y#f(TÞX(Nµë(W–ý(^<(VÚ(Ni«(Y>£(QKà(S(M-(UyO(Uë'(cH©(Oތ(JÕ1(b,N(\Õ}([c4(^¸(?vÇ(P>ï(Y'ª(Qe(Zö$(^«j(W'(N²^(Uz¦(\à([ÀY(YâT(^k¤(TpG(Süç(TYj(WD(U# (Yz^(W‡&(\ZÅ(XP7(S²Œ(]ýÆ(ZÑø(NkK(Ooá(YÖN(N1(4°Á(S±˜(Yá(Q+$(EŽØ(S†.(M0(O€C(Bp'(/'³(3³(ê(-Åÿ(EðM(D±](<øc($e‹(pÄ'þ-(#
(?ca(HPy(NLm(Hú¾(R2ü(Um«(Z…9(T¿p(Rp(EQ×(MVÎ(Pí©(Q¿ä(Qn(T*·(Ys±(Qº](U(TÈÀ(MÑn(XX=(Zñ:(X3T(O¾H(]z7(\{(NùR(TÙQ(ZfX(VGN(WmU(Y'([£A(W(Vxß(H°(W£ (Wʔ(YO'(UÁx(TÁš(U×.(Se(["m(T(UàÏ([³(Wy4(W¿°(Ws"(TV$(RŸØ(XUk(Y"û(U{³(NÒý(K‰í(L½{(Tt¾(SEž(Jwz(Jú@(VÒv(V¤0(TÚ(Tؗ(Vp¯(X`Ä(XW!(JÞ«(MWo(YN`(X§‹(TÁ (RZ(QbÏ(VûØ(Ym(V×Ö(Tf(UFu(R¦(S#¼(Oߋ(G+›(+Ñu(¡2(;2i(L
Ý(SmÛ(VK¯(TY(QÒW(RÎL(SZ(P(ReŠ(VEù(VÖ(TY»(RIÍ(Rhû(UßÎ(T¾(S]a(Pö§(VG—(QŠ0(POý(C…w(JÞ(º½(™…(=ëñ(Da(J%Ñ(QÂ(OqR(KnS(P(S (P½Ò(P#(QYC(Q(÷(Oþ<(O±ì(M7Ÿ(GWÏ(H¨!(L™A(NÊî(SO*(RÊ¿(L³(J«(OÇÀ(P|˜(Oµy(Q49(M§ò(NÓ(NÁ(N¡8(Eßñ(1ö¶(;.ã(L½(Lg¯(PìQ(OáI(L0´(L¶º(N²¢(Oþ(Nâ´(OÌ7(N?°(MbÖ(Q–-(Oϓ(Hû,(HàA(Hߎ(Ië^(B–f(BÑN(JGÃ(FzY(Dîö(CŸ(DŠ(7õæ('ï(2%é(;ÙA(E>-(Fðh(?Šº(?àª(AN\(=š‹(>*:(B˜ï(A(@?$(B.u(@(BAy(>PÏ(?cM(FCŒ(HY¬(F´(G«v(C‡*(B Ó(Fí×(IJ(L>Ë(JGÁ(F®3(D¨g(HH¬(Ms"(M_ƒ(M¶(K¤ã(Dð•(=ó(G²\(M/(H"˜(D<×(?ùJ(=ê(@Ðè(AïL(EÈ(LÊÎ(I­(@½(BpA(J°Y(NÈ
(I Á(K6å(Jªê(L1Â(F<÷(FÀ›(GŠ—(Iª (J§š(LÙ(K(Lúñ(M"ø(Kv(IM'(Kñ(N(KÍ
(H^(KeŽ(I—ù(F×P(Dý(E2R(Dß(D¼(E€x(LT¡(Nºï(MÇ(LŠ€(K-Â(LQ(M4¸(J‡Ú(J/(Hù(LÃ(MI(OÔx(J¯`(LëG(NZ"(M'D(Jp†(HËÆ(H¹m(E¸(Eë(HJ1(K¬Z(K9ë(DµX(G~(D6(DÃe(Cdd(F¹±(E³¼(CÊ(F^D(FD(B¥>(B|(Fd¹(G§Ç(Ckí(E²w(G0Û(H|ä(H%9(EÕ(B(F!(GŠ(CÌ(<+(9''(<Ã(>¾i(=˜°(;«#(;‡S(?ã(@lÑ(;Ká(8|e(::Ô(5¬¸(+(j(…*(*ž&(7ã(9ÿÔ(; Ì(?«Ú(D?ï(B¡$(?Êð(>º(Ad(Cá+(Dès(Bh8(?d¾(A Ñ(A:](CæÛ(@)z(>Ò|(>G±(@8h(?ÊÀ(=yW(<Rÿ(9»k(5Îî(N<(ö³()Eµ(<pI(A'Ñ(C>'(A`Í(B'(Aï (B(DRÔ(Dåˆ(DÀ0(E\Z(C7Ô(C©(Ba
(?©F(EË!(Fä›(F°Â(Câ(?II(@×(Dh(CE(E©(C©	(H—"(Gy(FÍu(Bæ.(CVù(B"œ(C6Á(@c—(Bô(@5N(AÇ(@—(Aԉ(D5Í(C;(@Hñ(D/(C†)(B<(DX>(>Ïî(6lÿ(4•S(8®(<Ÿô(Cú(A<(@Ö8(DÖ(Ac;(AIb(DKR(Eÿå(D¼Ø(C·q(CTV(CK(B(E&(=d(@@Ë(?i(E–Æ(BՉ(E7ì(D-ò(Gáæ(E¹(DUÎ(D
(Gù(Fx5(Cn(@±Â(?}(Bˆö(Cž´(E¾n(E²'(Að©(@…¤(A)j(A€,(@27(;c·(;nE(7ˆà(9×Þ(;®W(9¶{(@¾å(Aµ(@´j(=sh(>pÊ(?>Ò(<†<(<²!(?0Ÿ(@=(B¥w(F'"(>DU(;™(;Á@(>]i(?ãˆ(AØK(Bƈ(;t(4¿?(9_Ç(<ðÒ(=Ï`(<œç(=.(?(@Q(?vU(=(>Žs(@Mö(>™l(=ë(Av1(CCs(@9½(<âŸ(:
(=Óð(Aˆ(?€¬(=ë(;˜¿(;Èe(>2k(C›f(@£Y(@M	(B€(@DJ(;-ù(;hã(=­æ(;V´(>d(A€;(;=;(=um(A`m(A(=£¥(>](>í(<ÔL(=ï"(A†Æ(C(r(@¥(<îŽ(A¶ÿ(?G'(?Q5(>¼?(<fµ(9`?(9®ÿ(<ëÐ(?´-(A1Ê(>w‡(:¿)(AÛ¸(;‹¾(9}£(9·Å(=ºÝ(;g²(1'ª(#Ó('+p(4،(=
Ÿ(8È(;äú(9…Š(:T¸(.:Ü((k"(3ê(;¬—(?èJ(AÀ(;"(9´(<¬à(<Çû(?I(AËÈ(AŸ(?FT(@ÓÅ(>tï(5Î<(8"»(9Ðù(;Aƒ(<Äö(=Ot(<Q‡(A;/(AZØ(8¼6(8è_(9•ô(;Ró(?uT(=±(8øý(4ì(9PÎ(;úP(<?A(8¹Â(4«­(9?Ú(9Þ(8§(9w$(:ÿ(9!N(/ŽQ(-r(-;ý(1‡Ú(53(5Ûh(2ýð(--W(&7S(Ô&("ëZ(1M(3MÀ(2Ê(.a[(%­
(!‹(×¼(O­(Z9(¸þ(rç(#p(!Y'(·I(	(êÆ(Ћ( £9(&L(&>(w•(%…(%D+( Ê(Æo("B\(#Ä(y}("ê(0(×ø("(þÜ("Yƒ('¶(Š(÷Ó(†%("s£(%ô<(!_²(!Ö·(»S(>D(ÕÐ(*(!2%(
"(q(C•(ð(š(%aL(%°F(©I(
($G(#9(ç(Ü(os(nÕ(qŽ(³t(Ȧ(=¼(΀(wg(+w'ô‰(!G(@›(º(Në($ö8(›$(ã(	õ?(WY(Èó(p²(5Š('³Ý(Á²(ð'(#CÌ(#cc("í5'颮(‰(ž{'ír'ñ;Ç(	6(X¢(Û(xÆ(2l(ŽÚ'ÍûŒ(z(¸:(º¸( ºk(Y(h(%ý(‰(0€$'Ûé(ó$'í0((
uí(ý<(#F( ‰|(êí(Ç`(‡|'ÝdÙ(ê(!Qh(Or'ýaÜ("S{(rî(J
((
^v(h¤('x'ö»‹(`Ô(! Æ(
fl(	€ä(!Uõ(ºH'ü`W(!`-(Ó7(*¯è(%â"'˲"($,(üº(#¥`(9h2(!m9'¨"û(Ù(&{ø(%˜( °(Dä'(MÜ(@¦~()' (Ý'øE(.´(,(st'ìoÓ(ÈÝ(2õ(ÅÄ(á/(ø9(ç™(9º˜(B('À7(/)( ³Ú(™y(d³(d(ü(íç(ð(|u(>(úm(-‡'(ø'(¯•(!p|(r4( ³(.ü(Pé(#Ü'(Îb'ö,"'ì£â(.åÈ(´'ÕÅ,(#(ü(¤¾(ÒF(åž(A®(š(µ('ï©o(Æ6(
¬ó'Üßà(
x×(‡#(NT(Ë4(
†ý(—(õ(áÓ(š×(P.'ò'Ñ(Ξ'üÝ/'Ñ°}(k)(Â(¿D(ðÙ(ú²'Ê]8(p‡(ܨ(
E¸(	öÂ'ÿ¶'êð(Ý(Šœ(ðT(
Ç(u/(Úl'íwQ(=(i(`E'õ²Ú'ݑ)'óPÛ(‡@(ô"(	wô(ïÑ'ÿ¼Ì'ýû2'÷)Ú(2›({D(_r'á(å('y(
˜(Tµ(
Ê(R(ª³(
Ïâ(©Û(Sº'ñ9d'áÂ(S(6ÿ()?(F'îÐ;(–H(˜F(f(dÏ(«'ùw'ì(#'ù˜(	³ã(3A(#û(Šÿ(‰˜'òp]("'÷ñu'ö"(íp(€î'üÕ'ìÇ(w©(î?(a¥(4Ï'û83(GG(³'ûŽ(E
(
t²(	"®(;¡'íº€(›(<1(uÌ'üš'þ4(	å(	Ã'ÿœË(	¤)(
¾J(lj(;(	"(	½1'à(	Û¼(@±'üÖZ'ô( ('((4"('s($
(èó(hº(§n'åÁ'â,_(•(±(¼š(D¬(XU(<L(\Â(}(Õ( 	'ÿ!(Ì;'üë†'þù"(ê·(0P(ÜF(	¾¤(Þ!((þâ(	vB'û
(:D(Î'ü'(†ñ(u(¨'ê*d'÷ª'(¶(FK(ÊÌ'ü¼(åv(2î'ÿ·Î(+'þi'õµ»'ó'ûÒj'üñ‰'ýÏT'ñ&(ƶ(ƪ'ëÅ'þÐÏ(É(~f'øíÒ(‰•(Æ'ø'úԚ'ÿâm(âD(è'ö {'óÉ2'û'a'õ
î'ùÚ"'ú;o'ð\(~¶("Å'úëY'ñˆ¤'óÓ'Ꝉ'ÿ§'ýݶ'éqÏ'ñæÙ(¶^'þ#L(y(ö¹'últ'î'&'þZµ'üù‡'ý¸²( (¨'ûåÌ'ÿú#(SR'öbf'ö§W(Ø)(½¼'þ]˜'ÿ	³'ûÀÉ(ºT'þ˜°(V'ùu>'ùµü(`v('úצ'û*(ä–'ü'Ô'ÿQš'ýS±'ÿ§û(ˆò(ZŽ(¸/'þê''ÿ8-(Ô²(
'þ†"'þ.¦'ú'	'÷ôã'úZ4'û0'õ§Ú'öµ0(jš((¡ó(Q(	X'ÿˆò(Xæ'ü)'ø"'þŸò(ÿ9'ü®''ûóÙ'ÿF 'ÿ3q(Ìd(>•'ÿÿ'ý…!'ü)%'ûŠ!'ûƒt(fL(.ž(¹s'ûEë'ó؈'ø1(>t(3Î'ÿ·8([»(ƒ/'ó·'à"9'ÛUå'ßÝe'òba(ÆC(l'û$˜'ýZ`'þ	÷'ÿõ9(A(Ð(Ø'(…~(š(T"(*;(l(me'þæ1'þØð'þ0(Ø*'ù9­'ø–¿'û^s'ýfv'þÏû'ý»
'úg‡'þ—â( k(õÊ(è¢(ד(¼§(/ð'þ€£'÷Ïý'ôÆa'øç.'ÿ´ž(
'þD¿(u='üP'ýñ‹'û¢¯(³(—Ó(K'ýç'úMz(.¾(84(«(Þg'üîó'ÿÌÒ'ùM:'öt‰'ùËâ'ÿ'üI§'÷O'ûP'ûqÒ'ú»P'ü&N'û¡Ä'üºå'þñé(^s(¥(^…'û?a'ûÑR'û±µ(@ˆ(?Ì(¸o'þµ/(¸'ý,W'öyu'öc+'þå(pq(T( Ç(Võ'þMP'úʇ'ù˜_'öÊ'ù±"(w)'û€'ÿhi'û~'÷)'öa€'÷‹1'ø••'ûz''ÿÌ\(ȸ(¥
'ü-6'ú‰º(hí'ûë4'ûj4'ýø'ÿÛd'ùRÓ'þƁ(¾u(DF'ý±'ù«'ð>"'òdÅ'ÿq(ñC(  (m(X(h¦'ÿ+'úÈs'ú\ð'ø´§'÷'öÚÝ'õÓæ'úŠ'òê'ô?@'û	'üa'ü®~(Cë(Û8(ç](8I(n#'ýþ'üLO('5(;ï(zP'ýüX'úÎr'þÃs(	s'þ)Ž'ǘ'ü-€'ÿØ~(™8'ÿvý(Óo(Æ\'þޔ'ôH‡'ù|L'ù¦'ûXü'ø4ö'ú¸''øŠt'ÿ¹Õ(€(b(3¡'ý".'ünÄ(y`(²ç'ý£ô'÷ü'÷¡G(º,(ÞI'þ™!'÷%$'ô¦'ùõU'ýUz'û'ÿ˜X(+`'ùš¥'ö±Û'ùÚõ(˜À(P(c'øÇe'þ&( Ñ(õ¦'ü˜A'øw¿'÷bz'ý¦'(ŠM(#Q(
B(‰'û7Ž'ö'ü$Í'üªO'ûe'ÿòÚ'ýµM'û^'ýÔ'øe¢'ôÝ¿'÷ƒa'üԆ'ù—'ö™i'üt'ÿŒO(­(='üC.'ù½*'ý	Û'ø£p'ñf­'ñf¨'îç•'øÁ·'ú~H'ôåb'ö÷"'÷íÖ'õÌó'õ	L'ô¹'îèÀ'ô1J'ø²'ùܾ'ý¥(MÕ(Å'ü®ï'ô'öµˆ'ñ¸Í'ñ­3'ö#¿'ñ}'ñ¸Ð'ùº-'ÿ˜À'ý½'ùQ¾'÷éH'ûfƒ'þí'ÿÐ'ô}'ë$¿'æ†}'å—'í¶T'ïµ'øÌ'ó‡e'õç€'ø¿C'öå)'îWL'ñp'óÝ9'ñ2k'ïÌõ'óÕ¦'øÃn'û#v(«'þµ'ûõ‹'û"'ù¨6'ûXê'þçG'ø:H'òf'õ	ï'ø {'øş'øZ›'úãª'ø'ü½<'úZ'õ'Š'ô§´'õ1¦'ôóŸ'òÂp'ñÀÇ'öûŽ(ŸQ(B$'÷ûv'ôÿ'ýWÎ'úVC'ó†_'ú/Â(¤'üӓ'øO"'úk'÷[Ö'õë®'öÎÛ'ÿc'þ8'öÈ8'ñz'öŽ.'ý…Ð'úС'ù-ü'óÄ'ñ&Å'÷l3'ýï(B‰'üø®'úíG'ù9*'ñÖÄ'蓘'ñJ¬'þV—(oë(ä'(8¬'üÞn'ô"'õ\<'õýÎ'ö(ž'ù×Ì'ò›Q'ð·B'ì€V'í¬'òxo'õ¹µ'óz/'ùÈá'ýÅ'öA©'öÏ~'úÃ'ÿüj'þ§L'üÝó'ø¼ì'ó"f'ó'ð_1'í½Æ'ê./'îæõ'÷|@'ûZu'ô\J'îî•'ñã'ùªÃ'ùõ'ø˜\'ò''ìU'î:ù'ôP#'ð
j'ñóZ'ï¦b'ô%…'õ€Ü''ðw§'ðP''îe#'ó Ž'ô'ô Æ'ó³u'òÓ9'÷\U'÷MÐ'ô'P'ø¼þ'ûZO'ôÊ4'î¾_'ó	‡'ûÝ~'ø…Í'ú…'ü_('ü'W'ò˜f'év¼'í÷='óŠï'ûi÷'÷ÇÉ'íäM'ïL='ðnë'ð?€'엗'냅'é­'ëÕ''ò75'ï­°'óˆä'õ#'óVR'ë/'ñ§'÷nÖ'òûÜ'ê'"'èLX'ì÷œ'ð}·'í%Ð'ôMC'ó"5'í×¼'ëݞ'ð'µ'ó"©'îë{'íLß'òI±'îÊ%'ðãä'ïëR'åGú'á'씼'ò‹]'ñ—»'òê¼'òše'ìch'çwN'îÎ'ïÿy'ë1'çÑ×'îü'ëæ"'égŸ'â>m'äöh'ãH'á8W'æÑu'ëÊÚ'ë³,'ꅐ'ë'欇'âHé'åŽÛ'ã1'åMâ'ìÓô'裉'ßÔ5'Þz÷'ÜéÈ'áE''çŒd'䔀'äÁø'ã,¨'çtÌ'Ý¢Ä'Úhž'Úޏ'ÕÿR'Ö†'Öƒ'ÞÒm'㼬'焜'â±'Üb'ãI…'åº'àä'Þ	O'Ûí
'Ù9>'ß¿Î'ޝÂ'Ùó»'àÃû'ׇw'Ôá"'Õ	'Ѻ,'Ûñ‹'å''àt'ß 'Ý)C'ÔúN'Õvg'Þ<…'å='ßôW'ÒÚ{'Ì­'Ð.Ç'ÛÕK'⌃'ÞTr'؉k'ÑF;'щ7'ÐE—'Ï=­'Î0
'ӆA'Òs>'Ñ
'×Gv'Ó½"'Ïuµ'ÒЋ'Ö#í'Ó$&'ΎÔ'Éãò'ÈÖ~'Êm¾'ÏVñ'ÙÞs'Ôm?'Ï<c'Òø|'ÓZ'ÍHŒ'Ò"'Ñ4Ã'Òý9'ÓÑ'ڝ³'Úƅ'Ì_q'ÈL 'ÌãÊ'ι¨'Éàñ'Ӓ¹'Ñh2'Í8q'Îý'ÆO)'»§k'Å@2'ÈÈé'ÅmI'ÍûL'ÖA´'Ë­Ã'Æ¡0'ƚ'Â}<'ŅÈ'Çï$'ÆG''ÁõD'ÁÊ'¿Ñ¹'Ȥ'Ì
º'ÇÒ¡'Ė§'¿U\'Â4×'Ë?ã'ËE'É•'¼"Â'¼¶O'Ì$0'ÄÝ°'¾ø='À ''Á<	'Î1M'Ä·"'¹[v'ÁâÅ'Æ\ª'ÅË´'ºÆØ'Ë¥'ÃFï'¾A'¸Bé'¶ê'³V³'½U;'Áf)'ï¿'Àõ'Áþ'»öß'º|''ºS'»7'·Æ3'¼Y‰'ÀV÷'Ê?L'Ä|'µÅö'¶l'·«Á'ºþÚ'· '¯
&'¹mš'¼Åe'¶\'¸é€'¸§æ'´÷Ë'µs"'¶"‡'¾š¤'¿~ô'¸¯0'¨<J'¯©'¸àµ'³''µ''Àªa'¾OA'¾5'·­¥'¨j,'°åH'®•K'ªÄÓ'²Œ'§á¢'¢ªÛ'°ƒ]'°ý¨'°?¼'­°Å'¶G''»ì4'±¢È'««£'­ˆ%'ª¸'¯q'ª'ã'°{Ù'°+<'§ýÓ'¦" '°±'¯"j'©$²'¯Å'¶ï—'¥='±Y«'­üc'°€'¸Ït'°wM'¶B`'®ó'¨¹¾'§²­'ŸsÁ'¡†'–ýÕ'šg%'°'¡ÿ'šÜÜ'­*‹'­hÛ'¤õZ'±¦'ªáÎ'­Û"'«Ü'žÓý'˜W!'¡M'²¶d'ž)L'©Y
'°P˜'¤OI' +ô'®°™'¸H'ªÒi''š¿'Š_¶'«<.'°Ê¬'•4©'ŒF'Ž…^'²1ÀÀ'…ªi'¨÷‹'‰@›'qæ'… ¥''æV'Ž¹š'Ž£
'¤q)'˜´ê'wR­'ŒÞ'Ó]'£¿£'¹Ø'ŸMÌ'em''‹Èø'—¤Š'"!''š¥'™Fa''û8'"ú='¸í'°ï«'OŠš'Æ'—n•'ƒ99'o0,'v'€h8'¾'	'—+`'˜ë''TF'£ó'§	í'ƒL6'¤°‹'·½h'‡Ÿ]'\('kbJ'üþ'Ÿ6R'º©¯'‡ÞG'zžø'0:'·D '»¿³']½'"}'dJÄ'ŽY\'˜¢Ã'žlÉ'‰€ì'Šü@'›ÿƒ'"'f'Œá'u|Ô'ˆ" ' e'¶›Ï'vhD'ƒ€'ôŒ'›âæ'©~'r4.''ôj'S>''3š'š'ä'·×ó'Íý''ÒJ'D¤}'Ž©E'Yê'ŽãŒ'•pÃ'©lì'•O·'h¢'"Þ'•fæ'•Á9'˜˜Ì'm³'•6e'-#'h''1Á'¨X'vì'T@'XZ,'|°…'ˆ|'‰Æµ'ˆÓª'sÎ'J'"
'•?j'‡Ùº'…M×'•¨4''ò'‡Õ•'ˆî+'d;ô'ƒZ-'Œc?'ƒ¼J''ü¤'ýÖ'‹Ô$'…,‡'ƒÔÇ'vˆ»'KÆë'D:']œY''@\''¸'¾*'yKç'€es'Zœ'»ú'evµ'YT'w«²'…¸Ö'"º&'|zµ'ƒ/'ˆÍ'ˆþW''‹''€õ'"
'†3ö'æ'Sf''Õ'Œßx'…µ'†nÑ'€ÕQ'"´Ü'ŠD©'Šš	'Œb'†'†_X'…)œ'†õ'†Cd'ˆéN'ŒKÓ'†Âõ'%#'…͇'‰\Þ'‹"N'ÑS'ŒR«'…Bx'†É<'ˆ9'…Té'"—'"'€Xª''wŠ'w—ž'dø¾'hŸ–'n*þ'R€»'9Wå'Jñ£'m+H'p°z'e?«'r"È'~{p'~™³'y9°'{3Ø'~`'Áv'¿à'x\¯'jr'Z½'LYû'\B7'uq
'öã''ɲ'~''v`í'pçb'yÔ5'p;£'d07't'}Ì»'|¬c'y½š'~›'€	'º'ƒwO'|·Ý'räW'zèw'eô'€ù 'qzì'z‡¬'N+'%'yX'yž"'v9'»4'zÚ'€½L'zàç'pÀ6'jÊ'onû'y;ó'}Ò'l[É'jÿ'yž'zVe'oÀ'gµµ'n"''v°'wÛå'zø5'u‰B'}'"fÑ'€'f'~bq'u!'m?h'vÕ'xã§'vËÝ'p²g'b
Ï'coÕ's®é'«'~Ûø'wÊ'vù5'zèÂ'€ô'Mz'xøo'pïŠ'nùë'pY 'pA•'u''|¼'s‰Ó'm*'y¿)'yI!'që'tä'"¯'ƒh'}<Ñ'z'v݋'xÃ'rû'i‡'uª›'€_"'Ø0'Hø'xQè't?²'pý'uɎ'r¼\'u;Œ's'~§''‡'~¿Û'q‰¬'i *'kp'q&Ú'r|'zAÛ'xÏÞ'|®?'x×Å'nŽK'jËã'i
n'pǓ'zôÆ'xÖ£'u'¼'wÇÕ'{Ø 'v²Ó'cRk'cxN'x¹%'uªG'p£t'sƒJ'tî'wùø'{cB'x‰'wÔ'v´ä'ua‡'p'1'rŠÚ'ql'q]¶'p$ð'jFz'eáž'lle'n´'n¾^'w@'s³A'qna'v:'rØq'mý–'sRa'€ë'~šó'sD''i±'n'6'qü'füË'i]'r_Ö'rlš'u¢V'tñ'nÚæ'sø'o—¥'qm"'r±›'t¯Ð't~S'uÃ{'sÖë'mÒr'uT'o½ÿ'qzì'p?h'rA('oBÀ'mÞÞ'pâÇ't'o+Î'n's"['q['oœ]'j\ñ'n~ƒ'z‡4'{OO'rõ 'xC'}ƒf'x­ª'nxû'lc,'n`³'mÜÿ'n·D'lÄC'n'qu'sÏz'rãº'oÉÌ'oO©'rúR'ut:'vа'ns÷'s;'t5‰'u~{'uÒP'se¾'kŽÅ'sNj'xÔç'{'W'v0£'nÆ'kçŒ'mT>'rVH'u.¸'wñª'v÷'nƒ¸'iLœ'p|'vMN'vG='xéf'vÓã'uxT'už'rá§'lß&'k¸b'ma's"R'q?'r°'s'l's¥''sµk'sYh'tAw'sÍë'tû7'srù'vcº'zŸ'q|'qÅg'q±('qr'l#d'jÓ'lU='owJ'rHV'r"_'rñ,'uX!'s±'pà>'uª't®'p†4'pb'vE'zî–'v|Ö'r¾'qîô'p	é'jÊ'p6á'u>î'nџ'lVþ'oÖD'pø'n˜'m=*'t¾'y°!'vÓä'xF}'vlñ'sê¨'xéi'wí¹'t~Â'r+'r'o`Ç'lro'k]£'sñ³'rTÛ'q‹f'onÇ'kØ%'qô'rÇ)'tž't_'qF'qȬ's»'rå¾'r]]'ràl't¯'t‹
'qä'pø8'tuƒ'ueê'o·á'o÷T'o4/'mEÔ'ra¯'t4§'u»«'t9J'u't$¾'r@"'v†i'téŒ't»Þ'u6's¨c'mæä'r'rm'qÜ'nqæ'ræÑ'qÌ:'p%Ð'rˆñ'ouÔ'nw¯'m×-'mo'p'3'nh''jjm'lJH'm¹'nCV'plî'rߝ'p¶ú'nµT'mΗ'k£~'oõ#'o|'pÕC'pA¯'n2/'n©*'pŽ¿'pb'rÂ$'r:'nž´'i^è'jûë'p¡ÿ'rC¹'mtÑ'jk†'iNó'mgt'n8'o…ò'l¨¨'lÔ 'nC'kÎà'n0±'o	z'n5º'l¡9'n@7'l¬±'kå"'mR='l
o'iÚÍ'gúí'eäF'fž"'g­'_a'M¹Ý'?¿€'KD']šƒ'aÃ'Vמ'IfS'Oª''b,¤'fK'h0/'ibÇ'oú§'mĂ'jÀ›'lƒ`'møú'p/0'k"ß'mÚ2'j&g'iœŠ'j;'l8F'oG''kdL'h|\'h§a'k9¾'gýÄ'eÐÀ'k	I'n‰Ø'h»ä'hç§'lîD's'Þ'oG©'mA°'kå½'h­_'eF 'eb|'fÏ'i1Ø'kÖ{'k B'nH¢'l׌'jYÀ'jß'g\Å'gę'h>'iF™'gcl'gC'iâ'j ˜'nœ'kQç'gô"'k#‹'lìè'mN…'m¼€'m¹†'kÞ'j·Z'j®ª'iú'j‹'f¶ 'd¾$'n<'lÐo'hM'gZE'h–°'i8÷'ikõ'lÄX'i'm'f†Ì'kÀ'm@'l
q'jîº'iäö'mÆÒ'g£*'e.ñ'hÐI'gç'i€'lWk'i¦Î'd‹{'d'e—Ý'eˆã'e×k'e,‡'`bF'\ӑ'cÉG'\À'ZÏE'\a'`k<'_ò¸'Zò$'X½y']–û'er'f"2'jÇQ'e7—'a|'f#'d'`Ñ_'dCî'e¦Ò'`Ýà']™p'dK'b¥Ü'`¡Ï'dzü'g€G'_,'aÁ'fØú'b÷'d9ó'_´;'`*)'c[é'^É6'[¸''_È3'fúW'eøA'^"%'\>ž'_Œv'\Âá'b"Ù'`¨'bf'bP~'`!'aÊv'bÁÀ'brn'ah)'bÐ7'a­Ñ'cÚ¶'^.¤'^¯X'Wè%'LÄT'7§H'1_w'=tÒ'AKù'Co¥'BL$'DŠÞ'J°'LX'H%ÿ'Iw'N¼'P>'JÊm'Hðò'OƒT'Rý'O8•'Lb_'O|€'U7'PZ'M¬Ù'Q>C'P8;'SŽÚ'P^Ç'RCú'SÖ%'M×Ø'O!'O\W'Q‹'Kì'O¨!'LÌ·'P¤'L†â'K0ñ'Gà 'Jxñ'Rüª'K­›'Lÿ{'F*È'Ge2'M‰'M$3'Q&é'Q¤ˆ'Ji'I¶"'LˆÖ'Bìp'0%Ì'(àÔ'1‰<'7kc'8w'8]N'6ùá':•H'?ðj'AÒg'>¸v'8ëÊ'<æ''BC>';Âs'8‹:'<»'?êÛ'Aż'Cç'Bµ¶'>ÆU'<!ç'4|P'/¾'<"N'9¦':Q©'9ˆ '/Gw'*ç'6ÿÈ'=4é':Ú''?8Œ'8ü0'C6¶'FUð'Dob'?Dr';'3'7Ÿl'9-'?y¡'G('>Z'@²['@š'A"Ž'Fpö'<~·'?£»'@"1'5ªî'8ñ'0õz'Í/'#I‹'"Šw''³Ê'0+v'3.ë'/~"'-›Ž'9Cz'6EÏ'3"Å'-¬¼'+:÷'4×ç'6ù—'23Z'56Œ'0ëP'3§?'1÷+'3Ê	'9C}'5+''5‡³'8''8}='8uß'4À¡'(kò'3à'5ð¢'1…"'<*¨'4¤'.¤t'99';%Œ'5hí'85('6†'2Ål'6ª²'3âW'7Ž'7+Â'1ø
':ê˜'5Ù	'+¿'/s
'5[S'7ر'/9k'*'2RG'.ès'#`ë's»'îê'#W'-Í'.L8'#ón'$àæ'#»‹')#´'fj'%é¤'+u¡',±T'/½š'0¿6'(ûŠ'!ú')ÙN')—',#	'3I—'-òE'$N',''/;C'#k'#ïþ'%q'%`9'*gË')o‹'*ÅN'%´î'&MP'&"¾'&#»'Y/'*>Ç'/Ï'Ôí'¨Ö'(ˆ>'"?•'%‹'"{'\}'B'¦'"2'"ßÐ'
'"¥'$('!°L''q'‰'áé'L$'•ß'&¬ß'åú'¹ó'¦‡'Ç/'"£—' ºZ':ý%žu@%¤E% ï`%¤w%¯¡ô%¢"\%£ˆ4%¦× %¨Öñ%¨±%¥'%©m‰%¦ø'%§Ý·%¦ž–%¨¨V%¦wï%¨X%¨ƒ…%™²%äÕ%¥4%³e¯%¯Jk% `%ö%›w%¡à%ªó%²b'%¨€%/9%›»l%œQµ%¤eH%¯Uë%©Å%¢Vž%œ&¤%Ÿ›n%¤ýƒ%¨†,%°Ü…%¦C%žÑ÷% Á²%œ`¶%£Å4%°-ç%¬Âý%¡§%%Êk% ¾\%¢TÈ%§›7%±3É%ª % S¤%œu²%óù%¦`‰%®ƒø%°¨%¤î˜%tI%šü%žœ%¥W%ªõü%¥.%žK%™'U%›[b%—¯#%¢þ%©:% 0Å%šÕ%"‹å%–ü%šÙ¾%¤v%£êû%›Ué%˜´Â%—«‹%ŸËì%¡#ø%®)ä%§e:%žÖ%—ÕA%•cE%›Z"%ž"z% '¨%›µ%"ãA%'=>%''g%™Se%œë%%—›%'nª%Æ%'ƒN%—»%žÆ%˜.%šª˜%'"%œ£÷%•5%šÅ%—0†%"û®%"Õ<%Œò¯%Œô%'÷%•gv%"—Â%ŽŽ³%žN%‹;Â%Ž¾¥%ø'%•X%"h%Œð×%Šû|%Œ(|%$¸%ã
%ŽõÌ%‹°Ù%‡í
%Œ×?%‰'¯%Š¿Ê%Œä-%Šlp%†Þl%‡Ô1%"¦ÿ%†xn%‰)B%Šú%†­W%";U%'á%"qÉ%‰'%‡¹Ÿ%"ïk%ð;%€7¼%€7i%~è%'™K%†G=%ƒß…%%}B%}—%~¦¿%´e%'†Â%8õ%{Ë%y4®%}§…%'Õ%'¡'%z€!%t&£%nso%uîa%sà%t¿Ø%}tR%wjD%k"1%k%jû%kR¶%jô$%n7þ%gÁê%gwÍ%cn %dî^%f7)%i%e»j%fMô%açâ%bäÁ%b `%i%g²a%h¿k%`´%bTW%_Ï%`äR%_"Ç%dQ%`Üô%`Á³%\Kl%\|ô%Yä
%^	ø%]"F%\Ñ %X %["-%X̳%[&6%k'­%Y'·%W
'%Y_%X–%X •%Zcó%[5Þ%Xáu%XNk%Qž"%b`Î%U‹j%ViÒ%U÷%SÈ%Sè:%S?±%QÎ%QŸÏ%S*<%UÓý%Pؑ%Szâ%Qã4%QOŠ%Oan%Q•r%Qa%P¾©%NÁ'%OÜ´%LZ%N£%Jq3%Nç
%L%J%J<%O¢¿%LÂè%PqA%J%MÛ?%IâÙ%KàÃ%K™%W~&%Jéä%KÉã%G{š%Iá±%H¨z%HY%H…R%Hí%qs¬%GâR%F%E§2%GrÎ%Q.%F~ã%FM%D̟%BÃá%@§+%D"%A‹F%A—%AÞá%@êP%?¿V%A€õ%@›Õ%Bƒ©%@@
%BW"%A{%Ać%@sw%DÄé%B[ì%CóE%B®#%@fe%?d%@Ê%BR%DÅb%@[4%CÀ…%>—œ%AtP%@C%B‹K%DMŸ%C#J%>à%AlØ%@>%Eþð%BÏ»%E7¯%Cªg%B«Ì%>8¥%?WA%Aµ%Daw%@$%A2%?ïµ%>ƒƒ%:'	%AØJ%?¡¹%@jk%@‹©%V%@ã_%BéÊ%=Â^%A‰:%>PÎ%E™.%D7Ò%Bºù%BŒ:%EË­%Bõ%EB¢%?«;%Bx2%>6l%A'²%@«%>·g%9ÆY%6{‰%7´ø%9öq%:›Ó%Lû¥%4dx%Jaç%8‰Ð%9kã%8
u%7•û%9R%9£C%9Ã
%8¢^%6Ö%9L%9)æ%>¯ì%9ŸŸ%=YÖ%<³ï%Rôˆ%XD~%C'Ï%>Ó]%?'%:†¿%=
%:ž´%;be%<@–%<5û%7ŒÙ%8¹Ë%7Hx%9¬%:¯i%<%8Ó÷%?d$%9Ý%;ý%<	%<ˆ•%C]K%DÖS%Mz`%XÅ%GÅÆ%C£î%<£,%Aµ%Ašú%Bù´%?å%I€%E	Ä%Bi¬%<%@Ýü%@ß8%G+¼%?hr%@™%=ƒ§%@%,%8¹?%;ó%:ñO%;‰K%<Ñj%?`4%;U³%=ún%=A­%AUØ%<Îè%KŸu%='	%=Áë%=×+%?S§%<7þ%E£ü%[%wbm%`XQ%HªH%Agë%DŸò%BJu%DÒ%C7%EÞ%D?Ã%FÓB%Cv%FYv%CôÓ%F°Í%E¯%H?^%B›i%Jѱ%Gõ"%G•²%Hj»%Y'%E7Ï%B˜C%Cí%O–%Tàð%a¬.%^V%K#n%FJP%Lèè%Gº_%K|%DˆS%Hb1%FÏ %D'é%E@¹%Kãº%M®¡%R*%Mˆ‡%Hfn%B¼!%I)¥%DKã%K=o%F&É%O̹%H·¯%Fìh%Aga%GËè%A÷Q%J1G%Ci%L&î%E¥2%L©k%HSý%H&G%Fͨ%H}ï%Eé»%IŠP%Iژ%XVÛ%IA%J¿%DÐ	%N_e%Jiv%Epæ%CL8%Gù]%F^•%KÆ\%J·›%LV%KôÊ%L&—%T´E%QE%OÄe%R6ç%Pg"%Qtÿ%O0Ñ%Pc&%M…î%KÄI%LÎ%Sîy%Mo%RÌÏ%Qؼ%U
%QÙ^%N_€%P>ø%V÷C%P'%Wœr%[€y%Y|%\g9%eG%bþ%hÕB%l«e%wª§%tC‡%mP÷%v-%| â%mm%iä
%r8¤%~«Ç%|cR%'¾%‰%-%'€Á%'¼3%lbª%kEÿ%ŒÚ%‡ê]%‡K'%_\Õ%WSR%Zݤ%^}%WÓ%WJj%P€[%]ˆ0%lI%V%F°Ê%ATM%AÞÙ%Dù%CúÄ%>Á)%9ö%8îÏ%@ÄÔ%P›J%H­¼%:ß%:Ú'%=Ù#%I Ò%aI-%]úœ%BõV%7Ç%%N2,%fnA%`Ôë%DpZ%2¯ˆ%5VY%?È%Ss%Q9H%G ¨%9ÿé%5Üo%?mI%C'¸%<º%?Ü%AÐ%I‰™%A=%8<5%5Sc%D–,%Eï,%IO˜%Ró6%;8U%+¹y%+<š%-Ë%;á×%K§%Dz¬%:©«%3äç%4K–%5B±%1Ú%.L%+‡%2Æb%6Òý%5:%.Œ%1–+%0º¼%,é%.-%:¬¾%6º›%+à}%$G(%%4%-$õ%16ª%(Š]%#Þ%)N¹%-í%0ä%%ž1%!¦¹%":%#˜\%(lÕ%%¥ÿ%-ã%t¬%!v%&¾-%'ç×%$èæ%"ßÎ%Ÿ_%ú1%ê5%"Š%ù%ºo%qM%ø¨%·?%#ub% ô·%­%í%«K%'N%ÛT%c%7Å%2k%Uƒ%¤%.Á%Dø%¸*%¤ë%)%4À%ç7%ëm%ì%w<%ƒ%Ól%3=%¬%_#%À]%Õk%8<%¾×%R
%Ò%gî%ºO%¦ƒ%Þ%
:ø%
sÓ%
z½%^j%
™ë%"À%"ý%%Е%<
%¿*%Ù%
ý%	@8%•1%G%-Û%	W%¿r%(%Ò%Lµ%—{%3›%p‰%ªr%½#%[%±³%%ó%á%¦E%9ü%Á%Ã%§Ò%"Œ%'%!Q%äú$þýf$ý0:%˵%tÉ%+¾$üV
$ýg
$ÿÉD$ý¶%W$ý-$øŽ$ó!*$ú	—$í
3%m}$ìs"$ë¤Ý$îâ$ïÁ$ì$éJ$ê•ø$ë2¤$ì1$ìÔq$íŠÂ$ó"í$ñô$ñB­$öG$ôËA$ïür$ïyT$îåI$ð~$ò¥ž$ð+Þ$èww$æÈò$åÕX$êR)$êv}$æq$æî"$åñ¸$âäë$æ`|$â³7$æîâ$ëA¸$éåö$æ1$å1d$ïèL$óVˆ$íg7$çVD$ç"$èÎX$暮$åɑ$áOá$âN}$ã€c$ãDþ$ãË$巕$Ýóë$Ú~Å$Û¨~$Þ^¶$à¬ý$þšá$ãš$á°v$ÝA$á.l$ãd$ãÚ=$ç?—$è´$ëhT$쐧$ì+Ô$ä§I$ãòF$ã\š$áõÞ$áv‰$à?$ßãè$ÝnŠ$íÔÊ$Þv$á/$æ•Ö$âÖ0$Þ:©$Úºå$Ö´d$Ú]þ$Üä¨$Üû›$Ú#ˆ$ݼt$Þtp$ßN~$ß¹$à
$é$øÉ]$òµh$ð°ü$åÒß$ß $ðù$×>ù$Õrã$Ùª$ÛÙ$âÕZ$Übl$Ùïª$×ë$$ÜU$Ý:ü$ÞÖ	$ÛÓl$ØCC$ԃ™$×°$×j©$Þǃ$ß&T$ä§Ç$ðø$õ~Ú$æ{*$Þ,·$ÛMË$Ø;_$×hb$×6½$×ԁ$ÓÒ4$çÁ˜$Ñ¡$Õ*$ڙï$ØáÞ$ÕBG$ѧ@$Ïw+$ÍÙí$×æ2$æê$ÞF$Ôs$Õê$ÖF$Ô*$ÔÞç$Õó$Òɚ$×GŽ$Ô`˜$ÑRB$Ñ%=$Ñ?z$ÓA[$Ùlø$Ùéô$֌Ó$Ѕé$Ñ:i$Ì+à$ʦE$ÎF"$ÑÞ;$ÑbZ$ÓØ6$Ղµ$ÓÉB$ÔC\$Öì•$×$Ûaê$â5é$ÝÕ$ÑÐ$Õ£$Òuö$Òuq$ÓÁ§$Ô£Û$ÔH*$×|$×á¸$ÙJJ$×L;$ØÖh$Ñ(¿$Ԅ$ØÙR$à+[$ÝÈ$×9$ÑP"$Õr$Øë¾$Û[õ$ÖÞÚ$ØnJ$Ø™$Öºí$Ø$É$ß÷ž$à`t$ÜÕ$֕±$×P$Òè%$Ö-k$؂M$Úi$ÒJ$Ö-$Ôïd$Ö@&$×oX$ؤ$Ôl$×U¤$ÔÙ±$Ò#&$Öù©$Øx$×á™$ØËk$Օ$Üþ$Óô&$تG$Ü$g$Ü"$Útû$ÙÒ¬$Ú¾$Öñ"$×R+$Öç˜$Õiî$Õé$ØC¿$Ú¬ã$Óg:$îFõ$Ô^y$×tS$ÖÓ"$Øs$Ö09$×2ø$ÕkŸ$Öï$ÖP³$Û²÷$صT$Øf3$Ùå©$؜‡$×(ý$×úâ$Ù͗$ׇÛ$ØBâ$Ún÷$Ù?ù$Õª$ײ$Ú.à$Û»M$Ût$ÙI$å¢H$åÝ$æû1$òΏ$ؗ™$ÚÈÞ$Û	ª$ØU_$Ø~g$Ûï5$Ø}~$×WY$֞'$Þõ:$ٞw$Ý$ÙM¹$Ü%}$äŠÏ$áäW$âÃ$âœ$ß|É$×ÝÙ$Úy¨$ÕQá$ÙÉÔ$֊"$Ùp$Ùd‰$×k÷$ÓEA$ØÿP$Ó<B$Úо$ÜØ|$ÜñJ$Òþ_$Ú†$ÚR	$ßÀC$ÜÞµ$ßÚË$á-$ä¨$ß<H$Ý1$Ùî·$ÜÁÚ$Ýǁ$àݼ$ÜE¨$Ü´¶$Ù°($×VL$Ýί$ß³}$Ùc•$؄¤$Ù]&$ÛjÎ$ÝÚT$ސ#$Ýs|$àã$àÏ$á»u$àòŸ$áW'$àè$ܞ½$ÞãÍ$êMÌ$ôiÓ$õœ{$䶊$ãH1$âùí$㄀$àÌÇ$âk$àž|$â9$ã=î$㔞$ä'ì$ä"$æ¦ã$çñ¯$ápþ$åH$äÿZ$ç‡Ø$åõ$âã$âÎò$åT$çG#$ê°y$èšd$ä­5$üa$â\h$áËÓ$çØg$ãè˜$äŠ?$í¬Ä$ñ
y$ðš$èÔ=$äÖ$æã=$ïj
$èà¤$æ­p$ç
$êëV$ë<$èD'$ík
$êŒ$ì1w$ë[M$ë9ï$îAF%á%ã¤%ÞI$ó×
$ðñ$ð$î+Ù$íݙ$ðmA$ï[µ$ðFÑ$ðÄ$ôt	$õj$öì$ö6´$ôkã$ñìÒ$ð¸Î$òÆï$ýCñ$ÿvL$óß$òëÁ$ó¡Þ$ó÷$ú¡$ó5Ë$õ`¨$òØ)$õká$ö¾$û0·$úºp$ü¦n$öt$úºt$û°$üEŽ$ý™e%Ž€%,ó%|%áW$ÿ(¦$þÅÙ%î%[$ýõÂ%/Ê%ñ%Ö%Z%'^$ÿ\%Œ.%¾%%
÷%!¿A%½Ä%³:%	É_%Š™%iœ%
¾}%_ë%"õ%ȗ%Åø%¡¢%%(n%)'Î%YR%ú'%j%±»%¸B%ÓK%ý%!*;%%,S%!©Ü% L%­n% ¥§%%T%[ƒ%0%%!:m%+ %;`Õ%<è%>¾"%PÓW%¯u%%j³%;Û$ÍÞW$»âÅ$Á $ÖP!$û$ù'$Û®$ÐÄ£$Í¢,$»Ý$ýõ$сW$×ve$Æv$Æð•$Ìr$Ó,#$Û%ð$ÔPG$À¤ö$ºh$¿™ú$¶Jû$®õÇ$¯1m$µ¼,$¾ý$¾$ÆTš$ÌÁ?$ÒÛ[$é´%n"%'%¸n$×$ÆN·$Æ,2$¶T$¨F$ªçC$¬³œ$Çl&$ž$¡p˜$°5$¥»à$¥áf$¤O$§²Ò$žÈ9$›|$©
o$ª¯Ñ$®Uâ$­+$§ó$§u$£/‡$¨;?$±Ïp$ů$ƒ$»÷r$»3õ$ºá¢$± Þ$¯"Ê$²‡e$½o]$Á$º"ì$¶óS$¯'Ã$¤[ò$£ð$¨Ù÷$¬ÂZ$®õ$¶©t$¯@å$¢¦$£Þ†$©FE$¤ßx$¤_$¦®$®·V$±—y$§2í$œ‡$©7$´ÀÈ$¨ÿ´$žŸá$šT²$ž™$¡€C$ Ô $ ´$œ"d$™ã3$›<$œ$š¾õ$˜2¨$˜qº$¢5p$§ŠÉ$›D»$–+#$›‡$_ª$•ŸŠ$'ÎÀ$•Gª$•ªh$–7!$–àÃ$—bû$•n$•3$"Ö$'L¨$"}$–èæ$Ÿý\$œWº$•Êˆ$•¥Ë$–øº$™ýÎ$"¹^$•F$"rV$"å‡$•Œ$SM$‰›$…ÖS$ž $'ò¶$j]$4m$ªZ$Is$"BX$ÆË$‹(÷$Šw­${;$ŒÛ$‹eB$Œ…Œ$'N$B%$‰ ƒ$‡ìÂ$ŠŸð$‰'y$ˆ©Õ$†§å$ƒ_¸$yd$qW7$€	è$…õ$…''$ˆdÉ$ˆl$ˆ-È$…£`$…x®$…œI$†Zi$…§G$†3ä$‡qÏ$‰©v$‰ü9$†«¬$ƒ–$…1Û$ƒ©›$…Ž$‡!¶$‡ûÍ$"	ˆ$…sh$ƒÈ¡$"8ç$bŠ$"Xu$ƒü-$ƒ±A$'úf$…5$ƒœv$€IÝ$€§$'ò$H$ƒrn$'Æ$'sf$€"=$'ð$':l$'$©?$€Õà$~!‹$/ª$€ÝÓ$€ð"$˸$ƒû$[U$µÛ$"±t$€€‡$z¸B$y'n$z¿ƒ$|"u$w"x$uÿ($vP·$y8þ$~—g$ƒÝ.$€V0$|¼ã$z¬ð$}å$*Ž$'ǯ$~$$x!5$wry$yZj$£ý$…d$ˆ-$'$ƒë$$€Ç$}``$y×p$y$z$)$}f$y=¡$y)û$vÈ5$yP
$y]€$x"$wF$}Å¿$y\$w'$z¾$|' ${©U$we"$t‰$uùl$tžù$€bÿ$ˆ½–$Žš\$ƒü$}»Í$~Zc$'Ùé$‹\$|:{$zç¸$yé•$y½x$z¤;$vµ‹$pÞ$ršŸ$v¾œ$uÙ$u%ê$vs¢$wÒ9$rÝ¥$tà"$v"$=$¸¹$wZ¤$t¿$w…8$s{L$qMØ$o£Â$qÑÞ$‡>=$ƒNb$†Ê$€/Í$vG˜$vsb$tŒÒ$w"£$r'=$tÊô$~—Õ$}^e$wYˆ$tE.$væ($wÿú$tz$tÿ'$vF]$…à$…Õà$wÇ£$qA_$sŒ²$pö¾$v¾$pË^$oùå$r"|$y^$j|*$vBF${ïÑ$t-K$n8$qkÁ$m¶º$kæE$o¥]$YT$'öe$v'¯$vg–$wÿ‡$t{U$rë$r·½$s9Ö$sŠò$u
Õ$tLñ$tÏ÷$r6$…æ$z"*${õô$q¿ä$u1Š$tÁ•$v@$q	$wý$}šÉ$w¢¼$k`q$c]v$fçç$n†$j~¡$l…­$lud$s•Å$rD$mW+$k˜]$rç$kÎ
$€!Ê$j?ú$…0$ry]$rzã$lÍ.$nâ$k¯¤$m¢[$pZñ$w	q$l[²$o-$jy†$nSY$[Ž$\w%$b˜$k¼$iòý$nn´$qI$t!$lÙl$mÐÜ$ic$oãN$néM$oÝ$iÍn$qF|$‡±$pÃ,$ko/$tA!$pŽ+$wø$s:$v.Y$)$vXÐ$v$~«$|%Ï$~Óe$|ih$zÞÇ${CÐ$€Ë$†Ì$€h¿${iÝ$±é$|æÆ$}™;$yè[$yts$zÓ´$ä$€L$€
³$yë$|ç${ˆÜ$Uy$‰Æ$ºp$œÈn$•Çú$ŠF"$‡#ø$.${
×$zmê$b$xü$€t$xù%$®$zäî${!$qÖ&$yþ$y0$~
¤$}r6$"<w$€W$}U$$¶	$‰ÿk$'J$zY#$ò¶$$…‡$†À'$ƒ>"$y»£$ss$zv;$|µ$$ƒ!"$ŒÚ-$vPƒ$qLÚ$nž$rx$r¡1$r"_$oÕ¢$w{$o¶G$r¹$o‡å$u¡Ä$mØÇ$ÓÖ$lÈã$pr™$l$wU"$r‡ñ$‰uY$n$qB$meX$s=w$rO$yð-$rù'$r¥U$z{Ä$Ž¯ï$‹œ$|5d$uo$|m"$ð1$·$s2$vÁþ$Ñ$uî4$vÓ$€?ä$}–î$x‰´$viQ$séG$sÖÞ$u'ñ$vf$Šp$w'"$‰†ï$tzä$|§)$8é$}
Ý$uÌ9${Äe$x>$wÊ8$x(2$|;${Ö$})A$€Òn$Œ:ë$‡èW$|I¹$y2f$€E$z…J$|Ñ$z$$zƶ$Ù,$"õc$€ $~Ö$"_¼$€ðX$}=?$€s!$}úë$‹$ˆ´$"¾í$ˆ_°$ƒ8­$€¦$'Œt$<f$ƒe$^:$€¨Æ$~@¥$'D$}T½$âÄ$Šñ$‡ÎÌ$ƒ…$"Ò×$…:$"ˆá$'pï$3$ƒ{`$ €$‹h$†N*$"×5$†"ó$'ª$''î$'?A$†>1$†rb$‡dc$"J-$"Çy$…Çë$‡ÿ0$‡r$‡ÅI$ˆë$‰?K$…y–$…N°$"¾{$ˆEù$‰ŽZ$ŒÞ¤$þ¬$Œþ$‰¶t$†È$"¤ô$…BO$†-I$†ëÿ$†
è$‡~2$†¡Â$ˆÛÓ$‡Bí$‰Zª$ˆN$¯Â$ŽN$-'$ˆg"$‰m$Š×§$ÅI$Š¨'$*ª$¬Ñ$û>$Œî#$'d	$ØU$'^$ŠÏ$'$:™$‰þ$‰r‰$‰XE$…"«$Š/$‹¥f$á·$…û?$‰M$‰Çi$$K±$Žl$Š.ª$Ä»$Šä!$Œð$Œ$"™É$"v_$'ÌH$Œ‡$è¢$ŒZ($ŒÌV$‰È]$‰ß	$‰æÎ$Ž=é$—"A$ž³4$Ÿˆ$~$–"é$"ÕK$•AÒ$šË$•è$šì.$˜n$Ÿs)$´Eœ$ÍxH$ÈaQ$Ò©$³kû$ªbú$¢¤$¥Â$·$ÊW$Êy$»l0$À9©$ÎQß$ÂFÿ$ÀÍÅ$Êþ*$Ùtã$ݍ$Õ
@$ß¡ô%Ñ%</ù%Ié0%!©%
Ác%¤%—$Ù-
%úX%pŠ%¿%œW%7æ%Ÿé%±~%iò%]d^%mfÝ%$­œ% ;z%€[%"zÛ%¤_r%åÂÂ&9ґ&IÛ8%ÚNZ%;…Ú%ŒŸ%e
%,¶Œ%…?
%Ï Y%Ôú½%šx£%xj¦%!ˆë$ò%	ÍÃ%3J%UËH%á%ÍÙ%ÆtÃ%«Èú%ŽYÙ%1Ô5%
ý%%%<7÷%Pq%bÚî%—/%ŒêÜ%Pí×%_½Ã%uUS%)hB%vÉ%ž%‰9$ó!F%`ì%bÌ%$Ô%Ù[$é|ý%,ó%­%­%1…	%80é%›ã$ɲ$ürÂ%Cªv%==%N4‹$þ¼Ü$õl+%@S}%Âÿ±&.Ï&(si%cÀz%*N‹%q×q%偛&w¬Ç&'˜¶%¡r…%t	y%Nÿ%C'K%?.º%|IÖ%™y%c¥›%<ý5%,ó%ô2%È×$ÿÊ;%ªÄ%'e¬%Ӊ	%¼w0%r$ð"$æŠ<%'h%
Ôâ%$a%½?%	,#$ìÈâ%ÂÃ%QÜ4%ߙ$&
…%_†F%ªö%¤í%kw%—%C֑%¤¢´%è8%òÍ;%ÀG%˜A
%£ÿ%%†j¡%!)a%Mo$âüù$ê/$ôZº$örä%Ì%De½%Ž±£%¡¨=%ĵ~%ö#%Ëó%£äß%Ï %<Ba%Öw$ø~E%ƒ%¸w%Ò%.Û%Ke[%"æQ%©7%¸«&%RÆH%âŽ$…[q$oðð$§ÒV$ä,i$êQ§$ƒ…á$kõ$ŠPe$¹^|$áòô$·"$‡Æ¢$w	t$mk$h¹¬$`'Ë$lª"$[Ó$TѪ$y$p$.$¦Yñ$²$"äT$r·‡$RóP$I°í$Eý‡$W+]$VˆK$\~Œ$sPÖ$ŸwÝ$³B$›¶T$uZ{$c!Ñ$V¡C$JÁŒ$Bjã$?êÎ$CöJ$Xч$n/"$uJÕ$fmì$F$;ƒy$M9Æ$Qۍ$HXr$:'þ$=Á—$FíJ$W
«$Y.$V$'$Ov™$IU@$>¶)$7•y$5®Ç$X×$ycõ$"8M$Ó$yðÜ$M҂$9¤$Cº$[YÈ$Uqš$AŽ'$LTp$Szð$FõÛ$C²	$Qw¹$y$zÄ$Mzr$5z$=±,$GbÆ$IcÏ$:ñù$:…_$;$Dìf$<~J$<ÂÉ$Cp$C¦{$/'L$.íÅ$-4$3ª$QÔë$zC-$uÔ $:Òî$3 Ó$2j$%œF$#Å$%s$#^Þ$"V0$.õ€$H+Ç$aWn$g5Ý$W
Ë$Z+l$Yñp$<GE$.G?$$'i$ ¨Î$éº$*zÐ$0ÿ¡$4=@$-Go$,ˆÛ$,Éw$(àû$%iÒ$&šè$"z³$"$Ðù$l'$%Ôm$W‡î$R[$3×v$'0|$$X€$!TÙ$1¦U$@$C $$°¬$Ü$"‰q$-ê$$5áÙ$-c¹$6·$>ê³$0	x$%ÞÆ$!+ý$iq$ÖÐ$$u$=h¿$NJ_$@¹+$BL$>ç
$-ĝ$+ýÜ$8š$:tH$='¤$4ü$,Ӓ$(G$þ¾$Cƒ$!M¹$!âV$Ïh$!‹$+d$(°$/¿û$,é6$þ$]ù$(+4$2ž^$3"ã$).$Ò$žó$ÍT$m$!gá$,Â^$%Q&$ë«$&N$Ñ~$²r$$"ìô$*ôW$#¤ä$Šu$bç$æÛ$.ùß$.#å$nâ$Ùõ$$ðÜ$ªå$"¡$W$Ò<$)ç$	¯$ž$Ù÷$€$iˆ$Æ$$ÌÈ$ÜÔ$Ê$\•$k4$"¶$@`$¤'$y»$¼i$
qw$
oö$¬×$­$ŠI$-â‹$
Þ]$^\$ÆÎ$¸Å$py$†g$àH$ë$3úU$SJv$1öˆ$R¯$$³}$ @	$"ž$R'$7¾$é‰$sÂ$$
üi$T†$¸$'‡$t$Óú$ÀK$
¾Ò$	
•$
Nr$
›å$/$	ƪ$nó$
RÛ$Ê$¹Ã$kÒ$*$ßB$‹ü$`$}R$'$
õ4$	«ò$$œ$y<$Br$Ç$	Ûq$
Ûé$
x$$õh$:8€$ –Ž$Ð$-P$œ¹$Œ¶$	H$âw$I€$k–$•w$c$L$¸»$¬_$ӕ$v$âR$	KX$z˜$±G$3a$Dc"$8zÛ$|Þ$‹Ò$
¢G$ $…V$èe$C$‹$Í$	˜$.z$›ó$Ô $ý­$&Â$'$
G $†$	Ï¥$N$ŸŠ$ûú$+¶$+5L$!$å$
Wê$
Ü$—B$^c$«ª$	7$€v$wó$ø$þB$XU$©¤$á4$«¥$ãN$÷Q$
4ã$úW$Ðy$
À	$'h$
k'$iÆ$gê$]Ã$À÷$¥û$DÞ$	Yß$ù$~ä$¯$
R$èv$ü$ê$^¥$
f'$j«$ô$$â$ày$5À$	^r$ó$	%$Äú$àî$t»$\ú$'ˆ$	ÇP$â$")$%"$»ƒ$"u$"N$‰$"ó$	™A$	ø$T$
íé$ýÃ$Ål$!$t$
f¦$
Œ$å[$?p$¥¶$åÎ$7$ë"$˜o$
Ä$}ê$ú$ä$¨®$!($Šc$J[$­$Ÿ'$3Ì$e$b	$
<ª$—L$Ä$ý$Ò$i¦$ÆÝ$CÖZ$QÜ"$&í$<$&¤¦$ Ê8$5$Y$$òÔ$l$Ò$
b¤$èÏ$
d$·N$b
$
g¡$B6$Í)$©_$	¶$
j$
KŸ$›{$¤$èú$çP$øÚ$	¨'$tT$9$ò×$
ª¸$ô2$) $@$k$îq$Šó$
ßk$a.$؉$6$_ê$^¦$˜@$&ä$dM$8°¶$I…­$#';$×$j$½†$å$$JE$c"$Žù$Ÿ$19£$*$s$]$ù$X$¢$V³$ߥ$	gi$ W$¶s$3¹$,¨$K/w$,¸$Ž"$+$
—$—å$˜$
Ãí$…©$
ýü$ñP$%$¤4$
†r$Ü$"$<ï$ Xÿ$$é‡$šŒ$Fc$­}$çµ$õ¾$ÑÔ$5ô~$50$š$Ք$êE$öŒ$©$
À;$ž…$L	$"œ$
sf$ä$
ٍ$…`$Ɉ$sz$a$¡8$iQ$4T$e"$?ì$"n$h¤$KJ$:$Ò$îÄ$'ad$#³$,$=ý$\0$)Ø$¤ý$_è$#$!cH$$¤'$Ùf$…²$h $L3$t?$—½$ÉZ$ÒC$¸$-R$"ŠÌ$/»v$"Â$tZ$'³$'ú$0½$IV$oc$"€$)€$#$¦$" $«C$(Å$3mL$,Öù$/¤$Ü$ÔV$$ò¥$ìV$ay$"0$Yy$¼'$Ÿ$þ®$"œ$œ$q$®:$!$â¿$«$±€$ìG$tÛ$†ë$¯l$4"$jÎ$'È$æÛ$¯@$•Ð$8$´Ê$Œu$U‹$äÃ$є$ ڕ$þw$V«$²p$ތ$&ª$˜™$C'$K$A³ê$cF°$?¼/$T†$&
¢$7™X$+ˆ˜$œÏ$ñÜ$¹}$´$#ðó$ÅØ$Ì$¿¸$Ú$Ðs$B $Ç$?,$
Ú$Ü[$¡ì$ߙ$ùó$qJ$îð$¢ï$½$ª¼$š\$†
$$ËÇ$ùÂ$Û{$Öä$8¬"$.ˆy$$®S$v%$í$>e$R'$$k‡$÷t$§$>®$ë$³$Im$$Ë$PøV$U×±$//$!Ö4$ëª$ò$…¡$fp$J#$Àù$é^$m$%$³$7:P$5ki$"Ä$"aá$$-ú\$!Í$ 8"$õE$!Ú.$ ¡$"ø'$&¦¸$Qçñ$^CÏ$6n$#  $$fË$"c$#t!$ æg$"È¥$#Þo$#n¸$"îŸ$%Ùc$%Ó£$%҃$#qŸ$%7$.Sç$:û$-ýÈ$&×$#y_$#õÙ$$ë?$(|r$&>à$(D'$'d$40Ê$S:Ü$I<ð$(I$$£U$"õŠ$$šÌ$#=æ$&C–$%lH$&–$7u3$(Ûí$&Ãê$%®¼$$Ǿ$#™$"jé$%h$#õp$($)Nç$8ºŠ$Oî$LJj$7r$-LÛ$)(U$+'¿$(âE$+#$:"$Hò…$?$-$(œ-$'®…$$ûq$):ê$,°Í$Bµ$2£p$.t'$)mª$*gp$<z$2ÅK$0—$,µ$/j$E!6$FÐÏ$I€J$Bçc$1÷¯$)–›$,¦$.í$2?R$1ª$7ï7$/ò÷$,
?$+Ü?$-wì$2Æ$M­m$Jï$3¨A$,%ß$-Ü$,n,$1S=$2èï$6–:$0j¦$8¶"$=[Ñ$3ÿ"$.qÏ$1¹[$8-$V[$K˜ý$9qz$5ÛÌ$5#\$86Y$:$5$3
F$2
7$2™
$5Ö«$2pµ$52Ç$<ô-$;;P$8$6%´$8)1$8Á¬$9ٓ$4	Ù$3Æ&$1ÉK$5•$7ó$<l$5Šñ$5/ó$6)9$<rå$<Xw$:ˆ_$2Ï$4Ò$3{v$:oV$7!½$8Nv$5Qé$9×$<ÁÌ$;ˆj$;Ç($?B$>¿$A»j$;yd$:»$@Ԁ$vŸš$«c$~°¥$\I$Lûî$X†$X´$<þ÷$=27$?kÄ$@'{$EÊ
$Môx$F¬"$DI$>U|$>Ñ4$;«í$?íf$?ƒÇ$D€$Hj\$KW$Gu$GJÆ$A¦í$Evc$E5ï$Q·\$G÷Ç$G…$Bë´$GŽW$Kç|$TÝB$Rày$Kd$Ež"$GE$MO$ewÏ$e³$$Q$F‡:$J—m$M`¤$Nó'$M!\$^‹¸$m#$m	$U‹}$X&ñ$Tè—$P í$T¼$i
ô$†`$}ø*$Qì˜$S-ò$N)$Pž$Sˆ#$_Ç[$Zuš$[Â$X!	$ai$_£e$aº¬$jM³$u¦$_€$XQŸ$`¥$j§æ$^Ý$jx¸$lvv$t»$b©$$f¡$g&ê$e$î%$¬hœ$'øÀ$–N$–kÎ$žV$"b¹$‹Zæ$py$"»…$ƒ§~$ƒpj$~Õú$oŸ}$j·$v˜$Ž&\$²{-$Òi$°n»$?$Žr$€m${?S$[6$_U$v1ø$"Wr$ž¥Ä$½:Ó$À\–$½a¿$¿W$¿G$Ê5¿$°óÀÀ$—î$Œæ?$³Ž%$—Ð-$+ád$J#ïÚr#ø'$ô$!ˆè$',Ú$¿#êŸ#én$z•$Nù,$[Ê$05#ûæd$1«$¾Ì#ÿB±#Û<ï#ê#ÍyÃ$
|~$Ky™$P'©$$ÄA$ûD$2¶B$2-!$&3À$ ¥,$¶Á#åþ#ÎÓ_#Î8#Ó¶÷#é²b$NZ$&]ñ$SV
$¤
è$ðÙ$üˆ $£ÅJ$6Ïx$
mƒ$.$g;Ð$dŒ$žW$;Ks$¯ÿi%X%\1$µÆý$q|¤$Íø#Ý,›#èzi#è9•#ì6°$áo$+Öø$J°q$F¼c$&³þ$`âö$˜i$"¾*$2{Æ$`Ð$ª‰$/-û$*³#瞵#»ªd#Ã	$$Š±Ì$À¬œ$Úã$'ˆ$ܐ#Á•#»Á¤#äëñ$'$>j¼$ÑÏ#åÚÙ#Îæú#öNå$W$:W$Þ«#ù=·#Þ«¶#Öú#õ?$œÎ#òè4#Ö—#"S#ÀŸ#ÍU'#Ô%•#ܝ#ȓ÷#ÅPB#Î #Óq#ÊÇ¥#ÉàM#Øó»#ð¦$*'##ËÓÌ#ÎRË#Ùk:#²d¡#§•Ÿ#±Î‹#Àì#ÊÐ_#Ãx/#±²,#©ãÓ#²0A#·=½#¿R#½F	#¿0ì#»¾V#»ù°#²!#°ŸÙ#¼Ù×#Ì:\#Òf#Úè;#ë'M#çMø#åÃ2#éw#ÿÔG$ðÝ#óŒ÷#ð™j#ìÌ#ìàì#롟#ߟ#½zÃ#³!K#·U#¾ñ#Åuý#Ì÷³#ÐT<#ßmž#ã˜à#͵‰#¾ì#¿e¾#ºrù#·
E#¼±ë#½e#²'«#²'Ä#Àj$#ʄ#¶×#°Zó#¬iO#¥ˆ#¢-#©z:#§-j#§A#¦¤s#œ—ö#•S'#¤;»#®R²#¥<#‹‡Y#Ø3#–áÂ#œ\™#š³å#"Ó£#t#S?#™#''#šÂ#™ä#Á\#ŒmÔ#‡Ô#‰¡#^½#"Wß#ŽŸM#'#'m#"ì|#•å#•Àè#G#‹1ü#'J#'x¶#ŽÜÅ#'D#|#"hA#•õE#šá#œAz# j½#©Ž$#µ]d#ºœ#«#یc$E$2#I$Øã$$bä$(¼
$!¿y$
lQ$
m'$è#$	ºv$Œƒ#õj#á?ì#Íp#º‰I#·Ad#Ä~#Õ¿…#Ùò#âD¶#컺#ñ#êc9#㡑#ßt£#ß*#Øÿ`#Öê#Пh#ÑV•#љÍ#ÎÅÓ#È¡p#É«=#ÈwW#¸Þ:#±	#´E¬#­Á_#¨g)#£e@#¡Âa#­'ë# ·#›'l#˜
#"]#"­Â#$Q#Çn|#¼ä#—"–#t€#"Ÿ#ÆÙ#Ž=#ŽÏï#'žf#àè#Žñh#•ù·#«<#¡Ýû#â#‰Á×#Œ$‡#yÿ#Œ*¼#ŒÓ]#œ%#‹†
#Œ(#Œ¬#'­'#¸¡µ#ʹc#³gp#"1#ŽË#Œ^œ#•‡ƒ#Š~´#Š^Ï#Š‹û#ŒJu#Ž»#±í#¡-a#¢Xû#•ËV#¢"#¯7€#¥ÁI#£a_#¢$)#§h#§"ò#©6¨#¦')#§ì˜#«xí#²ëþ#֔§#ëœ?#À'€#­­#§0f#Ÿ³é#—ëó#"Õ¨##A#¸TR#"Ál#˜ÂØ#›•Ý#ôl#œób#ž'[#Ÿ8#¢k¸# ~	#¢gC#Ÿ<E#Ÿ$—#ž8´#ža#™Æ¸#œ&Ü#œÑh#›õÂ#˜2§#•zÁ#š¿<#¸.À#¶Æ9#œ/†#"\¢#•ä}#–£$#'(##ß#Ž»¬#ŒIŸ#Œùý#ŠyO#Š‡"#‰":#Œ…^#Šáô#‹^¥#‹«$#'
'#-ˆ#Œ×á#‹^#ŠñÈ#ŠÂ8#'q#˜BÏ#'Qr#&#5G#‹[#Š•#‡Zn#‹	F#'¢#ž"'#•¾¬#…#‹5¿#Š‡f#‡q'#ˆÂö#‡—-#‰ˆ•#‡S#‡í4#‡+@#ˆ\h#‡©ó#ŠÎ¹#‡žŒ#ˆÄq#‰O·#Š‰9#‹a#‹S#‹•%#[©#‹j#ŒQ•#ˆáª#ˆøÜ#‹
j#'2#•šÝ#"á0#Œ#'#ˆ«m#‰/ž#ÊJ#žy#"(æ#'ùÊ#•È{#'d#‹ê#‰}ú#‹Á#‰Ô#Š»°#‹ß#'5û#Œ~¢#‹SÑ#"•Ã#›f¶#"‡#‹:U#‰ía#‹¥e#‹}¸#‹¨…#Šö4#Š×ž#‹f0#'	Ä#ô:#ÒÀ#›³#˜®#‹:¯#‰ä»#•;Õ#ŒªD#‹J\#Š¸ç#ˆJ±#‰Ä‰#ˆv»#Š#n#•#Î#›T#'‡Î#Šïâ#ŠN#ŒÜa#Œö¨#Jš#Û#‰H!#è«#‹…#Š§¾#‰ÌŠ#‹…H#‰-#ˆ­_#‰Ÿ#‹pì#‰CÕ#‹iô#Š~#ŒÓß#ŠåÙ#Œu#‰N-#Œ:¢#‹´#Œ^#Š¿2#‹Ü#Œaç#‹Mª#Šf˜#š#µÅÿ#°2f#'›×#p#é#—6H# L#˜ô!#Ò0#Œá#‹6B#Ž‹'#Œ× #
¨#"}@#'Ò#ú(#Ž>#Œ§#ŽGˆ#Ž#ŒU¯#‹¥‡#ŒN‹##'2#¨#›èÿ#ùî#ŽžP#Y«#Ž1Ç#ŽÖê#Ž´þ#Œ®G#Ž7+#Ž#·g#˜€Ä#–4##Úä#ŽI#Ž#Ž]H#ŒÖÕ#Žù #Ž%Ü#ã®#Ž*K##WA#w_#(è#'AÖ#—²d#­¢_#¥-â#ð #D#Ž6|#Ý#n•#1)#ÕE#Ãµ#þo#~{#SO#šEè#k€#"<#'±b#t™#Ž¬Ž#
#s,#.è#–¶Â#Œòô#Ô(#Í~#Ó'#'!R#¨G#ÇBB#ŸÑR#žm#ò#"W#"q#'Y½#—v#žô#˜œ'#˜…#—2#"<Î#"Œ#'´í#" ê#'å3#˜™œ#÷¡#¦é#Šé#5ï#ŽŽ##‹"C#˜û#'¸#'ž#'Ž#'÷#—RD#¯, #¯tS#˜>c#'Ú´#"ã#"Ï#"_#""R#–"#'#'O9#'m3#"U#•&#'fÈ#'1'#"ù¼#"èŠ#™[B#"VG#'œ—#'Í»#žÉ4#žó#ø#•,#•-å#•î#–pë#'¨A#'–C#'"-#"B÷#"¾|#™¡/#¬>#¯tç#›þà#™â#£Æº#¥â±#¦z#—T#"Øñ#–‹Ä#•Ý`#—õ#•ó\#–å¨#–W£#•ðÌ#•ºU#—ñ\#–Íz#˜˜¢#˜'ß#˜Jt#—œ[#˜Gw#–×¥#˜Fù#˜#Fã#¤™#­¾®#¹@¸#¥'#˜Õ9#˜&#—K#˜DW#™9û#›©ó#¢°U#¦Ø,#œà×#ªaH#™å8#›{§#™px#ã#œ$b#N{#©#›lI#˜¢Â#˜ŒS#˜pÏ#›"ù#ŸD#ªp"#­7Ý#©M# áB#›_¸#˜*#›"#)9#hÊ#˜ãê#˜fö#˜Êô#› à#œí¿#¡5]#£ä/#¤	é#ïÙ#y
#¡ZE#KD#›@#Uø#Ü¦#ú# ž#°U³#££t#¥…1#£¨E#¡hÿ#Ÿ§<#Æ#šç¬#›.#›ð#zj#žˆ¼#¥—#ªì}# 2°#¢(#¥¾^#¡ù#¡"Á# (#¡g#Ÿ™Ä#žþ°# ­# %#Ÿï# Á"#¢þ#¨$,#«Q#£j×#Ÿ¦à#£)û#¡Âš#Ÿz¾#–òÙ#šK¶#,‰#ŸýÛ# # yª# º#¡G×#¡°ü#¤i;#§ñ#¥Ée#¢ˆu#¤Ek#¡5·# ‰Æ#žÑ	#¡8›#¡ŽØ#¤š)#¦@z#¥²ž#¡œ#¢ì'#¨u…#¢ù@#£S£#¤ü¯#¡ë#¡Â#Ÿí# $#ž<ü#ü#ÌÅ#ž"E#žÊÑ#Âû#œ°–#Ž#4q#£×¾#¦d#³°l#¼8#½¿Ç#µÕ'#±sØ#ª—?#ªc#¦³o#¦Æî#¥'x#¥7ö#Ÿ–_#ž]ï#ž‰ú# »(#Ÿ'®#¡ð'#¡ß~#¢¡"#¡@ï#¡oA# Y#¤®N#§ƒ¹#¦|á#ŸÄË#¡,#¡õÆ#¦Q'#¦ã#§q#¤'#£ Û#¤ýÄ#¤×w#£Bã#¦W_#¤ª#¤Ñ5#¢—/#£Â8#¥à#©j3#«r€#Á×x#±"­#®¢#®;6#«j#©ˆF#ªÛ5#«8Ð#ªEv#Ò¥"#°{Å#¯0@#¯DK#¯­©#²6›#´²£#¶¾#­Ý#³iä#½B#¸Š'#´²|#³^#¸6‰#Ë'Î#­Kš#¬÷Ó#©Ã#­mG#°ir#¶6é#±D#­N^#­ßŸ#¶ÒI#¸Î1#²W]#°Ê#§A€#»ãÁ#®‹#­?#¨q'#§I<#®"ò#®j†#®Ñ&#ªÝD#­©¥#®Vy#³¸–#´žñ#ÄVí#µb#µö©#¹NÚ#͹ã#äoì#띞#Ü#Ǩ	#¿¨#¸:1#±¤u#²Yš#°âe#µít#µaB#¼ªü#À6œ#¾Â$#½M€#Χ#²—Ñ#·zŽ#¶z‡#´ºó#°¡š#¯ön#¯‹¡#¹CÕ#ÂäÕ#Ê#ÁcI#·Ø#µy#¿‹Î#¼#º8#º»#¿KÈ#¶ìâ#¶3#¹f#¾#­#ϊè#Âð#µ·þ#¶ÞÍ#¸Çt#¸…#»Vu#¹>‹#¼vU#Á"b#É
Ý#À¡p#·7r#¶£#¸º #ºÍ#½@1#»™A#¸Ð'#µ"Ì#¶¨B#»=7#¿o#Çî¿#ÓNè#Ã_Ð#¿#À}#ÅÓ.#͔!#Ì2#¿lÀ#¼-#¿ß#ÉJp#Çî>#À/#¾Ï¼#Æ;ä#¾5(#¼ó.#¼â¨#Îp÷#΀<#Ïa#åˆ(#õô§#Ò;ü#Å&H#ˎ$h)$Oõ

==> anc/LateM_Spectra/HIP_70623_B.fits <==
SIMPLE  =                    T / Written by IDL:  Fri Sep 27 16:21:52 2013      BITPIX  =                  -32 /Real*4 (floating point)                         NAXIS   =                    2 /                                                NAXIS1  =                 4166 /Number of positions along axis 1                NAXIS2  =                    3 /Number of positions along axis 2                EXTEND  =                    T /Extensions may be present                       ORIGIN  = 'Institute for Astronomy' /                                           TELESCOP= 'NASA IRTF'          /                                                INSTRUME= 'SPeX, IRTF Spectrograph' /                                           OBSERVER= 'Your_Name'          /                                                OBJECT  = 'PS_412-10658'       /                                                IRAFNAME= 'PS_412-10658_tellcor_merged' /                                       TIME_OBS= '12:01:43.326903'    / Average UT TIME OF ACQISTION ('hh:mm:ss.ss')   DATE_OBS= '2013-05-07'         / UT DATE OF ACQUISITION ('yyyy/mm/dd')          ITIME   =        120.000000000 / INTEGRATION TIME IN SECONDS                    CO_ADDS =                    1 / NUMBER OF INTEGRATIONS                         NDR     =                   32 / Number of Non-Destructive Reads                SLOWCNT =                   20 / Number of Slow Counts                          TABLE_MS=        512.452000000 / msec to clock out array                        ROTATOR =        64.8500000000 / Rotator_Mechanical_Angle; pos=129707           POSANGLE=        50.2900000000 / Average Sky_Position_Angle                     SLIT    = '0.3x15  '           / menu=2,pos=89000                               GRAT    = 'ShortXD '           / menu=0,pos=719950                              PLATE_SC=       0.150000000000 / PlateScale arcsec/pixel                        RA      = '+14:26:45.47 '      / Right Ascension                                DEC     = '-05:10:19.7 '       / Declination                                    HA      = '+02:16:33.083333'   / Average Hour Angle                             AIRMASS =        1.34250000000 / Average Air Mass                               EPOCH   =        2000.00000000 / Epoch                                          MODENAME= 'ShortXD '           / Spectroscopy mode                              FLAT    = 'flat13-17.fits'     / Flat field image                               NAPS    =                    1 / Number of apertures                            NORDERS =                    1 / Number of orders                               ORDERS  = '0       '           / Order numbers                                  START   =                    0 / Array column of first FITS array column        STOP    =                 4165 / Array column of last FITS array column         SLTH_PIX=        100.000000000 / Slit height in pixels                          SLTH_ARC=        15.0000000000 / Slit height in arcseconds                      SLTW_PIX=        2.00000000000 / Slit width in pixels                           SLTW_ARC=       0.300000000000 / Slit width in arcseconds                       APPOSO03= '3.75844 '           / Aperture positions (arcsec) for order 03       APPOSO04= '3.74299 '           / Aperture positions (arcsec) for order 04       APPOSO05= '3.70786 '           / Aperture positions (arcsec) for order 05       APPOSO06= '3.68604 '           / Aperture positions (arcsec) for order 06       APPOSO07= '3.64127 '           / Aperture positions (arcsec) for order 07       APPOSO08= '3.62044 '           / Aperture positions (arcsec) for order 08       PSFRAD  =        1.70000000000 / Optimal extraction PSF radius in arcseconds    APRADIUS=        1.40000000000 / Aperture radius in arcseconds                  BGSTART =        2.40000000000 / Background start radius in arcseconds          BGWIDTH =        2.00000000000 / Background width in arcseconds                 BGORDER =        0.00000000000 / Background polynomial fit degree               WAVECAL = 'wavecal18-20.fits'  / Wavecal file used for wavelength calibration   XUNITS  = 'um      '           / Units of the X axis                            YUNITS  = 'ergss-1cm-2A-1'     /Units of the Y axis                             XTITLE  = '!7k!5 (!7l!5m)'     / IDL X title                                    YTITLE  = '!5f!D!7k!N!5 (ergs s!E-1!N cm!E-2!N !5!sA!r!u!9 %!5!n!E-1!N)' / IDL YVERSION = 'v3.4    '           / Spextool version                               RES     =        2000.00000000 / Average spectral resolving power               DISPO03 =    0.000537482000000 / Dispersion (um pixel-1) for order 03           DISPO04 =    0.000403189000000 / Dispersion (um pixel-1) for order 04           DISPO05 =    0.000322718000000 / Dispersion (um pixel-1) for order 05           DISPO06 =    0.000269210000000 / Dispersion (um pixel-1) for order 06           DISPO07 =    0.000231153000000 / Dispersion (um pixel-1) for order 07           DISPO08 =    0.000202790000000 / Dispersion (um pixel-1) for order 08           DAIRMASS=            0.0176667 / Average airmass difference between std and obj HISTORY The output FITS files contain a 3-D array of data consisting ofsets of  HISTORY  triplet arrays of data for each aperture and each order,where each tr  HISTORY iplet is composed of an array for the wavelength,an array for the flux  HISTORY , and an array for the error. The tripletsfor each aperture are stacke  HISTORY d behind one another, followed bythe triplets for the next order, etc.  HISTORY  If no orders have beenskipped or deslected in the extraction process,  HISTORY  the contents ofaperture Y in order X can be found as follows:lambda =  HISTORY array[*,0,( X - (smallest order number))*naps + (Y-1)], flux   =array[  HISTORY *,1,( X - (smallest order number))*naps + (Y-1)], error  =array[*,2,(   HISTORY X - (smallest order number))*naps + (Y-1)]  Forexample, for an SXD fil  HISTORY e with two apertures, the wavelengtharray for aperture 1 in order 3 is  HISTORY  located in array [*,0,0], theflux is in array [*,1,0] and the error i  HISTORY s in array [*,2,0]. Foraperture 2, the wavelength is in array [*,0,1],  HISTORY  the flux is inarray [*,1,1] and the error is in array [*,2,1]. For or  HISTORY der 4,the flux for aperture 1 is in array [*,1,2], while the flux fora  HISTORY perture 2 is in array [*,1,3]. For order 5, the fluxes for thetwo aper  HISTORY tures are in arrays [*,1,4] and [*,1,5], etc.  Thespectra have been co  HISTORY rrected for non-linearity.                                              HISTORY                                                                         HISTORY Xcombspec History                                                       HISTORY                                                                         HISTORY The spectra were combined using a Robust Weighted Mean.  The robust     HISTORY threshold was 8.00000.  The files spectra0001.fits, spectra0002.fits,   HISTORY spectra0003.fits, spectra0004.fits, spectra0005.fits,                   HISTORY spectra0006.fits were combined.    Aperture 01 Info: The scale          HISTORY factors were determined using order 04.  The scale factors are          HISTORY 1.14307, 0.979427, 0.875553, 0.980052, 1.09253, 1.00925.  The median    HISTORY RMS deviation in each order is 0.0620085, 0.0670410, 0.0620505,         HISTORY 0.0689623, 0.0514384, 0.0439971.    The spectral shapes have been       HISTORY corrected.                                                              HISTORY                                                                         HISTORY Xtellcor History                                                        HISTORY                                                                         HISTORY This spectrum was telluric corrected using the telluric correction      HISTORY spectra PS_412-10658_tellcor_tellcor.fits.  The B and V magnitudes of   HISTORY HD_124224 are 4.89000, and 5.01000 respectively.  The velocity shift    HISTORY of Vega is 20.8492 km s-1.  The Vega model was modified using the       HISTORY deconvolution method.  The maximum deviation and rms deviation          HISTORY between the modified Vega model and the data over the kernel            HISTORY wavelength range are 2.37966 % and 0.906733 %, respectively.  The       HISTORY telluric correction spectra for aperture 01 were shifted by             HISTORY 0.0354415, 0.0580523, 0.0665801, 0.0223967, 0.0885595, 0.0800000        HISTORY pixels.                                                                 HISTORY                                                                         HISTORY Xmergeorders History                                                    HISTORY                                                                         HISTORY This merged spectrum was derived from aperture 01 of file               HISTORY PS_412-10658_tellcor.fits.  The scaled factors for orders 3, 4, 5, 6,   HISTORY 7, 8 are 1.00000, 1.00000, 0.977790, 1.01646, 1.05070, 1.06420          HISTORY respectively.                                                           END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             ?N6-?NCo?NP°?N]ñ?Nk3?Nxt?N…µ?N'ö?N 7?N­x?Nº¹?NÇú?NÕ;?Nâ|?Nï½?Nüþ?O
>?O?O?O)j?O8·?OH?OWQ?Of?Ouê?O…6?O"ƒ?O£Ï?O³?OÂg?Oѳ?Oàþ?OðJ?Oÿ•?Pà?P+?P-v?P<Á?PL?P[V?Pj ?Pyë?P‰5?P˜?P§È?P·?PÆ\?PÕ¥?Päî?Pô7?Q€?QÉ?Q"?Q1[?Q@£?QOë?Q_4?Qn|?Q}Ä?Q?QœS?Q«›?Qºâ?QÊ)?QÙp?Qè·?Q÷ÿ?RF?RŒ?R%Ó?R5?RD_?RS¦?Rbì?Rr1?Rw?R½?R ?R¯G?R¾Œ?RÍÑ?RÝ?Rì[?Rû ?S
ä?S)?S)m?S8±?SGõ?SW9?Sf}?SuÀ?S…?S"G?S£Š?S²Î?SÂ?SÑS?Sà–?SïÙ?Sÿ?T^?T ?T,â?T<$?TKf?TZ¨?Tié?Ty+?Tˆl?T—­?T¦î?T¶/?TÅp?TÔ±?Tãò?Tó2?Us?U³?U ó?U03?U?s?UN³?U]ò?Um2?U|q?U‹±?Ušð?Uª/?U¹n?UÈ­?U×ì?Uç*?Uöi?V§?Vå?V$#?V3a?VBŸ?VQÝ?Va?VpX?V–?VŽÓ?Vž?V­M?V¼Š?VËÇ?VÛ?Vê@?Vù}?W¹?Wõ?W'1?W6m?WE©?WTå?Wd!?Ws\?W'˜?W'Ó?W¡?W°J?W¿…?WÎÀ?WÝú?Wí5?Wüp?Xª?Xä?X*?X9Y?XH"?XWÎ?Xg?XvA?X…{?X"´?X£í?X³'?XÂ`?Xљ?XàÒ?Xð?XÿC?Y|?Y´?Y,í?Y<%?YK]?YZ•?YiÍ?Yy?Yˆ=?Y—t?Y¦¬?Yµã?YÅ?YÔR?Yã‰?YòÀ?Z÷?Z-?Z d?Z/›?Z>Ñ?ZN?Z]>?Zlt?Z{ª?ZŠà?Zš?Z©L?Z¸?ZÇ·?ZÖì?Zæ"?ZõW?[Œ?[Á?["ö?[2+?[A_?[P"?[_É?[ný?[~1?[f?[œš?[«Î?[»?[Ê6?[Ùi?[è?[÷Ñ?\?\7?\%k?\4ž?\CÑ?\S?\b7?\qi?\€œ?\Ï?\Ÿ?\®3?\½f?\̘?\ÛÊ?\êü?\ú.?]	`?]'?]'Ã?]6õ?]F&?]UW?]d‰?]sº?]'ë?]'?]¡M?]°}?]¿®?]Îß?]Þ?]í@?]üp?^ ?^Ð?^*?^90?^H`?^W'?^fÁ?^uð?^… ?^"O?^£?^²®?^ÁÝ?^Ñ?^à;?^ïj?^þ™?_
È?_ö?_,%?_;S?_J'?_Y°?_hÞ?_x?_‡:?_–h?_¥–?_´Ä?_Ãñ?_Ó?_âM?_ñz?`§?`Õ?`?`./?`=\?`L‰?`[¶?`jâ?`z?`‰<?`˜h?`§•?`¶Á?`Åí?`Õ?`äF?`ór?až?aÉ?a õ?a0!?a?L?aNx?a]£?alÏ?a{ú?a‹%?ašQ?a©|?a¸§?aÇÒ?aÖü?aæ'?aõR?b|?b§?b"Ñ?b1ü?bA&?bPP?b_z?bn¤?b}Î?bŒø?bœ"?b«L?bºv?bɟ?bØÉ?bçò?b÷?cE?cn?c$—?c3À?cBé?cR?ca;?cpd?c?cŽµ?cÞ?c­?c¼/?cËW?cڀ?cé¨?cøÐ?dù?d!?d&I?d5q?dD™?dSÀ?dbè?dr?d7?d_?dŸ†?d®­?d½Õ?dÌü?dÜ#?dëJ?dúq?e	˜?e¿?e'æ?e7?eF3?eUY?ed€?es¦?e'Í?e'ó?e¡?e°@?e¿f?eΌ?eݲ?eìØ?eûþ?f#?fI?f)o?f8"?fGº?fVß?ff?fu*?f"P?f"u?f¢š?f±¿?fÀä?fÐ	?fß.?fîS?fýx?g?gÁ?g*æ?g:
?gI/?gXS?ggx?gvœ?g…À?g"å?g¤	?g³-?gÂQ?gÑu?gà™?gï½?gþá?h?h(?h,L?h;o?hJ"?hY¶?hhÚ?hwý?h‡ ?h–D?h¥g?h´Š?hí?hÒÐ?háó?hñ?i9?i\?i~?i-¡?i<Ä?iKæ?i[	?ij,?iyN?iˆp?i—"?i¦¶?iµØ?iÄú?iÔ?iã??iòa?jƒ?j¥?jÇ?j.è?j>
?jM,?j\N?jko?jz'?j‰²?j˜Ô?j§õ?j·?jÆ8?jÕZ?jä{?jóœ?k½?kÞ?k ÿ?k0 ?k?A?kNb?k]ƒ?kl¤?k{Å?kŠæ?kš?k©'?k¸H?kÇh?k։?kå©?kôÊ?lê?l?l"+?l1K?l@k?lOŒ?l^¬?lmÌ?l|ì?lŒ?l›,?lªL?l¹l?lȌ?l׬?læË?lõë?m?m*?m#J?m2j?mA‰?mP©?m_È?mnè?m~?m&?mœF?m«e?mº"?mÉ£?mØÃ?mçâ?m÷?n ?n??n$^?n3}?nBœ?nQ»?n`Ù?noø?n?nŽ6?nT?n¬s?n»'?nÊ°?nÙÏ?nèî?nø
?o+?oJ?o%h?o4‡?oC¥?oRÃ?oaâ?oq?o€?o<?ožZ?o­x?o¼—?oÃê?oÕ·?oçƒ?oùO?p?pè?p.³?p@?pRK?pd?puâ?p‡­?p™x?p«C?p½?pÎÙ?pà¤?pòn?q9?q?q'Í?q9˜?qKb?q]+?qnõ?q€¿?q'ˆ?q¤R?q¶?qÇä?qÙ­?qëv?qý??r?r Ð?r2˜?rD`?rV(?rgñ?ry¸?r‹€?rH?r¯?rÀ×?rҞ?räe?rö-?sô?sº?s+?s=H?sO?s`Õ?sr›?s"a?s–'?s§í?s¹³?sËy?sÝ>?sï?tÉ?tŽ?t$T?t6?tGÞ?tY£?tkh?t},?tŽñ?t µ?t²y?tÄ=?tÖ?tçÅ?tù‰?uL?u?u.Ó?u@—?uRZ?ud?uuà?u‡£?u™e?u«(?u¼ê?uέ?uào?uò1?vó?vµ?v'w?v99?vJú?v\¼?vn}?v€??v'?v£Á?vµ'?vÇC?vÙ?vêÄ?vü…?wE?w ?w1Å?wC…?wUE?wg?wxÅ?wŠ…?wœD?w®?w¿Ã?wт?wãA?wõ?x¿?x~?x*=?x;û?xMº?x_x?xq6?x'õ?x"³?x¦q?x¸.?xÉì?xÛª?xíg?xÿ%?yâ?y"Ÿ?y4]?yF?yW×?yi"?y{Q?y
?yžÊ?y°†?yÂB?yÓÿ?yå»?y÷w?z	2?zî?z,ª?z>e?zP!?zaÜ?zs—?z…S?z—?z¨É?zºƒ?zÌ>?zÝù?zï³?{n?{(?{$â?{6œ?{HV?{Z?{kÊ?{}"?{>?{ ÷?{²±?{Äj?{Ö#?{çÜ?{ù•?|N?|?|.À?|@y?|R1?|cê?|u¢?|‡Z?|™?|ªË?|¼ƒ?|Î:?|ßò?|ñª?}a?}?}&Ð?}8ˆ?}J??}[ö?}m­?}d?}'?}¢Ñ?}´ˆ?}Æ??}×õ?}é«?}ûb?~
?~Î?~0…?~B;?~Sñ?~e¦?~w\?~‰?~šÇ?~¬|?~¾1?~Ïç?~áœ?~óQ??º?(o?:#?KØ?]Œ?oA?€õ?'©?¤]?¶?ÇÅ?Ùy?ë,?üà?€I?€#?€ý?€!Ö?€*°?€3‰?€<c?€E<?€N?€Vð?€_É?€h£?€q|?€zU?€ƒ.?€Œ?€"à?€¹?€¦'?€¯k?€¸D?€Á?€Éö?€ÒÎ?€Û§?€ä€?€íX?€ö1?€ÿ	?â?º?"?"k?+D?4?<ô?EÌ?N¤?W|?`U?i-?r?zÜ?ƒ´?ŒŒ?•d?ž<?§?¯ë?¸Ã?Á›?Êr?ÓJ?Ü!?äù?íÐ?ö§?ÿ?'V?'-?'?'"Ü?'+³?'4Š?'=a?'F8?'O?'Wæ?'`½?'i"?'rj?'{A?'"?'Œî?'•Å?'žœ?'§r?'°I?'¹?'Áö?'ÊÌ?'Ó¢?'Üy?'åO?'î%?'öü?'ÿÒ?ƒ¨?ƒ~?ƒT?ƒ#*?ƒ,?ƒ4Ö?ƒ=¬?ƒF'?ƒOX?ƒX.?ƒa?ƒiÙ?ƒr¯?ƒ{"?ƒ"Z?ƒ0?ƒ–?ƒžÛ?ƒ§°?ƒ°…?ƒ¹[?ƒÂ0?ƒË?ƒÓÛ?ƒÜ°?ƒå…?ƒîZ?ƒ÷0?"?"Ú?"¯?""?"#Y?",.?"5?"=×?"F¬?"O?"XV?"a*?"iÿ?"rÔ?"{¨?""}?"Q?"–&?"žú?"§Ï?"°£?"¹x?"ÂL?"Ë ?"Óõ?"ÜÉ?"å?"îq?"÷E?…?…í?…Â?…–?…#j?…,>?…5?…=æ?…Fº?…OŽ?…Xa?…a5?…j	?…rÜ?…{°?…""?…W?…–+?…žþ?…§Ò?…°¥?…¹x?…ÂL?…Ë?…Óò?…ÜÆ?…å™?…îl?…÷??†?†å?†¸?†Œ?†#_?†,2?†5?†=×?†Fª?†O}?†XP?†a#?†iõ?†rÈ?†{›?†"n?†@?†–?†žå?†§¸?†°Š?†¹]?†Â/?†Ë?†ÓÔ?†Ü¦?†åy?†îK?†÷?†ÿð?‡Â?‡"?‡f?‡#8?‡,
?‡4Ü?‡=¯?‡F?‡OR?‡X$?‡`ö?‡iÈ?‡rš?‡{l?‡">?‡?‡•á?‡ž³?‡§…?‡°V?‡¹(?‡Áú?‡ÊË?‡Ó?‡Ün?‡å@?‡î?‡öã?‡ÿ´?ˆ…?ˆW?ˆ(?ˆ"ù?ˆ+Ë?ˆ4œ?ˆ=m?ˆF>?ˆO?ˆWá?ˆ`²?ˆiƒ?ˆrT?ˆ{%?ˆƒö?ˆŒÇ?ˆ•˜?ˆži?ˆ§:?ˆ°?ˆ¸Ü?ˆÁ¬?ˆÊ}?ˆÓN?ˆÜ?ˆäï?ˆíÀ?ˆö'?ˆÿa?‰2?‰?‰Ó?‰"¤?‰+t?‰4E?‰=?‰Eæ?‰N¶?‰W‡?‰`W?‰i'?‰qø?‰zÈ?‰ƒ˜?‰Œh?‰•9?‰ž	?‰¦Ù?‰¯ª?‰¸z?‰ÁJ?‰Ê?‰Òë?‰Û»?‰ä‹?‰í[?‰ö+?‰þû?ŠÊ?Šš?Šj?Š":?Š+
?Š3Ú?Š<©?ŠEy?ŠNI?ŠW?Š_è?Šh¸?Šqˆ?ŠzW?Šƒ'?Š‹÷?Š"Æ?Š–?Š¦e?Š¯5?Š¸?ŠÀÔ?ŠÉ£?ŠÒr?ŠÛB?Šä?Šìá?Šõ°?Šþ?‹N?‹?‹í?‹!¼?‹*‹?‹3[?‹<*?‹Dù?‹MÈ?‹V—?‹_f?‹h5?‹q?‹yÓ?‹'¢?‹‹q?‹"@?‹?‹¥Þ?‹®­?‹·|?‹ÀK?‹É?‹Ñè?‹Ú·?‹ã†?‹ìU?‹õ$?‹ýò?ŒÁ?Œ?Œ^?Œ!-?Œ)ü?Œ2Ê?Œ;™?ŒDg?ŒM6?ŒV?Œ^Ó?Œg¢?Œpp?Œy??Œ'
?ŒŠÛ?Œ"ª?Œœx?Œ¥G?Œ®?Œ¶ã?Œ¿²?ŒÈ€?ŒÑN?ŒÚ?Œâë?Œë¹?Œô‡?ŒýV?$?ò?À? Ž?)\?2+?:ù?CÇ?L•?Uc?^1?fÿ?oÍ?x›?i?Š7?"?›Ó?¤¡?­o?¶<?¿
?ÇØ?Ð¦?Ùt?âB?ë?óÝ?ü«?Žy?ŽF?Ž?Žâ?Ž(°?Ž1~?Ž:L?ŽC?ŽKç?ŽTµ?Ž]'?ŽfP?Žo?Žwë?Ž€¹?Ž‰†?Ž'T?Ž›!?Ž£ï?Ž¬¼?ŽµŠ?Ž¾W?ŽÇ%?ŽÏò?ŽØÀ?Žá?ŽêZ?Žó(?Žûõ?Ã?
?]?+?'ø?0Å?9'?B`?K-?Sú?\È?e•?nb?w/?ü?ˆÊ?'—?šd?£1?«þ?´Ë?½™?Æf?Ï3?Ø?àÍ?éš?òg?õø?¢?K?õ? ž?+G?5ñ?@š?KC?Uì?`•?k>?uç?€?‹9?•á? Š?«2?µÛ?Àƒ?Ë,?ÕÔ?à|?ë$?õÌ?'t?'?'Ä?' l?'+?'5»?'@c?'K?'U²?'`Z?'k?'u¨?'€O?'Šö?'•ž?' E?'ªì?'µ'?'À9?'Êà?'Õ‡?'à-?'êÔ?'õz?'!?'
Ç?'m?' ?'*º?'5`?'@?'J¬?'UR?'_ø?'jž?'uC?'é?'Š?'•5?'ŸÛ?'ª€?'µ%?'¿Ë?'Êp?'Õ?'ߺ?'ê_?'õ?'ÿ©?"
N?"ó?"—?"*<?"4à?"?…?"J)?"TÎ?"_r?"j?"t»?"_?"Š?""§?"ŸK?"©ï?"´"?"¿6?"ÉÚ?"Ô~?"ß!?"éÅ?"ôh?"ÿ?"	¯?"R?"ö?")™?"4<?">ß?"I'?"T%?"^È?"ik?"t
?"~°?"‰S?""õ?"ž˜?"©:?"³Ý?"¾?"É!?"ÓÃ?"Þe?"é?"óª?"þL?•í?•?•1?•(Ó?•3u?•>?•H¸?•SY?•]û?•hœ?•s=?•}ß?•ˆ€?•"!?•Â?•¨c?•³?•½¥?•ÈF?•Òç?•Ý‡?•è(?•òÉ?•ýi?–
?–ª?–K?–'ë?–2‹?–=,?–GÌ?–Rl?–]?–g¬?–rL?–|ì?–‡Œ?–'+?–œË?–§k?–²
?–¼ª?–ÇI?–Ñé?–܉?–ç)?–ñÈ?–üg?—?—¥?—D?—&ã?—1'?—<!?—FÀ?—Q_?—[þ?—fœ?—q;?—{Ú?—†x?—'?—›µ?—¦S?—°ò?—»?—Æ.?—ÐÌ?—Ûj?—æ?—ð¦?—ûD?˜â?˜€?˜?˜%»?˜0Y?˜:÷?˜E"?˜P2?˜ZÏ?˜el?˜p
?˜z§?˜…D?˜á?˜š?˜¥?˜¯¹?˜ºV?˜Äó?˜Ï?˜Ú,?˜äÉ?˜ïf?˜ú?™Ÿ?™<?™Ø?™$u?™/?™9­?™DJ?™Næ?™Y'?™d?™nº?™yV?™ƒò?™ŽŽ?™™*?™£Æ?™®b?™¸þ?™Ã™?™Î5?™ØÑ?™ãl?™î?™ø£?š??š
Ú?šu?š#?š-¬?š8G?šBâ?šM}?šX?šb³?šmN?šwé?š'"?š?š—¹?š¢T?š¬î?š·‰?šÂ#?šÌ¾?š×X?šáó?šì?š÷'?›Â?›\?›÷?›!'?›,+?›6Å?›A_?›Kù?›V"?›a-?›kÆ?›v`?›€ú?›‹"?›–-?› Æ?›«`?›µù?›À"?›Ë,?›ÕÅ?›à_?›êø?›õ'?œ*?œ
Ã?œ\?œõ?œ*Ž?œ5'?œ?À?œJY?œTñ?œ_Š?œj#?œt»?œT?œ‰í?œ"…?œŸ?œ©¶?œ´N?œ¾ç?œÉ?œÔ?œÞ¯?œéG?œóß?œþw?	?§???(×?3o?>?HŸ?S6?]Î?hf?rý?}•?ˆ,?'Ä?[?§ò?²Š?½!?Ç¸?ÒO?Üæ?ç~?ò?ü¬?žC?žÚ?žp?ž'?ž1ž?ž<5?žFÌ?žQb?ž[ù?žf?žq&?ž{½?ž†S?žê?ž›€?ž¦?ž°­?ž»C?žÅÙ?žÐo?žÛ?žåœ?žð2?žúÈ?Ÿ^?Ÿô?ŸŠ?Ÿ%?Ÿ/µ?Ÿ:L?ŸDâ?ŸOx?ŸZ
?Ÿd£?Ÿo8?ŸyÎ?Ÿ"d?ŸŽù?Ÿ™?Ÿ¤$?Ÿ®¹?Ÿ¹O?ŸÃä?ŸÎy?ŸÙ?Ÿã¤?Ÿî9?ŸøÎ? c? 
ø? ? #"? -·? 8L? Bà? Mu? X
? bŸ? m3? wÈ? ']? Œñ? —†? ¢? ¬¯? ·C? ÁØ? Ìl? ×? á•? ì)? ö½?¡Q?¡å?¡y?¡!?¡+¢?¡66?¡@Ê?¡K]?¡Uñ?¡`…?¡k?¡u­?¡€A?¡ŠÔ?¡•h?¡Ÿü?¡ª?¡µ#?¡¿¶?¡ÊJ?¡ÔÝ?¡ßq?¡ê?¡ô—?¡ÿ+?¢	¾?¢Q?¢å?¢)x?¢4?¢>ž?¢I1?¢SÄ?¢^W?¢hê?¢s}?¢~?¢ˆ£?¢"6?¢É?¢¨\?¢²î?¢½?¢È?¢Ò¦?¢Ý9?¢çÌ?¢ò^?¢üñ?£ƒ?£?£¨?£';?£1Í?£<_?£Fò?£Q"?£\?£f©?£q<?£{Î?£†`?£ò?£›"?£¦?£°¨?£»:?£ÅÌ?£Ð^?£Úð?£å'?£ð?£ú¥?¤7?¤É?¤Z?¤$ì?¤/~?¤:?¤D¡?¤O2?¤YÄ?¤dU?¤nç?¤yx?¤"
?¤Ž›?¤™,?¤£¾?¤®O?¤¸à?¤Ãr?¤Î?¤Ø"?¤ã%?¤í¶?¤øG?¥Ø?¥
i?¥ú?¥"‹?¥-?¥7­?¥B>?¥LÏ?¥W`?¥añ?¥l?¥w?¥£?¥Œ3?¥–Ä?¥¡U?¥«å?¥¶v?¥Á?¥Ë—?¥Ö(?¥à¸?¥ëI?¥õÙ?¦i?¦
ú?¦Š?¦ ?¦*«?¦5;?¦?Ë?¦J[?¦Tì?¦_|?¦j?¦tœ?¦,?¦‰¼?¦"L?¦žÜ?¦©l?¦³ü?¦¾Œ?¦É?¦Ó¬?¦Þ<?¦èÌ?¦ó[?¦ýë?§{?§?§š?§(*?§2º?§=I?§GÙ?§Ri?§\ø?§g‰?§r?§|¨?§‡7?§'Ç?§œV?§¦å?§±u?§¼?§Æ"?§Ñ#?§Û²?§æA?§ðÑ?§û`?¨ï?¨~?¨
?¨%?¨0,?¨:»?¨EJ?¨OÙ?¨Zh?¨d÷?¨o†?¨z?¨"¤?¨3?¨™Â?¨¤P?¨®ß?¨¹n?¨Ãý?¨ÎŒ?¨Ù?¨ã©?¨î8?¨øÇ?©U?©
ä?©s?©#?©-?©8?©B­?©M<?©WÊ?©bY?©lç?©wv?©'?©Œ'?©—!?©¡¯?©¬>?©¶Ì?©ÁZ?©Ëè?©Öw?©á?©ë"?©ö"?ª°?ª>?ªÌ?ª Z?ª*è?ª5w?ª@?ªJ"?ªU!?ª_¯?ªj=?ªtË?ªY?ª‰ç?ª"u?ªŸ?ª©'?ª´?ª¾¬?ªÉ:?ªÓÈ?ªÞV?ªèä?ªór?ªýÿ?«?«?«©?«(6?«2Ä?«=R?«Gß?«Rm?«\ü?«g‰?«r?«|¥?«‡2?«'À?«œM?«¦Û?«±h?«»ö?«Æƒ?«Ñ?«Ûž?«æ,?«ð¹?«ûF?¬Ô?¬a?¬ï?¬%|?¬0	?¬:—?¬E$?¬O±?¬Z>?¬dÌ?¬oY?¬yæ?¬"s?¬?¬™Ž?¬¤?¬®¨?¬¹5?¬ÃÂ?¬ÎO?¬ØÝ?¬ãj?¬í÷?¬ø"?­?­
ž?­+?­"¸?­-E?­7Ò?­B_?­Lì?­Wy?­b?­l"?­w ?­­?­Œ:?­–Æ?­¡S?­«à?­¶m?­Àú?­Ë‡?­Ö?­à ?­ë-?­õº?®G?®
Ó?®`?®í?®*z?®5?®?"?®J ?®T¬?®_9?®iÆ?®tR?®~ß?®‰l?®"ø?®ž…?®©?®³ž?®¾+?®È·?®ÓD?®ÝÐ?®è]?®òê?®ýv?¯?¯?¯?¯'¨?¯25?¯<Á?¯GN?¯QÛ?¯\g?¯fô?¯q€?¯|
?¯†™?¯'&?¯›²?¯¦>?¯°Ë?¯»W?¯Åä?¯Ðp?¯Úü?¯å‰?¯ð?¯ú¡?°.?°º?°F?°$Ó?°/_?°9ë?°Dw?°O?°Y?°d?°n©?°y5?°ƒÁ?°ŽM?°˜Ú?°£f?°­ò?°¸~?°Ã
?°Í—?°Ø#?°â¯?°í;?°÷Ç?±T?±à?±l?±!ø?±,"?±7?±A?±L)?±Vµ?±aA?±kÍ?±vY?±€å?±‹r?±•þ?± Š?±«?±µ¢?±À.?±Êº?±ÕF?±ßÒ?±ê^?±ôë?±ÿw?²
?²?²?²)§?²43?²>¿?²IK?²S×?²^c?²hï?²s{?²~?²ˆ"?²"?²¬?²¨8?²²Ä?²½P?²ÇÜ?²Òh?²Üô?²ç€?²ò?²ü˜?³$?³°?³<?³&È?³1T?³;á?³Fm?³Pù?³[…?³f?³p?³{)?³…µ?³A?³šÍ?³¥Y?³¯å?³ºq?³Äý?³Ï‰?³Ú?³ä¡?³ï-?³ù¹?´E?´Z?´¬?´%ý?´3O?´@ ?´Mñ?´[C?´h"?´uå?´ƒ6?´‡?´×?´«(?´¸y?´ÅÉ?´Ó?´àj?´íº?´û
?µ[?µ«?µ"û?µ0J?µ=š?µJê?µX9?µe‰?µrØ?µ€(?µw?µšÆ?µ¨?µµd?µÂ³?µÐ?µÝQ?µê ?µ÷î?¶=?¶‹?¶Ú?¶-(?¶:v?¶GÄ?¶U?¶b`?¶o®?¶|ü?¶ŠJ?¶——?¶¤å?¶²2?¶¿€?¶ÌÍ?¶Ú?¶çg?¶ôµ?·?·N?·œ?·)é?·76?·D'?·QÏ?·_?·lh?·y´?·‡?·"L?·¡˜?·®ä?·¼0?·É|?·ÖÈ?·ä?·ñ_?·þª?¸ö?¸A?¸&Œ?¸3Ø?¸A#?¸Nn?¸[¹?¸i?¸vN?¸ƒ™?¸ä?¸ž.?¸«y?¸¸Ã?¸Æ?¸ÓX?¸à¢?¸íì?¸û6?¹€?¹Ê?¹#?¹0]?¹=§?¹Jñ?¹X:?¹e"?¹rÍ?¹€?¹_?¹š©?¹§ò?¹µ;?¹Â"?¹ÏÌ?¹Ý?¹ê^?¹÷¦?ºï?º7?º€?º,È?º:?ºGX?ºT¡?ºaé?ºo1?º|x?º‰À?º—?º¤P?º±—?º¾ß?ºÌ&?ºÙm?ºæµ?ºóü?»D?»‹?»Ò?»)?»6`?»C§?»Pí?»^4?»k{?»xÁ?»†?»"N?» "?»­Ú?»»!?»Èg?»Õ­?»âó?»ð9?»ý~?¼
Ä?¼
?¼%O?¼2•?¼?Ú?¼M ?¼Ze?¼gª?¼tï?¼'4?¼y?¼œ¾?¼ª?¼·H?¼Ä?¼ÑÒ?¼ß?¼ì[?¼ùŸ?½ä?½(?½!l?½.±?½;õ?½I9?½V}?½cÁ?½q?½~H?½‹Œ?½˜Ð?½¦?½³W?½Àš?½ÍÞ?½Û!?½èd?½õ¨?¾ë?¾.?¾q?¾*´?¾7÷?¾E:?¾R|?¾_¿?¾m?¾zD?¾‡‡?¾"É?¾¢?¾¯N?¾¼?¾ÉÓ?¾×?¾äW?¾ñ™?¾þÛ?¿?¿_?¿& ?¿3â?¿A$?¿Ne?¿[§?¿hè?¿v)?¿ƒk?¿¬?¿í?¿«.?¿¸o?¿Å°?¿Òñ?¿à2?¿ís?¿ú³?Àô?À5?À"u?À/¶?À<ö?ÀJ6?ÀWw?Àd·?Àq÷?À7?ÀŒw?À™·?À¦÷?À´7?ÀÁw?Àζ?ÀÛö?Àé6?Àöu?Áµ?Áô?Á3?Á+s?Á8²?ÁEñ?ÁS0?Á`o?Ám®?Ází?Áˆ,?Á•k?Á¢ª?Á¯é?Á½'?ÁÊf?Áפ?Áäã?Áò!?Áÿ`?Âž?ÂÜ?Â'?Â4Y?ÂA—?ÂNÕ?Â\?ÂiQ?ÂvŽ?ƒÌ?'
?žI?«†?¸Ä?ÂÆ?ÂÓ??Âà|?Âíº?Âú÷?Ã4?Ãq?Ã"®?Ã/ë?Ã=(?ÃJe?ÃW¢?Ãdß?Ãr?ÃY?̕?ÙÒ?ç?ôK?ÃÁˆ?ÃÎÄ?ÃÜ?Ãé=?Ãöy?ĵ?Äñ?Ä-?Ä+i?Ä8¥?ÄEá?ÄS?Ä`Y?Äm•?ÄzÐ?Ĉ?ĕH?Ä¢ƒ?į¿?ļú?ÄÊ5?Ä×q?Ää¬?Äñç?Äÿ"?Å^?Å™?Å&Ô?Å4?ÅAJ?ÅN"?Å[¿?Åhú?Åv5?Ńo?Őª?ŝå?Å«?ŸZ?ÅŔ?ÅÒÎ?Åà	?ÅíC?Åú}?Æ·?Æñ?Æ"+?Æ/e?Æ<Ÿ?ÆIÙ?ÆW?ÆdN?Æqˆ?Æ~Á?Ƌû?ƙ5?Ʀn?Ƴ¨?ÆÀá?ÆÎ?ÆÛT?Æè?ÆõÇ?Ç?Ç9?Çr?Ç*«?Ç7ä?ÇE?ÇRV?Ç_?ÇlÈ?Çz?LJ:?ǔr?Ç¡«?Ç®ä?Ǽ?ÇÉU?Ç֍?ÇãÆ?Çðþ?Çþ6?Èo?ȧ?È%ß?È3?È@O?ÈM‡?ÈZ¿?Èg÷?Èu/?Ȃg?ȏŸ?Ȝ×?Ȫ?È·F?ÈÄ~?ÈѶ?ÈÞí?Èì%?Èù\?É"?ÉË?É!?É.:?É;q?ÉH¨?ÉUß?Éc?ÉpM?É}…?Ɋ¼?ɗò?É¥)?ɲ`?É¿—?ÉÌÎ?ÉÚ?Éç;?Éôr?Ê©?Êß?Ê?Ê)M?Ê6"?ÊCº?ÊPñ?Ê^'?Êk]?Êx"?ʅÊ?ʓ?Ê 6?Ê­l?ʺ¢?ÊÇØ?ÊÕ?ÊâD?Êïz?Êü°?Ë	å?Ë?Ë$Q?Ë1‡?Ë>¼?ËKò?ËY'?Ëf]?Ës'?ˀÈ?ˍý?˛3?˨h?˵?ËÂÓ?ËÐ?ËÝ=?Ëêr?Ë÷§?ÌÜ?Ì?ÌF?Ì,{?Ì9°?ÌFå?ÌT?ÌaO?Ìnƒ?Ì{¸?̈í?̖"?Ì£V?Ì°‹?̽¿?ÌÊô?ÌØ(?Ìå]?Ìò'?ÌÿÅ?Íú?Í.?Í'b?Í4—?ÍAË?ÍNÿ?Í\3?Íig?Ív›?̓Ï?͑?͞7?Í«k?͸Ÿ?ÍÅÓ?ÍÓ?Íà;?Íío?Íú£?ÎÖ?Î
?Î">?Î/q?Î<¥?ÎIØ?ÎW?Îd??Îqr?Î~¦?΋Ù?Ι?Φ@?γs?ÎÀ¦?ÎÍÙ?ÎÛ?Îè@?Îõs?Ϧ?ÏÙ?Ï?Ï*??Ï7q?ÏD¤?ÏQ×?Ï_
?Ïl=?Ïyp?φ¢?ϓÕ?Ï¡?Ï®:?Ï»m?Ïȟ?ÏÕÒ?Ïã?Ïð7?Ïýi?Ð
œ?ÐÎ?Ð%?Ð23?Ð?e?ÐL˜?ÐYÊ?Ðfü?Ðt.?Ё`?Ў'?ЛÅ?Ш÷?ж)?ÐÃ[?ÐЍ?ÐÝ¿?Ðêñ?Ðø#?ÑT?ц?Ѹ?Ñ,ê?Ñ:?ÑGM?ÑT?Ña±?Ñnâ?Ñ|?щG?іx?Ñ£ª?Ñ°Û?Ѿ
?ÑË>?ÑØp?Ñå¡?ÑòÒ?Ò?Ò
5?Òf?Ò'˜?Ò4É?ÒAú?ÒO+?Ò\]?ÒiŽ?Òv¿?҃ð?ґ!?ҞR?Ò«ƒ?Ò¸´?ÒÅå?ÒÓ?ÒàG?Òíx?Òú©?ÓÚ?Ó?Ó";?Ó/l?Ó<?ÓIÎ?ÓVÿ?Ód/?Óq`?Ó~'?ӋÁ?Әò?Ó¦"?Ó³S?ÓÀ"?ÓÍ´?ÓÚå?Óè?ÓõE?Ôv?Ô¦?Ô×?Ô*?Ô77?ÔDh?ÔQ˜?Ô^È?Ôkù?Ôy)?ԆY?ԓ‰?Ô ¹?Ô­ê?Ô»?ÔÈJ?ÔÕz?Ôâª?ÔïÚ?Ôý
?Õ
:?Õj?Õ$š?Õ1Ê?Õ>û?ÕL+?ÕY[?Õf‹?Õs»?Հê?Վ?՛J?Õ¨z?Õµª?ÕÂÙ?ÕÐ	?ÕÝ9?Õêh?Õ÷˜?ÖÈ?Ö÷?Ö'?Ö,W?Ö9†?ÖF¶?ÖSå?Öa?ÖnD?Ö{t?ֈ£?֕Ó?Ö£?Ö°2?Ö½a?Öʑ?Ö×À?Öäï?Öò?ÖÿN?×}?×­?×&Ü?×4?×A:?×Nj?×[™?×hÈ?×u÷?׃'?אV?ם…?ת´?×·ã?×Å?×ÒA?×ßp?×ì ?×ùÏ?Øþ?Ø-?Ø!\?Ø.‹?Ø;º?ØHé?ØV?ØcG?Øpu?Ø}¤?؊Ó?ؘ?Ø¥1?ز`?Ø¿?Ø̾?ØÙí?Øç?ØôK?Ùz?Ù©?Ù×?Ù)?Ù65?ÙCd?ÙP'?Ù]Á?Ùjð?Ùx?مM?ْ|?ٟ«?Ù¬Ù?Ùº?ÙÇ7?ÙÔe?Ùá"?ÙîÂ?Ùûñ?Ú	 ?ÚN?Ú#}?Ú0«?Ú=Ú?ÚK?ÚX7?Úee?Úr"?ÚÂ?ڌñ?ښ?Ú§N?Ú´|?ÚÁ«?ÚÎÙ?ÚÜ?Úé6?Úöe?Û"?ÛÁ?Ûð?Û+?Û8M?ÛE{?ÛR©?Û_Ø?Ûm?Ûz4?ۇc?۔'?Û¡¿?Û®î?Û¼?ÛÉJ?ÛÖy?Ûã§?ÛðÕ?Ûþ?Ü2?Ü`?Ü%Ž?Ü2½?Ü?ë?ÜM?ÜZG?Ügv?Üt¤?܁Ò?܏?ܜ0?Ü©^?ܶŒ?Üú?ÜÐè?ÜÞ?ÜëE?Üøs?Ý¡?ÝÏ?Ýþ?Ý-,?Ý:Z?ÝGˆ?ÝT¶?Ýaä?Ýo?Ý|A?݉o?ݖ?Ý£Ë?Ý°ù?ݾ(?ÝËV?Ý؄?Ýå²?Ýòà?Þ?Þ
<?Þk?Þ'™?Þ4Ç?ÞAõ?ÞO#?Þ\Q?Þi?Þv®?ރÜ?ޑ
?ޞ8?Þ«f?Þ¸"?ÞÅÂ?ÞÒð?Þà?ÞíM?Þú{?ß©?ß×?ß"?ß/3?ß<a?ßI?ßV¾?ßcì?ßq?ß~H?ߋv?ߘ¤?ߥÒ?ß³?ßÀ/?ßÍ]?ßڋ?ßç¹?ßôç?à?àD?àr?à)¡?à6Ï?àCý?àQ+?à^Z?àkˆ?àx¶?à…ä?à"?à A?à­o?ຝ?àÇË?àÔù?àâ'?àïV?àü"?á	²?áà?á$?á1=?á>k?áK™?áXÈ?áeö?ás$?á€R?ፁ?ᚯ?á§Ý?áµ?áÂ:?áÏh?áܖ?áéÅ?áöó?â!?âP?â~?â+¬?â8Û?âF	?âS7?â`f?âm"?âzÂ?â‡ñ?â•?â¢N?â¯|?⼪?âÉÙ?â×?âä6?âñd?âþ"?ãÁ?ãð?ã&?ã3L?ã@{?ãM©?ãZØ?ãh?ãu5?ã'd?㏒?ãœÁ?ã©ï?ã·?ãÄL?ãÑ|?ãÞ«?ãëÙ?ãù?ä7?äe?ä "?ä-Ã?ä:ñ?äH ?äUO?äb}?äo¬?ä|Û?äŠ
?ä—8?ä¤g?䱖?ä¾Å?äËô?äÙ"?äæQ?äó€?å¯?å
Þ?å
?å(<?å5j?åB™?åOÈ?å\÷?åj&?åwU?億?味?åžâ?å¬?å¹@?åÆo?åӞ?åàÍ?åíý?åû,?æ[?æŠ?æ"¹?æ/è?æ=?æJG?æWv?æd¥?æqÔ?æ?æŒ3?æ™b?榑?æ³Á?æÀð?æÎ?æÛO?æè~?æõ®?çÝ?ç
?ç<?ç*k?ç7›?çDÊ?çQú?ç_)?çlZ?çyŠ?熹?ç"é?ç¡?ç®H?ç»x?çȧ?çÕ×?çã?çð6?çýf?è
–?èÆ?è$ö?è2%?è?U?èL…?ð)ï?ð;ª?ðMe?ð_ ?ðpÛ?ð'–?ð"Q?ð¦?ð·Æ?ðɁ?ðÛ<?ðìö?ðþ°?ñj?ñ"$?ñ3Þ?ñE˜?ñWR?ñi?ñzÅ?ñŒ?ñž8?ñ¯ò?ñÁ«?ñÓd?ñå?ñöÖ?ò?òH?ò,?ò=º?òOr?òa+?òrã?ò"›?ò–S?ò¨?ò¹Ã?òË{?òÝ3?òîë?ó¢?óZ?ó$?ó5È?óG?óY7?ójî?ó|¤?óŽ[?ó ?ó±É?óÃ?óÕ6?óæì?óø¢?ô
X?ô?ô-Å?ô?z?ôQ0?ôbæ?ôtœ?ô†Q?ô˜?ô©¼?ô»q?ôÍ'?ôÞÜ?ôð'?õF?õû?õ%¯?õ7d?õI?õZÍ?õl?õ~6?õê?õ¡ž?õ³R?õÅ?õÖ»?õèo?õú#?öÖ?öŠ?ö/=?ö@ð?öR¤?ödW?öv
?ö‡½?ö™p?ö«#?ö¼Ö?öΈ?öà;?öñí?÷ ?÷R?÷'?÷8·?÷Ji?÷\?÷mÌ?÷~?÷'0?÷¢â?÷´"?÷ÆE?÷×ö?÷é§?÷ûY?ø
?ø»?ø0l?øB?øSÎ?øe~?øw/?øˆà?øš?ø¬A?ø½ñ?øÏ¡?øáQ?øó?ù±?ùa?ù(?ù9Á?ùKr?ù]!?ùnÑ?ù€€?ù'/?ù£ß?ùµŽ?ùÇ=?ùØì?ùê›?ùüJ?ú
ù?ú§?ú1V?úC?úT³?úfa?úx?ú‰¾?ú›l?ú­?ú¾È?úÐv?úâ$?úóÒ?û?û-?û(Ú?û:ˆ?ûL5?û]â?ûo?û=?û'ê?û¤—?û¶D?ûÇñ?ûٝ?ûëJ?ûü÷?ü£?ü P?ü1ü?üC¨?üUT?üg?üx­?üŠY?üœ?ü­°?ü¿\?üÑ	?üâ´?üô`?ý?ý·?ý)b?ý;
?ýL¹?ý^d?ýp?ýº?ý"d?ý¥?ý¶º?ýÈe?ýÚ?ýëº?ýýd?þ?þ ¹?þ2c?þD
?þU·?þga?þy?þŠµ?þœ_?þ®?þ¿²?þÑ\?þã?þô®?ÿX?ÿ?ÿ)ª?ÿ;S?ÿLü?ÿ^¥?ÿpN?ÿ÷?ÿ" ?ÿ¥I?ÿ¶ñ?ÿȚ?ÿÚB?ÿëë?ÿý"@ž@r@F@"@*î@3Â@<–@Ej@N>@W@_æ@hº@q@za@ƒ5@Œ@"Ü@¯@¦ƒ@¯V@¸*@Àý@ÉÑ@Ò¤@Ûw@äK@í@õñ@þÄ@˜@k@>@"@*ä@3·@<Š@E]@N0@W@_Õ@h¨@q{@zN@ƒ @‹ó@"Æ@˜@¦k@¯=@¸@Àâ@ɵ@҇@ÛZ@ä,@ìþ@õÑ@þ£@u@G@@!ì@*¾@3@<b@E4@N@VØ@_ª@h|@qM@z@'ñ@‹Ã@"•@f@¦8@¯
@·Û@À­@É~@ÒQ@Û"@ãô@ìÅ@õ—@þh@9@@Ü@!­@*@3P@<!@Dò@MÃ@V"@_e@h6@q@yØ@'©@‹z@"K@@¥í@®¾@·Ž@À_@É0@Ò@ÚÑ@ã¢@ìr@õC@þ@ä@´@…@!U@*&@2ö@;Æ@D—@Mg@V7@_@gØ@p¨@yx@'H@‹@"è@œ¹@¥‰@®Y@·(@¿ø@ÈÈ@ј@Úh@ã8@ì@ôØ@ý§@w@G@@ æ@)¶@2…@;U@D$@Lô@UÃ@^"@gb@p2@y@Ñ@Š @"o@œ?@¥@­Ý@¶¬@¿|@ÈK@Ñ@Ùé@â¸@ë‡@ôV@ý%@ô@Ã@'@ a@)0@1ÿ@:Î@C@Lk@U;@^
@fÙ@o§@xv@E@Š@'â@›±@¤@­N@¶@¾ë@ǹ@Ј@ÙV@â%@êó@óÁ@ü@^@,@û@É@(—@1e@:3@C@KÐ@Tž@]l@f:@o@wÖ@€¤@‰r@'@@›@£Ü@¬ª@µx@¾F@Ç@Ïá@د@á}@êK@ó@ûæ@´@
@O@@'ê@0¸@9…@BS@K @Sî@\»@e‰@nV@w$@ñ@ˆ¿@'Œ@šY@£'@«ô@´Á@½Ž@Æ\@Ï)@×ö@àÃ@é@ò^@û+@	ø@	Å@	'@	_@	',@	/ù@	8Æ@	A"@	J`@	S-@	[ú@	dÇ@	m"@	va@	-@	‡ú@	Ç@	™"@	¢a@	«-@	³ú@	¼Ç@	Ŕ@	Î`@	×.@	ßû@	èÇ@	ñ"@	ú`@
-@
ú@
Æ@
"@
&_@
/,@
7ø@
@Å@
I'@
R]@
[*@
cö@
lÃ@
u@
~[@
‡(@
ô@
˜À@
¡Œ@
ªY@
³%@
Ȗ@
Ľ@
͊@
ÖV@
ß"@
çî@
ðº@
ù†@R@@ë@·@%ƒ@.O@7@?ç@H³@Q@ZK@c@kâ@t®@}z@†F@@—Þ@ ª@©u@²A@»
@ÃÙ@Ì¥@Õp@Þ<@ç@ïÓ@øŸ@k@
6@@Î@$™@-e@60@>ü@GÈ@P"@Y_@b*@jö@sÁ@|@…X@Ž$@–ï@Ÿº@¨†@±Q@º@Âè@˳@Ô@ÝJ@æ@îá@÷¬@
w@
	C@
@
Ù@
#¤@
,p@
5;@
>@
FÑ@
O@
Xi@
a4@
iÿ@
rÊ@
{•@
"`@
+@
•ö@
žÁ@
§@
°X@
¹#@
Áî@
ʹ@
ӄ@
ÜO@
å@
íå@
ö°@
ÿ{@F@@Û@"¦@+q@4<@=@EÒ@N@Wh@`2@hý@qÈ@z"@ƒ^@Œ)@"ó@¾@¦‰@¯T@¸@Àé@É´@Ò@ÛI@ä@ìß@õ©@þt@?@	@Ô@!Ÿ@*i@34@;ÿ@DÉ@M"@V^@_)@gô@p¾@y‰@'S@‹@"è@œ³@¥}@®H@·@¿Ý@ȧ@Ñr@Ú<@ã@ëÑ@ôœ@ýf@1@û@Æ@ @)Z@2%@:ï@Cº@L"@UN@^@fã@o­@xx@B@Š
@'×@›¡@¤l@­6@¶@¾Ê@ǖ@Ð`@Ù*@áõ@ê¿@ó‰@üS@@
è@²@}@(G@1@9Û@B¥@Kp@T:@]@eÎ@n™@wc@€-@ˆ÷@'Á@šŒ@£V@¬ @´ê@½´@Æ~@ÏI@Ø@àÝ@é§@òq@û;@@Ð@š@d@'.@/ø@8Â@AŒ@JV@S!@[ë@dµ@m@vI@@‡Ý@§@™q@¢;@«@³Ð@¼š@Åd@Î.@Öø@ßÂ@èŒ@ñV@ú @ê@´@~@H@&@.Ü@7§@@q@I;@R@ZÏ@c™@lc@u-@}÷@†Á@‹@˜U@¡@©é@²³@»}@ÄG@Í@ÕÛ@Þ¥@ço@ð9@ù@Í@
—@b@,@$ö@-À@6Š@?U@H@Pé@Y³@b}@kG@t@|Û@…¥@Žo@—9@ @¨Í@±—@ºa@Ã+@Ëõ@Ô¿@݉@æT@ï@÷è@²@	|@F@@#Ú@,¤@5n@>8@G@OÌ@X–@a`@j+@rõ@{¿@"‰@S@–@žç@§±@°{@¹E@Â@ÊÚ@Ó¤@Ün@å8@î@öÌ@ÿ–@a@+@õ@"¿@+‰@4S@=@Eè@N²@W|@`F@i@qÚ@z¥@ƒo@Œ9@•@Í@¦˜@¯b@¸,@Àö@ÉÀ@ҋ@ÛU@ä@ìé@õ´@þ~@H@@Ý@!§@*q@3<@<@DÐ@M›@Ve@_/@gù@pÄ@yŽ@'X@‹#@"í@œ¸@¥'@®M@·@¿â@Ȭ@Ñw@ÚA@ã@ëÖ@ô @ýk@5@@Ê@ •@)_@2*@:ô@C¿@L‰@UT@^@fé@o³@x~@H@Š@'Ý@›¨@¤r@­=@¶@¾Ò@ǝ@Ðg@Ù2@áý@êÇ@ó'@ü]@'@
ò@½@‡@(R@1@9ç@B²@K}@TH@]@eÝ@n¨@ws@€>@‰@'Ó@šž@£i@¬4@´þ@½É@Ɣ@Ï_@Ø*@àõ@éÀ@ò‹@ûV@!@ì@¶@@'L@0@8â@A­@Jx@SC@\@dÚ@m¥@vp@;@ˆ@Ñ@™œ@¢g@«2@³þ@¼É@Ŕ@Î_@×*@ßö@èÁ'¼¥µ'½Õ'»;7'­l'©®'«Ÿ¦'¬âJ'µ''²»''¦'ÃT'³·'¼ño'»4r'µÝÖ'ɾ¹'Ƭr'ÝÓ'¼Z'º¨'ÄOƒ'˳Þ'Â]š'¾vO'Æ-'ēk'ÉqA'Ô['ÍQê'ÇEÖ'Æ'Ês'ه˜'ÖîY'Ø»'ÉR]'È.='Àøe'ÆÑ'ÆÞÆ'Ѹù'Ìtp'ж'À¤y'ÙR'Õ[7'ÐØß'ÉFç'ÑA'¸!]'˚³'Õ$œ'Æo±'ÎZ{'Êt'Åû¡'ÈF"'Ážw'¢ôF'‹Õk'©UF'±ë'±GU'ä'm"È'˜¹w'¿-Ó'ºé˜'Æ›'É'$'¿R"'½©¨'Å'Är'¶øk'ÐÂ¥'Ì&ê'ϕ'Ä®•'Ì8l'Ê2¤'՜
'Ç?°'ο…'Ô"'ÌëO'É
ñ'Öý'ÂÔ-'ÊÙ?'Ï`¯'ÀÇU'×úL'Øñù'Ü\è'ÒV''¿®s'¼Ï'Ɛ{'Ë>ø'¹uï'»A
'Ϻñ'ÅÐ'Ìà''Á½P'¨%''¼T—'¸<
'³aè'¾¢¦'À¥Ø'¹>$'è_'ÃÃ'»"L'Ä 1'¶à×'Ë5;'͵¥'–}'Âø''ʔE'Ê¡'¼ÄÆ'¸D'öG'Å7'Ä8Â'·#''ÌQŒ'ÀyÈ'Å'ÆÌv'Ò¾Â'ȾÔ'ÄKý'Çå}'ÀL'ȀÚ'ÀË'À>'¾SR' °'¼&Ø'½·'³KÊ' 8G'ÀôÊ'Ì'À#\'Å3'Æq~'Èà²'Ы†'è"'Ú'ÏÊ'ÐÐ^'Հ'¾‡ '»éˆ'¶Õã'½ Ø'±*Ë'¶óÈ'¸s.'•€M'œ~l'«Þ
'­Ä
'›ä_'¬€'«]'°—'žùo'ló'™êø' †¬'Ÿ,|'Œ€o''N'˜ßê''ÙÁ'—€Y' ^·'œ»N'© ''¡''¡×t'ì¡'¨F€'­"' cý'›Ú®'šA'§ªÒ'0'–Ûõ' 'Î'¨Î''›zÕ'›n•'Ÿz '/1'œN' ³.'¤:%'¯žÈ'´Û'¯Ñ*'®<ü'«,&'¦TU'¢{ø'½')'¹‰''¹G'±o"'°^\'´²S'©ø'³$ã'­\c'¾áÛ'¬À–'©S'²â+'°/\'¸|¤'·¢Ñ'©R'¡a!'«Xÿ'®!r'º¼·'ºû¤'¶b'²,'¿ƒ'¹YÝ'³†‡'´Ã¦'¶_+'¯¥'±'·`'¶`f'¼Kã'¾ÖŽ'¼üz'½4¤'µù®'´+Q'¹ˆ'¾K9'¼"'¹f/'»J<'´¹Ý'´³9'¿Å'·°S'ÀŸ7'°pÃ'¦õd'¯U\'ÂÎ'ÁÃL'Ê`t'Æ©þ'½];'ºÊ'ÀoÌ'҃'¾µ'ÄÎÜ'½s'¼žs'Á''¾#F'·Ÿ'Á1'ºÚi'Àçæ'ºÞÒ'¿ûh'µƒw'²²L'èü'ÒY·'Ç$b'Ìò·'ɚ'Â{'Í{Â'ÈÙ{'»ƒ­'Ã@'Ïi¨'ÍEº'Ï/@'є,'ÌÀù'Ö©'͒ '×úŒ'ß:\'Ó¼O'֋'ÖdÀ'Ñì'Ò~t'ÉCº'Ͷ''Ó«•'ÍÑ'Ë}Þ'Ñe'ÝA2'ÅÖ`'Üøµ'Ùܕ'ßoº'çÖ'ÊÁ{'NJq'ÅÇ¿'Íö'ÚŒ'Ø?9'â'٘×'Ôq^'Еõ'Ø6''ÏñÒ'Û°'ådH'à'­'Ý&Ÿ'åáK'ä.'֙¶'â%Å'߬t'Ñ 
'èþ'ä¶\'Úç5'ÉÑÉ'Ã?'ÀÌ'ÈýT'¿¦f'½]{'¾Rä'ºÐ'ʯà'ÉóŽ'ÂÒ<'ÂI'ƺð'̏6'Î3À'ʅ"'Å{'Àl‹'Èüž'ÍÃø'Ò.ø'Ç)'É­•'ÊS2'Ñ{n'ÈWß'Æ©+'×e'Îx'ʗ)'Ô¥2'Ë~ä'Ü?¥'Û¢£'ÉUÈ'ÇX'Éo'Ñ'Ð՛'ÖÑñ'Ё'ÌÀ+'ÐÔâ'Ç}T'Ê.ã'¿ŒØ'Ïy'Ô(É'Ҋ'ÉÌh'Ùg®'Ö%ù'Õ÷d'Ú['؈û'ÏQÓ'ÒWÅ'Ó@Ò'Ò^ä'ÒLÕ'ݨ'ÚÁ¶'ێ‡'Ú§´'ç^ÿ'çIÕ'ׂÄ'ÒÀa'ÌÊÞ'ÉÈI'Ì0ì'Ø<9'Îú'ÐTà'Õbö'Õ')'ÚîE'Û\–'Ý<ó'Ý Ä'â}H'à:ê'Ýa¼'ì0'å¸'ۗß'à²
'Ù±—'ßé'䩘'ã•3'áèl'äÆ'ÝQí'ÝÃ'Û
'î¶O'Þ1'æLz'ÜÅ­'á
h'ÐÄÒ'ÚÝÑ'äJV'âÉ'å"'é¥â'ä\·'â#'庫'é]'äÉF'ãàÎ'Öf¦'ä†Õ'ßß'áù'å%7'äÈS'î+œ'ð&'à´.'áÄ'í±ä'ßæ'â•ê'âÉÇ'ÝÞ¿'íÛX'éî'ó¦'ç–Å'ßZ'봌'äb}'îk='äÄ'î%ä'í0­'ñÌÏ'èY'ò¯Z'å)4'ñØË'ð	¯'òÕ'ä'À'ó‰Ð'áÿ•(ð'ôH9'î9ú'äê'å[o'ðyÞ'ãçˆ'ﻵ'ãZ`'âðÈ'å,G'Û
'åû£'ޔK'ßA'ÕW÷'ï'ã—ø'ëâM'⮈'îú'Õoü''êÈø'ìH¨'ðM'äHs'çš0'Ü'äA'ìM'çÎ'âP¨'ãG'åÄ#'ê.'Ýpü'Ûv˜'áK'Ùýò'Õ'Ø:'Ó¥õ'èÝ'ߒ'î×'Äô
'âÝ'à$
'ÌIÇ'× Ä'ßz'Ò¡Q'ín'ў¥'ÖH¯'ç¸'ߨ'á?ž'Ðvø'ÈWX'Ì
U'Ҋ÷'åx'ã§Æ'íÏ'çȨ'áY='ǧº'ïöü'áÙ9'ét+'ÔkL'½ƒ´'Ûnm'Ú·;'àÑ,'íVˆ'Ú˜'ÛüŒ'ٕð'Ü%ª'ÝU'ԟç'ۋH'Øä 'ãš'áÙ*'ÜÞl'Õò°'èëM'Û²£'Öz'èš'ۇœ'å'á|S'ã_°'ã	x'ßï'Ör1'äÂ0'×BJ'Ùdœ'ئ"'Ü{Þ'àGq'Ñùö'×X_'Öh\'Û¬€'ê!š'ãz'ç=ç'êP'â"Þ'êV\'è'k'ëtÿ'و 'åÂ1'âû^'ÚÀ]'ãâê'持'åR'íÃ''äO±'Ôï'äùk'ã­('ë=Ë'ã·¡'Ý7ù'áýB'ä«x'æ!%'ÚtZ'Ý(º'íPå'ðÁ^'è\'㇑'ç§d'é²4'î]ë'æeÌ'çPè'å=é'åc¼'à"»'ê×¥'èG'î²z'èÄm'ãu'âæ¥'ÞuD'ÝWä'æDR'êYá'å^N'ãYÏ'áçÿ'é'áFõ'âŒü'ä#'âk>'ëVû'é>•'×cÓ'Ûþ¤'íþ¥'áïý'ÝZë'âÒ'ã¦V'á¸Q'âó'àËP'à0~'埤'ãI]'á«à'×æ'áp'è{5'äW'èïÞ'Ý9Œ'çì'æÊS'í'í
j'ès'à'á‹d'ê—'ì1'ì*þ'åÉ'ç×v'íå°'äÙ-'ÞC%'ãðF'é¤ì'æç¢'èµÚ'ßBß'Þn0'ìwy'ëi''ê–'çí'îŽþ'él‹'ã‹É'ê¯ÿ'âôÙ'â8'åܛ'ì©Ð'æüç'ÕzÉ'ßj'ä95'éÐ'èÅ0'çÜe'éX«'åÅó'ï+í'òž¢'êø
'ê»Â'Þzà'å¡='èOÕ'æ_ 'ì^Ö'êÀ‡'á‰,'æû³'éÙ¿'î)²'ç8A'éôÕ'è
ç'ï™r'ìÂ~'êÞ'íãR'ê w'è¤'ïíð'ê$‰'ë`'蠟'ðÛó'ì¯'óAû'óA'èr™'ë!''츀'Þyà'Þ{§'݁ô'×Ç
'ÕY&'Õl§'Ð$6'Ô{'Рð'كX'Ðü'Õ~~'Öâ'ܲŸ'Øå§'áي'æJ)'ãR°'ßÙ'é\'è
´'å¸'â8m'Û;:'Ù*'âeó'ä²'Úk]'ÙX3'ÛS'à['ß]'ÙÁÅ'Ü9'ޔØ'Ü99'ݽp'Üǵ'å±'áa»'åöÛ'ã%p'ّ9'á›k'çª'ä˜4'ãŒ'æýN'åð'â+'âØå'Ùòý'ٛî'è#z'èWB'âØè'á¾7'ß]Á'à;Û'؜õ'ÝXp'Þ¦‹'ß|Â'èÇâ'à·`'äÕ'åô³'èÉê'å?3'ä.¯'èÂæ'ãÈ¿'ë£'êzq'ï8
'ì?ú'î΍'éÿÕ'î¨'ãk''ß:'å^€'åkX'æ3U'çü+'ç-á'î6/'å¼h'änÛ'ár'åì%'âã'å$V'ä¯À'å€Ê'êAœ'ã'áÉñ'㣕'äd'éCà'܄{'ê!M'èĚ'ß1ú'ä7'ä€'â0Â'äg˜'ìe˜'éBí'îþ¼'ߎM'ä¿'çôc'ìTý'à:°'àg'ÞôŒ'ßa''åDÂ'ã]'淄'âÛ'ãh'èfÂ'èØ'îT½'éµ'禲'æ›Û'â'ù'â6'äBI'ÙJ
'Úò4'۝"'æ{v'ê¨9'ßLp'à"'ÚXÂ'ÞN'Ø"'äR…'åp0'éf'ìq­'ß˹'ã³''è!ƒ'çåô'ãô*'äàý'ìÇ'è!:'䲿'ߟš'æ%«'ã;'â•'íl¢'ç"è'ãFÙ'Ýy†'Íç'Ì
;'ÞçG'Þ×Ç'ë'ä×h'æòü'éN
'êoè'ë¥'îâ''ë€`'å]þ'åqÆ'߶M'è§æ'çŽn'â»~'Üáo'Ùq'áˤ'ä\½'äèF'ë›'æ'áô"'å4'çÒ 'è¼'ê$'àöä'áߪ'èÓ§'èÈ3'åªj'çªâ'ä•'çk'ç»r'æ?}'ìþ'ëT«'èåo'áèç'èÕ"'äNÖ'ßQô'æ#'æPŒ'ë÷'á׀'æ5ë'âÞ'æ-'æ£Ù'乙'ÕsÆ'ã'ú'î
G'ç§Ê'ç'æ>	'á-_'â¶u'å"<'æ)ò'å¸À'ãõç'évó'ì+Þ'矞'ꒇ'ãÉç'çy¢'ïm'ãˆ'ê‰{'êêã'æ¼.'㐦'ãöl'ã2'âlD'áG'ä'âÔ'ëQ'äM'ß÷'ÛTP'䬓'Ùp'çBª'è¹ 'â¨
'áïé'æ¬û'â%è'çúœ'ã2¥'ã]'â?f'äPâ'ä€4'慠'åÞÈ'æûä'äÛÃ'ëV~'ìð'á)Ç'ê)å'â«Å'îé×'ãåB'äÀ 'å©Ô'ÛÎL'ڐ'Ý×»'á#''Ü$j'à<'â< 'áœ'äðÝ'å¢Û'àà'ÚÔ'ÝXj'Úë'ëBt'äÃ'蜘'å[l'ê'i'ê[b'îÜÇ'éÃX'æHš'ír`'åeQ'ß9x'Þ0Ï'ݘL'ëpm'äRi'åÝ'å^ì'ánb'×Õy'ߏu'ä¶'ä»Í'ð—å'è9ð'ï}§'åñ'ïŒm'áèu'ê}'ãlÈ'èp)'ë×ø'ê'äéÁ'ä'ç×2'çðÍ'⹧'éF>'å¾'ë:'è$Í'â[Ê'äôØ'áµa'ä´'èéF'æj¥'çú['Øf'֒ÿ'åÝI'ã;u'Þí	'à›>'äSM'áÿÇ'â8x'ä؅'ãlX'æöf'ëJ‰'ßýõ'ç†9'å'说'æ®Â'äï'êGý'ä5*'ßë'âÐ'å*'éô'æî'èóX'é‰
'æÀ'æs"'ê{è'í'éÆÄ'éÍv'ìlw'æêq'åîå'ñ|F'ïÚ>'ñQÏ'ù3	(¥'ê…é'ð'.'ø¾Ÿ'ä®'çt'çÿø'èMs'ãŽ'æ†J'ߗé'çyÆ'æ1à'ï³ 'é'ãJ*'î `'ãŽ'æB@'êää'ò_<'ãè;'é<½'êm­'êÞO'ìÑ6'ó—à'äI 'æ;P'߸1'è''ç¤ÿ'è½Ä'äê|'âe'ܱu'æËÖ'܇'âù¾'âÞ'âq'ØKT'Û¾Ü'مª'ß+ü'ÙN'Þºy'Ûݹ'áwâ'ÜÇì'à,Ê'Üêù'Ööi'Õòÿ'àì
'åï}'ÙUª'áÉ"'áÝð'ß\'â>6'ÙjÞ'à%'䉥'Ö"'Ú¨'֔É'ßN<'áWþ'Þâs'×A­'×}ª'Ëõ'ãn«'Û/Ã'åx&'íŠà'ז'ç|É'ܝZ'ßZ^'á.'ä­o'وú'ڎß'㔀'Ú!Õ'æPÃ'ÞTY'æà›'è8ÿ'ê!•'䑖'Ùdº'Ü\™'ÚöH'Ôú0'Û‹'ßç''Þù"'Õ«l'ؚå'à6'àyÒ'׶Ž'Ëm§'É» 'ÙÊ'㐹'Ü9à'Íú¯'æuQ'ßH'ß4ƒ'äš'î`'¸:‡'Ù{j'ބè'Ø&º'ḭ'àKU'ÛS'Ö¦¦'Þ¨æ'á±'×!'Ýï¼'ß®W'Õ´¥'ό»'Ðú9'Ú¸®'ÞS/'ÜþÎ'Þ?õ'äϾ'ß2'ÛT'ßVX'Ûó"'ÒWA'܏Ä'ÔÔô(m³'´Ú&'ãØ°'á1Œ'ßí$'Ñ4
'Ûé'Øß'ÕÊ'ÉK•'µ^{'¥ÓG'¡í'Æ6•'ÎJñ'Ñ0ò'Ķ¦'£Jº'Mº'žÛ7'Æ?'Ðe¹'ÓfŠ'Ôç'Î<¸'ۂ¬'Ùkï'Þ4§'ÜÐý'˒'Ô´!'Ùaù'ٟx'Ü.ÿ'Ü·	'××d'ۄ©'Ü>t'ڐ¸'Öu'Ó$_'ØXÕ'Ü\x'Ú/"'Ö­]'Ú¹´'ÚË´'Ԃ¨'܁¼'à€ê'ßM'ـU'ßße'Ù÷'ÜùU'Ö0Ï'ÎÈr'ßW*'ÛÈÏ'ØzÃ'Ò*+'Ô6'ØÓ'Ô²'ÙÜ'Ùw'Õa²'Þ*q'Ø0þ'××'׶£'Ö£'×æ'Ú*ç'՝l'×èË'ÒÛä'ÑrÔ'Ü '×]Ã'Ҁ''ËÕ'Ò7Ý'ØVª'ÛÓÉ'Ø
'Ó{$'Ø¿€'×ô-'Ö¡'ϬV'ÑÌ*'ۇõ'×ð'Մû'ÕñU'Ó'Ñ´ý'֌'×/Ý'Ò¤Ø'Ռ-'Ø©^'ØÀ‰'Ø<¢'Ò©‰' £'†'Ï'%'׎'ÝrD'ÞyŒ'×¾'ۓ}'Û'Ú±ç'×á'ÖÝq'Úö¤'ÖÙ
'Ùè'ÖB'Ô5'ÚÏ'ÙJ'Ñ´'ќÑ'Ðͨ'՗™'Ñú['Ç‹'¶î'®â³'ÇD'͐B'ÍÙÃ'Ӎ©'Ø¥¼'Ï
'Îb'Óêª'Úëæ'Ô8»'×d^'Ø>'ÕÄ'Ô¸'Õ5t'Ìzù'Åôé'͵Ã'Ðޜ'×	¶'×ñ_'Óg4'ÐÔ×'ÒÇl'֋r'Òë{'Ôÿþ'ÕæÍ'Ï«M'Ó9'؀.'Ïk»'Æ£'½˜'ÊI\'ÐdE'ÐB'ÔŽ'ÖÞï'ÓIÒ'Ó(6'ÒÇa'Õv‡'ÕL¼'Ќ~'Ð\ü'ӖÙ'ÖLi'Ó7'я'ÒYÜ'ÒxH'Ð 'ÌÁØ'ÎFŠ'άB'ÎÙK'Ð1'Ñ@'Ïlå'ÅbD'À'È^)'Ë'ÑÇ'ÑØ'ÏÈõ'ÑV‡'ÏÕ'ÌÅC'ÏÊ_'Òé 'ÓKÎ'άA'Ïáù'ÏØ'Ì0Þ'͌;'Í×Y'Î9"'Èéž'ËÓ'ÒÂä'Фå'Ò7'Óӓ'ÒÛs'Ôt—'Ð\z'ÐÛï'Ð'ÕÁ§'Ôï'ÏH'Ε;'Ïa'ΝI'Ðv'ÓE'ÑÐ_'Ðâ&'Ð}Á'lj©'Ìï'Íï—'͍'҉"'ÎÓÂ'Ò½5'ͤÊ'Ñ>'Ñê`'Ô'š'Óà'Ӎf'Õ¥'Ó4³'Ðö'ÒÇÈ'Ñ£K'Ð4'Òfê'Ô®ž'Òðå'ÒË'Ïä¹'Ôѹ'Îñ'Ñ?®'ϟG'Ñ1Ê'ÒöÄ'Ӟˆ'ÐñÌ'Í'ÍüH'Ñsç'Í¥¢'ÓÇÓ'Ñfp'Óæ±'ÒÉe'ÓM'Ыþ'Ó¿Y'ÎÛñ'Ѳ‡'ÔV'Ô7('Ð2('Óu»'Î'ö'О'ÒË$'ԁ'ÏÜ¿'ю/'Ó*ð'ϝ…'Ìùö'ÏKœ'Ð!¦'ÏÀe'ÑE'ÏeZ'Íý'Í÷o'ÊáD'É.\'ÑT~'ÏÞz'ÑF»'Ïc¥'Ì»_'ӎ
'ÊØ»'ϒp'Ðô<'јU'ϲe'Ð+'Îó}'Ï.k'Ðã¼'Ï}Ò'ÌÂA'ËàS'Ò"j'μ±'ËBë'È.'ÈÎò'Êi'Çû*'Ç¡›'Çö]'Ì%ò'ÍzË'Én¦'ǏÎ'ÈÖ'Å#*'½
ƒ'½ë|'Æ•'Ç
Ü'Æ, 'Ìw'Ìnu'ͦ''˸÷'É'ÉgÍ'͞'ƹ''Ǥ­'Ë(!'ȞÇ'Ë{>'Ë4Ê'ÊWÒ'ÊLõ'ɳ\'ÍO'ÌM1'Ê\à'Ë«'È¡©'Ç[d'Äßî'´
æ'¹-'Á'ÈJ'ÅõL'ÉA'Ê'Çcš'ÇÍ@'É~
'ÊbÊ'͸y'É©0'Ì.'ÉqR'Ȇ'Å9õ'Æý"'ÊZ'Ì..'Ǖ\'ËW_'ÈâE'ÈÞ'ƚÞ'̓k'ɜ•'ÆÄ'Ëp·'Ê&u'È	'Ê©'Êk3'̓ø'ÅÀ'ÉqJ'ÅÉ%'Ç''Ç x'Ãçä'Ç*ˆ'˪'É·Y'ÆùÝ'Ç4Ç'̈¶'Æ_¿'ÊàB'Àˆ'´i"'·Éá'Áæ'Ätâ'Ë»ª'Èan'ÆEU'È×G'ÅÐ"'ÆRÕ'ÌÐ''Çí£'ÇÅ
'È}ì'ˎü'ƈ('Éÿæ'Ånj'ÃjJ'Ž'ʘ¤'Åz'Å>'É÷¬'ÍQº'Ë(þ'Êoê'ÅÕ´'Ën>'È°4'Å'Ìï'ǁ‹'Åwf'ɯ'Ê^:'Ο¯'Ƈ+'Ɍƒ'Èò'É]}'ÉÌP'ÃÓ¼'ÅBÌ'½G'Á¨Ä'ÃAQ'Àáv'Âã«'É"'ÉÉå'ÄWñ'Èݤ'Ǜö'Í¡%'Æw'Æ0¿'ÈF'Ê^´'Èc['Ň^'È2
'ÁÈO'ÇC''É8õ'Ên'É!Î'ÆÔ('Â
%'½Î.'É";'¿0]'Âõƒ'ǐ''ÆX'Âי'Êf‡'ÇïÃ'Ç¿Æ'ÃÍ©'ÆìŽ'ÄýH'ƞG'Èó'ljñ'ÉÆH'Í'ÁlÜ'ÃâY'Ç#('Æ\á'Å'¾µõ'Âø'Ã'®'Åõ´'ŧR'É£\'Èt§'¿$'À^?'Áíó'Ä<2'À('Åw'ÂØ'Ɣƒ'Âý¸'ÆSB'Äpì'Þ'Æzþ'ÄÀ¹'ÃIM'Á‡u'Å­¯'Æò•'ÀuX'õÂ'ǧå'ʂ='ÃõÀ'Çd»'Âk¿'ÃIï'õl'Å@é'§é'Æǖ'ÂÚj'Åt'ÆÓº'¿Ç{'Ày''ÃÀÍ'Æù‰'Àè'¯Aã'§ýF'®{ '¾€þ'ÀÐT'ô8'ÁDÉ'Å'¾ð'±"'±+·'½Ã%'ÅVø'Çz¿'Ǧ'ÂÆ'Âa§'ÅYÕ'Ä£'Ç?'ÃLì'Çy'ÈG'Ī/'Ä}ï'ÃêZ'ÄÍ~'ÂAŽ'ôÜ'ÀP0'â‰'Èå3'Ç_'Èô'ÂzÏ'Ã^t'Áy¾'Çȱ'ÅÉ'ÅY:'¾yµ'Âþî'Áõœ'Äic'ÄÊí'Æ­ç'¾ý'Áåg'ÀW\'ÀÙq'Åk'¾.M'¼0ž'ºfº'¸Ò'¾žL'Â0p'Ä+~'¾ì}'ö'¸ML'³¦8'°{ý'»R0'ÄM¡'Ä9Ü'ÀÞ'ÀB2'ºaE'´qz'°ð±'´Ó'ºõD'°CW'µ^ü'¶Rû'¶·'±à'±{N'³ˆ'¶Ú<'´P}'½ßÈ'³<¥'µn¾'¹÷y'µqè'²ê'­ý"'¼s>'»·²'³3ç'±Ý'µâ¥'µ'°àk'²›&'¸B'¶Ü'´5Û'«n€'®<ô'·á'·#·'¶{þ'¹:'®¿Ü'­Ad'¸¶'¼€Å'ÂËT'™"{'©B'°¾'¶ï'¹¬¡'¹WÂ'ºl'¨Ày'­™F'·Ñ '½m¼'¯w'¨]¬'°>'·¾'¡¸Ç'ÃßW'™â'´'¿kû'Ík'§Ä'³ç'Ýí€'ù)'ÂçÛ'ºû7'¿ê¬'Â:'b½}'¸‰Ã'¨Ö¬'á*'ä¬'·P¼'°k´'+‡&'Ϗ'µŽÃ'»x
'ÄR°(s(.ñ}©"†¶(ž;>§ïea(#c'Ó\›' f¡'™Þ'ÁjÞ(g•å(æÂ(
Õ'Ƈ–'ës&'ÇïŠ'½kI'Üž'ÅâÝ'ŠýG'îÈ¨ à³(gJ©(T¯;(\²'ë'¨ñ­'ƒt'í½ '½G†&Ûµ'vú'Ë®b'vÖ'²4C'É[>'•Þ]'Š+'µ@'©˜"'ª>»'½˜'žãˆ'½d»'¶rt'¿rP'¿ÐË'Óªj'åmw'¼ '³8ª'ÆsÖ'²u'Éç]'|n'¾‡'Ëûˆ'ºF^'¸9Š'Ú¯)Ü?(aq'½…¼'ÑM•'¬—™'NÐs¨h¸k'
¥1'|1(!Ç'ÊzB'øGe'¬'Ã~'ßqk'›bs'«CG'ƒi!'f÷ã'§T'°û?'»Oö'Íå@(Áâ'Ž•Á'µsæ'½Äg'¶d'¨~Ã'—Œï'¸–'·+t'¦We'«),'¦Œ¾'½H'¥¢ñ'æ'õZ-'Ô+8'¸'²òã'³¿p'«ç''Éia§†X(ñÂ'c3¬'e\'¶²‰'´ð''±®æ'¤£''©Œ'ª1r'§pÕ'§"ø'§Ë'¾-¡'k Z'>T5(nÙ'±ã&€q(>2'ל(6™'ºJ'­4'¶+í'ª'©A'¹2'›
d'ў{'†Ú·'GB°'ºÞ:'´'Þ'³hz'žkš'º±'Ѩl'‰²œ'¸!¶'¬d€'®¦T'¼£'¼w
'š —'«fò'¤Ô'«ì'¦‡Ž'«Þ'¨ˆð'¢\{'¯v€'§ç1'ªq'¦""'…Ö\'£p'©uÏ'«Ix'©iÛ'°îf'¨;'¬Œ»'¤J'©½'¼''Å?'œ/e'¤,
'ª&F'®lW'©™²'¡Um'¤×'ªsQ'®V¸'¢›Ê'¢éñ'Á'§:É'ªÕÝ'¢â' ÙL'œ ˆ'¥'2'ªlü'©T×'©|''§½'¢\Ø'æZ' »ë'ªQÑ'¨àl'¯ðn'±w
'«.h'¢†Ð'Ÿ!'¦
'£o»'¦¯!'¨¬K'Ÿ@'©w'§Ç|'§8‰'¦Ç*'©Øy'žÈS'ªåŽ'µÔÄ'™l¸'¨cò'¨ÖY'§é¯'¨XÎ' GÔ'¨Q«'¢½æ'ªþ'¥‡ú' ³?'ªí–'¦NK' áC'®w''««?'¦A'¤'«ª±'®¶Å'žçQ'ªQ'¦'×' ý'ž'u'¦zt'¬£ã'¤g'©ãî'«'R'¬Èò'ªWõ'¢Ù†'ž{>'§äB'¥¹'£ew'§§þ'¡ôz'¥š"'¥'Ì'¥'ªŽÇ'¨ìï'	t'£Q 'Ÿª'¢ŠÞ'¦™r'¥à"'¥gì'¨æ<'¦ª'¨û|'¨í\'ª±µ'¡ô' ?J'ž>ÿ'›mF'¥Q­'¤ME'¢:S'›À' ðy'¢5!'£j^'¥xÉ'¤û '¨K†'¥ñô'¡›-'ŸK6'ŸMO' à†'œ¾'¡Û¤'£[t'¡Ð®' c'¢]Ö'¥ù''3Ú' <õ'§›Ö'¨	'¤9K'¨_"'¥c§'›à
' zU' ë'£-Ñ' ²<'ž?Ù'œKû' 	'!H'Ÿo>'™è'˜)ô'£
'¨R+'¥k'™úÓ'˜¹B'™_½'£R'¥d7'yO'¢FU'Ÿ¹'œîÊ'¢'@'¦t'žÁÅ'š H'¤Îª'£Ò…'£"¹'¥œ'¢'¥' U'œ¿}'šbÅ'"\ô'™ß®'££p'¤ž'¢rë'¡ÿ'¡‡£'¦÷'¤Ö‡'¦1ø'¢º'¢«Æ'¢x#'¢¸M'¡¥#'¢Ï-'¡'©'£˜'Ÿ¯k'¢5·'¡I'£`ü'£^±'¢SK'¢v'£oX'£œ`'¢H°'Ÿüñ'Ÿp<'œìæ'›ž¿'Ÿæë'ž·'—ìþ'"z…'—¿ù'Ÿ»&'œ{'–›Û'˜"í'•æÕ'˜‰8'œu'žî?'¡®'ž&£'Ÿ''Ÿn ' ñB'{?'¤¶Û'¢jL' 5 'Ÿû\'¢
¬'¡eÇ'¢´à'£)'¡Ú ' `Ñ'žÄ'™ÿÐ'Ÿ†$'£=¯'¡¶®'Ÿ¹¬'¡¬H' Ÿ&'—AÒ'´O'"ñ_'™¿'Ÿ³G'£i' ¨C' R}'¤}>'¢+''£Ø'¤8>'¥q'¥Ž'¡¿'¢Ê½'¡ò»'£H†'¤Eb'ŸýÍ'¢Y™'ŸÅ´'¡²'¡²¢'Ÿƒ|'9L'žï§'ê¦'¡Ñ'ð('Ù³'¡g¾'Ÿ!ë'ž§+'¢'¢}Ù'¡Éú'¢ï''Ÿ³/' XF'".'œ'U/'›+˜'Ÿæn'Ÿ»' q.'Ÿ¡Î'ŸéN'¢#"'¢lÿ'¡h-'9'ÁQ'žDï',×'šÈ'œ%ú'žg-''#'™¨È'—l('"D'ŸfÈ'›\'˜´Å'™˜'ÚÜ'žÃ^'ž
0'Ÿ·_' k0'ž–—'Ÿ4¿'žÛè'ž½Ê'œÇ'œæù' è¢' Ùœ'¡Æƒ' õa'£Gv'¢]'ž•ƒ'šØÎ'²6'ŸsQ'ŸÒÜ'¤€Y' ×a' Z'žƒ'-'šn'›%Ð'ù©'¢u'žF'œÄ;'ï'ž©'›Ë'žu&'Ÿq'Ÿ_'¢Z'ž©ð' ÎA'Ÿ9r'ž%õ'ž€ï'ž³?'ŸrW'ŸùÜ'›Ë*'š'Ÿ'¡ä³'¢à['Ÿžj'ñX'›q'¡&S'Ÿ\C'¢L°'£dõ'¢Èè' †'~'žKÙ'›8|'›bß'˜2'š''›á''›
¸'—ïP'–6Ò'™ÅÍ'šÆ'ŸXí'¢6x'Ÿ ¹'œä'›ú'›ÉT'šl'™æ™'˜—î'—¹á'™JN''˜=q'œdf'¡¨¨'ŸBÅ'œ6' ¥'Ÿ€x'£'¡¿b'¡eD'žòo'Ÿ]'œÊè'œ
'Ÿþ°'›«Ì'þ'¡Xé'þf'*	'¡/'Ÿ³¡'Ÿ«ü'£®"'Ÿy'Õ'KW'›ƒÜ'›]¹'šÍä'œ~-'¢y7'£3+'Ÿèÿ'šäã'ží' ?²'ŸÖ€' ¬#'¡¿'' øA'¡¥'ŸlN'¢]"'£Í '¥?6'ž}ï'©'¢to'¡Ð7'›ód'œbå'²{'œ4'Ÿ1'ž¾c'žº
'"''šoK'<'œ×'›áâ'ž»#'©'›}‡'œ/÷'Ÿ/'œ¨'›*ñ'œá¹'›¤Ã'šd'˜kó'šÅð' ¿¤'¤ô'¥	¬'žëÖ'ž¯ç'Ÿ,ó'›¨Q'˜¦‹'œù"'™¢V'ž‰©'›NO'šxc'š'Æ'˜Ž'›Bô'œ'—v'?Ê''lT'—ÂT'›º:'Ÿúì'Ÿî'žÚ-'ž3Š'˜Œk'•vÂ'Ç–'-|''iÂ'mË'•Ø'œ¢'œê–'–ìA'—ïQ'˜[ø'š4†'›…Ä'›«t'–¸Á''Û'GT'" »'"º'˜gr'Û¢'›1a'›.«'œL'›èá'˜ 'šºk'›Œß'–÷'™Ú¥'˜®ˆ'˜T'™€'œ^t'ž'f'Ÿu"'›‰Š'ÆÏ'Ÿ7i'›N"'˜MR'—o"'–þm'›àd'—g©'—±'•þR'šQ^'™P£'"å®'"ñ-'–Ôž'—€º'—†µ'•§j'–_º'œ¢[' ïQ'š"õ'žŒ'›Ãì'žêI'›	V'"Ó}'˜Çy'"6'™[œ'›ÞP'™Ôë'›}'™†k'—©Ã'œýc'›ô'˜–®'™3'žØ'Ý
'š?')I'™r'—m‰'—j¢'•m''—q'—pÜ'˜'—†ã''á5'•:Ø'—|2'šú›'œ6'˜âP'š6T'˜'•ë'—ž5'–HÍ'™'·'•Žn'–>H'–†j'"9 '"©'˜e'–´d'–à'™Å©'™['"s'–̾'˜éº'˜æš'˜µì'–Aš'"£ž'"+‹''p''•Ïw''‡L''č''|Ÿ'"]Þ'"Ši'•ú½'"«â'—E©'"à<'•dz''ãÊ'‹	'…"1'Zé''''ýù'•É'"¶''¥''†´T'ƒã'4h'œ§'«p'•ã''–@
'˜
?'—b'–ש'˜É!'–,™'–.'™1×'˜D'"l'""±'"AJ'–²ü'—·ð'™wÿ'™Aí'™ó'"áø'–jü''ç''•tú'–'•äy''{'''5«'F'"Àø''`0'Û'Œ©M';	'ùx'f•'‰'"ä'™u	'"ýx''ö>'•¢S'"4Ñ'"å±'ûÃ'¶'"á'Œ;K''>N'•<'"d:''fÀ'Íb'"äc'"û'"cÃ''«•''e[''<''ÿ['²D'‹xE'ŒºÂ'Ò''ø'ýã''M'''¦'l'{É''†ß'ŽÌí''Û'ŒE'‡˜'æ'ˆû1'ˆ6 'ŽB'ŒP"'‹ ê'Ž'ŽÃ"'‹Mj'‡H'…Î'€ºH'z€'‡[z'‰ìs'Œ,¿'"³'î6'Œj€'‰²«'‹ç`'ŒG'	v'Š†'3¥'Ž'Œkÿ'‡èE'‡L
'ˆ>''‰L_'ŠøP'‹'Š×n'ö'Œdâ'‹%F'†‡'î'ŽÃ)'…}D'†gŸ'…Dz'†Mä'ˆc'n'†@•'ˆà/'†Áƒ'‡'ƒ¨¶'"FN'Š
à'ˆ(e'‡¹©'†ío'†'ƒû''‡¢0'ˆ"u'ˆ]
'ƒ{ñ'ƒc'}T'iÀ'øC'…R4'ƒ‰ñ'…¥é'ñ'^?'€z]'ô·'qÏ''xô'"^'[Æ''nž'ª'€xŠ'…/V'"Ê+''ͤ'…æ'ƒ0¢'F''% '[¥'ˆ=V'"¡'èX'€ç='ƒ2<'/¢'ƒïº'ƒAJ''îó'v¢'ƒ¼ª'†,'ƒT%'|ª''~c'~Ï''FH'"
Ã'®Ó'¡L'€< 'pú''q.'ÆÓ'€õ†'t'Ã''HQ'xØH'vù‹'z…Û't¢ƒ'v+'x·ì'uÂÙ'koÐ'n\('tÚi'qwÙ'|+D'yPÆ'}º'nŹ'rÅ'p8â'yHÈ'}ÅÞ'sÖÎ'r5W'w}@'zB~'urÕ'qà­'qƝ'¹l'{ãr'o{±'mÔ$'seï'}HS'y[š'yR‰'yyV'kê¬'lÏ\'e·€'o½'kÜó'n·'m1F'nÄÖ'pÇ'uœ+'nŽø'i-6'lDm'gèÄ'l :'nÀS'tá'wVÍ'n¿ÿ'cÌ
'f¡'d	6'q3g'dêø'a2)'lv'iO'cLˆ'o4}'l†-'e5Î'e''l#§'næ"'mæÔ'c=ù'^\'c‡	'g6û'bYÉ'f<N'läf'm;o'n#'mñ'^æÙ']þS'c'-'^_Õ'a?l'U À'Xñv'h"k'dι'`
¦'cp'k«'kŸÄ'gÂ'a£'fƒ'_»"'f÷È'lG'iK']Î6'`È<'S\'Xp'c>Û'_1U'eqÅ'c½\'Zö»'h·ù'_êK'c	a'h¡'jÝ{'j+O'U)='[×Ó'oJS'Y+'Q|'^î5'Yn3'^|'Z€z'9n°'Iô÷'ZL4'bS2'b¨ì'Y6'^ã?'cÁí'q¾'lŽ'e`'pQ'KvÜ'TÐy'^–"'WHE'`{«'^W&'aР'dÃ'K¹Ž'H¸E'cÎ'häÒ'FK,'-iš'X"'TŽö']ú/'l%WÀÀ'hnh&ÿÍ­',Íÿ'!j';ý²'Di'=@'bll'Oî'(Ü\'C®'Qc'SÐ2'kU"'Hßõ'(ïe'2pC'=m_'K¬
'=/U'8"Ï'L41'H4Ò'G'b¶G'C¨')¢'Iu+'Wšé''ؤ'5|'CR'.(Ç'/æß'?³'J5'H€ò'I8©'W©¹'a‰©'*?l'7×'¾µ'âÐE'œY\'= '>0S'M¸™'V)6&ôGÅ'2½™'D;À'x%'–ù¼' =^'o`í'>«N'A}"'G<š'C6X'=…N'?"'K'Kç¦'Q$'aÂ6'D¦l'Xå'Lñ®'Gù¤'J)'@:ž'CŸ('Nþà'p'9
'=ÅO'A>¤'I£'V¿p'w–'G''Cµ'.àô'9\±'B\H'Cñ\'M÷'2˜'.±ù'>«o';:¿'>†%'B
Ê'0Hö'?ê†'9P<'+ƒ'6®'7y='+ïh'Õ>'X'-G'/ì''.<'<
i'(*'7¥â'Dr'@
Ï'8ÏÍ':Šð'>;º'82 '3¬"'1,ä' '0c'<¶°'-'+!'/Íj'1‹'2U}'(£3'j&ôò¿&øSr'ÖÜ'$ÞP'')U')Ìß'*fÁ'*&–'-]è'%èð'O¤'ŒY'"§Ú'+Xx'0ô¬'4ìê'5'2®F'0a'0÷'/ùB'2sp';7i'?²À'4L='=ç–'3=á'0Ii'4áÍ'5Ë5'2A»'4©c'-ø´'1=',>ý',
'0pH'4Ú'3¨Ï'5ñÛ'5Š''2±>'0ù'1kñ'0¿'6–¶'5Þ'1¶Â'.àƒ',o'*]Ÿ'*æì'*~T''¾/''e'$ŒZ'ÿ'Ø '²'›&ü×4&îÁÝ'
Dl' 'l$'­`'&n' m\'¦;'Tƒ'$e»'$éZ'&vÃ'%ë;'aÂ'£'¸¹'.'f'"U1'%!×'$'$ ·'&6'	½'!K>'b'' ²Á'Ÿë'=±'!ü'#oÃ'&ñ½'#ÛB'!í"'s|'"
'(S''ü'+ßG'-­'+•'+E''&í'%ýo'%&`'&F·'(²')™k'(ø'(`x'$UŠ'*,b'&×'",\'(ÁÑ'  ¬'#^'*}×''íÎ'#â4'dR'%1:'''X'$!6'(`Ç',öí'1Œ'(žµ'"à''(&L''"í'{g'$×Ý' õ
'"ï#'Ä'½'M'%$%'*h''œÔ'%r‹'%5]'%5'%o'&ˆ~'$é_' Ò '»í'!8X'$µ^'8£'#–ë'å'!»´'%9£'r{' ,­'$'(''è('&¬0'%I' ‡õ'!¥Ê' _½'$7'ÿN'#æÅ'%\)'$Á'#ã±'Qò'²'3¸' ë' ±T'A' 4þ'%z'(­»'¿ó' `'Á'c'™ª'!'2' Ji'!+Ð'!Hd' ]æ'º"'
'>'#$ì'![h'!ßü'òÖ'"R;'!b‹'Ø'ŒR'ø©'›'žÕ'þø'ù˜'³-'!ck'!³Œ'´ú'!Çz'"j¬'«Œ'ß'es'¼õ'(á'^æ'ºB'Ç·'
ê'û'$
'ÂÎ'p'¡<' Zè'N''¿' ^' –¨'¾'{*'È'·6'b‹'	>'‡Œ'´'nv'ÿd'ߺ''¯':_''¦'"Ã'±?'DK'Cs'¦™'G'O"'8ž'c¯'+;'ۉ'ZÉ'k¹'Nq'‰é'/ã''š'¤¤'ɚ'â'Z<'u 'ìÊ''Ð&'#ø'¹˜'l·'Ú'Û6'º!'<5'Âb'Ü'Yw'Ô'¨Ó'Ÿi'7¹'(Ç'ï''U'Eg'Ow''ÆÎ''~'ìg'…g'~¶'}v'‡6'ƒ	'á'˜'L'@z'Äg'nR'ށ']h'‹D'm{'Â'ú''4y'iÍ'Ä'uw'Ë'=p'Ô'ñÂ'''P'±Á'¶'ÀÒ'Q'ÕÓ'ß'Mä'p 'Bf''í']b',F'mÒ'Ÿ_'…Á'¿è'?ô' 'æ'Ëä'	¤'nQ'ý‡'ã	'6'B'ë°']L'È'æ‰'¨Ì'5"'?•'ÐJ'¾''
'5c''Ì'»½'P®'®¯'¹Ä'12'‰'ޕ'XÃ'[w'ÂÄ'Vx'4'
È'*I'Rú'˜'™C'K'ú''™Y' Ó'ù8'?'W'6k'õñ'""'`x'<r')'°ë'l'ªÌ'Pþ'§'͘'–	'ŠZ'¨g'ùØ'·'uÉ'£«'Äô'Z6'–¶'h÷'þ'up'äÞ'Æ'"U'±²'ïB'œ÷'G'å
'Ûî'FF'ÿ˜'$m'v…'ç¢'ò×' 'l'2ñ'ì»'  'ÓÁ'H©'Ÿí's§'d'
îr'×\'x='Mß'H''Ñi'ú2'
ä}'Àµ'ŒF'8'‡v']m'Î!'ÌÉ'×á'7´'ËA'ˆ'¬à'‹õ'Ø|'A{'W…'
ÇÈ'ÐÏ'®'®('ˆ^':'¢•'ŸÌ'^Æ'
$`'\J'ݜ'v '
8'úÂ'ªÅ'mh'
»-'Ì9'
U'!ù'	ý'`Ý'
lÍ'y3&ø¹&ä÷Î&á.¤&ñ5'Ñß'Ï&îRè&àÖ\&úP,'ò'	–4'ç'
å5'á›'£ü'
ŸB'
-
'ÚÅ'K'?ô'
‰Ê'
ô'
'ú'
Q0'A^'h"'ûÞ'˜³'
XÚ'
H•'ÜÁ'm'Ñi'c<'	Ñ'	€D'
Â'D>'
ՙ'¥Ä'	¬Y'Ï:'†T'	úg'	¬ 'OÛ'	}'
ÑÙ'
W'™Ô'	¹°']¦'Ñ­'
û¸'vÓ'	¯¨'
È~'	–±'
ÌÜ'
'ú'
\ì'	¯í'	+ª'	D÷'ßÛ'	à'V'Óå'yB'Á~'
JÚ'£Î'p'Õo'«H'
('	ðó'
ë9''sØ'
¼¤'	<'
ٓ'
;'''÷Ä'Ë'ûè'ÞÚ'	žÉ'
0"'	|2'_Œ'áR'	ªö'Ø'	¼'	£'+'Fø'ã'	ä'Õä'ÙB&ÿê&ùRü'—¦&óÄ&ó
&ýt§'VÓ'P0&öëW&ðR˜'ç'Êï'Tf'Q'Å]'û'ªÚ'Oè'…g'
É'˜2'\'ú'°'ÃI'àä'
+'£`'5Í't'n*'¶'8é'¤n'~—'¼V'µ6'‹Ì''›û'ם'Ê{'>4'Xß'™|''³'£Õ'ü'‰­'­'Ín'T'Õs'>2'€e'"0'b]'&"'ä³'6¹&ë3~&ÑPÛ&ÞÞ.&èê¤&备&èIÓ&çÛ&ëbÝ&ëے&öëš&òcR&ñZü&óL&&ðY&óî&õP˜&ôDµ&ù%a&øoh&ök&ö…˜&ùhv&ôG^&ïmÂ&ò]U&þt&øU)&ú&÷"&øŽË&÷À»&ó1®&öø&ùJ;&ú½0&ùÈA&ùt'&ó+×&ïìs&ï|è&ì¡|&ó9é&ø›,&ó½Ï&ô¶&òˆ=&ôˆº&÷}Z&õwä&ø$&ñN\&øâ&õØ[&ö·Ò&ß#Æ&ÇĒ&ʍî&Ú§
&Ú©Ÿ&Üa&ÜX>&à3‡&å\·&å¯
&èPm&äßñ&ã÷&ëåÖ&å±&à¼8&å¹Ã&é9a&즑&åo{&êV7&çŒI&âj&à3$&Ñ&Α&ß &×ìž&Ü;ê&Øæ&Å{¶&Dzƒ&Ü3Þ&è.G&謞&ä½Y&ââµ&éöµ&懮&ë8ã&äR&ÞÜ&Û7·&ޅ8&çÞ8&ãúñ&Þ:Î&èRM&çD•&å¯&힋&àz&ãõþ&èst&ç9¢&Ý[œ&Ùð%&¾Mo&Ê¢á&Ê«›&ˀö&ÚP&Þ;O&Ò¨5&Ö{&Þˉ&ß­ø&Óì–&Ú%s&ØÚ&؞c&Û¨&&ÙMº&Ú&&Þ;ã&ÚùÒ&ÙW›&Üú3&ßõw&Þ¿ù&ÚÀš&Û~­&ÝY&ݟÜ&Ý/2&Յ&&Û,$&ß«&ß9Y&ڈu&ܘ&ݪ›&ÕJ"&Óþ±&ÛɁ&Û¹&Ü9¨&Ùj&ۚù&Óx&Ú=s&à'×&Ý7Þ&Ùþ&ÓU=&Ñè'&Ô§K&ÙÛ&ÜÓq&Ôì&Ó[&ه‡&Ôî·&ÁC&¶¾&¼ÀG&Æü'&É{˜&Ç *&Êá²&Årû&Æ
´&Èf‰&ÊOK&ÍÔ<&ÉÅ¥&Ísé&Ð(®&ÕD&Ñ®¡&Ϙú&˓&&Îp[&Ԓk&Ù0&ɤ;&Å´P&Óފ&Òï]&Éj¥&È3&ÆB&·G&Ïü¸&Ñ{&É°Œ&Êõ&Ì-&ÍçŸ&È|W&Ç·¿&Ìí&È^N&Çì&Ã'ç&Ë&ÊJÕ&É÷y&Í´I&ʪ¯&Å:à&ÊJ&È)&ʛ=&ʛ•&Àé&Äm&Ê>z&ÇÅ&ƛr&¿ç&²¯&¯§…&Ä×&ϖœ&²´^&¯ï«&³®z&¿¦û&ÁÈ,&Ã9\&«Œ&µØ&Ð%š–%›9ó%™Ì/%šV%›Ïc%Ÿt%šÒR%žÊ%œCL%Mö%Å%Ÿ²M%šŒ;%¢ÖÌ%œŠQ%Ÿv]%žé¹%¥æ¾%—_º%Ài%¥}7%¡%‹%«å%´)%–—þ%Ÿ‰'%8%"Ô%"3(%g%'ÛÄ%šœJ%£ðû%™`¸%™,|%sƒ%"®d%œHr%¥®è%¡õÌ%™K%–kd%"Šø%ž°%¡·I%©R¶%¢hA%–ar%—(%@y%¦Ú@%¨e%§¬®%›Á8%¤«%–ØÝ%Ÿ=V% Ï€%£x%—Û%"ì¹%'E%'¥ø%'±% ±X%ŸÝ%—%‹ãù%‰Eè%Œ~$%'ô9%˜2­%'¸%‹È«%‹ q%ŒPû%T¶%«FL%±ýˆ% Í%'¨%Šék%Š÷/%E©%—¼O%¼«%Š´¹%‹".%‡h'%ŒIÛ%• †%'ïú%Œ}`%‡$…%…HR%‹5ƒ%Œ§±%•¿I%"¸Ü%Œ9Ü%Œ76%‰py%Œû%'h%'v%ŠÎ‰%‰^%…ÅŸ%…P%ˆí.%%‹Ë£%ƒ":%€àÁ%ƒ;%"X›%‰¿n%Ž'Ì%ˆË«%'É%~T¶%€KÈ%"5ô%"RD%"	B%€•%~²%yÝ%|²6%~"¿%ƒZ%ß½%}í%x´%wõ´%|%|p×%}Mó%yR¦%r¨y%rÑ%og%s/¼%sûw%uÔ%uSe%oß%iñÏ%lœe%m;r%u¶{%rv»%lÂ%gcß%k5'%i¤Ü%m"õ%lb%k÷%fþü%cÿV%b¨%g-%hz%j‹!%p²%d_³%o½h%t%(%jƗ%`fö%[é]%\(J%Y|m%Z"ð%\¦§%^òL%Z]¢%[d %UÙ%Ve%Q"%V3§%V.`%Và"%Ru%%Ur/%S<%U»L%T½%Wu %TØã%R"%Nƪ%O¼2%Tl_%V"A%QsÃ%QF=%LZ½%Mœ%KÝ
%LsØ%N?…%Mßá%Hu.%K'%I
Ý%H›:%Iì›%^–	%G3¥%J!%%F'ˆ%JLµ%G>9%H}?%Ký	%IÌò%Ckñ%E@'%A#Ì%DÒÑ%Fª%Eé†%B|%Aè}%Aòœ%B7"%A.Ü%CÑh%CÈÄ%R4þ%?c!%AnŠ%?Ûó%@¸Ô%?]º%?Œ;%>ü%=̶%;z%=Óé%:`›%<|•%=%?!½%;$<%;é%91"%=%j%9@‡%;w%9·"%;¯5%9ˆ¿%:"F%9c:%:x/%8ñ=%8'¿%6±%6}Q%4ö²%4.`%6¬2%8%5"%6_T%4ȓ%2ø¦%3¨Ü%3Øc%3
~%2×ë%1K³%28d%/ÞD%3¿F%/ò/%0\%/ó–%/M€%/Å3%/]º%0Ùf%4¿*%1ÿº%5ˆ%2·%4fù%2(4%5­&%1
%1Ø¿%0@G%1\%-ü[%2,%0]0%2?ï%/óö%4K·%/B¹%1q¾%1)ó%3@<%3­Þ%1È}%/'%1Û¹%/÷#%14%12^%0-µ%2è%/õç%-
ä%0¨g%,rm%3ü%,cY%+l~%+X<%0‰1%)È>%,ôó%+§;%,ž%*"J%,O¿%,2%.Ñ%,6(%1kV%.*í%2[F%/UI%- _%/ü%0Úq%.
%.åÈ%*œB%+¼Ã%)þÃ%*³w%*v¥%,A%(6w%)S-%(¦>%,ÏÖ%*€%(Ô4%&ë6%*´Â%)z}%-²%(»|%,r;%-Ù¹%+·Ê%+Ûþ%)ìR%*žŠ%,-Æ%+>%/ T%-%'SŒ%&ð%(¢Ì%*€ƒ%4hö%Aƒ%A¢ã%.>S%*%)t%/bð%,²º%.åÖ%,%,I½%)L%,þÃ%*Ð%2.d%+Ø"%4ÝË%0§Ÿ%2rl%-æ(%6yX%>?}%9]å%3s%@Ə%Lw%Mň%DSX%?r%3r%>ž-%J¶%Z50%H
%8%4p%;ÙZ%C-ç%EŠ2%?K—%@ç"%4uŠ%8Ex%5&%9ƹ%1ÈÊ%<°ê%>?×%;³g%8AÂ%5#Z%1R*%0˜%/eE%3Æ%1¾¤%3â!%.õÝ%3çÆ%3Æf%4Æ®%21m%>nU%Vzð%^ÜÞ%FU¢%Gë%Eu^%C Ñ%9é%;œ%D\q%@'%;†­%@á
%9%9JG%9˜·%;»%>ú#%EÂÊ%;u™%F½=%?փ%6îÓ%0\%65å%=õ?%H7â%9o%7ru%8œt%GɈ%L
E%Lµ,%N‰]%Gô4%8E9%9KG%6¸%:å%='ó%NÖ%UI%gàê%CƒE%9¡%3Ñ%9œä%9æ%AŠ$%B·.%V¤å%E>.%:$M%6r9%>z%7pÐ%8q?%6Žƒ%@a‰%:EZ%>›Ë%7%9	%7]"%=hX%8ûœ%:åP%=)%CI-%=WÄ%;ú%9Ê¥%Dl»%=Ðô%>+…%:©é%=¸ƒ%>æ¯%EWZ%B!^%TåM%Eùf%J#w%B]å%B£±%Bò8%AgJ%Hdç%F­S%@Û5%AN%=0˜%FŽ|%QÝ%LV%T˘%R</%NsD%Vþ1%V\æ%M:%R©à%\»%_Òì%i£U%m‰ö%g‰%l.%'"Å%w£%€§!%–™Ï%–á%%‡Ð%…`% Ðæ%ŒÚ½%y.Ø%†Íº%œV¹%¢%ž´%¦'L%Ü´%Æÿ%")x%oöð%,¯%¸J‡%¶UÂ%¡D%€ô%kQ¦%€;Ø%‡·è%ŽQy%vvK%vÂ!%–X¾%"%VÃÏ%]¶Â%DFU%C"d%?b%@ÆÓ%GÔ¶%@V%DÖ%]í%Z!À%Aüø%B %G{ñ%K¢©%l†%˜À%i-»%7(¼%Cyø%"üå%— %j\%A¼‰%7Xl%G®
%pw¦%omF%x%L›%AX%T€%K{Ý%Pì²%F)þ%ZÌ%z%L[ý%?Ú%/:%MF %ië÷%y¹%…âˆ%FÀu%*Ž%+I+%+Á%?З%eÄV%dµ;%WÀ'%FS~%Eþh%A3e%:vR%9wó%2êÑ%:‹Ú%SÚø%B8'%2ÄX%>‰\%O5%Aè†%4ÒA%J_Ò%T³%:—%+9'%"¢%)¦D%Aí©%7Èä%%[0%9šb%P'¯%C•K%0‹G%*ªÔ%~%)³Ã%2	ç%(˜%¢(%'÷:% 	Ê%+6©%.<\%)]È%-ã%Ì%×
%(\v%&ºz%*Ó% ™%J-%•ò%XC%Æ%€R%´%9é%A'%àr%%"%•Ü%®Í%K%$:%
Á'%âº%	êó%ùh%")%mô%5?%|Ø%Ëã%Ϩ%êº%
&7%
æñ%o%	¡—%÷J%–æ%h3%P%l%àG%˜:%!¢%ž°%&¹%7%^Å%Ù%bc%ÁÌ%Ž+$ù˜†$øú$ýe§%3£'%eí%0ß$øC'$þšê% ü%‹$þýT%6y$ÿÔ¦$ù'Þ%'$óª"$ò6$ó3œ$îúÔ$îæï$ðÂâ$ûŒ7$ó(°$îÈg$$î&$îØ%$òý&$îÅÐ$ð—z$î=$ìS¿$é?Ž$ëÉW$êi$çÒö$êJ$î$ðN+$ð£e$ç3Â$èF€$æÿª$éAC$æ&$æö($æ¤Ä$æ',$äx»$揞$ßþ$âhß$ß+B$åÙU$äç4$Þ_É$àXž$ÛÈb$Û£¤$Ýïô$֍/$ٗí$Ùkª$Üùt$à;X$áͼ$àø~$Þ×Ì$Ú~]$Ý£ˆ$ÚÁ7$ÙÝ*$Ø9$×ú[$Õ
$Öµ=$Ðs7$Ô‰$Õ%N$Ñ  $ÐH$ΰ…$Î$Ðwb$ϐ‹$Õ§~$ÕfÕ$Ò©Y$Ð0q$Ô`$ÞJ<$ÝÖ~$Ó'D$Òð©$ғÔ$ԏ¦$ÑP$Üýr$ÌN$Îô$Îœ$Ó)ó$ÑOM$ÑT—$ҁ™$̓	$ʆ$Í"$Ͼ$Ν>$ÎÉ$ÍTs$Ë4*$Î(©$Íȼ$΢Ã$Ò¯i$ѲN$ÌÙÊ$ͧÒ$Ë|õ$Í))$Ìe$Ì:0$Íî$ÊÏê$ËÖ¨$ÊdÕ$ƑV$É'e$ʚ$$Β>$ÎWi$øBË$Ãa$Ä9Ú$Ä à$Æ`Í$ÅUœ$ÅÑJ$Ål$É«n$Ç|ÿ$ÈB+$ă$Ãå«$Æ¢M$Äÿ$Æs$ãÔ
$è`/$Ó¬ä$Ȗ•$Áå$$Ä$$ÉHr$ÉÎã$Ç+y$E$¹÷$Â-¹$Ä*¡$Ælˆ$Ê g$ÅÓ $Ä1Ü$¿x"$Â/`$À̜$Éÿ$Ç­$ÄÄÛ$ÂÈB$Çë—$åG	$ێµ$çA$Ê["$¾Kã$Ã>`$Áñ	$À*$ÀÊ$¾ÁT$ÁÉ$Äêµ$Á–ê$¿òP$º…Ü$¿‡Ú$¾©ú$е¸$Ðü$ƁŠ$Ñð‰$À~¶$¿5B$ÁÔß$¾Dd$Á%v$¾B¯$À0$½Ú^$¾ñ›$¹`.$ºãZ$º¢g$¼Ï=$ÀÏR$¾$»Ê3$¼N.$·²$·¡Œ$½›$À†$ºv$¾s$º[g$¾
$¼ï$»‡7$¿]x$Ë]$Í.±$Àô$¼É$½U$½c´$½Mæ$¼°Œ$ºû$¿ÿL$¿Ø‰$¿\V$ÂÃ$¾0›$Àëð$¼Y¸$¾d$Ë<Ê$ËWã$Åå$¿#Ÿ$¿^t$Á®*$¿%V$¿&H$¹K^$ºØ"$»ðê$Â)B$¿–$ƽ$¿H$Áiƒ$»¦$¿L²$¾4U$ÄçF$ÄÍ$ÀãÁ$¼;O$¿"+$º+X$ÂWm$Áuz$¿QÊ$À¾$¾g¶$ÂUŠ$ÀŠ$¾Â|$Æ»$ÂÁ§$Ä52$ÀT½$¿ÏÔ$¾Šp$Ã7,$ÄÄÿ$æ[$ÁB~$ÀT$Á'p$Â¥$¼jú$Ԗú$Ábf$ÂhD$ÀW1$ÁP$¼}"$¿Ì˜$½·¦$Á§7$À¹\$Ãs$¿~$Æ8æ$¿c¨$À $½ò<$ÅN?$¾7P$ÅJÏ$ÄIx$Á-µ$Áˆ$ÉÖ $Áh‰$ÂZ$Ð$Ãz°$Àý²$Âÿé$Á…	$Ä"$Å!t$лÁ$¦û$ËÝ¥$ÈãÉ$ÎÝD$Åה$Ãë($ǧñ$Ã:ž$ɬž$ÇÚ$ÃÙ
$ÅMC$Á¨$…$Ã2b$ÃúH$ÂÝè$Â\$¼ø™$Äþv$ÀÑ£$ƽ$¼÷=$Éí$Õv $ǒs$ÀO"$ÁYq$¾ÿ'$È
S$Ãê¯$ÂÌD$Á–b$È'ð$Ã'$ÈÔ$ÃÕ^$ÆÙ½$¿8\$À}Ø$¾áî$Íçj$È-é$Épï$ÑJÝ$ÑÕ-$Ë\$Ʌm$ÉÛU$ÑeÀ$Öåö$ÒQ%$϶´$Ï>k$ÅО$ÆK$Ëâ4$ËñÍ$Æ
—$Õ§+$ȍg$ÌEþ$ÌG´$Ι'$ÄPœ$ÇÅ$ÆÉ#$ÄcÖ$Çp$Èå'$ÈÔY$Æÿ$ÆXŠ$Ù)|$áÆü$Ö²*$Êñ"$Іj$Ò4$уÂ$Ì;$Ð8§$ÐþŒ$ÚK9$ÖXÔ$êk5$Ð<ê$Ìî$Ê÷/$ÎíU$Îîž$ÎËÊ$Ł$ÎO$ÒÙ`$ÓtT$ÖéÐ$Þ7ý$Õ³	$ÚsÒ$ÒIÁ$Ïás$Ì2Ù$ϖø$Ëýa$Ï|Ç$Ëå6$ØN¿$ï>~$ð12$ØÉa$Øn$Õ¨±$ÝÓÈ$à'Ò$÷pQ$û T$ç-$Ü×ð$Ý`$Øp{$ॺ$ÖßB$Þ
e$ãØd$Ù¥$领$ïªe$ça.$éf%G$䌚$à‰$ßd$åCŠ$éü?$àëa$àêË$ê=ö$íö$ìJ$昣$êY $ð|8$ì[Ã$ë+$õ#$ùMV$ïU$êÍ$ëP¨$öçb$÷$öj$ìSÇ$ò>ù$ð˜'$÷,×$ýy«%Ý$ýE$ýà$è٘$ô$ô*%z'%¯%db%þ%=%Uç$ýa$úÚu%‰7$ÿ´·%
yß%
âT%'Õ%	5¸%	tD%‹™%Å%%Œ%
R%ò¯%%Ôò%($;%‰*%Ѐ%bÊ%á%›ú%0D%1•%ô
%#ú%1Ào%'äÞ%'W
%…©Ä%>Ò%7$o%¸%è%3£a%/¿B%@çú%nxÃ%`y`%2ë'%4Oä%YÖ°%I_0%$§ö%"-%?`Æ%?VÅ%bƒl%–ý×%³hô%¯ö‡%sc!%%Œ%IÏê%™Ì¸%cP,%)H›%0×Ö$ÏZ$Ûâ'%%dh%tȚ%Ù%։$âŒ$ÇîD$Ù±%˜% c$æñ'$àЩ$æÃ$÷Ó¾%k›%,Ÿ$úwv$É`$¶P$¶Cñ$¶¼$­m$¹ñà$Ðj³$Ĭ4$Ô"Q%!Ë%ò%y%?†C%κ%§§c%#Gx$áá¸%ê‰$Ú¼.$¯Ÿ $¨´$¬$ºqÉ$©ï$®Rê$È-$¥™$—Mû$ i7$¿,Ù$«1$žæ=$¹¢x$¸«á$¼¢$²'$°6ì$¥õt$£:$¡O;$¨"¥$ÝÂm$û#Š$ð«Ó$Ïþ$Þ}!$Ñ?º$à $ÁæP$Ø®$úò$æÓâ$ìO®$έh$Ÿº—$›
l$´´$¶Ë$©}$Øç€$ßß$«Ïõ$¡¿à$¯‹"$ª›Ý$žÐ$«LÖ$·œÅ$ÉGŸ$±üŠ$•³$©C)$͂N$Ãò$§/õ$—Ñt$–Åp$Ÿ_4$¥6O$— $"Ñ$' U$ùÖ$—yÄ$Ëh$•'$ŽGÉ$˜€ì$ª[$†^$˜a$""*$š¾[$'8z$‡êž$Š·C$Š÷$ŠAÀ$TÃ$‹Ýå$…²w$"Ëw$‡Å$"µ$€Š:$…s$'æƒ$•,°$ˆ%ˆ$‡8=$ƒŠ$"ý&$"»V$'…Ž$€Xœ$'g$"–»$…™b$~3Ê$|y$€¹ù$'z$€žú$²"$¯8$ƒq³$†Ð$‡²²$'O$'Ï$'fM$'aÑ$'ã¤$†Ïª$¤$Œx9$ƒ‰$˜ö$q3$ÔÁ$tÏ"$wI	$tóe$ƒ¢Ò$xfE$€ß»$"æ$yÓ$zA$y£h$u-$x•é$tk˜$mù9$oqÞ$sµ2$pX$x²
$Iz$ˆ4.$z-ý$o'n$e³Ÿ$l.$iO$o³
$u_Ò$xW4$w^$p&$hÏp$nÔõ$nŽ$rȐ$k¶ç$lKÚ$tҐ$x–Ì$s¦À$lzC$f,«$k0$f;$f¥$iûü${mÌ$g²u$j#–$h¡×$k>$c°$dí$c›Á$gÒ	$mÖB$jjì$aB$bϦ$b2$eÒÆ$mÏÓ$€D'$€%j$nı$cnó$f£$eD $hÇ$_òv$x£Ó$rƒ?$|îÿ$€C$e%
$e¢S$iã$t"d$sɝ$dhŽ$f~p$dˆ}$f}‹$g°ê$r#$w=¨$ygè$†($‡f$r–Ä$g¥H$f,$jÀÄ$ew‡$bü
$]ˆ$`f8$^ÖÙ$vω$\"$b/W$^±Æ$Xãš$_1Œ$d•!$a¾Ð$e0U$`°A$]ˆÌ$iƒ$bƒÅ$b¹l$}e\$ŒA$€˜s$_ä'$h"ã$tË3$pË»$bÔì$c¨$^<$p
V$dy,$_—$Y¸®$[äô$Z¦y$]t}$X"$\7}$_f$]¶`$WY'$ZÿP$`²=$e¯m$_˜($]*¹$Vë¹$WÇ$V}´$]d«$Xˆ=$X}î$j9c$–u$n§W$\I$[¤ž$[2¶$YI9$X~Ö$[>"$i'ñ$*$Š}$ïU$t$b§²$]°š$V$V£é$mÌË$'l$hé$$V=v$W	¼$ZGF$Vü¢$Y$VY$\y>$YÆ«$X|w$ZJ$ew $^
•$Y:õ$W'À$T´æ$T€N$Sù¡$i6Å$t$$ao $UÎg$QÉâ$W~7$VI$Wrd$TüÃ$UèJ$P"$SÐî$TZ$TG/$P®o$XÝY$]Áž$Z€Å$NkÇ$S] $SÏ$[]$X#›$f{¡$]¼"$U¨$OTÑ$Tô $P1$R}ö$Vw$T«Ê$Xö$lßµ$[vV$\˯$WG²$`±A$['Ì$a#$aO­$i{q$bœî$ckS$^¡a$dZ$`û$m:Ý$m©
$iíˆ$d9}$eç$^·$b\¡$VŠ$$^{j$Xm|$_¸î$Yìv$_d+$a·'$YŽs$SÉm$~Ã$^ðñ$]˜l$c+[$Vt÷$PfÁ$Yù\$XÉê$ZEB$Si&$]Hœ$YÓ¤$a\?$U­Å$Z$UäŽ$aÑÙ$^ܛ$gÇú$]æ'$bF-$]}Ñ$gíŒ$gÉî$f¦Û$[©<$cêŸ$]æ®$mõ»$e[$b&ò$^åÇ$e6ü$dqÑ$®Å$dÛÌ$o:$`˜˜$fæ$bñ$pß$ŒL$žRŽ$Té$†øt$~0¹$v¸³$dæÞ$e
û$`WÆ$d´Ò$].ì$f1¯$_Ot$hlQ$gªÄ$açû$[/¿$eÔ9$fÜ\$l-•$kx˜$p÷
$elý$n¥E$€À$€Ò$c÷*$hÒO$j¶#$lõÔ${`è$'[$vP$qO›$^gá$jØ°$h†$€!P$~6$mÐ?$\u$[y3$\×$a~$_b$]Š°$f"v$l4ì$si×$^†û$[ó$_éÖ$T÷í$]P$W°L$[;É$ZŠ$f[‹$[>‡$_#´$Yœ $]†k$\°$c#¤$`^N$eë<$bn$mŸq$£"¢$¿6$z]›$gÜ%$i\$}8f$r:Q$h¶¢$dM"$g"ˆ$^s¬$e‡¦$f9×$gz§$[HŠ$g–Ã$b®É$fPM$`êX$e/†$`ÃÎ$n@I$eó"$h­$aí§$tWP$p){$eUé$a­‹$m•¾$`w$k(Z$kky$neK$h_­$yé$…9Ê$Œ¦¢$mvT$li$$g!R$o_­$ltm$w=Q$q5d$q	!$|SÁ$|Ð4$idï$m%"$v]µ$|93$mºÅ$q8ý$i §$ƒ›í$•Ã$ŒÙé$m~$tk¬$x¥5$€l$xu>$Žú$j¸$nã$j5û$q1$n:$'$û*$|)i$p$$†".$vp†$¬#${ÊÅ$vº$ˆ[z$Me$w'$yT‡$~™«$ƒÛ°$p¤$t»$wc¯$…¡¯$ê$ß$Ty$ƒ!$‰«$¢Æ$Rà$"šS$‰¶Ð$…ŸÑ$~\\$†$²3$‡j$'Í.$•š$,&$4¯$MZ$}²Ï$~–9$†a‡$'ØG$€éî$€ã"$‹lÓ$ŒOW$†¯w$…¶$ŒÜm$"E:$–5®$'¿2$"
$…OÂ$'&Ù$ŽÙ$P€$•ö¾$©~×$¥Fæ$§4Z$š.3$¡ë#$'ô$'Â$›Ý¦$°PÒ$™y¨$Œw$'/Ñ$˜Â¾$"ÑL$™ Ú$¤òÏ$Ý$‰Xº$š°$ŸQ$ 	6$™¢r$
ó$'‰;$˜F·$"‹($ŒÌ_$›÷$Àå$¥å$"/$˜Çß$£ø!$—$Êz$Ž$—6Þ$—T]$©±H$»š$î$à'{$¿7a$€$µ"$¹´@$°~$»È$ÑÎ$©…ƒ$Òé%:#¨%VZs%%hB%ñ%A›$Ñ`ª$½}X$ôœ(%D4X%uEù% L%Ú9%h¨w%IŸ'%3"%?Ž±%OšÂ%¡4Å%ƒ¿ù%gi%œ]P&t6"''G&}àé%ý\¨&:x'&èñ%˜cu%xI‡%ò(•&7ôƒ&/-É&–&=ÿ\&RÑü&®&}ê<'6Ì&rTÌ&2üÍ&‰ýv'x—(-ќ(EòÖ)0äg(è\Ý(P×ñ'äÿ&i%ê"|&"Uò&×à(§ç(sL
'èkÐ'M×Ù&N­%Û
?%à4f&&Õç&Á°U&'½'¬(¦Vj(ª'N'â}&Ù×&HÙr&gb&¶J_&Ù°î&Ú5''È'"s&ý«&øw<'T®&€é&#Ôß&@=&mæ%³C†%Ë<D&.m&OÑ&%íV‹%iD%™®4&˜%æ7ü&‹²&€N{%ÂI%WKo%E×!%؄&&¹çÆ&Ç%Ò&%Ž8%¼Lâ&¹*(-¤S(>‰'hò&>7&ˆûæ'€çƒ(7Ï4(ç?'Æky'_ã˜'†™&Îm&{™¨&´
­'ŠÁx'&¥²Õ&yü&DN'%øøI%Ÿ`%¦´­&$*®'v'
%&÷%šÈˆ%bV"%y֗%Êj¬%†{2%†f;%¾'%uK%Y-¤%×î)&³ÙÎ'«a~&¼i¤%Üܗ%Þ %¾"%Ü*à%ú$&¸pn(C	°('+;'ÞC'ÊA'lIÝ&ØÌî&72ž%ÄòÕ%a&%%DmU%¨h%t¾Ð%jŠÉ%ÑeW&ªÄ'0äù'©ä…(GÚ¤(?'®^'X@n&X:P%šŒÿ%>Ži%u
+%Á×%%%œ¤J&5Ó¶&Þ['-†ú'rZW&zÃ% ïï%l›%uŒz$üS%Ý!n%Þ®Ä%º:$¸Î†$í	º%O6&;ñ%ÅΡ%5?–$þb8$æ)ó$ó™$Â%W$ßÓ$¯ƒi$S0$´ÝÝ%i®%o¶V%­Åð%|Ot%ŠÃ$©c$ŠIF$"Šb$ äú$·/'$°4k$§Æ\$ø4¯%¼pI%¼N%q¼$Æ«\$ÄO'$———$#n$yÚ$u±Z$™¾$Ð'$ñÌ»$Џò$¥î$n¡{$‹R¿$¼6¸$š¥È$iåÈ$|Gý$™dI$¿2S$Ý«Š$ßS½$±‡ˆ$ƒü)$€{m$fŽD$QŒ	$iÎ_$Î?Û$ùAë$ïFB%f
$šHñ$fÇA$º $ª°±$Ã88$'Ó€$"µR$‰}¨$ž`)$¹k$ˆO»$ö:;%UB$œÃc$c$ae{$——‹$U
$j—º$lƒ$j³$—ˆ‹$ŒW$fq³$ˆv$¬#$M÷Ü$GN($gœ	$U‹"$vô¶$êl¨$ö¾$"Z5$cœ1$y}]$Rm
$5FG$Eî$AQ!$;~u$G¼
$ƒéE$ÕCõ%ü‹$¹4c$":Ï$ ÿÒ$'¿ÿ$RÏ)$K:%$/1Y$/m«$2;$Uü$k†$ZpÁ$Kóe$Rl$?""$>{ÿ$@!Þ$4áA$(;$)ï$)¾‹$0Ö3$n$–.X$^ٛ$Pæb$?\n$0—†$1&I$bF¼$x$ED¶$4Ìþ$5†Ÿ$Px$oe$Kàõ$lLÓ$†˜,$|:m$a±$JIË$5ù$,±R$7:ˆ$~{ÿ$''${úc$Ÿzg$§ûÝ$d*'$Mi$wÅ7$w¼½$D9'$R$S¾-$@uh$7F$5í$:/•$[‰w$7~$EÐ$[V\$OX$n%+$_ÕO$6¨$Ku$O¥Ã$f¹S$†‰M$]ˆ–$*2þ$:à$MTŸ$7¸Ò$1צ$SÕ$A¦À$.¹Ê$=
x$4m$'½p$,o$0¦¥$V²‰$X6$<Ê?$.Ý$4ÛÌ$Pç$V¼·$4"©$,·›$Öu$gÒ$¸á$+´$*ïn$!³|$6Å$/­$-zä$¡$×$\$Ñu$¹\${¥$ø‰$OÚ$ñy$ûª$U¿$ç
$U$t$uy$€»$õá$~ô$…R$iÒ$J'$
B$?5$ó/$–$¬s$ï'$«Ø$C"á$ƒîH$n	h$$É$7h?$JÏ$¡˜$²i$°$)ò$)ÉÇ$Ì$T=$
‡@$@o$oI$-Þ$¶Š$:$
ß$ؑ$'	$[$ Ÿ$
Üí$§Œ$èê$ôF$
¯$áE$
ù›$I¨$
ðè$ !ø$/?6$d$ÉN$}§$
ÇÑ$
¨‡$VC$
0$С$
¶®$…$'á$+A$`	'$Ko$`$²Ý$ì5$‡*$	$
ä@$
KI$
s$2 $$µH$.¸Î$o*$Äâ$
ø%$	·Ü$
àÄ$
Îm$<$	å~$e]$E5 $dºL$.m¥$
{b$
b¢$§$	F…$!O$	ÎÇ$܆$
LS$e5$žS$Á$žä$ $$]3$$l$d$ýu$º$
²Á$Vô$	â*$öi$?$E á$ ¼$̔$	ž$Çç$H•$u4$
L&$	åù$
Ñ$Î$,t$¡$M˜$O$$´¦$Œ$qÄ$£'$Ål$îÌ$Sý$²p$
¹$	«$]e$)Ô$2÷$$o$>H$
]Î$Ôe$	õ{$°E$±$—$	ZJ$
úb$.Ùü$™'$/?;$1Cÿ$à/$$I¯$
pX$HÃ$
r$€]$#žŠ$ó`$
r¶$Ë$,x$V¢=$J­À$1@$
I5$p$
?"$b$
¥2$
µ-$
.ø$	aÑ$o@$%Îî$æé$Ù$ȕ$
ÊF$"$>$øÁ$²$éG$ÿ$°j$¹·$
ÖË$»á$֗$P±$"Ò$øÈ$ÁC$-/$"æ$ÈR$ÿ$$8$Ü7$ºb$}$2$?X$Ù¢$…•$YËÅ$‰¨C$Q†$ý$<Ј$Xê[$ÂÆ$Â,$ì°$!ò$#R³$a$L$o6$¶$$ã$G>$MÍ$²Ù$u$Š($¢¡$¡$
ÄÀ$*¯$ä$»}$ß¹$
v$ám$é'$¤$òÜ$ѯ$+Τ$0Åm$‡@$݇$!5$M	$Gš$é±$ü«$"$g]$8v$Šå$%‡$NúÍ$k%$OM¡$G$sÜ$ݘ$3M$z$m($ܪ$N@$¾Þ$.¹À$Dìh$5)$€d$i$$OA$]0$nÆ$rõ$ו$|$5ë$ˆÕ
$oÏø$Œ$dZ$\$$$ö$—æ$‰C$·Á$'}$Oð$Û$:$|È$,oS$3dq$%3U$s:$V×$¿u$i€$Ô*$C[$d$L"$_û3$/ùq$W/$ß$më$Œ${G$K¨$¬R$ü$ñ]$ªŠ$ð˜$:$à­$Ä3$ñŠ$ÄV$¯K$¨«$,$ 3q$Qï$ŠP$yØ$½$#$å$%"E$<©ž$<xò$$
$õ$zí$Yº$×$~$ë§$&…¿$3|'$%Fá$Ûæ$U^$!$Y`$%¯Z$#¸Ü$;$Åø$!r$ó$1EF$L™$=Ô8$$óû$!)ž$–$×Ù$'x$í-$-ÚE$@1$1.¥$…ô$zf$ñÙ$4È$RèG$<£z$#9a$úß$ç÷$
$Ð÷$ëF$Íâ$"3$óÝ$'Ñ$)Qm$/È"$%/$܏$ý&$ke$QÒ$v£$öJ$^æ$œo$Ä$ÍÈ$ÒÒ$%*®$4N$ bØ$ D$p$y¼$!$ôU$—Û$†`$]$Üp$)‹µ$)*G$&qÇ$!QL$$ð$+$'Œ9$ãÕ$Lam$—Pv$}å$-…Q$/âI$MXÌ$Ku\$%Šè$Â3$õE$%—Â$/°Œ$.u‡$")$!Ä$Ð$Mf$S!$%[n$$H!$"D4$"ph$#oˆ$!îÄ$"d´$é¢$#ì…$/@ž$$Ô$#Væ$$èŸ$~ª$#2m$"K}$3`Æ$#
~$%w6$1‰3$L9#$6ïM$))
$%:Ô$*&?$#J$$·:$"y.$(ëë$%µ´$'jû$'Â|$(§$"
 $+̦$iªK$Š4$W?'$0²$+|$)qº$&»¹$(Óü$&N$(ó¬$&·"$)T$,în$MÇ®$Rdß$3$&öÿ$-~ò$+-ò$,é>$(t4$,fo$)ÐÃ$*ü$+¸i$0/T$h¦S$'="$cg²$2°€$+W\$-Sm$+$$.×$-hÛ$-²™$,«G$-"$,¸Û$1'ò$/ʎ$0Ÿa$.xZ$<¯‰$Wâ£$MÍ¿$6×£$5ý˜$,âN$/M$-NÂ$0¨[$-\š$+Ù÷$:QQ${?ô$zGM$BÇÜ$/D$1_ì$K>7$8§Î$.¼K$1`
$0
$6pË$/ÈÞ$3'ú$2Á*$58$/fh$46*$3~"$4Žî$1Sb$3hP$=ڗ$[ڊ$QšÎ$=$9Á$Gùú$Tӄ$J>á$<úª$H£'$jt$j}]$>ÛÈ$9T"$Cá $3s$3æ1$6»$9'â$DŸ©$A¸t$;e$4ð¦$9&ù$=oâ$<̬$7h<$9ÅM$B¥($'˳$Pàë$a#f$mì$X}°$@Ùæ$=¢g$Cþ"$H®²$MÕ$K—ã$?ÍÒ$;s$6uW$B;À$gê/$xåµ$LÝO$BmD$G œ$B[A$>K$L$NJÕ$H©{$J¦¾$W©$I($@'5$?
9$S"#$w S$Xo$GW/$A=÷$IÑ$då$c¿D$U)ý$D¦í$BÅ$?Rs$A»K$D$G9j$UB¬$U$MCl$X$_$FEå$Hlš$J'$H¡÷$Aó¼$Cëˆ$D>ò$N;<$Zº$Mu'$BçÇ$IíŸ$WS¿$bq¦$Z£»$J/$B3ž$F?Ã$Bª5$M4K$FO–$I´;$RY=$YqÈ$IÀ$Pj4$])w$cwG$Y"M$Tãð$J¼ö$Tê;$ˆ$¬$»Ë†$Î4$ñn$mSØ$|
©$'w$_Ì$SiJ$Z|T$WD$^)"$o°‹$jx$dêÀ$gúî$Ræ#$U>$N\$S£R$WÓ $^÷U$l4È$€•"$pD$g`Ž$]½j$qG$ö$wo$aŒ2$]¥Ü$`Co$uDû$Œ¬:$"AY$p$b‰Š$c!Ì$e˜$‹<8$£x·$~$d®ð$`•ý$fb1$jH $pÇ$"G¥$«¾9$°¯Œ$‰9ù$î6$‹'>${ô$•Á$ÕJ$©ÝY$¥w¡$"Ïo$v¸Y$i×$fÊÙ$'.'$•@W$›eÂ$Œ°#$‹U$$"z…$˜sP$˜ö$«¶$±-$™?M$†R'$'mx$–ªŒ$Xï$—6é$®w­$ª(É$ŒµÁ$'Ïè$šÔ$…-f$«÷w$ó¿R%"	%Ýj%	%9dz% B$%ƒ%%
£$è®ã$ŏê$иã$Ï3'$§cÇ$Ÿˆ$•ÒÔ$Ò¨‰%]#%œ§L%?lº$ûZ–%	Ô&$Å8~$Ÿøc$ÈgÍ$ÑáH$­y$²£§%B§%ŠÔ,%'ìÂ%.åê%HGc%€'Á%˜u %Fâ8%bS$ºnQ$­õÐÀÀ&›%²&†øB%¯$%'$žÆ/$ƒ¡Ñ$~¶Ò$¯–\%w¡%h4$"õ$Q´÷$ˆðW%Í_%»k%nw$ÈÍ$©·"$›©¦$Ö^Š$vAŽ$&ï$)ÐÜ$Rõ$É:%¾6%W]x$ó(E%=¦¸%ÀC³%sJ%q~º%0›$ž|_$E{è$$ÏV$Q8Å$_­ˆ$†3n%-ö%Ÿ<ä%ûxó'"D\'™›Q'7	%ÛÓ¼%|¶%p}%').&LX%A($þ.%œv•&ÚCô'3®§'ëU&°ˆ$÷9'$ä&$ˆõ$¡Ì$zej$¡a2%!Þ%1/%ÐÓ,%dñÇ%~x+&*þ¼&ªaˆ%ÍòA$ç^$™½%o˜%€	c$›îV$–ì$<$*Ç$¯…%È2Í&€Ö&Fó%êÆ$M¶'$ì$EJ$p
Þ%*C$½­9$F"f$ý7$9fN$°Ðo$ô‹S$¢™ö$Ï_u$pçm$.Gu$}5È$ۋi$ܽ$t¦z$ t$Áæ$ú.$e
'$N"­$Av$
®€$4‰.$cg$+ Å$5Œ«$XAŽ$[8¹$Â+—$q‹ö$+J$>ć$IFç#þ'#Êâ#ݚ•$hr$.¯§$\Sî$$*#ø•ø#í)ý#ú'ó$~/$pS$$9$$
lÓ$ð#úƒ\#íì#÷$
Ö$¡Ü$,›$"ãn$(¾$#J$K³$Uè«$I]m$0ê‹$5}$6#g$<¹Æ$9™¾#ýºÄ#Ý$µ#úf°#ï¹#÷J$YÑ$A$$݃$(Ñ_$ô>##év#ßF@#ԀV#äeÏ#ìÖ8#Õ¿ƒ#ÇuA#âRD#óÄ"#â¼#Úrö#ã÷r#Ë;z#¶"ù#½ËÓ#ÔSK#ÎÆv#ɋ'#Ä(;#´'#¼¾#Ý'/#½Ü#š8–#™Å#©ß#ҍj#Ўg#¯wÞ#§s#™—Ù#®!#¦`ô#®xÈ#®ñÀ#¤A'# 
5#–v2#""ã#®¥ë#®`÷#Ÿ:ä#›k…#¡oT#«]¾#½Ë#³tÁ#£73#˜í$#.'#ž"­#™Iî#¿˜#¥H1# ŸÔ#ª#ª"·#±DÆ#¶Üã#À´3#ê˜9#Ý>¸#ãr$f9$E«$">!$Ušr$.Y¾$LfÑ$–$k¾$C¿™$<¥·$HO¸$IŒ•$5AG$Õß$_
$]Ñ#朴#μB#áF'#ÿêQ$£ú$$‡b$OÓ$–Á$Æ$›O$	àˆ$ÊÜ$—x$ï$Gè$Ág#ÿˆò#õþ<#õïŠ$ëM#é;»#ÒÚ®#Ôë#ÓÿL#ÁB®#¼À¶#¹ŒE#¸Dc#²j#®ÌÆ#©½=#§ui#¡Öü#°æô#ðÂ$5#¾Z#¦©–#¡$O#¢3r#›Í^#žq[# #Ÿâ#£˜#ªÔ#È*#ɝÓ#§9ˆ#™ió#•ø¿#™St#˜·,#˜³#˜sw#šªg#˜#3#|Ò#¥¾£#ܔ°$.>#ѓá#ŸÍ8#ž"ª#š
0#›}X#š&•#™èO#—œ#šï#™_	#žA#Ÿ02#´â#¦}
#¸ç´#Ðk1#Çc#³óÕ#»A_#»	×#ÐGD#½ìë#Æo"#ÃÂ#ÆÁŸ#ÈÂä$öJ$ÕE$0%#Çpî#ÃQ#µJØ#®Ü#§t¶#£J#Ÿ:o#¦¦U#ªó¸#°ä=#±Õ#´c#³1Ì#¶Úm#´¼"#·g#·úx#¶<ˆ#±o­#°å#°ª…#®ÿÝ#ªºi#°™`#­RX#«Ý¥#§K†#¬ÿT#Ôú^#î7©#¼{#§dï#¡?Æ#ŸË]#3m#‹\#ïñ#Ÿÿå#ž*W#™(õ#•ßt#—E»#–ß/#˜©$#–²#™Ìÿ#šò#Ÿ@ô#™å?#˜Üß#™!"#œu:#Ÿ¼¤#°ó#¥P#œyÓ#šE
#™'Ú#˜Ñ#–áÔ#":#¡õû#µ¨
#±êÊ#š‰K#—/#•¹ý#˜5É#–4î#•Ú†#"2Ì#"¯g#w<#"
±#'´#"cÚ#"gÐ#™if#"Óé#–<8#•Åê#™·°#š~&#šW#—æö#›†ý#—`ö#–t#"ßÍ#–ö÷#žÁŠ#§ú"#¤.y#Èg#•ÐL#˜)è#˜çc#Ÿs?#£[#¨Ù€#¨@&#«á#œhe#—âU#"y#•¦í#•–#˜—'#ŸÑ#Ö§#'ST#¡Eæ#µ™#«Ã‰#œ"E#™¥°#–uÂ#™T#œ9#—uS#•Vw#™Ë/#¢;X#¡T;#š?a#·ÊÍ#µyý#œ˜$#"̸#–J#˜®…#¡Ñ#–#–sç#'W#"³##"9y#™N1#Ÿ"o#¤­#¢kX#›°#"d #"Ø#•@b#š¼+#™Ü0#—,è#•¥#™Ž#–Yå#•R#"ó#—sJ#•YF#•Ãö#"G·#˜&Â#"p#—žg#"êd#—LÚ#"·9#–h-#'«0#–'˜#–_'#–¢
#•î#—îJ#–"´#˜<È#¤ü#ߝ#ç½õ#²Óú#ž~†# z¢#«V´#¾þï#³#¤ðq#œ##š+Ü#˜›#›«æ#oš#©­#¢]Ð#»Q#œ#V#¤ o#š˜–#œê¥#›@~#š¦'#—½U#D:#žPŸ#ö#šäw#ï#žà#›†:#›WØ#žy5#šü‡#š%)#˜ }#›GT# /#¬â#¬;˜#Ÿœ#›Á#Rú#š=#ž™s#žl°#'¹#œÓò#¨±#ªl#›#›ó#ŸÈ# :8#­yT#Ӎ#Ò©Ó#¥#Ÿ
}#šD#>D#¡_#¡O·#ŸÜ˜#¥	Ã# m#žÎF#‹#°œB#»)0#©×ñ#žE×#Ÿx¦#ª f#™Ð#tÛ#þ#šoÃ#*#œ¶#ž‹#›F#£ºè#Á`	#é"#ƨ#¡û#žÛ#¡_|#¦50#¨|Ð#¨$#®HO#­.*#¨FÚ#¡^Ý#£w#¥'#£‡L#Ÿ{#¤zS#¸€Ë#Âɕ#©æV#™7€#™¼ü#Ÿô#š9#—ÆT#"¾Ý#™Ûª#œ€å#¡Î#Ÿ9È#¥é#Êè#ßâ#»~´#£P~#ŸÇû#¤P¶#¢V#°6¥#¤$€#¡úK# >#¡àö#¡
Å#¡;# G#¢{#¡!#¤×u#£¹#°K1#¡H5#¢2#¦ß˜#¶¼#¶¬#¨CP#¤l¢#§<u#¦(©#¤ºõ#¢]]#¤@Ù#¢$Ÿ#£§#¨Y#Çä#Ò_q#»—t#ªÑ_#¨"×#µ?$#«à¿#§Ú]#§‰#¤@Å#©í–#¦TI#§ˆ'#§uC#¦‡|#¤Hå#©¹Ú#¤¤Ò#§Ñ¦#¨kb#«ÎZ#¯'`#ª,q#©',#ª'5#©*h#§¹Ð#ªŠ8#¶¬'#²#°O#«ªï#­§#¹s#¿Ô #²½Œ#ªÞ(#ª³³#µÑÃ#¿ñ#³–#©9#«ìV#­¿›#¬3#ªj$#²ù™#­!R#±A[#¬ã<#«F#«!Ý#«g#¦ÞÒ#«µF#ªiD#®¯ž#±lÆ#½i<#ÇÄI#¿ª¹#°9o#±`#°Þ¶#¬qL#£í#§–g#¨\#­¹û#³ò#½i<#½¡#·
Á#°9#²·w#®Ñu#°Ãr#±‰#´hç#®¸Q#¸ôM#¹h#¶#œ—#¾ËÄ#¶E^#µ38#°…#¯®z#­ë4#¬×ú#«:Ý#³«_#µ}i#½[Ï#±4:#¶Ä#¼|ä#»fN#·ýF#¶Lö#³øF#ÄB)#±tå#³àº#°;#´å#°
²#´#Åð#Çͽ#¾†e#¶w9#³…¸#ºÝþ#¹ìl#±Ëp#¯M?#¶Óp#¹¸#ÂÝÐ#¼^Œ#¸Cm#±nî#²¢e#»™f#Æ¿J#¾ü(#½¦#ÊTB#Àšœ#·«y#µÛÀ#·!·#¼ù¨#Ê¢#ÄÁ¬#¿ÂŒ#¾/#¶Ä#»¼#¹¡E#¼Õ3#¿¡#¿Ã¾#·¬#¹¸Ü#¶û-#¶Ë™#±'#¶#µ¿ì#¹ž#³;X#²Žþ#±)ÿ#³äl#³Ìð#ÀßE#ÑΖ#ìv&#ìÙ#âm4#Õ·¤#ˏ·#È'#ÆH3#ô#±z#Æ]W#É-#¿(Í#ÀkL#»4V#º.V#»d†#À;#¼Ÿ#ÀL¿#»0l#¼·Í#¾ %#ÊÀ@#Å1#¾(n#»¦ž#À«	#Ą¹#Ìm¿#Áñ•#Ã#¼‰/#Á`Å#ÁK(#Â_ #½Ò€#ÄÖ¥#½ãr#¿òX#¿D|#Å,s#Ç (#Σ"#ÛHù#ã8³#ÖH7#Õï#Õ×O#ÍÒÊ#Êz#Ð?i#ÇIí#ÑR'#ÓG#ҙ#ÎÓ#Öz#Óíà#áe—#Ù|²#Õ-#Ù^#䲃#é=k#îyß#ð$§#ïÉÈ#ßSû#ÏêÄ#Ë{#Þî]#Öu#ßtO#×Û#Îp»#Ñlj#Øú•#ôÚª#ÜÉ#Åë»#Áü†#Ç>B#Ì©<#Ö/$#Ç	à#ɦ9#Ñ&S#ß´¿#ÕSÝ#ÍI©#Æ0#ϬÞ#Ö·#íS#ç'V#Ü>*#âR#ጔ$01$"=$,m$")k$9'#òW#âäŒ#Ûá#Ô)p#×e#ÓúŽ#ޓé#öh$ó#ì$£$ëS$•Ú#ßr%#àš#í5x#ㅞ#ÙÂç#Ѓv#Ú:#ì!$
Ǭ$tÅ$	ØÌ#ß4µ#êp®$"%#û]8#åÔT#÷d$ƒl#ê©J#ج<#àá#æ­ö#üø9$X7$ÇÝ#ßÊ2#æ­z#뛛#çØH#臋#ãwd#âíä#ýXê$Ÿ5$
<·#èiè#ã',#à·s#äÜz#ñZí$#ãªk#â1
#ßPp#ᦠ#äãÿ$5J$.ó$!#ÿ°;#ý}Ð$h!$GÞ$é$ïs#ç ê#ôò·$Ì@$~¹$(ç#÷^S$"m$^³#íQg#úï;$Ëç$#¥Ù$
Pv$4î$wÕÿ$'¸#ûŠ*$L$1F$'à¾$‡YA$&ƒÖ#ù*\

==> anc/LateM_Spectra/HIP_78184_B.fits <==
SIMPLE  =                    T / Written by IDL:  Wed Jul  3 11:16:43 2013      BITPIX  =                  -64 /Real*4 (floating point)                         NAXIS   =                    2 /                                                NAXIS1  =                 3593 /Number of positions along axis 1                NAXIS2  =                    3 /Number of positions along axis 2                EXTEND  =                    T /Extensions may be present                       ORIGIN  = 'Institute for Astronomy' /                                           TELESCOP= 'NASA IRTF'          /                                                INSTRUME= 'SPeX, IRTF Spectrograph' /                                           OBSERVER= 'Your_Name'          /                                                OBJECT  = 'PS_412-11897'       /                                                IRAFNAME= 'PS_412-11897_tellcor_merged' /                                       TIME_OBS= '07:42:58.644332'    / Average UT TIME OF ACQISTION ('hh:mm:ss.ss')   DATE_OBS= '2013-06-30'         / UT DATE OF ACQUISITION ('yyyy/mm/dd')          ITIME   =        120.000000000 / INTEGRATION TIME IN SECONDS                    CO_ADDS =                    1 / NUMBER OF INTEGRATIONS                         NDR     =                   32 / Number of Non-Destructive Reads                SLOWCNT =                   20 / Number of Slow Counts                          TABLE_MS=        512.452000000 / msec to clock out array                        ROTATOR =        357.130000000 / Rotator_Mechanical_Angle; pos=714267           POSANGLE=        185.730000000 / Average Sky_Position_Angle                     SLIT    = '0.3x15  '           / menu=2,pos=89000                               GRAT    = 'ShortXD '           / menu=0,pos=719950                              PLATE_SC=       0.150000000000 / PlateScale arcsec/pixel                        RA      = '+15:57:54.68 '      / Right Ascension                                DEC     = '+59:14:39.1 '       / Declination                                    HA      = '+00:05:56.364000'   / Average Hour Angle                             AIRMASS =        1.29320000000 / Average Air Mass                               EPOCH   =        2000.00000000 / Epoch                                          MODENAME= 'ShortXD '           / Spectroscopy mode                              FLAT    = 'flat101-105.fits'   / Flat field image                               NAPS    =                    1 / Number of apertures                            NORDERS =                    1 / Number of orders                               ORDERS  = '0       '           / Order numbers                                  START   =                    0 / Array column of first FITS array column        STOP    =                 3595 / Array column of last FITS array column         SLTH_PIX=        100.000000000 / Slit height in pixels                          SLTH_ARC=        15.0000000000 / Slit height in arcseconds                      SLTW_PIX=        2.00000000000 / Slit width in pixels                           SLTW_ARC=       0.300000000000 / Slit width in arcseconds                       APPOSO03= '3.72661 '           / Aperture positions (arcsec) for order 03       APPOSO04= '3.69037 '           / Aperture positions (arcsec) for order 04       APPOSO05= '3.62812 '           / Aperture positions (arcsec) for order 05       APPOSO06= '3.57830 '           / Aperture positions (arcsec) for order 06       PSFRAD  =        2.00000000000 / Optimal extraction PSF radius in arcseconds    APRADIUS=        1.60000000000 / Aperture radius in arcseconds                  BGSTART =        2.20000000000 / Background start radius in arcseconds          BGWIDTH =        2.00000000000 / Background width in arcseconds                 BGORDER =        0.00000000000 / Background polynomial fit degree               WAVECAL = 'wavecal106-108.fits' / Wavecal file used for wavelength calibration  XUNITS  = 'um      '           / Units of the X axis                            YUNITS  = 'ergss-1cm-2A-1'     /Units of the Y axis                             XTITLE  = '!7k!5 (!7l!5m)'     / IDL X title                                    YTITLE  = '!5f!D!7k!N!5 (ergs s!E-1!N cm!E-2!N !5!sA!r!u!9 %!5!n!E-1!N)' / IDL YVERSION = 'v3.4    '           / Spextool version                               RES     =        2000.00000000 / Average spectral resolving power               DISPO03 =    0.000537492000000 / Dispersion (um pixel-1) for order 03           DISPO04 =    0.000403172000000 / Dispersion (um pixel-1) for order 04           DISPO05 =    0.000322721000000 / Dispersion (um pixel-1) for order 05           DISPO06 =    0.000269221000000 / Dispersion (um pixel-1) for order 06           DAIRMASS=          -0.00420000 / Average airmass difference between std and obj HISTORY The output FITS files contain a 3-D array of data consisting ofsets of  HISTORY  triplet arrays of data for each aperture and each order,where each tr  HISTORY iplet is composed of an array for the wavelength,an array for the flux  HISTORY , and an array for the error. The tripletsfor each aperture are stacke  HISTORY d behind one another, followed bythe triplets for the next order, etc.  HISTORY  If no orders have beenskipped or deslected in the extraction process,  HISTORY  the contents ofaperture Y in order X can be found as follows:lambda =  HISTORY array[*,0,( X - (smallest order number))*naps + (Y-1)], flux   =array[  HISTORY *,1,( X - (smallest order number))*naps + (Y-1)], error  =array[*,2,(   HISTORY X - (smallest order number))*naps + (Y-1)]  Forexample, for an SXD fil  HISTORY e with two apertures, the wavelengtharray for aperture 1 in order 3 is  HISTORY  located in array [*,0,0], theflux is in array [*,1,0] and the error i  HISTORY s in array [*,2,0]. Foraperture 2, the wavelength is in array [*,0,1],  HISTORY  the flux is inarray [*,1,1] and the error is in array [*,2,1]. For or  HISTORY der 4,the flux for aperture 1 is in array [*,1,2], while the flux fora  HISTORY perture 2 is in array [*,1,3]. For order 5, the fluxes for thetwo aper  HISTORY tures are in arrays [*,1,4] and [*,1,5], etc.  Thespectra have been co  HISTORY rrected for non-linearity.                                              HISTORY                                                                         HISTORY Xcombspec History                                                       HISTORY                                                                         HISTORY The spectra were combined using a Robust Weighted Mean.  The robust     HISTORY threshold was 8.00000.  The files spectra0109.fits, spectra0110.fits,   HISTORY spectra0111.fits, spectra0112.fits, spectra0113.fits,                   HISTORY spectra0114.fits, spectra0115.fits, spectra0116.fits,                   HISTORY spectra0117.fits, spectra0118.fits were combined.    Aperture 01        HISTORY Info: The scale factors were determined using order 04.  The scale      HISTORY factors are 1.06482, 0.961343, 0.967383, 0.882150, 0.934387,            HISTORY 0.984860, 1.02018, 1.00706, 1.18271, 1.07119.  The median RMS           HISTORY deviation in each order is 0.0465165, 0.0470967, 0.0478387,             HISTORY 0.0485678.    The spectral shapes have been corrected.                  HISTORY                                                                         HISTORY Xtellcor History                                                        HISTORY                                                                         HISTORY This spectrum was telluric corrected using the telluric correction      HISTORY spectra PS_412-11897_tellcor_tellcor.fits.  The B and V magnitudes of   HISTORY HIP_143187 are 6.26900, and 6.30600 respectively.  The velocity shift   HISTORY of Vega is 7.75613 km s-1.  The Vega model was modified using the       HISTORY deconvolution method.  The maximum deviation and rms deviation          HISTORY between the modified Vega model and the data over the kernel            HISTORY wavelength range are 2.49974 % and 0.965971 %, respectively.  The       HISTORY telluric correction spectra for aperture 01 were shifted by             HISTORY -0.0829439, -0.0966576, -0.137864, -0.00276610 pixels.                  HISTORY                                                                         HISTORY Xmergeorders History                                                    HISTORY                                                                         HISTORY This merged spectrum was derived from aperture 01 of file               HISTORY PS_412-11897_tellcor.fits.  The scaled factors for orders 3, 4, 5, 6    HISTORY are 1.00000, 1.00000, 0.976751, 0.983494 respectively.                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             ?íùeíæ?íû u´¹Ø?íýÚÞL.ò?îFã®V?îO¯{7ÿ?îŠËê?îĀªj?îþéB'?î91×~?î
sšo:å?î­ãºÙ?îè+šE?î"t/ÙX?î\¼ÅwÞ?î–åXÙl?îÑ-îŒH?îV'%?îE'(?î!§©J?î#¹Ð< ?î%óøÐ>ñ?î(.!cçm?î*h)õRÙ?î,¢2†ÈV?î.Ü[?î1c¬·?î3PL;e=?î5ŠTÍû?î7Ä]^ªÄ?î9þEîe?î<8NÑ8?î>r7OÞ?î@¬žØ…?îBæ.k'?îEлÀ'?îGY¹Kg(?îI"ØЃ?îKÍjh‹?îN2ö@?îP@ûƒj?îRzÄ '?îT´lœtP?îVî5*8?îY'ݵ€Ï?î[a¦C9€?î]›Nδ×?î_Ô÷Z:?îbŸåÉ ?îdHHqb?îfÐú½'?îh»y†j%?îjõÙR?îm.Š™RL?îoh"Õ?îq¡›¬a§?îsÛ$5÷ÿ?îv¬¿˜ ?îxNFúÄ?îz‡}Îg*?î|ÁX$Œ?î~únߤj?î3×g.?îƒmìz?ˆt?î‡ßðû½Ó?îŠ9&ú?îŒR'™Î?ʌN?îÅœv?î'þ[—,H?î•7¤ż?î—pÌ !Ž?%ÎF?î›ã=©=R?îžf,µý?î UŽ°8@?·3Ä?î¤Çß·Y†?î§:ø†?î©:¼YÍ?î«s9@ì?î­¬AÁ€H?î¯åJBþ.?î²Rąž?î´W[F?CÅiµ?î¸ÉLG
©?î»4ÆsÍ?î½;=H*º?î¿t%Ç£Ð?îÁ­G&]?îÃåöƲa?îÆ¿D€?îÈW§ÃŸe?îʐpAc?îÌÉXÀ²?îÏ!>%ô?îÑ:黣,?îÓs²9)Ë?îÕ¬z¶¹Ê?î×åC4S*?îÚ믮"?îÜV´-Z­?îޏ\¨ÈÌ?îàÈ$@@?îã­ŸÁ?îå9VK#?îçqþ–ޏ?î骧{J?îëã/‹Ùô?îî؉G?îðT`€ú'?îòŒèúu?îôÅqsøÊ?îöýùí…Ò?îù6'g?îûnêÞt;?îý§sXõ?îÿßÛχŒ?ïdIB¹?ïPÌÀ¿º?ï‰58Eé?ïÁ¯ÕJ?ï
ùæ%&x?ï
2NœÈ2?ïj·s?ï¢ÿ‰ß»?ïÛGÿU"?ïtÔt?ïKØê\?ï"!_í­?ï¼iՇö?ïô²K+U?ï!,Ú¾j?ï#e#4Eû?ï%K§½8?ï'Õt="?ï*
œŽÆÞ?ï,EÅYI?ï.}íuô½?ï0µõçQÐ?ï2îZÿR?ï5&&Ìnp?ï7^O@-ý?ï9–W±¯?ï;Î`#9;?ï>h"ÌW?ï@>Q û?ïBvYuÆ?ïD®açt?ïFæJVã'?ïI2Æ\?ïKV;8$ß?ïMŽ#§¯5?ïOÆBv?ïQýԄ—,?ïT5¼ô<=?ïVm¥cê2?ïX¥mÑY˜?ïZÝVAR?ï]®šu?ï_Lç$w?ïa"¯‰·T?ïc¼w÷S
?ïeô@d÷"?ïh+èÐ]~?ïjc±>±?ïl›Y©‹=?ïnÓ"S?ïq
ʂÜ7?ïsBrîn&?ïuzZß?ïw±ÃŬ^?ïyéL/&?ï| ôšÆ+?ï~X}<v?%p÷?ï'Ç­ÙŠ½?ï"ÿ6C;?ï‡6¾¬´m?ï‰nGVY?πø?ïÝ7çlÊ?ïÀQ(Ì?ï'L(¸¥ý?±"sY?ŠÛ?ï˜òñ™
?ï›)êY8Ü?ïaRÀáT?»('k?ï¡ÐŽ¢?ï¤kõÆú?ï¦>´[Jf?ï¨vÃò?節e(²–?ï¬ä­ŽOÉ?ï¯õóõ•?ï±S>Y£ó?ﳊ†¿ZÝ?ïµÁ¯"ÒÐ?ï·ø÷ˆš×?ïº0ì#à?ï¼gHOµs?゙µ—?ïÀÕ¹9®?ïÃá|äË?ïÅD	à˜j?ïÇ{Bú?ïɲ:¥Ñ•?ïËéc	ž¨?ïÎ kk,©?ïÐWsÌÃ!?ïҎ|.b
?ïÔŤ'P÷?ïÖü¬ôÈ?ïÙ3•Squ?ïÛjµ2?ïÝ¡¦û7?ïßØ®x̸?ïâ–Ø_
?ïäF7ùÉ?ïæ}‡™äx?ïè´oùù?ïêëXYCØ?ïí"@¹?ïïY)ı?ïññvJ?ïóÆÙÖ\?ïõý¢3µi?ïø4Š"›_?ïúkRñB?ïü¢Nñ?ïþØ㬨h?ð‡Ö4?ð£:4÷?ð¾ŽaÜE?ðÚ'ìO?ðõV¿¸â?ðªí‰–?ð+ÿ^k?ðGsK~û?ð	bÇy\?ð
~§=A?ð™oÕ"?ð´Äú?ð
Ïø.±á?ðëL\£'?ð Š™<?ð!ô¸"?ð=(äIW?ðX}KZ?ðsÑ@Qp?ðlú?ðªYš":?ðōÅìê?ðàÁñ»­?ðüÖ#?ðJK­?ð2~w‡ø?ðM²£fú?ðhæÏJ?ð":ýxÈ?ð Ÿo)cï?ð!º£US?ð"Õ·~þ³?ð#ðëªõø?ð%ÖñC?ð&'Tð–?ð'Bˆ.óð?ð(]œX³¥?ð)xЄ¿?ð*"°Îq?ð+¯ښ0?ð,ÊM±›?ð-åa0…^?ð/uZ]?ð0©†€Œ?ð16½°`I?ð2QÑÚD?ð3læ+¼?ð4ˆ0_?ð5£.ZNÌ?ð6¾B"Bt?ð7ÙV®:?ð8ôjØ5¬?ð:5;?ð;*s)ñ?ð<E‡Sø‹?ð=`›~û?ð>{¯¨]?ð?–£Ïß?ð@±·ùöH?ðAÌÌ$ƒ?ðBçÀKèø?ðDÔv?ðEȝëc?ðF8¼ÅΣ?ðGSÐïý"?ðHnÅèœ?ðI‰¹?מ?ðJ¤­gʊ?ðK¿Á'	?ðLÚµºÔ?ðMõ©ây?ðOž
?ðP+'2w?ðQF†ZÍ?ðRaz'$?ðS|nª6%?ðT—BÐh?ðU²6øI?ðVÍ+ <?ðWçÿFð?ðYón;p?ðZç–dÐ?ð[8»¼JN?ð\S¯ä{f?ð]n"
hœ?ð^‰x2¡j?ð_¤LX–T?ð`¿ ~?ðaÙô¤‹±?ðbôèÌÓä?ðd¼òØ+?ðe*'àI?ðfEe>ì:?ðg`9dü?ðh{
‹˜?ði•á±'?ðj°µ×B@?ðkˉýaM?ðlæ^#")?ðn2IªÖ?ðoæm‹?ðp6º"»Ò?ðqQŽ¹íå?ðrlBÝÛþ?ðs‡©?ðt¡Ë(U?ðu¼ŸNL"?ðv×SrIÏ?ðwò'˜'?ðyÛ¼—i?ðz'¯âçÅ?ð{Bdô?ð|]+5?ð}wÌO?ð~'€s/²?ð­T™'à?ð€È½²?ðâ¼áÔå?ð'ýqû†?ð"%*%ç?ð…2ÙNT?ð†Mmp>?ð‡h!"s§?ðˆ'Õ¸¬ù?ð‰‰Üê?ðŠ¸>*Í?ð‹ÒÒ#'{?ðŒí†Go±?ðŽisÏ?ð"΍Ãu?ð='²Ï?ð'XÔ&?ð'rªö8ÿ?ð"_—v?ð"§ó<±Í?ð•Â§aª?ð–Ý;ƒ9b?ð—÷Ï¥^Ì?ð™cLJâ?ðš,÷é´ª?ð›G¬,ó?ðœb@0a?ð|ÔR˜â?ðž—htÔZ?ðŸ±ü—}?ð Ì¹VI?ð¡çÙTå?ð£˜ûŸ?ð¤-ìÈ?ð¥6Á@>3?ð¦QUb"E?ð§kɂ¤!?ð¨†]¥}?ð© ñÇ`z?ðª»eç|A?ð«Õú	ãƒ?ð¬ðn*?ð®Lu?ð¯%vlŸY?ð°@
?ð±Z~¯F¡?ð²tòÏ{Ã?𳏆ñüa?ð´©û8º?ðµÄo2x®?ð¶ÞãR¼=?ð·ùwuKD?ð¹땖?ðº._µä^?ð»HÓÖ6N?ð¼cGö‹Õ?ð½}¼äð?ð¾˜07A¡?𿲤W¡å?ðÀÌøu½Ù?ðÁçl–%C?ðÃඐ@?ðÄTÖþÌ?ðÅ6È÷pë?ðÆQž³?ðÇk'6ï?ðȆV"»?ðÉ YtÍ,?ðʺ͕Q?ðËÕ!³™?ðÌï•Ô—?ðÎ	éòb4?ðÏ$^ôF?ðÐ>²1Aõ?ðÑYO".?ðÒszp/×?ðӍΎˆ?ðÔ¨"¬ãè?ðÕÂvËC9?ðÖÜÊé¦?ð×÷?
TT?ðÙ"(¾/?ðÚ+çG+‹?ðÛF;eœi?ðÜ`"Ê?ðÝz㢈¨?ðޕ7Á?ð߯‹ß'å?ðàÉßþ@?ðáäC(?ðâþh8Ì}?ðä¼WYL?ðå3ué–?ðæMD'5j?ðçg˜°Ì©?ðèìÏg`?ðéœ ë½?ðê¶u
_D?ðëÐÉ)a?ðìêýEe?ðîQd
?ðï…€x'?ðð9ٟ+'?ðñT
»™ñ?ðònAØÒ?ðóˆ•öÉ?ðô¢ÊAÛ?ðõ¼þ/¾?ðö×2L=±?ð÷ñ†k¸?ðùº‡6?ðú%î¤!?ðû@"À¦x?ðüZVÝ7;?ðýtŠùËi?ðþŽ¿c?ðÿ¨ó2þ?ñÃ'Oœn?ñÝ[l>A?ñ÷ˆã{?ñÃ¥Œ?ñ+÷Â8#?ñF+Þç?ñ`_ûša?ñzt˜?ñ	"¨2Â2?ñ
®ÜO.?ñÈði÷Œ?ñã$†»K?ñ
ýX£'k?ñl¾ê?ñ1 ÚÒÉ?ñK´õ\?ñeé0Ÿ?ñý,À—?ñš1I›ë?ñ´Ed2™?ñÎy¦?ñ荛²	?ñ¡¶RÅ?ñÕÓ>ß?ñ6éíæK?ñPþ'?ñk#?+?ñ…F@8¢?ñŸZZíi?ñ ¹nu¥"?ñ!ӂ`ô?ñ"햫¶?ñ$ªÅáÌ?ñ%!¾à§4?ñ&;Òûoí?ñ'Uç;õ?ñ(oû1P?ñ)ŠKÝ÷?ñ*¤#f³ï?ñ+¾74?ñ,ØKœiÇ?ñ-ò_·I¨?ñ/sÒ,Ò?ñ0&gêË>?ñ1@|µ?ñ2Z ¢
?ñ3t"9JR?ñ4Ž˜T=ï?ñ5¨¬o4Õ?ñ6 ‡æõ?ñ7Ü´¢äh?ñ8öȽå"?ñ:¼Ö¡?ñ;*Ðñ¨U?ñ<DÅ
jÎ?ñ=^Ù%xš?ñ>xÍ>A˜?ñ?'áYUè?ñ@¬Õr%h?ñAÆɊø*?ñBàݦ<?ñCúѾï}?ñEÅ×Ëû?ñF.ÙòóË?ñGHÎÖÅ?ñHbÂ$¼ú?ñI|¶=¦l?ñJ–ÊXÛ.?ñK°¾qË?ñLʲŠ¾:?ñM䦣´•?ñNþš¼®)?ñPŽÕªõ?ñQ2'îªø?ñRLw®2?ñSfk ´£?ñT€_9¾J?ñUšSRË%?ñV´GkÛ3?ñWÎ;"îv?ñXè/žì?ñZ#·"?ñ[Ð;o?ñ\6é[y?ñ]Oà6š?ñ^iÔ]?ñ_ƒÈ2†Ÿ?ñ`¼K³g?ña·b›C?ñbф{Îf?ñcëx•·?ñeL«ö?ñf@Å2¾?ñg94Þr'?ñhSõmp?ñilý³–?ñj†Ñ%´È?ñk Å?>?ñlº™V½?ñmԍo[ƒ?ñnîa†iP?ñpUŸÂb?ñq")¶Öy?ñr<Ð5Ô?ñsUñçP2?ñtoæµÕ?ñu‰ºÖz?ñv£Ž.ú??ñw½'HiH?ñx×V_"O?ñyñ*vÀu?ñ{
þð»?ñ|$ò§lD?ñ}>ƾ¢Æ?ñ~XšÕÜe?ñrní"?ñ€ŒCXû?ñ¦7ä?ñ'À5*$?ñƒÙßLsN?ñ"ó³c¿'?ñ†
‡{î?ñ‡'['ac?ñˆA/©¶ð?ñ‰[Á"?ñŠt×ØkO?ñ‹Ž«ïÊ ?ñŒ¨€,?ñÂT'?ñŽÜ(5ù?ñõüMd4?ñ'ÐdÒk?ñ')¤|C´?ñ"CX'oâ?ñ"],¨çN?ñ•wÀaË?ñ–Ô×ßW?ñ—ª¨ï_ô?ñ˜Ä]›r?ñ™Þ1"+?ñšø3«ò?ñœÙK8Æ?ñ+`€x?ñžEaxe?ñŸ_5©]?ñ xé¤ú1?ñ¡'½¼–=?ñ¢¬'Ô5S?ñ£ÆEéA?ñ¤à4i?ñ¥ùîܙ?ñ§¢.?ž?ñ¨-vEíÛ?ñ©G*[Vë?ñª`þs5?ñ«z²ˆzP?ñ¬"† 4¡?ñ­®:µ©Ã?ñ®ÈÍj?ñ¯áÂâåB?ñ°û–ú« ?ñ²K,È?ñ³.ÿ%°ò?ñ´HÓ=€R?ñµb‡S
x?ñ¶|[jß×?ñ·–€oý?ñ¸¯Ã– ?ñ¹É—­áw?ñºãKÃz"?ñ»üÿÙ«?ñ½Óðýø?ñ¾0ˆ ?ñ¿J<E?ñÀcð1í?ñÁ}ÄIàD?ñ—x_Ž6?ññ,u?"?ñÄÊàŠó?ñÅ䔠©Û?ñÆþh¸«æ?ñÈÎhª?ñÉ1Ðä(c?ñÊK"ùë?ñËe9°°?ñÌ~í%yD?ñ͘¡;DË?ñβUQD?ñÏÌ	fä°?ñÐåÝI?ñÑÿ'"Ø–?ñÓEª²Ð?ñÔ2ùÀü?ñÕL­Öp?ñÖfaìS?ñ׀9?ñؙÊ!ö?ñÙ³~.
Å?ñÚÍ2Cü?ñÛææYî&?ñÝzmšu?ñÞ.ƒ'ï?ñß3♌T?ñàM–¯‰¢?ñágJ'nÙ?ñâ€þیø?ñ㚲ñ'þ?ñä´g›ë?ñåΧ¿?ñæçÏ3¶x?ñècGÏ?ñé]"S?ñê4Ës«»?ñëN‰Æ?ñìh3Ÿã4?ñíÇ³ºü?ñî›{ÉÝí?ñïµ/àÂ?ñðÎãö,v?ññè˜X
?ñó, >7?ñôà6o‹?ñõ5"L£½?ñöO(`'"?ñ÷hÜvÌr?ñø'	>?ñùœD£Hå?ñúµØ·C?ñûό͈{?ñüé@ãе?ñþÔ÷Ó~?ñÿ‰!l?ñÿsO>"Ñ?òÈǗuw?ò_ó—?òsØLo™?òÉP¥ÎÇ?òÈÿ2 ?òtaZáô?òÉÙ´M¢?ò
R
½x?òtÊg1v?òÊ"¾aK?ò›ݗ?òuq^?òÊkȚG?òä""ÿ?òu<yg…?òÊ´Òø~?ò 
*ED?òue–*?òʽØë+?ò 0DK?òun‡¡…?òÊÆßÚ?ò 6hK?òuwÑÓ?ò ÊÏå?r?ò" :hÒ?ò#u`'Þ ?ò$ʘç*?ò&Ñ<EÉ?ò'u)"ÇÓ?ò(Êaé–?ò*š>Gh?ò+tғL?ò,Ê
è×@?ò.C>%@?ò/t{"wM?ò0ɓæ…?ò2Ì;ß2?ò3t'=_?ò4ÉäW<?ò6U9½}?ò7smŒßh?ò8ȅàY?ò:¾5w­?ò;rֈ¥©?ò<ÇîÛר?ò>/
¨?ò?r'G©?ò@ÇÓ=K?òB0&N?òCqHyÅO?òDÆ`ÍN?òFYç?òGpqqfÞ?òHÅiÂtn?òJb…ú?òKoZd›z?òLÄr·ýY?òNk	Ê?òOncZ<0?òPÃ[«aŽ?òRSüŠß?òSm,Ko¼?òTÂ$œ õ?òVíÖ?òWkõ<ÆÍ?òXÀíŽÖ?òZÅÜüe?ò[j¾.AK?ò\¿–}A´?ò^nÌF	?ò_iGNJ?ò`¾jZt?òb÷¹j†?òcgÐ~'?òd¼¨W–d?òf€¦²+?ògfXõÑÚ?òh»B­?òjé'Ôy?òkd¡Þ·e?òl¹z-æŸ?òn2zÑM?òobêÇ¿Ü?òp·Ãú·?òr{cñ?òsa3°ë,?òtµëýé0?òv
¤Jë?òw_\—ðÉ?òx³ôâ±î?òz­/¿Z?ò{]e|О?ò|±ýǝI?ò~¶¶9?ò[N_Š?ò€°¬«&?ò'ž÷‡#?òƒY7Bfñ?ò"­ÏJ?ò†gØ1ÿ?ò‡W#>?òˆ«˜nJ?òŠ0¸ÿ%?ò‹TÉõÍ?òŒ©aNðA?òýٗ¦?òRqâ¨?ò§
-­è?ò'û'vo
?ò"Oú¿3ú?ò"¤"
E%?ò•ùSž?ò—Mƒ›áÜ?ò˜¡ûäµÞ?ò™öt-¢?ò›Jìvi*?òœŸd¿Hs?òóÝ+|?òŸHUQE?ò œÍ™üÎ?ò¡ñ%࢙?ò£Ež)"œ?ò¤™öpAà?ò¥în¹;[?ò§BÆÿð?ò¨—?Hñ?ò©ë—­0?ò«?ïÖm?ò¬"H0®?ò­è c÷ÿ?ò¯<øªÃ?ò°'Pñ'¿?ò±å©8d-?ò³::N?ò´Ž9ÃË£?òµâ'
©&?ò·6êQŠ\?ò¸‹"–&½?ò¹ßzÝP?ò»3³!³?ò¼‡ëfZ{?ò½ÜC­N?ò¿0{ñü×?òÀ"´6¯D?òÁØì{eY?òÃ-$À?òā]Ü~?òÅՕIŒ?òÇ)͎b??òÈ}åÐâ?òÉÒ®?òË&VZ}°?òÌznn?òÍΦáßR?òÏ"¿$qS?òÐv÷iOz?òÑË«èº?òÓ'?òÔs@1&?òÕÇXsÊ+?ò×p¶qß?òØoˆù.?òÙá;Ì?òÛ¹~~œ?òÜkÑÁ4¸?òÝ¿êîm?òßâDc.?òàgú‡$?òá¼Éèˆ?òã
h?òäd#M3¨?ò帍ºQ?òçÎDŠ?òè`ÒV?òé´$Q¬=?òë'A)?òì\ÒÙ¢?òí°
u¬?òïT@?òðWý"¸d?òñ«ÕӁ?òòÿÎÀ¼?òôSÆTn~?òõ§ž'×<?òöû–ÓŒ?òøODl?òù£gR·Á?òú÷?'.™?òüK7Ññ‰?òýŸol?òþòèNðÒ?óFÀu¼?óš˜Ëþ'?óîq
Š?óBII€?ó–!‡¬n?óéùÆBÙ?ó=ÒÜÃ?ó	'ªCz,?ó
åbÒy?ó9:¾vÛ?ó
ý¶?óàË9v?ó4ƒuç¯?óˆ[´™÷?óÜñ ?ó/Ì-wÁ?óƒ¤l4q?ó×\¨«ü?ó+å&ý?ó~Í!¥s?ó҅^'[?ó&=š¬¶?óyõ×5€?ó͎y%?ó !FNÔ?ó!tþŠ›ï?ó"ȶÇ2|?ó$OƒÛ?ó%p>!A?ó&ßxyy?ó(7²Õ?ó)jïï|Æ?ó*¾ˆ)ß>?ó, dE?ó-eØ ÷?ó.¹pÛc¶?ó0
	ÓÍ?ó1`¡PGK?ó2´9Š¾/?ó4ÑÅ8w?ó5[Iým"?ó6®â7î"?ó8zrs?ó9V¬úÙ?ó:©Šå=m?ó;ý#Ì?ó=P›XU?ó>¤3'ª¨?ó?÷«Êú¸?óAKD–Ç?óBž¼=í?óCò4vGµ?óEE¬®¥3?óF™$ç?óGìjB?óI@WÑÍ?óJ"<°?óKçȪë?óM:~|?óNö9'c?óOánr	 ?óQ4ƨ<‹?óRˆ>à»p?óSÛ·=§?óU/Oz‰?óV'‡ˆe?óWÕß¾Fé?óY)WöÖf?óZ|°- ‰?ó[Ðcmú?ó]#`™¾¹?ó^vØÒ[n?ó_Ê1²Æ?óa‰?
j?óbpáukZ?ócÄ9«Ì'?óe'â1?ófjÊP5?óg¾"L»F?óizƒ)¡?ójdÒ¹›B?ók¸
íÇ|?ómc$?§?ón^»Z»?óo±óŽñ?óq+Ã*g?órXƒù¯ ?ós«¼-ïm?ótÿd{(?óvRL˜Áu?ów¥"Í?óxø½WÎ?ózKõ5§×?ó{Ÿ-iû?ó|òežQ ?ó~EÒ«^?ó˜ÖW?ó€ì;hŒ?ó'?FoËù?óƒ'^¡éî?ó"å–ÖSÏ?ó†8Ï
Àå?ó‡‹ç<è€?óˆßq\?óŠ27£Š?ó‹…oØú?óŒØˆ
8j?óŽ+À>¸¿?ó~Øpó•?óÑð£1›?ó'%ÕrÓ?ó"xA	ÿò?ó"ËY<G‹?ó–qn'R?ó—q‰ àI?ó˜Ä¡Ó1m?󚺅¿?ó›jÒ7Ý=?óœ½Êgï/?óžâšM?óŸcúÌ®?ó ·ÿ-?ó¢
/0È?ó£]#a›B?ó¤°'À+?ó¦3Ä0ö?ó§V+ô\+?ó¨©D&ÓB?ó©ü<WÃ?ó«O4‡9h?ó¬¢L¹¹ë?ó­õDéô×?ó¯H=2æ?ó°›5Jt?ó±î-z¸e?ó³A%ªÿÕ?ó´"ÛJe?óµç˜?ó·:;èâ?ó¸l<Ì?ó¹ßþœ"Ô?ó»2öÌíù?ó¼…Îûy?ó½ØÇ+bÕ?ó¿+¿[ÆH?óÀ~—‰ä?óÁяºMÀ?óÃ$gèqÁ?óÄw`áš?óÅÊ8GÇ?óÇu9?óÈp¥²&?óÉÂàÓå–?ó˹?óÌh±2žs?óÍ»‰`Û?óÏaØ?óÐa9½]¥?óÑ´룆?óÓêìu?óÔYÂH8t?óÕ¬šv‡€?óÖÿR¢Ø?óØR*Ðæ?óÙ¥ÿ>:?óÚ÷Û-™|?óÜJ"Y¯?óݝkˆb?óÞðC¶tÈ?óàBûâ"r?óá•Ôýë?óâèŒ="¤?óä;dk"/?ó厗½ù?óæàÔÃëÉ?óè3¬òeg?óé†e™C?óêÙJÐ!?óì+Õw
?óí~£Fî?óîÑEφÙ?óð$þ?óñvÖ*X}?óòÉnTX£?óô&€¤'?óõnÞ¬ó€?óöÁ–ÙEo?óøOš[?óùg1òG?óú¹Ÿ\a?óüWˆbE?óý_´Ã%?óþ±§ÞÞ4?ô`E	?ôW7®Ù?ô©°aÒÖ?ôüH‹ùÉ?ôO¸l…?ô¡˜â™h?ôôQ?ô	Fé9Dä?ô
™cz©?ô썳f?ô
>Ѻ7å?ô'iäv‰?ôä¸?ô6š8ü©?ô‰2cD$?ôÛʍŽ'?ô.b·Ûí?ô€úâ,9?ôӓx?ô&4ŒÐ?ôx£^åé?ôË;‰Añ?ôÓ³ å?ôpKÛ¹ó?ôÂä¿?ô!|0†w?ô"gôX¨E?ô#ºŒƒÒ?ô%
«=r?ô&_œÕ°Ô?ô'²ýÞD?ô)­(Wt?ô*W%PŠ´?ô+©xÀÜ?ô,ü5£B½?ô.N­Ë~®?ô/¡%ó½"?ô0óžÿ??ô2FDCÛ?ô3˜Žl‹Y?ô4ë&—"?ô6=ž¿k×?ô7ç»ü?ô8â?ô:4ç6?ô;‡_^tÎ?ô<Ù׆Ðq?ô>,O¯.ð?ô?~ÇאL?ô@Ñ?ÿôˆ?ôB#˜&Ã?ôCvN|¶?ôDȈvé'?ôFàN?ôGmXłÏ?ôH¿°ë¯N?ôJ)''?ôKd:Y±?ôL¶ùbו?ôN	Q‰r?ôO[ɱ"?ôP®!×Ќ?ôRyþê?ôSRò&œû?ôT¥JLã?ôU÷¢s+Ü?ôWIú™w‰?ôXœR¿Æ?ôYîÊè`7?ô[A#´Z?ô\"{5L?ô]åÓ[e?ô_8+ÁŸ?ô`Šƒ¨!?ôaÜÛ΃.?ôc/3ôè)?ôdl?ôeÓÄ?q§?ôg&eß?ôhxtŒO6?ôiÊ̲Â-?ôkÖï?ôlo\ýg˜?ômÁµ#âì?ôoíH'?ôpfEn™?ôq¸}'ÓÔ?ôs
Õ¹ZH?ôt]
ݚ?ôu¯f&ž?ôwž(l~?ôxSöNþ?ôy¦.sIp?ôzøf——š?ô|J¾¾1o?ô}œöâ…?ô~ï/ۑ?ô€A‡-}¬?ô"¿QÙ ?ô'å÷v8T?ô"8/š™Æ?ô…Šg¾ýù?ô†ÜŸãdê?ôˆ.ØΙ?ô‰,;?ôŠÓHPª+?ôŒ%€u?ôw¸™°?ôŽÉð¾?ô(â'?ô'naþí?ô'À™+~x?ô"±M·Ï?ô•dér<Ç?ô–·!–Äy?ô˜	Y»Nå?ô™[qݓ?ôš­ª"í?ô›ÿâ&µ{?ôQúIÎ?ôž¤2m™Ä?ôŸöJë?ô¡H'´ˆÝ?ô¢ššÖßþ?ô£ìÒû'À?ô¥>ëßF?ô¦'#B‡l?ô§ã;déS?ô©5s‰–Û?ôª‡‹«þ"?ô«Ù£Îh?ô­+Ûó¬?ô®}ôŒÿ?ô¯Ð7ÿ?ô±"$Zs«?ô²t<|ë?ô³Æt¡­ù?ôµŒÄ*«?ô¶j¤æª?ô·¼½	,
?ô¹Õ+°¸?ôº`íN8?ô»³pÂ?ô½"N¹?ô¾W5µÞ	?ô¿©MØp?ôÀûeûž?ôÂM~›ã?ôߖ@5Ë?ôÄñŽ`‰f?ôÆC¦ƒ(—?ôǕ¾¥Ên?ôÈçÖÈné?ôÊ9îë?ôˋçvÏ?ôÌÝÿ.#/?ôÎ0PÒ2?ôςq:Þ?ôÐÔ'"ï"?ôÒ&?¶¦?ôÓx7׏?ôÔÊOùÒ²?ôÖHHz?ô×n`=	Ø?ôØÀX]"Ù?ôÚp€Kr?ôÛdh Ë¬?ôܶ€Ã—{?ôÞxäì?ôßZq¤ö?ôଉ'x–?ôáþHÕ?ôãPyh•¬?ô䢑‹q?ôåô‰¬?ôçFÌ¿?ô蘙ï€ð?ôéê'½?ôë<Š0½ ?ô쎂Q_?ôíàzr¤?ôï2r'ªÃ?ôð"Šµu?ôñւÖI¾?ôó(zöø™?ôôzsª?ôõÌk8^?ô÷cY–?ôøp[yÍ·?ôùÂSš‰j?ôûK»Gª?ôüfCÜ|?ôý¸;üËÚ?ôÿ
HÈ?õ\<E?õ®\ÜM?õÿü}©ä?õQôžz?õ£ì¿Lµ?õõÄÝØí?õG¼þ°²?õ	™µ‹?õ
ë­@gÙ?õ=…^þ:?õ
}à&?õáu Äš?õ3M¿b"?õ…EàL?õ×>8?õ)ݬ?õ{@ÎÂ?õÌæ_yZ?õހo{?õp¶Ÿ?õ®ÀE?õ†ÞÎî?õf~ÿÏ?õ¸WˆÌ?õ 
O?Ž?õ!\'^L°?õ"®Vç?õ#ÿ÷ž™?õ%QϼàË?õ&£ÇÝòƒ?õ'õŸü½³?õ)Gx‹a?õ*™p<¤—?õ+ëH[wA?õ-= zLh?õ.›m?õ/àðºG4?õ12ÈÙ#Ï?õ2" øæ?õ3Öyäw?õ5(q8Œ?õ6zIVø?õ7Ì!uá?õ9ù"̇?õ:oѳºx?õ;Á©Òªß?õ=ñ¼?õ>ezÜ?õ?·R1Óë?õA	*PÎ,?õB[oÊã?õC¬ÚŽÊ?õDþ²­Ë°?õFPŠÌÏÅ?õG¢bëÖN?õHô;
ßJ?õJF)ê·?õK—ëHø™?õLéÃhì?õN;{"Ò¡?õOS£çÖ?õPß+Âÿz?õR1âŽ?õS'Ü6?õTÔ´ U?õV&Œ?vg?õWxd^š6?õXÊ{wb?õZôš ?õ[m̹Ë"?õ\¿¤Øø¥?õ^|ø("?õ_c5Ý?õ`µ
4F¡?õbåS}Ï?õcX½r·h?õdªuªW?õeüM®èÂ?õgN%Î)•?õhŸÝë#¾?õiñ¶
ib?õkCŽ)±l?õl•FF²É?õmçeÿ ?õo8ö…NÜ?õpŠ®¢Wl?õq܆Á«s?õs.>Þ¸É?õt€þ˜?õuÑïlÊ?õw#§:K?õxuYáD?õyÇ7vú‰?õ{–_F?õ|jdz}M?õ}¼ŸÒæÊ?õWð	"?õ€`0wÒ?õ±è,ŸY?õƒÀLV?õ"Uxi>š?õ…§Pˆ¶S?õ†ù¥çT?õˆJàÅcÈ?õ‰œ˜â™€?õŠîq®?õŒ@)U?õ'á<'ë?õŽã¹\*?õ5qy[­?õ'‡I˜è¢?õ'Ù¶.Õ?õ"*¹Ówb?õ•|'óc?õ–ÎJX¡?õ˜ -¨7?õ™qÚMC>?õšÃ'j—…?õœjŠ78?õg"§(?õž¸ÚÄëo?õ 
'âI	?õ¡\kò?õ¢®#TY?õ£ÿÛ<¸ð?õ¥Q³\hø?õ¦£kyÒ4?õ§õ#—=Ä?õ©Fû¶ôÄ?õª˜³Ôdù?õ«êkñ×~?õ­<$LR?õ®ü/˜?õ¯ß´L†?õ±1ljÑ?õ²ƒ$‡ç?õ³Ôü§Ih?õµ&´ÄÌ?õ¶xlâQ?õ·Ê$ÿØe?õ¹Ýaü?õºmµ=7?õ»¿mZÅ2?õ½%xU¯?õ¾bݕèy?õ¿´•³}Š?õÁmÓ^?õÂX%ð÷¯?õéÞ"¡?õÄû–,1Ø?õÆMNIÒZ?õǟgu$?õÈðއcY?õÊB–¥
±?õ˔N´R?õÌæà`9?õÎ7¾þd?õωw¾Ö?õÐÛO;º±?õÒ-Yo­?õÓ~¿w&î?õÔÐw"àr?õÖ"/²œ;?õ×sçÐZE?õØşî"?õÚXÝ#?õÛi0+ë?õܺèI².?õÞ g{ƒ?õß^X…G?õà°£ë?õâÈÀå?õãS€Þ·W?õä¥8ü‹é?õå÷«â?õçHÉ:"ò?õ蚁X`A?õéì9v=Ì?õë=ñ""?õ쏩±ÿ™?õíáaÏãØ?õï3íÊU?õð"Ò³?õñÖª+ç'?õó(bIÔS?õôzgû?õõË҅µ[?õ÷Š£©6?õøoBÁŸH?õùÀúߗ"?õû²ý'?õüd‹×ù?õý¶C;Öë?õÿûYØ?öY³wÛt?ö«k•á?öý#³èÑ?öNÛÑòÑ?ö "ïÿ?öòL
l?öD$.g6?ö	•ÜLz?ö
ç"j	?ö9Lˆ¦>?ö
‹¦¿¦?öܼÄÛ??ö.tâù?ö€Mb8?öÒ!"c?ö#½?¨Â?öuu]ÏP?öÇ-{ø?öåš"ù?öj¸P?ö¼uØȍ?ö-öú?ö_æ-©?ö±ž3cz?ö VQ›z?ö!UoÕ¤?ö"¦æ[+?ö#øž®™°?ö%JVÌÚ^?ö&œë5?ö'íÇ	b8?ö)?Ÿ)ò˜?ö*'WH;î?ö+ãf‡n?ö-4DŽÕ?ö.†£$è?ö/ØWÃÀ?ö1*â4?ö2{Èj}?ö3̀Âì?ö5X?f´?ö6q]Ãp?ö7ÂÈ|"P?ö9€šƒV?ö:fX»/¸?ö;¸ٕ?ö=	È÷ü{?ö>[¡¯G?ö?­Y7?ö@ÿUˆâ?öBPÉsøã?öC¢¡"´<?öDôY³(?öFFўç?öG—éò`¥?öHé¢ÛM?öJ;Z/X?öK2P 4?öLÞên¡=?öN0mœ?öO'z­òâ?öPÔ2ÌzD?öR&
íLÿ?öSwÃ؟?öTÉ{*f]?öVSK?o?öWmiÑe?öX¾ãŠ®²?öZ›©Dß?ö[bsÊ&b?ö\´+èÀÈ?ö^	¦?ö_W¼(E?ö`©tFåÎ?öaûLgÑÔ?öcM†vº?ödžÜ§fó?öeð"Æ
?ögBlçu?öh"Eúø?öiåý&ªV?ök7ÕG¥?öl‰fX'?ömÛe‡Wo?öo-¦%?öp~õÇ.?öqÐÍèK?ös"†Õ@?ött^'ފ?öuÆF §?öwîg®?öxiƈ½š?öy»~§…ï?ö{
Vș˜?ö|_.é¯R?ö}°ç}á?ö¿)—½?ö€T—J³«?ö¦okÑ«?ö'T[×Ón?öƒþÚMÓ?ö…©XÃÕò?ö‡S·7'ß?öˆþ5­œX?öŠ¨"!_Ô?öŒRò•&—?öýQð?ö§¯|½ê?ö'R
ðŽw?ö'üldbJ?ö"¦ÊØ9\?ö–Q	IÊn?ö—ûg½¨?ö™¥Æ1ˆØ?ö›P£#¨?öœúCÁµ?öž¤†c?ö NßúPÌ?ö¡ùkø?ö££\Ý£?ö¥M{M€?ö¦÷¹¾¹ò?ö¨¡ø0nœ?öªLŸÝ9?ö«öU˜R?ö­ s
\?ö¯J±òÎà?ö°ôÐbJT?ö²žîÑÈý?ö´I
AJØ?öµó+°Ïä?ö·J X$?ö¹GHšL?öºñfý(ì?ö¼›…lº»?ö¾EƒÚs?ö¿ï¢Iž ?öÁ™ ¶ð±?öÃCŸ$Eî?öÄ흑žW?öƗ›þùë?öÈAšlX«?öÉë˜Ùº?ö˕—G£?öÍ?•´‡Ú?öÎét©ñ?öГrw?öÒ=Pø@×?öÓçOeµ©?öՑ-ÐäS?ö×;<"?öØäê§K?öڎɃ#?öÜ8§}¾W?öÝâ…èü«?öߌdT>!?öá6"½9f?öâà(?ö䉿''š?öæ3üЅ?öçÝ\eØ@?öé‡Îã?öë0ù::V?öìÚ·£K_?öî"v_"?öð.4uvÀ?öñ×ÒÜGÄ?öó'Ee/?öõ+O®…³?ööÔî_ù?öø~¬~†¦?öú(Jåg?öûÑéLJš?öý{§µz?öÿ%Fd(?÷ÎäƒPâ?÷x'ê@­?÷"!Q3‡?÷˟µà?÷u>Ù?÷	܃Õ?÷
ÈZèŠÛ?÷qùOŒû?÷w´HÑ?÷ÅQ?÷n"€ô?÷ä×ê?÷Á'IŸê?÷k®jð?÷Ž8ü?÷¾x
?÷gjڔÙ?÷é?kø?÷ºg¤F?÷ cÆÙñ?÷"
$ipÈ?÷#¶¢ÎS÷?÷%`0ðÑ?÷'	_"¬?÷(²½ö3ˆ?÷*\XÙb?÷,z»'??÷-®Ù.?÷/X7€Üî?÷1uáEk?÷2ªÔCú:?÷4T¤h­?÷5ýq#t?÷7¦¯g—Û?÷9OíÈ=?÷:ùL*Òð?÷<¢Š‹PD?÷>KÈëЎ?÷?õLSÏ?÷AžE¬Ú?÷CGdÖ?÷Dð¢k¥ø?÷F™àÌ5
?÷HBÿ*}º?÷Iì=‹¶?÷K•[éaG?÷M>šIü'?÷N縨P›?÷P×§þ?÷R9õeR?÷SãÃ_"?÷UŒ2!¿Ã?÷W5P€"à?÷XÞnވë?÷Z‡m:¨ƒ?÷\0‹™e?÷]ىõ9Ò?÷_'¨S«Š?÷a+¦¯ÖÉ?÷bÔÅNS?÷d}Ãjc?÷f&ÁƳ^?÷gÏÀ"ê<?÷ix¾$?÷k!¼Û`®?÷lÊ»7 <?÷ns¹"â±?÷p—íÞ§?÷qŖJ&á?÷sn"¦qþ?÷usv›?÷vÀQZ~?÷xiO¶Ñ×?÷z.ß?÷{»jï.?÷}cêÅ*?÷É?÷€µ§y0²?÷'^…ÓLD?÷"d-j¯?÷…°B‡‹÷?÷‡Yßf²?÷‰ß9®?÷Šª½"·?÷ŒS{ëšË?÷ü:C€ê?÷¥³F?÷'MÖõŸ?÷'ö•M¶?÷"ŸS¥.?÷–Hýsz?÷—ðÐUj›?÷™™Ž­d?÷›BMaU?÷œêë[…?÷ž"©³ò?÷ <HÕÃ?÷¡å`ÝÍ?÷£¤¶ŸA?÷¥6c¬ì?÷¦ßdsû?÷¨‡Ÿº=Ø?÷ª0>
'?÷«ØÜeÙø?÷­z»¬:?÷¯*G?÷°Ò·gY?÷²{U½3À?÷´#ô+?÷µÌrf§ô?÷·u¼Šï?÷¹'G?÷ºÆ-fÑ?÷¼n«¹±¶?÷¾*
V`?÷¿¿ÈcG9?÷ÁhF¶ñl?÷ÃÅ
žb?÷ĹC^N?÷ÆaÁ²š?÷È
@µØ?÷ɲžW$l?÷Ë[ªß*?÷Íšþœ©?÷ΫùP{?÷ÐTw£Öz?÷ÑüÕõRÇ?÷Ó¥TIA?÷ÕM²š
?÷Ööì!Ž?÷؞o=¨Ï?÷ÚFí'|9?÷ÛïKãî?÷ݗª4˜_?÷ß?èƒá?÷àèFÕuú?÷␥'
'?÷ä9x§ä?÷åáAÇû|?÷牠›9?÷é1Þhô=?÷êÚ<º™g?÷ì'{	÷Ò?÷î*Ù[¢c?÷ïÓ«8?÷ñ{Uúl½?÷ó#"IÕö?÷ôËҙAá?÷ötè°{?÷øO8!Å?÷ù臕¿?÷ûlË×i?÷ýê$<L?÷þ½(s¸S?øefÃ7?ø
…nò?øµ£]©Š?ø]á­0B?øÿúp2?ø®G²Ë?ø
V\—A?øþzä‰m?ø
¦™1Ô?øN·!??øöÕÌq#?øžôí?øFòdÏj?øï²'A?ø—.ÿ¼?ø?-J•f?øçK—õ*?øIã?ø7h0s'?øßf{'\?ø!‡"Èû¬?ø#/ƒ%?ø$ׁ_E>?ø&ªmø?ø('}õ™P?ø)Ï|@ÇI?ø+wz‹÷Ý?ø-x×+?ø.Çw"`à?ø0oUkOÕ?ø2S¶ŠÝ?ø3¿Rȁ?ø5g0J¿F?ø7.–?ø8·Þþ?ø:_*F%?ø<ésGO?ø=®Ç¼K?ø?V¦Qj?ø@þ"NZ]?øB¦'™¯^?øDN`â½{?øEö?+Î+?øGýr—ö?øIEÛ»­Ð?øJíºÆ??øL•˜Má??øN=V"µU?øOå4ÝÕ{?øQŒó$®µ?øS4ÑmÓü?øT܏´²U?øV"mýܽ?øX,,DÀ5?øYÓꋦ<?ø[{¨ÒŽÒ?ø]#‡Ãs?ø^ËEb±!?ø`s©¡\?øbÁð"#?øcÂ`5?÷?øej|7Ô?øgÜÃ2;?øh¹›
/+?øja9Nå%?øl÷•ç'?øm°µÜë°?øoXT!©B?øpÿòfi[?ør§°­uy?øtONò:›?øuöí7E?øwž«~õ?øyFIÂâ¦?øzíè±Û?ø|•†Lƒ"?ø~=$'WÎ?øäÂÖ.Š?øŒaÈ?øƒ3ß]š?ø"Û}¢xD?ø†ƒçY?øˆ*š)ò¾?ø‰Ò8nØ|?ø‹yÖ³À·?ø!Töaì?øŽÈÓ9 ?øpq}õT?ø'ïÀþ?ø"¿nI%?ø•gH@K?ø—ŠŠðh?ø˜¶Í¢ÿ?øš]‡X?øœS—?ø¬ƒ•É–?øŸT؆?ø û€E?ø¢¢Þ[¼â?ø¤J\ž€¿?ø¥ñÚáG?ø§™9!ÆQ?ø©@·d'?øªè¥»?ø¬"çåß?ø®6ò(nð?ø¯ÞpkCû?ø±…ΫÑò?ø³-,ìbX?ø´Ô‹,õ0?ø¶{émŠ|?ø¸#g°k»?ø¹ÊÅñä?ø»r$1¢}?ø½bo÷ù?ø¾ÀÀ°™n?øÀhñ=M?øÂ}1ã?øöÛrŒX?øÅ^°íõ?øÇwñ›ˆ?øȬÖ2K…?øÊTp´b?øËûr±i6?øÍ¢°ïÖä?øÏIï.Fÿ?øÐñMo?øҘ‹­wõ?øÔ?ÉëïF?øÕç*hþ?ø׎fk.©?øÙ5¤©­+?øÚÜâè.?ø܄!&±c?øÞ+_e7?øßÒ}¡uŸ?øáy»à?øã úŒö?øäÈ8]6?øæov›­Ö?øè"×øM?øé½ÓŽ¯?øëdñRÝå?øí/'y	?øî³MÍÌþ?øðZŒlà?øòªHŒ?øó¨È… ¢?øõPÃǞ?øö÷%'i?øøžC<‰Ž?øúEaxî?øûìµTî?øý"ñ¾&?øÿ:¼.)¸?ùáÚj—¥?ùˆø§ì?ù0ãzŠ?ù×5ï'?ù~3ZB?ù	%Q––è?ù
ÌoÓè?ùsn
G«?ùŒIÈW?ùÁŠ"Ä?ùh¨À‡?ù¦úÅ4?ù¶Å7O3?ù]Ãq'ñ?ùÁ«×?ù«ßègü?ùRÞ"±µ?ùùÜ\ý¿?ù Ú—L?ù GØќÄ?ù!î×ïÁ?ù#•ÕFE?ù%<Ӏœ¨?ù&ãѺö'?ù(ŠÏõRÈ?ù*1Î/±N?ù+جgȌ?ù-ª¢+­?ù/&¨Ü'?ù0͇¯=?ù2t…OC?ù4ƒ‰…'?ù5ÂaÁª"?ù7i?ùÑä?ù9>4E?ù:·lpñ?ù<^¦è²?ù>øß$?ù?«×KÞ?ùARµO€Þ?ùBù³Š½?ùD 'Â;K?ùFGoúw?ùGîN2µ7?ùI•,jõ•?ùK<
£88?ùLâèÛ}?ùN‰ÇÄH?ùP0…IÄ?ùQ×c'Ì?ùS~Aº]½?ùU%ò­ò?ùVËÞ(¶Ì?ùXr¼aƒ?ùZš™bz?ù[ÀXÏr?ù]g7͋?ù_
õ=á¤?ù`´ÓvA˜?ùb['¬Z.?ùdOâu?ùe©.Û¯?ùgOìPúý?ùhöª‡‡?ùjh½@N?ùlDFõ¯ê?ùmë+Ø%?ùo'Ãbœ?ùq8˜/L?ùrß?Î^7?ùt…þY?ùv,¼:´?ùwÓzpøG?ùyz8§0?ù{ ÖÛ x?ù|Ǖ\°?ù~nSG› ?ù€}ÛÆ?ù»¯±Õ?ùƒbmè?ù…	,aW?ù†¯ÊRa2?ùˆVˆˆ¬Þ?ù‰ý&¼±?ù‹£äó3?ùJƒ'	Ø?ùŽñA]^P?ù—ß'kY?ù'>}Åz'?ù"åù‹þ?ù•‹Ú/é8?ù—2xcÿ?ù˜Ù˜ý?ùš´Ì1$?ùœ&SM{?ùÌñ4kÿ?ùŸshŒ²?ù¡-œ¯?ù¢ÀËÐԝ?ù¤gjûÕ?ù¦9%7?ù§´¦mPÅ?ù©[D¡~?ù«âÕ®e?ù¬¨a–Ñ?ù®Nÿ;Ë?ù¯õpi?ù±œ;¤9ó?ù³B¹Ö+?ù´éX
gÜ?ù¶Ö<]9?ù¸6tpžd?ù¹Üò¢˜?ù»ƒÖ݄?ù½*Ûz?ù¾Ð­=%;?ùÀw+o'|?ù©¡+à?ùÃÄGÕ|?ùÅjÆ"º?ùÇD9‹?ùÈ·Âkœ}?ùÊ^@«'?ùÌÞÒm?ùÍ«]Æ?ùÏQÛ6/>?ùÐøYhF×?ùҞך`'?ùÔEUÌ|j?ùÕëÓþšb?ùגR0ºz?ùÙ8ÐbÜ°?ùÚß.'·]?ù܅¬ÄÝÎ?ùÞ,*÷\?ùßÒ©)1	?ùáy'[]Î?ùã…‹C
?ùäƽt
?ùælï§%?ùèà'±?ùé¹^QÊ?ùë_¼¹Ã?ùí:³õE?ùãé7?ùðS(í?ùñùuF!?ùóŸóxdö?ùõFQ¨aF?ùöìÏÚ©Z?ùø".
©Û?ùú9Œ:¬q?ùûßêj±?ùý†hˆ?ùÿ,ÆÍ
^?úÓ$ýI?úyƒ-"H?úá]1X?úÆ_Œ(?úl½¿Ÿb?ú	ï´­?ú
¹zÌ?ú_ØOåv?ú6€õ?ú¬"°"?úRòà>&?úù1)?úŸ>9ê?úEín_¹?úìKž‡™?ú'©Î±"?ú9þÝ~?úßF,ÁÙ?ú…¤\ñï?ú ,$?ú!Ò@»'?ú#xžëDÌ?ú%ý}?ú&Å;Im¶?ú(k™yª?ú*קžÉ?ú+¸5×ß9?ú-^tØ?ú/Ò6‹?ú0«df?ú2Qn"aü?ú3÷¬Âbê?ú5êðeÞ?ú7DI ´Š?ú8ê‡N»?ú:Å|Ė?ú<7#­T?ú=ÝaÛ&k?ú?ƒ 	5"?úA)Þ7F¢?úBÐ<g£v?úDvz•¸ž?úF¸ÃÏÈ?úGÂöñè÷?úIi5 (?úKsN!Z?úLµ±|@?úN[ïªaÇ?úP-؅?úQ¨lª7?úSNª4Ñr?úTôèbú­?úV›&'%ç?úXAd¿S ?úYç¢í'X?ú[á³Ž?ú]3ÿG?ú^Ú=uÒE?ú`€{¤	u?úb&¹ÒB¢?úcÌø}Ë?úes,q=?úgTZ°`?úh¿'ˆñ}?úje°´êã?úlîã/÷?úm²-w?úoXK=vX?úpþ‰kÁZ?úr¤§—Ä¢?útJåÆ–?úuñ#ôdƒ?úw—B m±?úy=€N?úzãžzϬ?ú|‰¼¦ÞÁ?ú~/úÕ9"?úÖL†?ú|W/«5?úƒ"u[Â"?ú"È"‡Û?ú†nѶ?'?úˆïâ\^?ú‰»{?ú‹aL<å…?úji+?úŽ­ˆ•,Ä?úSÆÝ?ú'ùäïń?ú" ïò?ú•F!HR?ú–ì?tJ£?ú˜'}¢Äž?úš8›ÎöÏ?ú›Þ¹û*ò?ú"Ø'a?úŸ*öS™?ú ÑÒó?ú¢w2¬Ï?ú¤PØLœ?ú¥ÃoŒS?ú§i0Íü?ú©«]?úªµÉ‰W?ú¬[絞{?ú®áçÐ?ú¯¨$3?ú±NB:€D?ú²ô`fÏ]?ú´š~" _?ú¶@œ¿sN?ú·æºëÈ&?ú¹ŒÙè?ú»2×B-Õ?ú¼Øõnˆf?ú¾šäá?úÀ%1ÇCC?úÁËOó£Œ?úÃqN¼?úÅlJ ?úƽŠv†?úÈc¨¢íû?úÊ	¦Í?ú˯Äùyº?úÍUã%çK?úÎûáP
	?úСÿ|~e?úÒH¨ñ§?úÓîÓ
?úՔ9ÿ"?ú×:X,
?úØàVV>?úچt'ºÀ?úÜ,r¬ï'?úÝҐÙp?úßx¯òY?úá­0,Ï?úâÄË\²å?úäjɆñ?úæç³zñ?úç¶åݼç?úé]
Jz?úë4,?úì© a!|?úîO‹jê?úïõ<·ÿö?úñ›:âM?úóAYåä?úôçW96È?úöUc‰†?úø3s'ß?úùÙqº~X?úûç g?úý%Žz'?úþˌ;֘?ûqªh~9?û¨'Ýò?û½¦½?…?ûcÄéì²?û	ÃQô?û¯Á>¹?û
UßkkÉ?ûûݕ֖?û
¡ÛÀC9?ûGùìûv?ûíøkÆ?û"öAÝí?û9ôlQê?ûà™~?û†É(?û,î¤?ûÒ
}ô?ûx+EDÞ?û)oÃÕ?ûÄ'šD¤?û!j%ÄÇC?û##ïK·?û$¶B¿?û&\@F£Ö?û(>q-Â?û)¨<›¹|?û+N:ÆG?û,ôXó (?û.šW±W?û0@UHDT?û1æSrÙ!?û3ŒQo¼?û52OÈ*?û6ØMò¢d?û8~lˆ4?û:$jJ&?û;Êhtů?û=pfŸg!?û?dÊ
c?û@¼bô¯o?ûBbaVH?ûD_Iþí?ûE®]t©^?ûGT{¡Ÿd?ûHúyÌMk?ûJ wöý>?ûLFv!®Ú?ûMìtLbA?ûO'rws?ûQ8p¡Îo?ûRÞṅ2?ûT"l÷AÀ?ûV*k!þ?ûWÐiL¼4?ûYvgw|?û[e¢=Ä?û\ÂcÍ;?û^hú>?û`€$×@?ûa´~O 
?ûcZ|zj—?ûez¥6ê?ûf¦xÐ?ûhLvúÔã?ûiòu%¦…?ûk˜sPyí?ûm>q{O?ûnäo¦&?ûpŠmÐþ¸?ûr0kûÙ.?ûsÖj&µf?ûu|hQ"`?ûw"f|s?ûxÈd§Tž?ûznbÒ7Ú?û|`ýÛ?û}º_(?û`]Rì ?û[}Öa?û'¬Y¨Âd?û"RWÓ°$?û…øvét?û‡žt+Ú²?û‰DrVͱ?ûŠêpÂm?ûŒn¬¸é?ûŽ6l×±!?ûÜk«?û''i-¦É?û"(gX¤9?û"Îeƒ£b?û–tc®¤K?û˜aÙ¦î?û™À`«O?û›f^/±e?û\Z¹:?ûž²Z…ÂÊ?û XX°Î?û¡þVÛÛ?û£¤u	3¤?û¥Js4D?û¦ðq_VF?û¨–oŠj/?ûª<mµÍ?û«âkà—(?û­ˆj°6?û¯.h6Êü?û°Ôfaçz?û²zd±?û´ 'ºok?ûµÆ€å'?û·l´c?û¹};Ùq?ûº¸{g3?û¼^y'(§?û¾w½RÕ?û¿ªuè~´?ûÁP"ö?ûÂö'A%_?ûĜlV[?ûÆBŽ—‰?ûÇèŒÂ½i?ûɎŠíó|?ûË4©u?ûÌÚ§F®‹?û΀¥qé³?ûÐ&£&‹?ûÑÌ¡Èe?ûÓr¿õï#?ûÕ¾!1?ûÖ¾¼Lt­?ûØdºw¹ù?ûÚ
Ø¥JÇ?ûÛ°ÖГp?ûÝVÔûÝÉ?ûÞüÓ')Ð?ûà¢ñTÁX?ûâH?ûãîí«aÌ?ûå•Øþ^?ûç;
RÊ?ûèá/¨ä?ûê‡&]J}?ûì-$ˆ£í?ûíÓ"³ÿ
?ûïy@ᥦ?ûñ?
?ûòÅ=8d7?ûôk[fÖ?ûöY'sI?û÷·W¼Øf?ûù]uê‰?ûûtñs?ûü©'C¥b?ûþOo%?ûÿõ®œÈe?ü›¬È7z?üAªó¨3?üçÉ!dm?üÇLØy?ü3åz—þ?ü	Ùã¦W?ü€ÓÒ,?ü
%ÿÿLÒ?üÌ-õ?ür<ZÚ»?ü:†ZR?ü¾X´%c?üdVߨC?ü
u
vŸ?ü°s8üÇ?üV'fÎj?üü¯"¡²?ü¢­À,Æ?üHËîS?ü îêۅ?ü""èGk€?ü$;uFõ?ü%á$£$?ü'‡"θð?ü)-@ü™K?ü*Ó_*{E?ü,y}X^â?ü.{ƒúG?ü/ř±á%?ü1k·ßÉ¢?ü3Ö
³À?ü4·ô;Ÿ}?ü6]ògBþ?ü8•1ø?ü9ª.Ã"'?ü;PLñË?ü<ökŸ?ü>œ‰Lþ?ü@B§zõ#?üAèŨíÐ?üCŽãÖè?üE5ä?üFÛ 2á†?üH>`à£?üJ'\Žá`?üKÍz¼ãµ?üMs˜êç§?üO·í4?üP¿ÕFô[?üReótý?üT£v?üU²/Ñl?üWXMÿ ú?üXþl-0!?üZ¤ª]Š¿?ü\Jȋ?ü]ðæ¹±?ü_—çƒ?üa=#ݲ?übãaF@I?üd‰tZš?üf/¢v?ügÕÛÒÝÙ?üi{úüî?ük"/—?ülÈV_‰´?ünnt­‰?üp'»Òõ?üqºÐìCÒ?üs`ïlg?üu-Jàm?üv­Ky+?üxS‰©ƒ\?üyù§×²??ü{Ÿæ,"?ü}F6^ ?ü~ìBfÜ?ü€'`•O?ü'8žÅ'î?üƒÞÜö#?ü…"û$N?ü‡+9TÓ_?üˆÑw…ZH?üŠw•³˜â?üŒÓä"ì?üÄ®†?üj0BñÐ?ü'ns€Ž?ü'¶¬¤×?ü"\êÔ¢²?ü–)6?ü—©g5Ë?ü™O…d·?üšõÔ¯Ì?üœœÅIm?üžB?õäž?üŸè~&\?ü¡Ž¼W¥?ü£4ú‡¿~?ü¤Û8¸`ä?ü¦véÕ?ü¨'µ¨R?ü©ÍóJNY?ü«tQ}?Ò?ü­­èô?ü®ÀÍޓœ?ü°g?Ô?ü²
J?í"?ü³³¨ræÃ?üµY棗˜?ü·$ÔI÷?ü¸¦cýÞ?üºLÁ7ý3?ü»òÿh´,?ü½™]›¶"?ü¿?›Ìpž?üÀåÙý,1?üŒ8032?üÄ2v`ñÖ?üÅØԓûå?üÇĽ•?üÉ%p÷ʲ?üÊ˯(q?üÌr
[Ÿš?üÎkŽ±K?üϾ©¿z?üÑeòX?üÓf%¥˜?üÔ±¤Vsx?üÖX‰ŒÆ?ü×þ`¼§•?üÙ¤¾ïÃé?üÛK"áÂ?üÜñ[S·8?üޗ¹†Ø?üà>¹ú{?üáäuí`?üãŠÔ CÊ?üå12Sjµ?üæא†"#?üè}î¹½?üê$Lìè…?üëÊ« u?üíq	SCê?ü½Æ?üð½å»ï;?üòdCï"2?üô
¢"V§?üõ±UŒž?ü÷W~‹
ü?üøýܾFò?üú¤:ñf?üüJ¹'C?üýñZD·?üÿ—•ÍŽ?ý=óÃ
ý?ýäqø™Õ?ýŠÐ+Ý??ý1Nal
?ý׬"²t?þ"qfô'?þ͚UX?þ
Â͸£?þ?Ë~Ô`?þxÔ/òŽ?þ±Üá(?þêå'60?þ#îC[©?þ\öôƒŠ?þ•ß£cÝ?þÎèT•?þÑuÂ?þ @¹²]S?þ"y¢aGQ?þ$²‹3¹?þ&ës¿""?þ)$<kÉÁ?þ+]%½^?þ-•íÇig?þ/ζtÖ?þ2 Ȫ?þ4@GÍ{å?þ6yz1'?þ8±Ù&é"?þ:êÑYí?þ=#*{̹?þ?[ó(‹ã?þA"›Óq?þCÍD}}`?þFÍ%¯´?þH>uÐ.d?þJwz¯t?þL¯§"èã?þNè/Ë$´?þQ ¸sbá?þSYA£h?þU'ÉÃæP?þWÊRl+?þZ»)0?þ\;Cºs&?þ^s¬`uz?þ`¬z*?þbä}¬.?þeæRŠŽ?þgUNø–E?þi—œZV?þkÆBj»?þmþHæ3x?þp6'‰þ‰?þrnú0ò?þt§BÓå­?þvßkum¾?þy´B!?þ{Oü½Ù?þ}ˆ%^§ã?þÀN9>?þøv¡Ìê?þ"0ŸCbê?þ†hÇäû5?þˆ ð†•Ó?þŠÙ(2Ã?þ!LJü?þIJi)‡?þ'Sƒ[?þ"¹[§ß?þ•ñdG=ð?þ˜)l枪?þšaUƒ·°?þœ™^#?þžÑFÀ:š?þ¡	O_¤…?þ£A7üÆ°?þ¥y ™ë'?þ§±	7æ?þ©èñÔ:í?þ¬ ºo5?þ®X£IÉ?þ°k§/¡?þ²ÈTDaÀ?þµßL"?þ·7åz8É?þ¹o®'²?þ»§v°ß?þ½ßHÂK?þÀçã¸?þÂN|eï?þĆY`&?þƾ°š?þÈõªHÇL?þË-Rá~>?þÍdÛwíl?þϜ"¨Ü?þÑÔ,©f?þÔµ?Üt?þÖC=ÖTš?þØzÆlÎø?þÚ²OK–?þÜéיÊo?þß!`0K"?þáXèÆÎÔ?þãQ[
V?þåÇÙñ'?þçÿB…Ò?þê6«;?þìn®X¢?þî¥|BŸ??þðÜäÖè?þóMk3?þõK•ý6Y?þ÷'þ'…Ð?þùºG#t?þûñµ—K?þþ(ØG£Z?ÿ` Ù±˜?ÿ—ikÂ
?ÿαýÔ±?ÿڍŸ?ÿ	=#¶Š?ÿtK¯…¼?ÿ
«t?W?ÿâœÏ*®?ÿÅ_o?ÿPíîØ^?ÿˆ~²~?ÿ¿?ŽÊ?ÿöGœ#:?ÿ-p,ä?ÿdx¹œ«?ÿ!›G7¤?ÿ#҉ÔÔÄ?ÿ&	'bt?ÿ(@šð†?ÿ*w£}¹(?ÿ,®Œ	ç?ÿ.唖¼Ù?ÿ1}"ì?ÿ3Se­$?ÿ5ŠN8ã"?ÿ7Á6ÄJ?ÿ9øO²º?ÿ</ې?ÿ>eÐd@}?ÿ@œ¸ï¯œ?ÿBӁxÖÔ?ÿE
jJ;?ÿGA2u¸?ÿIwû£Z?ÿK®ÃŸÓ ?ÿMåŒ)
?ÿP4¯ï?ÿRRý9%.?ÿT‰ÅÂ]y?ÿVÀnIMØ?ÿX÷Ð@V?ÿ[-¿W4ò?ÿ]dgÞ+¬?ÿ_›e$‡?ÿaѸì?ÿdas"?ÿf?	úÈ?ÿhu'~Ó
?ÿj¬Œe?ÿlâʑê?ÿoLO}?ÿqOԔ,?ÿs†]Ðô?ÿu¼å"Ó?ÿwóN À?ÿz)Ö¤ØÒ?ÿ|`?'Xí?ÿ~–Ǭ%4?ÿ€Í0.©}?ÿƒ˜±/ß?ÿ…:3¸U?ÿ‡pi¶Bã?ÿ‰¦Ò8φ?ÿ‹Ý:»^<?ÿŽƒ;¤ù?ÿIë¾7Ú?ÿ'€4>'¼?ÿ"¶œÁÃ?ÿ–ìåAhË?ÿ™#-Á¹å?ÿ›YvB
?ÿ¾ÂbO?ÿŸÅç@o?ÿ¡ü/ÀÈë?ÿ¤2xA$Y?ÿ¦h ¿7Å?ÿ¨žÉ=M??ÿªÕ½®Ù?ÿ­:;Èt?ÿ¯Ab¹ä?ÿ±w‹8Ê?ÿ³­"³×v?ÿµã¼1ù??ÿ¸ä°?ÿºOí+øá?ÿ¼…õ§Ö¼?ÿ¾¼&²?ÿÀò&¡âŸ?ÿÃ(/Ɨ?ÿÅ^7™¬–?ÿǔ@"ž?ÿÉÊH'~­?ÿÌ1 ³?ÿÎ69‡Ò?ÿÐl"´ã?ÿÒ¢*|§?ÿÔØöQ,?ÿ×
ûoýN?ÿÙCãé«v?ÿÛyÌc[¢?ÿݯ´Ý
Ñ?ÿßåVÂ?ÿâeÎ.(?ÿäQNGæa?ÿ懿V‰?ÿè¼ß6Ȳ?ÿêòÇ°†î?ÿí('ý?ÿï^XŸuF?ÿñ"!ïq?ÿóÉéŽk?ÿõÿ'Ÿ±?ÿø5Z{Ø?ÿúkðWè?ÿü ËgÜ
?ÿþÖsÝ@†*P@ âcË@»¶žl@֊Ù@ñ_±@3NU@'ˆùü@AÛßï@	\ûüÉ@
wd6¤¶@'8qMž@¬ì©­l@
ÇÀäXM@âuº@ýIWfê@ýÊ¥@2ÑÊyt@M†ß%@h:;EÐ@'îs­v@¢¬@¸væÉÉ@Ó+4\@íßWŸé@"p@#GÈyð@=ÛþžN@X7
¿@sDo~*@ ø§ïŠ@!¨ŒÞÊ@"ÃA‹@#ÝõNÿe@$ø‰…*‹@&=½ Ä@'-ÑóÍ×@(H†,Eý@)cbtþ@*}®˜¤ö@+˜bÑ @,²÷Qå@-͋="½@.ès¸Œ@0³©íQ@1Gà#@27ÜY¹@3RpL'\@4m'Éô@5‡˜¹€@6¢,ï=þ@7¼Á%yr@8×5YkÀ@9ñɏ©@;]Åçg@<&Ñù܍@=Af0À@>[ÚdÊ@?vnšUã@@âÎNÓ@A«w'Ð@BÅë8¢@Cà_l‰f@Dúó¢Ð9@FgÖÍß@G/Ü
Ìw@HJP>Ì@IdÄrÌx@J8¦Íá@K™¬ÚÐ;@L´!ӄ@MΕB×½@Né	vÜæ@P}ªâý@QñÞê@R8F§Ý@SRºD°Á@Tm.xº–@U‡'ª{9@V¡öކé@W¼KIi@XÖ¿DVõ@YñvQ@[‡ª*·@\%ÛÛðí@]@P/@^Z¤AÊ>@_tøs"9@`L¥]!@a© ×'ô@bÄ=Ô@cÞi=
@dø½nØ@f ¦›@g-eÒv@hGºFa@iaî3ͅ@j|BeŸ´@k––—rÎ@l°êÉFÐ@mË>û¿@nås*§t@oÿÇ\~4@qŽUà@r4O½äR@sN£ï½Î@thØN@uƒ,Q)a@v`€»w@w·"°Nu@xÑèâ,}@yìÁJ@{QAW@| ¥s7À@}:Ù¢ÏD@~U
Òg¯@oB@€‰v1›;@£ªa6Z@'½ÞÒ`@ƒØÀoL@"òFð
@†{«×@‡&¯OKu@ˆ@Ã|¡Õ@‰Z÷¬C=@Šu+Ûå‹@‹`ˆ¾@Œ©t8â²@Ã¨h‡®@ŽÝܘ-@÷ðŊ/@'$õ1×@',9"@@"FmR9°@"`™à@•z•¬úò@–"Éܧ@—®Þ
	å@˜Èò7mž@™ãdÒ<@šý:"à@œNÁèB@1bïO†@žKw·ª@Ÿe‹J ±@ ŸwŠ™@¡™³¤õc@¢³ÇÒa@£ÍÛÿ͘@¤çð-;@¦Z©P@§ø…ÎW@¨6³>c@©P à¯P@ªj5!@«")9I¡@¬ž=f½.@­¸1'çr@®ÒE¿\»@¯ì9ꈻ@±NÿÄ@² BC-@³:Vp¦F@´TJ›ÕÁ@µn^ÉP@@¶ˆRôx@·¢G³‹@¸¼[M0¥@¹ÖOxdt@ºðC£™@¼
7ÎΧ@½$+ú@¾> %<M@¿XPtl@Àr{­e@Á‹ü¦ç<@Â¥ðÒ!ì@ÿäý]z@ÄÙÙ(™â@ÅóÍS×'@Ç
ÁF@È'µªTA@ÉA©Õ"@Ê[}þŠ›@Ëur)Ì%@̏fU‰@Í©:~ž@ÎÃ.©Kµ@ÏÝ"Ԑ§@ÐööýŒI@Òë(Òí@Ó*¿QÐ@@ÔD³}—@Õ^‡¦œ@Öx[Ï{@גOúb[@ج$#cê@ÙÆN°|@Úßìw³»@ÛùÀ ·Ò@Ý"ɼÀ@Þ-hò"@ßG]M@àa1GÁ@á{p#
@â"Ù™,,@ã®­Â6$@äȁë@ò@åâVL—@æü*=Y@èþffb@é/ҏt‰@êI¦¸ƒ"@ëczá"U@ì}/YÎ@í—1kL@î°×Z}œ@ïÊ«ƒÁ@ðä_ªZŽ@ñþ3Óo]@óü"þ@ô1¼#QH@õKLh'@öeDs6ƒ@÷œOt@ø˜ìÅi9@ù² ì9¥@úÌU
á@ûæ)<'@üÿÝbú@þ±Œç@ÿ3e²ìo@MÙÁÉ@fîâ#@€¢)¹"@šVPñ@´
wi"@ÍÞ 4@ç'Çgx@FîBŒ@	ûs@
4¯;û*@Ncbر@h‰·	@
Ë°–/@›×v'@µ3þVî@Îè%8†@èœLî@Prþ#@™â)@5¸ÀÆý@OLåbq@iHä@'µ30%@œiZ4@µý~¶á@ϱ¥ Ž@ée̋@ùñ,@®5@ 6b?@!Oöc¨—@"iªŠ—@#ƒ>¯<.@$œòÖ,D@%¶†úÒø@&Ð;!Ä©@'éÏFlõ@)ƒm`<@*'
!@+6«¶´Ò@,P_ݪ@-iôVÅ@.ƒˆ'Ù@/K±µ@0¶Ðrª'@1Ðd—Z@2éø¼
B@4Œà»K@5!m@66Õ,ií@7PiQU@8iýuш@9ƒ'š†"@:%¿<H@;¶¹ãò×@<ÐNª/@=éâ-bR@?vR<@@
vÔï@A6ž›k@BP2ÀJ¯@CiÆå½@Dƒ;y_@EœÏ,6û@F¶cPõb@GÏ÷u´@H鋚tƒ@Jÿ¼ë@K"ᬑ@L6(nÛ@MO¼+1î@Ni0M«"@O'Ärp3@Pœ8"ëe@QµÌ¹±'@RÏ`Þx…@SèÕö
@Ui%¾Š@VÝH=š@W5qm¥@XN又A@Yhy´S×@ZíÖÕý@[›û£@\´ö&Ï@]ΊBõx@^çþez²@`rˆ¯@a¬Ñ§@b4zÏY-@cMîñáw@dgƒ´¼@e€÷9>@fšk[É#@g³ÿ€ž²@hÍs£*Ï@iæçÅ·®@k[èEQ@lÐ
Óµ@m3D-bÜ@nLØR<þ@ofLtͪ@pÀ—_@q™4¹ñJ@r²¨Ü"=@sÌÿñ@tå'!¬h@uÿDAŸ@wyfט@x1í‰nS@yKa¬Î@zdÕΞ@{~Iñ7@|—¾ÐÅ@}±26kB@~ʦY'@ä{¢@€ýŽž?@@'⾒†@ƒ0Vá0Æ@"IËÏÃ@…c?&o€@†|³Iþ@‡–ig@ˆ¯{Œý@‰Èﮫ·@ŠâcÑO1@‹û·ñ©.@,N#@Ž. 6óØ@HYšL@ahy÷B@'zܜŸ2@'"0¼ý¤@"­¤ß§@"ÇQ6@•àm"±á@–ùáE]ƒ@˜5e¿§@™,©ˆlÄ@šF«ž@›_qË~ø@œxåî.J@':"@ž«®1Dê@ŸÅQ¬5@ Þvt^y@¡÷ʔÇ<@£µ0»@¤*'×å0@¥CæøP(@¦][@§v¯;r€@¨[ߧ@©©w~—Ä@ªÂ˟b@«Ü?Á¿ó@¬õ"â0@®è Ñ@¯(\%\'@°A°EÎÒ@±[fAÌ@²tX†µ€@³Ì©t(@´§ ÉéO@µÀtê_.@¶ÙÉ
ÕÇ@·ó=-—S@¹'N^@º%ånˆ!@»?9œ@¼X¯{Ñ@½rÒ@ú@¾‹Uò¼Ÿ@¿¤ª8ú@À½þ3¶@Á×RT3Û@Âð¦t²^@Ä	ú•1š@Å#n·ûÊ@Æ<ÂØ|t@ÇVøýÖ@Èokí@Ɉ¿:»@Ê¢Z†A@Ë»g{
~@ÌÔ»›o@Íî¼@Ïcܛv@Ð ·ý"Œ@Ñ:ªV@ÒS`>2Õ@Ól´^¼@ԆEø@՟\ŸÐ˜@Ö¸°À[î@×Òàçú@ØëYt¹@Ú­".@ÛBX@Ü7Uc5@ÝP©ƒ®É@Þiý¤?@߃QÄÐ
@àœ…ãy@áµÚ©Ü@âÏ.$<ó@ãè'Dп@åÖee;@æ*…ún@ç4~¦R@èMÒÇ&ê@égåsõ@ê€[ñ@뙯&¤¢@ì³G>@íÌWgØ@î嫈rá@ïþߦÄ@ñ3Ç`F@ò1‡çý#@óJÜš³@ôd0)8õ@õ}"I×æ@ö–¸h-K@÷°ˆÍ @øÉ`©n§@ùâ´Ê`@úûèèh‡@ü=	Ÿ@ý.')¯k@þGåJSæ@ÿah®Î@zm‰T«@"Á©û6@­Ê¢r@ÆIé@ߞ	¨µ@øò*R@FJûü@+zi\d@	DΊ¼@
^"ª³Ä@wVÉ9@ªéà@
©ÿ
qµ@ÃS+ x@܇I…¨@õÛj5Ç@/Šæ—@(c©MÑ@A·Éÿû@[ê²Õ@t@	@")ÐM@¦èJ….@Àhðy@Ùp‰¦¶@òĪ] @øÈÊó@%Léƒ6@>¡
<&@ WÕ(«~@!q)IeÇ@"Š}j ¾@#£±ˆ'@$½©Nj@%ÖYÊd@&ïè~Å@(â	=@)"6)ü@*;jHqy@+T¾i1Î@,n‰òÎ@-‡F¨j4@. šÉ,‹@/¹îéïŒ@0Ó#hñ@1ìw)-H@3ËIòI@4ÿhm°@58S‰4@6Q§©û@7jÛÈxj@8"/é@½@9"
	º@:¶¸(‰@;ÐISo@<é`jj@>"ˆŸÇ@?è©l@@5<Ê9@ANpè¼c@BgÅ	Š«@C*Yœ@DšmK)6@E³¡i¯2@FÌõŠ€@GæI«Q®@Hÿ}ÉÙ¤@JÑ꬇@K2&€@LKZ*	ý@Md®JÞØ@N~k´Z@O—6Š@;@P°Š«@QÉÞËî…@Rã2ìƤ@SügU"@U»,.@V/M¢@WHcmã\@Xa—Œtu@Yzë­P}@Z"?Î-+@[­sìÀ7@\ÆÈ
ž.@]à.|Ï@^ùpO\@`¤mñ¶@a+øŽÒF@bEL¯³|@c^ Ð•Y@dwôñwÚ@e')µ@fª}0ô€@gÃÑQØñ@hÝ%r¾@iöy"£½@k­²?Ñ@l)Ó&Ó@mBUôx@n[ªöÄ@otþ5ß²@pŽ2T~û@q§†ui2@rÀږT@sÚ.·?‰@tó'Ø+ª@vÖùm@w&+Ô@x?:óß@yX³Y˜C@zrz‡•@{‹[›wˆ@|¤¯¼h@}¾ÝYW@~×WþK2@ð¬=®@
@0Ï@'#Ta$'@ƒ<¨'õ@"Uü£
û@…oPĤ@†ˆ¤äùì@‡¡ùð×@ˆ»M&èc@‰Ô¡Gà'@ŠíõhÙ_@ŒI‰ÒÏ@ ªÌá@Ž9ñËǒ@SEìÂæ@lš
¾Ø@'…î.»m@'ŸBO¸¡@"¸–p¶u@"Ñꑴë@•ë>²³ÿ@—'Ó³´@˜æô´	@™7;´ý@šP¯9Þ@›jZ@œƒW{å@œ«œ	X@žµÿ½
j@ŸÏSÞ@ èÈa¸@¢"g§@£pCn4@¤4Ädua@¥N…}+@¦gŒ¨Ïá@§€àÉØé@¨š4êâ@©³‰ìÓ@ªÌý/B@«æQPMƒ@¬ÿ¥qY¡@®"°©@¯2mµ¾@°KÁÖËù@±e5ú$Û@²~Š4@³—Þ<CÚ@´±R_ž"@µÊ¦€¯›@¶ä¤@·ýnÅÐ@¹Âæ0¯@º07	Žx@»I‹*¢@¼bÿN'@½|Soá@¾•Ç'w@¿¯³¤@ÀȏÖï@ÁáãøÕ@ÂûXi€@ÄÌ>ÌÃ@Å. _æW@ÆG"ƒJÒ@Ç`è¤eš@Èz\ÇËN@ɓÐë1œ@Ê­%N6@Ëƙ/µ¹@Ìà
SÙ@Íùat<B@Ï՗¥–@Ð,I»"@ÑEÜ/½@Ò_ÿšß@Óx†#@ԑúFrô@Õ«Ng•"@ÖÄ‹@×Þ6®qD@Ø÷ªÑà@ÚõOY@Û*"¿I@ÜCç9å"@Ý][]V¦@ÞvπÈd@ߐC¤:¹@à©·Ç­¦@áÃ+ë!-@âÜ •N@ãö2
@åˆUU@æ(üxõ?@çBpœkÀ@è[ä¿âÙ@éuXãZŒ@êŽÍÒÖ@ë¨A*K¶@ìÁÕP@íÛIs‰'@îô½—9@ð1ºz@ñ'¥ÝûP@òAw¾@óZ®'?@ôt"J¼±@õ–n:ä@ö§
'¹¯@÷Àž·ƒa@øÚÛY@ùó†þƒæ@û
$O\@ü&GÑ@ý@kSi@þY—' ¢@ÿs´¤@ŒŸÚr"@¦ý÷,@¿¨#ƾ@ÙGL'@ò°mN@$¤K@%¸¶v3@?,Ùþ]@	XÀÿÑm@
r5#ZÀ@‹ÉI.ü@¥]oÌ@
¾Ñ'ŽÞ@Øe¸dØ@ñùÞ;f@nÈ5@%'Ÿë@>–Mx8@X*sQ@q¾™*Œ@‹2¼º?@¤Æâ"Û@¾[p
@×ï.KÍ@ñƒT(#@z
@$«Ÿâ‰@>?ÅÀ›@WÓëŸ?@ qh~v@!Šü7^>@"¤]>›@#¾$ƒ‹@$׸©@%ñLÎã!@'
àôÅÊ@($u©@)>)B×#@*W½h»@+qQŽ r@,Šå´…ô@-¤™Ü¶]@.¾.@/×Â("<@0ñvP¶X@2
vž´@3$žœ‡ @4>RÄ»s@5Wæꥁ@6q›Úx@7‹/8Å©@8¤ã`û¿@9¾w†è@:Ø+¯L@;ñ¿Õ¿@=sýE@>%(%~@?>¼Km+@@Xps§6@Ar$›áÓ@B‹¸ÁÒª@C¥lêd@D¿!J³@EØÕ:‡@Fòi`z¢@Hˆ¸Ÿ@I%Ñ°÷)@J?…Ù6D@KY:uí@Lrî)¶'@MŒ¢Qöï@N¦Vz8G@OÀ
¢z-@Pپ'£@Qóròÿ¨@S
'C9@T&ÛC‡]@U@kÌ@VZc–[¢@Wt¾¡o@XËæçÉ@Y§€.´@ZÁT9Àƒ@[Ûb‡<µ8™Qù<¦îf½Ú<Ÿ5J}ëU<±(\Æqs<±—-
Œt<¢qÙf1¬<´›ÞX‡²Õ<ºx¶Ié©<¸ŸÇwÆå<Âmsøj!ï<º6âÐØ÷<¶ÿZ€¤ì<µ…djæe4<²K«¹'\"<²‹™j Gø<½	ÐÈp><¸¯qÿ'µh<½¤^h;<¹÷†h0WŸ<ÀšB<½Iž<À¯1&Âô¯<½ÉWÅ}<¸ôY&ª<±G84ïç<¶înlQ'<½™–†­Ø<Áp¤ÁCˆ<ÀZº'³³<·ƒÒTû)'<¯œò*òyT<½P4ïäªZ<¶˜­\öÉò<½@µÛa¢¡<»ÞÖ	
ê<Áñ`.}ú<¿;þçÒ<¼æGý/ê;<ÁþH£1<»'`b®kî<ÂDìçi <¾ƒöcŸå<¿—Ñýåâ<<¾–}¨åPD<¸õLëß25<¹a2Õ=@Î<ÃAã#iX<Áµ a8z<»ê"éw<¾×rf^{<¹2o"â"–<ÀóS§¹<Á» |(¤<ÀÝ
WØh<Ábiš¬wd<Àò[=à‰Ò<½Ä3Ÿƒã<¿ªïíìÏ·<¿zŠ¹pµh<ÃL_ôÜÙ´<ÄsUÏý‰<Ñ(ò'g;<Ä1¢æ«Wj<½ôG9!<ĆIì–ÍG<½ë_í¾¸2<¹'ÙÒÎ<·ÕƒÊIÊ<ÀA²–³<»ÔXÜê~L<ÁÁõ¨<›ül·=<ÃV²\§h<Ä71õý&®<ÃKqϜ¿˜<ÅO6}U¤K<ÂH—š>Š<Ã!
–´<¿žµ¾üãð<ÂRÁÊ¿<Ã"ˆ®ë¸ê<Ât˜6lŽX<Àƒ'øÈ¡Ø<À¥W,+Âá<¿N_€,w<¼£VC·g.<¸áƒ2û•<Àѽ:-<À0Z@¢Œ<À#G.^<¿–#9I<Àa9걩<½³ûD
å<Àáüqd!<›)žTJã<Áýeýë<Á¥ºùó<Æi'í`­¼<Ä¢ì`›X<Ã$UÅ^~<Ágê:§Ö»<Á­Es˜<½Åù=jÁ<½HùûÔ<Àá˜òޗ<À63pêoø<¼À³Þo•<ÀeÞ;CTH<À¬XĆJÒ<¿¢›b~ã<¾£Ô˜óW"<¾ì$¯^<Á´Z7uc<¾_ÖvQ¯M<¿[«¦6Ù¨<¿"ô+
ú<¼Ú°¡<Ày¨ôÁ͍<ÁE­t>¹<ÀÃØÆâh<Âí[Úê<Ã_yjÿ1<ÂrÑÿ<Äu\U…æ<ÄôºŒô%å<ÄqüƒuË^<ĨÏIç~<±³N‡üÎ<Â0WÅ©<Äm¼ôÒ<²°€Ùøh<Å_-  <<ĖdÝ[!—<Â[ËoŒ<Ã'£±•<¿ÁÎހEÛ<°52È–<£ê¬ýº<Ãþ§—©˜<Á¨†û'<Ái`Î<ÂÃÄ²	~<Âk¢l"
<ÂCÃ"þ<Âz¦V¡úé<Â՗ 'H<ÄnŒ"½<Ãìw'q¯1<¼÷V1÷<Ãi'èûÞÑ<ÁJ´ŠÚc¢<Ã
y^åÑ<Ŭ#áC<ÄԏFTª<Âñ¢g^Ùx<Á‹ZÎÑ&¸<ÂoaañØ?<ÄüTjsæƒ<Ä5wiA<<ÅÖt[ô©<Æx
;¿{<ŕÔ$w<Äd´`*<Å d€#ˀ<Ä乩©<ƅiœ½]
<Ä,?î†<£k(³r<ÃDßÎø<ÂÁà"fH<Ĥã½:<ÃäD¹]¼<Äös¢Ã†<Ě+¬@ø×<À̲÷ˊ
<ÃÔ¤²Ÿ<Åb¥!¯<Å	I돠<ÆådOM<Å"՚;.<Ä{Á>ß<Å­÷*Y}<Æ(0Ñd<Ƕ¿§0R`<Æü,âßà±<ÅlÃ°JÙ<Ä«™ïd…Ô<ë‹jVl<ļa-¦…™<ÇB<1'Þ<ȟC==%<ÇqìXÿÞ<Æ*€²°ˆ6<Ç=Ÿ¿ß<Å[ö¶Õ®Æ<Ö?ï×æ<Âé´.C!P<¿[څ…¿Ê<½\~uõ¬1<ºYåvªø<ºÀ8<ºU±uuêc<µ€‰TSa<³É}Û`<³ûU\ú<µòÈՆ1<»ä"9:8<µ·j©<·ˆË‡´Ç<½?í0xøN<À…€–X<»o‰d&
<À"—ñ:q<À@êG³ª<À2R¶m` <¿åÞtÌ]<À¸b¶}<Â,ê—ñ¶…<ÀÁO|»ø<Á(@vr^T<ÀeAC;×$<ÀgdÚ¹Ù<Ák¯å§(ç<ÀØKGü9<½çsºìsú<º,l½søØ<¹¸ËßÚL<<»NûM‹<¼4 Ù8X<¼5¢_¦"<½•&	/¹í<¼ÄÔ;64<½ëõ*[ì3<¾
±«·ö<À?6Â|<ÀjŠE¨"<Á†¥êC7¯<Áq+"Nä<À©§ØNŽØ<À¥Ax"q‡<ÀRô¢ë<—!+º*<Â=½6F<Á™iYýÚý<Àºã0<¿×"²´…®<Àí¬VüØ<Àì´~´<¼5[ß!ä…<¿'\Q½¤X<¾ph'þtG<²wã]Ñ<Ây<¯uG<À*Jø™ÉØ<½Í¶…WT~<½?_…´2R<¼:NnôJ<ºî',ðë<¾\™ƒDS¶<Á£œ•í<­a¤+E<Ãq]tƒ<Áþõõ( ¹<Ã-;Ë=ÈØ<Ás€É<Å?ÏX߶<ÃáxÝȾq<Ã:§-wÐ<Áðã[³"ð<À,{ìI`×<À_õÜdU<ÃJÚ¶3Qÿ<ÄiV¤±ú<ÅþJé…<ś¼©²"1<Ä6!ÿ<‰e¾õkÙ<¿ðƒlÈB<ÃK¾.¿g"<ûH@Ú±<ċ$®âÞì<Âx×ÌÊ%d<ÄÙ:•'|ÿ<Å"WV}(<ÄÕÛÝqùë<ÁØx*$<ÁEˆ1V§Š<Ž6ý۟È<Œ˜/¢þ<Á¿LRLX<Ázð[¯<Ãh.¹®ì…<Æ3`<Âo×'ta˜<ÂÐÕA'QÁ<ÁÅw(ÎúX<ÂÖÁÚ:…<ÃÃnhª"Ž<ÃkAmÏü<āQ"›ýÅ<Æ°Æj:<Å{~Þkúå<ô-çµ!B<ÁÄ_nUÐ<Âñ6y-<Áâ[¤^Ð<Ã.¥­"ó<ÃN%Ô^æ<Ã8ÿ[ÝàŒ<Ã>Û¥~¢<Ä5ác•–Ý<à â4<ÃE3RÛr<Ãor*nß <ÂmͦsX<Á¦¥E'´<¾¶õ ö<Àæ¬+i§<Á½ñ!Œ/]<ÂVkäF¾Ø<ÂÍt²Õ<ÂPüÎí²™<ÁÏ	@Ž'(<ñ´>u¿<ÅïÆqÛ€<ÅvòŽV$<Å/ÎdÄ<Ô«W<ÂIϽ*<Ë÷Ψä'<Â(dݖ<Àž°ú~b<À¶õàÿ9¹<Á5UY
×<Â[?'=<Ã):üŸC<Ç/[êe<Â[iøcñŠ<Á‡"cÙä<Àï¹Ã7™<À\½/+á
<Â5í'"<'{b½€ì<Áv¼Óý‰Í<Â^L¥…îC<Ão¯7w9<Âl¶lˆú<Øæ،Xx<Àz 6<Ä¢%_Lg<<Ãփ흈<ľ'_BÈä<Ã<õê'[¨<ÃA¸æÖÅa<ÂjMvZ<Á&#ÇDÉ¥<ÂzƗV¡<ÄÜt±¬<Åfb=ÎÕ<ÄÜ	$²¸<ÅýBt<Âý&óÙT<©é½<*Ô<Ä2$¼¯<ԑ~ÙÔ<ÃՐâb8<ÄB—+N¶r<Å5Eö
<ň%a{ÿ<ÅJ£Í¾Aà<Ç_鶛c6<ƃ#yçúˆ<Ç©iŠðm<ÉÖ¼
tV<Çfzè§#<Ŋ¦†	Æ<Ã;yþY®<ÂéàAg¹<Â	V'Ã<ÄÒ&¶E'<į÷!|¾<Ã<Ç\$µë<à _Rÿ'ø<ÄJŽîôÇ«<ăMÔiÃs<Æ*ö–hb<År(õÄQ‹<Åt‹åô'ø<Å¿–.´D<ÅóŒ3HH<ń78Q<ÅéGˆdôÔ<Ãü‹ðR<Â;
°[<Â2YÍ#&<ñ®ÓÓI<Å£B•ªkÃ<ÆþH3ڜÆ<Æq¥ªü_e<ÆÖPˆpüõ<ƔV9Œ3<ÅáН<È(0üÂÄb<ÉR[týÑØ<ÊC'¤Ò¹R<È?Éö£÷<Çϯߑe<ÄLÏ«uáý<Ãä‹-Š£<ÃÌ1²°è<Á"B[Ä|G<ÃXÿU"c<ÄcÔ¢®<ĞðKEö‰<ÆAõ¢-…[<Ä:Ö7ðH{<ÅmÀKyßP<Äì6\»[}<ŀγ<<ÅcqªšA«<ÇB–öí?<Äéd tÆ<Å^©¤?N<Äó߇û'<Ãp‹†âË<Âùå¿á8<ž7d8ý<ÂWóð
<Â'P§‰/Æ<ÄYw¬<ÅÅpVÃÑ<ÅX)…›q<ÅÝ`Hä7L<Ä2Ê$Þ#&<Å{€Fº<Æ҃½Ør<Ä4‡6Æï<ÃÜ,œQ	<ÄrŠ$
¿<ÄlÅæèéZ<Ãå¨
7—<Â硳1ñü<ÂÄ*ÂùNR<¹²Ä"ÿ<ÂôiÂ×(¥<Âö.µÜë<Á\ÁßV•<ñצ>Ò<Ãs ƒ*ëy<Âü3G"\G<ÂÎli—<Ãî-FHx<ÄÁ¢÷ŽÌ<Ãm41-vç<·£¤P¢Ý<ÂcŚ—<ÚbfP®/<Äð¤ËM<ÃåacÎgá<ÂP¹¾‰Ž'<ÂFu*KGs<ÁâÓ'bYG<Áµ_Sxâ<Ãìì4¡k<Ä/"Zv<ÂÓnªäÒÄ<ÂÅ Ú]"Ê<Ì_bÐ<ÄڞS²¯<Å}ì»5^<Äԓm—¶<Æhªú.»#<ƲИ<Ç
´7z'<Ɲ¹&BÚX<Ç,ã\íò<Ɯ5$!Ø<Åtù*[ë}<ÄY
Ž¿å<Ô®°ÁrX<½È[KO<Âr(#/£<ÂäºØ­C<ÜýBÔz­<Ã2¤©T<ÏýÍe"¾<ÃÆcTÖÁ<ƌžÐû³<Çr"ñM~<É8ï®o°<nj¡îQ,—<Ɛܐî¸Ý<Ƅ¤³¯¼F<Ãìb[I%<ÄENӉ'<Ä÷áà§<ÆKûðÑV<Çtêù¨öõ<ÅQ,ã½ï<<ƄÓâ£EÙ<Æ
ÿvHps<ƕgäà
 <Æ1Q÷ȘÂ<Æ%s°¦–D<Åïç.hÎ<Ç"¼1²dG<ÆPn)·q©<Ŏ
3éܛ<Å.?½AüN<Ç¿øÖËÄ<Ƨ2M¨Û­<Ç܊–½ü7<Æöô÷˜Õ<Ƥ»t[<ÄO.×¾a¨<Æ7»49ùC<Å|סà·<ÄöÿÙÏ8<ƵËI@<ÈÑW8‰Š%<È/ðOç)<Ⱥ'"£<Æ£ÄWv+<ÇGPùª[ó<Çş'iÐL<È@i¹Š:<ÇÙÞ
È<È\õ˜QGú<Å«Ég¥<Æ7L%oÁ¨<ÆëMQFìÒ<ÅDg'í›Ý<Äù<–¦X<Ç
ó ä¨<ÇíFÏ9<ÈUˆÝB·<ÈDìM+êª<ÇjK‰kUÇ<ÇúMÙpZ˜<ÇóL‡×<ÈžPק
<Ç/ÑÕ"<ÇÕÈ9ÏÒN<ƨ#ﲊ<Ɉ^y
uz<ÈÁ¨\O)<ÊHXŸñ:<ȱümÉÑ<ÅŊàÁ3ó<ÆCšDYζ<ÇëxÆ'{<ÇX®5-3L<ÆÑiN@ªž<ÈX|-ó<Ȭ]Ñ
	<ȝˆ>ïqÇ<Ƕ{B•hû<Éý'OöA<Ƀ¶-yn<ÊçùÚ;
<Ë(Áð›<ÊäOlò?<É=;ë×è'<Éç!¶¦Ì¦<È)t"Ї
<È%°Óâ7í<Èe›	̓<ǕCG™	<ɃIƒ·õ<ɼM3ÅgÐ<ËSz8÷¦<Êþ䊰1<ʑ"d,œ<ɦÜÎ){<ÊET‰@wî<ɾµ$xÑ<Ëv½Ef£f<ÌrÁîO<Ë+Dé@év<ʖeƹ®‡<ÉVDð÷R"<ʀ…¼¾^Ö<ÉY[YL<ÉL¬;:­½<ÊX€ÚüU<ÉØç8=é‹<É­ºö¸@a<ÉÆR~Z€Ú<Ì껣¥Ó<Êô÷1Y<Ëç$±á¹(<ËxA	ˆè1<Ê£¤=Šm<̲•t¨<Ë '/Uüw<țO¬|Š<Çöñ˜e<Énƒåg£û<ÉS07×A<ËúC¦Ã"<ÉöQOLŸ<Êa™r?<É
âœ<ʜø':ñ<Ê£ãRF¿Ø<ɽ
A½$<Ê::?î<ɁôÈTIñ<ÉZÖgï}<Év•:žk<ÊFs¨§<ËG}ú"£é<Ëk⪺Ô<ÈÚ´@K­û<ÈþŽx¶E]<Ë
íXe—û<ÊÆET¥<Ê%´F.ˆû<ÈX_ñþ<Ȫàûˆ^%<ȗÍ<«MÂ<Ç`Zü
ùW<Ç3rR©N<ÈW‰æÀX<Èø
¾}ðX<Ç`?}¯H<ÈãD÷9™<Ǚ<E"r<Ǐ-O[m
<ǏVœŒ	<È,-ùfæ<Å D·›"<Ɠ`¼?º<Æò´êâ>-<ÆÉ·l:e<Æ}–¹¢#›<Ç3– _ë<Ç_"ñ¦Jý<ÆÇÔNø"Ï<Ȍ¢,W¬^<Çó váåG<Çë#wÈ]=<ËFê2È
<˦P·JXœ<ÉWÏ0öî<Ç؞«<Åd¤U>ʬ<ÄËû¿<ÄÖa›{X¼<Æ7vßðõ<ÈÌq:")'<ÇÀä›ã
<Çþú¡
-<Ǽ>Ì::Û<È
ÈÁÒ¥¹<Ɂ®ŽÁûÌ<È÷ÊÉSä%<ǁ'¥O<ÈÞ™Æ[È<ÊëÞÜUq¢<ʑ>Ж¢<Ëwÿâo<ȦT×ü̬<ÊCŒûhkð<Ê>0}ýî–<ÊÙ"·GxB<ÉU,®lï<È»x.Gž<É@i?Ç<ÇFù2¦&q<É«ä=\]<ÅZÇÐyï"<ÈÎ	ÊìË<ÉâE\t#È<È9H²û<Ègjdz)<ʟí«@ÊÝ<ɾKèÀv'<Ì0¦{ï´<Émš®_é³<Ênš–s²<È~5 —(<ǧ¢e"<ËöNëlS«<Ì·^l`;<ÌìÓW?Ð<ËEjh¢<ÈD+ñêÝ<Ë«1/aQ<ʞ—|êÏó<Ê¥cýN<͌O|ôp
<ËHø`U×"<ɵ¬oòMð<ÉڄÜGÆ<ÊO>×^¥<Ê
Y*,5<ÉKkµ	[ª<Èç"ú!ÿA<Éó~'\><ȯMæ'Ø­<ǙËx‹ð•<ɦ'fZ<È7$­È@<ÈÚdRBÔm<Éÿ†m¸¹<É¢0—*@æ<ÉE–âhÛ<ÈÓDhŠÁ<È(?	àf<ÈãÝFÀ"<É$WR=L<ÇI:õåì'<Çà½Û†sm<Ç«MƒòR<ÇþÍÍx<È/Ú|€<ÆùŠß°È<Çxu"΋5<ț;ŒgÔª<É:Ù-B<É¡¯_óËÇ<È·v̏&Š<ÉE)ÿOÙø<Èþ53»é<ȨupíSÁ<Ç¡:iš<ÆÌWRØþ<ÆN@GÀ5ä<ÄÍÓÉb²<Åò¥=e,p<ÈWPm"8ð<Ç‹?ÉÃ<Æ!ª>ïƒ<ÇJû°<ÆRû®z|3<ÆOû˜§vH<Å¢bñ×·<Âò½ÅvË <Á'JÄB×b<½ØRźÚU<¼oòª/ø<À'ˆ–("I<Ã
¹¥¨Œ<áDø<ÐnŽ3KÜ<Áy@…¿Ó<½åE:r…<ºì2Â(C<¼ãQ™Ê[<ÂÑäÒ0Ã<ÅÑGùpÅ<<Å;"¦ÕÚÒ<Æâr<¬eœ<ÆO÷EpB¥<LJ»>óª=<Ç9NmS›k<ƤÄDã³<ÆӏÐqH^<Æ}šôMÞk<ÇTAarÃ0<Æà~<œä¼lh<Ɛ;|m^<ÇmÈ¥ù<Ȝ¹Œá<ȗ—h
Æ<È
æûWÆ<ǣ㽾û<ȸCxž6#<ɜŸ&0j<Èò"
AÉt<ÈÅfŽvé‰<Èùªž'<Éeq¯®þ<ÉQ›Ä<ÈҎpÆD<Éó
ˆ6»<ÉRæ9Ü<ÈAxíô©¥<ÇÇÈøèwÉ<È2°ÝÎy<ÈA
'¢HD<È<·Hâ<ƅSÑf]<ÆÆÆN*<Çe~¶Ey¡<È5ˆÝß؋<ÇøБÉïx<ÆÐØ«ñeI<È¡x%މ<Ƕ¹>aV<ÇÞùn­Ë
<ȑâ
̎<Ȳ8¬Á—z<Ê;÷PìM<ÉEîJ u<È×!µz<ȝ9iño£<É	pýúJ×<ÈeÞ¦<ȪNÊÖ×
<ȳ¥™ú¥<ȉ7jØë<ÈXWKˆn!<ȂÀÑÆÆ£<Æ·»5 ‰4<Æä¿<ˆ<Ǐ';‹n<Èr=
MZÿ<ǟs ìþ<Ço¯ëE<É`hÝRb<ɧ¥(B™<Éú.ì,¿<Ƚ†Š\«<É{ÌZ›5ˆ<É|ml¥‡<È4L@ð4<ÈK†ë¤<Çúûµ.ez<È«äâÞ<ȉE¢fJ¶<Ç÷Û‹Ï<Çͳ'yä<ȜJ¥>ÿ<Çûbjbe<È?RÄá<È\Ë"¼|2<ÈWÎhø—<Çj‰å}°<Ƌò1g ç<ÆKÛÔt<Ë<ÄêÂó",<Âò¹›ñ<¾é$M<¼#€ñÊÁ/<À­É–®Ë<Ã4ó§)H<Åøf5çA±<Ǭþ»dØ<Ç«¾é¹¾"<È+°sOP`<È>Ÿ¦I"><È.rr
a<ÈdáD?ã<Ç÷]æ¦e£<È:+vƒÄ<ÈEˆTæQ¥<Çñ§@	¯]<ǔõʬh<ǟ¸íöW<È8)FéßÜ<È2˘ç‹<Çm€
¯¿ <ƃœ-§™ë<ÅÜ[Á¨¬<Å\2FΛ<îW¿OÊ¢<ÀÝ,_¬a•<ºv7$—:<¶7
‡ó¹F<·˜Ùcæ=<¾|÷¤¬<Áî'+vê<Ļ—I¯<'n~+èò<Æ<—J|FD<Æ7.Ê
Çd<ÆÌÊzd<ÇÃߪ B<Ç#ŸïÎ	i<Ǫ#©ð<Çú1?²<ÆnQ€¤Ñd<ÆãD˝ȧ<Ç/,!7²<Æ­fŸèŸ,<Æ뜯GÇ<Çæv£"<ÆѧNøHZ<Ɓ%þ\Bÿ<ÇÏ#5h<Ça¨•ø^<Ç:}k"<Ʋ†˜	¼<ÆÅ ¼1È<ƽAŠŒä<Ç9 òð<Ç$Ío¶›<ƅþ×ùq8<ƑPŠŸä<ǀŸ A/ñ<ÇöcwC<Å(¿lÔé"<ęÑÃrä<Äeq"vBû<Å÷(¾<Çœ¯DO<Çqγ7þ<ÆÞnŠ°
<ÆÞ®ˆ"£
<ÆlôSï~<ÇQÚ$å4¯<ǼÓæ]Æ'<Ç[ïßH'‡<Ǽ}ØAì\<Ço ƒmŽÎ<ǪVT³ç²<ÇëHR®¼<ÆçÀxPù<Æ×µ_é™<ÅÊÿ8ˆð}<ÄÐ¥%ޗ±<ÅŸŒ£.ñ<ċïúnv<Ä>ÙS<Ãé<ăEÛYz£<ÄÛ®è%Ù<Å]iËôíÄ<ÃÏð´WÓ¸<ҟ/"Qf<Âð+Å:áð<Áȝ•÷<ÁáRêr<Â͋µmQ<ÂçÏñç<¸[u™8Õ<Ãf{M	#ü<ÂÒÎ^Š½,<ÂÇ¥YW¤<ÂÒ©‡<Ãd,ül"n<ã¹÷•<Ãp{0{<ýBÇ
ù<<Ãm†giX<ÃQ4–s»i<Ãy0.#<ÎD
°Û<Ð*+œJÒ<Ä#-«{<ÄmºdØJ×<Åׄ^ÊÇ<ĕ>j°õ"<Ä0Ž¢à1<Ĕ¨èz2<ĖxD¤4<Åûz·Åî§<ÅúH×%Q©<ÅzNbB <ÃÌÃk¦Gv<Ä`Ô*'å<ÅËPcGæ<ƙޏŒŠ±<ÆbYÞ`r<Ça Ýú—o<ƇÞNÄå<ÄÎ%Ž" L<Ä%5ï<Å8"b<Æì mTË<ÆЅ'Á¡*<ÄÆ¢µp4?<ÃAË1Ûæ
<ÂÄ̙¾Ã<Ø8Ò°Æò<Ä@ˆ'×þ<Ä¥YvŸf<ÆÎMné)<Å5áðæR<ÄÒL½ª´<ÄnucÇTª<Åf^|ò%ó<ÆÈxŸ‰êB<Ç¢"":<ÆÝ<Y<<ÆÚóhZE<Ææùât¦<Æ;PžF/¦<Åð"sì$<Æm¨V˜"<ƾ(•É›l<Æî®Â><ÇĹò¶<Ç:PyH5<Ç j/±<6<È6aó6<Èy$‡F<È]e#±Æ[<ÇÂF'§<È!†ø²eN<Èš':<ÆÜ¢ô­I¡<ÇPòe"A<ÇIqòã*0<Æ»¯4´]<ÆÇqµÓ<Æ:júÔèÕ<Å臜ÿJ<ÅßþŠk¸F<Ç/»$7¡<Èu¢F«Ê²<ÉŸøè÷<ÉڈlŠ<ÉßFÞ½T<Ȫö&OË<ȳU¦ô¼ß<ÈÈÉÊc|ä<Ȧë¤"E<ǵ™áZï<Çÿ(çã7<È/m¼þ¢!<È»H¿hsÓ<ÉËNoå<Éà¢<ÈÕ¯ 5ª5<ÉÌ(ÇŽ©<Ég§0ÅF}<ÉL–¨v:<Èn!"+ý<ÈnÖ(©~<Ǥ<ǎyyU<È-äî_È¡<ÈùÓÛP°I<ÉI¼½®Q<É
ŠÙÓ0<Ȍ@éÔ4<ÈN:z¿§°<Èw¼=ë<Çxê—õJ<Ç
¼(|
[<ÆøÝD':<ÇKðð"'<Çu£õ%<Çiù¡Oåí<Æ߉Âj/"<ÆÛ7/‹ñ9<ÇL†Þ¤Ä¾<Ç­VƇí<ÇÛ#|_<Çƪ˜ˆo
<Çì˜ùø…ù<Èt½äÆ<ÇÉ6'@í"<ÇT6TÎÚ?<ÇjhÌ#<ÇHÙD*<Ǎî"Þ-õ<Æþ*z$ËÊ<Å,ôLßHm<ÄpkT0Z<ÄEĽôçD<ÄëŸÜ-Ò<Å!‹ï<ÄÊM™ToÌ<ÄÝ:~ãß<Å+Ŧ"|<ÅgÖrŸý<ÄÏj\š®©<ÃY:è˜öî<Ãk.'KT¨< ñí–F­<À‰s>·œ<½ô£7ÓT<¿[—©•?<ÂXiS'Ž<ij;Ëí4©<Æ:²GAÔJ<Ư›^›Ñ‹<ǸExíύ<Æè۔õW¯<ƧÐ&œ3<Æ
p7ØÄ<Åÿ»Ö՗õ<Æyޝ<Æň<Æóû"<Æ3`øm³»<Å¡Œý"><Å𨷿_<Æ¿oVÚû<Æ3竅ѐ<Æ<tã1–g<ŸãW2<Æ"-JX<ųRˆ°Ï³<Åis Ï9<ĆШÀ<Äž+G.<¾ö{<¾NÒéö<¼YØîÿÖ<¿Hv¢ôÅ9<Âؼ9Òϯ<ÄÿHsGè<ÆMáF´óü<ÆZ@ÑB}<<Ç0¦(•\<ÆÓ²ŽIc¹<ÇCüw2<Æ<Ç<WX÷C<ǵ·´âHQ<ÇZ÷äÖy<ÇÏBó|x<Ç'×.!{m<ǯùÀÔ2<Ç Ÿ…ú
¹<ǹU,Ôã&<Ç&àÊÀ<È*àE%Wø<Ǔ2š³G<ÇÅÍ2«ž<ÆQÉÞ4'<Æȵr£¼ü<ÇWÏíÜ<ÈMò.‡Û<ȹ¨Že$@<Éí­=3l_<ÉÂVfj¦ª<ÉB°½r<ȅ(érØ<ÈãY"¨Ø<ÈÌÿ]7¬­<ș×6¾D<ȼ044"5<ÈÈß¿7J<ÈG¯6ô^F<ÇH
ã%"<Ç	úDo@<ÇBą?ÄJ<ǂ4\¦à%<ÇÔÞy9+<Çü²'Þ0ê<lj`)}t÷<Çד
Ô<ǛœkÔy#<ȹbád*w<ȥ୴<É(uZ­<țÆA<È9Ī<Èpø·.¬<ȁÏT$ÓI<ÈZ÷	÷B¡<Èvªª•À<ȱbz*ô*<ǶKcw»<Çbƒ«Æ†<ÇûO¤H©<Ȩ$o!r¯<Èktâ^<É]KýzƑ<Èh­À•ß1<ÈWª¢'qA<Èef1HND<ÇÚþ֘½y<ǟu¿$ë<ǝ0ôvÞC<ÇcQÕT;±<Çx£—•>a<Ⱦ'¹ìh<ȑŽ!þÖÙ<Èx@Ë?|<Ƚek"a¬<Éîy:<É˼¿YY<Éi šþ<É7øèÎõ<ÈÌ·AdŽQ<ɶ¬ò<È`[8–$]<ÇÐ,vF€<ÇÆÁùx<Ç®aÂëP"<ÈÑ?Õ<ÉS"e*<ÉØcc5à¿<ÉÍ
žÚxJ<ÉOú‹[(s<ÉÏ2¡»<ȇE—´Î=<ÈWê½ç'#<ÈñÃH<ÈüۚS½<Çs-§›f<DzÇ5øÈ5<ÇA'?/£2<ȑZ´?ºi<Ç~ÕûÎ<È X.{³J<È֒ܭïÍ<ÈÚŒ["<Èî²Üùø¤<ÈIl\_<ȵ
œT¼<Ƽ>¡ܝ<ÆVÖÉ×~m<ȍ=VàÐ<Èh¥·Œg<È¿¨ôÚ*Õ<È~CÓÎn¤<nj´ùudF<ÇH`Ð<ÇÀéÚ?-<ȵ(¡ØN<ÉX5 ©ÂR<ɭϬ'Â<È·€ïʧ<ÇG7χ¥<Ç®êÅ«<ÈD4YÔa<È| ªÀ<ȏâNÖW<Ȉʌ£j·<ÈnI]ý<É©Ýì;<ÈÈidxõ<È9€‰€Õ<ÈZžtÛý+<È.½"ˆ^<ÈÉÙô5"<ÈáŒë–n¤<É™–žþ<ÉQóbc<ÉÀÓòA@<Ȗow6¾<ÇP£RCÃ<ÇT"Ýú±˜<È9_:=Z<ÈáîµÛ<ÈWuú<Ȭ@¤ÝÄp<ÈVdã#<È扚DK<ț'Щ4<Éq©^Þrñ<ɺuÙöò&<ÈёpcÆ<È5¿ºÌŽ<Ç|8ŽŸ<ÇUZeïÏà<Ç£zí1–<ÇçÊõo<Èo8+t²›<Èm5Íj/Y<Ç×)—'Ù<Çþ
z$<ÈHYîr<ÇáaKöä;<ȋ	Z<È<á¥é<ÇEoFsãþ<Ç_ª4X}—<ÈÄ¿¾<ÈÌâs:Ð<ȵ™½Ðל<ȍ¾mÓ¸¤<È'€z¡ä'<ȔÒ&÷_<ɋ£CtÈ<ɆZ²ã<ÈÑ:USž<È+DNËÒâ<Ǿh¥%Ôù<È3±ÅÞú|<ȹPªI¿¡<É`ü\»J<ȔªDMh<ÈþÆq<ÈhV@éGí<Çg~ˆ<ÈMo'I=<È[‹FØr<Èh*Ák<ǦÙ
­gØ<Ǩæ˜Ð›<Çtr©Áì<ǔ[<ÇJÌûÈþž<È‹ö¿ õ<Çä2A£5I<É)Õãï@<ÈA>"Eå<È%Wƒ<Çɑ_ÁóO<Ç€ÇɐS<Ç{GåKNÍ<ǂj2&<ȁû?ÏA<ÉÏòC{}<Ê,ÈðõuŒ<ÈàRd¯<ÈhY(¢C¶<ȗ]Ê↛<Éf9"õ<ɖÄtæ<ü<Êñ³ó€)ð<ʝƒ¨Zž¿<Êz ¤–€Ì<ɆGñšÆ<Èl4ҟiv<ÈKw1ÕÕ<Ç,{÷žŠ<ÈtZ
0A
<È%ÀN±ü<ÈxJ²2<ÉùYt•å<Ʌ€j†<<Éê¹w'´I<ÉÑàü&5Â<ÈUdÂJáŽ<ȆœôTµp<Çï0U£lÁ<ɱ؊Ô8,<ÉçÇàL<ÉòWnŒ%B<ÈT©Oéê<ÈE c@^<É<æA]6g<Èí ò¾}­<Él6›«¤ý<È3|ý.<Èx¦ú¤6¿<ÈtÔ#<ÇèúÆKù™<ȈßÎcè…<ÈêV¹'º<ɇí8	¯+<Èÿ œd¿<Æ\JtSe<Åâ°Ý ˆa<Ŕh‰=©Ô<Æ) 
q-.<Æýî^tÖB<ǀΗìÁÃ<Æf•4î€<Å:}oˆ¼O<ÃñfŒ5ä<Ãé‹÷ž§­<ā›r¹Â<Å©Šb@A'<ÅÉÚ¬Ûè§<ÅñƬ¦ <ĪÌ`­ñ/<ÃþÆÍ·âÇ<ÂcSAÍ#<Á81³;¨ž<À"Þ'#ºÝ<Àá4¬mö<ÁG÷£¿ï·<Áfâ$Õ­o<ÁDZFí<Â7¥!Y™<Áá´Ý€Ñu<Áǵa'îJ<ÀèÏt=-<ÂROôm^<ÂÏD lÙ<¾§Ú.ÀÁ<ÜÆìU$¡<Âúδ	<Ã'+ã["<Ã5‰àæ
è<Â?'P2pŸ<Áw j]<ÃUqÙÜ!Â<Á7³'ešÊ<Á3
6¯Ýf<Ág통ÆC<ÀÓÑ=…ïh<À´bGȂ<¿!Ó_›‹m<¿æ"h9Ër<ÀeF"s}Õ<Á«òtfÚ<Á•´ݝ<À0òä'<À¿5íß°<ÁË(dèÏ<ÂFÈ=Ó <©»s+\n<Áªk\ÿÿ<À±!›{Ï<¾¡#YE"<Á»«¬<ÁvÜÊ«q><ÀÜ<Áæ0<¿úL(¸+k<»¥¥¬>A<¼¿Å<V÷"<»:b2I*<ÀÈw
ØM<Â»ý©<Â<e·2<¬<ÀDÐ^Ã2<À'酟Q<À²ž´G<ÂtamÍ®<ÀãH>èéG<»ÑÜ1Æø0<¸9¢iª$<º{lÝ5Ž<»å!gBªL<¸Dûi}´<½o•˜·"<ÀÞ3×ÐvÜ<¿5ú ˆû<ÀS<æ%a<¿w¦ÐÕÜ$<¼š¢½bì<Á¹†6'€<À­ÎȺß<ÀÙuÛV£W<ÁI£š˜i‹<Àìëë"úö<Âk49åÒþ<À,í™ñ<¾]]'²Ò<½rúPL <¾å'ÂK Á<À~GKUæ<ÀÓ Žl?}<ÁáÒ1h<ÁGòN#(<À²3Öi‹<ºä÷AM<Ä*ÔÛ}'@<ÂûŸª~…˜<ºPß$ÝFS<ÁCrøЁ<Â
Í7ìÞF<ÐMIòÁ<Ø͜x0<ÈÿèRٙÚ<Âh¦ÑÕQ<¿,Å[JUB<¾Î=™YÈL<ÁÁÿÎ?.I<ÁЕšž`<¸Uôâ<ÀVÎ$<ÀÅÓ³S><ĕpyS<¿QŠ¸A"ð<¾¼Ä6%™Í<ÁÕ	¯÷–˜<Á'tëÍa<Á	!ËYÍ<Å
õqL<ÆLÕ¹õè<Â×ùiºžÖ<³~ožÖ•<Àˆz±èÙ%<¿iµ·˜î<Ã?®´‹à<Ââ	…ýB<ÃRìVwÔì<ÃQ+bg,<À±ædÖõ<°'vê®#<¬¢õ{óhÐ<©Íú¢‰Ct<·ÖKwŤ<½h	*¡ <ÀŽÐìxԋ<ÀÖ ˆ<¾ös)þ¸T<½x±
›û<¾/(Ùàìt<¹‡æ@¦/<º'C£Æ+à<º²u\Oq<¾öˆž¿<º&?S:v<¹º€(Á<¸×ë¤àÏ<¸ÂÁã(ý¶<¸é7à<¼ÑÖH|­<¹
î(2!<¼³zñ5z–<¼"žB¾7<Á~<)â™<À†—'ae<±:¢¦.W<·¡|ëûEÊ<½°Ñ¹‰<¾…Z@HuU<¼FòøD<°Iы Eó<ºŸ
²4€<Ç$X/h!Ò<½qXæ,Š?<¿*RšŽ ]<½QF­;6¬<Ð|±Ó('<ʗ¯/ý}<ÈeA%(ù<Å%äù©X¶<½ÎHtTk÷<ÁÓW%ð?ê<ÁÖziH8Z<'fý<Ìqvâõ¿ª<ÄÞ9—¹y<ÇóÄãAAe<¼}QFÜÉ<À¦þ'«Ã[<ˆ·t½¼<ÃPšéH<ÄËh\I2ê<É^Xf¾oë<ÈòÑF§‡Å<Å&Ǐ"y^<C1ð<Â]NBí°Ý<ÁäÚsW[<½A"š¦§<½îï
Ã8<Á·&cÅ<ÀŸÿŽ%e¡<¾ù–ªV\"<½bضYؼ<¿ŽÔ±ßàP<ÀÊ3ɕDI<À†²TsY<¿§ˆê؅<Ätñdñ‹
<ºš1]÷±<º¼W¨µ­'<»rjÙH
<ºìHp'ň<½jE¸¹ÿ<¹SêÖt<º'îw&¹<µ§ Iµÿ<»ÐgÚ<DÙ<Á^À(à²V<¨—¹lúóø<·/Ñâ^
<·œt¹H†<¼47r£ò <½F
Sïښ<»xbê¬T<¿i±('d"<½tÆыÓ<¾	sï<ÀhĐÎÌ<¸À]­»¯<º-áµS @<ÀqÓæJ«Œ<ɕ
>,&4<ÆQV n '<ÄÐL'<ÅCr	ɞq<Ä/Zˆ'~<ÀET~-&Ë<¾•^ØÞ<ºÙ<7µH<»ü#ë˜<»*"øˆ	<»éÿE&4<¸ÁˆŽÈRv<¼‡'«î³=<»¤ÀÛÙÛ#<´†¢»ét?<»]€åF3~<¿È¾@d<¿—ÙJrÃÌ<¿7|/<ÆI<Å&6="ì@<À¢[¸j<æë$25<ÀìM¤s]<¾]͎?<¾ŸǺ6¶<½Ø:ýŒÜ©<¼nñ3"ÀÖ<ºÜN¯J<ºà'<º»ßc›é<¼š°Ú«»¬<¼ó쓼–Ø<»DµK/»<¼¸²!Pâ<¼€¿Ûï›^<¾Lóþ'<¿`8i¢Ø<½fY$)¯<¹ºÞX(é<¸ª56•ü<º®^ï<»"µmxË<½+ÄDxq<º¤}È%Ο<»°£ï"]<»uLØkPO<»5Ž >«K<¼Ï°§œ›…<»N™šl$<»½
ɏÑ2<¼žÿ†€ñ<½ÀGyÀT/<½'CÀt»¢<¼T?'	¹ô<¼õN‹M§<¼†€%.þ<¼c7³Á<½xh¤ œÜ<½üé¼ÍC<½F5µ˜'<»\ãì,ô¶<¹ú¯è"†<½#®›òN<¼ˆ7
•!Ò<»á|oˋ<¹â˜$ Œ<¹Ù5È>Ä<»·¸»'bV<¼V–¸Û[—<¼'‹BÙ^<»¨Ï´›;<ºù]º"2L<º¾›v€R<¹œ¿6i<º']!ìì<»ª't4<¾1»ôýß<¿ÛÛòÝE<¿ÕH"§°<¿škïË´<¼›Ç"É<¹‹LM#î<¹åëÝ­Xì<»YdeëÚ<»Åo§dÌ¥<»ÁûÛ&+1<¸˜@¼;ú1<¸ÏÍøë<ºRàtBA<ºK¬¹1¿<»«/﹃<¹1лlº¶<¹ß8‹…*<º'ø*ªž<»$Wc'ð¥<»:¿0;\<¾;²þ/ËK<½Ó\iǘ<½6±Ü£<ºg†(î]<»+€Mj;n<¼^:Ȅ›<½'Q•Í°F<¼?ô­¶é<»Cžò.F <»XÃ	óf-<¼*ŐX<»ÚŸƒ†¸<¼±é[*]T<¿Š4Hfþ€<¾DX¡¤Û<¼–8ä2<»Œw"y'<»¡'ìª><»ô <îï<»J-w¶Ú?<¾D×[	n<»8¶ú>9&<¹+¢T졆<ºAåÌÍ<ºˆ"Ù£n<»u[ì–p<¼;#ÀiÂ<½Q¶Ñ`Cç<¾
 *í¤<½Ú¼ .öž<¼r&"Ü7'<¹hŽƒ-œ<º[¸dòJ<½1Ó¢±"#<¾ ZÌL<¾'ãEÔ*Ã<¼ý~Õùe<»·šh_Î<»ÐŚl[™<ºù¿Ð•Zð<»ªûok¾"<½BܔВ<¾!QA0<½Ø^¬Ç¾<½aŽ£w<»€uÚ<»>阢]Î<¼)Üќ<»¿J˜FØQ<½T±eµŒ<½{Öò&æÞ<½\ç茄ö<¼åI*ÈïP<¼}÷@8êË<¼q	ÓR±<¼a"¬<»›3o4<º§x¥¬k<»*"ÿ<ü<»æ–2H<¼,˪Þð<»ÅI—,<º'dðh±f<ºç#	¡y<¼)Þ³‹b"<½5Ûòc<½-7<<ë<¾žd3›CX<½×ÅRç2z<½íV§Rß}<½¨Ú[í÷8<¼nN1xý<¼BcÎT¨¨<º€9
ÃË<¹Ç2|n?,<¹uIéÐ<ºÍóå&Rò<ºcN¿>¢—<º§ÆÕͼa<¼pˉœ¸+<»g8‹"h<»(ŽòØEJ<¼,>>O<¼mN‰¹Ž<¼1˜€Eö…<½£‰›ÎÕa<¾˜"_
V<¼!çRØx<»ÔÑq3<»¼ìRˆF<»Ñk8x…ß<»âHwéØA<»Œ€ïÉ ¥<»%­¤"Í<»r‹NQ[<ººdºKª<»}ën(<»éydj<»½RÎÈ'<¼ÎŸC~×<½KfE<¼òptq¨<¼ñT+´€Æ<»Ö
]´r¯<»	¬3š;Œ<»QZv_™!<»ÛðG!_<ºzà¦Û¾¢<¹(Ðk|2½<ºˆ†ïÀa<»(pÄè*<»ÍºN>Žß<¼t܂1<¼¥¯OQ›<º\Ř)É<ºo÷8k)K<º÷5p)Î<»G>¨ÕH<»8¹}Œºê<»ø†Òh£c<¼ð:-<¼½`ˆ.×<¼?V(»_<»¤zQºÖ><ºÙ˜|Ï°<ºÛ– v!§<»"aa¨¶<¼9ʸ9"<¼üìÄ´É<¼<K,(œ=<¼êðMdç<¼ï?šé¢<½Õ « v‹<¼UJó–œ<¼-7šF£<¼ŒrPÍP<¼ÉdÏR<¼9Ú1­‰<¼ÁàÉ:i¢<»Í(+L
<»æž'(	<¼ëÍm£½<¼£(=ßH–<¼|çhÝ0é<¼¾µ«Ð­ó<¼ò½…À,?<½»µš^'Ê<½P¨«˜Êú<½Tè}#ª<½¹þœñø<½~r³¨ùè<½'…Ò<½|eͨ<½B)¢›²5<¼N	×¹<¼az¢OãP<»ñ!M«þg<»…w6w<»ÞÕÚëž<¼Ùx&G\Ô<½.
²SV÷<¾>¡¶d<½œÆ(GÍ<½ºž1îü<½º\`Ji<½'̾%»<½áŠ@k=O<»Ùt¡M<¼0alÇ}Ô<½xFS<¾‹~[78Ž<½é'H6xÜ<½2ˆ:ÂÓ<½cLFM4<¼ÚÈÝ1‹ÿ<¿üè'ð½<¿3°ÜÉ'§<½‰c—ƹò<¼»²‹‡ÆÙ<¼¬å*¼Óý<¼'	í{ò<½«ÚD1"x<¾]DoRb¤<¾ËŸlI³<¾JËHû<¾¾\é<¼àފ›HÃ<½j÷c<½Dªxž´<¾\^5"·Õ<¾Â#\»?<¿(&ÝôÂ<¾7Ýfíc<»¬5ê‰'<¹¼h²ÿ€<¸ý¥ø²»—<¹÷wpã5Ý<»&'+³6ù<½?T×8<¾ïé"ÌÂ<¾ÏóÝ`<¾cÝX"<¾Ÿ\Üß}<¾òÞՈt<¿»•"n<À'…ôÉ®c<À¨ph£J<¾ø:är±J<¾ù°'Hð¥<¿?³Ëü<¿<¶"3î<¿í7ç1Šè<¿þ¥mŽ<¾9.»—‡ç<½áÄK·Ÿ<¾˜+AI˜<¾3ÿ.»ëà<½'tÚ%—<½)Jµ?(ù<½¤æs°ß×<¾fÌ»a<¾nõRˆB²<½ïl˜fPò<¾y`jÌÿ'<¾6i—ц<¾¹)h£ j<¿`F®NÁ{<¿É¯……Å<¿Ù'ç<¿@øÑ®0Ö<¿oªˆ"D†<¿$²
v€ú<¾'»SwÁc<½`êÂdž<½Õu|>ÝÀ<¾TÕ›÷<½Ë¢/åùl<¾­ÐЫ<¾Á®/°¶<¾r"_@ý<¾H]ñW8­<¿"?éYQX<¿6Ûß¹f«<¿áxtG8)<¿ý·›Ûñ<¿^žI<¿bÙì÷éÒ<¿(nm×*<¿úÍ+Ýä~<ÀWí؇ÐÇ<ÀH"D*­¹<À­ŸWgK<¿Z{>ÿy<¾ÿ"-‡<¾®‡Êz×p<¿<ÀèŸÖ<¿€ÀíwSc<¾}pÖ%U[<¾a/7U<¿þ[_½æ<¿×Þûý	ˆ<¿p}['\<¾Ö'¿5/©<¿ß«-˜x<¿"¹Ûªˆö<À|D^><Àh6#±»<À6θ$<¿"Gï3Ò<¿?kÿi<¾¶—¤/s<¿åT§Ø»<¿éWp},<¿â€bŠƒR<ÀT¼U|0t<À`"­MÛ<Àft-EV<¿»1š#<¿+¾d'~‰<¿lÖó¥<À
&Ã<ÀLX£ëfÐ<Àlâß0'<À©Xï# D<À£)¡,j<ÀSB¥ô
<À
MØøÖ¡<Àòœk&I<¿âb¾{<ÀæõÜ
<ÀLÐ7U¿ì<À·^­ð4<À|Ô^ä1<À0)&ÐR<Àv9k:<¿Â‰€Èõ<¿H_ú:Xo<¿¦&(*ڞ<¿ß`?8‰É<À
~×èÝ«<À'ý΁ƒê<À,µ1²õÒ<¿Àé:'ɧ<À­ÿœ<Àz¬¹XR<ÀXiûO¯©<¿Û³+o™<À=4l%×Ô<¿ª—'Â<Àvïû\<À°.©ßåy<ÁǺÌ?R<Àê@oBo<À½0h¿6<À²@¹S<¾rÞNÎÈ?<¿^›ïa¥<À~óåÚ<À,¶ÿbÖ<ÀuÝ÷BÌ<ÀÌ3yèy<À"úæ}—O<Àšá•ý}<ÀiFÊàX<¿éÓ­ c><¿MG|ø"…<¿oC\5Ë<¿Š'†'ú¯<¿âfR‹ÞÞ<¿ç÷"ì9ö<ÀÁüb×<¿Ê[ò¡€<Àøi—<À-ٗ1CÁ<ÀOŠ,Àir<ÀÌ@÷>ɼ<Á
ˆE½<Àùÿâ›É<ÁRÌӋ1õ<Á}½ÔP	€<ÁFË0K<ÀɌßyÕ<À3іکË<À;
ºÄ]<À†µ8!ö<ÀšÈ%J›<ÀG¼H=<¿›‰a¬'g<À	à{m³<ÀW¤ð_É<Àª)D`<¿¯	Èf¹#<ÀD›9öŠ <ÀjnwÉí<À®c[öá<Àá/PBè<À¸x£swZ<À4BvX¢õ<ÀH&¢²"<¾nC><¾'bœ™À<¿_'‡g·Ê<¿š/ŒÒö<¿ÌB'`a<À+Åv³<¿^º±]ü¡<ÀX<¡KN<À5I7DÝê<ÀIo¹ëB!<À¸¤*Ü£<¿äUN`û<À=Ûv«8<À†îÁlFb<Àî;²'´<ÁhÂ%ØX<ÀEZ_ø<À^šuÆmc<ÀáE a"<Á"W¢Vºq<ÀfhXÈ#<¿ŠSXO¹Î<¿~.lˆê<¿)¥oß ò<¿^ú7™<À*Þk‰<ÀD.ïz™<ÀO
Z Vç<¿n3e<¿~¯ãj†t<À_ÀiY°<ÀŸø,)8<Á'Üa·Àë<Àˆ–V®2Þ<ÀUëQc<À{'ùž#ü<Á*HZì<Á?È>M
d<ÀDu»òè<¿ø€¤¨Ç®<À:ÈGä<À™ù‡½<ÀìaA}Å´<ÁPö£Þ?Þ<ÀÒÞ(Y8/<ÀjˆÔ‰Ðl<ÀšOiK°<¿dD«Iä<À2×p.¬<ÀÅFh9*<Á1‹<Pèg<Àýœƒíq€<ÁMWCáa<À¦;Æ é7<À· îD³<ÀДI§
O<À''\™³©<Àojá¼Î<À^±­dÁ–<¿Ôøº¡<¿âSr'ˆ<¿ÛÒ띚‡<Á>4‰z-><Á<átR<ÁQ•å‰«<À³ô/
'«<À&Úø:=~<ÀOÀpìnk<¿…ä<¿ƒï*ðVz<¾àxhü§<¾"§ø`pç<¿"ÙáÆ)<¿jp¬ÌŽy<¾×ý<«!<¿C(¸"\ß<Àœ8
Ë©<¿ãtÅ	Å÷<¿v¶ƒç0z<¿ÒçFe®à<À,ôNf²<ÀNÀû<¿Ä*ùSw_<ÀQqá<À¹ÍÖ´+Ž<À±rF±<Á0Žç€Î<À¡ÑH=ìŠ<À6³RQð<Àzqê<À¦r("<À°‰†#c<Àu¯M"i<¿Õ'ÔAé<¿ŽO8s°<À 8&;Œ<Àÿ8¿è€Â<ÁÑbO†<À·ÊeÈö<ÀQ·Ïb³f<À95ÂÖ\ª<Á@""¨5<Àûüћ(<¿â©¹/<½@"Œ®þx<»ÖšØxF8<¼¤"R6<½‡Rq{L²<¾çÄC¸Ü<¿Â.',,<¿Æ
®ð6<ÀIsÄÎ<À]–RŸ.Ø<À%eeMì_<¾ù˜…äC[<¾t_*
˜'<½ýM]ÿf<¿WÿQ9ìý<¾¦ñlÉÀ<¿
a3mùÄ<¿JÎÞA])<À\ã59]æ<À툭ÈAÂ<À·×2©F«<ÀÌÐä¤×<ÀÆuˆ²Ë<Àë#ÂÆ<Á
•Á:~<ÁÑ7û<À]ÂX<À•ŠM@<À±ôèájÒ<À"øk<Àh…‰ïS<À½â•aHè<Àj™Õr¿<À¸W=Ò|E<À'cjŒI<Àü£¨[<ÀP%"<À)zÒùÓ½<¿÷RÊ#±<¿ÎÈ^õfÿ<À2óµihý<À7R}»<ÀÆããÝY<ÁMÛÕ3å<Á¬a""¤¹<ÁI½9H°þ<Á·ƒŸDÇ<Áëĸ°'<Àß{¦r<À²JÏ]•<ÁKõ)Ñj<Á¯^îŽ'<Â,d²´µ<Á–FS"<À'Ý¡<À¢IÐØ4<À´€ÿQª<Á¥q«.â<À¼ü¯<À˜ÒaÆ<À?ß
N2Ï<ÀÐÁ‡t<ÀW\—¯A<Àù ÒKÿ.<Áó÷͈™<ÁªR<À˜G¼%w<À›k÷ÿWž<Á;j½dq<ÁçWã^Š<Á[e+·=<Á=Ë&üB‹<Á']¨h<ÀÖ*2<¾ã¾_5w<½ýž«/»<¾d©nƒk§<À}":œW<Á¼õ"æ2<Áú¬=9=<ÁÛÄ"_Ë<ÁBUŒ6É<ÀãXÔw¡<ÀbVˤ<ÀÃÀË/í<ÀÌ+ŽŠ<<Á)¤6<Àu]q{-z<¿²±±d'<¾RI0'ût<¾"—~,<À
ì¾]<ÀBž\àˊ<ÀѯÆcEý<ÀÈ:Ÿ¾ä5<ÀÈLù6ž¬<ÀÅ2¢Š8<ÁÉÎH‡ <ÁnyŠhQg<ÁÙñ‡-J¢<Â<¿Ó¥§<ÁÏ]Pî'í<Á«"@ýòî<ÁD³ÙÞX<À)î¹p–
<¿yˆÑ¦<¿sö|gd<¾§}ÀKwå<¿Óaüþs<ÀiCù"('<ÁVï†q…<¿³•@—±<À/IN†šÒ<ÀŒ«A«<Àüëvg@M<Á~¦þIè<À¼9µëj<ÀË°Šq>è<Àey<È_<À1}±‰þe<ÀýrÌд<¿£
"v $<¿á¢0ϸ<¿–'U
'›<À|L,mˆ‡<Á™öbX<Á?¹±ñÒµ<ÀÌå:ðå
<À)Æ Ùô<ÀL©cyUå<À"ñg¨©Û<À"óà±Ó<ÀYU€fsÏ<À®à*ÿ<Àބ'®t <Áh%OØd<Áo£›'5‰<Á<EyçƒÛ<Á`Ðp <ÁTÝ^Ô<À}Å+t¾ç<À
¼òMR <À9cêíËx<ÀÜèƒe­×<Á­n0â^<ÁËKõ¸ý½<Â	Ø.=M<Âøá"Õ«<Àéʕ%Ç<ÀM®?špÔ<Àþ€t}b<Á0U†ì<Á"}Vú><ÀúÅIµ¨/<À¡[pµC<Àð´uA8<Àñ*§20¾<À|dz}¬<ÀV2VFÆ9<À½–<¾·ÞÓíµ&<¾Äx½EnG<¿W?9˜"y<ÀÏÊSŠ<Á̧l¸'<Ágۆè¯Í<ÁèŽR®)³<Á2Ð$>L<ÀàssƼ<Àè·KAY5<Á?"ÂÆ.À<Áà3ʋ«<ÀC›7'é<¿î؟Ä<¿ÏHREÂÂ<ÀˆJ®þ'A<À"4¹ÐG<Àî?'N<ÀÛ.\à+Â<À8»Nˆv<¿R•I²(ô<ÀS—ö}ð<ÀømÛ}qb<À¿J3wõÒ<ÀéªÕPQ<ÁÑzEtð<Àì¼÷'²<Àõ˜T™'<ÀÌ1§ ƒ½<¿%'¢`ܑ<¾]Êù<À!C¿py<À©/ၹ<ÁY2ï•!ä<ÁBñ[j}<Á'€¸mkå<ÀËí«Y¿ò<Àic(›<ÀŠ eÝ<À餽Èuš<À«˜x'e<ÀÜi<Æ<ÀöœIŽ6ž<Á2,JÙ×<À[œA¥v<¿näLÔo.<¿Eá{#y<¿^‰Öql<À>Ó	åó<Àn
ƒí<Àk[y'p<ÁR…{"<Á\Ùu<Áž¤ùð<ÀPe	êÁp<ÀCCÞRÈE<ÀŠ˜ ÖI²<À¤Þ]<¿ÉºÙ^n<ÀA·Ñ'É<Às¢•½ÛA<À	¬¸G?<¾®>oV‹<¾g;à,µ}<¿Y‹Cõé<ÀÆÿXó<À—íO,o<À…xäø†Ã<Àd+țò—<ÀÃÑ?î<¿é,(òm<½¶QêË=<¼ØbEtY¯<¼·¾ð+š<»ë#Cðžœ<¼¯/kùQq<½ÞÏ
|<¾³œ?\¢<À@Àã^<ÀîFn9X<À‹¦B:x<¿·ÚÅK³<¿FNÑä<¾¿î&¢gB<½Ó`0ÓVE<½˜\:óž<¾
†Iý<¾gU¥dc<¾œäò›ž'<¿¬_AŽ<¿,'ÛÚ<¼D4ÿ˜<»ª|7¦Bð<»"ªL·<¼Rœ‰)·I<½¯³ÑÔ<½á
Wål<¾'Lãî<½Ð2‡Gøh<½¯J¢>ÄM<¼É{ÕCeÃ<¼¡ýXtN<¾Žâ
¨b<¾•ð%*è<½÷%2Ú;˜<½³ë ®šì<»t/ÊóºÑ<»¼":åêi<½E­öœñH<¾aç	fV<¾4_™C"å<¾ur¾¿È<½ÈYLHg<¼¯ ƒ#¨<¼ÛÁg[@j<¼¿óÑ¡ë˜<»°ñÓÝ<»P"¸·äã<»rÅѕht<½f­ý¯Ò<½SÈåIö<¼µÃEÖp!<»">xý±<¼Õ;ƒæ1<½@~¨´<¼vB…káò<»){@¼·™<¹_¢Bx<¸§×3ý<¹±â¸9ñ±<»7¯M4[X<¼~3æ¤Ð<½áƒ'6<¼eõ˜˜x<½Ÿ£ñu<½@"§ÈÂ<¼g%à^3<»è͸<½l
›ÇÃÐ<¼à¼$&<¼ÆXޛZP<¼ËŽ›oèÚ<¼{±A7·'<»d.¢<»V>á}cˆ<»ÀZKøð*<»Ñ Bí¡<¼vF>ÕØa<¼'Q
9›<»ôÝ!À·&<¼M®í#°<»VŒìu}Q<ºþwvÝ<º€z*˜³M<ºB)Ád<¹ØD
+&<º 䦤§ü<»Žc	'U/<¼ÝǺÅ<»ªÇ:Úy<»0Z%¡Ÿû<¹é±(`'<ºb?åvE<º`$kïñG<¹¿êɌƒ<ºLe×é<¹2xªZpÍ<º b÷nÜ<º—¯È\T<ºþuÁ*‰<»ØI½¾ <º4Ñ0ÞA<¹í:'£<¹óv_#ÂR<º$˜çä<»)Ðh(Ȥ<¼\PP<»…‰^<ºû®¨v<º˜çàåm<ºü¶zš×v<»Q=ÞãR<»a­‡Ö5<ºe«mþ0Ã<¼d]&&á<¼b_«;z<»]"½¼"<¸Ûvè.Êõ<ºNñé•éw<»OVÙ¬<¹_°¡Ÿë'<¹Ê~+'<º¬ïkº™â<¹ÂF'q<¸ÔIªaýt<¶«S>*G<¶üe¼¸Ö-<¶c¬;ì-·<·>p:qv<·¿eÇô­r<º
.í<»ÙÆÅ<ºDI䳤<¸ãã'ŽPd<·Åc³/ˆ<¹°ÿ>2.<¹"ß5ߪÉ<¸'e™û&î<¹Sײ,È<º,PÁ'®<¹àRp
<¹'·P9<'<¸Ï¤f[â<¸áÙÇ3<¸ÐÓ9Ã<¹+{•´¾u<·}Gí‡
<·f¨4ü$H<¸Öz!œ¤<¸§&óÊ(Ä<¸«'2o<¹,ETäI<¸'8
7°Â<·E"Gï
<·EíOñ«<·_Rå(ãü<º	®õ‡ü<º.l¯iñ3<¸fã†DÍ<·Mͳ™Ü<·TäÇ|f^<¶
ֆöö‡<¸ªÁ´adK<¹'tR¦«~<¹Í`ìBº<¹Xt³Þ0<º»½¥}*<¹d¥i"í_<·ð©í·é<·1 S²<µÁ½ÅÚ<¶ñ&0P<¶}(ò<µTóÞìÑ¿<µºñ"¾ä<¶¡i8˜<·Á÷LEÙq<¸¾ÆQ]œÛ<·©"]ãÅ<·âÁ	ÛþÕ<¸ÄÆ}°Š<·ù™s\¤<µi7ŸÑ€ß<µÐUåòÉ<´±ëèB{<¶d·qX`b<µOÂ'ø¤<¶tB"8B<¶BHá.<¶4³$_zN<´2]g¬Ä
<µ+s–Ôƒ<µK•Š­|b<´ô†z†sâ<¶¦2ä‹V?<¶± ›}&<µ'»ž†h<µ­@Z!X<·×Œåüò<¹é&?æƒ<¸ôR*¼ÿ¬<º@qyä<¹/œn´<¹7‹Mìý<µ×ß튩<¶ºµPNŸð<·.Öjo<´ÚÜnNŸv<²`ôa¶<²Mî<X¹ã<´¼SKêpw<´vÖ­PTc<´ ®èåÓ<µñ²Ç•Õ<´Ø™
%<¶²K\#–z<·›­3Þ<·æ¾îpÎ<·D"){¿<µH
ó‡<´éDß®ÿ4<µ¿?ü Ôç<·my:ñ<¶Ÿ«Hê©<´Ûg³v"
<´;ù&‹o<´'ºU@=E<µÀژW•<·äì5ø¨]<¹%Î>Õ¬<»°|ä`<¹•""Ž]D<·gØ"­<µ…‰,v<¶¼qT=¢<µêÉ`¸s<¶¬¹­EÀU<²¥Aî<³K¤_wþ<·®zf <¹uxªÁ<¹Æ`"®<´žüŠ0<²¹äÒu <µ•¼g¹R<³£dÆï"<±ÎEñ"
<±zÇcƒÛü<±¦4qzi<²>FŠ>	p<³"šj<³§ªÜ( <¶—+x<¶'%{h;°<¶:yv
Àz<µÇð)S¶Ä<µÈÚÉ{%"<µÈ8coÌ<´`3šP'*<³ÎáKP=<²þÃíu<´Ž_óþÒ<´¤
Š­0<´*(I2w<³ÝJô€<²²ãŠ	ÿ$<²4¼Ð\n<³ÇÖƯÝ<´§žmU$l<³ÀÐ39e<±ÛÒv'"<±®Šz V—<°.C;˜ö<°±ž²`<²c4¸K å<³š·È¼ò<³ã(M´<²±£%ïW<³$©cú…ª<³X¤Êš
<³MÑÖ;€<³æ}3Õ—<²~>¡Æî÷<±ƒÅKª<µ<ç+(á}<´‹è Ø-ö<¸°©q~{<<ºMÚÏ;u<³IÔåxì<²…§6Øj<´6|¸_֏<³ÝÕÁü;<´|éî>±Ú<µ3£1cM<³ Âýß'<³ÎS|ã)†<´#‡îž <µµûK™ò<¹
ncFžê<¾øî>ş<·¢ŸJ`d<µ}¾Û…Ûì<´~Vtûà(<³0Ö&˼;<³;û˜<²8.Gϳ<°DÖÀø<®#/±š<±ˆ'qœš<³¤nH©Zk<´mV@*"¡<µt¨×6ˆ<µV•)Ë&<µ™4†¡=s<´m‡Ž#÷<³Ýcââ<±ð4i<´®±¿7¶<³Ô"륏c<³Ö ÈèÕ<´¸[m<´‰)†É<´b©›ÚcÔ<²8à ¨2<°`ÕLâ,<¾.¢™ÂK{<µ˜6áÜ2s<³ïèî_û<³àËT>xE<³ÄK£&<²g­6+Ž <³DDˆøµ <µÔ&~[<³f4›"r<±³ÛÃ0<±(âáþâh<°sÆHc<±Y"E5z<²©ñ×Æ<<³öŸÃ±Âu<³Sû&e<²Æ̈́-ùY<±W\G«ã<®í˜EB( <®þ+"t%˜<°þÏ-˜<±ªÅ]¼pµ<²ž²cÛ<°u[r­Éx<±	%JËH<²WùȅR‰<´F¢´Ý´<²³vGÎèy<²$¾Ÿ‹ÒF<²yø"ÑÍ<³
à	N²B<²¿ÆAnh»<°µBmöð<®•dt2<°àD|[<±\ﲟTV<°½õÇ·ÊÑ<±oŒ—ç{-<³3/ì±¼‹<²«Éæ#<²w«9ìn<±qû—l™<°ŠŽ é݄<¯6Ó!V¸<¬ðHõ1çf<¬$aÊ<®>2‹^®‹<¯æD]aÝ<±ƒ|ÌeÚ<°í•Pï¬g<°œSÙ(Cü<°£0
2<±ºÍt‡%<±R37Xª<°c¹; ü<®2Ã-ˆ}<¯|öZ*¹Ÿ<°sœ¡É<°ÂQ:™ÏH<°Í6P>yZ<±1ï£ô<±°èÿŽ|<±Ý1¨ö@ÿ<°ÀQ
;þU<°z˜ìŸX
<±5;Œbz<±Ýß±ARs<²×"§¶Àš<³µã˜ÿ))<²ÄÀ³¥sH<²e÷Àôl<³x½>R<±}Šïê³<°I¢²êŸÆ<°}Fo_¼<±{P&d<²u'#­j<±yÏãÃH˜<±_çk/<°ô"ŠödÒ<±ŠƒÑe‹»<±l'•M8<±Ÿ¾T¼?<²A²¿"h<²&¢Qد<±ˆÆDaO<°¢ðÔH±¿<°­,Vúÿè<±|ѼU<²23"âcB<²Ò³1UO<²‹¸ƒ'öI<±¸ó̊õ<±¾‹¦žõW<²#0›ÑÅ8<±ÀÙ	Ÿ<±|æÛ$<°Xñn§É<°ŠGá­»<°3dÖ>³™<®ØA¹‡œ<­a~ÄzE¢<­ÛÆ^f|-<­ÌêΨÔy<«HbÍ#Y<ªõJeµ <¬¨õÝò<¬üņ†Ù<­bŠ'²<[<®¸-…˜aÐ<°[˜B!Ád<°Ø$"øá4<°ŸÄ¦F©ð<°v–ªî<°lˆÂÃ`ë<°mùS_´<°ÎŽ{%<°…~%)Rõ<°aÿj0i<¯°^Òmò<­Ð|Dðñç<¬µ‡+y¾<¬"l7<*F<¯îªœQ!<°HþËÚ_	<°r`Ž&h<¯ï‰?ì—<®&a<N›ž<®À}#¢V<¯Ù¥°§<¯"Œ)ݶ¹<¯["{ÍÆ<¯³w 
bw<°öI
ÉY<±KvæO<±ó5 å<°Âof2+<°\˜an<°ª'íú<±7€|5XE<°qÔgp*6<¯ŽVæ<¯¨$Λæ™<°Gz}î>Ç<°ÏŽ€¼ÀO<°ºb5ä@b<°"‰A'*<°Og¡Éû<¯a1ݡ<®‡d\àØ®<¯w–ÙÉc<°S˜脭<°5(ççÚ®<°@=¸b2<±@~"ï<<±j1KÞ©<°ž\@Õ<°wÈÆRMê<°Š'"9.ý<±J½ŒÎR½<°¿Y}>º<®Ž™—õ¾<¯'dé£Ç<®¶@Ð,Šá<¯U+òüG<­Øœâ4¦ø<­æŽmÿÁ|<®"äœÙÙ±<¯T¸v,F<°@¦g2ä<°1SÙÏÅØ<°FfZ|"<±ˆ] (×W<±í+é@~Â<±R€–.>><°JÓ!Á¢N<¯Cf®Â`<¯®ð'¦Æ<®Ô7âÖv<®\)Dä¯ý<®^Líh<®œãr'¢<¬æz­:Ýg<­¹(¿êP<<®ð¤ä;¦¼<°ÖÕ¼¨k=<±¨Á¦®<±#ýH2»<°k7¦EÅe<°14Q"h<°­á
—9ƒ<±(A¦¢§t<°ùê´4ìÍ<°{Š£àXƒ<¯"ÆÔº˜h<®ÜÄÈtÞv<¯Vx–ê(<°pgê0¬»<°O5|(ä<®õq>§<¯Z/œ¾J<¯ÿ¥û"?<°D¢
›4°<°•z+…õõ<±¦tp<±'CЬ]<±a"{Íæ<°]Ñ×+u<°Umò7<°"Ý"Ýï<°[ÛTKa<¯NZÌÓG<¯Ñ†¡J=<°ãûÒTO<±"ÿ6ÈÒ<±bÐ1<±iN	;dz<°Ø¤ó'õµ<°ZdúW±$<°.*\Îvï<°ô89C<°Ö|MÞ<°'fNuÐ0<±ªRWÉH<±^Tʦ¼)<±f†¼ùíÔ<±q)9©¶w<°/2{Æ<¯VçÊrÁ<¯6Ñ6Õ<¯=â	qÔ<°ep_~"Ž<°ŒŒ­Ãi<±
3"fpè<±$Ý^ßÛ
<°×§ÐÑz<°9S™ú<¯MÅ~ÛÊE<°û\¾ú<±HûË);¦<±uþ'
Ð<°¾îjÔ»<°BÃïØ2<°sr»r<°ÿúU/âå<°×rÃíÊv<¯ãi½4"ƒ<®y±ÚéÀ<¯KÛ¯r<°¯yŒ[ã¡<°²Ò̪$z<±£o×j<°ëENIOƒ<±XÐI‰
<±ºªšN<±*T"*ڟ<±);O"ÿ$<°àð Ëp–<°š8°H "<°°üžg«<°b@-™`<°2"¯	Å<°2gÊ<°-µÿ°Ì<¯pa$ÜÆ<®¦ð¹Pü<°¶›Åîe<°mŠU–QE<°¢\¯|<°£?ýuÔâ<°kyã"Â<±Púªuõ<±/'IðŒË<°Ù"»†î<°ÒcT m+<°w"ÃË*e<±gHÖÔèë<±®äݪ<°¶ë½2ôL<°TæòížJ<°4|pÂû¼<°|¦øf<°,? ‹ƒS<°†5l\ʜ<°sýXµ®<°Í›#¾ž—<°ï'QKåÝ<°§·a3í<°Ñs¯ÔÏ<°ìÔÕN"<±j‰¹Šß<±u¦†V:<±ivÐ-}<±w†²z).<±Hy¤eH<±¢~\»Ä<±:[ç%?<°Íp•8`*<±ƒLS³;<°á'N‰à°<±‹ö:w<±D[ՏrM<±ý^½Þ	<°îÈd$œæ<°òÀMàA<±'KI½g"<±£-óјA<±n÷Vöÿ<±bèp¸<±aCy
7<±œFÆ<±$b·ç<°´¼nɝ<±DkšƒT<±Äז?Ã<²'MG"<±æýé<²$ج‹<²a빯Ú<±ôr'(ˆ<±|²….mÉ<±9Ê3ƒÃ<±a±À"ã7<±f—ßååß<±s)-wS•<±
ºnÝë€<±*‰Óîº<±^áífÎA<±Ð—^J <±xÌQrñö<±…_sñ<±"ÚÒ³:è<±Î‰²é¸¼<²]°ûÑk<²1‡ó«`¹<±ŽPH´ºP<±m[Yy¢<±®Hý˜Œ|<±æ¶E3®L<±Íbý6â<±ŒB^™~º<±m¾®	£á<±8ƒüÞ»ü<²öW:Ù®<²È{	é<±ª¯ØÈôÇ<±ZÊ:ónƒ<±UWNÕ~<±TÖi-ž«<±v®¬£@ý<²]íÑ
"Ÿ<²÷@/<²aL@•8`<±C6Ûc«<±tØ®°Ü<±±Qœe"<²j«Sñ²<²œÞӁ'O<²dò÷o¿<²ˆñ°µ+Ì<²@(ºpðA<±õßä߶g<²"͹ðk<±ÃXƒÕ<²+h·Ñ×±<±«y)
*<±ü.쇩ù<²3ؕ6B<±æ§ž¿ed<±«o¥uæh<²µ©0<²ÖÑߑ<²`úê=ñ<²h/pÀ2]<²Xæáó!<²iû©«Ü"<²fR
ßW<²#iÖ.<²¹Ø¾±E<²"—P]{m<²¤6'Õ/µ<²19–RL<²?½|Ü<±ÙÒánÎ<±ÇÉxí®ù<±ñË<1†<±"ý'
ڄ<²q·T2<² ðÔ0E=<²Så1Åý<²Nç¦Ú2n<²6lNÝ?.<²¤SxU·<²h}Ë­"<²o-~¤~•<²O,™'[•<²rL'ˆâ×<²ÙŒ<‹KH<²üʇ<²¾Ùl!.<²v Ž(³<²¼DïêÉ<²WQ.¬E¶<²~LAŠô<²;®Ù^½<²@Þô=…}<²@€-'<²5øé¯<²2ˆŸ•!<²%—èJ°<²uV(˜.<²Uë"t<²H«lWÜ<³,+-Xb<³qüÞÉîx<³5u±ý<³ºÉÖÅ)‰<³gu×Á{<³TêäÁ¥<³Q	¯­<²ÿ×	÷Œ¤<²'l^J7L<²l¦$^}<²q>«§C<²†ö'Üå<²;œ²¶º<²C'æ0†Q<²>tÓùY<²–*ò̕<²$]£¶f'<±èÔÂ9¯<²~ÀÅåÑ<²Ö$ö¤
<²ì±¸Öï#<²¶÷9PD³<²\卤pò<²£"ýq<²ÀŠé`<²á:ŽÆaz<³€gL<³u8´7<²åbyzý<²•f/ï6Õ<²k0'ËËä<²qôڜÉ<²u7;<²ïx§' <²«e4|5<²{ÃÛ½A½<²«òßQ1<²ûcm£]É<³7$P<³(A?Aì«<³
xWÁC¿<²ÞpÇ
Ø[<²±elÌ
–<²àŸ£Q<²ü"·e®<²óOÒn<³Ã2¦<²ðü°"Îó<²ÖȀ‹a<²öPY*a<²k´\ Ú<²'jæŠ<²¨&<©še<²ŸzÙ$	<²ìUT%Ú<²Þ'ÂhÏM<²å3Ó¬¢<²á‡=ÊÁƒ<³í«¦<²¶Q-/Ï<²d€Ï(N<²­­c)^¬<²·üºD6´<²~óv0<²U•'KŠ<²KûMfûz<²»!d°°k<²œ;ýNrX<³EƒÛ)ø<³wé%–»<³bÎ^u°<²òŠAey<²íˆê÷A<²Ys<²¸Ÿs±¦ó<²ýÝúBà
<²Ô¼Ðäœí<²,=
ÐPƒ<²u͝—Ò<²&íÿ=­#<²[Ié½Õ<²¥âùü'Ë<³ráFcã<³8´'%k¨<²Ç^žG+<²¾…ˆŽj<²GÔ¼²§6<²¦(ÒfÒB<²ßLð¨Ä'<²Þi¨ûe(<²rE+"ºú<±Ê3E™Ê<²·ñC'h<²0ŒôÍ<²`bxK˜ø<²ù¢‰_¶<²õP:z6š<²¤ÍßÎ<²ÀÖ$Jˆ<²¶ÈÇPDÿ<²†P¼,gØ<²ÚPÕˆt<²"j©aS<²3)w1<²"õ'œdÃ<²¶§è碸<²óŸñ–<²ª×´.T<²Œ\]}›-<²
"'³-<±½¬]Xè<²jOl•<²
¢0<±¼D¿†'¾<±¶ŸÇWÃ<°†ä æ¹<°œÊ.HL<°À&yqfc<±-GR<±q*LD9;<±&¬DŸ±õ<°ìÎ+Õ<±,; '<±Á¨zg-<±­¾çw¹<² yé7O<²>%§O<<²>ήh¸<²/rª´<²F 3<²¢â¸wÆ<²t²Ô]­<²§ðîÙJ<²{"6Œ<²_®Úᵑ<±ÙËݟ <±ÜyzŠs<±¶ž¥Î	<²R©AS<²xþ4'+<²01¼ëp"<±êî ö¦—<±ìHl®š<²[	;Îë<±'Ž¡^Ó¬<±íT',¤<²òábý¸<²"2†''<²¹ëa>!À<²ÉB—"Ü<³Rd¾*?­<³Æ"~ž<³08ï,W<³Me‡öÍ<²ˆµaŽÂ<²H'>df@<²¢òú©æ<²…m	ßv<²=±¼<²Jšûñ<²Zì»O‰Ù<²HÆ(ºó½<²<¸c±ø<²™Ì*͵í<²·ÿ{-/,<²ïfãÑ<±šeDüí<²@ïBí3È<²J^Œt"<±¿ˆ†z8ž<±É™´ÊÃ<±ÍÓ`›¸<²ÓÓ)l<²n8'£@<²¹§•6WÛ<²îG"f<²h™+k3Ú<²`:/å¶<²_ëÁ3<²\.Gš¾þ<²Ë	ëÄ
<²æ´ƒlÙÁ<²•c³ƒ‡½<²g÷Fü<²ºÖ
$<±üè""<²Ñ(—®^<±èס_f<²‹3"õ5¤<³6Š‡6PO<²ØV¥Qª.<²õq2B«(<²€õúš0š<²G Ÿ»¬<²¹pã¹hÂ<²»@~%<²±BdµÍE<²UÒ
E]‡<²ñËZX9<²@Ïóú@Ç<²ªP3~«¸<²q«Öcú<²7>þ?÷<²)ZKMօ<²¤¦ÊñÛ<±÷x›˜š<±¸éàRMÚ<±æe‡ 'e<±ýJ5¸´¡<²a™]è×ú<²Kܘ}<²1aœ0ÏÒ<±äê²"<±ÎêIqñÖ<²§Õ
Ûf<²žIZœbÐ<²MùíÉQ<²*³ò»;Ö<²Vܝ®<±ô¾>[–Õ<±ÈKÿ¶8†<±ñeºï§<±¡ÿ='8`<±ëÖZCx˜<±'p›<<±uB5Ð×·<±¼¦>K6<±¹Ñ֍UÙ<±÷L`̪<²Åz#Nâ<²Þ©¸4G<²âIْ<±ÂÁ'¹ÑÅ<±ÔÜà"'<²I
X@–<±Ø²pFZT<±Ò¾Pêè`<±ºÆ}ì<²Á$DÒ<±XÿI˜§<±A3Í`<±€ñ܋ê<±'2úÄ><±¸z1åÄ<±»%ss<±ºzöDу<±•%uî<±ÑcŒY<±½GÄ4e<±Ñ|뺌`<±üd&×À5<±[ÙÒp1<±0v‹¶'`<±¸4Šn<±h—ãÄ <±!	¢A¥b<±"—'£'<±à'ðÕ^<²
þÚhø<±fêø6ۀ<±qdÜkML<±@8VÊ%<±3G¢Þ"<±ɏ!<²c¤¾‡F<²ü/-äà<±xûœr<²J@»¼<±Óœ z|<±È¼ˆÝý¤<±»+_%·<±}ãuØý,<±j£7"ªb<±½ §X©ž<±­ò|"¾É<±åêªfó<°æ"ыü²<°¨á¿áp<¯	ARE"Þ<«Žù6¬<¨˜ôräÈ#<©¬H.a<ªzëFj#ñ<ªµb9YÀ<«6ó2Q¥<<«é¿ždúó<¬PS/:'<­3 ±<¬ÖÇ9Œ{,<¬f´°ÞQ<­u;Žñ!<®)sw£€<­a†°'†â<­³ŒÝçk<®[5`¬R<¯~Glx\<®è³.yZ<¯¥l{u<¯Ž}Îx<°x‡Àô<®Š¾w­Ï—<®¾pnBÏ©<¯bL¨÷a<®C¬œô<®n`6<®ßšQ0B^<¯-†
jG`<¯^рþÿ<®¨CdßRW<®`0î—)e<®ÏYÑj<­±O'òÒn<­œØõ%A<®&É+Ò<®UÎEÝd<¯A6šx¦<®ÜSÁ;
ë<®ÚuÒiº<­0ª[äã<­ö"AÚ<®·\Ùäτ<®vÜù ƒ®<­‰ÆÑëÊ<®
P—Uð<­Öö»	
3<­^ôÌØb<®Û*ÝVµ<®_fD¬b<®Ï\¡˜8	<­Å´‡Éý¯<­ÞP"Æq<­—	—Ò<«]i«ïVÔ<©Vöw-><¨d™1[œO<¨™ FUW6<¨à
GU´.<ª>|ð<ªmã(ò3:<©ÿsø
<<ª"8IÃ3<«¶Ø†¿ø<«ËJVr26<ªÌ Ȝ¢×<ª†°
Ë"<«çßÌJáK<¬™@p76ð<«P©S"]<©ûÐ]t›<ªb‹ôÇhI<¬ ¸?<¬Û'+м<¬âͺm¤<­mœÿí"x<«Ííu0H<ªð«4J®<««Gq$ú'<«P\×#<«fÃÇb
u<«šodi<¬"Ķýv!<«¤î³-<ªúžŒ×49<«*jObÎS<ª°ÕÒºo<«^­B:ò<¬FßïŸ,Q<¬
øZ@ã@<¬]—\lˆ<¬±¤s/¼<¬Ç -Å
<¬©Š¾<¬"LáxÝá<«oÄUgóš<ª†e¦3mv<«ê7Á©¾å<«Ù1—	<¬¥šù:Ÿ<¬VÛà<<¬¹}ýSáŽ<­½wkĕ<®.0#µ¥<­k7ŸBä(<«îR*¦<¬d¤0¾j§<«mKã»
ä<«Š="PM<«Y)c—"<©×l"<¨ä÷ýìú<¦Šø³;£<§÷Æ_vyï<§¸‡Rö<©QÍÆh^<ª9?ˆ†Æ±<©W©êÞôã<©ŽwAùÛf<©\ooK?V<ªUIy	lM<ª†0&MÀ<¨
G 
Uí<¨ÄhßWÔf<ªÊz¿Èñ<ª–Yë8X<ªIȹ€7<©´{¾NW<©XÆGzo<ª
Õèd<©'¶/ñû`<©‹zvg¸Ý<«#»÷†<ª¸­¤Ð³¸<ª¾¶Nà·<¬2ÁÉT»<¬Bý&:S*<«ÞÜlÊÖ<©hQ¹…z<©™Ê²!^<ªSÏúz6a<ªåÒ‹<©`mŠÅB|<ªÏ3R*}k<ªJþ<³Òx<ª¸¢ª-±<«h':É©ƒ<«ÈåBN‰q<ª®Ï'‰<«VM"/A<«xšö@	í<ªM¥${<©ú½ÿ [<«œñ)¦Õ³<«E çܑ®<ªÛ0§7êž<ª*áïÀ0<«<uQVŸ]<ª'…•+;À<©-rS o<©òÆkX°³<©©=&p<<©áè•y·z<©fiù6`9<©öÃÕo.<ª:¸ß¨<¨K€C\<¨Ýèè<§ÚÒÿþÞ
<¦­Ü‹øÆ"<¦1ž¿ª@<¨
%¨ûl<¨J««Œ£"<¨y{Žkê<§
Hçë.<¦¢.ÎTÿQ<§_õ&Éq<¨
 0¶ùK<¨àˆÚ¸":<¨«7V´ûÞ<©"§|Í3<©€…½Ìy<«7±÷P{<©š}›©®<¨Ï/âÛ®<¨<ñC'<©£P8,@ˆ<©ÿáM£G<ª¨¡‰¥Oµ<©¥¡·l[\<¨ D戼<§í*ô›Ï×<ª7 úý	<©")r¸×ž<©7\w¿'Ž<©deêx4 <§ú@$Y]&<¨UÐÍ]¯<ª*go¨"ú<©Ê°ki5<§¡ß$
‡é<§'Ar7²<¦kõ"/…\<¨–H	"'Ö<§á …G'ï<©.c¿›š<§ô¬èì(<§ä?‡'lþ<¥«ªí1Uƒ<§ò'äG<©˜:4 <¨rEØò_<¨*9¡·<¨œå²Ã¬a<¥ÿЭ…D<¥—I;9#a<§-Ë}؏‹<§œ…Ð÷›<§9²Wä,š<§&ñ×ò|<§AÓêԆ<¦@GIŠ<§5ˆ7ô<§6­–Ïùj<¦÷]a§,<¤šö䵔7<¦M
#ˆ=W<©žtM$<¨åv×æâD<¨³g|ñª<§–æaœˆF<¦
ÙØñ'E<¦ÑL³C_q<§¦_#ª+¼<¤ÅDX-ˆI<¥,Vót;<¥q÷-
(3<œ›Lèªãý<âÁšÁg,<Ÿ4®+»Ó5<Ÿ·&ùñ{<ŸB9 Â"<žuµg<y<ž
›¡ð6P<ž)Ӛ:<œ3Úàó<šZó"vø˜<™ZvØ)c<˜E'Éóѯ<—Η¤øØö<˜)yn©¯Î<˜%+í6v™<˜"ÐÚ9/<˜'7#ð½x<˜ÒyO»R<˜\B:w<˜.»|ö&<—מöi
s<˜zu:Œ<˜þ¸¤Br#<šõéi]a<›±j05<š–I–ÈÙ<˜Øð‡âÓ´<˜äxÛ%<›õRŒ<›ñQôó È<™þ$[ì<—‰.¹3Æ<–Òéȝµ<—TH 'uú<˜_ƒÕ&"ä<™*ÍWì<˜¦7ÇhŒš<—ã£BÅMS<–fùbÃK<•æ<´Îò<•õKˆ¦eù<–Uð5ÿ  <–ý'—Š<—X ­Eçù<–æñÄ>ö<•Ìë]^°\<"¶.pðgÔ<•¹3Ú<–bàoz<—æV€†™[<—ÜÂ~q<—
¶óC¼<•
{=¨<"…Ú"ÿòB<"5%³œqÉ<"§¡ü!Ë<"ˆHÅF,.<•¥ÜNª<•óÉæ±V<•µLPÁ<"''Lm<"ÀË%½ß<"$ëá"<'é"#é8<'û^Á
£U<"[
徉<"Ü犓'<"Ø«
¦A'<"œÔ{=4<";(ÿi<"#*-?ö<"jæDù
<"ۆz<'¸:¦ÆÞ<'Õó¶¿Ôè<"'ÜkÉU<':"0(Ë<'c"T¬=Š<'sNQM<'?ó²<'hHØ%%<'ÕÎzÒ,¬<'Âz×Þ<'á©0r<'øìLOíá<'"2<"[<Ì/;<ì<z¬c"<o

ã÷<€ñëÄ1<;‡¥µ*3<œ½Ús<¯…¯èáw<ìz^–t<Ûþ´¾g²<2›/)ï<çÄH½h·<Žx½¤<Ïbä?¥(<ŽjÞ±ûù<Ô°}e¦<ŽR#Pí<Ž·üjô<õE†Ü³<?¸!áO·<A›‰ã"m<Œ>6ÝF<Œq¤'§"Õ<Œä¦)CNc<!f'OÝ<
Úy%m<Œš¢]ü'H<‹Èõ..v<‹kcaò§<Šè.åŽ[…<ŠÆO®áD<Š¡ÏH¨"<Š¥žÄáNã<Š•]bý¡<‰æ<¶?y<‰mºÓªV<‰hþš,—<‰UÿÜ6^Å<‰¦l^"	v<‰p܌ƒÎ<‰žþãý<‰«¢1''<ˆý~©Ò©È<‰"3®*4<‰ó]†Z¡<ˆá.ŸuPâ<‰1V…ĝÛ<ˆÓ0óÑB<ˆ'T<g,%<ˆ6zÅñÍ
<ˆOâ÷<*<ˆ=}råéÑ<ˆx¾sт<ˆj¾èP‰<ˆz]Ÿ˜dˆ<ˆ$ØéڍL<ˆŸå:ÔP<‡ñà¢ü¨<‡Ûže"&¦<‡¡X¯O<‡¼‡–H™¤<‡'wš{L…<‡W3T('ì<‡	ߐÛÅÿ<†´k·L.<†ITƒ><†pnèM<‡bgÏ'Ú<ˆkýð'˜ƒ<†AOþáþ<†¹*	ô k<†B¯§¦¹<†¥vÍ<†²éǐ<†x(†oÀá<†Ÿèdڃ<…Û
®i¯<…uqe†ÊF<…X9¦[¢<…mz'<"þâD]Ð<"Û"mëçS<"Ưq[g6<"¦ÌÔMw<"ÃÃMN…ú<"á
|tÅ<"þóD4<"'ã$X`E<"a;LâÅ<"/¥‰©¸<"-§0›¯<"G­Kê<"/ž<¹â<ƒþ¨™†ß<"(!E
´<ƒÚŒ˜<ƒÿlÒ"@<ƒ~8ßR4<ƒ†ÝW´w<ƒe-рz<ƒŽFÅSÿ²<ƒ}F{й<ƒ¼­z<ƒ¸¦¸3¯<ƒšÐVä©<ƒ!¥S/ë'<ƒØ\<o<ƒb'ŒãÅ<'õŒí7¦<'çnR&Ö-<ƒ-´º[¿w<ƒ®åz<'ï+½¤T<'Éûí&È<'±ë
,+<'^¹ŸëƄ<'‹Ÿó{ö<'†h&vá <'È[ë<'¢¡Ñ`÷•<'xÞ>WØî<'¬¼´ý<'}Ù9–<êôK¤dº<îö-߬<ÌIn
΋<âv¢‰<Ãÿº¦Å<êû˺
<'/u£‰<'X
;*–<'ÕÝ¢…<æ§¡:ԋ<¯±*÷£<çd&#½<÷H`kÙÜ<Ï¦ÿC
<v1áР°<QÈN—Qg<2–z—é<MÉ{\N<…€y×(<Nú²ô<€ðz¢|J<€Ê.BC|<€­'îú¹{<€¶ˆ(Ùÿ<€›Æ§Ž­T<€¸Q}¯('<€ž+è6ý<€Ëj†öf<€Åh+íÅ<€Ø䋻ó£<€íœFê¶#<r´K<xæ¹ð™<RsZ¨‹0<€ÞׇñÞZ<€Ç"©ÎMª<€Ìÿ·Â'<€Ç™žKÃÙ<€tô3e·É<€C3ÆÖ2<€6òek3<€LQäºÃý<€(¦6Zq<€Q[ëc¥Y<€S5ÕDy<€Qy×±Ì<€+¼h<€ Èç3,<€ü5y©<€Z¯MŸy±<€¡ÓƙwÂ<€Š·N—§<€:ãµH´<€AËù.<€(§UJ'<€*	¯Åë<€´<ɸL<€k"Ó±=<€t=ˆ¨[î<€`mŠGn)<€ۜ…'n<«™=‡Ë<•¸k±ñ<í°ËNù<Ùµ¬Vf<€ÁÁpM<€5%&N<€)Èÿë$<¸jéޝ<{£ˆúr<PèXkÅM<Y
~_<äá9èÐØ<€CÇ°ÎÇ<€0½–úÿ<v'%G<~ºþµ}´,<~·ð®ž<~Nև Y<~¦¸~sÈ<~d'ÊtÊ<~Ú¤yl8<~ïãÀ¹<6e~{}F<1
gPØ<sn5nåY<-¡¾Ð[l<úôÄÜY<€O¶<4a<€"gå3£<ÕöÁEÝ<€…Ã{¾<߫غÄ<ÓDù†Ý<€æ%Ö7<V¸å̘<­7ºîÓy<8ä®$hf<+D'ØÌê<~ß0>kº;<~2•<O>å<~?…Šxù?<~4©<~oDpÉöZ<c·\<wì#'µô<~¸hƒMR~<~G'rFŽ<}ÛÇKïO<~'–p¿
<~©ª €þ‹<?{x'l<»<­ž¼F<€LP¶}Ê<´¡iWa<~Iá¡V<~A=i«0<~/*Lg‹]<~M—8K°¢<~üp\6"<›Epûc<~ùº?'Y<~(
n¢V<}ÈöuwƒÆ<}šôÁ.5º<}"ž¡Ð½È<}²q0A<~Êj±Õ<}âÜj—§F<}h¤25<|ÇuñšÞ<}êâo"<€EE¢‹<€¿cþ7J¬<€±‡®<[êš%Ú<}êHÀàE<~6Çdfê<}rãóÁÏ<}Q›˜@â!<}vN@ó¼<}gÙ)Ìd<}$kBK,<}—Û×éÑ"<}î/I
¸<|ì-jwwg<|ŽÇFŠ¾<}ҝ<|ÐÉ™<}W¦û2k<}hÛÞË<|÷'@1<|ÒñÖ¬ü<|äÇ~úwj<|½æf½¤E<|÷€æ'¸‡<|×í0"-è<}?òm¥q5<}kqè<}MÐ~þ.<|£ž}(D<|ÄÓN­6<|Þa
s»<}Dgm|Î<}Ì0â.›¯<~ڜ1Í[‹<~܌RþBØ<}çq(*Fœ<}	ÄAç‡h<|ù;çì©Î<|Ðç©©	<|¸ÕœªÉÓ<|Öôà¨Âj<}1¼–Ì&Â<}ªž#ï<}§k62)æ<}-ɑ2 4<}ÇÜ{ì_<|ä²"®R<}r½Çš)<}¯Ù_ò<~°
<6í<H/…TÙ¤<~Àk|ÅE<}ýDnËÓ<}§gé+=¦<}gòÚFƒ2<}W>åð±"<}RiÅÖþ<}î,¦Ñå<|ùH-вÜ<}N=äÌ·Q<|ÜÓÝÏ<}ži°x ¯<}ÇÇU'Ùl<}ê
þ‡Íà<}Y‰áŽò<}h´ìwƒ<}PËL"®‰<},å'®p<}¦~:7øé<~Mñu¥ËÏ<}æœtÜF<}N]ú<|ç >mpô<}‡ ŒÃÝÂ<}MٖÆÎ1<}¹_ˆ«é<}¤lcu"<}î÷xa‹<}Œê7±g<}´º‡uê&<}!d‹ÁTÀ<}…‰îÃ<}~n̔Þ(<}ŽÆc&n<}Ճ?öz<~Gc›1<}5•ñðcx<}`P g'#<}­ñ1Î@<~Yëóø<}ú+öŽM<~	.?²<}ì_ÑîhD<~ù_ÚÑ<}nJßf|.<}Ž¢}2èÒ<}%~Jƀœ<}IAåRǪ<}LNã=¸<}օCؑ<}¤êðC<}ËÅq°<}b'ˆÃ<}´½°]+<}	47›<}aáπQ<}—Fq 7ð<~"›²±Ÿ<<}ÎdoÅC<}ٞ-¸t<}:æm8<}®S¶¨×
<}®½iÛ²<}•*ÅìH<}-õ¸¢±˜<}ªîèo+<}r¬–ýg<}ÜZ(¡`‹<}'#"³<~u¿'Ï
/<}͜Yù+<}¡''5c<}—P1ÅE'<}ÍïúA¥É<}—$¸í#Ô<}ïÌၞ<~O–¬óFš<~C?ª…°Û<~@ƒkL:<~"ò"t»<~M\nw<~º	.å3Õ<~­q…2=Z<z|‡sWP<~l¨H.›Ë<~<o6Qƒ<~zú†,<~rÀ‡J¹<~֊tÿ-<~5¼Rð<~ÈÏ7ÆÂ<~=†Äµ¾<}Á»2±Æá<~ M˜›šj<}ê—n'q<~,]'Á2°<~eöTµQ<}ÿã0|G<~=)ð<~Qá.5=A<~jjдÂ<~ª%Bq<}ÒØNÁ"<}ÕkÎÌÀ·<}EÿÁ²o<}åj/«Œù<}&ü 'ö<}th]ˆæ1<}†gZC!<~ÌC‹í6<}ŒYÜŸ<}vÄu	ôm<}4(@ºž<}q7M#¼ð<}jIæx(<~Ei©jô<}"$ ¢+«<}`·íãW<|ý°¯p	<}æWå;–`<~µ\ځÁ<~º=ÓÅ(<~âTŽ.¦<"7I# e<ƒâš%<;ºJ·r<~vz(½	<~&,Á
r†<}Ï_´Ül^<~!²…â"Ï<~îÈ,òÑ<	à
&<~I¨ãH"<~]=%²
å<}y
4Ü$<}"ÒíïŒ<}Ъ‡<}ˈ>ZŸ<}6µßví<}"µüÕú™<}™Ä1<¥<~2c峝ó<~Ïwdfÿ<~#)Ô'¶<~=läðï<~¼Û‹Bb<~"ßê_^<~†ùÞ<~HLöOé<~c";ù<~2ðq<˜<~i)>ûD<ú_½ÍØp<#ä(¾<m%•¶<€÷b^\
<€
ødû\<€…Ð<~<‡d&ù5Q<u6°œ4é<~{––<~¸†'ù+H<~ø¦'º*'<|;u݌É<^oŠ»ï¦<]Ü`µ<~ÇM;Q#›<~ð_úµï<~Ó°=ò<~¯'såã"<~Ò7˜¿ˆ.<E‹²ŸÍ<:tÁ´+‡<†¼åª<ó~Tp<V˜€Íß <Ã%¥×F±<€;}+yè™<€3K"- <€>pçûa<•(‰¥Ä<bóÊe	<I6"2þo<]oC`¬p<À<Ž°r…C^<€$FÇ´1t<$ߖH¦S<¤a«é0d<I¨ÙSšy<€‹Ú§×š<€,'Gaî<ØEªü‡<€K\|'À7<€6ý""àÿ<€qy=»d<€‰ïÞñÐ<€ÌQ×sö<€™Å¦<
¼<€Ã<žÖ?7<€¹px=VÎ<€Úb z¸<€Ÿ›¦Íó<€cËà¼÷¹<€ŒSmULà<a|/ô¯<ä<Tk"<Î^ð.
<!D=Ú<€ñ¨
€‹ <€Ú5x0ë<î¤!<€ô´Ö¸H<€þã÷%<€ÿWhMâY<G‡j—š<åæûñ0<)BcÓ
 <˜ý^WÑw<¸ýI95Ñ<¬d`ä7<–»päÿx<|dpÑɃ<hsˆõ_<Úã{Ù@<'cKúó"<'jóµ€R†<'…sªPã<'ðWXzÖ<®-P><—o5K(<'šˆmJR<ÜßV¥œb<û®PÏHr<¶1Uy"<äø·O†<·'ôsù<'DW°¦"<'QÃçi<'»ŸÛÎú<']¢'ÉÔ <'ÀØߛ¨ã<'t¿ë‡[h<'·•hT0<'"rJg>‡<'ÝČã<'ãÐpûY<ƒVWÍtÔ<ƒˆ‰Ì'<ƒ"ÒÝÄTP<'͈-™´<'Ґ®5Ý<'Ëùý#û¿<ƒ@då÷}ß<ƒZŠùw'<ƒ¬¼<¼³<" ã¹mP<")šxq¤/<ƒ¦_N=ê<ƒž"â^¨<ƒ/]-½Š<ƒDÐï­`å<ƒ÷<	JÕ·<"¥AO{Ž<…†(b‡Gµ<†Wu'›i<†@£:ï<…¢=àJ‡<"ïÙ7ù@<"´5ۑwà<…'k(ÚA<†%дÀý<‡_™'L;<‡†{Bæ<‡?œ¢û;k<‡ÙBž´VÞ<‰YÇØ@aU<‹ðú£®8È<Œ_+ðpÈ<‹}b<ˆ|!AH<‡öê-áO¯<†ƒQ),#«<†zÌåXšï<‡sÝÜeJR<‰ˆÎzP¥<Šôaåa÷ž<‹î~¹P²<ŠöU™¼Ë¼<Šp't·²×<‰Å·l`I<Š‡d¶,fä<‰EÀ-F<ˆÎ`å_¥E<‡îx×?'<‰ðäíùnL<‹å˜dè É<ðw«q-ä<®Á¦Ó§í<'»NBÒÒº<NJý¢•Ø<ŽŸúæ6<Œ–ä»l©Ö<A†ª$ó´<Ž®h"º<Š•]J9*û<'>²97Òr<œôYà§<}t/L›j<€¤mz>–<ƒïzxTڐ<…k•Õcm"<'ß›3ýK<€ŠËfÐa£<~Óº8JG<}™ïz3Kú<~vO¢VÝ<€p•g½À<€ß#/}˜<€€›§I<~¹f²‡<—œ®D¶<€¤¥:œ†®<»TCo–B<2Â7®¢Z<~?¬êaÏ<z®JYJ<yÀؐÃN<y±õ$ÀÔ²<yCýv:0Û<y1[lÓ؟<yö(S7æ<{—Ðy`<}Gîß(]{<~¼¼tpƛ<€›ip
½<¢ôI¡×<<ƒhèÛ'<ˆ<1³¤V™<÷Êx£<‰Ø[+<ƒÍ?ß4<ÎJtßgU<}¦–>ݱÛ<z³‰qdkr<x	þA?ó<w'"ï¡d^<x@Î$ÙÖ<x¡•§_@<x¢¶ºõ°Ý<x"'è«<x±Íê9èý<wpí¢ÚEB<vÜW0nÏÃ<w1÷ó«®%<wëG«Cã×<xL—qæŸ<x:›Ú¿(Ã<x³øn1jN<xÕc†žÖÍ<xT|pÑÂ<wø·õ{–l<wç<ö<v_måR]…<uݬE<vÚn9êÄ]<y¥XÀ­ïF<}™ï0ôq2<~ˆ,¸³bH<}iZ@tÖ<{ëêÃñü}<{'VÒxÈ<z"K(4'x<y©ü`ö$J<ztú,ñ¤<{²ˆ®‡Ü<}óÅa¡<|Z/©ëUP<z<­Ÿ)<x¬ôMô4<v–†@Q,"<v,ÓWäì–<vՆÙIí<wá}cý¢q<xzóè…P<y«f^€*ä<x¨·£w½<všì³–œÃ<u¥ doO£<v	DƒÀž<vßîø/<vÔA9ë<vÀ3ë<wž1·å<wÓjfÐÄ<vÛ½@þÒ<va,ªÊ¸<w®8x£ž‹<xô|xxTë<w²\žñ€÷<u'ùú›<t@×øÃ<toýÇðo¬<tÁFÓ‡D<tø"ÑNï<t¥¡ìu<t-ãråå¯<tóB¢®<sÜa{¦°ú<súgŠc4S<sÉ.¢~?Ô<si†ÿÙ#<sÈÂÀ²<uWw<`b·<všp˜Ý¦<u |GÃt<sÃKÁøvb<sy§z.X<seÅJt]Ô<rà5l~0ÿ<rr¦R94Ó<rk†Æ¼«Œ<r†Ma˜´<r¤]SýO<rÃ{wŽ<rª"&¨Çé<rN˜ëxá<r¥ÔT}<qöQtÜ<qïO5®Í><q㹍"lK<rèŽkœp´<sõ)6'Ä <s¥+'ÊZ<r­mh?Py<qìG±"<q»(0Áq.<qðm3Þc<q§^Ô`oŒ<q†¿ÌÌF0<q?Ð5œÝ˜<q0ù@I<ql1®Ç<pÑD¹…ºÀ<p}®8<ܳ<p'3ÇÜ<pÎ/
Jûõ<qe­LI,<pçiXž<p–¬{	$ò<p¯¤D/[ú<q0ýžB;<q¯ ·¼<qœÌFjè<pÒLæä9<<p†b"xâÿ<ppÂtKR<p€¤Û3<pžu÷€Þ«<pÛ$iÁyY<pÓ_PI©<p£ãžÄ"a<p;å†0WP<p 4`'L<pø¨¨<p.ǚ9ò›<o~¼R˜æ<o@àl@?À<o%ç%8<(<o–³l¤ct<pC°_Ì&<pD ±Ê·<p'uéâkW<p4ëÒ¥<pS¯Áx<phG;…¾<pTmÇÍZ<p-¡CÙ¨ù<o¹}­UR<ogçTF<oyÆÜ<pCYGwˆ<pOâ/Ø&±<paj'"D<pžSCÊT<pߢä6ÈB<p@"èýK<o–4´¶ó<níOÉú÷®<nͶÓt<n±ØQ"<o!=qݱ<o
Ùó³x<o–ŸÏ	x<oÇ§G‰<ne
Zî<møP·‰<më|Ñ¢-<<mèùñ"Z£<nZî'ñ´<nyÅonA<n™ó"(o<n¸PÁï!<nÊÉ,X†D<nõ!%X<n")CÈé<mm£xEÃë<mFæCž5@<mCžE©vl<mrþÿõ§<modlžØ8<myVç=&ö<mw[ú3<mNý%l<m=QB["<mg*åTä<lÁ…yü…<l²Ç§r¯<lú#"–è<mgpókUØ<m=µŒg©<mG¼z,<!<mS£°Õt¾<n;EEÚË<mÑ
'p[<lä¹S­,<lx»ÛÖ¡<l€ù»ß<lëúŽOâç<nU~ïè,<nœ-h¹Ü><n{ÚÀÍ9<m‡ioŊ¤<m@OÃe ¿<m±Ùû0<mÑyñ²Á<npAœž<ne}=06<m$dwÈϽ<mzqÚ™<mŒ³¬D"É<n¾°*=¸6<nÞÛëø*í<n+'²ËY<lµÿÁ_Ëå<lg*QË:<lÄ b[ð<mèG¤©Ô<oð&)B\<p­'š"Q<p*nwKº<nçý,n`"<m–Ž]XÙ<m)ãÕæa<mÇDE…<n›ƒŽæ@<n†ç°BÙh<n_·ßÿzå<m'.å_9<l¥ô¶²»<k*áJdé<l`{ì	<kìA´'á<kç4=º<kÆUëo}<l{—*ø*<l4tìHw{<l*öÝkdÿ<kÊé°P›Ž<lCôÓVø±<kâyjCéÞ<kÿ¶£·Ô<k–
O¸Ô<kv¨-<k°)üש<l&ÑáWiß<n5;$Ó¡ñ<q'ø›Y<q¶Rã܅<p,(nö.9<nƒôë¸<nªDuËßý<n²Ñh"²ž<mõ	RÛa<l^›^á-x<kóoUuòa<kõ îvûþ<l^
ÒXL<l33õ¦t<lMˆ`aÛr<kj‡ð"ú<kaŽ×S<k1qýÌÿF<kiH'ôB<k5]´p8<k;¿ŒHªö<kð`)@ª<kj¾,'¦<kL? à<l
+¿2]<l¡ƒ$I
<lélD¢k<l)FÕ]<kGBeû\Z<kyÔÛ*×<kEP*j§$<jړ{<9<k ˜¡z)¿<jهñb1ï<lžMj«è<ows[ƒÂÒ<p:øÃÕ9<n®"Ñ2{r<lGÅàÆêû<k•sÔ<k1';†>€<kAéÙSº¾<k‰|
È…<l7ÈUµ
=<m¬Xέ>¢<n·z&3VJ<oµc9K'Ê<oɆÓа<n×ށšŸž<lûG«Z<kÿ]õúï<l‡fÎ<n]K•;<p0Ãd(¶@<p_&ñ— ¬<n˜,'g<kߝF+L<k1¾ØÞí¶<k/æc¤c<k.]==ß<kM}' Zú<jÝ_Å!ýö<kQ'öLa<kQndXUà<k­éÌéÉ<lyQYŽ<lµìûðÔ<lO¬{Òw<k(ïYLvg<j¢+]{c<j½X·cÅp<jŸâ‰"å¿<lN‡ÚŒ›ë<nÛ1ߢ¿<nÑUÔN@Ä<m0ŽØØ¡
<ld7À+ÎË<kŸ÷ݵ³4<ka†Æž´¾<jó$"€U­<k6Øn]yš<jüâyï<kp°W¤<jÀØ'œà<k:/ÓRÂï<k;~V'ç<kKz6Ãr<kJ°÷®Ì¸<l"Kd¯<kÌ4fšE<kŽ4΂ã<j¹''æw<jèñ_(4<j²Ä£Åݬ<kážê×»<lü;\‰]<mŒ°[I<kÿéˆLe¾<jÛodHj<j§õ¤ÏÎ<j'ô·"Þß<j3l™R~<jX|ß?\Þ<j8•!&<jN¨Ô?f<jHžq<j£õ°<joÎʠÕ<jÃ-£$""<j×EÐڞJ<ku¶Dž<jÛÁuµ[<jÅ"§(æ-<kS"Ê<<k²«ˆcl<k''¼<kAà˜G<j™÷ûßk½<kZTY!Ž<kÿÖðÍ©P<lx>s¯ßÀ<lxVÝÝ<kïØ$%ñ<k°âZ¤Ì¬<k$û*VXÂ<jɈ&§<kªÿ
/<k+If‡‹<k€Ç`Ò<k$J&ƒÕ<kv<#6a…<k‹7«²î <lUޝ–'€<lüÑj̋<lxÉÑÓÜþ<kcñušé<kŸ-*°Î,<kßqÌgá<l°¢ÙrVK<kÍrÕEI<kÉL}êð<kåîD…ÿ<lX§§ç<lÚõe\jý<l¦_¿Ú^¶<lTbê=D<léٓ‰l<lý@þy}x<mŠ¢r<<lÐÃÀw.<mzz­a°<mp6ëÌ<mªEŚ…<mëøØ`>Ö<nŒE>	"<mèžY¶£ê<nCÃÚ´b¹<n×Ѭ^<nI_E›B<n%.Ñ¥E<nbé Dá<mRüÙã'	<mɯÓ@#<mfYA³<n:(>!M<mèI=¾‹'<mï¨
Z'ý<mŸÈ¹˜¦<n4±×\<nv«<oÖ>Œ‰f<nÏ(iKÄÖ<o[Õà—[<n˜²qãñ<o-R!ÿîz<p5ûÿñ'<r%<Ôóq<tÏОÊ`<u÷JÀ»E<tNNM†<rã1
°¤<qtW¼ÆA<p…ÐWÛ<nð&€Ì<n¦ê'<nþ–ÎÛ<n1¿Æ¸<m—m )‰<n6EŠg•<nng†mp<n†¹"M¾q<m^£N<mTl‰<´<lÙèÌ^C<mökLI¢½<nϒD•	<oþ6.!<pë‰lð	<oôIDAOr<o{@"ð[Ü<p ÕÊd"<pØúîÇ=Ç<p¸;F´"ç<o0dB\­<o%œÕ¸pJ<oY·¼·—û<pTXæ<pÎÃ93Î<p‹"b'™<nŠ|á(õ<mj#'8<m9æj/rÏ<nà¢_ '…<oæ`~<pÑËý•fx<pK˜WY‹<nˆô@–"Ã<lpþ/PN²<là¤{¦<lk/G'`µ<m͙ÈL$E<mì¤à<m»ï™XÜ<m°S渥7<msU¹à.<lÒ
¤Ù§<lÞÄ…æ¢<lm	ðV<li¦æE<kÅ'"wûf<ký—íã2<k|;MÊë<k¹öÈ@‰<kõ;ˆ˜1*<ltO½J"<kÿú|ñA†<l'É㴓<l[´>ˆÕ<lׂoŽÜ…<lyCö
ès<lݱC"l¼<lœ½aLØÒ<m	p»ÿ±ç<nÏô?<pÏMö‡+a<rž6¤[¬w<qæã‹By<pYgàš†á<n°\»3
<oqû+¨"Ý<p-GêoX5<oœÏ¢m<n 'I<lšvÅÖLÉ<mM{0 c<m2ÎѬ"Q<m®ýÉ)<mÛQQÜþ4<mü^ÌåB<m+Xî1^<<m‰……S¥<le¤—Ïe<lÓªhÖ¥|<ljÇ7ϲ<l÷kÇ©á<m‰ÍýaN<möWánå<mª¡k<¯<m¾{áƁ1<n(_t–1<oG"2èZ+<nt<G£"3<máÿ¾W2ñ<m4Á'é}
<mÞFk­È¥<mEWiê¿<n3€%.<mõƒIí
~<n8ëHˆÁÌ<n±)údœÌ<pݛ×|çR<r;ç@‰Ä<qÅÿ¿ûp¸<pö>"‰<mæºäDa‡<mÀŽrÙ0<nz­Õ<niPô»<nõ!eBÀ<nÞ®ÿ <p5àè}Ã+<p47h2Bi<p!só<nÉ-öÓt}<oO͟áA<o>lÊÏFˆ<oÊ^•º<nb°Iiö1<nõˆXÀ­<pBÁHÒg<r4ý·N<sLšÕ
‹†<rX¡c _<p¡,ûxG¯<oݱ\¹ØB<o±ÞbŒö<oÓ7îuÛ<o7lÿ¤¸8<ovAzѝ<n˜¾­žÆ<n¶¥ô·¯<nϨƒqJ <oîÛ¡_Ñâ<pqÁ·m<qž·è
+;<q·Óå÷U<q#"æúþ<p²ÈØ-><p¯ì&L<pOùNSõ¢<pkh°+)ø<pfV€xä#<qfÁ{î¼<r=ž‰ÈŒ<r4)–Ð<q«
øi<pøS"<p[ÎS_‹Ž<pCÅÀ¤Ãb<o¹
éB2—<p..ìiÏ<pe;¹d<pûu@;Å:<páÜÑψ—<pÐÕ_÷Þ<p®¢³Åq<q
 bç<q_<q¬ŠÜÆó<qr¹É7Q¿<q–'iýDŒ<q*ŒÅ퟉<qæê¾W¢<p§ªGžF½<q'©&<põ¸á¬C	<qþrš™kf<r«Â]µ³<s2eiΕ<rŠÐ¢y… <qÂÐM»Ù<pÜ.ëè~%<pßP#ƒ33<pÔòÜg1¬<qx˅ǡ<q/ôA0<qhš6ëa<q'÷6]í<q‰"é×ÂY<qt0]ð{j<q—ÌZu3<qŽ6 ¼<r/¼wØpª<r´"3Y†<s› å<r"3øð<rcO÷Ù<q衅*E<r25"uX
<r‡ ßæ<rÔæPóõÜ<s/óùÑA°<sï5hà3®<s¢jÕÅn<t}µ,«K§<t_Dáîn4<sÕà§Éyô<sÖ
·@Ý<sR²ðã¼<sl'§G!<s¦•×«Æ<rùîbö(><ry€wîúã<rFI;‰i<rž¼SGP<rçdBѶ<suÅ­ÑYT<s6TØI<s&uÛFüõ<rӐÆÛUœ<s¨Hå	œ<s›Ô3Å»¿<s¯©oÚ*i<s%W斐t<sXugx.<rîÁF
<s#½—´m´<rîéÌ6<sޛs2Ý<tQ¸ÚŒ'<u.pÏ2$<tXã)Ÿ<sº0%rp<s¥›Ôiƒ<t§'¶+à<s;<7<s|JÀQõ<s-O°.<s4Ц‰F<sÎ삘	<u˜»òc@<x¸°¹5j<y¬=¥º€ñ<x˜XOŸ@_<whOÿ0îë<v%¼c²O<v%­´uu<v££1{Ó3<v½ÓI³Ò;<vø"Ö°É%<wxâø+<xPDHæ'<{⦡'<™ó]qŽÕ<'ئÙaï<""A"<âƒí•4<|3J½‹'<yµ¼'î$<zlŽîÜï<~N֋&<'d¶²<ƒ6f´áä<³Åœ¾n<@ª¸R<'è"ô¨'<ƒhõbÀ<'äc•í<'ÿfà@¦`<…o
~s<†±>¤A¿<†y†
ð (<†¶«bð <Œˆ'A>U<–.-Î9â‹<œntkb¹!<—¹ƒA8IØ<'Dv7Η›<'Åì_ž<Ž•È
—)3<‰&ßeT<ˆ=ÒYôl<F°Ì´x<'wë)sþ¦<"À%<'Ãå®CE<'L'lwëa<"ìJÒ¡<<'ÍEÃÐ5Z<™\ô|°j< 8û…"ÖÉ<›ú®Wr›<"9Ë×ë U<™Û‰Ñý5¶<¥Ï€þ͝†<«sGíW"<±ÌŒp <ÀÜÖW"<Ɲp:»<¹"öø}à.<¢a{¸¬SY<'Ÿ'›mo<óQèþÊÑ<'>©T8&å<Ÿ:€¼Ÿ€F<®d¬È(©<³ë{Á\3<­®ù¨˜Fâ<¢ÛWevÑ<–«ÁßÈQ¼<Ž6@D÷Ð<d[˜åLÎ<"@¦ãà<™Ò䈁´<¡ùXi­ÁO<°bÝü¬€Æ<´-W·eƽ<±ÃÚxÒzõ<©v§
—<ÏrXÅà<"½¼gM!{<'`ézß©<˜S˜ÌuŠÐ<›;ä5'õ7<HÎCõ{q<¦=8PvÛ<§¬}3Oä<¡H®µZE<ž.º1Ñ< OtNP‹<™óÛõ¸Ö\<'x~62ë<'}ëyõô<ë–8d³©<ŒŒ¼¢¤W<‹üšAmº½<ÈtÂ<|ed¸Þ<Œ3ŽuV¥¦<‡Ëülqè<‰Re#"?®<ŽÚعN3a<KŸ¹Eʑ<'ò¿Ã<'¢±þųÐ<‡Rüԕ¬Œ<"|ÓÏ0<…"6ç%t]<'—5ÁN<›²û'_¥…<•l@Á¶û<Žˆ}–<‰ |…'/!<QƒU¡¡<£Î†ÐfÝ<¹P+ºÜVK<¸ž=ɳ¯<§ú;íÝmð<˜KIá<Z"<š]eScu<§åÅO9
Y<»¤í¯Ç<Âé亞k<·ðK½ç<¤î¦þLv<£8—Ó¿›< ƒ—3ÐX<˜Ö{½YO<žY]À65p<¦'©óõzÉ<£½Öͯ³<›C^õ` <–Ú襵¤(<"$ä¢k<ºSí†â<Œ1ޚ='G<ÀUÎO/<›>ß|Ô<¬Ò¡A©áï<¥œªöÌÂ[<•Ío•ÍÃT<‰çJ…&Z<†—±í
=3<ˆ5¹êw<‹ÛŠ¼6²}<ŠüYmDaA<‰ÒuÈOZ¥<ŠÂNübP¼<Šã<!.<‰{¢d<–Ž<'MNõK<¥Â7e3;<±2Øåb<¡îeÞjIJ<'rG=b<‹Q!'¹i%<t˜Ÿº<c""YûJ<"†Q°¯‹<£Æë3<²™'86%h<¸
žâ«4<³;úl寸<©s®¬ºïT<©)"(ô<£*¡'ô<–JÃ9ÄZŒ<¯ÜŒ:%
<ˆz|ŠJ™<††Ž[ÙJr<ˆzÒ·ãNÖ<‰¥¾Ùܧ=<‹"iWj<"Ôb+"‹Â<Ÿš41hƒ£<¥+A.[d<­1¿Y÷ó<µÉ]àÝ_<´†Òù9ð·<®uÈá¬6<§¸OžKy=<š,mó<\\qä¨<ŠMÐuhè‰<Šƒúdš3<šYÐ,]<Ž~¸$7|Ú<¸ätU$<˜+›á¯îL<¡5nšéï<§š*qªc<« «þ¦‹©<ž
͌ʻ2<¾ŽâËõ‡<y\/ª;<zßÅrª×]<xï"Ûc'<‰Þ'Ô+<‡'|â~<}"óEoþ†<u?$œÊ=™<x*u¼ñÈ<'p¼eûÆ»<ŠÕ•:Ø<…"\&Þ¸<|àLÐz‹<w!ã'4<uE±,µð<tþâô³r<s%HËPݯ<ræ֗vw]<r-*'êËs<q`Ã÷,¨<u8|苲n<{ogmƒCX<Iêr•È<'ñƒ7ܒÐ<~{aÿ'(<vIð*N<qº wçÉ6<oé õI˜<oîq'ã‡1<pz§Î]Y<qLU¬dJ<rTÎK	Äy<tÙÀJóåv<}ðPãÆ<ƒÁïW‹=<€Vëö¬<wmºµmy'<râr?0s7<q
r"*ê5<nk-åÆZ%<lG°Å~~j<kHÇíî"<l²Etª<p­2gœ{<s¢s°8øº<t›ÖU"Œ<qé:ÿP"c<mµÃm"<kŽ º<mô­
ÛËU<p/çõÁ5î<môñÕ9F«<k³Â(׎y<kè…0ðå<nÉá[8/2<pÍS˜ pE<q®éÔ´<qgw~úd<p8†"Sc<làGøɤ<jy~ïä<h÷OM8¢‡<irdåö±<n~þçeÂ<tl'!N<w<
WœÅI<wzƒê <tElS…7<po՝Ì"<l€ákcÍ<mw
—LyÕ<p·$¤A©L<p©ÿgf™<nÕ-õ0pž<oG*µÊÓ<pc.0â¾ù<pZî7v<oÝkr à<pgé5L†µ<t:œÞXÔ¤<tn'Jù<o™žr¦C¯<j¿¶Ò½<jzˆ¤&œA<m&?ë¾Jð<lpý¸Ñã<j›^y"÷6<j0MpRˆ<jôÁ+Þík<k¸Wt̽<k×r*g‡<jïúj¿<kI¥'ô÷k<jó'ÃXí<g³ÿ͎¸<f\Ô_ÅÝ[<gUkY•z3<i8žHçÕ<mS™	ÿ®I<sš³MîÁ<rxT€$€<møÎÝV¦<hüJˆkfb<g×E"–·<f	ä[Ú<dƒ'0˜ø<dt åR»õ<d{çô4í<e>w¤kX<gyô<ðØs<lÇ_³<riÑv3Ȑ<sÍLÂ¥¸<rgƒà¾wë<qø=z '<pl$@R7<l&ʦ~ðM<f¨4h;Ã<d^;·á<c'1M¯ç<c'™a<dðC—w¦<eyeI ¥ý<fžNÈUJ¤<gaMxy<gGw/¹¬<fâ£7OÌÄ<eÁZ7­$<d•<…Jì€<cÀlÃÄ<c$êÔHä<bF~²õKû<bS•£:5ö<cÐl{¡4<e…ÇY¹!i<lc™Äž:<o`äҌï<j'ð÷>ï.<fLµN"¥<d*ôA†<d2³ºÓ<e¦ç}×<gWö·â·Ù<f2NŠwž<cöJ:äÓ<bž†¢<c‰:Ü&Áï<fX^@Œ^,<i72£úOº<i¯ð"C<j¡—uå<jÎPYrß©<hÓþËÌ<eÀ;Úz²<dEٟM´Õ<cQÈÚ'ñé<c†hRÁS<eh&Á^üÛ<kRHgÐT8<oÄŸN–b<oÕï¯<m4ÔÕY<k1X.Ä;q<h	àmÂàC<f§öÇh°Ñ<gÒúêڋG<h8µ¥xÙ4<g3úœ¡<f"kï"à<dÔÛÿj<ceŒ^	¼<b Çy‹<bêt制[<e]EfN}<fw#vBXØ<exÖÂA¸<e¶¢Š<fª~-Kb<gÃD!æм<hOw$]ÒÞ<gH‹bƒî<eS¿ÞÝ{!<e6Þæ&ºe<g+úÿ-ÚÃ<ižñ‡¢<iZ_ª¹K+<f¤Jݓ/x<d2ˆwyºÆ<c·ßÃ"D¯<cÎۀø"<cù¶ž'¶ê<e[6ޚ¸<gU'vì<eëí›mTÜ<dvGåŸ<bðb/î3<bŠ1¡®¶<aý'ÍÄÈ}<bÚZv
3Ý<dIø"Àô<fK%¥e¤<eb·!<cÂJ¹¾<c%ÎCEl<e¹ {í<hkËâ)½5<gõM—T7<d¶·ÊýÃ<b¬B5Ì`<a>…ƒ<aP …¢ŽÈ<aÍ-¥,"s<b9)zmr<azW%<aMƒ
âÓ<aúç_Xo²<c('"£&<b°›†W‡l<a¨¤…]§<`«¦ä6<`—GX]8<`Ž þWo<`¢î²H1<`ºÓ[×<`ÈѨ®Æ<`zõf%qå<`B˜Õ$Å¢<_þs/äÙG<`BpePáÎ<`:{±‰<`Ëeð¬Š<_ÃUºð¤D<_ߟ"…J<_€zùäD<_‡´PívY<_f®÷LJL<_¾µ þ¢<_|*B
W<_¼:}ÙÄ <`·—¹d#<`f*Mîrœ<`s‰5uÓä<`²+˜Xº8<`Ç«<asê³ý‡Ž<c½¤¨|‰<jMé3ßÍÞ<oÜòïÎ7÷<j¡ƒvøà9<h4<¯Î=Z<f'
eJIV<d—kï²´Æ<b{¸´õ_×<a3ÖX<aÛPþ'9<bæ(Š,<aùå(ÿå×<`kpŒÛ˜h<_®Ôƒ…©4<_]¬q#w<`¥ÿðÚ<`x›²¤v<`
]@ÜÐ<_äԚžØ<_›ùuÝêG<_]˜PӖ<_¼û$œÑ<_O›ðÛË<_GKS\L<^ë9×uó<_#ÖK)"<^ã½?ct‡<^àˆ™f·œ<^"3Xt<^j¦‡Ä<^XÆ7·'E<^ôXïµ}<^üöµý†l<`ʶCG<c6Äy¡n<cXq<°#<an(8<_ý‰'Åۊ<^…Ðøř<<^†õž,úk<^AÿÄ3<^2lj™<^»G^&<^‡ðömÎ<^dß‹P™<_3á£KVe<aœ"°<fú¼…Fd<j‡Þž–Zº<edHì¬#ˆ<a¶ƒŠŠ%Õ<^êG	o<^½&þ8<^-aX Îñ<^MNYƒ<^\!՛›<^…Aqc<^÷©Ä<a#g /Œ<cÍD 
jÐ<c=€²¥\<a^Tq{3Ø<^½ë¿Å_à<]ý@PS#<]̧/¼'¸<^¿,Ï<^…·£ˆŽ<^Wf-‰?<`
­c¢<c4Fxà<j"saï<i+Mõ-`´<cçR±p¿Í<`ˆ'ŸZ›<^ýQá­ã#<^¡ŽDÿùÐ<^F¼ýÑù<^+`©]×<^U1ÞðÔ<^'¸nU
<^j†x­xb<_Ro¯u*°<_2já<_@¡rP¦<`6A€ûÊ»<aì\»Fë<cNƒðD<bñ'úÌ<`vDöXÊ<_*ÒH$}ÿ<^š¿ö~<^ÐCŒaÒR<^%¨?\Bä<`A^w]
<c®Éži<gOð´u£q<dè,ùi<a贴뮢<^Ò=Öêø<] 8ù6<]ŠsQ@yë<]âÈ?høR<^WŠä1¿<^֜$†X˜<^fºaJc<^ƒí<<^F;ž'z<^»x@4Uo<^ û¡—<^ƒ".ÑÑo<^wìdµÐô<_×vP<` †…oF<a#âçÄÆ<ahït›<agŠIÇ_<`áWÜ$Å<`‹óÇқ<^È'큇<^z"!ü4<`÷Øð"<b¡…U"Õ<dQ?YŽº<ewü_šö<bgÝÉg<`"òÌÍ=Æ<^h–ÇQ;<^'UŠÜÀ<_ƒlMð¾Š<`¯q];®ð<``L£ñ«<_±Þ¤Qçn<^,ša:U<^HÛNÁtÀ<_–Ññn/n<aáÎ}÷²8<dYÓÿô<cåå5lY<`úíǘ×<^ïÌô[4Ë<^tÅQÚ*s<_`±Ú>><^£öÑ<`}N"ÿ}
<aäø¶BCÍ<bH…Êt}<`æ]‡ÑïÜ<_£ÖÈTó<_¢ú•Sk<aåx6­vÐ<e÷èÙ&3<eÛƒCð<b«iÛì,$<`;dœ/w<^Ô¬(¯ÿç<^°…ÐöÊ<^)rz'~<^¸ì±ñ.<^"–?à¯D<^ø'C Â<_'كܷÌ<`èÎ#J÷<aÓ7ÄgD<a¿'ÜFf<`ù#à‰M—<`4}6<`d<æp3<`~Qt"Þ¯<`hµ'Y«<` "Aî´ó<`–hv$¹<`Œàã­
<`H34³]<`@è~‡<`Ðn+'<`
Àãÿ<`Ìzºë<`þg«»†ö<a4ÌÃs=º<`™á"Ø·<`r¶HL‰û<`ÐlÜï*Ý<`ú@¦­1ß<`çô–i
<<`£ëMVßa<`Tø§áS­<`j4ž;™<a@Þmæ<a'Ê ¶1<a•iraà<`üš	LŠ¹<` )Æ%Q<any@<düæt9<lí£ÕT×<n>}l%<išTOd<fÃm%%<fž²&CvÍ<e=ês½¡<bŽ"ëÃQ¯<`ÑF
8Mš<`ýO'æ%ü<b>xÆÜؼ<blŒÏPe<apUæk¿$<`G¯(õwT<_ç\ýØ<_¸=Fñ"Á<`}ÙRÛË<`ÒóÌǹ<`݄?]]<`+Ú%¸±ú<_Út(	ï¬<_™ÊìÓ8<`^k•Á<_õÔ
:°<`P(³T<_d¤e º"<_¿ðsûš<_ `E'CŽ<_ðͦJè³<_tØTÃE<_^. ¨y<_"{%¿Œe<_µOµÏ<_gv<`³ÿXT
<bç­ä<dQ	$o<cX¤KßÝ<a쬂*¤<_ÐõÄvœ~<_™'Ý-<_¹~á)<`!Y"¸c<`/àõ<+/<`²Ýƾ4ü<`ºJÐw<`줵ÌN<`¿J%ª¯ß<aÇ rªÀ<dbMé<k8ç¥Je®<lsv‡©YÊ<gv)9Õ<c'Îþ<auÄ´å-<`í¿C·ü<`¹"×À³<`M•Ø#o<`u×çýK<`Šw/K<aEÒþÁ<b¼7ú÷ž<e AfVË<f€'Êd<d±Tqc+d<b,x÷:><aCC¾Ð•'<`ùPgK<`ô³Ë"7<`½	š¾Ó<`Ôñ²h¯<`KáVV<a
ýPnÏ<c7vµO	$<hß°oaõ<méž!"׬<hD#Š'²<c¢éð |<a	;Iß³b<`q;Yˆ˜W<`uÃÉ°<`ySÝ·ú<`® "t£<`‰î7i†<`'\×{°°<`53÷Ã5	<`TýBÊÉ'<`q*$_ZÑ<`w6Ղ4!<`½k6•4<bÊ Dγ¾<d­!'Ó:<d)"‡§<T<b´1Ê:à<aO€(Û<`äU#é›í<`ëÀ¹û<aè›o¿<aUóð,Œ&<b¦æý·U<d'¡xEg<i.ÁÃû<hòJǃ.<d¸Óh?<a¦7êÖ<`Ùt~Æóä<`Ô"]t$¿<`lAøå<`Zkô»ÕY<`n5@²d|<`ª1uúª4<`–X`P£­<`§ÿ²ÉM:<`N¸ŒÆÛV<`Yob=Ðl<`1øäCŠ<`r#¯Ï<`"M¢{›ü<a7p€Ã<a}Çwªo<bñ.…É<bã|˜‰<cJ6vcp<bª•în0×<a)ÿ¡q0<`ùã£<aLúòFHÍ<a®ÅB.l<b̹xȾG<d¦‹&kFW<fIðˆðÉÕ<eN2r"<cÒ4œ'ÕÉ<be»¼»<aÄí¨–â<a2Á†£8ò<aŠWV®<a3´žÍq=<b^+»Î<cÓ+×¢
ù<c"^–-»<b"JÞµæW<adB@Ԃ
<a]K?öî<aæ×<ÓÊi<b:º!<bÕÝÛÅN<bH•‰ê‰ò<aǀé"Ù8<aCY1éñÇ<aφ¾<e<cãñ¿G<eŒ³¶s$k<gb¦Êݎ<eûQá'<cÙCÂÖ<bd9£R|<a™:­L4¦<ae֍Õùb<am[!èˆ,<bÒ×Gy<e÷Ñôµê<eß
'8ƒ<dKBÚÅòð<b§Õ3XOµ<b'¯:ÏX<c'ÂáÀ΍<flLã<h_TŠsÑ<eš·+.Ö¶<c]娷̊<a¼qÜwê<aÄÓDµ%î<a'‰â•Vt<aù_æßÉÐ<b-"3£ùž<b0õÙïi<a¾JaXNt<b5ˆ¤G.ø<bohèw93<c均>òk<dD,‹?k"<c#Z‡Tyž<aÒ¼ú˱S<a˜×0<aX«×öʨ<alCF»Tu<a¤èûí©Ÿ<aÖlÇôx<b'Ø-qO<aùöðÝAQ<a‰(ûgÖW<aXô'É<aiñŖ/1<b¦¥gŒ•<bɄs#ç<añÄÒñÌR<añ¿‰gÊ|<aÚ¶#úà¸<ag‡žèìJ<abHù{}o<a,œ¹ð»<aP÷€ÉJ<arÙKn<aØ
ÿ¿D<<bÃJð°$€<c{>!O<cu5–!<cKR:‡0<b…çÿäÌA<b4_W¶×<b×sü»é<bfãY±j<e1·»àú<l;€—	"é<p¬mÙ3	<k'Û"u<h"Ý݅®â<g,MÕÒ<hðð10j:<f܀qħX<doÑioF,<bØ(°ƒ¼ñ<cžhѤô<d#@|¡L<d¡ ³úN<cãú
æ<bÑôÙ{UÌ<b_
R°F{<bW5-uÅ~<b¦òĤÄ<bțÿŒ€<c_"oè<bÄ{%¿Už<bÊC5eL<bJÖ©Xj¯<bLe€4!Û<b&0þ$<be¶ð•ž#<b5Hï&<b^Ìô®#<b"ÎÌGž¯<cf,§
Z<c[¥€i<c¤…¨
<b@4ä_
ù<bb77c.*<b7|¼K<b¨F¼<b¼¨†WÓ0<dµ
ö=Ñ<eÒSÔ±ò<fÖqÿÞ<eTêVVqe<c©îí<bº'†øU<b²»Ux±<byIûTb¦<bÇGaÐÌr<b¶öƒãÕO<ccߍeŠ<cń®œî<cÐ6iÀ¯<bТÊ3<c4¢ËŠIœ<còq[ðs<gJvŒfÚm<nnÇ}"¯T<n—‹flå<hå‰ýžÕ<eAZ­€K@<cˆ[­ôD3<cPO+h×;<c$¼+î8Ý<c9?–ì^‡<c~ì5î&<bÿì=þïå<bæË	Îè<cÁv 0ˆ+<eôÿˆJy<h¼kL!7'<giÃ(5<ei"g†
^<c¦­PÆ}"<cƒ†q¹¿V<clà£hAÊ<cË
—vP$<c`ä¶-;<cšLþ¥†t<c{[ËI_W<cÂ5Ûy—<de×!YW<g¢°©(q<nø v%<oÓiTo[<iÝ>"ƒò¨<eßÀ/‹<cø/X'ñ<d‰æÀëç<cå`iL"<d<ƒ%"|<dÓ*÷°_<dDðäÏR$<dCG͖ô<dcé¦6]<d"4¡yny<dØ–™š'<dˆ(dù£l<dŒ'ÓÓrG<e¯ÔÄy<gﵸS˜<i丛G<gìöZykž<e¯Þb;Ö<d³aˆ@ÓP<dM"Bo»®<d™Šüi]<dÄÄlâË°<eD&¼<e‰9éÝÉ<f¼{<jR<=¸÷<núŸjxÌ<kZ"O–ÝÝ<h);}s&<e&ävϬþ<dé")\<dÊýmÝå<dágþ«ÞR<dÌôÿ?š]<dóÚüe£Q<ebE…¹<eQñ8…ó<e#át¹×Ò<e§›ßãöÊ<e‰*-Ñ@û<e‰Ø:«j€<eVb…¡
<e0ŒA*,Ð<e1ÉPj½<eA@Íóɔ<e=1‹kÒ<f—µ¥"<h£õÀ°º<kCø{qÛ<i¾A§`r><g†‡ä<e»m«<eÊÁå0<f¯–
<g]ॿÕ5<hþPÞx,â<l†ú;À<m'ZùšÕì<jð^Þ"œÎ<h*°RÇ!þ<f' U¯½	<eÛCk€|‹<e¦æ^ã<e'ù°t>á<fV&a½¾Å<g1U.ÿÅ<g€CËqÈ<fÿ󱇏¦<fiɇ<f9~m6Ýß<f¦,ÓÓo¨<fË?tÏ©µ<gjU|ão<f¤Ÿ¼]Ñ,<g¾š8¤Ë<i.26‹f´<j1'C3l»<jFzzÞ._<iÖ#¤ÝvE<hD)†<ËQ<g®k_<g|¶ïüG<i5êð?d<jgy4uß5<j:¡*ˆ'2<i9þ´…<h<s&<g
¨X°<f亖:ª<gºwº—–<j[áÝؼ\<n(!¸h!W<ma(QO.?<j&Žþ¡¾å<g÷ßs<gSï¬`V<g…Íã$C<géòodÞp<hZò–D‰<hJYuo÷<häŸ×«l<i¾ªçZ<j,gƒ¨@r<iˆ'©o¦<hDÓrÄaÍ<h®kôX'Â<k"âqpY†<n°†ùJU<m ㉥@<js‹Àû<i ©T'‡<i\ûs …<j#¼+u³<i°NÃk<hãi©w–æ<h&¬€'Ü<g⥍'í<g‰
	'µ‡<gì6ü"Ýø<hXÝZIÇj<iåP@õ‹<j÷lƒ†<jæ§odàe<iËŠWC<i&Qf5ƒ-<h¯f"yu<i+:U=Ìí<iB…<¡j<iK0څ<h¤¨0)¤<iJ§Y†<iIîÖ²<iärÍ9É<i¨4£ p<iR*ÉKçT<iF¹adä<j+Àœ§<j'¥[Ÿý‡<jØP6qæÍ<i§†‡£<i;€¾5<hg]é.k<hóÉõ¾¼/<iËáB;<i8Ñó²Q<i0•%AAÓ<iÛîz­½<j/ŽµõÙ¬<js@cÂ<j-s
'3Å<j¶€"Åå"<kðaœq<kk7Û±><jÓNⴟ{<j‡Áç¹<jèêᜠç<nÖÞŠé¯<tŽ¢DAk<xô¼'ôñO<u´ãZܒ<r"š@Së<pocWCZø<pá]Uv'<p"pœ,—<má¶ÌèÌÜ<kÁ»»<kµ2q]Y"<lcÇlN<mon؂<n›™M- <n(+–¥ód<lÏÙANb<kߺý&zÌ<k ¨'ï+/<k(Ö~h<k%Ô픏<k›‹V/a<l6
ÁØÆ<m"/Ÿù5Î<n-TϪŠá<n_‹`
a<m!Ku>­<löc+,L¤<m………€<n…Ùè^†O<n•±ˆ6¸<m¼3ê}È<lËArHÎ<mL:ZæDo<nIÛ'î=­<p,õ6ÂD<pºÜïd‡<pÙr¯íÂ<mèp"ŒL<mÄêV<nzF­›‰<pzw°³BÂ<rYA£UÛ<r*IûþGm<p*>LxÄ(<n2C×Lç8<mùÞ¸ãíx<n}™;¶#<o0Ž<pjææ?¡<qî'&¼\E<sçÃ]_¶<sk#ÔiÄ<q÷œ+~Äû<qAÉñ‹5<qCŽç²<pØÚ˄'b<q׆ö;ƒ<sõΩ£pÅ<v'è8#†<t‹mMÄí<r-Ù&¬‡«<p-
OÌĺ<p2ÿ÷2x<pM³êˆ0I<qwjIÕÖ<rC}$x»è<r:7ý¿<qаÀª–<q÷m?h^<r<ƒÐ9m¢<r؉욮<shN§™JS<t+³Y–Õ«<s¬<>½½v<r®v~vc¾<qå,+#
û<rmΰûž<réâpl!<s:êց<sr€¦}ç.<sò)ÂÑ<s«â7<rüJîg³<r¬Ñæ¦õñ<rë´K&A<tx#ƒ¹ñ<z˜
ÐY;Á<€þh~¢s*<€´µoÜC]<¾½bD—<€a±
V=<€Su£=J<~MM®žª<|=
RKÛ[<{ȶf…=<{2WnLá<yi÷±ˆ<wÄlW"ƒ
<vu†Êà<tºQy<t½/V)<v Æ)ÀCH<|~+Áž×¾<ƒšE3ƒð^<†"4@•â<'bÂRùÂ<~ë¼ê)i<z0§S¶c<w§3èÇð<víaé"½´<w'ð*tI<vþÀMMÇu<w=âg]<yµ\—àP<€ÂT9·¾†<…Ò8Ÿâ<…lþ€ó¿î<"šÌHBM›<†>pÖî<†Í¾·óÀ<†—ƒÕ¿ÏX<:e'‹¸¤<z'êÛ8*<yÁ£ø®NÊ<"ne/¾<"Ò{íJÓß<Š›ÐŠ‹Ÿ<'t'ëõ<qo"ԅ¹<i"a)eô<e/·CØØ<fÁ8¨â«ž<hí÷ï€<q##ý\<q®Ò±¸þ­<høºÛ{É<csýœÛÚa<d¹jƾÒ<l9Ãbý<w1.ÔÆê"<v¶ãøço<jþn'LÑ<gF&²	Ȍ<gT¦û"<gÎpVg8Ä<dãs=$<`eŽ4Tc<^`±u¼^<aHÝo¯
<i¦—¨p<x÷áú¹<{pFÒüÇ<q‡="üZ(<pÄ«·ë‹¹<u›Ä¢—Ì5<v_ºÔ¸Ç<rŽI&C(<pºƒ±Æ]Q<hY÷¼¹<až±j)z<^àHÔèÅ<_«÷e)Ž'<a«LN4¡<dc]Y«'¢<mhúӞ'<uã.+«<| #Ó³¨:<Ž0aÿâ%<™ñ¼‡Ô¾ <–ˆû"`ì<ƒ¯$L:<s!š7õ¾G<kíY½(z~<tËÞgWý<}ùá8b<yâêliW»<otÀ܀>Ù<x¼›ÃÆ"<ˆ=H©]ç<˜kf´Jš!<"6†ÒŸ<"1Јm=<r–ŒÛY`<dõ–uú½r<c"Ÿc£Gt<e¹ÑÁQÖÍ<e®	#Ð5¦<fã»ÌpBû<n1§¹½ ‡<u\UR] ê<yëkÌÍ|<w$ä8Õ»Q<s"ðmôÑÃ<€"a^¾rA<ˆ,èÍýj><€  ;<q99Î]Ù<h³ÈÝG8<o[H(Õ¤
<s¦ê²Ç<h#W;å/‡<_£QÛô7<[îR®·¦<aC`Äg<o¶Ïc¼J<'=¦ŸŸÑ<gš
®;&<…Ù–|§'ì<pMOø³í<b.¹ÍiS×<]¦3zu~Z<^›Í_l¼Ý<e¯v1³Û<röâúŽ«µ<pJ5‹\†<eT93‡õ<aév™_Wì<a8c
ËýÍ<gòÎûO#Š<l´W5\›z<i©ÐÙ¢ö<g«~ö}pP<e>¿Â—æ"<aìdðê7\<c¸ÙzÔ"<hØêm¯M<h¢¡´»â®<cÄ%
Xì<_¶ÿX¨<]H~rT<^R@ºb~l<akáJˆM<aµÓ§"
V<`'
°CG<^+,ún<^ùÁ|óÚ<` —ødˆ<`>öÔÞ¯><_"Εa+<aAf%u2<c0=3h<fRãrõ‹í<dòmÐã›<a¤EÌ;?'<_r½ÎŽrQ<^Rïý×0<Y×z½oLá<W p«ûGï<W·¿Üõ;ò<[, Üºj<_'v6«Ø<`|_š1?©<]÷äŽê©<Z¥žXË<Yž?W3ܶ<Z£Ôµ™<\	/8L+?<]
U*qð<\£PaћÇ<\
Õ¯{<[_ð€…úÐ<Zãq&º^Û<Zã%«
ž'<\Y½­ª<^V" œÏ<`kÊ,ÖKæ<ar…"%÷<bÇyìVA<cÙ*¤Ú<c:÷6y©[<dôð[<f "îLl<g,Rk{}–<f!¨DT0<džÆFu<d÷>mè"<cÙüE2!@<cbÚ߉ ¾<amG'§L
<]•Š K<Y®+nûN±<YÒ ^§¹Ä<Zÿà´¿ÓÆ<\å/|d7<^€ûŒ<`hÓíÅ°Q<aÚ‹)Z÷<aÁ\/—!÷<_ïú+t…<\<é'ôÍ<Z3ªÖ?p@<Y¡·Ûçb§<YÏØ5¨\<ZƒÃ¥9<YþðüF§~<X'׶ïÚ(<X‡é+1У<[?Áç<[òw¦'C.<Z
Ŧµ÷<X¯Ðà<VqÒµðd×<UB=ŽK1ì<U z<UŸo¨ÙK<VŒƒÿFê<VÔWšÈðf<Vz|ª÷fä<U~¤šm<U³&•ÈÑ<WrW;À®<X`â˜?9\<UƒÝpåç<Sñ»¶@m<R+¦Åm¼s<S!ÑXY­<T<"KíÛ<SÎêX)‹<RAâQÎײ<Q0¦)L-]<PË&è÷o!<Q&Õ¾ÿŁ<R!Jöž<SUnwð<SÌvK<Qò–©>¨O<PÜÒÏ[®Ô<PéùàªQ,<Q;&t<QçoßDm<Q•uÃ;ì-<Q
°˜<Q	W³—?Ô<Qè
sÙôP<R'ŽJö='<RÌÁOC8õ<R(j¦Ö<QZ'å²jÿ<Q'2ñvþ<QÇ8³úø<QT8¯ße4<Q+_[y<Pò–Ñ·PÉ<Q2ýjP¡å<QdDÞ%6â<RT"•	~<RÃ[‰Ö<S¸¦¨Å9<TاAşè<Vuæ	êÒN<XŒ]X2͟<Z¨ÄLJ|Ž<]Æ
TÂs<btÙí9†"<kvV¨i
x<p
Iì`¬«<mM°¬žt<jpIåOi<l]ýÒ½<p7TQ_Ô<o«¿	N'<mzâOF<k^ߐ5<kŠYå.׆<jFw³éýZ<gÒHro&<eà؏)È<bUcµ<_ÝÖOÈ<\ãÑEؗÒ<[¦ÁbΉ<]h¶ˆÁêa<`·Ó9"ä<b0æT:h
<b÷?"NÃõ<cÂ'¦£<dC©È~Ê<dÃêbGç<cܘ <bmàRýDR<aº~Híïó<aWív")<a&.'eôŒ<`ïg-Þ	<`­ÿ‹(ö<`Ž½Þ|}C<_ÛúmÑ<_DFø;f<_uéxs<^Ð@j	ÆW<\8•-êûþ<Y¼QÛ><XvA'çŠ<W•'*N<VepF$ìÄ<UŽö´µø<T»yg'àÛ<TJ× M"\<SÓEû9
M<S=@B0_'<RªOº	¼ý<RQ·»Ù<S)f…ÊÏ<V‡4
ARÒ<\¤yݒ¶<YÂþççŠ<U|XFA<R€Õü'h»<Q ÁkíÆË<Q©Ud
`Ñ<PúŠE›<Q	ß«Ñwœ<Q9H"ªï<<QPÞQ¨×<Q݉MEæ§<Ty5þ(²<V‰+wÏZ<U	‹~7'<RIßð%¿<P¸×Ñã'$<P7ð5Š<PAhFFÆX<P(YZGð<P8_¥]¤<P'÷÷扣<P^hŸª³<P¥±‹ªÚ'<QLºU32|<Twó³êG<[¥ß³ø•<\&	Jb<V'j5Kó¤<R›3ùæ#<PØ&P?S<P…ÌÒªoe<P{œ¹îh<Pl&Á¸Õ™<Pl‡ôá©=<PlˆcãZS<P†LœäG<PÌÍÖ¬ <QLû–q+<RŸcåNæ<SµÆ:Á'<T9
橚<VMBÁãF<W‡!´z¼¹<V¤ô¾˜§<Uwàþ(´<UÒpj<V+½ A—½<V±JÅ:<VëÚBîî<Wa4ud¤<W®™o3ÑM<XQöªjï…<[j<ò¡…¨<a4]%‡<a¯È T<]²ŽTrÑ+<XÊ:ÕP¥<VPöy‹‹Ê<T—A	ý^æ<S A6a'Å<RºÇ)œ<Q›¢#6ßû<QìÊV""<R®á\Žç­<Sœ'ÚSÿÆ<To»ìÌÌz<TÐ.‰úÒ<T¶Ð\')·<T¾$±§©Õ<UÔJáöÿ<U1*š6:<UUø﵎<Uj«™:´<TÛ\Ír¢V<T†ZbÜ<Tc"R¿S<T–v˜ùr<SíðËWÅÛ<S·ŒyV)<S¨¯¨µ=J<SOɖH_°<S+¶¨%³m<S''žW£¥<U×W@Æ`¼<ZSU¸G¥<Yn7.qΓ<UÛR¶"D<SM¶ÌÒE<R&4ä´ö<QÈJ&·…‰<Qeí%b <QDf'{¿<Qõ>F³)<Q›6»"p<PÃãYÙW
<Pp$œX<P6Äö7<PØxŠ|æ<PÅä¹ôžÎ<PÂIQ "Õ<P«eÁ¹Þ<Pòºî
<Q4£è½jã<QVíꨥ<QË즯<PøK-F®<P®§kf<QVnTx<R¦ÎX—<SVO+jg<R{"%<Q~B'ž·e<QM5‹Áa<QEÓh=ÿ<PÛü&»'Ï<P™ÙùòÑ<Q,V''³<RíwXdc<TH¤.àg<S\@L6{<Qa?‰®º¥<Ps­"~C><PYDbÃ<PQzYB¥<P)ö°'ç"<P>[ð<P#@†Ë¼P<P!°så-<P%íj°
<Oç%¡½Y<Psˆô¡<P°Ñ‰d<P~?ð7<P´¿wÒÜ<OåTԁÂ<P2v—j<[<Poª4gó´<P­5Ž;ü‰<P¨ Uf<P¾2üe•T<PÙ÷3xŠÉ<PÅì"Ó®#<P–Ë/"|â<PiÑÊv<P`L×	A<Pô–´¾îš<Qç{J3ñp<RŸ½áã8<RbÖ#'<Q1·…'úF<PtÛ Í«<PºñŽ§´J<QbXúN¢<RJ÷dƒž<RØx3Y4<Se9抛C<S{k¡'ù<Ro¤¿|Ѫ<Qm±‰ç²<P_¯x"»<P#jX•ôð<P$G‹\<PTðq]À<QU4Ý<QIïµ¥?w<Q*HŠº0<Q'3tG<SQÿ˄2<Tè0¥4<RºÕönÎÕ<QB»|0&d<P´Âì5B'<Pm‡Xg<PjÁ{<PŠ=ÃOì<P† pÌùI<PÝöÍTo<QT:ió	m<Qõ3#¤<R
i8†h<RÙÒî_<TK™È[˜¦<S+~>½<Q­D$njª<PQåuacx<Pt©\!<Qg' *}<QõŸ×Î6<P´Iîg)×<PAÂ8rÏ:<PU´—Ëþ<P±¥ŸÅ<PXDƒË¶‡<QèO}S<Rù"'¼Ñ<Rm£¾î1½<Q¶­ñ¼/Á<PõE»'(<PBú¹t›h<P£È¾2ñn<P¨Jß<*ü<PÀ«…$ƒ<P®ƒÇJ'<P"_¦î<PÞyT|:<PÒ¤P¢Õ<PW­ä@çi<PDV‡wcÒ<P&IQŽ+<P%ŸŒº^<P	rBCY¦<P*=ªŠµ<P;óô᏷<PSn&õ<PXnÖû4Á<PGš|öh<P?Ém<PPT‰gC<P/ˆqb¾<PE)¢ð}<P-àÔ÷€L<P];!"¡¼<PP'‡o¡<P`©øV»<PB¦å<PsÉBW™<PŒa™;m<Q²¦qëÔ<Uš§¼á	<ZŠñs7"C<WávMw‹
<T€~Úþ,<RW¦šØç<RœÅ[²eR<Ta65=,Æ<UÀÖß/Òß<US@:üuù<RސoŠ3<Q‹²ÖH"œ<Pþx{*<PíÎu&	È<QR¯®'Ç<R˜ÊoÐí<RƒSz!<RAä(¶!<QnóZُí<Q|{OaÝ<Q2']›<Q³NÛ/1<Q#šÏr©W<PøNÆãÓ<Q
LÏò&(<QSºñyÁÀ<Q·²ºª<Q¤´3­=<Qc€ÿ3I<Q´î:þ<Q*ðþüw<Q<2lúA<QG<~ȁ<Q;-UðW†<QqV¢.<QLRPñëx<Q98©±¨ã<Pó=®%iÄ<QX†~â6<R\ãq—ä<S #«-Ü<SWéçlð<R†´¢n<Q=VRá8#<Q$¹'$w<Q[–3&<Q*ÂdÌ<QJèêlè<Q|±þ"Î'<Q£‰Ðы<Q¬ºçx<QQ©dI3 <QAA}h]R<QN¸W;bt<Qܼ¾ß4<SÇ_!<UÆh«P|÷<X'vW@,<V/›
?0x<SNQ¼y{<Qw£ý·ó©<Q1! 鷀<QVEFÀT<Q‡Ÿ/Æ<Q¾mxar­<Q£ûêôÚm<Qµ).­oì<Qk3AÇǀ<QfñŒ><Rpíâb»1<ToŒÑžÖ
<TGÓH©57<S,—\·ki<QÄ­6BÃ<QãÃYvÒ<Q{B¼H'<Qf²Ë›°–<QOTuß×f<QI
À×Ü<Qf!X´½<Q6Q^ÿ·<QCP¼ØW<QIJ‰P5<Q°ÜD–š˜<Tq•÷™<X=‹¢*0<YgVÍ`+ÿ<UÔþâE<S8$1
<RÅBšÞÓ<Rï®'K<R½ßœâÏë<RÇ ††åJ<SFî1P
§<S۽ϟ+<S›l)Qýº<S)²fƒ´…<R™&-@ü<R¢'»XG:<Rœð׌<R‡;øçM	<R¬§"Ç<SOìeÝ <Tñ4֖'<U–ÛÂÌ7<T3ÓTg¸<R–à
%eR<QÆ[ø¡–Æ<Q°o¢àƒ<Q‡31™a	<QŒD="t2<Q"ÇÈ}""<QÃA¬<QÒÿßȧ<R®«»±<R}•Þ¿þD<T¬nvüì<Xlņ)D<WÐàÊ%V<TöFt,ï<R·ï'&þ<R$ª7´bÊ<RLœxÜH<R>à–¥M<R~y­–h<RzêÇÕ<R[¿ýWS&<R
¡±•<R]'gf"<R5œÏ <R,FÁn5<RfT[Ž\<RJY‰wH <RX¥åúÌ<R'߁tD<R—:DWð<Ru®ô£í<RYb"é—±<R¨C@ó™ÿ<Së:›Vuû<T߶œóœ5<TRe\or<Se>ôì«<R»io_{€<RáÂʉ<RàGÍ·ÈS<R¾9ˆ•=…<RfÜÛ5uÇ<Rcða÷™<Rmþ)ŽP9<Rí¹¹Á
,<U"ˆ§õt
<Wñ",¢h<Wgù[(#<U}N~,q<S¨Jì›ôÎ<Sc'ÊC"n<Ssn"Ã	<TºëYVx<S^ÑÉaƧ<So…ALØ<RН!P9<RòðuvÜ<SQõT£Í<S*PúþË<RÖC0ý<RÎݲáª<S2É,<Rû;'c‡<S$¶)zP<SDž6ãBÌ<SÑ#iV<SB¶vÊû1<S•úL艓<SVÉܹ¢=<SmgV+y<S€<$(c<Sqwû+'t<S¦Üäý}<T)îÍh]<U,F)a"½<U†'£í<UC?CšÐ<SË7rŒÆ¸<Sû£ï«<Réf0ú,<S-́îìÑ<TTîÀôp<TÌÒ0"<UŸÚþ<Vݒأ;<VÉ$»Yf<TÜ%?Ô¿<Sõši&ӎ<SÂaÈ7d}<SÅCß3y<S³Ú.ÿ+<SœL"<Ü<SëÄ4'ÊS<SüJBi6Û<T»'QÐ<SÐRœä@6<S‰íýA÷|<SIS^ë¦G<Snè ëQ<Sz…Æíq<TB½pÖ´<UEàÇåí)<U|K:MÁR<U>ZvŽ<UGf	°ÝI<Tpú‰lFÑ<TXz áD¤<TâùrQÇ<V
p]qŠé<UÀ@Ú«Ì<TˆGÓw¥¨<S'wJá><Sgâq†í<Sž"¥–<T0ëûÄÖõ<U¬pS'5<VBJ²·•<U¹3»[‰<Uۂb¦~<Tf"ÐSÓÛ<Tš5Úh€<TR?uÈû <TTú¹á$|<TZñÔ¨r<T°©QlÑ<TÃbÄé<UZA2Ú×S<U©ß@¥¸m<Vï̶/<Vßj1l<VkDÙgį<Uš'÷µÔ<TÑ·î<TEڈ¤v<Sû'<n~<SéÅ*«¤<T"D©üA<THh8 a†<T»åÙÿß<TúŠA9<U‡§&ƒw<Ud¼|ws³<UÓ¶Á?þ<V:Dá÷ºF<V[õ×üS<Us''×T<ULq§¯>n<U7B¬wé<Tù$û¦5<T5ßÆö<T ©µœô™<T™pÙ³Ì_<T»bMé&ö<Tà•"úfC<Uæ$¢Û<V8ã˜Õ;,<V´«|µñÿ<Uí–OÍ
Ú<U'ú7ñÍ<UWZJ»Éj<U"€A}á<Uj]—<+<U\®¸gQ-<U'þBÁ·<V-"´~£¦<V^\Éü<V››µæ0<V:篲^€<UÄñI'è<UaB"!*M<U¹l™ÜÁ<Vœa#˜÷g<W‡¿Òۄu<W,—ÀÚ
<VÔ@'¥=<V'}^ü<Vq»¶L/$<UܶÇøº<U—²2<gc<U—tá²sY<V(".±={<V–ïsþ<W@²¿Ç<VÖ/<VoWL¸Ðg<Uîy"­U<V/ï9ñk<V!'«­o<V0Ýzop<Vkfñ3íé<V-·ßèMÀ<U'<UºëK«ß<UYPFGGõ<Ud¥Ä‰†<UÜÀPÌU<U*²˜ý'<UÒ&±bê<U[»³‡ÒØ<U#ÛñS»<UWęt<Tã\u*´;<U<ŒÎÏ<VËÅPCÖ<W©/'™æ<Zl'Û5M<\£ß§Q<\ìÞ%²€"<[œç	-†<Yåx›æI}<X˜çݐ–q<WÇEn`-<WÁ®/ä<Wi±×çòð<W~³E6'H<Wgßt.ø<WsŒn¦À<W"šRPø<V¨‰âûF<VAØ¿Ñÿ<V¸Åt<VÄmS½}ñ<W=möً<VìøÛkÒ<V¼Þ™ZSÅ<VhêÉÄpÏ<V¯î"Þ<W;ɬ¤ˆ<WÝü1†zq<Wry²B.U<VÓ&
ä‰&<V‡p¢ë­ä<W&[™óûô<W£Ã: Í<X}0ßð<Wy0–Ž<WSëzιü<W&ú	YÖ<W†Bƒ:×Å<W¦Üç, ×<WÕ¯æojß<W–º•Œð_<W‰Ëé{<WMHñaw<WmZ+<W¼ìh÷±<XuxlÒ^<Y"ÙÞ><Y°ÀìÛM+<Z¤yb<[
²0£ƒg<Z]²ßñ.™<Yå'1™	"<YÅþ:<XÃOÖVp<XË¿gáùŒ<Y*ê7qÊ+<Y;¹ZK=<Yƒ]A®Úˆ<YÀѬG·å<YÁæI/L<Y¬¡Äø:ê<ZHwk"h<Z®É÷†p{<[W›§o?S<[MÉr3f6<[3SdÚ¤<ZõÃV¾d<\Ÿ]ÊÀ•<]¿©9õ<\÷'Znÿ<\ALkڑ<\}cÈZy®<\‹ìLü«<["ýk¯-P<ZéÖÓX®<Yµoëî<YùO߸!'<Zñ¦(‹ùC<['Ù=FǨ<ZË!úÀ¬b<Yîðd!C7<Z%[¬"<[Áyn=µ<\œ°ÌL2k<ZѼÏü¸É<YX
++-v<X_ñÎÀ£<X¡<m€(´<Y@ΩêÚ£<Y‹!Ü<<XÀTWéô<XÝ@6â3<YŽÈmã	ˆ<Z€
â5<Y˜Z´8Í[<Y?©Ë"_%<YÓ×2a<ZÎüÝ<Zù¨Uå—Þ<\(¯U'´<\'ïR®2ô<[±*D«o<[u{MÈ'À<]¡‡wâ<aEfnÑ<dAÚÇÚ¡Õ<dìO˜a«Ô<c)\‰vcÊ<`È¿ýËx§<^žz6‡U<\wWՉ<[?Wʄ†½<ZŸ"y¯Ø<Z³"$=‡€<[KЮ¼¡`<\0o–Pà<]{Üa»N<_æI•g<^ÊÓ+¶<e<^q‰ŠïN¹<]¯"ån"N<\T…T¦ÝØ<\pG,έ<\Nˆ©«{é<[ÁŠhÛc<Zú#ÛøÖø<Zž¼nª²™<[èÌ.âþX<^Wgî›q3<`qâQĀ<`Œ•eD¼<^ó÷ÿñ)µ<]+ZòÌ«<]lé+X<^›y¾ÇÜ<^/"çÍ¿Ú<]£Ž––J<^l¤è¯kô<]ÏW÷€z]<\¦VÔ⣘<[Ï©D<\â~£¤<^OôÆO\<_êÏöîæ&<`Ž'C—öß<^ïú"
Ž<\žjÎzï<\ w›4+.<\\(üj<\¯,|(<\²›Å›|"<\ðyýۊ<]õ>cz<_ëªþ|Ê<``\A.Ùé<_Gê&5š<\ಹ$Öj<\?å-N˔<\iáÐ2=­<]™ð\¬#<]¿?lŸ<]ÂoýºÑ<<\ÜIf•<\_ë¶I¶<[ðRSó5<\¢ßõy<^N°ÔK<`—¯.£W<a¸6˜âþ<`&‡t™KA<^–TU¹
<_~c"C¶Á<`++pÌ<ae!ÄY+Þ<`ér"Vù<_NyûW<^лÊ'Š<`2þÐZ"<`Ì(n¾Ôà<``UEª*}<_*]g¾ä½<^ä<'£s<^Ý£ãRͅ<^š³u/I<^£èT¬ß<`
—D@Öö<a=ÞÄ
Ú<aç|Ö4Kë<b¯{ß»o<dÇ#úùí<eªRÛ¹Ú«<b­%¦¯Æ›<`ëñÐÑÇ<aÙ@üGK<ei2ø`d<iVK'F9›<g"¼šë

==> anc/LateM_Spectra/HIP_81910_B.fits <==
SIMPLE  =                    T / Written by IDL:  Sun Aug 25 08:09:00 2013      BITPIX  =                  -32 /Real*4 (floating point)                         NAXIS   =                    2 /                                                NAXIS1  =                 4151 /Number of positions along axis 1                NAXIS2  =                    3 /Number of positions along axis 2                EXTEND  =                    T /Extensions may be present                       ORIGIN  = 'Institute for Astronomy' /                                           TELESCOP= 'NASA IRTF'          /                                                INSTRUME= 'SPeX, IRTF Spectrograph' /                                           OBSERVER= 'Your_Name'          /                                                OBJECT  = 'PS_511-7221'        /                                                IRAFNAME= 'PS_511-7221_tellcor_merged' /                                        TIME_OBS= '06:45:36.224413'    / Average UT TIME OF ACQISTION ('hh:mm:ss.ss')   DATE_OBS= '2013-08-23'         / UT DATE OF ACQUISITION ('yyyy/mm/dd')          ITIME   =        120.000000000 / INTEGRATION TIME IN SECONDS                    CO_ADDS =                    1 / NUMBER OF INTEGRATIONS                         NDR     =                   32 / Number of Non-Destructive Reads                SLOWCNT =                   20 / Number of Slow Counts                          TABLE_MS=        512.452000000 / msec to clock out array                        ROTATOR =        76.0600000000 / Rotator_Mechanical_Angle; pos=152113           POSANGLE=        27.8900000000 / Average Sky_Position_Angle                     SLIT    = '0.3x15  '           / menu=2,pos=89000                               GRAT    = 'ShortXD '           / menu=0,pos=719950                              PLATE_SC=       0.150000000000 / PlateScale arcsec/pixel                        RA      = '+16:43:49.10 '      / Right Ascension                                DEC     = '-26:48:38.7 '       / Declination                                    HA      = '+01:48:10.240833'   / Average Hour Angle                             AIRMASS =        1.68050000000 / Average Air Mass                               EPOCH   =        2000.00000000 / Epoch                                          MODENAME= 'ShortXD '           / Spectroscopy mode                              FLAT    = 'flat19-23.fits'     / Flat field image                               NAPS    =                    1 / Number of apertures                            NORDERS =                    1 / Number of orders                               ORDERS  = '0       '           / Order numbers                                  START   =                    0 / Array column of first FITS array column        STOP    =                 4150 / Array column of last FITS array column         SLTH_PIX=        100.000000000 / Slit height in pixels                          SLTH_ARC=        15.0000000000 / Slit height in arcseconds                      SLTW_PIX=        2.00000000000 / Slit width in pixels                           SLTW_ARC=       0.300000000000 / Slit width in arcseconds                       APPOSO03= '3.46443 '           / Aperture positions (arcsec) for order 03       APPOSO04= '3.46443 '           / Aperture positions (arcsec) for order 04       APPOSO05= '3.46443 '           / Aperture positions (arcsec) for order 05       APPOSO06= '3.46443 '           / Aperture positions (arcsec) for order 06       APPOSO07= '3.46443 '           / Aperture positions (arcsec) for order 07       APPOSO08= '3.46443 '           / Aperture positions (arcsec) for order 08       PSFRAD  =        2.00000000000 / Optimal extraction PSF radius in arcseconds    APRADIUS=        1.25000000000 / Aperture radius in arcseconds                  BGSTART =        2.20000000000 / Background start radius in arcseconds          BGWIDTH =        2.00000000000 / Background width in arcseconds                 BGORDER =        0.00000000000 / Background polynomial fit degree               WAVECAL = 'wavecal24-26.fits'  / Wavecal file used for wavelength calibration   XUNITS  = 'um      '           / Units of the X axis                            YUNITS  = 'ergss-1cm-2A-1'     /Units of the Y axis                             XTITLE  = '!7k!5 (!7l!5m)'     / IDL X title                                    YTITLE  = '!5f!D!7k!N!5 (ergs s!E-1!N cm!E-2!N !5!sA!r!u!9 %!5!n!E-1!N)' / IDL YVERSION = 'v3.4    '           / Spextool version                               RES     =        2000.00000000 / Average spectral resolving power               DISPO03 =    0.000537530000000 / Dispersion (um pixel-1) for order 03           DISPO04 =    0.000403207000000 / Dispersion (um pixel-1) for order 04           DISPO05 =    0.000322741000000 / Dispersion (um pixel-1) for order 05           DISPO06 =    0.000269221000000 / Dispersion (um pixel-1) for order 06           DISPO07 =    0.000231114000000 / Dispersion (um pixel-1) for order 07           DISPO08 =    0.000202652000000 / Dispersion (um pixel-1) for order 08           DAIRMASS=          -0.00733333 / Average airmass difference between std and obj HISTORY The output FITS files contain a 3-D array of data consisting ofsets of  HISTORY  triplet arrays of data for each aperture and each order,where each tr  HISTORY iplet is composed of an array for the wavelength,an array for the flux  HISTORY , and an array for the error. The tripletsfor each aperture are stacke  HISTORY d behind one another, followed bythe triplets for the next order, etc.  HISTORY  If no orders have beenskipped or deslected in the extraction process,  HISTORY  the contents ofaperture Y in order X can be found as follows:lambda =  HISTORY array[*,0,( X - (smallest order number))*naps + (Y-1)], flux   =array[  HISTORY *,1,( X - (smallest order number))*naps + (Y-1)], error  =array[*,2,(   HISTORY X - (smallest order number))*naps + (Y-1)]  Forexample, for an SXD fil  HISTORY e with two apertures, the wavelengtharray for aperture 1 in order 3 is  HISTORY  located in array [*,0,0], theflux is in array [*,1,0] and the error i  HISTORY s in array [*,2,0]. Foraperture 2, the wavelength is in array [*,0,1],  HISTORY  the flux is inarray [*,1,1] and the error is in array [*,2,1]. For or  HISTORY der 4,the flux for aperture 1 is in array [*,1,2], while the flux fora  HISTORY perture 2 is in array [*,1,3]. For order 5, the fluxes for thetwo aper  HISTORY tures are in arrays [*,1,4] and [*,1,5], etc.  Thespectra have been co  HISTORY rrected for non-linearity.                                              HISTORY                                                                         HISTORY Xcombspec History                                                       HISTORY                                                                         HISTORY The spectra were combined using a Robust Weighted Mean.  The robust     HISTORY threshold was 8.00000.  The files spectra0001.fits, spectra0002.fits,   HISTORY spectra0003.fits, spectra0004.fits, spectra0005.fits,                   HISTORY spectra0006.fits, spectra0007.fits, spectra0008.fits,                   HISTORY spectra0009.fits, spectra0010.fits, spectra0011.fits,                   HISTORY spectra0012.fits were combined.    Aperture 01 Info: The scale          HISTORY factors were determined using order 04.  The scale factors are          HISTORY 0.938989, 0.984368, 0.997130, 0.978121, 0.925567, 1.00009, 2.03365,     HISTORY 0.957504, 1.01623, 1.03369, 0.995922, 1.67749.  The median RMS          HISTORY deviation in each order is 0.0714705, 0.0792461, 0.0829391,             HISTORY 0.0754749, 0.0690499, 0.0568864.    The spectral shapes have been       HISTORY corrected.                                                              HISTORY                                                                         HISTORY Xtellcor History                                                        HISTORY                                                                         HISTORY This spectrum was telluric corrected using the telluric correction      HISTORY spectra PS_511-7221_tellcor_tellcor.fits.  The B and V magnitudes of    HISTORY HD_152071 are 7.30000, and 6.90000 respectively.  The velocity shift    HISTORY of Vega is 8.21288 km s-1.  The Vega model was modified using the       HISTORY deconvolution method.  The maximum deviation and rms deviation          HISTORY between the modified Vega model and the data over the kernel            HISTORY wavelength range are 3.19840 % and 0.843182 %, respectively.  The       HISTORY telluric correction spectra for aperture 01 were shifted by             HISTORY -0.00749339, 0.0278452, 0.0705619, 0.0677944, 0.00203783, 0.00000       HISTORY pixels.                                                                 HISTORY                                                                         HISTORY Xmergeorders History                                                    HISTORY                                                                         HISTORY This merged spectrum was derived from aperture 01 of file               HISTORY PS_511-7221_tellcor.fits.  The scaled factors for orders 3, 4, 5, 6,    HISTORY 7, 8 are 1.00000, 1.00000, 0.952517, 0.949991, 0.940800, 1.09257        HISTORY respectively.                                                           END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             ?OÂ?O?OJ?O)?O6Ñ?OD?OQW?O^š?OkÝ?Oy ?O†c?O"¦?O è?O®+?O»n?Oȱ?OÕó?Oã6?Oé ?Oøæ?P*?Po?P&µ?P5ú?PE??PT"?PcÈ?Ps
?P'R?P'–?P Ú?P°?P¿b?PΦ?PÝê?Pí.?Pür?Q¶?Qù?Q*<?Q9?QHÂ?QX?QgH?Qv‹?Q…Î?Q•?Q¤T?Q³–?QÂØ?QÒ?Qá\?Qðž?Qÿà?R"?Rd?R-¦?R<è?RL(?R[j?Rj«?Ryì?R‰-?R˜o?R§°?R¶ð?RÆ1?RÕr?Rä±?Róò?S2?Sr?S!³?S0ó?S@3?SOs?S^²?Smñ?S}1?SŒp?S›°?Sªï?Sº.?SÉm?Sج?Sçë?S÷*?Th?T¦?T$å?T4#?TCa?TR ?TaÞ?Tq?T€Z?T˜?TžÔ?T®?T½P?T̍?TÛÊ?Të?TúE?U	'?U¿?U'ü?U78?UFt?UU±?Udî?Ut*?Uƒf?U'£?U¡ß?U±?UÀV?Uϒ?UÞÍ?Uî	?UýE?V€?V¼?V*÷?V:2?VIm?VX§?Vgâ?Vw?V†X?V•"?V¤Í?V´?VÃB?VÒ|?Vá·?Vðð?W*?Wd?Wž?W-×?W=?WLK?W["?Wj¾?Wy÷?W‰/?W˜h?W§¡?W¶Ú?WÆ?WÕL?Wä…?Wó½?Xö?X-?X!e?X0ž?X?Ö?XO?X^F?Xm~?X|¶?X‹í?X›%?Xª[?X¹"?XÈÊ?XØ?Xç9?Xöp?Y§?YÞ?Y$?Y3K?YB?YQ¸?Y`î?Yp%?Y[?YŽ'?YÇ?Y¬ý?Y¼3?YËi?Yڞ?YéÔ?Yù	?Z??Zt?Z&ª?Z5ß?ZE?ZTI?Zc?Zr³?Zç?Z'?Z Q?Z¯†?Z¾º?ZÍï?ZÝ#?ZìW?Zû‹?[
¿?[ó?[)'?[8Z?[GŽ?[VÂ?[eö?[u)?["]?["?[¢Â?[±õ?[Á)?[Ð\?[ߏ?[îÂ?[ýô?\
'?\Z?\+Œ?\:¾?\Ið?\Y"?\hU?\w‡?\†¹?\•ë?\¥?\´O?\Á?\Ò±?\áã?\ñ?]F?]w?]¨?]-Ú?]=?]L<?][m?]j?]yÍ?]ˆþ?]˜/?]§_?]¶?]ÅÀ?]Ôñ?]ä!?]óQ?^€?^°?^ à?^0?^?@?^Np?^]Ÿ?^lÏ?^{þ?^‹.?^š]?^©‹?^¸»?^Çê?^×?^æH?^õw?_¥?_Ô?_#?_21?_A_?_P?__¼?_nê?_~?_F?_œt?_«¢?_ºÐ?_Éþ?_Ù+?_èY?_÷†?`´?`á?`%?`4<?`Ci?`R–?`aÃ?`pï?`€?`I?`žv?`­£?`¼Ð?`Ëü?`Û)?`êU?`ù?a®?aÙ?a'?a61?aE]?aT‰?acµ?ará?a'
?a'8?a d?a¯Ž?a¾º?aÍå?aÝ?aì<?aûg?b
'?b½?b(è?b8?bG=?bVg?be'?bt½?bƒç?b"?b¢<?b±g?bÀ'?bÏ»?bÞå?bî?bý8?cb?cŒ?c*¶?c9à?cI	?cX3?cg\?cv†?c…®?c"×?c¤?c³*?cÂS?cÑ|?cà¥?cïÎ?cþ÷?d ?dG?d,p?d;™?dJÁ?dYê?di?dx:?d‡c?d–‹?d¥³?d´Û?dÄ?dÓ*?dâR?dñz?e¡?eÉ?eñ?e.?e=@?eLg?e[?ejµ?eyÜ?e‰?e˜*?e§Q?e¶x?eş?eÔÆ?eãí?eó?f9?f`?f †?f/­?f>Ó?fMú?f] ?flF?f{l?fŠ"?f™¸?f¨Þ?f¸?fÇ)?fÖO?fåu?fô›?gÀ?gæ?g"?g11?g@U?gOz?g^ ?gmÅ?g|ê?gŒ?g›4?gªY?g¹~?gÈ£?g×Ç?gæë?gö?h5?hY?h#~?h2¢?hAÇ?hPë?h`?ho3?h~W?h{?hœŸ?h«Ã?hºç?hÊ
?hÙ.?hèR?h÷v?i™?i¼?i$ß?i4?iC&?iRJ?iam?ip?i³?iŽ×?iú?i­?i¼??iËa?iڄ?ié§?iøÊ?jí?j?j&2?j5T?jDw?jS™?jb»?jqÝ?j€ÿ?j!?jŸC?j®f?j½ˆ?j̪?jÛË?jêí?jú?k	0?kR?k's?k6•?kE·?kTØ?kcú?ks?k'<?k'^?k ~?k¯Ÿ?k¾À?kÍá?kÝ?kì#?kûD?l
e?l†?l(§?l7È?lFç?lV?le(?ltI?lƒi?l'Š?l¡ª?l°Ë?l¿ë?lÏ?lÞ*?líJ?lük?m‹?m«?m)Ë?m8ê?mH
?mW*?mfJ?muj?m"ˆ?m"¨?m¢Ç?m±ç?mÁ?mÐ&?mßE?mîd?mý"?n£?nÂ?n*à?n9ÿ?nI?nX=?ng\?nv{?n…š?n"¹?n£Ø?n²ö?nÂ?nÑ3?nàQ?nïp?nþŽ?o
­?oË?o+é?o;?oJ&?oYD?ohb?ow?o†ž?o•¼?o¤Ú?o©?oºÕ?oÌ¢?oÞo?oð<?p?pÕ?p%¢?p7n?pI:?p[?plÓ?p~ž?pj?p¢5?p´?pÅÌ?pח?péc?pû-?qø?qÃ?q0Ž?qBW?qT"?qeí?qw¶?q‰€?q›J?q­?q¾Ý?qЧ?qâp?qô9?r?rË?r)"?r;\?rM%?r^î?rp¶?r'~?r"G?r¦?r·Ö?rɞ?rÛf?rí-?rþô?s¼?s"ƒ?s4I?sF?sWØ?siž?s{d?s+?sžò?s°·?sÂ}?sÔD?sæ	?s÷Ï?t	"?tZ?t-?t>ä?tPª?tbn?tt3?t…ø?t—½?t©?t»E?tÍ
?tÞÍ?tð'?uV?u?u%Ý?u7¡?uId?u['?ulê?u~®?uq?u¢3?u³ö?uŹ?u×|?ué>?uû?vÃ?v"?v0F?vB?vSÊ?ve‹?vwM?v‰?všÏ?v¬'?v¾R?vÐ?váÓ?vó"?wU?w?w(Õ?w:–?wLV?w^?woÖ?w–?w"U?w¥?w¶Õ?wȔ?wÚS?wì?wýÑ?x?x!O?x3?xDÍ?xVŠ?xhI?xz?x‹Æ?xƒ?x¯A?xÀÿ?xÒ¼?xäz?xö8?yö?y²?y+p?y=-?yNé?y`§?yrd?y" ?y•Ü?y§™?y¹V?yË?yÜÍ?yîŠ?zF?z?z#½?z5y?zG3?zXï?zj«?z|f?zŽ ?zŸÜ?z±—?zÃR?zÕ?zæÆ?zø?{
;?{õ?{-°?{?j?{Q#?{bÝ?{t—?{†P?{˜
?{©Ã?{»}?{Í5?{Þï?{ð¨?|`?|?|%Ò?|7‹?|IC?|Zû?|l´?|~l?|$?|¡Ü?|³"?|ÅK?|×?|è»?|ús?})?}á?}/˜?}AO?}S?}d½?}vt?}ˆ*?}™á?}«˜?}½M?}Ï?}àº?}òq?~&?~Ü?~''?~9H?~Jý?~\³?~ni?~€?~'Ó?~£ˆ?~µ=?~Æò?~ا?~ê\?~ü?
Ä?y?1.?Bá?T–?fJ?wþ?‰²?›f?­?¾Í?Ѐ?â4?óè?€Í?€§?€€?€Z?€&4?€/
?€7æ?€@À?€I˜?€Rq?€[K?€d$?€lý?€uÖ?€~¯?€‡ˆ?€a?€™9?€¢?€ªë?€³Ä?€¼?€Åu?€ÎM?€×&?€ßÿ?€èØ?€ñ°?€úˆ?a?8??é?&Á?/™?8q?AI?J"?Rù?[Ñ?d©?m€?vX?0?ˆ?ß?™·?¢Ž?«f?´=?½?Åì?ÎÃ?×š?àr?éI?ò?ú÷?'Î?'¥?'|?'S?''*?'0?'8×?'A¯?'J…?'S[?'\2?'e	?'mß?'v¶?'Œ?'ˆc?''9?'š?'¢æ?'«¼?'´'?'½i?'Æ??'Ï?'×ë?'àÁ?'é—?'òm?'ûB?ƒ?ƒî?ƒÄ?ƒš?ƒ'o?ƒ0E?ƒ9?ƒAð?ƒJÆ?ƒSœ?ƒ\q?ƒeG?ƒn?ƒvñ?ƒÇ?ƒˆœ?ƒ'p?ƒšF?ƒ£?ƒ«ñ?ƒ´Æ?ƒ½š?ƒÆp?ƒÏD?ƒØ?ƒàï?ƒéÃ?ƒò—?ƒûm?"A?"
?"ë?"¿?"'"?"0i?"9=?"B?"Jæ?"Sº?"\?"ec?"n7?"w?"à?"ˆ´?"'ˆ?"š\?"£1?"¬?"´Ø?"½¬?"Æ€?"ÏT?"Ø(?"àü?"éÐ?"ò£?"ûw?…K?…
?…ñ?…Æ?…'™?…0l?…9@?…B?…Jç?…Sº?…\?…ea?…n4?…w?…Û?…ˆ­?…'€?…šT?…£'?…«ú?…´Í?…½Ÿ?…Æs?…ÏE?…Ø?…àë?…é¾?…ò?…ûd?†6?†
	?†Û?†®?†'?†0S?†9%?†Aø?†JÊ?†Sœ?†\o?†eA?†n?†væ?†¸?†ˆ‹?†'\?†š.?†£?†«Ò?†´¤?†½w?†ÆH?†Ï?†×ì?†à¾?†é?†òb?†û3?‡?‡×?‡¨?‡{?‡'L?‡0?‡8ï?‡AÀ?‡J"?‡Sd?‡\5?‡e?‡mØ?‡v©?‡{?‡ˆL?‡'?‡™î?‡¢¿?‡«'?‡´b?‡½2?‡Æ?‡ÎÕ?‡×¥?‡àw?‡éH?‡ò?‡úê?ˆº?ˆŒ?ˆ\?ˆ-?ˆ&þ?ˆ/Î?ˆ8Ÿ?ˆAp?ˆJ@?ˆS?ˆ[â?ˆd²?ˆmƒ?ˆvS?ˆ#?ˆ‡ô?ˆÄ?ˆ™"?ˆ¢e?ˆ«5?ˆ´?ˆ¼Ö?ˆÅ¦?ˆÎw?ˆ×G?ˆà?ˆèç?ˆñ·?ˆú‡?‰X?‰'?‰ø?‰Ç?‰&—?‰/h?‰87?‰A?‰I×?‰R§?‰[v?‰dF?‰m?‰uæ?‰~µ?‰‡…?‰U?‰™$?‰¡ô?‰ªÄ?‰³"?‰¼b?‰Å2?‰Î?‰ÖÑ?‰ß ?‰èo?‰ñ??‰ú?ŠÝ?Š­?Š|?ŠK?Š&?Š.ê?Š7¹?Š@ˆ?ŠIW?ŠR'?ŠZõ?ŠcÄ?Šl"?Šub?Š~2?Š‡?ŠÏ?Š˜Ÿ?Š¡m?Šª<?Š³?Š»Ú?ŠÄ¨?ŠÍw?ŠÖF?Šß?Šçä?Šð²?Šù?‹O?‹?‹í?‹»?‹%‰?‹.X?‹7'?‹?ö?‹HÄ?‹Q'?‹Za?‹c/?‹ký?‹tÌ?‹}š?‹†h?‹7?‹˜?‹ Ó?‹©¡?‹²o?‹»>?‹Ä?‹ÌÙ?‹Õ¨?‹Þv?‹çD?‹ð?‹øà?Œ¯?Œ
|?ŒJ?Œ?Œ$æ?Œ-´?Œ6'?Œ?P?ŒH?ŒPì?ŒY¹?Œb‡?ŒkU?Œt"?Œ|ñ?Œ…¾?ŒŽ‹?Œ—Z?Œ '?Œ¨ô?Œ±Â?Œº?ŒÃ^?ŒÌ+?ŒÔø?ŒÝÆ?Œæ"?Œïa?Œø/?ü?	Ê?—?d?$2?,ÿ?5Ì?>š?Gg?P4?Y?aÏ?j?si?|6?…?Ñ?–ž?Ÿk?¨8?±?¹Ó?ÂŸ?Ëm?Ô:?Ý?åÔ?î¡?÷m?Ž;?Ž	?ŽÔ?Ž¢?Ž#n?Ž,<?Ž5?Ž=Õ?ŽF¢?ŽOo?ŽX;?Ža?ŽiÕ?Žr¡?Ž{o?Ž";?Ž?Ž•Õ?Žž¡?Ž§n?Ž°;?Ž¹?ŽÁÔ?ŽÊ ?ŽÓm?ŽÜ:?Žå?ŽíÓ?ŽöŸ?Žÿl?9??Ñ?"ž?+j?47?=?EÏ?N?Wi?`5?i?qÎ?zš?ƒg?Œ3?"ÿ?Ë?¦—?¯d?¸0?Àü?ÉÉ?Ò•?Ûa?ä-?æ;?ðå?û?:?å??&:?0ä?;?F8?Pâ?[Œ?f6?pà?{Š?†3?Ü?›‡?¦0?°Ù?»'?Æ,?ÐÕ?Û~?æ&?ðÏ?ûy?'!?'Ê?'r?'&?'0Ä?';l?'F?'P½?'[e?'f?'p´?'{\?'†?'¬?'›T?'¥û?'°£?'»J?'Åò?'Й?'ÛA?'åè?'ð?'û5?'Ü?'"?'*?'%Ñ?'0w?';?'EÅ?'Pk?'[?'e¹?'p_?'{?'…ª?'P?'š÷?'¥œ?'°B?'ºè?'ÅŽ?'Ð3?'ÚÙ?'å~?'ð$?'úÉ?"n?"?"¹?"%^?"0?":§?"EL?"Oñ?"Z–?"e:?"oÞ?"z"?"…(?"Ì?"šp?"¥?"¯¹?"º]?"Å?"Ϥ?"ÚI?"äì?"ï?"ú3?"Ø?"{?"?"$Á?"/e?":?"D«?"ON?"Yò?"d•?"o7?"yÚ?""}?" ?"™Â?"¤e?"¯?"¹ª?"ÄL?"Îî?"ِ?"ä3?"îÕ?"ùw?•?•º?•]?•#ÿ?•. ?•9B?•Cä?•N…?•Y&?•cÈ?•nj?•y?•ƒ¬?•ŽM?•˜î?•£?•®0?•¸Ð?•Ãq?•Î?•Ø³?•ãS?•íô?•ø•?–5?–
Õ?–u?–#?–-¶?–8V?–Bö?–M–?–X6?–bÖ?–mv?–x?–'¶?–U?–—ô?–¢"?–­4?–·Ó?–Âr?–Í?–×±?–âP?–ìï?–÷?—,?—Ì?—j?—"	?—,§?—7G?—Aå?—Lƒ?—W"?—aÁ?—l_?—vý?—›?—Œ:?—–Ø?—¡u?—¬?—¶±?—ÁO?—Ëí?—Ö‹?—á(?—ëÆ?—öd?˜?˜ž?˜<?˜ Ù?˜+v?˜6?˜@±?˜KN?˜Uë?˜`ˆ?˜k$?˜uÂ?˜€_?˜Šû?˜•˜?˜ 5?˜ªÑ?˜µn?˜À
?˜Ê§?˜ÕC?˜ßß?˜ê{?˜õ?˜ÿ´?™
P?™ì?™‡?™*$?™4À?™?[?™I÷?™T"?™_.?™iÊ?™te?™?™‰œ?™"8?™žÓ?™©o?™´
?™¾¤?™É??™ÓÚ?™Þv?™é?™ó«?™þF?šá?š|?š?š(°?š3L?š=æ?šH€?šS?š]µ?šhO?šré?š}ƒ?šˆ?š'¸?šR?š§ë?š²…?š½ ?šÇ¹?šÒS?šÜì?šç‡?šò ?šü¹?›S?›í?›†?›'?›1¸?›<Q?›Fë?›Q"?›\?›f¶?›qO?›{è?›†?›'?››³?›¦K?›°ä?›»|?›Æ?›Ð®?›ÛF?›åÞ?›ðv?›û?œ§?œ??œ×?œ%p?œ0?œ: ?œE8?œOÐ?œZh?œe?œo—?œz0?œ"Ç?œ_?œ™ö?œ¤Ž?œ¯&?œ¹½?œÄT?œÎë?œÙƒ?œä?œî±?œùH?à?w??#¤?.<?8Ó?Ci?N?X˜?c.?mÄ?x[?'ñ?ˆ?˜?¢µ?­K?·â?Âx?Í?×¤?â;?ìÑ?÷g?žý?ž"?ž)?ž!¿?ž,U?ž6ë?žA?žL?žV¬?žaA?žk×?žvm?ž?ž‹—?ž–-?ž Ã?ž«X?žµí?žÀƒ?žË?žÕ­?žàB?žê×?žõl?Ÿ?Ÿ
–?Ÿ+?ŸÀ?Ÿ*U?Ÿ4é?Ÿ?~?ŸJ?ŸT¨?Ÿ_<?ŸiÐ?Ÿtf?Ÿ~ú?Ÿ‰Ž?Ÿ""?Ÿž¸?Ÿ©L?Ÿ³à?Ÿ¾t?ŸÉ	?ŸÓ?ŸÞ1?ŸèÅ?ŸóX?Ÿýí? ? ? ¨? (=? 2Ñ? =d? Gø? RŒ? ] ? g³? rF? |Û? ‡n? '? œ"? §(? ±¼? ¼O? Æâ? Ñu? Ü	? æœ? ñ/? ûÂ?¡U?¡è?¡{?¡&?¡0¡?¡;4?¡EÇ?¡PY?¡Zí?¡e?¡p?¡z¤?¡…7?¡Ê?¡š\?¡¤î?¡¯?¡º?¡Ä¦?¡Ï8?¡ÙÊ?¡ä]?¡îï?¡ù?¢?¢¦?¢8?¢#Ê?¢.\?¢8ï?¢C?¢N?¢X¤?¢c7?¢mÈ?¢xZ?¢'ë?¢~?¢˜?¢¢¡?¢­2?¢·Ä?¢ÂV?¢Ìç?¢×y?¢â
?¢ìœ?¢÷-?£¿?£P?£â?£!s?£,?£6•?£A'?£K¸?£VI?£`Ú?£kk?£uü?£€?£‹?£•®?£ @?£ªÑ?£µa?£¿ò?£Ê"?£Õ?£ß¥?£ê5?£ôÇ?£ÿW?¤	ç?¤x?¤	?¤)™?¤4*?¤>º?¤IK?¤SÛ?¤^k?¤hü?¤sŒ?¤~?¤ˆ­?¤"=?¤Í?¤¨^?¤²î?¤½~?¤È
?¤Òž?¤Ý.?¤ç¾?¤òN?¤üÞ?¥n?¥þ?¥?¥'?¥1­?¥<=?¥FÍ?¥Q]?¥[í?¥f|?¥q?¥{›?¥†+?¥»?¥›J?¥¥Ù?¥°i?¥ºù?¥Åˆ?¥Ð?¥Ú§?¥å6?¥ïÆ?¥úU?¦å?¦t?¦?¦$'?¦/"?¦9±?¦D@?¦NÎ?¦Y]?¦cí?¦n|?¦y?¦ƒš?¦Ž)?¦˜¸?¦£G?¦­Õ?¦¸e?¦Âô?¦Í'?¦Ø?¦â ?¦í/?¦÷½?§L?§Û?§j?§!ø?§,‡?§7?§A¤?§L3?§VÁ?§aO?§kß?§vm?§€û?§‹‰?§–?§ §?§«5?§µÃ?§ÀR?§Êà?§Õn?§ßü?§ê‹?§õ?§ÿ§?¨
5?¨Ä?¨R?¨)à?¨4n?¨>ý?¨IŠ?¨T?¨^¦?¨i4?¨sÂ?¨~P?¨ˆÞ?¨"l?¨ú?¨¨ˆ?¨³?¨½£?¨È2?¨Ò¿?¨ÝM?¨çÛ?¨òi?¨ü÷?©"?©?© ?©'-?©1»?©<H?©F×?©Qd?©[ñ?©f?©q?©{š?©†(?©µ?©›B?©¥Ð?©°^?©ºë?©Åx?©Ð?©Ú"?©å ?©ï®?©ú<?ªÉ?ªV?ªã?ª$q?ª.þ?ª9‹?ªD?ªN¦?ªY3?ªcÀ?ªnM?ªxÚ?ªƒh?ªõ?ª˜?ª£?ª­œ?ª¸)?ªÂ¶?ªÍC?ª×Ð?ªâ]?ªìê?ª÷w?«?«'?«?«!«?«,8?«6Å?«AR?«KÞ?«Vl?«`ù?«k…?«v?«€ž?«‹,?«•¹?« E?«ªÒ?«µ_?«¿ì?«Êx?«Õ?«ß'?«ê?«ô«?«ÿ8?¬	Å?¬Q?¬Þ?¬)j?¬3ø?¬>"?¬I?¬S?¬^*?¬h·?¬sC?¬}Ï?¬ˆ\?¬'é?¬u?¬¨?¬²Ž?¬½?¬Ç§?¬Ò4?¬ÜÀ?¬çM?¬ñÙ?¬üf?­ò?­?­?­&—?­1$?­;±?­F=?­PÉ?­[U?­eâ?­pn?­zû?­…‡?­?­š ?­¥,?­¯¸?­ºD?­ÄÑ?­Ï]?­Ùé?­äu?­ï?­ù?®?®§?®4?®#À?®.L?®8Ø?®Ce?®Mñ?®X}?®c	?®m–?®x"?®'®?®:?®—Ç?®¢S?®¬ß?®·k?®Áö?®Ìƒ?®×?®á›?®ì'?®ö´?¯@?¯Ì?¯X?¯ å?¯+q?¯5ý?¯@‰?¯K?¯U¡?¯`-?¯j¹?¯uF?¯Ò?¯Š^?¯"ê?¯Ÿw?¯ª?¯´Ž?¯¿?¯É¦?¯Ô3?¯Þ¿?¯éK?¯ó×?¯þc?°ï?°{?°?°("?°3 ?°=¬?°H8?°RÄ?°]P?°gÜ?°rh?°|õ?°‡?°'
?°œ˜?°§%?°±±?°¼=?°ÆÉ?°ÑU?°Ûâ?°æm?°ðù?°û…?±?±ž?±*?±%¶?±0C?±:Î?±EZ?±Oæ?±Zs?±dÿ?±o‹?±z?±"¤?±/?±™»?±¤G?±®Ô?±¹`?±Ãì?±Îx?±Ù?±ã'?±î?±ø©?²4?²
Á?²M?²"Ù?²-e?²7ò?²B~?²M
?²W–?²b#?²l¯?²w;?²Ç?²ŒT?²–à?²¡l?²«ø?²¶…?²Á?²Ë?²Ö)?²à¶?²ëB?²õÎ?³Z?³
æ?³s?³ÿ?³*‹?³5?³?¤?³J0?³T½?³_I?³iÖ?³tb?³~î?³‰z?³"?³ž"?³© ?³³¬?³¾9?³ÈÅ?³ÓQ?³ÝÝ?³èk?³ò÷?³ø?´l?´¾?´ ?´-c?´:µ?´H?´UY?´b«?´oü?´}N?´ŠŸ?´—ñ?´¥B?´²"?´¿ä?´Í5?´Ú†?´ç×?´õ(?µx?µÉ?µ?µ*i?µ7º?µE
?µRZ?µ_«?µlû?µzJ?µ‡š?µ"ê?µ¢9?µ¯‰?µ¼Ø?µÊ'?µ×v?µäÅ?µò?µÿc?¶²?¶?¶'O?¶4ž?¶Aì?¶O:?¶\‰?¶i×?¶w%?¶"s?¶'Á?¶Ÿ?¶¬]?¶¹«?¶Æø?¶ÔF?¶á"?¶îà?¶ü-?·	z?·Ç?·$?·1a?·>®?·Kú?·YG?·f"?·sà?·,?·Žx?·›Ä?·©?·¶\?·Ã¨?·Ðõ?·ÞA?·ëŒ?·øØ?¸#?¸n?¸ º?¸.?¸;P?¸H›?¸Uæ?¸c1?¸p{?¸}Æ?¸‹?¸˜[?¸¥¥?¸²ð?¸À:?¸Í"?¸ÚÎ?¸è?¸õb?¹¬?¹ö?¹@?¹*Š?¹7Ó?¹E?¹Rf?¹_¯?¹lø?¹zA?¹‡Š?¹"Ó?¹¢?¹¯e?¹¼­?¹Éö?¹×>?¹ä‡?¹ñÏ?¹ÿ?º_?º¨?º&ï?º47?ºA€?ºNÈ?º\?ºiW?ºvŸ?ºƒæ?º'.?ºžu?º«¼?º¹?ºÆJ?ºÓ'?ºàØ?ºî?ºûf?»¬?»ó?»#9?»0€?»=Æ?»K?»XR?»eš?»rà?»€%?»k?»š±?»§÷?»µ<?»Â'?»ÏÈ?»Ý
?»êR?»÷—?¼Ý?¼"?¼g?¼,¬?¼9ñ?¼G5?¼Tz?¼a¿?¼o?¼|H?¼‰?¼–Ò?¼¤?¼±Z?¼¾ž?¼Ëâ?¼Ù&?¼æj?¼ó®?½ò?½5?½y?½(¼?½6?½CC?½P‡?½]Ê?½k
?½xP?½…"?½'Ö?½ ?½­\?½ºŸ?½Çâ?½Õ%?½âg?½ïª?½üì?¾
.?¾p?¾$³?¾1õ?¾?7?¾Ly?¾Yº?¾fü?¾t>?¾€?¾ŽÁ?¾œ?¾©D?¾¶†?¾ÃÇ?¾Ñ	?¾ÞJ?¾ë‹?¾øÌ?¿
?¿N?¿ ?¿-Ð?¿;?¿HQ?¿U'?¿bÒ?¿p?¿}S?¿Š"?¿—Ó?¿¥?¿²T?¿¿"?¿ÌÔ?¿Ú?¿çS?¿ô"?ÀÔ?À?ÀS?À)'?À6Ò?ÀD?ÀQP?À^?ÀkÏ?Ày?À†M?À"Œ?À Ë?À®	?À»H?Àȇ?ÀÕÅ?Àã?ÀðC?Àý?Á
À?Áÿ?Á%=?Á2{?Á?¹?ÁL÷?ÁZ5?Ágs?Át±?Áï?Á-?Áœj?Á©¨?Á¶å?ÁÄ#?ÁÑ`?Áޞ?ÁëÛ?Áù?ÂU?Â'? Ï?Â.
?Â;J?ÂH‡?ÂUÄ?Âc?Âp=?Â}z?Š·?—ó?Â¥0?²l?¿¨?ÂÌå?ÂÚ!?Âç]?Âô™?ÃÕ?Ã?ÃM?Ã)‰?Ã6Ä?ÃD?ÃQ=?Ã^x?Ãk´?Ãxð?Æ+?Óf?à¢?íÝ?û?ÃÈS?ÃՎ?ÃâÉ?Ãð?Ãý??Ä
z?ĵ?Ä$ð?Ä2*?Ä?e?ÄL ?ÄYÛ?Äg?ÄtP?āŠ?ĎÅ?ěÿ?Ä©9?Ķs?Äí?ÄÐç?ÄÞ!?Äë[?Äø•?ÅÏ?Å	?Å B?Å-|?Å:µ?ÅGï?ÅU(?Åbc?Åoœ?Å|Ö?Ŋ?ŗH?Ť?űº?žó?ÅÌ,?ÅÙe?Åæž?Åó×?Æ?ÆI?Ɓ?Æ(º?Æ5ò?ÆC+?ÆPd?Æ]œ?ÆjÔ?Æx?ƅF?ƒ~?Ɵ¶?Ƭî?ƺ'?ÆÇ_?Æԗ?ÆáÎ?Æï?Æü>?Ç	v?Ç®?Ç#å?Ç1?Ç>U?ÇKŒ?ÇXÄ?Çeû?Çs2?ǀj?Ǎ¢?ǚÙ?Ǩ?ǵH?ÇÂ?Ç϶?ÇÜí?Çê$?Ç÷Z?È'?ÈÈ?Èÿ?È,6?È9l?ÈF£?ÈSÙ?Èa?ÈnF?È{}?Ȉ³?ȕë?È£!?È°W?Ƚ?ÈÊÄ?È×ú?Èå0?Èòf?Èÿœ?ÉÒ?É?É'=?É4s?ÉA©?ÉNß?É\?ÉiJ?Év€?Ƀµ?ɐë?ɞ!?É«V?ɸŒ?ÉÅÁ?ÉÒö?Éà,?Éía?Éú–?ÊË?Ê?Ê"5?Ê/j?Ê<Ÿ?ÊIÔ?ÊW	?Êd>?Êqs?Ê~§?ʋÜ?ʙ?ʦF?ʳ{?ÊÀ¯?ÊÍä?ÊÛ?ÊèM?Êõ?˵?Ëê?Ë?Ë*R?Ë7†?ËDº?ËQî?Ë_#?ËlW?Ëy‹?ˆ¾?˓ò?Ë¡&?Ë®[?Ë»?ËÈÃ?ËÕö?Ëã*?Ëð^?Ëý'?Ì
Å?Ìø?Ì%,?Ì2_?Ì?"?ÌLÆ?ÌYù?Ìg-?Ìt`?́"?̎Æ?̛ù?Ì©,?̶a?ÌÔ?ÌÐÇ?ÌÝú?Ìë-?Ìø_?Í'?ÍÅ?Íø?Í-+?Í:]?ÍG?ÍTÃ?Íaõ?Ío(?Í|[?͉?͖À?Í£ò?ͱ$?;X?Íˊ?Íؼ?Íåï?Íó!?ÎS?Î
…?θ?Î'ê?Î5?ÎBN?ÎO€?Î\²?Îiä?Îw?΄H?Αz?Ξ«?ΫÝ?ι?ÎÆB?ÎÓs?Îà¥?Îí×?Îû?Ï:?Ïl?Ï"?Ï/Ï?Ï=?ÏJ2?ÏWc?Ïd"?ÏqÆ?Ï~÷?ό(?ϙZ?Ϧ‹?ϳ¼?ÏÀí?ÏÎ?ÏÛP?Ïè'?Ïõ³?Ðä?Ð?ÐF?Ð*w?Ð7¨?ÐDÙ?ÐR	?Ð_:?Ðlk?Ðyœ?ІÍ?Гý?С.?Ю_?л?ÐÈÁ?ÐÕò?Ðã"?ÐðS?Ðýƒ?Ñ
´?Ñä?Ñ%?Ñ2E?Ñ?v?ÑL¦?ÑYÖ?Ñg?Ñt7?сg?ю˜?ћÈ?Ѩø?Ѷ(?ÑÃY?ÑЊ?Ñݺ?Ñêê?Ñø?ÒJ?Òz?Òª?Ò,Ú?Ò:
?ÒG:?ÒTj?Òaš?ÒnÊ?Ò{ù?҉)?ҖY?Ò£‰?Ò°¹?Ò½è?ÒË?ÒØI?Òåy?Òò¨?ÒÿØ?Ó
?Ó7?Ó'g?Ó4–?ÓAÆ?ÓNõ?Ó\%?ÓiT?Óv"?Ӄ³?Ӑã?Ӟ?Ó«A?Ó¸q?ÓÅ ?ÓÒÐ?Óà?Óí/?Óú^?ÔŽ?Ô½?Ô!ì?Ô/?Ô<J?ÔIz?ÔV©?ÔcØ?Ôq?Ô~6?ԋe?Ԙ"?Ô¥Ã?Ô²ò?ÔÀ!?ÔÍQ?Ôڀ?Ôç¯?ÔôÞ?Õ
?Õ<?Õk?Õ)š?Õ6É?ÕCø?ÕQ&?Õ^U?Õk"?Õx³?Յâ?Փ?Õ ??Õ­n?Õº?ÕÇÌ?ÕÔû?Õâ*?ÕïX?Õü‡?Ö	¶?Öä?Ö$?Ö1B?Ö>p?ÖKŸ?ÖXÍ?Öeü?Ös+?րY?֍ˆ?֚¶?Ö§å?Öµ?ÖÂB?ÖÏq?Öܟ?ÖéÎ?Ööü?×+?×Y?׈?×+¶?×8ä?×F?×SA?×`o?×mž?×zÌ?ׇú?ו)?×¢W?ׯ…?×¼´?×Éã?××?×ä??×ñn?×þœ?ØÊ?Øø?Ø&'?Ø3U?Ø@ƒ?ØM±?ØZß?Øh?Øu<?؂j?؏˜?؜Æ?Ø©ô?Ø·"?ØÄR?Øр?ØÞ®?ØëÜ?Øù
?Ù8?Ùf?Ù "?Ù-Â?Ù:ð?ÙH?ÙUM?Ùb{?Ùo©?Ù|×?ي?ٗ3?Ù¤a?Ù±?Ù¾½?ÙËì?ÙÙ?ÙæH?Ùóv?Ú¤?Ú
Ò?Ú?Ú(.?Ú5\?ÚBŠ?ÚO¸?Ú\æ?Új?ÚwB?ڄp?ڑž?ڞÌ?Ú«ú?Ú¹(?ÚÆW?ÚӅ?Úà³?Úíá?Úû?Û=?Ûk?Û"™?Û/Æ?Û<ô?ÛJ"?ÛWP?Ûd~?Ûq¬?Û~Ú?ی?ۙ6?Û¦d?Û³'?ÛÀÁ?ÛÍï?ÛÛ?ÛèK?Ûõy?ܧ?ÜÕ?Ü?Ü*1?Ü7_?ÜD?ÜQ»?Ü^é?Ül?ÜyE?܆s?ܓ¡?Ü Ï?Ü­ý?Ü»,?ÜÈZ?ÜՈ?Üâ¶?Üïä?Üý?Ý
@?Ýn?Ý$œ?Ý1Ê?Ý>ø?ÝL&?ÝYT?Ýf'?Ýs°?݀Þ?ݎ?ݛ:?ݨh?ݵ–?ÝÂÅ?ÝÏó?ÝÝ"?ÝêP?Ý÷~?Þ¬?ÞÚ?Þ?Þ,6?Þ9d?ÞF"?ÞSÁ?Þ`ï?Þn?Þ{K?ވy?ޕ¨?Þ¢Ö?Þ°?Þ½3?ÞÊa?Þא?Þä¾?Þñì?Þÿ?ßI?ßw?ß&¥?ß3Ô?ßA?ßN0?ß[^?ßh?ßu»?߂é?ߐ?ߝF?ߪu?ß·¤?ßÄÒ?ßÒ?ßß/?ßì^?ßùŒ?à»?àé?à!?à.F?à;t?àH£?àUÑ?àc?àp/?à}]?àŠŒ?à—º?à¤é?à²?à¿G?àÌv?àÙ¤?àæÓ?àô?á0?á_?áŽ?á(½?á5ë?áC?áPI?á]x?áj¦?áwÕ?á…?á'3?áŸb?ᬑ?á¹Á?áÆï?áÔ?ááM?áî|?áû«?âÚ?â	?â#8?â0g?â=–?âJÅ?âWô?âe$?ârS?â'?⌱?â™à?â§?â´??âÁo?âΞ?âÛÍ?âèü?âö,?ã[?ãŠ?ãº?ã*é?ã8?ãEH?ãRw?ã_§?ãlÖ?ãz?ã‡5?ã"e?㡔?ã®Å?ã»ô?ãÉ$?ãÖT?ããƒ?ãð³?ãýã?ä?äB?ä%r?ä2¢?ä?Ñ?äM?äZ1?äga?ät'?äÁ?äŽñ?äœ ?ä©P?䶁?äñ?äÐá?äÞ?äëB?äør?å¢?åÒ?å ?å-2?å:c?åG"?åTÃ?åaó?åo$?å|T?剄?喵?å£å?å±?å¾G?åËx?åب?ååÙ?åó	?æ:?æ
j?æ›?æ'Ì?æ4ü?æB-?æO^?æ\?æi¿?ævð?æ"!?æ'R?枃?æ«´?æ¸æ?æÆ?æÓH?æày?æíª?æúÛ?ç?ç=?ç"n?ç/ ?ç<Ñ?çJ?çW3?çde?çq–?ç~Ç?ç‹ù?ç™*?ç¦\?糎?çÀÀ?çÍñ?çÛ#?çèU?çõ†?è¸?èê?è?è*M?è7?ïû¥?ð
e?ð%?ð0å?ðB¥?ðTe?ðf#?ðwã?ð‰£?ð›b?ð­ ?ð¾à?ðП?ðâ]?ðô?ñÚ?ñ™?ñ)W?ñ;?ñLÓ?ñ^'?ñpN?ñ'?ñ"Ê?ñ¥‡?ñ·E?ñÉ?ñÚ¿?ñì|?ñþ9?òö?ò!³?ò3o?òE+?òVè?òh£?òz`?òŒ?òØ?ò¯"?òÁO?òÓ?òäÆ?òö?ó=?óø?ó+²?ó=m?óO)?ó`ã?ór?ó"X?ó–?ó§Ì?ó¹†?óËA?óÜû?óî´?ôn?ô(?ô#á?ô5š?ôGS?ôY
?ôjÅ?ô|~?ôŽ7?ôŸð?ô±¨?ôÃa?ôÕ?ôæÒ?ôø‰?õ
B?õú?õ-±?õ?i?õQ!?õbÙ?õt?õ†G?õ—þ?õ©¶?õ»l?õÍ#?õÞÚ?õð?öG?öþ?ö%´?ö7j?öI ?öZÖ?ölŒ?ö~B?öø?ö¡®?ö³b?öÅ?öÖÎ?öèƒ?öú7?÷í?÷¢?÷/V?÷A?÷RÀ?÷du?÷v(?÷‡Ý?÷™'?÷«F?÷¼ù?÷έ?÷àa?÷ò?øÈ?ø|?ø'/?ø8â?øJ•?ø\I?ømü?ø®?ø'a?ø£?ø´Æ?øÆy?øØ+?øéÞ?øû?ù
B?ùô?ù0¦?ùBW?ùT	?ùe»?ùwl?ù‰?ùšÏ?ù¬?ù¾1?ùÏâ?ùá"?ùóE?úõ?ú¦?ú(V?ú:?úK·?ú]g?úo?ú€Ç?ú'w?ú¤'?úµØ?úLJ?úÙ6?úêæ?úü–?ûD?ûô?û1£?ûCR?ûU?ûf°?ûx_?ûŠ
?û›¼?û­k?û¿?ûÐÇ?ûâu?ûô$?üÑ?ü?ü)-?ü:Û?üLˆ?ü^6?üoä?ü'?ü">?ü¤ë?ü¶™?üÈE?üÙò?üëŸ?üýL?ýø?ý ¥?ý2R?ýCÿ?ýUª?ýgW?ýy?ýŠ®?ýœ[?ý®?ý¿³?ýÑ^?ýã
?ýôµ?þa?þ?þ)·?þ;c?þM?þ^¸?þpd?þ'?þ"¹?þ¥d?þ·?þȹ?þÚc?þì
?þý¸?ÿb?ÿ!?ÿ2¶?ÿD`?ÿV	?ÿg³?ÿy]?ÿ‹?ÿœ°?ÿ®Y?ÿÀ?ÿѬ?ÿãU?ÿôþ@S@(@ü@Ð@&¥@/y@8N@A"@Iö@RÊ@[ž@dr@mF@v@~î@‡Â@•@™j@¢=@«@³å@¼¸@ŋ@Î`@×3@à@èÚ@ñ­@ú@T@'@û@Î@& @/t@8G@A@Ií@RÀ@["@df@m8@v@~Þ@‡±@"@™V@¢)@ªü@³Î@¼¡@Ås@ÎE@×@ßê@è¼@ñ@úa@4@@×@ª@&|@/N@8 @@ò@IÄ@R–@[g@d:@m@uÝ@~¯@‡€@Q@™$@¡õ@ªÇ@³˜@¼i@Å;@Î@ÖÝ@߯@è€@ñQ@ú#@ô@Å@–@g@&9@/	@7Ú@@«@I|@RL@[@cî@lÀ@u@~`@‡2@@˜Ò@¡£@ªt@³E@¼@Äå@Ͷ@ֆ@ßV@è'@ð÷@ùÇ@—@g@8@@%×@.¨@7x@@G@I@Qç@Z·@c‡@lW@u'@}÷@†Æ@–@˜f@¡5@ª@²Ô@»¤@Ät@ÍC@Ö@Þâ@ç±@ð@ùP@@
ï@½@@%\@.+@6û@?É@H˜@Qh@Z6@c@kÔ@t£@}r@†A@@—ß@ ­@©{@²K@»@Ãè@Ì·@Յ@ÞT@ç"@ïð@ø¿@@
[@+@ù@$Ç@-•@6c@?2@H@PÎ@Y@bj@k8@t@|Õ@…£@Žq@—>@ 
@¨Û@±¨@ºw@ÃD@Ì@Ôà@Ý­@æ|@ïI@ø@å@	²@@M@$@,é@5¶@>ƒ@GQ@P@Xë@a¹@j†@sT@|!@"î@¼@–‰@ŸU@¨#@°ð@¹½@‹@ËW@Ô%@Üò@å¾@îŒ@÷X@%@ó@¿@Œ@#Y@,%@4ó@=¿@FŒ@OY@X%@`ò@i¿@r‹@{X@"%@Œñ@•¾@žŠ@§V@°#@¸ð@Á¼@ʉ@ÓU@Ü"@äî@íº@ö‡@ÿR@	@	ë@	·@	""@	+P@	4@	<è@	E´@	N€@	WL@	`@	hä@	q°@	z|@	ƒI@	Œ@	"à@	¬@	¦x@	¯C@	¸@	ÀÛ@	ɧ@	Òs@	Û>@	ä@	ìÖ@	õ¡@	þn@
9@
@
Ñ@
!œ@
*h@
33@
;þ@
DË@
M–@
Va@
_-@
gø@
pÃ@
y@
'Z@
‹&@
"ñ@
œ¼@
¥ˆ@
®S@
·@
¿ê@
ȵ@
с@
ÚL@
ã@
ëâ@
ô­@
ýx@D@@Ù@ ¥@)p@2;@;@CÑ@Lœ@Ug@^1@fý@oÈ@x"@^@Š(@'ô@›¾@¤‰@­T@¶@¾é@Ç´@Ð@ÙJ@â@êß@óª@üu@?@
@Ô@ @(j@14@9ÿ@BÊ@K"@T_@])@eó@n¾@wˆ@€T@‰@'è@š³@£}@¬G@µ@½Ü@Ƨ@Ïq@Ø;@á@éÐ@òš@ûe@
/@
ø@
Ã@
@
'X@
0"@
8ì@
A·@
J€@
SJ@
\@
dß@
mª@
vs@
=@
ˆ@
Ñ@
™›@
¢f@
«0@
³ù@
¼Ä@
ō@
ÎX@
×"@
ßë@
è¶@
ñ€@
úI@@Ý@¨@q@&;@/@7Ï@@˜@Ic@R,@Zö@cÀ@lŠ@uT@~@†ç@±@˜{@¡D@ª@²Ø@»¢@Äl@Í5@Õÿ@ÞÉ@ç'@ð\@ù&@ï@
¹@ƒ@M@%@-ß@6ª@?s@H<@Q@YÐ@bš@kc@t,@|ö@…À@Ž‰@—S@ @¨å@±¯@ºy@ÃC@Ì@ÔÕ@ݟ@æh@ï1@÷û@Ä@	@X@!@#ë@,´@5}@>G@G@OÙ@X£@al@j6@rÿ@{È@"'@[@–$@žî@§·@°@¹J@Â@ÊÝ@Ó¦@Üo@å9@î@öË@ÿ•@^@(@ñ@"º@+ƒ@4L@=@Eß@N¨@Wr@`;@i@qÎ@z—@ƒ`@Œ)@"ò@»@¦…@¯N@¸@Àá@ɪ@Òt@Û<@ä@ìÏ@õ˜@þb@+@ô@¾@!†@*O@3@;â@D«@Mu@V>@_@gÐ@p™@yc@',@Šõ@"¾@œ‡@¥Q@®@¶ã@¿­@Èv@Ñ>@Ú@âÑ@ëš@ôd@ý-@÷@¿@ˆ@ R@)@1ä@:®@Cv@L@@U	@]Ò@fœ@oe@x.@€ø@‰À@'‰@›S@¤@¬æ@µ¯@¾x@ÇB@Ð
@ØÓ@á@êf@ó0@ûù@Â@
Œ@U@@'ç@0°@9y@BC@K@SÖ@\Ÿ@eh@n2@vû@Ä@ˆŽ@'W@š!@¢ê@«³@´|@½E@Æ@ÎØ@ס@àj@é4@ñý@úÇ@@Y@#@ì@&¶@/€@8I@A@IÜ@R¥@[o@d8@m@uË@~"@‡]@'@˜ð@¡»@ª"@³M@¼@Äà@Í©@Ös@ß=@è@ðÐ@ù™@c@-@ö@À@%‰@.R@7@?æ@H°@Qy@ZC@c
@kÖ@tŸ@}j@†3@Žý@—Ç@ @©Z@²$@ºí@÷@́@ÕJ@Þ@æÞ@ï¨@ør@;@
@Ï@™@$c@--@5÷@>Á@GŠ@PU@Y@aè@j²@s|@|E@…@Ú@–¤@Ÿn@¨7@±@¹Ì@•@Ë`@Ô*@Üô@å¾@îˆ@÷R@@æ@±@z@#D@,@4Ù@=¤@Fn@O7@X@`Ì@i–@ra@{+@ƒö@ŒÀ@•Š@žU@§@¯è@¸³@Á}@ÊH@Ó@ÛÝ@ä¨@ír@ö<@ÿ@Ñ@›@f@"0@*ü@3Æ@<@E[@N%@Vð@_»@h…@qP@z@'å@‹±@"{@E@¦@®Û@·¥@Àq@É;@Ò@ÚÑ@ãœ@ìg@õ2@ýü@È@'@]@!)@)ó@2¿@;‰@DT@M @Uë@^µ@g@pL@y@â@Š­@"y@œD@¥@­Ú@¶¥@¿p@È<@Ñ'†<½''È'@'*/®'aW3'†{Þ'H«E'Sž»'"f‰'FÄ'F£Ë'OVX'5'^	'KU¨'a-B''…q±'k'2'\fR'efã'p['…ÆÐ'†"'Œlà'lW'•*'tŒe''>'…âÌ'c<Ì'rNô'S¢·'ƒZ'uÖe'cj–'zîÖ'k`q'œ­h'‰—''Áv'Š—Ü'{eÏ'Y"¬'!Ðz'1rò'DÏ`'ý'6íé'!î&úu¿'@M'¿j'=M('!LÏ'H''Ejõ'XQ-'hýÝ'2œ'QÚ|'PÝ÷'kEq'Wo'†[ü'‡–)'‹='‰O'Œú÷'ã'…s5'‹C^'€vŠ'Œ Y'wW_'9»9'm¡$'5ì'ZM¸'L)'wƒ&'^fà't*Ò'biÜ'^_'ˆ†Z'`å?'c™ç'c	'1]'IÓ©'"'O¸N'Tm'i$ù'Mµ,'xeˆ'SXÓ']FË'^VŒ'YǦ'jÿá'l—±'}͖'~zG'[6'r$a'}¾^'[ê!'Ž	 '€§j'‹õÅ'8'X'XH\'pþ"'r~]'Rk'3r'>ãÕ'h³b'`'^''ƒÁL'~¢U'UœD']æª'v€5'lT'x½o'v†\'_X'+Õ'Ufy' Õ']£Å'i:t'Yöò'jS/'i°<'Z+'eo¸'Fgq'úÔ'Kx›'Cð‰'‰Ñx'}›–'c®ú'`Â5'g$'T'L'`ÇM'4`6'<ªb'Û¡'!NL'8Ô£'1´'?ua':ûD'Ò'2Ûs'5)S'<fÀ'','Õ' ÆÑ&û'ì'-\'!eº'$áY''Hã'L"'¿þ'"T'*öÛ'+Ô+',Ȧ'-Á©'!#¾'Píþ'"Ðt''p'2ߓ'V¦'Cší'œ¶'f'-·'*p'5Dô'v'GÛm'6|£'2Á3'81f'#Î'EÔA'>Ä{'$Ä 'S4þ'*7n'AöE'6''҅'Knc'Pg4'/ߦ'V*'X	'ft)'K`'Zç'ElÏ']´À'uœ
'Oh½'>éI'0'%i	'Aþ­'^0œ'sô]'fC'Cò°'9§¬'I©8'M'Ç'KÈ'U³†'_ºG'i`'Jg>']†*'Q"™'Hö'1Û@'9yð'JÅ'^äç'A÷å'_VŒ'Yzw'm0'^2±'~x;'uâ'i–n'i,:'^]'Zi['cp'x~'j"$'¡ã'':€'môž''$g'YÛ½'kĪ'½$'•–x'pH°'4^i'`	¡'NY¸'b;±'cÊ)'FT'q\¶'Dì'[Ϟ'nž'a¦E'u…'t…'€6g'_¨«'ZºÅ'x¬É'…¶X'qgÉ'~Pj'[Š'"p_'r'ˆîˆ'è¨'yÄJ'Š1'lD1'yTX''kµ'‰ªø'˜'wñ'i"!'"p'žE¶'aA''ð'zü'…ã'}2Œ'ˆ5O'¦ÑP'•{'•i°'N–'›¯'z4'%Õ'‰èØ'‰õ"'˜Ÿ]'›;='Žj''h'¦ä'‡ýÐ'™)'ŽrÔ'‰'œì:'©êÃ''bŽ'Ÿ­<'™ '°+Q'"/ý'‡N@'‡¿l'"åE'~³£'–US'"øa'–n 'ñ×'PJÎ'_Ê'ƒVÊ'n۔'€Â('o´'mT'‡Æ{'‹ Õ'‡ò'‡nk'‰E''²|'™ù»'r)'Waõ'š	ó''0œ'—G'œÇ'֘'€6'‹¡¤'ˆU½' Ç2'˜™Å'¬c'Ž¤`'ù‰'CJ¦$§'Äk'v¦
'N«)'Ok&8Ëz'~'…F"''MU''Æ_'~f¿'"R…'–ÆÊ'Ÿ'' '‹9w'–Û'''xr'z¬'Y¨Y$ϝ´&æ…''4'¤*™'Ž‰·''Q¶'—•æ'‹_¸'©.'—Å«'"ìV'¶Ñé'¤•'m'£Äk''H¡'›Ke'‡>'¢±™'›F†''›×'¤T$'¦oY'°Ÿþ'—å§'Ÿ
¾'Ë¬'±½»'ª
â'¥ÜI'³›ª'©8'"]'š¿Z' ò^'±ús'³ì°'•Ón'Ÿë'œ(8'¯¦'­¦'¤øŠ'¯°Ú'­h‹'¢™O' µ'™"'¬x›'ªg¢'­Ï'©V^'µ«$'ª;'¼.Ü'¸Ö'¢™"'Å×'µ'›lk'¶Ø©'²Œ,'­§'ʐ'©-;'Ä1×'Ä.Â'Ë¥
'³*´'¨bï'¦¢Ö'É9$'µÓ['©¼('œ?œ'À5¥'Ø{'×Þ~'ÇÓ+'·ÔÒ'š'»e$'Í̺'´Àë'ÝÎ'«…'½Kñ'°Ðƒ'¥ÎZ'¸‹7'ÉlÉ'ÇÙð'Ð÷Ó'¬¿!'¦	g'¶k÷'»­2'²þS'¶Ï$'¬¹7'¶%À'¾ö'¶'è'ÇN¯'¼{þ'®‡'°ØÉ'­_'µ¹@'¿ÉJ'¸"'²L'®ˆ¶'¤Ú'¬"H'³[º'ÄRâ'»BÄ'·À¯'±‰Ú'¾'ÑDó'Ë='Ìm3'µ™'Ål'¯'¾âÒ'·v§'®L' …U'±#l'Ê%W'ºwS'¶™	''¤'¦…
'«ïI' XK' ­þ'ª''µ '»E'Â7'¾Þ'­Äè'º/¸'e}'˜™®'Æ''¡gš''g›'³³'ž]'ŽŒD'©,,'¤)'Zâœ'µmQ' ¢â'»øˆ'tg/'¸~º'¥Çè'¶&`'ºý'¶c!'·Æ'²mD'½û'¬U'º>'ç'¹ßÎ'Ö²'³ñ]'·ºˆ'¶ep'Ðh4'¼À«'½.V'½bº'¾i£'ÌH4'ºŸ+'ª´÷'Ð'Žý'Çã 'â 6'°54'Êëp'µÞ†'֘a'Ë+©'£Ô'±³Z'»˜b'§?<'¸"Í'¶qÚ'ÌkÂ'¾°±'³ì''ÓxÝ'Í5f'Ŏ4'ÂYe'Ҍ\'·Þ)'¿êA'Ë"T'Á5w'Ñj='¸¿'Üã0'ØÝ÷'Äõú'ËJ°'É'ÅZy'Ð:×'֖l'¨ó'Én'ħZ'øÇ£'ëhh'ߐ†'À^6'ÙÁœ'Í*3'Úp'Ê,s'Ì'Ô¿
'Ö_'¿wÕ'Ðn#'Üh'א4'Üå\'ݏ'՞L'ÝH
'Úýê'È«µ'Ùé/'Áói'ÍUÌ'Ë^"'ÐR	'әê'ÉÒ'¶/,'ij…'ÍÆ'²ga'»›G'몢'Ù:'Á(Î'ϸÛ'Ûâ'Þ}'Ñ+'͹¼'Á0'¯3€'ӝ;'ááM'Ó e'Ó.'ԃ%'×xr'ÌÕú'×K'ÊÐÐ'×8ï'ÏÖQ'ԍH'ÄùI'ËWÒ'Î#e'ʎ›'ÊE4'½¡)'±ÊD'Ґï'ÝóI'äå'ՏÊ'ÒØ'Á¬˜'Ú$ 'Óæ'âpy'áÐ'æ-Ý'î×Ä'̪'ÁÒv'ËÔ¬'̍'Ӟ'Òc'̏ö'Ïb'Ø­'Ï^'Êޑ'Ó('ÜE='݊*'î	Ž'ÞG'áP'àËÖ'ÃQ'ÙÐÌ'ÓEC'Îë'®‹'Î	É'ÚÚY'Ýj0'ä½<'×»'Ô5T'çp§'Øz>'Úct'áÄ>'ß7Z'ÝdŽ'Úä'אm'ÚI·'ÊxD'Üu0'Ô»©'Ñ0
'Ën7'Ðaø'ãå'âÝ`'Ñ·Y'ÞõÀ'Ú‹'ݵ1'ÚwD'ÙÑä'Ö°ÿ'è¦þ'Óã7'ß7Ø'ܳ'ÒÃ6'ÕT_'Û	¨'ÕÄÏ'Ù=%'ÆÜ¿'Æ´Ñ'½g)'¤££'§à9'e{'ê'£J'žj'›"'±ŽÜ'¦µz'«'L'§Ëî'¯ˆ'º³;'ÀÓ.'lj8'ºu6'Å*'ȉQ'Â	`'ؗ9'Â7Þ'¿x'Ò
'Ê(€'ÊG''É:$'¹k‹'³7'Á‡·'ÍX='Ëâ'¹[µ'¾#'º§0'ėÖ'ÒGÄ'Ä:¥'É8?'ƪæ'Ã	"'Ț¥'¿Rs'Âuå'ÑÝÊ'ÑÝ­'ËÖ'ǜ·'Ä;'ÃJ™'¼ý"'»S'Æþd'Ҍ"'ÏAœ'ÆÌs'Êß'¶éI'·)'´!'Àš 'Äw1'¾Ö—'Îǁ'ÚH®'×ú«'Þc"'к%'×ñ›'Ù»•'à"ó'Îû€'ÏWé'ÍðÁ'Ø?ò'ÕTi'åîM'ѐy'݌Ú'Ó5Q'Çã¼'ÖB'âA'âû0'àE…'ÞNý'æ½ù'ÃÊ_'ÏUc'Ëaj'ѳ
'ǧ
'ÐK5'Ҟ'ÞØö'Õ'Âuc'Ëy'Ø4ƒ'Õf'փU'Ñß'Ñgæ'Óú'ÕK¬'Ö*'Ϋ^'ÈC'Ì$"'Ùa\'Û¦¢'ÖrX'Óe'åIÐ'è\ç'Ù{Â'ϑw'É­F'È@Î'ĕP'ÂÚO'Ò1Õ'Ì]'Î'É&f'ØÍ@'Þé'âð
'ÔÓ'Ø:­'Õ&ò'ÈÁ©'Ψ''ːá'Àϳ'ÊuÖ'Ælj'ÒV½'׏Ð'Ê	'ÙD"'Îw'ˀP'Ù¬'ÓÑñ'ÒgJ'Ís™'ÔÔr'Ò9Ò'Þ)D'Ðn'ØÍè'ÒE@'ÙIp'Û§'Öë'ÖRG'ÎÈ'Ölã'Üð'ÞËø'ä÷'ÛØ5'Ò¶‡'ɕô'Â±'ÏŒ'Á€Á'Ðt}'֋Ð'Øà'Û­_'÷ä\'å•'ÜK¿'ßù'åz'æ(µ'ÕD'×í%'âžJ'Üç!'܄M'Óþ-'Ï­N'Óª§'՝˜'åQ	'è¾Y'êEÞ'áª'Õ¾
'Õɵ'èå>'×ã"'Ûé§'Í·š'Ò¦'æ5Ë'鵌'îà)'íª²'ít§'îKü'ä\r'ñtÄ'ùt¤'ôèç'î'äø'ØG'Þ»³'ê3-'à‹Ø'Øe]'ãýð'î*Ú'ðq\'ì( 'ö;4'éí'Ö=O'è%È'äÜ×'åôª'îª''âÄÅ'Òèò'å°N'Ûõ‡'â<Ù'Ð&q'߀¸'ähú'å??'è©Ï'Þ
Õ'ÕÃù'é—Ü'Úw'ÖéÔ'淔'æït'à­'åËÒ'ܬ'Ùw'äӀ'è Ç'âT'Û»¬'å•ð'Üñé'Û°'æVÚ'؅¥'â¶'Õù¸'ÝŸ'ÚÌE'×xh'Íõí'â|¬'깑'Ö³1'՞¤'ÛjÐ'اV'ÓJÙ'ÙJ'܀m'ß͜'à¯À'çÅ3'ç·%'â'æí~'äã'æ»'Øs'Ýá'Ö3'ØÓd'ٚ"'Ë6Æ'Àf'Øõ'àºN'ê§b'îÖ]'î"P'ñKr'òŸ
'ëž#'ìr8'èÝ'àú§'è&á'éŒK'ààÒ'ç×Û'ݘÂ'ç'—'ãúê'âs¹'èˆ5'èé»'âLñ'ÚmÔ'éy'õ9'ê*'鐺'éÙU'вp'ëí¾'ÝÌ('í¹h'ï¶ó'á¸''òÝ~'ùÅô'í%ƒ'ó^ý'ïº'à‰'íÃÌ'å†ô'ê,W'ùšk'ì¿Ç'è[·'Õɀ'áÿ'á–û'í¸ï'ð r'ëIÂ'édµ'çδ'úe'ë"]'îA'î²'òÙä'çb–'ïÑ/'ë!Õ'îyu'ç2ë'׈4'ä¨Ò'äßü'äÇ	'ÝÌs'ð›f'êÂO'éPù'ô¨p(Ë'ó­÷'ä»Û'õcˆ'èï'ôÃB'æ{'ô¥'óž'ä˜'èSà'îÐh'õ
"'ðn¥'ã"W'ê;'땙'óuã'øXJ'ìæ'òOÈ'íÒö'î÷!'ô$&'ìËý'å˜]'ýQ.'ñ«"(Ýx'ë¾'ëˆ'ä³
'ì¢V'ê3…'ìAT(‡\'ñ£['æT'î\ï'Ö:F'éx‰'삨'íp4'ìÀ 'ôòÊ'ï4Ò'ðR'ñuò'ãôJ'ñïX'ÿs(#ß'öGz'ùŠ"'û,"'íZ'ý'ìçG'ã4ô'çêu'îô½'ñ_ø'éÂ]'ælg'àéÚ'ãVO'ç‹í'Ú«'à'‹'Ûd'Ðؙ'á™'Þd²'ì
'âô'äšö'ÙJ'ì]'Ö¨D'í@
'Õ
0'ÜØ['íƒ'Û°#'ð‡,'êf)'óW''ä|'Ù°°'âÌ'ØQþ'ß1~'ßÜ'Ô&¶'ëƒÊ'âè0'ì#'×r/'þùI'Ùø('ûšß'é€è'ëFÿ(¶Ê'ï!['å*'ç'ô_#'èá1'þŸR(Üö'斑'ì8z'×âÂ'èyy'ärõ'åK£'êïz'ûÌU("C'â¹'ÖÚ'ÊAp(	Ž1'ûSû'ýCë'ÿ)³'ý§œ'ÜÜ.'ø"_'ã_†'Ԝ{'çL÷'ûAC'ùRo';3'ù'['ÇJ…'ÛY·'ï÷h'ó6I'úøË(n
'÷T['êý®'÷Nì'ìÖ'ñ˦'ô''ñÝ_'ïAd'å£'ë³7'þa(k(1«(V2'î 'ì,ƒ'ðp'èÊ7'ë0'ðÆ5'øÒ'úõ±'óRä'ôÑ0'öÝl'êÍù'ë¢r'ގ''ê¬È(ˆÄ'öbd'èì'òF'õYw'óå'ãC+'ìµ\'ä ·'â;T'ρ-'¸Uù'®`'Àbú'Ю±'áRß'Æmi'ÂÕc'¯Æ¤'š
'¦®¯'Ú_²'ç&'⠖'êØ/'éyÕ'î7'øg…'ö–D'ö–Ý'ñ E'å#,'ñ€"'ïKþ'ò+"'ó'ñ2´'ùU£'ùDê'ã
k'õ¥œ'÷¦€'õ¦'õ›ƒ'÷z•('ç2'ï™m'ôâ]'úe¶'÷|j'ñuý'öÖ'êE'óÈ'ó̋'ò`Ì'ò:€'ò!Ü'ñÆò'ðX'ïÆ	'ú,¾'ó1Ê'öÃ'é֎'õý*'ü\¦'üLÑ'÷Xü'モ'í6#'øÊÙ'öÈ'é«Þ'íY'ìþ¸'ï¤Ì'ÞÜE'êDc'ñ-µ'éä,'èÆ{'òf'ñy'ö»þ'÷{Ï'ùÄú'ø	Ï'û» 'èR'äâý'ìB'öï'ö¡À'ð à'ëG³'ô#w'ûT'þ¤'÷Åm'ìh8'ëï¯'ð¢'çJ'â$\'ÈÉO'ºÃ'Ìú_'á{'ì&9'ëÝD'ôSž'ð^'óˆ"'ñ-'ñ~"'îàÝ'ð˜%'÷kü'ñE'í§C'õÌç'ù܋'ó~Q'ïN"'÷ü)'÷†­'ëo''ë–'â-ó'Âx'¯qÖ'²@'ÏèË'åàì'êë'ñP©'ô¹g'î¹÷'õŒ¾'ïêi'õÞÆ'òŠK'ëŽy'í;×'ñÁ>'÷kz'êä­'çÄÃ'ê"Å'õ·'ï-š'óD'ô
š'î<M'ðàî'ði'î³!'ób'÷"'îíZ'ò'±'ö%='ðã`'äp'Õ×H'ÚbÓ'ãŸí'îüÑ'ïê™'ò•ì'ì9Â'ó·Ã'ôv'ö£q'ô¦'ñˆ¼'ìQ9'離'å›û'ò[Þ'îfß'íå£'ê±ÿ'ä·2'å6±'å¢'ä¯ç'îØ'ÜFŒ'éÊ'êr2'Þz'ÏWŽ'Ï`Š'Ô/—'ì!'å1'åPC'ÙâN'à÷'å½a'éè¢'î1Ñ'ᅆ'ãp'á·þ'ê–H'ãÅÜ'Ú{z'Û8Ý'ä?À'ì"ä'ðgI'æ
ß'ðQ«'êˆ+'ï¶+'絛'ïms'õe'ñ"'ðÞ'ðü§'õ:'õœ'÷ÆG'ð!1'æA'çjô'å
F'ê
'îr‰'è3A'àò'â¶-'çY'â'å«'îPÝ'êa²'èoå'ëM'ìïW'ù0'ð­ä'ó?E'èjŸ'êMù'ëJþ'î.'í‡8'ñL}'ì›&'í­^''î&Ç'ôŖ'òðb'î"Z'óË|'ó¨'é¤ñ'îϧ'ó+Ú'ðni'ðÙæ'ín 'íë'íD'ë'Ç'æe'ôN,'÷ZÌ'ö(¬'í]ä'ñ0ˆ'ðן'÷Á'íГ'í;'ï,ö'ìªt'ö¾<'å3='õp'ð¨'ò©r'ýÓ'õ 'öâ'îdÑ'öIg'óæ'îÊ'í1<'ðI–'ì/'ñ@¡'æx'ȭ'í!à'òÜ_'ï»'ë'ê¨ß'í«Ë'î'È'óWw'ìÃ3'ñq'ñ8±'èÔ'ìþÃ'ë£'ñò'înm'㮼'êu?'è;î'òï'äæ†'æ	'ÜýŠ'ëŽÇ'êtd'â9'áÚI'êЊ'êPö'♋'âÎÛ'áŽp'ÚBÎ'ÒKW'É=ù'Ïüµ'ÓÚx'ݝ"'äÄg'íì\'ëÇá'îO'㛌'⨝'疥'äe–'æ²H'ä«Ü'èÏo'íp»'é©Ë'è	ö'é²ó'æ"Q'ðûJ'é¸'枺'ìÐ'é¦ø'æxk'ß´'Í ~'ºµ~' {'שÙ'êgG'ãZ'îsú'çô'î³Ò'çÁŠ'à=X'ìô_'îª'ç;1'è¨í'ë/'ìj''ìÌE'ê+'ôlà'öf÷'êþ'òƒ+'ç~m'ï'ë˜ó''îfz'ê
'ñ$«'æ['æ%'ã
–'ëží'çÆÊ'ë‡C'ëH]'ç*™'âQ×'á?D'â[c'è¢|'æzÇ'ñèr'ðÛ<'óúc'ëßÆ'æ'ãâ²'ä_×'Ô/Ó'Þi±'ç°ì'ô<S'ïmò'Þí'åíé'çæO'é±w'î¼8'êø'ò†'íÎ'ìéA'ë3±'ïe{'öÛ¡'ì<q'íK'æ ô'ì'X'ó­\'ðsí'ðÂì'õ§'éF2'ç~Ä'ñqH''îr4'ê6L'ðIÜ'ñ`«'î;'ðÿ'ïTÉ'ï'÷³­'ô~û'ï0'íq@'ñ³"'â¨j'æÚ¡'è	'㼈'ç©'áo'閻'î'Ó'ëðŠ'àΐ'éÎ|'éÏî'è'ç>¦'ëÔç'è7'ï4G'ìÿ5'퓗'ãƒx'ãm'æÔ'äߖ'ëò'ð^t'èì'Ùè'æb˜'æ#ß'í•ó'êÑè'èݔ'÷€`'êdo'ï+'ê>g'î~^'ï")'îMl'öÍ@'êO³'ôgØ'îà'ëx'æ['çV¦'èj†'ñÔ|'ó''èÐï'í–3'ó¦'ùÐ'íIÄ'îéÂ'ê"N'ë1h'ð."'ä( 'çkà'èýH'ç"Î'뷉'ëÌ'èöù'è>1'îþÅ'ßv˜'ï8''æK'éT^'ò8y'ð™v'êêô'òG'ëdù'å'ë'ëK'è5'æ°|'çMÒ'ß­8'íx«'ên‰'çß'ë~é'ð-Ö'é3p'ØOz'镆'åqÝ'êm4'éVÖ'׆F'Ï»‡'ÆXß'×ðQ'á¶Ü'é·s'éýr'ã@¸'é!¢'ÝùA'Î…'á'ë5'ïR'óx;'èI‰''ðÍ'ã¼³'ï^a'îè''ëX÷'éS'ñ'¶'æšI'䏄'åäm'âz4'婦'ðá¿'ù:'ìˆ'íÐô'÷'F'é·B'íl%'ï¾'äî'셙'ì®Ï'ë Õ'è'Ü'ëÂ'é]'ò;®'êHh'íé'êBò'ñ%+'êü…'ãÑ´'åêÐ'åQ''æE¨'×>¯'ãZT'Ý8''å'"'åõ—'àË'ݏÒ'á×0'Ü•'Òܝ'Ø>N'âÅ®'äµ'ØdÆ'ιŽ'ÕªC'ÎH§'ÃåÝ'Èìª'É08'×cQ'хB'Ðfå'»j'Ì+'¾–p'À1Ã'ÔÇ'ÎLc'¿''Ì[Ø'Ӛ'ÊÆÊ'ͤ²'ÑR'ÎóN'ÍûË'¿w€'½ú('ËÖ«'ÛR'ºða'º¾Y'Ä»u'ÅSF'¨uô'­ÂA'·s'¿0?'·àJ'Î É'¹ó¨'Ô±^'¿ x'ºgù'¾¢ƒ'=Q]'¥×'ÓA?'Çãa'Ëkë'Æ<´'»@f'Ódg'ÖQ 'Îá®'µ»A'°`ç'Ë/'§$4'´$j'¨S½'¯"'üT'Åí\'م½'ºH	("âP(åT.'ÔïÜ(û'äÕ'©Í'¾Ek'ºò´'fY'þ'Ã'Le¿'¯ÃC(î%—pH'h3Ð#,â³'Á¡%€,'®lk§©òΨ¥ê
)%¢©*m-ª+$óD(ëÊ'	^>(JË'…žÍ&֓"&" 2¨$ô|*Ø,¡(ý:ø(H…e'Ÿ…²(-uö'ËÜK(ö—(f9(Uà(AÀ)8u;)á_+)Ú-)53"'·ñ'£`'‡"¼'ãV¨q^ü¨®q©ž0( "D(UûQ$òW$(1à½'ñ˜ì'À1æ'ËE'µyæ&€ºÏ'í)ì'AÑ 'œ'Ÿi''…ï'PñÎ'§+J'´Ó'Êè'™Xå'žÔf'™ú'¤5&ѨÏ'öö
(S¢'ÊÎ'ÝO'íý«¦'â·¨ýŽ(o§­'32²§I$%÷TÛ**5–'\<f))
s(¯ê¯(]!D(^(È
(TlT(ª‹£(¥­¥("·–("1&–¿
'·ÇC'§	N'O–æ'{ÁÛ(Bxv¨Ä È'³'Šºq'»|='ÜÎ:'Ó=Œ'ÌyÁ'èË'à£l'ÎD'¼˜g'ÄtX(‰ç(x_¼(´¯'ÀŸo''."'ª"U'— '—9È'Âa(¢À¸¨i"+(ÝÉË(žC(ÈÙw(Þ*Ú($¨'ú}ô'¿8½'Å?ƒ'«íù'¸yE'™cz'ÅÖ£(Tm0'¯d*(:*©+™B)Q~0¨BT('‰Ñ(g¶p'×]z'±WD'Àó(ò¾'És'ä¤×(*ò '—ëk(&š(œ´§ 8'К'´¬'£–~'Ãp'ô¥['}vú'Ñ
'²YD'¸ö'IJ-'ê["'¿É'ä—)'¨óI'ÅW-'½Æ['¹@'±‹r'°Ò
'´˜'³Rì'¶•ª'ɸ:'ÎÊ''L'Á'¾Úæ'¬÷Ð'½^è'ÀT•'¸8'¸œz'¶'='°û'˜Ã½'§Œ5'µž|'Ÿù'³f'¨6`'¼±'ºN'¼ïÈ'»H'Éb'¼è 'Áý'°Áã'¶mß'·-('­»L'¨½ñ'²'´úÕ'´±×'©•-'¾ÓÞ'²CÆ'ªäé'³í'²'j'´"Ö'¿äÃ'¼õe'ĜR'½»Õ'«ó'°C'µË'¼ü'²m'¬+±'¬ñ	'­Ýï'´â<'´ëš'µ°Ü'²1I'°ß<'¸5ò'Çæ'»'¥'»¿G'¾j#'·v"'£{Õ'±éJ'¸"'»£'¸P'°ÜÐ'¸Ë:'¸d!'²Ô'º£K'¾VË'·*L'º6'º{Ô'»¡'·È''¸ÿE'¹¡'°k'©éÕ'ª|©'±k.'­/'¾Gc'»t'ºÏf'²Ýô''›#'Ÿ/æ'¶mf'ÄÜT'¸e'»'¹a-'´¢Ï'­CÌ'±™r'µ+'»y'·''»"Þ'­Si'§‹Ï'´_A'«9©'²i>'¸œK'¹há'¸o'¶‡l'¸ñ­'±·2'·	'¶iè'µÆ'µJ'´
ñ'µuò'¸rÀ'ªI'­"'°ÿ|'¶… '¯ÛÜ'µ&¢'¶ '°ºº'­‰Ù'µ"Q'¶9ä'£dÄ'ªK?'¯£'´©¿'ª	n'²ßä'¯¤'²B'®"'³)x'·N'©ý'¶OD'¶{'¬üž'«À'¬kB'±@¦'²ˆe'ªý'ª&•'µ¿'´m'³'¬½ÿ'±ä€'°†E'²?['³>'¯œ«'±%'¤v'¯vŠ'´Ë™'³!÷'¦›C'¬O¼'³'±'T'ºŽ¤'º›'¯L¼'ª_'®4\'°©&'­{U'°}ø'³¾ñ'µ@U'´"1'±è'©3Q'¬â
'²°0'¬L•'¯¤'´L'²£$'µÃ'¶Æ)'¶ý©'¯
ó'±?'³âÎ'´"´'²«'¶ä'±N='µ`+'¸ñq'¶Ï—'µ·'·P•'µØ'¶WË'³9~'³Qý'¶å'¶°Þ'±t'±£ú'°;Ÿ'±Q'°j'­'q'«Qß'¯¸¸'±Â '¶P'²b'¶¾Ü'¬}p'¦U®'¶Å¶'¸Þ'±`'©|Ï'´1æ'¸þ'²ÏÞ'±¤U'¸{6'·IB'¶ÜQ'³ó'´1'´++'±Øu'µö~'¶sÕ'³h°'²7ô'°ò¦'¯µ('®­'µm­'·Tj'¶é'·uû'±¨Q'®@Ø' è´'ì
' k»'¨¿œ'´©º'»áÛ'»™7'ºBŠ'µ…'¸ÑŒ'¹é'¼«à'·›Ô'µ6'µ3'µª'¸Lw'¸UØ'¯Ý('°Þ'³'ï'µ¿Z'¶±‹'µì'°bÎ'±Þ£'²Þ['²Ó'²º›'¬t'¸¢!'²á'¹›­'¹¶Ÿ'¸çÌ'»0þ'¶ÍÑ'¶'Æ'±™4'®îf'»yÌ'²®q'·x'·c@'¹Hû'¹
F'´»'´"\'µ4'¾ž'ºdÛ'¹4š'´â¦'´ö'·š'¹"Ý'¹ö>'¶Ñr'´ø'¯1D'°Ðq'±ý*'¹Pý'¶]E'³¿'¯Î|'¸.F'µ4•'°™>'¶ ƒ'³¿N'³hÚ'¸á£'¶yà'µã'¶<o'®øà'¯P¨'²åK'¶vG'·÷<'¸	`'»Â''¶ü'®?ê'µ''·/–'¾ù
'»|b'¿9"'Áä='»¥'µß$'¸+š'³ú‹'°¾¬'¶¹ª'º®T'·%â'³ŸC'³Ée'µ«{'·k~'³àç'´.û'²Í'»ú'½y¬'´ëÒ'·Ïï'µ•ˆ'¶À5'¼<'´h‰'¹1'·ø'¹
Z'ºB`'¹Ÿ¥'»ùU'»nN'³ ''¶L''²Ú'ÀD'¾3¯'½C]'¼`'¸™'¹¨<'³¦—'´Ðí'²"E'´Ë€'¶ð!'²@º'¶'—'´t¬'¯ð'´8|'¸$'·¾¹'¸tb'¿v"'¹)'¼mœ'ºº'¸J…'´>ã'µ$o'·Âæ'µ!y'µíø'µ`'¼ŠÎ'·è€'¶ö'¶ØÕ'´Iê'»Z8'»¸y'¹ ='¹Û•'½ˆž'²—¿'¯gý'´¬¸'¶›'¶¶'»ÂØ'¸'¸}y'½™'ÁÛ'¼|8'·"`'»)''»g»'¾(j'¿²g'ºŒè'³Ý$'³ì'¹·¸'¸±'¹."'·!'¶«'°Ss'³'w'¶ž"'¹‹Ñ'¹Þ+'µ2['°Cç'¶§<'ºûÙ'Ã;'½~Ù'º=»'µÖ·'·¼²'¼Ú8'· I'»©i'²¼ï'ºèÁ'¸˜'À^'¼ÃL'µÐ'´|"'´('¸C'Á8Á'¼Wê'¾)'ºcç'½íï'¸ 'º˜œ'²§"'¸3'¹ú¥'´'¥'²Ü;'¹Z'ºV'Âؘ'½ì'ºµÛ'¼+'ºrá'±—–'¸½1'¯ŽE'´5w'¾Gk'ºQ!'·ëX'³yî'´Œt'ºÿ•'²Eý'¶'®_ù'¯W'³!ß'µÿ¢'¸Òû'¾Ê'¹î¾'·D¯'¹÷i'±éæ'µ\'¯Zß'±9«'²f"'­Ý#'¸8á'¹D'¹øV'½[¹'¹»ô'¸­Ë'¶'m'½}É'¶Bâ'®Ä''ª!ü'¬ž¸'¬Ö³'²,Ì'´×þ'¶ö"'¸q!'¸	Ý'µÕ'±7H'±.V'­
]'²
^'®aò'°îd'³W¿'½µP'¸ÿ²'·^H'·I'½cæ'º1g'»²¤'µÀ©'¸¾–'´h'µÔ»'µÿ'µ‡$'³JE'·ô'¹['¸(E'¾?'°éÂ'±Ù¬'¯y '±XX'°UM'¯FÎ'µ›"'¶y5'·¦V'¸9'¹¡)'½Yß'¸r['·Ð×'¾'¼©²'¹óò'¾#ú'º†É'»¯m'·[d'³]4'¼<Ô'¹õÆ'³Û'º#Õ'¸
'¾¿H'¾‹9'»§'¼Ñí'¹~B'¹¤ß'¶›N'».['¸w-'´K''¹ëD'³¼×'´›»'²óý'±%O'¸ô'º†g'»Û¡'¸î¯'º6¤'´ök'¶çR'µ¹©'¸¬Ù'¹+H'´`s'·(‹'­
ú'°²ÿ'ºyü'¹]I'½v²'·'Î'·q5'µ<Œ'»É'ÃO9'¾´'¾d1'¸á1'³ñ'» ½'´	ß'¬_\'¬J'±!Ñ'ºn'¼ùK'·T'³ðº'µæ@'²tÇ'´ ð'±Wÿ'·[B'ªš'¯p'°¼'³µ''°p%'·yª'³b«'±vJ'³×ø'´O–'²
Å'©‰'µN'·¬0'¼T_'´PÇ'¶Kú'²‹ü'¹'r'±¾ß'¶Bæ'µÀW'·Ú¹'´à'²}ð'³$0'´l'¹j¨'¹¦''Áˆê'¸±¯'¸oÕ'²X:'²ûç'¶ik'´˜'µßµ'¯Ÿ'µéŽ'´Öu'®Vä'®ôˆ'¨™ó'¬|Ù'¡:'°Å'²øE'¹}ª'·´.'°Lf'¶W'´Z°'´7'¶!ý'¯–Ñ'¬¿{'°ï¸'«ã'³bê'¸ŽZ'°'q'¯ÿÀ'²Îø'°Í+'·,'±p'²ið'®nÃ'±¡Ÿ'¬to'±ºz'®Ò•'°·	'¢À'µ	='³1#'¸¼¥'²ÀC'ªÈ|'®…'²Üñ'´Ä"'®ò±'¯'®Ú5'¯k'³Šy'¬·:'­Û\'©»''¦+-'®‹,'²
£'¯l^'«ú'¨%`'¥r£'©¹H'ž
'¨í}'§¾L'­µ€'§b×'¦zç'¥Ä'&Í'¬%E'¤Ê¶'ªÁ}'©0¨'±QD'©O'¦õæ'¦Æ'¢"'¤Üç' tÖ'›y'¥¸'ª·('¨Ný'ŸÒ9'¨å'¦Æ''§ˆ{'¤K''©7Ú'¢·©'£äž'¤¬ž'¢«›'¥~Ê'ŸçÚ'¤'Œ'žˆ'üª'£•'°¡'¦øI'¬"Ä'¤*'¦ü.'ôß' ª'¡k '¡¬É'¡' â7'™£÷'"½Á'žR''©¬I'«Ü'§cb'•¥ö'",Ç'›%¯'"jÚ'˜*'™¡A''‹'›Œ'žoj'š²¹''@4'›üò'˜Ëd'–½T'œ+q'•q'5ú'•v·'"tj'.' …Ù'›ïû' 66'˜Ë'žx¾'•|''žø¼' º^'£ßâ'¡íü' q'§î'–1×'"'˜×ê'•dº''C'š&;'—y'™U2'rø'"^ô'½ÿ'–©'"~0'",ì' ç¿'œé¹'•Äì''µ'TØ'–¡j'Ö'Š§Ä'')Ù'‡«»'tM'"q'—J'™€''º ''öz''ì'0Ù''qe'–:Ó''Ž,'"Æ0''¢é'•R.'ˆ†''ŸX'M´'—ñþ'"K•'™ÑÙ'ŽßZ''Í'	‹'•¬{'(&'‹Ø'‰Ú'ŠXR'"'Ó''ˆ'Œ@È'kD'&p'"úë'ˆ©b'‰¦'Œs'Š£'ˆ"O'ˆÖ-'‹Á'Ž'ŒI''A'iz'U'†
'ƒ}À'tzñ'"••''K)'ˆŠ'‰Q\'ybb'ˆg'‡7þ'Š2'ŠEÝ''¯7'é¼'‰â|'‡°ð'†ÐÏ'I'Ñ
'+ü'•Ü'—wö'¶'‰¿)'‹~!'ƒNê'ó¿'ZÇ'}Â
'€‹'z³Þ'ˆÀ9'|Ý'~¶E'ƒÒl'‹³Í'€Š‰'ñ&'yÐg'‰Î2''Ë¿'ƒù*'Š'c'›
'ƒ˜Û'…'E'"ðÓ'zà˜'€É§'‰CQ'"FÜ'‡p7'r¡ƒ'u;×'ƒ‹'ˆñ©''ª'éç'ŠóP'—#û'þ†'^oÊ'‰9'ˆYê'u³¼'eUì'a'''ôÅ'ˆšN'kF"'|Ö!'€/'|T'‹I9'‡"ß'l¹Ë'ma†'†ô'c¶÷'ƒ<R'Î'{}¥'»i'"šI'aÐ'ˆ5'ýd'Xvu'y^¶'_ˆP'}nS'P®)'…èË'wª·'{ÎÀÀ(ƒ:4(>''k…î'!&Ço'õØ'D_W'PèZ'?‰' Ò'W˜¶'M)È'PË'h{¬'mØk'`9é'7»d'Tp1'Fã''^'‡'iY0'^"Å']i¢'`­Â'Qì'bw 'oJí&tS'NºÀ&¾"¾'hïf'"˜—'@^}':ø'K¢ª'R'À'Sdÿ'^'l,'eÆ;'Dį'4A'•·'l˜(Š¸¬¦4Ŕ&J'{®E'RT2'MÆ(Œh'˜Ò'
¬'
'º¤'¦»‰Ž(ûœ'÷u's?'Yï'j2'A¼'F°c'Y˜='Gs÷&«ü¡&¥ ''o>&²¸ ¦|N§6*V¤ÿT¥'Zrº'bÞÇ'/†'&ýÝÒ'MP®'Z¨'`ȹ'^nˆ'qs‡'´gñ'â‹à''(ø'Pÿ''T·Y']mï'ml'"w™'dì·'TôÒ'XÍ'^1a'Là'O¯!'A´'_Ä'G/T'Nî¸'Q¥ç'Q='-ÑÇ'2¡R'%X'6Zf']?'Wû¿'aTï'\—º'Vmœ'k\<'VV'Nuá'Q4÷'Xê"'O*h'ShI'Qíƒ'ZT'L>S'N.'Oî'YÜÎ'T'P8'?à!'8Yv'2ÒE')*ú''+Ès'85'Eéò'G	['GNï'Rš
'J«Á'BBÀ'4k'0'/"H'H½Þ'J»'M<'W+'Wç'8P'NJÌ'Liž'I¬'Dy'Ké''Z•Z'B8'U¨¢'S€'VQ‡'IQ´'Z¡É'^F©'R&²'VXí'NÔ'Uúò'Kͳ'Q¨'XŸ'R{ä'QÒ'S9'N(E'Q«('TÈ'_iQ'Z#Š'W"§'OßD'I&]'OQÕ'Vz¡'MǺ'HEÅ'Jæ{'Cw'B¥';Ì'1DW'6ô2'#£¥'m¸'ÆÖ'1 '2Á'7N'?d'A-ä'?ÿ'Bê'?b'F·ã'?l'CV²'>áb'6̝'/ª''/Y'+^Å'8{''Aæ2'Aã´'?xË'BŸ8'=¿Õ'A7G'9d
'7j':˜A'F'Þ'BlÔ'E®]'G‰¢'G»4'KùT'J@/'E.'Fñó'@¬<'L™Z'G6'DÔ¤'Uð'SF'LÜö'Rö/'@~ú'C3D'BªQ'EC³'6Ç|'Ey'=@4'8úì'HøÄ'G"`'LOz'G¹6'GkÒ'EËõ'HZÏ'N[X'Bkç'G±Ó'1Z'Emu'?Cg'=)^'=÷'LÏ'HôÜ';9æ'="''KM"'M0Û'E#'OB'Mdi'86ú'A°ê'LWu'R'±'NE\'D£W'EóC'Jº'J%"'Gu'F̼';Z'>F'<RŠ';.¡'9f'FÎd'>.á'<+˜'AÓ^'Cæ'C)'ERý'Jæ'Kl'F 'Gø#'?è'C•Â'9šÂ'>
<'=Ëè'E‰R'C;%'Gb£'B"'AÊz'?¬"'@x''=•'=žé'Aª&'FÑ9'Hì¦'J?Ý'B¥Ã'5Ñ'>€ˆ'8î'AÉð'Bæy'BsE'DØà'DGh'D5]';–'<k^'=®y'H "'Fªœ'Dѵ'C³ð'GSž'Aû'9̝'8®('K'.'=!4'5~.'C›'?Ãz'Fh½'J­W'>±'F¼â'BXê'>«'<œ'B^'Hfq'FM'={¥'?ö'=â''?)š'?¶('?2'=Bò'D¶'?Ñô'@×À'BÁ¥'Aæ''?†l'D¬a'GV×'@å²'9kÈ'@-`'9Ü=';€U'=ÇÁ'=Œ'>QÌ'BNõ'>KÒ'>Ið'9‰¤'9js'D}'?‹Æ'>l±'@Ò×'>äŽ'<¥²'>-)'? }'>õ\'>Í¡'Aٔ';Ú$';à÷'<µ'?vZ'Bï0'?	[';à¨'<¾ã'@9•':¼´'?¥"'9õÌ'GxV'EÛ¡'Cäå'G¢Ä'Gí+'AQ '?Ãe'<ŽÀ':ƒ'=1':ø>'>}û';AZ'C`	'BB«'BîY':ÿï'>+'B÷'B"'D3#'A-v'BPR'@jr'@]'Cc'<°'7cã'?øÐ'=ñ-'Dµï'@¸ß'<
';û¾'>Šò'@;¹'Fê'B"('D´e';¢¥'9z'<Û©'?vŸ'@Ók'AŸ'ALö'IH'=R['8ä'D1µ'<RŒ'<(e'=pb'=ºŒ'>+~'?·'Av1'?Ïd'?Ó5'FBÐ'F'E5'Cá-'?÷A'Dá•'DN³'B=ô'?"4'>YD':»¢'=O]':šM'@¡§'>‰ï'=•'?õ':pÆ'@fJ'DX'Dö™'Cç'<s‹'A<È'@ie'Dø#'<¯k'=b&'<Œ×'<ÀB'9ö?'A·Y'=Ö'<kt':Š':''<"{'=¶A'=™Î'?oü'DEÖ'FAa'@·¢'C*É';î¤'Bl.'?¥+'BüÖ'9ÚÖ'BM.'9ÊA'9ò§'>;å'29'<£'@ßæ'=H'=™':zÙ':Ü4'?w¨'Cù"'>ˆz'?Lt';÷'DÙí'D}r':Íi'?ˆ'>æ´'<¿c'>Ô,'BÏØ'=¨è'@G'3°'/ž':öÑ'> Ã'C§î'=5'@ìü'=™Å'@‡x'@é'@ë†'CĚ'EÛ'Eñ&'Aãk'Dˆ'=U»'DQ'>T'<ºY'<&d'@bU'A7:'@uÀ'=6æ'=‡'<ü':W'?{&';é'5'
'?ÞP'90B'<÷è'=ÈF'>y^'@ƒ©'8=Ý'9Ï'':ÅÖ'<ð×'8ù '<_p'?¢…'C)˜'<@ø'=8I'9o¢'=°'=…,'B'<°¤'<]'=üˆ'8ٙ'?k:'<áç'92'=ä)':cä'?ƒk'B‰';gm':Ń';c0';¢É'=C'?¢ '=CÎ'?B©'7ÿ
'<cµ'=nP':Ø'9í¯'7}Ô'8_Y'9á'<sf'1Ì¥'#$'!r='Ëh',Â1'*x"'%ó'"В'"°ñ'-3'41'9µ`'?
'AÉw'AÀË'@°Ö'@Ô<':¼Ž'@K#'<÷Ø'>ßù'7ÉÁ':äC'6œ'8å'@³¸'=t'9 N'7Hy'5ÇÙ'99‰'4]u'>Gë'9d$';€Þ'5îÛ'7J˜'AóQ'@¢y'@œ¬'?°'@ü':ô'63'4(°';Ë';8ñ'8s.'7‡'76>'8~Œ'7+'@çæ'7•'<ß÷'9XG'>ÿ8'8`d';"`'?®h':Lk'<ä'>UM';ä'?ìÇ'>'';¾"'>¿e'<€-'9ýv'2'4ÓX'9;Ð'=«ê'9†Ç'>ÿ'?:ù'FuT'=Be'CLŸ'=½Ž'Bq';ó`'<ý½'4R÷'>R'=ô,'?˜y'>†''Bø{'A«''>Ô×'8iÕ';.ü'?6Ö'9¤E'=²'9ö''9³›'7­E'=†/'=Jç'>—'8!z'8^Ð'5/4'3A'/_X'2;',ŠÐ'1ÂÄ'.ø$'-'*'3ú'.Ù'3‰'6`¯';GÐ'7ë'8'ç';ô£'5?ÿ'=Ó'9³X'6ê'0Q•'3òö'7[‰'4Y3'3þ¹'88'8í''5ò'6u–'7
¢'8¸à'3Ë|'4s®'3Ñ®'9°´'6ˆ³'5°'3®›'7g¨'8ê'1#!'<w"'6",'7ÁX'61ã'<Ù$'6ی'49:'9Tñ'8w7'7¬¥'5ÿý'9ã''1¤¶'4"x'8C'3˜~'4­'1å'**£'*Ü'…¬' 'Ê'nm'@>'''V'"zÎ'%ß'%fÓ''È»'(˜Z'#ã'%I^'&
½'(Ý|'/'+}'$›œ''™Ë''ov'"m»'&©Ü'"ûÛ'#Îí'$—©'#ϔ',aÑ'&3')û''ƒ!'&;¨'(xi'"ã}'*Ä'4B'(à?'"Õf'-Ÿ'³r'"?Á'çg'%$+'#0g',Ç'1Ç'$˜î'$Ú.')Q'(h''¨ò'$EÑ'1Ä'¦Y'1Y'b'òß'QÅ'm·'M·'ý†'D€'%æ'"|'îa'§	'ÐÁ'ð›'àn'§'çˆ'†·'¿''&'ƕ'þ@'YÄ'
Û'js's8'ˆ‡'ì'u'©"'ÑD'õÈ'½µ')	''S'Î'YS'åw'Ml'5#'ð\'Vý'úl'÷Ã'î'Å'J'¬©'$u	'@}'Ý©'¹Ý'ë'Âä'©'ô'''ý'pý'
-ƒ'v'Ö'úz'Xÿ'µt'I'
×k'
ª\'B{'g'¢'‰'ì¢'Û#':7'5O'ö''G°'¥'3'}ø'½£'
—'z'p}'L'D'
‰@'@
'&"¼'@'˜ú'F'ÍS'ƒ='!'~­'"Ö'Ìh'xo'j@':x'®û'
ª-'
(,'ZÔ'^©'{©'Å­'
Çõ'©"'0Å'ÒÛ','¸å'l'Ð:&ùÊÖ'ò|'œ7'‰¹'Ü']P'ß¾'±¢'
ÂÙ'DS'÷Á'õ&ÿ2'0»'''
œ:'	•Þ'é—'ÕV'Ñt'	ê§'®»'SN'£'Ûa'üÈ'i½'QM'
7l'©µ'[—'Zô':&ý–p'þV&ñt"&úw+'>þ'v&ÿ^Ò&ý'&ôÛà'ò.'38'
O['©î&ý2	'	"Ó&øçò'ài'9'KË&òšÖ&ýù&öǐ&ߘ&éèl&ëÍØ&Ý£€&랃&ëÒÔ&ÿE&ô¶Y&¡¥&
ƒ{&éM&Ø­&µ&
t&ӏ&‡&ôÔ&d"&Kƒ&¿$&²&!=&ðÓ&Î&×$&Îâ&Ñ·& &D&ö+&éE&~Ü&óÁ&lâ&©Ÿ&	4&æ:&Þ&˜ì&õŽ&KM&
9&Ï#&Ki&º¯&©ü&€`&&E&×ø&½Â&
Ü&ï¯&ˆ&K^&Òè&
<&ê& 4&")&Aø&¥T&ðÙ%ÿÔ%þ£"&%&
í±&¾'&	*&ŽÓ&¤¿&
h"&½¨&.ZÌ& p &ÖW&‹¢&aÕ&•º&	 ¶&
JW&îe%ÿt%þÈú&|L&çe&îz&GS&MÅ%ùáD%ø
z&>&Å8&
h&[<&ÜÓ&OW%þç»&*—&œó&úÜ&wN%ûêW%ø6ý%ú²Ò%þþŠ&1%üÊô%õ	ì%ö@ª&Ž
&3ð&÷¨&£O%ôú÷%ì¬O%êöe%ð%íC(%õ'%õ¾ì%ð¯@%êCl%îïœ%ëM[%ìˆ%êC%í6Q%䐫%æ5%â|ª%àÍm%æRB%ëß%à°T%Ý¢Ã%ÛÙO%Ú¡´%Ýè©%ÞE%Þ×&%ÛR%ÔäM%Ô:z%Ô;,%Úî¸%ړÄ%Út%Ñ+Ã%Ï×Ï%ήJ%ÕGŽ%Ï[Ö%ÖÀš%Ó;:%ÍDñ%ÌpŠ%ÊWµ%Ï,G%ڐ¶%Óz0%ÐéÅ%ȉf%Ê.>%ÇÏè%Êݘ%ÌÐô%;"%Í¿%Æh›%ÃŪ%ÆNÄ%ú-%ÉÜ%Å%%Ã÷à%¾¶o%¿}Â%¿‹Í%Á3[%¿Tá%À_4%½	Ô%½ÉF%¿–%À%ÀµQ%¾%¼¼$%¼Ÿ­%»y%½ÃV%½Ü.%¿*Ö%½V_%»
²%¹o%¸¯â%·'"%»'%¹íJ%¹ˆw%·[%¸æh%¶µb%¸B%¹ï%¹É^%´nÈ%šâJ%µ*%µÞ%µÖþ%·t÷%²,%³ÙÌ%²|ã%µE%¿G%¶
%²çA%²%° <%±¨%­å%±W%±ø%²ýâ%°Xe%°©ƒ%¯kc%®¼?%­%¯>Á%¯gÂ%¬ì¥%ªMr%­×%©û†%­®j%ª²²%ªæC%ª2À%© /%¥ØÅ%©^=%¨F%©r`%¨0r%©ÙŸ%¨e%¦[:%¨ô\%§še%¦>Ì%¥âì%¢UÂ%¨iW%¥Ì¡%¥°²%¤¼]%¥üù%¤k7%¦¼ß%¥%«ãR%¤+P%¤=o%¡d%¢h°% jQ%¤e%Ÿ–ÿ%£ºL%¡z"%¡o%ž·q%Ÿº]%Ÿvˆ%¡'ˆ%¡@%%Ÿçé%žÏ7% …% —%Ÿg%ŸËs%¢k´%ží@%¡ë%œ˜5%ŸÃæ%ž ‰% 4E%¡‡Ü%£·¦%ž]%žÇÝ% ð}% µÿ%Ÿ Ó%¡¦ã%žøÃ% S%žù%¡HÄ%°P%¡«H%ŸµG% H)%Ÿ5È% f%›æä% 	u%C»%¨ª%œÝÂ%›§e%œ®ß%žºc% % L%›j%›ñð%›7û%%Ã%›˜C%Ÿža%ž>í%ŸØL%£N"%£jä%Ÿ–Î%¡`ó%¡k% â%œ«‡%Ÿž%^Ö%œÜ€%šîò%šÕ‹%œ…8%Ÿ»'%œV[%œ%R%›Ñ9% ò%ž'=% 4%šÁ%ŸAˆ%›öW%œó0%œØ%žpª% né%ŸoÒ%›uó% t!%"%ž¬Ï%žÓö%•.%Îc%—d2%›W;% t%Ÿßª% Þ»%£:%«%¬¼Ä%±*Ó%«ý]%­v%'%€Ìk$0ò%'A<%"é'%šˆ+%'R¿% h%¢k%¨`6%¨¯N%«er%¨o»%°ì%³%ó%¯oÚ%¨a>%²…$%°]b%°†¬%©>ô%£†+$ Ûã%Šu.%•dš%Ö)%Ç-z%µŒ®%§½ò%µYà%¾ö`%ÀÌÉ%¹Kx%ºï5%²}¨%´œU%»•…%¸?Á%²Â%ºQ}%»á%´´R%°º%¬Î#%¨çy%§ˆ©%§ÞP%²T%ª½|%­ßã%§*%«z%­ƒˆ%¯£&%©ƒZ%±h%³HP%¹_%°Ö]%¸ü©%½ä%½_?%¸õJ%·¤»%ÀgJ%Á¨\%¸Ù%Ä6%ºçô%ºUá%½<²%»YÎ%Ì<%Æ}%»½%©÷%Âõ%¼-%¸ö¼%¸Ð%¿oà%ÇRÎ%¸vÔ%±K%¸×W%Á«%Î5"%ËÔ%ÓLQ%Ҏ†%»"N%·Á%·Äú%ÇgM%¾Ç%Ïè%ÚKä%Ú¯à%Èáœ%»)ö%µ'%½`%¶1¨%Á0@%ÃÃN%Ö7i%ʨM%¼ø~%´%½% 4%¶Aÿ%·È"%²T%¾Õ_%¾W5%Ãl%½)ó%¾Ó'%¹kÍ%Á)è%»Ó%ÁBº%Áæ%Èii%¿i\%Á]w%¸àa%Äo%ºñ%Ą"%ÂÉg%È4P%Á__%Ä—%½V%Æ£Å%Á½¬%—%ÁC‰%Ä^%½©Š%ÆG&%Â2F%ÍA0%Ë{ã%Ã<%À1/%ǽ¾%ÈIæ%̟%؁_%Ö´È%ћÐ%Ùªì%ÖÒX%ÕûA%Öxå%äÂË%äƖ%ó¨%òÊA%ì(<%ï÷â&TÁ&çq%üAg&O˜&)l&¹C&N&.ô&"Kè&÷'&
K©&%ƒç&1Š&):s&2j"&hÁî&o~À&Œ%ø'O&†ù&AB3&S÷&:ò‰&
‡p%ë§&öý&"W& ?Q&
³È%ù˜&&";¡%ùʸ%ê…%ÐQ"%ÀØb%ÄÂê%ÏÂ%Ö§%ÌéÐ%Åñv%Õ'±%ôx²%Òô¶%É\%Ð;Q%ÉS'%ßØJ&C&ç'%ÈNÝ%½'¤%ðì÷&$kÿ&§¹%ØX†%¿†¾%Æ)¦%æÜà&Œ}&&*%îœÂ%ÌAÀ%Þ_%ß«‰%âN%ÚKª%å|œ&þ¦%è«Õ%ÉÔ6%»h%ÖÐ%ù%7&c&›%òÇ1%¼à0%ªçÑ%­'‰%º‰˜%ç@æ&+%ôÝ%Úþ%ÒW¥%Ç_\%¿÷Ò%Ä"Z%¿=#%¾ %Üyú%Ý/¨%Ä·x%̨5%ß0%ÏWe%¸5%Æ7Þ%ä}ú%Ñ)ƒ%º!–%¤c'%¥¸Œ%ÀÊ%ǖ‰%¯	,%¶²¹%ÖÏã%ё€%ÀÅp%µ@ï%§¾%­8³%¹À%²ÿ%§nö%¥%¨ðÍ%°–£%·Ž"%¹6%©¨5%™ð¿%—í®%¬›«%³Ÿ%¥vž%§ç¿%©Ùä%˜+³%˜EQ%š±%œ|i%£M%©µE%œÈ%›eß%—'Œ%îl%‹GY%'~¨%"'á%Œ ô%‹Ž"%Œý%‡[*%‰˜%‹¢"%"
%Ž%ˆ8%‡Î%‡%´%Š²°%}4%Š¥%Œfü%Šr?%‡þâ%ƒ¨£%Œ	u%"€Ç%ŽHä%ˆŠ%‰p%‡{1%‰Ðô%…Ø'%‹/%ˆ¢,%‰ñ*%‹J%†g¶%~L>%w¼¤%yµ%"Bg%'6>%"ç*%}~Á%{´ª%"zä%‡»Ù%~È.%~¯%€pß%|¢˜%sþ
%mѐ%q€%qµ²%k	¦%n¯\%lԁ%xˆ³%s|%mªÝ%hØ%dø»%g_`%k£I%iGø%l¸%n;%iZ%c1C%e_ %^"6%`Mù%`(%f Î%mRK%m€%_Ôæ%`|%^oð%_Jä%^¢_%_Óh%c)%aBÞ%]¦<%^RÀ%[-ê%k84%cõØ%`–%c6%_Þ%U‹,%VÓ@%UO†%V½%Q–ß%UG%R¸R%SÚ%Wa™%XË%Z@%W¤(%O§%XÔY%Xþc%V1é%T††%R-"%O Û%P¥¶%Kç%NíÄ%K¤%N/õ%KBù%IÚ_%Gg¾%Jøì%F›,%K¹¬%Jk %OÄy%H€n%LPt%W{%[{'%O—^%JÝ%L µ%Qv­%J6‡%Dïu%CÃ{%F9O%Dyö%Iè%J¯Ö%HÆ %Fè9%CrK%A«Ø%H"%L½4%J'4%@Í~%@×ß%@dœ%B%A ê%F×à%I×í%IÛ%H¹H%Dè%Bv%BéÜ%?«8%A)º%CŽê%Do`%BUý%@¾Ü%>%;Ïí%?s–%M%JC!%EZ%%=¦%@ú¨%=À/%>0"%=Jâ%;ûÛ%<Ã%AÙ%Cå%PBÿ%?ÿÿ%>ð%>
%?o"%>²%L%Jõø%DZÀ%INj%Uà%XS,%IF‰%G4%E´û%>Ν%:•Ð%<˲%>Ó{%?Êû%G¤z%L‡Á%C&­%>1%9ßf%<?ê%F\œ%PÓh%C %>Zs%=I%<q%;W<%<¸U%AËu%H\Î%T+:%Jê
%Bér%=n%9ÔB%6Á]%;%=ïH%;(s%5OŸ%=¬ä%:=v%PEž%\´%N—K%<2)%DWŽ%?¾T%<Þ£%8/†%?û	%;}'%<ÅÒ%9$c%=¥u%3®È%9²J%:¬ô%<ì¬%7Ÿf%8ôú%63
%8ž%4%6*¥%<ìö%<š±%6©%:BÖ%4èà%6\ž%5%8{á%7'a%Hæ
%Sêá%Hiþ%6§Ê%9,\%6'%6<½%7.‡%:Þ%?«¯%B4¶%:gh%<84%9 Š%<Zß%=´%?Én%Mƒ"%Y%Gá%B^ò%<*%;ßï%:3q%A
E%8}Ž%9õ%6+%9ù`%=u`%Dßf%@¿L%A¡u%>F%7֏%7»†%Gsï%H(õ%AO½%7'%=ˆô%>)%@]–%9øŠ%A^_%;Z·%@›8%;Ù½%8«P%;iè%AÔÿ%?Ñ.%C¶%:ñÛ%=µÊ%;C½%@'K%A¸ú%HfÄ%=‰Ì%?M\%<…È%A¶%>"4%?'Ò%<%A»ª%:sû%A+è%=Œ%>ö%%:Ö,%<7.%<Mš%A¶©%<Fì%< 7%<,Ä%A¯h%>%?¨~%>&Ã%@•¹%?ƒ"%@c¿%>(4%H†d%Aƒ
%?g%A5A%B^o%=Øß%D~™%F²%D4%Aó%D4¶%Bü—%F™%Cü[%I9%C¦µ%C'G%@hp%FK&%Eì%CÛü%>4
%D
A%>JŒ%Dn%DW$%C/%B:#%E†i%Cªâ%H)P%Iï%M´%G'%F¢ü%Cr%Jî%@*l%E\Ý%H:%L{©%EC%D#¦%>N%EÝ%=%F‰Ê%JŠ¾%M}~%<‹%AêÖ%@*J%K¸%Hðn%KX%SX%T4H%GåÔ%E~%D´%DvÀ%?/Ó%Içÿ%KLã%KŽ
%Fˆ%Cö%CÕ3%HQž%?8%@ò%A×Õ%E'ç%D…‡%Gø%EtÁ%IÕÖ%CØw%F0%G¨%Hq%Pãì%Gò%G`£%Y¢9%~ÅG%wgœ%Q`%U¤»%WM5%Wß5%H'ƒ%K0‡%L‡Ÿ%Pv@%\ŒÊ%\éê%Nè9%ZÒ%O2ø%N²%N‰K%Pës%Mƒ÷%M³%M'd%R¾%O'Ë%U9%Yj%YÐQ%V}¬%R5ÿ%NÉ(%NôJ%Mò%UÜ%L•\%Wñ¦%x?%y­ä%`‹é%VÛÁ%UÜ%c½J%UL%ZåÞ%X¶'%`?½%a¦Ù%bý%U`æ%Z³Û%S›%_7!%YÐ{%W ›%n#%'ú¤%u8}%eãU%^%%dÀè%a¦¼%c>—%hq¥%j"ù%eq»%i¢Ê%o[%xºÑ%tná%g—a%i%p±%o0²%sèn%{¹ô%†ƒq%€ü%q ½%f~à%qø4%}{B%xq%sÿ¸%qño%p¢¯%€éZ%{š%…%'(r%ƒX%u.q%xø²%zf'%'A%† s%ˆ¾6%†¯)%ŒW%"‹è%"@%€%€ía%'–f%ŠÌö%ˆã%l"%YÃ%Ã%…Ý^%"³e%‡gí%ˆÔ%šö%²I4%®Öú%µ:%ž®M%–V%"2´%•-N%³:w%Á/£%©¿%¢`¿%±c&7ø&¡"%÷ú%Õ£@%Êåâ%žÉ%œÓ†%¼n	%½à©%ÅÔ(&Õ¯%þ-ê%ΫU%½š%ìLÝ%㭉%¾û%£‡+%ÃØ#%Ó=¿%íI@&x¨&E‹ù&\'&O%Í%ɤn&¯B&	.%Â)I%¿¹‹%`.ø%eÒ~%¡Ö³&Þü%ËØÉ%¡8;%ãC%d%lòo%•Aò%²3'%¶T%n‡%‡ò²%Ž§ó%—¦µ%´>	%¤ä%rÈ%Hèä%CÄó%EqB%<M€%=ÞX%]
%c"%j%0%–O%ªaS%¬ %Õ&M¬z&ˆßÖ%õÖO%‡Þ‹%"°¬%Š#®%FÁŠ%0±;%4†%L5ý%Aď%;å3%`O%?a¹%v0%"fÐ%L'Q%Jpì%1'‹%NF%Lë€%G9¥%D'%?Ê%4¢*%+%'DÔ%*¤…%hvU%šâi%"Ïä%nÜ@%vƒ$%…È%b¨W%PðY%dõ%Ž)%ŠéÆ%Œ
3%s%4´Ã%!Øù%9óH%Hؽ%2*%_ê8%†$D%H»%(ºï%0—R%9þN%*̟%4¬%J ×%[&?%PŸé%!p^%-³%fI7%r·%=ä9%%hù%$+%%Zï%7Û %"ïM%"e%ªº%\%Zi%&'ç%!P£%çæ%!—	%9›r%6‹%ÑO%#+%ë%³%¡Õ%
±Ô%%
ùÀ%.ü%Åw%
ñ@%	g¸%
=Ú%
íá%+¡%@-%mÖ%%,i%À_%{%xô%Œn%	µ'%8`%2è%"á%6®%ÆB%‹r%ˆ%=%2ç$þ1Ó%Æò%ÿz%`;%Ñ%`V%iñ$ÿ‡x%¡$ýÿ‡$ùµ%x`%¶%46$ý†$ö¶$ûZs%	´$öd§$$ìòg$ïìH$õ®Û%¥2%íY$ôÃn$ùK'$ü
$øƟ%ÜT$üÜ!$ô¨n$ðê$ô"Ï$÷Ž$û%â¹%¡%S$ú Í$ïaó$ðā$ïØd$ý–_$ÿ!×%Eß%5$þ<Ú$ïß{$$îX‰$ö+$ó&$ñ¢$ú¸Õ%'$üôt$ùÉÄ$ç¼$è†ú$æ$æüu$æÜ$ꪒ$åé$éŒú$äo$èH$àã$ßN$Û û$ä‹ë$çÀ$íü$Þ@²$Þû$ÞÉR$áÄ]$àm$â$ÿ$ãBg$î$îíµ$ù]Ë$öîT$ð³'$Ý­Î$ßLÅ$íd%X´$ðM=$âÐH$áÒú$ç´é$÷\Ý%U{$çî:$äNÜ$à~i$äÚF$éò#$ôRý%S$üp$ùCu$ö'$å"Ê$ðTy$ôæ´$ÿ…4$òñÌ$æ	X$ÝÄY$ä0×$ØÆ»$áfÕ$Û"$á̾$ې'$Þ±ñ$ÜÖ$äט$Ö³Ÿ$ÝÇæ$ÚËË$׌$Ӎy$ÞÎV$ÞÁ$ø‡}%5Y%R#$è½n$ä³$õÑü$ùØ$á<$á9$Ú÷v$ß® $â¼F$ïLÓ$×Df$Üä$Ør$Ü@$ÑDa$ӌ–$و°$Û9$Óvv$×,Ä$Üúë$îÒ$æÆ1$Ù´¤$ÑA¹$Ò·N$Ñb;$ڏ/$Ðú}$ԟT$ä":%û%Oþ$äÒ$Õ^ï$Ù~€$Óââ$Ù¸l$Յ:$äªÃ$ú$û$Ý$ç=Š$æÛß$Ûÿ$Øå'$Ó;w$Ûä=$ê"]%ÕL%º9$Û>ö$Ñà—$Öc®$ÐÍ´$Õ½$ÒJÞ$×äR$Ó	Ø$Ó¸¹$Óº$í½$àø$Õµ¹$Џ\$ÐÏÙ$Ìêd$Ðõà$á'R%Å«$÷¡Ñ$Ù^r$Ї¬$ÔHb$̆	$Ñ$[$Íâ÷$љ$Ǫ`$Ӟ5$Î=I$ÒZ{$Í"$Ö#$ۉ4$ßwÎ$͔ç$Ï19$ʘŠ$ÑÂ`$Ï­O$îR$ì#$Ö•$Ëõ$Ìnö$Ãöå$Ë:×$Ê$ÉB$Ȁò$Ñ]$Î$ÒÁ$ÑG+$ÐkÃ$ϔ}$ӗv$Ð
V$ج»$Ø_$×Á2$Ӗ$ØD,$ØÐ~$á `$òe•$ë%6$Þv1$Ø9Â$Ïô­$ê–@$ÐÇ$Ø(J$Ñ«½$ÑPÊ$П¹$ز>$ÜeW$ߣ($Ôc)$ß|¥$ԓÛ$â–Y$Ú£Ì$סJ$ÕïZ$äŽ$â¤g$åcò$Ü8[$ßÒ$ßý$ðÛ$äR$ïl³$â¾$ëþ%$ï%ˆ$ú3.$ñ¼$ùum$ó$ùP$öYR$ùÏ$럳$ñ×$ï9…$ÿ4$öïÊ$ò$í!Å$÷£B$õAŒ%âÚ$÷8$ÿØe$õŠÉ$ûÓ$ú":%Añ%%oä%Lf¸%6À%)QP%%˜#%üH$þ€$û6r$ú,Í$ë$õ«ç$ò—ð%.N$øwg%ü$珠$õ{q$ö˜;%ç.%
µ%@¼$üÆ{$ùS%	pí%À$ÿÆ$ûÀè$þD@$ü‡¡%­
%³q%³E$çª#$ã±Â$ôñ%ʒ%±ª%Àx%ÌX$åÖð$äÓT$á$òþ'$ñ-»$樴$誙$óFÀ$ây$èÊâ$çHA$ím¾$Þ«)$Þ$ØUf$×îy$Þù$ñ,$Úõà$áÊé$ß©×$åU¦$ÞÎñ$çúu$áÏ-$ëç"$änŸ$ð¿}%&Ô%*f¯%d$ðr"$íZ?%(d%<,$ö‹Í$àÛ\$è,$á¤P$æÐ$ð¬Æ$úÛ$è	¨$ë;$ãÊ;$òb$æªe$êB$êŒ$ùz¸$óY$ýçh$æý•%¯–$ÿÔß$÷²$ìå3$÷FP$ë#Š$õôC$õ
K$ø՟$ûŸˆ$ûT²%mQ%%ç"%1$ø2k$ï "$÷ž'$ù G%Îü%ÇW$üÂ%üÃ%
bv$ú@$øQg$úʱ%ŒÇ$ûҊ$øé²$÷Ï%C!%(ÎS%(ºV%q%I–%G2%,w%»®%¾Ž$üm$ûÖ$ñ½®%\è%
Ü%õ%l%%ÚQ%ºè%³ò%ÃD%	¨|%	/¼%	Ã%cù%$%	žj%Bš%i•%aÎ%ö<%-B%Mì%ßð%
õ%%æ+%¬%e%Aä%To%
–…%"ñ%N†%y%=6%
´%âì%­%!T%'m'%&TÜ%!F%¢Û%NÑ%	'%Ñv%¥%0S%	& %½®%s%~%%W³%"BŸ%/».%2²%%Ž%É%í`%Xk%µQ%&o7%As¾%<¬%@­%<=!%EŸA%%¤%\ì%+·ç%K:‹%0"%Õ%!@	%&Wn%+%'Ý%;0>%),›%@`%,Ed%6K…%9B8%,%"«`%À»%*4¯%"D% 8Ï%'xJ%X#%Hsx%*²%*%B¾%-Òo%#½#%e%+4%(SP%,Àè%M¿5%Ü>%'<"%rº…%;Lw%Hr5%`áƒ%W"2%d¬m%e7'%CÌÙ%e@%ÉK²&ih%÷:š%Üö»%«Áã%ˆ"¦%dÖá%ŒM¼%ð^d&9×J%õC]%Í`ø&
ôÍ&Lk%Û¯-%ñ—•&ô©&Y8&WÙ¥&1ùt&Zªº'è…(:SV'·ôz&í'l'íS',Û&… ²&;&¢#\''š'4I'¼'
Ãê'@µ'	ij'&C¿'»
o'ˆ'Â'&Hr'\­I(5V)uâ)®™c+ªó†,•ñÁ*
am(`ÖÛ'	·v&ÉÒã'}Ž'fwÝ(Ùáe,4–@)ì"å(N¤Æ'Pðh&Æv&§ºã&ï;F'Œ/W'¤'0(C˜¶)Aܓ*
&c*íE(Êmœ'Qœ"'½†'†Hi'Ï"'ì &(Z­v(îDª((½}'­Ë½'ú[Ò'VêN&õvò'YU&¹ÙÅ&s¯Ò&cÓu&¯õ'ˆú&µ5š&7ø& &˜¶&Œlø&—zØ'/³	&Žïþ%òb"%ËÁ&F«Á'*Sf'j#k&´
&B½&Z	·'—¸(«i
)d™K(8šÓ'.Û'"P(#Í+ud(ø/c)
`®(Èɼ(¡Ãi'àý'Zv£''DÐ(1'J(3/ë'"mà'V…ß'8+š&â
)&'"s&l=7&Á+&(:[(vb%'7a5&'ó[&$Ø?&!¼&‹Ç&U\È&;»&Œ&I&º&€_™'XÍv(ˆ›'ߢ"&垡&p&X&ŠgŠ&£é¹&½ã'0)N39(¶ýá*â3)ª(¢j¢(NþH'\ÀÎ&»
¥&/±ë&{à&Aí!&;úï&,‹&tL@'VU(ã·(v-")ÉÑú)ƒ"'(öF|(t%…'Jõ&šc&h&›&‹ñB&j¨9&WEY&÷0Í'¬d(¢x(—¡õ'ªx†&¦³ê&2uo&%ñŠ%":Š&WU"'wd%ú&J%|¯±%›°%ü9Þ&ú9²&Þ®É&øà%Âî%¡ÌÄ%µZÄ%ˆ}5%l%ƒd%§R%[Æ%ÅK»&t&¢§&d=%ù)¤%vI%3‹Æ%@8º%K}á%jÌ%wñØ%Rë£%'%u&eeá&ŽƒŒ%èîo%Š)j%…r
%GÆ&%7@ó%!%Bx%+ÜË%†ï"%¤%œV`%(¨%Ü]%ã%hÛì%Ræ%Ì%cV%.ø%g¨f%…÷.%t=%{"Ü%'Ψ%L%9$Õ,´$ïÍë%hÎ!%¹…n%«ò¨%¬¶ë%a?%ŠB%€Ê%N½ß%ƒa!%0ˆÓ%!œ0%3Óö%T¶%)Eÿ%ò*%ƒ›%ñ]%cp%F÷$ùÉ%/FK%7Òe%Ø%ö²%Ù®%>›ö%(Õ®%Çø%"	Ì%6u¢$ó".$Øܹ%"$÷ÉV%­x%"…ô%Á:(%*—%HÆ%ì$ü~$Á$ÌL´$Ց®$ÌAk$Î_Ë%)L%x[P%ãyÌ%ŒÉ‰%BòW%wˆ9%Mß×$ù؎$èDŽ$½e$´…‰$º¦w$ÌMÙ%$u%²ö$êé%	$ðä"$ґ@$ÑÉ°$ÆGå$®Kƒ$²4$®.$·äï$þê‰%SI%! m$úE®$á!—$½Œß$µ ä$ñ&r%-$àRn$«Ä]$£oÃ$Ë*f%»Ì$ÿ¿%
âY%/ø%*†L$öµ+$ç0Ü$ÆLÓ$µCT$¾c%
Ìe%IzA%.W%?–D%vÐ?%lÚ$â"N%÷%#$Þ²$ì¨$ùB$ÏÄ°$¨ýÖ$¥†ø$Ç´`%
ö $çƒ\$èÜß%'E$þ<@%
"Ð%#–$âHç$Ë
$êrT%½%1ò'%à
$¼ù»$Áî$éUÃ$ÌaJ$¸ù]%Ɉ%-ù$Ê~Æ$Ñ9u$Ê"¿$°Nï$·u3$»É$ùØÐ%ùº$Ü6$ÀíÄ$Ê&«$þ&x%²å$û3Í$Àóv$¨Év$›e$¥'i$¼ë÷$¹\Ú$¬«v$¥V$¿M¿$Ó§Ÿ$¶c$¡$$ ™e$¡"A$¨ú$¡¦$¤ý"$¦›@$œ#D$'œr$›>Î$¡ú­$›‹°$—«–$›½Z$™JÇ$–0å$"îi$–G—$'ÂÊ$–²"$"Õz$œ`—$ß$Ý·$§ $­)$¬÷'$à%=ÿµ%Fz=$è$ÜÄè%þ$Ï,0$œ³ì$¢{ä$Â.$ѳÄ$£Òa$˜Ð'$'m$–VÐ$œÁ¨$œÝü$"™Ë$"³ï$'Ú¹$•Ô"$"	´$—:ç$"/£$–i{$' ±$¹Œ$íò$'°$v·$¥W$è†$Ž@œ$§@I$ßF$ÅDÊ$˜¹Á$ÌÑ$'Ì$	™$Jú$ŒKU$'˜P$5$f$Ž¦($´O{%ëÙ%"·—$¿'$•b$>$Ž€$·Ï$Žâ$Bv$­$Œ:$³hA$æh$Ã։$ÈÞ$BÙ$‹7$ŽŽÍ$.´$'ÈÙ$‹$'™3$â?Í%*¶%%
sZ$ uŠ$$•5a$'b>$£$‹I$ŒÊp$Šƒ¶$¥Ž$'Ùª$"$‹!$—íÉ$ÁÕ$Ԉ'$ þ,$'3·$‹©‰$'l¬$Šv$Ž"Ö$–®ð$éÏf%4w$ÏÞ&$'ÛÂ$‹ú$ˆ¨ø$Š5Í$Šçù$—†'$®Ò$Ž]€$Å$Žgo$†òœ$Žðø$"$´'$•b7$£ÏC$Ÿªè$´¼ù$¥ëÍ$ž™±$–½$œ¥´$…'$–ÀÃ$Ç>È$è'$Ñ)¥$®;
$‹0$o²$'I+$—«ø$¤
}$›*‰$‹kY$Î$‹0$"{($Ë'»$ìû¥$¶7ˆ$"ÐÝ$Žw_$—"M$î$$›Y$ŸÎÔ$Å­$´†B$•ÿâ$¹_$'Ķ$ȝ{%±A$æ
è$š3$Ž4Q$'­"$ŒW¾$bÃ$ŽÈ$'òg$Ž¬u$"‰š$­Œ­$Á²E$§ ž$™MÞ$˜2r$›s$™ž»$žóg$˜ˆ$ Þg$š°$˜nô$•n$–}y$—93$ªWŒ$¦ä"$œ1D$•¿	$žŒ:$£ñ«$£¹$›©$
$—ŒW$£¹$¬óG$·Œ}$¦th$™Ø´$"Ào$ e[$ýõ%KèÁ%,Ã$Åúù$Ýrƒ%·Œ$ÎÁü$ M$™— $­~$½qé$¶§š$šnz$—'@$¢Å$œ$è$œ,$¦}"$œ|¡$–"$–³–$™¬˜$˜î$™'Ø$'f=$•†Æ$"=¡$—6"$'Ã$•?•$@N$–™¯$'86$•Ío$–z"$ÈXš$ã>h$¹sù$—¯$–lø$"$›z$–b'$œËZ$›¨9$¢Å¼$ž§X$£Û±$«'Ÿ$ç9%I3Î%8,$ÅZš$§ÿM$ P±$vQ$"e$Ô›$Ÿ
M$ŸXw$œP}$¸øÓ$ûNS$ú¢$°Hä$¨
:$©x½$ªD$ž'$§7$š†®$¢Q$¤ß$Ãõ©%.ðÕ%5'…$Óü¿$ª'¹$™ž$Ïw$—Û$žÛ$€m$»ñ$•Ö($Î¾$™"û$›EÂ$—²ý$¡$é$†Ã$ñF‡$Â9Ù$¥n®$—£$œ¬v$šæé$žôp$¡ßy$¨hµ$è'¬%¨B$ýsý$©PF$ Çc$ ô$šÈÉ$›*õ$—'`$ž‡Í$žüâ$ š$šå"$œ€¿$œ$ ×/$•ôþ$ŸÆ`$§™$¯º-$«X©$ÏΕ$Ëø$¦²Â$ %&$ ›b$ž†\$³q$·'´$Ø,$þÓ$Ïèß$±/$°áþ$¡¸³$¡f®$ €$¢`$²ˆr$ÔVF$Á%"$¦œj$¢±W$¨°å$¢Ì)$·D…$·é:$§Ëº$ŸÑÛ$§J#$¤eÛ$¸b$ød)$þrÝ$ÃÞ×$´áÆ$¨ÊK$¬*+$¤[$¤‹ï$¹Ø$èJ®$ã+š$¹BŽ$¤hs$©Ró$¼Z%~¢%>6$¼¢ç$¦é/$¨°P$¥§$¬Ü
$¦ƒ6$ª£E$©âÍ$²y^$¥¾ú$ºk
$Ó^µ$ÈZÍ$©·z$­#$§5ñ$©$¤æÓ$§ùÞ$¬¾±$­Ñá$¥®j$¨¾$¢î›$ªq$°N¸$´$©œ$¬h"$£Õý$©ø<$§âé$©Cz$§êÎ$«'¬$°¸%$Ş÷$Ã~ô$¿+­$³/Ë$´ƒP$¬K"$¬ƒr$®¤$á^ô%A®L%J4$÷Œë$Ê®
%u.%G•$Ò=€$¶¹~$²AÔ$¶OD$Íô$Õþ$¸Ö$²bÚ$®Ù*$²Mï$µT$¸Ë,$¶ƒî$»dG$®\$¸uâ$¯x!$±{4$¯?š$®ú$¯Œè$¸€É$³~™$·Ã$²Nw$´AÜ$¯NÆ$³o'$¯Âí$·üÖ$ɝŠ%eˆ$úŒÄ$ÉÚ$µ¼>$´€ˆ$¯I&$³¦†$² Ã$¼\Þ$³-,$·'Å$¶.f$º–$¸ñD$À£Œ%?N%Ezt%$Ś$Öº	$¾Ûš$½"$¸å&$¸´ˆ$µ¿ó$¸ëÊ$¹[ø$¾üu$Â$ï9}%
 $äB$ÈP3$Ì:z$À÷x$ۑ$¹;Ë$¾À"$º#|$Àm´$¾-$Äk2%'À%N%1ßÁ$ÛE5$ÀV-$Äz$Á<Y$Ç$($ÂU¼$Âso$½~$Æ	Ï$ÖY$Ñ.'$ÅÚã$dzz$Æ¿$Õû3%ƒ'%	þÍ$ِc$Ïï<$ÅoÎ$Æí$Ɨ"$Ïé$ɐ$ËD$Óq%
ù%5ƒc%J7$É·$Éý$ϳ=$Õz$ǹÃ$Ê`²$È$ÓÐ$ÊáL$ÐÂs$Ж$Õ±õ$Êû$Ì#I$͜,$Ï@-$Ç\è$Ï҃$×;‹%6%+M$é¶Ó$ÑS¬$Ó|†$Ýþû$ï‹$ú	1%
ô%*ÿð%,Ù%‡$ÜÜC$ׄ$Ö0U$ÎÙH$Öʕ$םL$ì8i$í!w$áR=$ÒÜÖ$Öc$Þ6D$àÂS$Óð$$ÙZ0$äëK$ü§y$ôØs%	á%GÇ$ä^ë$ß®E$ëä$%èÐ%
å,%€ü%¦o$ëU¬$ê<;$× e$æ™Õ%;£%(½%¹á$êÄ.$éìF$æs$Þßä$î $û‡%$ï"g$ë>J%ØQ$ü¤g$ç$ÝíÒ$ûW%é•%-A%¹_$íy¦$ë@\%
#%hK%-£$ë'9$ç/$ÝDw$ãD¥$â>¾$íf¯%Rg%¨®$ûÈL%ëS$óXÀ$ì'›$ðou$ýw$êÀ[$î'Ä$ë)$øoð%ˆì$ü½'$êZ]$óÃJ%"š%‰B%±
$û{Ø$è½ð$î?ó$èt…$ðœ1$ç±è$òvÍ$û¾e%UV$õ²_$ùZ%|«%fd%®¨%(\$òb%°§%¹Ð%'4ä%¤0%vcº%Ç% (e%5Kî%-&%xy%·%|D%~`%À;%:Í%7Í%=T%¨%Í	$ÿ‰î%®;%%	¢)%Ò%%"%¬%MÒ%Ï×%jÍ%'Ú%$%%¢V%©%ÑO%õÄ%,l½%M|€%$	¨%ü¥%mé%
¸^%-œ %få%27¬%á%Î2%۟%ãï%9—%"Óf%\è^%ƒD%A&˜%:_ò%?ðO%!Ái%2Á­%>+Œ%cNñ%z† %JWJ%A%pv%
Â%#ƒŠ%=gò%S2É%;V\%6ŸN%@†¿%NÍW%?n#%Z«ë%'"w%[v.%1eN%>7%Eí.%Aß%OH%Vño%eø%C2¹%>U»%[ˆÊ%0•¤%Uqû%§È¡%òðœ&û%ö"&@&+%‹%Ôß%Éä8%"×Á%']¶%¢+"%k:ò%VHw%Fz %€(&e4&Žc&¯ß%¾Ò%ӆ`%œäù%`H%€v%%˜ÂÕ%s·%ešü%½-&=_¶&}…z&96&•.&G1~&ýì&Ež%ۗW%ˆY%dÏýÀÀ'ݘ'ªÃP'ÆÛí&â÷œ&{%öÙ%CŒ%2Ñv%Ű&,'œ&<œ%Z{O%

%3
"%¥Ê7&¢j­&0é5%¯óû%‰¥%f_x%³è%U#ç$Ûçi$ÐO‹%0`%|&…{Û&'b'%كà&9"&Ï.£&ŸÒû&{¿À&Rê%Ž
ß%¬$Ízµ%
Í%#і%5ç‡%Þ¥µ&Ÿ>b'ã#(­¹)­(ª'ûV&&(,%ÝÊ&\ã'›Ú=&XüÖ%Îæ¨&P's·k(§û(ØÎ'ŠÐ6%ïy¯%;Œö%Cü%"®ú%Sè%€*ˆ%ýÝÇ&{âÔ&ã¿&lã&bDæ'
uH'­ó'*.¦%àŒ0%fÿÌ%¿á&Š.h%'‹^$â^Ë$¨öM$Ì'À%[
e&‡dã'˜½ê'2 ÿ%õ":%Eƒ$É°ð$Ïٜ% ÄÀ&"%·Tå%iÂ$½zÊ$âãF%`à<%ð÷1%{Q%§Ã%U€$í¼<%!µ
%³‹%Ï,%i՛$Ý\	$͍2$ÄPX%UÏ%,ÿ
$ËÓ$±¨`$ãvq%+"Ÿ$ò¨$èª÷%I%Gæ%Õò%TuÓ$ÓúÖ$ì*©%à³$¯t¢$mé$z‹µ$³@$ïSµ%/w$ý¿y$³‹†$œU×$šE'$Á–£$ȨÂ$Ñ3á$¿û\$¼'Õ$¢Ö*$¦Ÿ±$™'Œ$—Xz$´ÈE$Ã4ß$ï]Ç$Øp@$æÿÙ$ÝÐö%Â%"‹¥%%ÍÆ%Žƒ%Àá%å%zø%
h#$®/'$"J0$›34$'Vá$˜}
$«¢,$É¥*$Üò¬$îËä$Î¶$™ÍÙ$"f$ˆÙ'$~©F$†qä$—C;$"«($hÙ$€ëL$šo:$—3¬$"¼²$Kñ${"¤$V:$YLÆ$ö#$~Ñä$w$w™$aØî$Y´×$ŽÙÛ$Š2­$Eût$+™õ$9^¬$uç3$‡–$P¡À$2<k$)ò×$0ð$8½w$G¾~$T¾"$?¬{$6"ð$.(š$(0á$N̓$N(¡$-¢7$%öµ$0yp$<äæ$[Âæ$W")$:5$)ú=$6¾¾$0Ÿ¶$)Ï~$/¾($<~$0²4$=¡$A"$NM$Wêv$b;Í$"`Â$ŠV\$Žgo$ '$ûÊe%M}°%C…¯%-—%uŒ%I7Ì%H'|% ß%Û%®Ö% §%	М$êEÃ$ÎM;$¯Ø$œk)$ô$‰ H$¥½ò$¼?H$ÁΌ$Æ)É$ÇÄZ$Î
$ÉOq$Ç|$ºéu$·Qj$³bø$²
y$½'0$ÇóÝ$¬©6$¦RE$¢c$®ƒw$£Eœ$‡È˜$ˆF£$ƒ*K$p¥Y$g¡$[dÌ$]$Sf½$KâÚ$E'T$Bø$7u$CÚ$'$·šÃ$†®Œ$K}$4û$3Ÿ'$/ Ú$1b$-šÈ$5Âh$/†@$;9g$ttÅ$'É9$Géˆ$/:½$&0$'Î\$$ê÷$*(F$*oº$-0Í$&ÁV$-FZ$8ð˜$z¾ $¹‡F$¡ $?¬æ$0¡$.jÕ$2¸þ$6ëZ$)ìò$(*$(ׄ$+/Ì$1g¿$C¢K$OyÄ$?fÌ$QøÒ$€V6$€ÛS$Vù $]€$`ð‹$fÒ$dŠV$r)§$y'è$u|T$rûg$˜:Ý$á¤H$ЊI$ŠR$u$e^$Pt
$@~¸$8*«$5ýP$A£ß$BŐ$OÅ$Tš$Wl9$S ¯$ZÄb$X
ì$^º¢$Z'}$^uÎ$UW$V»Æ$Kq•$SxË$Nª¥$Oň$H¾ü$O .$IÐ$JŸ»$~Q$¡[â$"Z'$T%Ý$?w$:b‰$4Î=$9\t$3aj$6ÆÜ$1ò$0$e$,º$)Òè$&Ý0$/š$)»Ü$2¥®$/\i$5¡$0)\$0ù$.@!$2ÞE$4—7$Q>$Iù|$5Pð$0ò$>–G$7ÙY$6<ÿ$(Ȋ$5Hm$V¸$bæ²$;\J$-Ò$(¨•$.Ý$1MÎ$C`å$A$=¨$:o²$%+q$$F"$$pŒ$&ÏÏ$2ŽT$)›Ü$&ÝÊ$&OA$-\y$2œÍ$6æ³$,…$0P$-'Ô$)Â3$+'$-5£$/â°$>žŸ$A'ë$:ªœ$)y$+Ý$-M$9't$@ÎÇ$F¥&$HÞ0$XNv$Aq—$+kæ$&^³$*R$(';$)ÀŸ$62º$=ß}$)îM$6°Z$bnå$[Û;$5ôÏ$1 Ö$,Ú$/5ˆ$(Fm$+æs$*×$0a$>í$CGy$1µå$Vª$ihE$FèÌ$,Õ9$+rH$.h®$;Šv$2֒$.>ƒ$(5$*XÕ$&â$.}$5Ûk$<H$C^—$:\¨$**ß$+Ó«$)µà$/1$1â‰$08Ý$*Û
$1×$+Êt$.ě$)ÊÃ$.ãF$((O$,ï$'ÊC$,-S$+/Ñ$0ÑB$)›–$,mP$+|Û$,Õv$)Ú*$/?Ê$+—o$0¿Ï$,7Ð$.€$,=$4¯¾$7r"$‰V'$£vW$ySN$;D$>\™$F2Ä$v…$xI:$I·0$8'Ã$4Ÿ´$0‰$3$5Ÿ"$FÝù$HJo$7¯Ì$44$7t$0Ô½$2€½$3·Þ$4¸$3˜Q$4­î$7h$8Ж$3p»$5Øk$6Á>$8Å $3±­$:W$7«õ$9e†$5ž;$7{È$9™=$Y3)$`ž$D`$7Ö$9UÒ$2…$9*å$:$9'$9ß$A¹$:ŽU$9û$5R'$=i$Gö{$QÒE$'Iœ$"¸;$^›î$9íü$4'a$8Ý;$<Wh$AðÏ$;Å5$F\$E\‰$9¥$7Wj$Qnr$pÆ$[Óõ$<Xy$;|º$9Õ$?o=$;Dò$<
H$6҂$7\Ú$7|$:<$5ÿ†$B59$aöù$ž›$"ßx$P¥ç$=±W$@Ԏ$J¥¨$NJ$K(v$WÇ$Z~œ$VwG$Dq$JK"$GÛ$N)<$Iå+$H^g$Q{º$}'­$nSk$F2¼$=>$:Ø@$:s‡$:ð$9¬‡$9:$8uä$@QG$>G$Fæ$$sÃË$™ÇÃ$€!Š$J¯$F'$G•^$E·0$J	ã$RKñ$FI´$@ÉN$B³¦$D¬Ö$FRŒ$DØ$F€S$Bû¹$JÖ$L±^$GSq$HGô$Få[$FÎ-$X3à$g%Ö$YZ$IH‡$P.$LŒ$MëC$Kv$G½–$EÙ0$I´ñ$Jrž$r:Ç$‹~†$vZx$S)N$Nµ3$RxÉ$\'}$T8 $K`z$L$Q$NÊ#$PN$NûÆ$NU$Q÷«$P˜$$N§¥$Yš3$Mñ$U/º$UX¢$Př$M¾?$S­Q$[ÊÃ$R¶æ$Mä[$bé$cû$b©`$XÇÑ$Q‰$MUë$Qå½$[¢¬$cµ$py$xæ$$'LÑ$pX$T@§$Wå¢$YÊf$[r6$Rõ$Z¹$Xh­$[ì/$\i:$XD$U?³$Rön$PJi$a†»$Zs$_@9$b$o½Ž$_V.$Uý‰$]*q$mŸ$zÍÊ$oø$`èŠ$SR7$LbÅ$V‡$[ÿU$r*é$rcº$`ðî$\4O$aâ.$X¦ü$_Ÿ—$_KÐ$eäQ$Xâ©$f¤$iSè$k‹Y$|÷'${$hšW$e–$`m±$]L$Y!º$Z1P$V¼ù$`ÔB$j$h!Þ$[eÈ$béL$zŠF$tš$nëw$hÞ4$fÿ$jœõ$a¥$_`T$\—g$ejS$iH$bzõ$r7$‡Õ'$pÕP$iK$e_5$o±©$rì$g¯$cÑ$oA$lPð$|Î$vː$p	D$evˆ$cšD$lÕ$ƒxe$€lE$uÁI$u'z$}yS$nô$$h3$hxœ$t÷}$',y$‡Œh$}¯Ø$vT$lB$nÎî$mj $qJå${Û$på$f¡K$kÈ%$i}™$j_Ž$b-$er}$e²a$hk}$_fž$`=U$cK>$cù£$]i5$nXo$"$$¢ôS$ª}Y$ˆ"$'W"$…Þ˜$|-Á$'tË$~T$€½a$€¯Ü$ˆ-À$'¢m$£J$x j$qEö$m?Ü$¸¨$x«$q²$mFw$m"q$oï
$'ú¸$}ۋ$tFG$jm#$t8${ñè$'6»$~—$y¸z$vf$€Ê${aõ$'ò½$x"È${²Œ$w'v$x³$qù±$…S§$†LP$‡g˜$Œ¯$™;I$Ž¶$"¦«$½n$ŠÚÈ$'‹=$ˆY$ƒêH$ˆ›$Ž¥/$ŠwY$…Æ—$‹®ñ$Šˆ–$—/;$–~É$óE$Ÿ$˜ÆK$¡‡Ÿ$¬ü'$ ®ñ$¬Ô?$¥$"íñ$:<$…YÛ$"RN$Š+Â$˜´°$–¬í$‡%$‰—$Áý$¬ÍO$¼‰$'»Ð$€ÆÏ$ƒc'$…¦Û$Ž(N$…>‡$'/$†Ž$•—ê$'l$‡¨4$'P@$ˆÖ"$ŒŽC$ŸÜ*$¦œ$'¨Á$–±$œVa$ Fý$á]%÷Õ%ða$Êxl$«4b$¸n$•20$Oa$J@$Žÿ$"uU$©?$ʳ$¦¢>$¶Ï$Èó$œ–œ$•Î$ ×«$ž<.$˜(D$‹ÍŸ$¹Â$šÛ[$Ǒ5$Ýtß$͈‹$ž
z$™yø$µ¥u$¸í)$Ÿïg$¥®©$¼†$ª…B$ 2$"åa$˜fã$¤8h$Ö§²$Í0,$›eø$•]Q$–å$›î$žo	$î$–5$£ä%$É¥³$ÒÝ$£B¦$š$P$–*$¡61$¡N$·£í$£'«$™®ð$—6¯$—
°$–éÖ$ª{$é—$ʹµ$Ÿ8~$¨›Y$³qž$ܯ4$ê$ÃÝr$ç/$ j—$Äsë$å{$­Àh$£C|$½
5$¼_†$ ¯¸$§î¾$ʛ$ôÕ¨$Æ;º$â¢%J@ù%'$¬0­$§PÄ$ÜÃH%CN6%u9ë%]Ð

==> anc/LateM_Spectra/HIP_98535_B.fits <==
SIMPLE  =                    T / Written by IDL:  Sun Sep 22 13:17:37 2013      BITPIX  =                  -64 /Real*4 (floating point)                         NAXIS   =                    2 /                                                NAXIS1  =                 3597 /Number of positions along axis 1                NAXIS2  =                    3 /Number of positions along axis 2                EXTEND  =                    T /Extensions may be present                       ORIGIN  = 'Institute for Astronomy' /                                           TELESCOP= 'NASA IRTF'          /                                                INSTRUME= 'SPeX, IRTF Spectrograph' /                                           OBSERVER= 'Mann    '           /                                                OBJECT  = 'PS_412-45097'       /                                                IRAFNAME= 'PS_412-45097_tellcor_merged' /                                       TIME_OBS= '05:38:40.201501'    / Average UT TIME OF ACQISTION ('hh:mm:ss.ss')   DATE_OBS= '2013-09-21'         / UT DATE OF ACQUISITION ('yyyy/mm/dd')          ITIME   =        120.000000000 / INTEGRATION TIME IN SECONDS                    CO_ADDS =                    1 / NUMBER OF INTEGRATIONS                         NDR     =                   32 / Number of Non-Destructive Reads                SLOWCNT =                   20 / Number of Slow Counts                          TABLE_MS=        512.452000000 / msec to clock out array                        ROTATOR =        164.470000000 / Rotator_Mechanical_Angle; pos=328942           POSANGLE=        211.060000000 / Average Sky_Position_Angle                     SLIT    = '0.3x15  '           / menu=2,pos=89000                               GRAT    = 'ShortXD '           / menu=0,pos=719950                              PLATE_SC=       0.150000000000 / PlateScale arcsec/pixel                        RA      = '+20:01:02.76 '      / Right Ascension                                DEC     = '+48:16:38.0 '       / Declination                                    HA      = '+00:41:19.836111'   / Average Hour Angle                             AIRMASS =        1.15200000000 / Average Air Mass                               EPOCH   =        2000.00000000 / Epoch                                          MODENAME= 'ShortXD '           / Spectroscopy mode                              FLAT    = 'flat45-49.fits'     / Flat field image                               NAPS    =                    1 / Number of apertures                            NORDERS =                    1 / Number of orders                               ORDERS  = '0       '           / Order numbers                                  START   =                    0 / Array column of first FITS array column        STOP    =                 4168 / Array column of last FITS array column         SLTH_PIX=        100.000000000 / Slit height in pixels                          SLTH_ARC=        15.0000000000 / Slit height in arcseconds                      SLTW_PIX=        2.00000000000 / Slit width in pixels                           SLTW_ARC=       0.300000000000 / Slit width in arcseconds                       APPOSO03= '3.58272 '           / Aperture positions (arcsec) for order 03       APPOSO04= '3.58255 '           / Aperture positions (arcsec) for order 04       APPOSO05= '3.55370 '           / Aperture positions (arcsec) for order 05       APPOSO06= '3.52731 '           / Aperture positions (arcsec) for order 06       APPOSO07= '3.51858 '           / Aperture positions (arcsec) for order 07       APPOSO08= '3.48211 '           / Aperture positions (arcsec) for order 08       PSFRAD  =        1.80000000000 / Optimal extraction PSF radius in arcseconds    APRADIUS=        1.40000000000 / Aperture radius in arcseconds                  BGSTART =        2.30000000000 / Background start radius in arcseconds          BGWIDTH =        2.00000000000 / Background width in arcseconds                 BGORDER =        0.00000000000 / Background polynomial fit degree               WAVECAL = 'wavecal50-52.fits'  / Wavecal file used for wavelength calibration   XUNITS  = 'um      '           / Units of the X axis                            YUNITS  = 'ergss-1cm-2A-1'     /Units of the Y axis                             XTITLE  = '!7k!5 (!7l!5m)'     / IDL X title                                    YTITLE  = '!5f!D!7k!N!5 (ergs s!E-1!N cm!E-2!N !5!sA!r!u!9 %!5!n!E-1!N)' / IDL YVERSION = 'v3.4    '           / Spextool version                               RES     =        2000.00000000 / Average spectral resolving power               DISPO03 =    0.000537540000000 / Dispersion (um pixel-1) for order 03           DISPO04 =    0.000403200000000 / Dispersion (um pixel-1) for order 04           DISPO05 =    0.000322730000000 / Dispersion (um pixel-1) for order 05           DISPO06 =    0.000269206000000 / Dispersion (um pixel-1) for order 06           DISPO07 =    0.000231087000000 / Dispersion (um pixel-1) for order 07           DISPO08 =    0.000202604000000 / Dispersion (um pixel-1) for order 08           DAIRMASS=          -0.00616667 / Average airmass difference between std and obj HISTORY The output FITS files contain a 3-D array of data consisting ofsets of  HISTORY  triplet arrays of data for each aperture and each order,where each tr  HISTORY iplet is composed of an array for the wavelength,an array for the flux  HISTORY , and an array for the error. The tripletsfor each aperture are stacke  HISTORY d behind one another, followed bythe triplets for the next order, etc.  HISTORY  If no orders have beenskipped or deslected in the extraction process,  HISTORY  the contents ofaperture Y in order X can be found as follows:lambda =  HISTORY array[*,0,( X - (smallest order number))*naps + (Y-1)], flux   =array[  HISTORY *,1,( X - (smallest order number))*naps + (Y-1)], error  =array[*,2,(   HISTORY X - (smallest order number))*naps + (Y-1)]  Forexample, for an SXD fil  HISTORY e with two apertures, the wavelengtharray for aperture 1 in order 3 is  HISTORY  located in array [*,0,0], theflux is in array [*,1,0] and the error i  HISTORY s in array [*,2,0]. Foraperture 2, the wavelength is in array [*,0,1],  HISTORY  the flux is inarray [*,1,1] and the error is in array [*,2,1]. For or  HISTORY der 4,the flux for aperture 1 is in array [*,1,2], while the flux fora  HISTORY perture 2 is in array [*,1,3]. For order 5, the fluxes for thetwo aper  HISTORY tures are in arrays [*,1,4] and [*,1,5], etc.  Thespectra have been co  HISTORY rrected for non-linearity.                                              HISTORY                                                                         HISTORY Xcombspec History                                                       HISTORY                                                                         HISTORY The spectra were combined using a Robust Weighted Mean.  The robust     HISTORY threshold was 8.00000.  The files spectra0021.fits, spectra0022.fits,   HISTORY spectra0023.fits, spectra0024.fits, spectra0025.fits,                   HISTORY spectra0026.fits, spectra0027.fits, spectra0028.fits,                   HISTORY spectra0029.fits, spectra0030.fits, spectra0031.fits,                   HISTORY spectra0032.fits, spectra0033.fits, spectra0034.fits,                   HISTORY spectra0035.fits, spectra0036.fits, spectra0037.fits,                   HISTORY spectra0038.fits were combined.    Aperture 01 Info: The scale          HISTORY factors were determined using order 04.  The scale factors are          HISTORY 1.07691, 1.02387, 1.01058, 1.04832, 1.02716, 1.00202, 0.939921,         HISTORY 0.944329, 0.942847, 1.03168, 0.998565, 1.04130, 0.972196, 1.01296,      HISTORY 0.950204, 1.04329, 0.967908, 0.969774.  The median RMS deviation in     HISTORY each order is 0.0494073, 0.0515451, 0.0510063, 0.0479554, 0.0432720,    HISTORY 0.0468829.    The spectral shapes have been corrected.                  HISTORY                                                                         HISTORY Xtellcor History                                                        HISTORY                                                                         HISTORY This spectrum was telluric corrected using the telluric correction      HISTORY spectra PS_412-45097_tellcor_tellcor.fits.  The B and V magnitudes of   HISTORY HD_199312 are 7.52000, and 7.59000 respectively.  The velocity shift    HISTORY of Vega is -9.23274 km s-1.  The Vega model was modified using the      HISTORY deconvolution method.  The maximum deviation and rms deviation          HISTORY between the modified Vega model and the data over the kernel            HISTORY wavelength range are 1.73181 % and 0.528446 %, respectively.  The       HISTORY telluric correction spectra for aperture 01 were shifted by             HISTORY -0.202807, -0.0925460, -0.194579, -0.104895, -0.0704341, 0.00000        HISTORY pixels.                                                                 HISTORY                                                                         HISTORY Xmergeorders History                                                    HISTORY                                                                         HISTORY This merged spectrum was derived from aperture 01 of file               HISTORY PS_412-45097_tellcor.fits.  The scaled factors for orders 3, 4, 5, 6,   HISTORY 7, 8 are 1.00000, 1.00000, 0.976740, 0.980688, 0.998918, 1.02781        HISTORY respectively.                                                           END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             ?íõÎa l?íø'Ó ?íúBoE?íü|–¶¡á?íþ¶¾(=ô?îðå™äD?î*í)ã?îe|ä³?îŸî>Ê?î	ÙC`?îJÑ|—?îMRBõS?î‡Y´x<?îÁA%š^?îûH—1¤?î50h?îoy¨¹?î©ë^w?îâæ\H_?î Íͧa?î"Vµ?†?î$|°Á?î&Êd!–?î)+'²…?î+=óÙ?î-wºu	—?î/±æD6?î1ë)WÝ?î4$ðÈl"?î6^˜9ZO?î8˜?ªR
?î:ÑçSÌ?î=ŽŒ_‹?î?E5ýuG?îA~Ýn•?îC¸dßS¨?îEñìPJ?îH+"ÁYã?îJe26h?îLž¢£Ú?îNØ
¢/?îQ'"œw?îSJøõ5œ?îU"€fC±?îW½çÖð?îY÷OG§j?î\0¶¸h?î^j)2˜?î`£e™›é?îbÜÍ
z?îez÷?îgO[ë}ä?îiˆ£\?îkÁę̂è?îmû2=M?îp4y­û?îrm¡G¾?ît¦ÈŽž1?îvàÿiv?îy7oÓe?î{R^àG?î}‹†PÄy?îčÀà'?îýµ1qT?î"6¼¡ Ã?î†oÄÙã?˂±?îŠáÒòi,?îÚb¿N?îSáÓ?éCˆ…?î"Åг}?î•þ¸#¢?î˜7Ÿ"½I?îšp‡â?nt?îžâUäH?î¡=TŠ?î£TÄj?ì4¾Ô?î§Å³¤±û?î©þ{®¬?î¬7B"´æ?î®p	ôħ?î°¨±drÊ?î²áxԕ?îµ DVµ?î·RÇ´!V?$`—?î»Ä6">.?î½ü¾º?îÀ5esª˜?îÂn㤌?îĦ"S<Ç?îÆß;ÃIš?îÉÃ2ô°?îËPJ¢©,?î͈Òg?îÏÁY'.]?îÑùÀñ"â?îÔ2Hamï?îÖj¯Ðæ/?îØ£7@Òö?îÚ۞°]ë?îÝò9?îßLmÚ?îá"Ôÿ6Ð?îã½n{ä?îåõƒÞ5z?îè-ËM*?îêf¼î$?îìžz,Ö?îîÖÁœ7?îñéH¹?îóG0zÎÆ?îõwê^?î÷·ŸY‹g?îùïæÉ-(?îü(8lñ?îþ`5§µî?ï˜]?ïЄ†c?ï«õÈ?ï@³dÊ ?ï	xÚÔA?ï°âCVk?ï
èé²to?ï ñ!›š?ïXøËç?ï'S?ïÉoGß?ïޓ"?ï8öM}?ïpý¼Úä?ï¨å+֘?ï!à̚Û^?ï$´	é6?ï&P›y?ï(ˆbç´Õ?ï*ÀJVÝÖ?ï,ø1Æß?ï//ù4߯?ï1gÀ£¸…?ï3Ÿˆš]?ï5×O…3?ï8ðy?ï:FÞ_uÜ?ï<~¥Î{©?ï>¶M=+?ï@î¬6ä?ïC%¼ìO?ïE]c‰ª­?ïG•
øqø?ïI̲gB/?ïLYÖU?ïN<Dýe?ïPsˆ³}?ïR«0"pí?ïTⷑe?ïW>ÿœ¼?ïYQÆn?ñ?ï[‰MÜì?ï]ÀÕK ô?ï_ø\º^¸?ïb/Ä(º?ïdgK—‰~?ïfž³öv?ïhÖ:t׌?ïk
¡ãV#?ïmE	Q݇?ïo|pÀm¸?ïq³Ø/®?ïsë=?ïv"‡ç?ïxYÎz/"?ïz'5èë–?ï|È}WE	?ï~ÿÄŧ5?ï74?ïƒnS¢…¿?›?ï‡ÜÂË?ïŠ	í©‡?ïŒK1[Ô¢?xÊs¼? 8°/?ï'ðǦõM?ï•'ïC?ï—_ƒ™z?ñ1?ï›ÍE_ôâ?ïžlÎe3?ï ;t<rÉ?ï¢r{ªˆû?朗£#?ï¦àª‡:…?况õj?ï«N™c7µ?﭅ ÑxÖ?ﯼ¨?…?ï±ó­©j?ï´*—6?ï¶a~‰ü0?︘e÷ü°?ïºÏMf·?ï½4ÔF?ï¿=B1S?ïÁt°Så?ïêë~ò?ïÅ᲌G?ïÈ™úƒ"?ïÊOah\B?ï̆(Ö=Ô?ïμðD'Ü?ïÐó·²Z?ïÓ* E?ïÕaFŽ¡?ïט
ü$l?ïÙεiÍ:?ïÜ|×éÛ?ïÞ<$E£{?ïàr˳e?ï⩓!›Q?ïäà:n?ïçáýIG?ïéMijÁh?ïë"Ø­L?ïíº¸F¡Š?ïïñ?´2¹?ïò'ç"7©?ïô^nÙ~?ïö"õýƒª?ïøË}k6%?ïûØðï?ïý8ŒF´?ïÿo´h?ðÒ½óÑ?ðîGáÊ?ð	DþÓæ?ð$ˆµÊ&?ð?¬lY?ðZð#W"?ðvÙîÁ?ð'Wõ}?ð	¬{G"ç?ð
Ǿþ£Ý?ðââµK}?ðþk÷6?ðJ#|?ð4mÙÆg?ðO'~l?ðjµG:…?ð…Øýú³?ð ü´¾ø?ð¼ k‡O?ð×D"S¼?ðògÙ$7?ð
kN?ð(Feí?ðC²ýB›?ð^¶³·Þ?ðyÚjœ©?ð"þ!…?ð°Øè?ðË%Ž÷×?ð æ)ES?ð",üØ?ð#P³ä?ð$7Ti¡x?ð%RX ;?ð&m[Öس?ð'ˆ_zW?ð(£cD ?ð)¾fúÉ«?ð*Ùj±wX?ð+ônh)?ð-rÞ±?ð.*u՘^?ð/EyŒV	?ð0`]B¬1?ð1{`ùq×?ð2–d°;w?ð3±Hf?ð4ÌLo&?ð5ç/ÓÙ/?ð73Š²·?ð8A$²?ð98ø'?ð:Rþ®€?ð;mâdýæ?ð<ˆÆ´?ð=£ÉÒpù?ð>¾­ˆú«?ð?ّ?ˆO?ð@ôtöâ?ðBX¬¯d?ðC*<cHÔ?ðDE æ2?ðE`Ї}?ðFzdžÁ)?ðG•«=jK?ðH°ŽôW?ðIËRª\À?ðJæ6až?ðLÊc?ðMÝÎ"?ðN6Á"Ü?ðOQ…;4ý?ðPlhñýY?ðQ‡,¨^
?ðR¡ð^?ðS¼Ô–Ÿ?ðTחÌõ?ðUò['s)?ðW
8ç<?ðX'âï_,?ðYB¦¥Úú?ðZ]j\Z¤?ð[x.Þ*?ð\'ñÉe‹?ð]­µðÆ?ð^Èy6Ú?ð_ã<íÆ?ð`ýà£=õ?ðb¤Y؏?ðc3hvþ?ðdNÆ­­?ðehÏ}SÆ?ðfƒ"3ý²?ðgž6ê?Ù?ðh¸ú ñj?ðiӞW;3?ðjîB
ˆÌ?ðl	ÄEÌ?ðm#©z›?ðn>M0ô?ðoXðçPÔ?ðps´ž
?ðqŽXTp?ðr¨ü
éŸ?ðsßÁU™?ðtÞCwÅX?ðuøç.8á?ðwŠä°1?ðx..›+E?ðyH²Q>'?ðzcVÁ!?ð{}ù¾G'?ð|˜tѨ?ð}³!*óï?ð~ÍÄᅗ?ðèh˜ÿ?ðìNH†?ð'ån?ðƒ8»o?ð"R·q¾Ò?ð…m;'ûN?ð†‡¾Þ;"?ð‡¢b"ë?ðˆ¼æK2Ã?ð‰×j~(?ðŠò
¸8ç?ðŒ'n‹»?ð'$âD?ðŽA˜Û<"?ð\'šw?ðv Gü ?ð''#þa{?𒫧´Ê‰?ð"Æ+k7I?ð"à¯!§º?ð•û2ØÛ?ð—–Ž(?ð˜0D£€?ð™Jû"®?ðše±9Ý?ð›…gÀe?ðœš	J–?ð´lÔlÅ?ðžÎðŠþN?ðŸéTA'Ñ?ð¡×÷Àª?ð¢;­ñ}?ð£8¿d'¥?ð¤S#ÉÃ?ð¥m†Ñˆ?ð¦‡ê‡Dð?ð§¢n=ó¬?ð¨¼Ñô:[?ð©×5ª"«?ðªñ™`ҝ?ð¬ý$1?ð­&`Íyb?ð®@ăÒ2?ð¯[(:.£?ð°u‹ðŽ°?ð±ï¦òX?ð²ªS]Y?ð³Ä·Ä?ð´ßÊ2ù?ðµù~€¥?ð·Â6¯?ð¸.%í(N?ð¹H‰£¥+?ðºbÍY¹é?ð»}1=ò?ð¼—tÆYÛ?ð½±Ø|å
?ð¾Ì<3sÖ?ð¿æéšw?ðÁßī?ðÂ'V^)?ðÃ5k}?ðÄOÎÃ0?ðÅjyh?ðƄV/¤'?ðǞ™åä"?ðȸýœ'ù?ðÉÓARÙ¡?ðÊí…	#Ó?ðÌÈ¿q'?ðÍ"uÂØ?ðÎ<P,§?ðÏV"âp?ðÐpטËá?ðыO+G?ðÒ¥_Ž2?ðÓ¿¢»ô¥?ðÔÙær^›?ðÕô
(`V?ð×MÞÑS?ðØ('•EÕ?ðÙBÕK½Ö?ðÚ\ù͖?ðÛw<¸L›?ðܑ€nÏ?ðÝ«¤$éZ?ðÞÅçÛrÚ?ðßà'"?ðàúOH$?ðârþL½?ðã.¶´ä.?ðäHÚkS?ðåbþ!Eó?ðæ}A×çÒ?ðç—eŽ!a?ð豉D^h?ðéËÌû
¯?ðêåð±N¡?ðìg–?ðí8àç?ðî4[Ô/8?ðïNŠ€ü?ððhÃAAý?ðñ'æ÷š¥?ðò
­ö¾?ðó·.dVF?ðôÑR¹A?ðõëUгÜ?ð÷y‡±?ðø=Šô?ðù9Àóû£?ðúSäªo¿?ðûn`çF?ðüˆöj?ðý¢/ÍtÅ?ðþ¼SƒöŠ?ðÿÖw:{¸?ñðzð˜}?ñ
ž§$z?ñ$¢]H
?ñ>ÆÚÔ?ñXÉÊ0?ñr퀞Á?ñŒñ6Ïå?ñ§íp>?ñ	Á£¨%?ñ
Û<ZOC?ñõ@ì?ñ
CÆÏö?ñ)g}4?ñCk3Éü?ñ]nê ?ñw' Ñy?ñ'–W$Y?ñ«š
z"?ñŝÃÔ)?ñß¡z1?ñù¥0'c?ñ¨æõ?ñ-¬\?ñGÐT2.?ñaÔ
Ÿ×?ñ{·À¤ÿ?ñ•»wU?ñ¯¿-'?ñÉÂä?ñ ãƚŠS?ñ!ýÊQú?ñ#ΐò?ñ$1Ѿ<?ñ%Kµt8û?ñ&e¹*Çç?ñ'¼áZ"?ñ(™À—ï­?ñ)³¤N§?ñ*ͨ¸Ï?ñ+ç«»XA?ñ-q"?ñ."(5.?ñ/5vÞr¤?ñ0Oz•E?ñ1i^KcO?ñ2ƒb?ñ3E¸a?ñ4·Ioá?ñ5Ñ-%l?ñ6ë0Ü,[?ñ8'"?ñ9øHß?ñ:8ûÿ©'?ñ;R߶
¨?ñ<lÃloj?ñ=†Ç#CU?ñ> ªÙ®š?ñ?ºŽ#?ñ@ÔrFŽë?ñAîUýð?ñCY³è?ñD"=jc¢?ñE<! âc?ñFV×db?ñGoèé?ñH‰ÌDr?ñI£¯úýÄ?ñJ½"±Œ±?ñK×wh×?ñLñ[´6?ñN>ÕLÎ?ñO%"‹è›?ñP?B‡¢?ñQXéù)ß?ñRr­¯cf?ñSŒ'f?ñT¦u·é?ñUÀXÓfù?ñVÚ<Š=?ñWô@bÅ?ñY
ã÷o?ñZ'Ç­×F?ñ[A«d–R?ñ\[oìž?ñ]uRѲ?ñ^6ˆz¡?ñ_¨ú>Úx?ñ`ÂÝõ©l?ñaÜ¡¬Ÿ?ñbö…bäí?ñdi½g?ñe*,Ð-?ñfD‡ë?ñg]Ô=ñ?ñhw·ôg?ñi'{ªãk?ñj«?abì?ñkÅ#Q‡?ñlÞæÎ×S?ñmøʅÌ;?ñoŽ<XS?ñp,Qòç'?ñqF5©åç?ñr_ù`{k?ñsy½?ñt" ÎÑ?ñu­d"ºº?ñvÇ(;\Æ?ñwàëòò?ñxú¯¨ª;?ñz"_ÁŸ?ñ{.Wp&?ñ|HÍ!Í?ñ}aރ֐?ñ~{¢:Žo?ñ•eñIj?ñ€¯)¨?ñÉ
_4®?ñ'âÑøú?ñƒü"ÌÀ^?ñ…XƒŠÞ?ñ†0:Xt?ñ‡Ißñ)"?ñˆc£§üç?ñ‰}g^ÓÃ?ñŠ—+­¶?ñ‹°Î̽?ñŒÊ''þÙ?ñäV9â?ñŽþðÈJ?ñݧ±¡?ñ'1¡^ž	?ñ'Ke'?ñ"e(̀?ñ"~̃	§?ñ•˜:S?ñ–²Sðþ
?ñ—̧üÖ?ñ˜åÛ^þ¯?ñ™ÿ—'?ñ›B̟?ñœ3ƒª€?ñLª:L…?ñžfmñ]š?ñŸ€1¨q¹?ñ ™õ_ˆâ?ñ¡³™7?ñ¢Í\ÍTL?ñ£ç"ˆ?ñ¥Ä;+Ô?ñ¦‡òR&?ñ§4+©x?ñ¨Mï`;×?ñ©g"ÿ2?ñªVÎ1›?ñ«šú"úÿ?ñ¬´¾<3n?ñ­Îóná?ñ®è%ªAM?ñ°éa'Ã?ñ±[2?ñ²50Ï6ž?ñ³Nô†?ñ´h˜=b…?ñµ'[ô²ü?ñ¶›ÿ«šf?ñ·µÃbðÙ?ñ¸ÏgÞ<?ñ¹é
ÐΛ?ñ»Έ.?ñ¼r?$Z?ñ½65ö‰¹?ñ¾OÙ­†?ñ¿i}d…G?ñÀƒAó"?ñÁœäÒøÈ?ñ¶ˆŠõ?ñÃÐLAx)?ñÄéïø†B?ñÆ"¯—S?ñÇ7f«X?ñÈ6û.d?ñÉPžÕHR?ñÊjBŒe3?ñ˃æC…	?ñ̝©ûã?ñÍ·M²9›?ñÎÐñibG?ñÏê• ã?ñÑ8×¼n?ñÒüYÿ?ñÓ7 FŽj?ñÔQCýÅÃ?ñÕjçµ	?ñք‹l=>?ñמ/#}_?ñØ·ÒÚÀm?ñÙі'r?ñÚë:I»c?ñÜÞ3?ñ݁¸Uì?ñÞ8%o§?ñßQÉ&ü?ñàklÞS?ñá…•­ì?ñ➴M0?ñã¸XkZ?ñäÑû»Îk?ñåëŸs4a?ñçC*=?ñèæâü?ñé8Š™w¡?ñêR.Pé)?ñëkÒ]'?ñì…u¿Ôß?ñíŸwO?ñ.Ì?ñïÒ`æL?ñðìÎß?ñò¨UT?ñóLÝ?ñô8ïÄh?ñõR"{öØ?ñöl73ˆ?ñ÷…Úë?ñøŸ~¢²ì?ñù¹"ZLª?ñúÒÆéD?ñûìiɈ¹?ñý
+?ñý$MçbÐ?ñþy²hïÁ?ñÿÏê€â?ò${l0?òyßí¯«?òÏ$ná0?ò$ˆðƒ?òyÍq¼Û?òÏ1óg?ò	$vt©+?ò
yºõï|?òÎÿw9ò?ò
$cøô²?òy¨zGr?òÎÌû2.?ò$|2?òyUýìU?òΚOœ?ò#ß·?òy¶Z?òÎH%ú?ò#l"-‹?òx'98?òÍՆµ+?ò"úÉ	?òxˆá?òÍC	ý?ò!"g‹6?ò"wŒAo?ò#Ì°i¾?ò%!µ)ñ?ò&vُZf?ò'ËþŽé?ò)!'[R?ò*v'—ö?ò+Ë+"lz?ò- 0E?ò.uT•Ù?ò/ÊYn'?ò1]—S5?ò2tb;ñ?ò3Éf™(·?ò5kƒ?ò6so›V?ò7ÈTšþ?ò9Xœ—Û?ò:r]˜»?ò;ÇAž1l?ò=F:R?ò>q*ŸÛ?ò?Æ ¹?òAó¡(i?òBoø"AM?òCÄÜ¢ñú?òEÁ#¦¡?òFn¥¤_E?òGÊ%ã?òIN¥pC?òJm3&4Ð?òK¦ýV?òMÜ']›?òNkÀ¨.?òOÀ…(–;?òQi©n–?òRj.)Þª?òS¾òªR®?òU·*Ê¥?òVh›«²Å?òW½`,2š?òY¬J!?òZfÉ,ÑÏ?ò[»­]k?ò]R-ìò?ò^e®€d?ò_¹».«€?òa¯FÂ?òbc$/y¯?òc·è°Á?òe0Wz?òfa1°–?ògµÖ0ؗ?òi
š±‹:?òj_?1Õ?òk³ã²#¦?òmˆ2u¬?òn]²_P?òo±±2¹?òqU³¶?òrZú3x5?òs¯~³qK?òu#3ڀ?òvX§³ÛJ?òw­,3ßð?òyдT®?òzVU4a?ò{ªÙ´q)?ò|ÿ^4…'?ò~Sⴜú?ò¨g4¸Ÿ?ò€üë´Ø?ò'Qp4û`?òƒ¥ôµ"{?ò"úy5Mg?ò†NݵÙ?ò‡£b5B`?òˆ÷Ƶl?òŠLK5F?ò‹ ¯µ4?òŒõ4í¢?òŽI˜µ3%?òý5&?òòa´ðï?ò'FÆ4Õ?ò"›*´½Õ?ò"ï4©ñ?ò–Có´™Ð?ò—˜84!(?ò˜ìœ´?òšA4¶?ò›•E³¦P?òœéª3¨ú?òž=î³C?òŸ'S3M=?ò æ—²îÔ?ò¢:Ü2"%?ò£@²©'?ò¤ã…2VL?ò¦7ɲÏ?ò§Œ1»?ò¨àR±rÿ?òª4—1.«?ò«ˆ»°»?ò¬Ý0DÓ?ò®1D°Ÿ?ò¯…i/iÎ?ò°Ù­¯8?ò²-Ò.•?ò³'®s-?ò´Ö;-à!?ò¶*­½?ò·~¤-1m?ò¸ÒȬ©n?òº&í,%?ò»{«¤x?ò¼Ï6+'}?ò¾#Zª®-?ò¿w*8ˆ?òÀË£©Æ‹?ò¨(ëÞ?òÃs̨1?òÄÇñ(,?òÆõ§Jr?òÇp&ê¶?òÈĦ"F?òÊC%ÉÑ?òËlG¥¥?òÌÀL$K?òÎP£'1?òÏhU"Úå?òмY¢(8?òÒ^!y+?òÓdb Í»?òÔ¸g %æ?òÖkŸ°?ò×`pá?òØ´tžD?òÚY>E?òÛ\]œ¨u?òÜ°B©Þ?òÞF›:?òßX+#Î?òଙ/÷?òâ¬?òãSø—¿f?òä§ÝÖH?òåûÁ•ð½?òçO¦Ã?ò裊"0Y?òé÷oU?òëKS'~2?òìŸ8ªt?òíòümà?òïFá¡<?òðšÅŽØ!?òñîŠ
¦/?òóBnŒä+?òô–3¹K?òõêŠþY?ò÷=Ü	ڇ?òø' ˆº=?òùåex?òû9I†ðŸ?òüÚâ?òýà҄Ȫ?òÿ4—¹ô?óˆ['®Á?óÜ §?ó/Ā6t?óƒˆÿ5À?ó×M~8Œ?ó*ñüÒl?ó~¶{Ü4?ó	ÒZú}
?ó&yË?óyÃø5™?ó
͈wMN?ó!,õü?ótÑt®J?óÈuócü?ór%?óoÞñF0?óÃpC?ó'îÉË?ój¬m$\?ó¾PëîÊ?óõj¼ª?óe™éþ?ó¹göT?óÂæΆ?ó `geª(?ó!³ëäË?ó#bÿJ?ó$[áxÅ?ó%®™_õ¬?ó'=Þâp?ó(UÂ]f,?ó)©FÛíS?ó*üËZwã?ó,POÙÚ?ó-£ÔW—:?ó.÷XÖ,?ó0JÝTÄ+?ó1žaÓ_½?ó2ñæQþ²?ó4EJÐ4—?ó5˜ÏNÚR?ó6ìS̓r?ó8?¸KÃ}?ó9"<Ês\?ó:æ¡Hº)?ó<:%ÇpÉ?ó=ŠE¾Q?ó>àîÄ7?ó@4sBÏñ?óA‡×Á''?óBÛ<?'Š?óD. ½àß?óE'<B?óFÕiº§–?óH(Î9÷?óI|2·{°?óJϗ5ê¾?óL"û´]&?óMv@2fe?óNɤ°ßu?óP	/[Ú?óQpM­o?óRò+ò!?óTöª?óUj[(•¯?óV½Ÿ¦¶1?óXä$Ú?óYdH£mŸ?óZ·!˜?ó\
џÅË?ó]^öÓ?ó^±Zœ+'?ó`ŸbÆ?óaW㘝±?ób«(Ûå?ócþl•a?óeQ±b(?óf¤Õ'=µ?ógø‰	?óiK^×¦?ójžƒ½?ókñNJ+?ómDìþ?ón˜0†YÀ?óoëUL-?óq>™'®_?ór'¾§Q?ósäâ~£?óu8ü¢ó?óv‹K{'?ówÞoù?óy1"w!B?óz"¸õ-ª?ó{×Ýs=Q?ó}+ñP0?ó~~&ofM?óÑ*í?ó$Ok/­?ó'wséOu?óƒÊ˜grx?ó…œå,'?ó†pÁcU–?ó‡ÃÅá³?ó‰ê_E?óŠiîÝ?ó‹½[BX?óÙG?óŽcVße?ó¶ Ô²¸?ó'	ERõÅ?ó'\IÐÏx?ó"¯NN¬Z?ó•Řm?ó–UWJo­?ó—¨[ÈV?ó˜û`F?·?óšNdÄ,~?ó›¡iBr?óœôM¿£?óžGR=™I?óŸšV»'¼?ó í;9"Ç?ó¢@?·"Š?ó£"$4¸è?ó¤æ(²¾ú?ó¦9
0[¢?󧌮h?ó¨Þö,
ô?óª1úª›?ó«"ß'ÆÔ?ó¬×Ã¥s3?ó®*¨#"±?ó¯}Œ ÕS?ó°Ðq‹?ó²#UœCõ?ó³v:ÿö?ó´É—¿?ó¶T?ó·nç"F¯?ó¸ÁÌ&?óº°ŽÚº?ó»g•©j?ó¼ºYŠ ?ó¾
>ã"?ó¿`…Nî?óÀ²ç*?óÂˁ4?óÃXþ|æ?óÄ«T{ô®?óÅþ8ùÜ"?óÇPýwZ?óÈ£ÁôÛ?óÉö¦rËÐ?óËIjðRþ?ó̜/mÝB?óÍîóëj•?óÏA¸húü?óД|æŽs?óÑçAd$ø?óÓ:ᾐ?óԌÊ_[4?óÕߎÜúé?ó×2SZ©?ó؅ØCw?óÙ×¼U·?óÛ*€Ó+ž?óÜ}EPڎ?óÝÏéÎð?óß"®KÔõ?óàuRÉ h?óáÈFۀ?óã»Ä-?óäm€Aî)?óåÀ$¿Eº?óçé=î?óèeºjˆ?óé¸27Ë)?óë
Öµ.Ë?óì]{2•t?óí°?°k»?óïä-Øg?óðUˆ«H?óñ¨-(ºÃ?óòúѦ0p?óôMv#©?óõŸú ¸*?óöòŸ6Ô?óøEC›¸}?óù—è=!?óúꌖÄÂ?óü=âÀ?óýµ'pX?óþâZê?ô4ތ'Ö?ô‡ƒ	¾\?ôÚ†ë9?ô,¬‡±?ô0º{?ôÑ´þð=?ô$Y|•™?ô	vÝùÑF?ô
Ébwé?ôæôQ?ô
n‹r­?ôÁïJ+?ô"l"™?ôféáú?ô¸g2M?ô!䅎?ô]¦aÛÁ?ô°*ß4ã?ô¯\õ?ôU3Ùïó?ô§˜Vå6?ôúÔJ?ôL¡Q±Õ?ôŸίÛ?ôñŠLy?ô!Dɍÿ?ô"–sF"Å?ô#è÷Ä?ô%;\A¸?ô&à¾"ã?ô'àE;¦I?ô)2ɹ(C?ô*….6@v?ô+ג³['?ô-*0æ<?ô.|{®?ô/Îà+*ä?ô1!D¨QŽ?ô2s©%{?ô3Æ-£6?ô5' C†?ô6jöuµ?ô7½[ªÇ?ô9¿—â¸?ô:b$‡?ô;´ˆ'[4?ô=Í/?ô>Y1Œry?ô?«–	¸¿?ô@ýú‡ß?ôBP?á-?ôC¢£0?ôDõþ¸?ôFGL{i'?ôG™°øÀö?ôHìv5?ôJ>Yóš?ôK¾pk†?ôLãía˜?ôN5GjZ?ôO‡«çÂñ?ôPÙðdÁ'?ôR,Tâ/ž?ôS~™_3Ø?ôTÐÝÜ:å?ôV#"YDÆ?ôWu†Ö¾-?ôXÇËSͯ?ôZÐà?ô[lTMõ)?ô\¾˜Ë
?ô^ÝH'ã?ô_c!ÅEt?ô`µfBeÖ?ôbª¿‰?ôcYï<®ÿ?ôd¬3¹×Æ?ôeþX6–¢?ôgPœ³Å?ôh¢á0ö*?ôiõ%®*?ôkGJ*ô!?ôl™Ž¨-§?ômëÓ%iõ?ôo=÷¢<R?ôp<~/?ôq"ÂÒ?ôs4¥ƒ?ôt†é–ç³?ôuÙÇì?ôw+2ªì?ôx}w
ýj?ôyϛŠåð?ô{!à=ó?ô|t…+þ?ô}Æ)Ê?ôMV?ô€j'üs`?ô¼¶ylm?ôƒÚöh9?ô"`ÿsfÄ?ô…³#ðh?ô‡Hml?ôˆWlêrØ?ô‰©'g|X?ôŠûµäˆ–?ôŒMÚa—?ôŸþÞ©??ôŽò#[½®?ôDGØÔÕ?ô'–lUî´?ô'èÓN?ô":•O½Þ?ô•Œ¹Ìßç?ô–ÞÞJ¨?ô˜1Ç,?ô™ƒCéŠ?ôšÕ+Ák?ôœ'0=Ù??ôyT»?ôžËy8@‹?ô }µ{?ô¡o¢2Eà?ô¢Á¦¯5?ô¤Ë,V?ô¥eÏ©+·?ô¦·Ô&?ô¨	ø£Kø?ô©[ý )¿?ôª®
4?ô¬&Z?ô­R*—?ï?ô®¤/(m?ô¯ö3'™?ô±HXn6?ô²š\‹^¹?ô³ìaQè?ôµ>e…GÁ?ô¶j@C?ô·ân;o?ô¹4rü9D?ôº†wy9Â?ô»Ø{ö<é?ô½*€sBµ?ô¾|"ðK+?ô¿Î‰mVE?ôÁ êd?ôÂr'gtj?ôÃÄvä¬?ôÅ{a0Y?ôÆhÞH«?ôǺ"[c¡?ôÉhØq?ôÊ^mU4ª?ôË°qÒW‡?ôÍVO9?ôÎTZÌ8X?ôϦ_Ic?ôÐøCÆ#¨?ôÒJHCS¥?ôӜ,Às?ôÔî1=N­?ôÖ@º¸?ôג7T-?ôØãþ´$p?ôÚ61d?ôۇç®9–?ôÜÙÌ+¬?ôÞ+ШY)?ôß}µ%6s?ôàϙ¢U?ôâ!žeŸ?ôãs'œJ´?ôäÅg2^?ôæK–¡?ôçi0	{?ôè»4e¹?ôê

W¾?ôë^ýŠLX?ôì°âC‡?ôîƄ=J?ôïT«9¢?ôð¦~8Š?ôñøsû:?ôóJXx>?ôôœ<õDµ?ôõî!rMç?ô÷@ïY¨?ôø'êlgú?ôùãÎéxÝ?ôû5³fŒL?ôü‡wã5y?ôýÙ\`N?ôÿ+@Ýi"?õ}%Z†Ë?õÎé×:+?õ ÎT\í?õr²Ñ';?õėNª?õ[ËgŸ?õh@H"?õ	º$ÅÄ?õéB‰.?õ]Í¿½·?õ
¯'<‡ð?õv¹Á‹?õS;6Ó?õ¥³Ïz?õöä0£Î?õHÈ­ç?õš*Àà?õìq¨	ž?õ>6$è?õ¢5Î?õáß<?õ3£›ÿ/?õ…ˆT}?õ×L–?s?õ ),é?õ!zõ‰½?õ"̺
|3?õ$~Šq+?õ%pCh ?õ&Â'"Ït?õ(ìËè?õ)e°~ÊÚ?õ*·tûÌH?õ,	9xÐ5?õ-[öCy?õ.¬âsL_?õ/þ¦ðW½?õ1Pkme™?õ2¢/êuï?õ3óôgˆ¼?õ5E¸äž?õ6—}aµÉ?õ7éAÞÐ?õ9;[ìµ?õ:ŒÊÙß?õ;ޏV-€?õ=0SÓQ—?õ>'Px&?õ?ÓÜÍ¡+?õA%¡J̤?õBwEǍ°?õCÉ
D¾?õEÎÁðé?õFl"?&4?õG¾W¼]î?õI9˜?õJaÀ¶gÝ?õK³…3¦ï?õMI°èu?õNW.,h?õO¨²«è?õPúw(N½?õRL;¥™ÿ?õSà"zÎ?õT蘭Êî?õVAi}?õW"
š"?õXäÒ\ü?õZ6v"Iì?õ[ˆ;¦+?õ\ÙÿØ?õ^+¤ù?õ_}h‰\‹?õ`Ï
U'?õb у½è?õcrv»¿?õdÄ:~(æ?õfÞû+Ž?õgg£x†?õh¹Gõ¤þ?õjsÃ?õk\°ð(
?õl®Um6³?õnê´«?õoQ¾gÈ?õp£'åJà?õqõ'bc?õsFËß}¾?õt˜]«?õuê4Ú'?õw;ÙWHÙ?õxÔÙí?õyßBRy?õ{0æÏ)c?õ|'«LÁœ?õ}ÔOÉïH?õ%ôGU?õ€w˜ÄQ¿?õÉ=A†‡?õƒ¿*š?õ"l¦<d!?õ…¾J¹ ?õ‡ï6ÞB?õˆa"´Þ?õ‰³X1ÎÃ?õ‹ü¯?õŒV¡,[Ä?õ¨E©¥Ì?õŽùê&ò.?õKŽ¤@ê?õ'3!'?õ'îמån?õ"@œ¨$?õ•'@šC?õ–ãåZ¹?õ˜5‰"·†?õ™‡.©?õšØҏx$?õœ*wÛô?õ|ŠB?õžÍÀª'?õ d…`?õ¡q	'ƒ?õ¢Â­ñø?õ¤QýcÂ?õ¥eöz×Þ?õ¦·šøNL?õ¨	?uÇ?õ©ZãóB?õª¬ˆp¿~?õ«þíÒ=?õ­O±kT??õ®¡Uèؒ?õ¯òúf_2?õ±Džãè#?õ²–Casb?õ³ççßï?õµ9Œ\Ç?õ¶‹0Ú"ð?õ·ÜµWJn?õ¹.YÔá,?õºþRz9?õ»Ñ¢Ð?õ½#GM³1?õ¾tëËS?õ¿ÆpHˆ^?õÁÆ,ß?õÂi¹CÓ©?õû]Á|º?õÅ
?(?õÆ^†¼hÀ?õÇ°+:ª?õÉÏ·ÊÜ?õÊSt5S?õˤø²É?õÌö0'?õÎHA®=e?õϙæ+úó?õÐëj©MÎ?õÒ='ã?õӎ³¤Ô>?õÔà8"-ä?õÖ1ܟöÅ?õ׃Áè?õØÕ%›L?õÚ&ªñù?õÛxN–Ãâ?õÜÉó˜?õÞw'y?õßmÚ#?õà¾Àµ?õâE%9?õãa鉠?õ䳎æD?õæ"]+?õçV·CK?õè¨[€+ª?õéùßý©G?õëK"{–?õì(ù…/?õíî­w	€?õï@Qôý	?õð'öròÌ?õñãzð}Ì?õó5nx?õô†£ìu?õõØHj?õ÷)ìè?õø{qe?õùÍã¢p?õûºa©ø?õüp>ßFº?õýÁã]R±?õÿgÚóÞ?öeY@?ö¶°×Ø?ö5T¾¤?öYÙÒÕ§?ö«^PÚ?öýΝD?öN§Lºà?ö	 +Êm¯?ö
ñÐH±?öCTÆFã?ö
"ùDmI?öæÂ•ß?ö8"@S¦?ö‰Æ¾€?öÛK<BÃ?ö,ïºt?ö~t8:Ÿ?öжpT?ö!½4¨;?ösA²uJ?öÄæ0±Š?öj®'ó?öh,Î?ö¹³«U?ö 8(ÞC?ö!\ܧ%c?ö"®a%©?ö$£M?ö%Qª!š½?ö&£.Ÿ}'?ö'ôÓÏv?ö)FW›¶Œ?ö*—üÑ?ö+領eB?ö-;%RÑ?ö.ŒÉ"¯?ö/ÞN¡m?ö1/ò'{?ö2—e®?ö3Ӎ^?ö5$Àŀ?ö6vD‰Â?ö7Çé-ç?ö9†›Ø?ö:kžá?ö;¼¶ƒ?ö=;i?ö>_ߎæ?ö?±ƒþˆ?öA|??öBT¬ú'$?öC¦Qy+?öD÷Õ÷%G?öFIzu¨'?öGšþóÀì?öHì£rHw?öJ>GðÒ?öKÌnðÛ?öLápí~Á?öN3lÆ?öO"™ê3Ý?öPÖ>hÈ?öR'âç^}?öSyge‰ë?öTËä$"?öV°bÁ9?öWnTá`?öX¿Ù_"å?öZ}Þ6ì?ö[c"\Ü?ö\´¦Û;?ö^KY¿?ö_WïØk?ö`©tV«z?öaûÕ[?öcL½TÖ?ödžaÒÀ¦?öeïæQ	?ögAŠÏÁ?öh"/N{™?öiäÓÍ7Ç?ök6XKˆû?öl‡üÊIU?ömÙ¡IÆ?öo+EÇÐJ?öp|êF–ã?öqÎnÄò€?ös C½@?ötq·ÂŠ?öuÃ\AY?öwÀ)ý?öxf¥>ý
?öy¸)½e?ö{	Î<<J?ö|[r»?ö}­9ðâ?ö~þ»¸ÎG?öH\³ÅÝ?ö€òÂa,š?ö'(–¤?ö"G¼ô?ö…òiá¢?ö‡œYèl?ö‰F¾Ä_–?öŠñ$qÚ?öŒ›ŠW²?öŽEÏÌk"?öð5yïÏ?ö'š{'
4?ö"DàԔó?ö"ï&µÝ?ö–™l.Ú?ö˜C±Üo?ö™í÷‰,?ö›˜=6Yþ?öBbã?öžì¨Rh?ö –î=Š?ö¢AêWÃ?ö£ëY—•Ô?ö¥•Dj?ö§?¤ñAp?ö¨éʞ?öª"ðJùê?ö¬>÷Úù?ö­è;¤¿??ö¯'aQ¦¸?ö±<fþ$L?ö²æŒ«-?ö´'W–$?ö¶:¸Šj?ö·ä½±Ç?ö¹ŽÃ]¢P?ö»8É
3?ö¼âζÆ÷?ö¾ŒÔc^
?öÀ6ÚøR?öÁàß¼•Â?öÊåi6a?öÅ4Ëm
?öÆÞÐÂý?öȈ¶nPú?öÊ2œ'"?öËÜ¡ÇA?ö͆‡sˆ?öÏ0mÑ¡?öÐÚRÌc?ö҄8xnK?öÔ-þ$T7?öÕ×ãЪe?öׁÉ}¹?öÙ+(ó?öÚÕtÕR¡?öÜ:H5?öÞ)-@ê?ößÒÅÙ<¾?öá|‹…;±?öã&Q1=Á?öäÐÝBð?öæy܉K7?öè#¢5V?öéÍGà÷ø?öëw
	"?öí ³8±#?öîÊxäÈï?öðtv¯?öòÄ<'…?öóljèH˜?öõq/"ÿš?ö÷Õ?¹³?öøÄZë	º?öún–Éû?öü¦BL?öýÁ+íæ‹?öÿjљ°?÷WEb?÷½üðÞû?÷g'œDz?÷G­	?÷ºó¤?÷	dž‡M?÷
™Iù?÷·õmÃ?÷`¤ å?÷
*L`f?÷³÷q?÷]¢ò?÷{NÐ?÷°ùÉ?÷Yf¤¬Ÿ?÷ÌOÌ|?÷¬1úï\?÷U—¦D?÷þýQ>-?÷ ¨büj?÷"Qȧ™?÷#ûR]Ñ?÷%¤sý'Å?÷'M٨ʹ?÷(÷S˜?÷* dþiG?÷,IÊ©ª9?÷-óT€ý?÷/œUÿZ¼?÷1E›ª7w?÷2îáU/?÷4˜&ÿùá?÷6Alªß?÷7ê'U[?÷9"ØF§?÷;<ýªÈ?÷<æCU¹Ÿ?÷>i@÷?÷@8®«8t?÷AáÔUÅ·?÷CŠúUï?÷E4ªé?÷FÝEU9?÷H†kL?÷J/ª´O?÷KضUSG?÷M»ÿ‡ü?÷O*áª,Ò?÷PÓçTgf?÷R}ÿ?÷T&©R?÷UÏS•ë?÷Wx=þIh?÷Y!C¨'Ÿ?÷ZÊIRÞÁ?÷\sNý-Ð?÷^T§Æ?÷_Å:Qgt?÷an?û¿=?÷cE¦í?÷dÀ+P
T?÷fi0újÔ?÷h¤a?÷i»NÇP?÷kdøÃK?÷mç¢Â+?÷nµÍLÃð?÷p^²öȔ?÷r˜ Ð?÷s°~Jچ?÷uYcôçÏ?÷w)žŠÂ?÷x«HÎ?÷zSôò³¶?÷{üºœ_F?÷}¥ Fzë?÷Neð,5?÷€÷+™à]?÷'ŸñC—^?÷"H¶íQ=?÷…ñœ—{*?÷‡šB@̓?÷‰Cêì?÷Šë͔U.?÷Œ"">G?÷Ž=Xçè;?÷åþ'HÉ?÷'ŽÄ;e?÷"7iä ?÷"à/ŽUç?÷–ˆÕ7ÁÇ?÷˜1zá0|?÷™Ú Š¢?÷›'Æ4\?÷+kݍ†?÷žÔ‡€?÷ |·0"J?÷¢%\Úå?÷£Îƒ†O?÷¥vˆ,žK?÷§-Ö&P?÷¨Ç³Cä?÷ªpY(у?÷¬ÞÑô±?÷­Ád{¨?÷¯iê$Ck?÷±ÍÜ6?÷²»w
Š?÷´c› ;¨?÷¶ÉQ?÷·´†r8ý?÷¹]rp?÷»'Ä®ª?÷¼­÷m€j?÷¾V}Â/?÷¿þ⿙v?÷Á§hhàÂ?÷ÃOν'?÷Äø3º#?÷Æ ¹cì·?÷ÈIÑÊ?÷Éñ"µ¹Ÿ?÷˙ê^¤3?÷ÍBP'‡?÷Îêµ°›?÷ВûY*?÷Ò;aü¶?÷Óãƪõ?÷ՌS'Ç?÷×4qü€‹?÷ØÜ·¥Å?÷څNü?÷Ü-bö¯«?÷ÝÕ¨ŸK?÷ß}îGé6?÷á&3ðŠ
?÷âÎy™-œ?÷äv¿AÓä?÷æê|à?÷çÇJ"("?÷éo;Öû?÷ëµäÒ?÷ì¿ûŒÎ¡?÷îh!5Þ?÷ðfÝÑ?÷ñ¸Œ†µ?÷ó`Ò.ÞQ?÷õ÷×2T?÷ö±‰?÷øYC'âk?÷úhÐ>~?÷û©Žx>?÷ýQ´ þ®?÷þùÙÉbÈ?ø¡ÿqɒ?øJ%3?øò*Â1ß?øšPj ª?øBV¤×?øê{»ö?ø
'c"u?ø:§›ç?ø
⬳ª¹?øŠ²[¼/?ø2¸ÐM?øÚ½«ç?ø'ÃT{?ø*ÈüŠ?øÒΤ;>?øzÔL\"?ø"Ùô€?øÊ¿œ9á?ørÅDc!?ø Êì?ø!°"P:?ø#j¶<]?ø%›äGÔ?ø&ºŒé?ø(bg3ܝ?ø*
lÜ=?ø+²Rƒé-?ø-Z8+¼º?ø/Ӓä?ø0ª{k©?ø2Qé#G?ø3ù®Ê·º?ø5¡"r˜N?ø7Iz{|?ø8ñ?Áó÷?ø:™%iÜY?ø<@ëZ?ø=èйG"?ø?–`Êi?øA8|½(?øBàA°E-?øDˆWÏÆ?øF/Ìÿ\ò?øGג¦ì´?øIXN	?øK'öï?øLÎ㝫g?øNv©EEt?øPNìtÁ?øQÆ"î?øSmÚ;µ«?øUâì¦?øV½EŠ"'?øXdë1Ϛ?øZ°Ù{"?ø[´V€¼Å?ø][ü(†?ø_ÁÏ´%?ø`«gvüý?øbS
H_?øcú²Å–M?øe¢XlæÄ?øgIþ9Å?øhñ£»O?øj™)bz?øl@Ï	Ô§?ømèt±1È?øoúX$?øq7Ÿÿ†K?ørß%¦}ª?øt†ËMäâ?øv.PôáJ?øwÕöœM?øy}|CNü?ø{%êRï?ø|̇'Yd?ø~t
8bZ?ø€'ßmÒ?øÃ†{Ë?øƒjž-ŒE?ø…#ԟ<?ø†¹©{´´?øˆa/"Ì«?øŠ"ÉyÉ?ø‹°p–»?øW ¶*?øŽÿ¾j¿?ø¦‹e'?ø'MñH²?ø"õV³¹?ø•œÜZ0'?ø—DBñ‹?ø˜ë§§µ?øš"
Nzì?øœ:rõCP?øá؜,?øŸ‰>Bۀ?ø¡0£é«I?ø¢Ø	}Š?ø¤o7R@?ø¦&ÔÞ)k?ø§Î"•¯?ø©u€+qÄ?ø«åÒPK?ø¬Ä+xÃé?ø®k'§Y?ø°ÖÆÜ?ø±º<m,?ø³a'…"?øµǺh?ø¶°
`‡®?ø¸WsyÂ?ø¹þ¸®æ?ø»¥þTŠy?ø½MCûy?ø¾ô‰¡¤ç?øÀ›ÏH5Â?øÂBôî[«?øÃê:"ña?øő€;‰~?øÇ8Åâ$?øÈßëˆSž?øʇ1.òû?øÌ.VÕ'b?øÍ՜{˓?øÏ|Â"Ê?øÑ$È­Ê?øÒË-nëÓ?øÔrS,@?øÖ˜»Üw?ø×À¾b!±?øÙgäiO?øÛ	®³R?øܶ/Tÿ¼?øÞ]TûNŠ?øàz¡Ÿ·?øá« GóJ?øãRÅîI>?øäù˔43?øæ ñ:Žê?øèHàì?øéï†Þ?øë–B-?ñ?øí=GÓ6Å?øîämy\?øð‹s˜î?øò2˜ÆA?øóٞl?øõ€¤7?ø÷'ɸy ?øøÎÏ^?øúuÕŠ¾?øüÚª–Õ?øýÃàP¥H?øÿjåö¶?ùëœÉ8?ù¸ñBÞ¶?ù_öèö‹?ùü¹?ù­â4¿Ù?ù	TçÚÞ³?ù
ûí€ÿé?ù¢Ó&¶
?ùIØÌÛç?ùð¾r–¶?ù—ÄÁ<?ù>©¾€³?ùå¯d¯â?ùŒ•
sý?ù3z°:k?ùÚ`V*?ùeü;¤?ù(K¢	?ùÏ1Gع?ù víª½?ù"ü"?ù#Ãâ9U±?ù%jÇß.¢?ù'­…	â?ù(¸"*çm?ù*_XÐYß?ù,>v<?ù-­$ z?ù/SéÁ™Î?ù0úÏg'Ø?ù2¡µ
n/?ù4Hz²îd?ù5ï`XÞN?ù7–%þc?ù9<ë£ê(?ù:ãÑIàï?ù<Š–ïl?ù>1\"ú|?ù?ØB:ø?ùAàŠ'?ùC%͆N?ùD̓+¶S?ùFsXÑOš?ùHvë'?ùIÀäˆú?ùKg©Â)?ùMogËi?ùNµ5
p?ùP[Ú²©w?ùR XR˜?ùS©eýýû?ùUP£>1?ùVöÑHî?ùX–î 9?ùZD<"ç/?ù[ë9Ó?ù]'§ÞéG?ù_8M"6ú?ù`ß)ôX?ùb…¸ÏF†?ùd,^tšî?ùeÓ$_?ùgyÉ¿·é?ùi oe?ùjÇ
pa?ùlmº¯Ïô?ùn`U1Ã?ùo»ú•É?ùqa«Ÿü?ùsQEd†?ùt®öêÏ9?ùvUœ<#?ùwüB5«G?ùy¢çÛ ?ù{Im€"¿?ù|ð%˜†?ù~–¸Ë?ù€=>p@?ùã䙦?ùƒŠiºªÎ?ù…1`+ ?ù†×•A/?ùˆ~:ªÆb?ùŠ$ÀOàX?ù‹ËEôü?ùq뚈L?ùq?¨Ö?ù¾öäˑ?ù'eœŠ]ñ?ù""/…
?ù•²§Ô®V?ù—Y-yÙÏ?ù˜ÿ³y?ùš¦8Ä7N?ùœL¾iiR?ùóD…?ùŸ™É³Óã?ù¡@OYn?ù¢æ´ýÙ¯?ù¤:£'?ù¦3ÀHU ?ù§ÚEí–Ø?ù©€«'lÄ?ù«'17²Q?ù¬Í¶Üú?ù®tÖo?ù°¢'"v?ù±ÁÌ.?ù³gqS†?ùµ
ó8Ž?ù¶´x»3?ù¸ZÞ`v‡?ùºDb?ù»§Éª½?ù½N/O¬Þ?ù¾ô"ôžÈ?ùÀšú™'Ô?ùÂA`>‰?ùÃçåãîÑ?ùŎKˆéI?ùÇ4±-åä?ùÈÛÒä ?ùʁ|wå}?ùÌ'âè|?ùÍÎGÁí›?ùÏt­fôÚ?ùÑóÀ?ùÒÁX°œ??ùÔg¾U©ß?ùÖ#ú¹œ?ù×´‰ŸËv?ùÙZÏDqö?ùÛ4éˆ
?ùܧšŽ @?ùÞMà3M?ùßôEØi?ùᚋ}?ùã@ñ";3?ùäç6Æðv?ù捜lP?ùè3âÎÇ?ùéÚGµ÷Ô?ù뀍Zµ~?ùí&Òÿu??ùîÍ8¤¤˜?ùðs~Ih‹?ùòÃî.•?ùóÀ	'ö¸?ùõfO7Àð?ù÷´Üú¾?ùø²úÉ ?ùúY@&™?ùûÿ…Ël,?ùý¥Ëp@Ð?ùÿLˆ?úòV¹ðT?ú˜œ^Ë3?ú>â¨%?ú娪?ú‹MLúÁ?ú	1'ñÝì?ú
×ؖÃ'?ú~;ªq?ú$Cà&O?úʉ…»?úpÏ)ÿ8?úô΁C?ú½:srÛ?úc€fˆ?ú	¥¼î½?ú¯ëaæ"?úVrÖ?úüV«nµ?ú¢|Oÿ ?ú HÁôÿ?ú!î癓œ?ú#•
>**?ú%;Rã0E?ú&áx‡Êé?ú(‡ž,g–?ú*-ãÑsÐ?ú+Ô	v?ú-z/·[?ú/ T¿\/?ú0ƚdp‹?ú2lÀ	o?ú4å­ÄX?ú5¹RqG?ú7_0÷ >?ú9V›Ñ<?ú:«|@"??ú<Q¡å9G?ú=÷ljðU?ú?í.©g?úADÓd}?úBê8x!—?úD^à´?úF6cÁ4P?úG܉e÷r?úI'¯
¼™?úK(Ô¯ƒÀ?úLÎÚSßd?úNtÿøªŒ?úP%w¹?úQÁKBFä?úSgP檉?úU
v‹}²?úV³|/åU?úXY¡Ô¼}?úYÿÇy•¨?ú[¥ÍE?ú]KòÂàg?ú^ñøgR?ú`˜3?úb>#°¨°?úcä)U =?úeŠNúP?úg0Tž'Õ?úhÖzCmÞ?új|çíV?úl"…ŒnË?úmÈ«1_Â?úon°Õå+?úq¶zlŠ?úrº¼õâ?út`ÁÁ5?úvçh|?úw¬í
H?úyRò±œ?úzøøV/®?ú|žýúÄÒ?ú~EŸ[ï?úë	Côþ?ú'è?úƒ7,ý?ú"Ý1Ëí?ú†ƒÖlÐ?úˆ)%{¦?ú‰Ï+´q?ú‹u0Ä[.?ú6ià?úŽÁ<
®?úgA²[?ú'
GW	š?ú"³Lûº?ú•Y2Ÿþì?ú–ÿ8D³B?ú˜¥=éi‰?úšKCŽ!Ä?ú›ñ)2n\?ú—.×*r?úŸ=4{èw?ú ã: ¨i?ú¢‰Äü¼?ú¤/%iÀ‰?ú¥Õ¶?ú§{²à_?ú©!W©ô?úªÆûüä?ú¬m ÕR?ú®çE7?ú¯¸ìêZ?ú±^Ҏmø?ú³Ø3C?ú´ª½×¬'?ú¶PÃ|…l?ú·ö© ò¯?ú¹œ®ÅÏn?ú»B"j@€?ú¼èš!
?ú¾Ž³•ô?úÀ4eX½?úÁÚjüó?úÀP¡m›?úÅ&6Eê?úÆÌ;êÖ?úÈr!VX?úÊ3؇?ú˾ØÊ/?úÍcò}P%?úÏ	Ø!Ø?úЯ½ÆaÁ?úÒU£jíe?úÓû©è}?úÕ¡Ž´wä?ú×GtY	-?úØíYýœ[?úړ?¢1j?úÜ9%FÈX?úÝß
ëa*?ú߅im?úá*ö5ý?úâÐÛÙ¤o?úävÁ~D¾?úæ§"æí?úçŒNJû?úéhrl0æ?úëXØ°?úì´=µ'W?úîZ#Z-Ú?úðþÛ>?úñ¥î£Š?úóKÔH;—?úôñ¹ìîŽ?úö—Ÿ'£b?úø=…6Z
?úùãJÚ¥?úû‰0_c?úý/$¡?úþÔûÈÙ¸?ûzám™¦?û Ç[q?ûƬ·?ûl'[äŽ?ûX>J?û¸=¥t?û
^#IÒw?ûîŸQ?û
©Î"h?ûO´7Ðð?ûõ™Ü£L?û›w~?ûAe&M†?ûç*Ê·É?ûo'z?û2öm?ûØ»¸ÜÃ?û~¡]»ï?û$‡œð?ûÊL§,?û!p2KöÑ?û#ðÝK?û$»Ý•Wû?û&aÃ:B?û(¨ß.?û)­nƒ®,?û+ST(»?û,ù9͏?û.žÿr²?û0Då	±?û1ꪻ'ä?û3`‹'?û56v…î?û6Ü;ªŽ?û8'!O™?û:'æó¤Ò?û;Í̘¦u?û=s'=<L?û?wâAŠ?û@¿=†Úö?ûBe#+ãË?ûD
èЀÑ?ûE°Îu??ûGV"-Ú?ûHüy¿=Ü?ûJ¢?câ
?ûLH%õ¥?ûMíꭝg?ûO"ÐR´?ûQ9•÷_è?ûRß{œz£?ûT…AA)‹?ûV+&æGÕ?ûWÐìŠúK?ûYvÒ0(?û[—ÔÒ)?û\Â}y÷•?û^hC±&?û`Ãl~?ûa³îh—:?ûcY´
V?ûdÿ™²"b?ûf¥_WFÎ?ûhKDüx›?ûiñ
¡>?ûk–ÐFI?ûm<µë=b?ûnâ{¡?ûpˆa5CB?ûr.&Ú?ûsÓì~âŠ?ûuyÒ$"t?ûw—Èöz?ûxÅ}n9å?ûzkCq?û|·ê½?û}¶î]3i?û\´3?û™§\_?û'¨_L<ª?û"N$ñ±?û…ô
–p?û‡™Ð;U¢?û‰?•à<ç?ûŠå{…"ˆ?ûŒ‹A*~I?ûŽ1&ÏØf?ûÖìtƟ?û'|²¶"?û""—¿è?û"È]d	T?û–nC	l?û˜®c?û™¹ÎS[ž?û›_³øÜ?ûy¿®?ûž«?B½{?û Q$è*¤?û¡öê+å?û£œÐ2œ?û¥B•×¡0?û¦è[|§™?û¨ŽA"`?ûª4Ç'8?û«ÙÌl2Ë?û­²­µ?û¯%w¶¼²?û°Ë]\;?û²q#Mv?û´è¦a–?ûµ¼ÎKå?û·b"ðüœ?û¹y–ƒ"?ûº®?;žx?û¼Tà»"?û½ùê†G"?û¿Ÿ°+g5?ûÁE•Ðöž?ûÂë[v?ûđA¬ç?ûÆ7ÀÓÃ?ûÇÜÌeüQ?ûɂ²"9?ûË(w°À,?ûÌÎ]V[t?ûÎt"ûŠÈ?ûС)s?ûÑ¿ÎF\*?ûÓe³ëþ6?ûÕy'4J?ûÖ±_6Ù·?ûØW$Ü*?ûÙüêNM?ûÛ¢Ð&øÆ?ûÝH•Ì7B?ûÞî{qå?ûà"A&ô?ûâ:&¼Ø"?ûãàb‹?ûå…ÒÑâ?ûç+·­ˆ?ûèÑ}RÒS?ûêwbø‹ä?ûì(Ùs?ûíÃC–Y?ûïhÓèçA?ûñ¹Ž§}?ûò´3û¹?ûôZdÙ¿I?ûöJ""?û÷¦$ݽ?ûùKõʦK?ûúñ»p×?ûü—¡δ?ûþ=†»œ;?ûÿãL`ýÁ?ü‰2Η?ü/¬¡?üÔÝR?üzÂ÷Ý[?ü ¨´Ï?ü	ÆnC =?ülSèúü?ü
9Ž×b?ü·ÿ4GÁ?ü]äÚ'p?üʀÆ?ü©%~?üOuËb°?üõ[qHò?ü›A0Ø?üA¼¬²?üæìb—Ý?üŒÒ"«?ü2·®s?ü ؝Tc1?ü"~bùç7?ü$$HŸÚ?ü%Ê.Eχ?ü'pëÆ ?ü)ù'¾Z?ü*»ß7¸5?ü,aÄݳ±?ü.ªƒ°Í?ü/­p)AØ?ü1SUÏB1?ü2ù;uD+?ü4Ÿ!GÂ?ü6EÁLø?ü7êìgSÎ?ü9Ò
\@?ü;6·³fO?ü<ܝYqû?ü>''ÿH?ü@(h¥Ž/?üAÎNKž±?üCt3ñ°Ñ?üE—ÄŽ?üF¿ÿ=Ùå?üHeäãðÙ?üJêŠw?üK±Ð0'@?üMWµÖ­?üNý›|Ê`?üP£"éX?üRIfÉ	ë?üSïLo,?üU•R½Š?üW;7»âç?üXáb	Ý?üZ‡2k?ü\-®ÊC?ü]ÒîTõþ?ü_xÓû#V?üa¹¡RA?übÄ¿Gðt?üdj¤î"?üfŠ"V=?üg¶:ù5?üi\uá0?ük{‡Ö8?ül¨a.=?ünNFÔKÙ?üoôLzö½?üqš2!5€?üs@7ÇãŒ?ütæn%z?üvŒ#Ö­?üx2»Á?üyØaÐ?ü{}ôT?ü}#ù®ÏÓ?ü~ÉÿUˆæ?ü€oäûÕÖ?ü'ꢒ?üƒ»ÐHâ?ü…aÕï¡w?ü‡ۖba?üˆ­Á<·'?üŠSÆã{1?ü‹ù̊@Í?üŸÒ1÷?üE·×bü?üë½~-F?ü''Ã$ù?ü"7ÈËƅ?ü•ÝÎr•}?ü—ƒ´øK?ü™)¹¿Ê[?üšÏ¿fü?üœuÅ
s*?üžÊ´Iä?üŸÁÐ["*?ü¡gÖûÿ?ü£
Û¨×`?ü¤³áO´M?ü¦Yæö'Æ?ü§ÿìrÊ?ü©¥òDTY?ü«K÷ë7s?ü¬ñý'?ü®˜9H?ü°>(àWº?ü±ä.‡@þ?ü³Š4.+Ê?üµ09Õ"?ü¶Ö?|?ü¸|e#c"?üº"jÊT?ü»ÈpqF?ü½nv:'?ü¿›¿Ô?üÀº¡f"æ?üÂ`Ç
û8?üÄÌ´õW?üŬÒ[ðþ?üÇRø[å?üÈøýªZ˜?üʟ#QȊ?üÌE(øÊM?üÍëN ;K?üϑTG@?üÑ7yî´?üÒݟ–)«?üԃ¥=3?üÖ)Ê䫚?ü×ÏðŒ%µ?üÙuö33™?üÛÚ°¸?üÜÂA'/`?üÞhg)¯‡?üàlÐÃw?üᴒxF¦?üãZ¸ËU?üåÝÇQˆ?üæ§nÙ8?üèM)bo?üéóN½í&?üë™tey]?üí?š
?üîå¿´–K?üð‹å\'?üò2¹;?üóØ0«Lô?üõ~VRâ)?ü÷${úxä?üøÊ¡¢?üúpÇIªË?üüñ³¸?üý½2™Pi?üÿcX@î—?ý	èü?ý¯Ã*?ýUé8?Ð?ýü.àQ°?ý¢T‡÷Q?þäÎüÛ°?þV›ŸÓ?þU¾9øš?þŽEØÁ™?þ
Æ­w<?þÿM?þ7|³áÇ?þoÄQØß?þ¨+ð@5?þàsŽ<$?þÛ,¨M?þQ"Ê©?þ‰jh¬@?þÁ²±Õ?þ ùù¤¹Ó?þ#2!BVi?þ%jhàc:?þ'¢~œ?þ)ÚØ6?þ,ÿ¹¼h?þ.K'Wdû?þ0ƒNõò?þ2»v'½N?þ4ó~/ÿ<?þ7+¥Í±^?þ9c­jø?þ;›Õ®ö?þ=ÓÜ¥úl?þ@äCH??þBCëà˜u?þD{ó}ë?þF³ÛÒ*?þHëâ¸)y?þK#ÊUV?þM[Ñòq`?þO"¹a÷?þQË¡,Té?þTˆÉJ3?þV;pfAÛ?þXs8Î
?þZ«ŸÊe?þ\âç<[F?þ_ÎÙ\S?þaR–uñã?þcŠ^‰Ë?þeÂ%¯$
?þgùíKÀ ?þj1"çñ¶?þli\"'ø?þn¡ ȹ?þpØ˽n£?þssY©?þuHõåÆ?þw'$Õ?þy·j.f5?þ{îñÊ<?þ~&™f'?þ€^AÊf?þ'•Èž§4?þ"ÍP:†O?þ‡×Ög¹?þ‰<_rKs?þ‹sç1y?þ«nªÍ?þâöFn?þ']Ⴤ?þ"QÅ}å?þ–‰Möi?þ˜À´´|^?þšøPž?þ/ƒë'?þŸfë‡ü?þ¡ž3"==?þ£Õš½ÎŸ?þ¦âXôt?þ¨DIôŠb?þª{'´À?þ¬²Ù*ág?þ®ê ÆR?þ±!haA?þ³X¯ütñ?þµ×—<Ï?þ·Ç2tÇ?þ¹þFÍA)?þ¼5Žh}©?þ¾l¶N?þÀ£Ýž!¶?þÂÛ8÷?þÅ,ÓÎÂ?þÇI4n:Ð?þɀ\	ô?þË·c£‡€?þÍî‹>h"?þÐ%'ØÝ&?þÒ\šsTi?þԓ¢
Íç?þÖÊ©¨IŸ?þÙ±BǗ?þÛ8¸ÝGÅ?þÝo w\T?þߦ¨àõ?þáݏ«ùø?þäwF3?þæK^à2¥?þè'FzRP?þê¹.t0?þìð®˜J?þï&ýH¾—?þñ]Äây<?þó"¬|£ö?þõËtc?þø;°$M?þú9#JU¥?þüoêäO?þþ¦²}ã/?ÿÝZ?c?ÿ!±£?ÿJéJÚ?ÿä<ß?ÿ	¸8}¡×?ÿïvØ?ÿ%§°à/?ÿ\OJK³?ÿ'öã¹e?ÿɞ})E?ÿ&-t?ÿ6ͯ¡¯?ÿmUHª6?ÿ£üâ"È?ÿڄ{/¦?ÿ">®?ÿ$G"­Oá?ÿ&~Fc=?ÿ(´¢ßxÂ?ÿ*ë*xp?ÿ-!'<h?ÿ/XªXg?ÿ1ŽC®?ÿ3ÅÜ(ø?ÿ5ûpt݋?ÿ81Ø
"C?ÿ:h?¦M!?ÿ<ž§?#?ÿ>Õ×ÅI?ÿAVpµ?ÿCA¾Ø"?ÿEx¡-Ñ?ÿG®m9ó…?ÿIä´ÒMx?ÿLüj©?ÿNQDÃ?ÿP‡‹›h?ÿR½Ó3ʒ?ÿTôÌ/(?ÿW*Bd'û?ÿY`‰üÑ?ÿ[–±"â?ÿ]Ìù,úò?ÿ` Äü8?ÿb9H\ÿ¡?ÿdooõ$?ÿf¥—Á?ÿhÛ¿%~?ÿkƼ´n?ÿmGîTÂ^?ÿo~ìÒi?ÿq´"v§?ÿsê%ý?ÿv L´3R?ÿxVTKÝÚ?ÿzŒ[ãŠz?ÿ|Âc{92?ÿ~øK|?ÿ.Rª.ü?ÿƒdZAã÷?ÿ…šAÙ-?ÿ‡ÐIpæA?ÿŠ13"?ÿŒ<Ÿ'ø?ÿŽr6Ôq?ÿ§çÎ'ý?ÿ'ÝÏe}™?ÿ•¶üÕK?ÿ—Iž"/?ÿ™f+ù?ÿ›µMÂzÞ?ÿëYlé?ÿ  üðÎê?ÿ¢VćÅ?ÿ¤ŒŒ½R?ÿ¦ÂSµ·›?ÿ¨øL³ò?ÿ«-âã²V?ÿ­cªz²Æ?ÿ¯™RG]?ÿ±Ï¨Kç?ÿ´Á>ä?ÿ¶:ˆÕí1?ÿ¸p0l‰ó?ÿº¥Ø(¿?ÿ¼Û™É˜?ÿ¿'0lx?ÿÁFÎÇ_?ÿÃ|v]¸P?ÿŲôaI?ÿÇ祊žb?ÿÊM!Kh?ÿÌRÔ·ŒŽ?ÿΈ|N= ?ÿоä'Ó?ÿÒó‹zÊ?ÿÕ)D?ÿ×^š§^ƒ?ÿٔ"=«Ç?ÿÛÉ©Óû?ÿÝÿiÞm?ÿà4™1¸?ÿâj–?ÿ䟈,pn?ÿæÔïÂ[Ó?ÿé
WXI<?ÿë?¾î8¥?ÿíuF"—ö?ÿ搜u?ÿñßõ°Û?ÿô]F
>?ÿöJÄÜ£?ÿø€q'?ÿúµtŽu?ÿü껝ç?ÿÿ #3!B@ª¥d$]@ÅI.ð@àú*ª@ú°ÄøX@4Y@/ØZ(¾@J|$ùa@eïË@	ú@
šG…J@´ëO×Ý@Ϗ­m@
êå@¶¯í'@:zX(@9ÞE1£@Tbž-@oÚyž@‰‰¤è@¤
oW•@¾'9È@Ù5§_@ó¸ÏÄ@<™!@(Àdx@CD.vÆ@]Çøí@xKÃdM@'ύ܅@ ­SXU´@!Ç×"ÏÛ@"â:ìÝ@#ü¾·Y@%BÖ,@&1¦Kæ@@'L*e;@(f­àå*@)ªø"@*›•uyý@+µù?Žà@,Ð]	¤¸@-êàÔ)u@/DžA7@0¨hYï@1:,2áŠ@2Tüü*@3nóǾ@4‰W'4G@5£»[QÄ@6¾%p2@7؂@8ò湯í@:
JƒÑ6@;'®Mót@<B¢@=\uâ:Ä@>v¹«ñæ@?'vë@@«@>ä@AÅÅ	øÛ@Bà(Ô!¶@CúlÝ@EÐhM@F/1Æ@GIwûò¦@Hc»Å²C@I~àÃ@J˜cY¢@@K²§#d«@LÍ
í•ú@MçN·ZF@O'€@PÖJåª@Q6¬Â@RP]ÞtÊ@Sj¡¨=À@T"år¢@UŸ);Òu@V¹mž3@WÓ°Ïjà@Xíô™8{@Z8c@["\,h"@\<Ÿö8ä@]VãÀ
2@^q‰ny@_‹KSAŸ@`¥o§¿@a¿²æ|¾@bÙö°R¨@côy»Š@e>C%W@f('þ@gB¥Öi¤@h\ɟÖ2@iw
i±ž@j'13ÿ@k«TüK@lÅxÅÿƒ@mߜp¡@nùàYP @p"Ò@q.'ì7l@rHKµ¬1@sbo!Þ@t|"H˜s@u–—¡û@v°ºÛ`@wÊÞ¤"¯@xån
ä@yÿ&7‰@{*—@|3MÊü@}Mq"'Ï@~gu\¢'@™&"3@€›œï4Â@µÀ¸¶/@'Ïāʌ@ƒéèKMÅ@…ìcî@†ïÝzú@‡8§å@ˆRp½@‰l93x@Š†?¼@‹ BËט@ŒºF"ô@ÔJ^O@ŽîN'/ƒ@QðN˜@'"U¹n'@'<Y'o@"V]K±/@"paÓÒ@•ŠdÝ÷X@–¤h§Â@—¾lpA@˜Øp9g<@™òT S@›WËHD@œ&["q@@_]šÏ@žZC&Wl@ŸtFï'ä@ Ž*¸AC@¡¨.n@¢ÂJ. @£Ü]š@¤õùÜ~@¦ý¥P9@§)ánÝ@¨Cå7FW@©]ɸ@ªw¬ÈÑù@«''™@¬«"ZÏ@­Åx#—ñ@®ß[ìa­@¯ù?µ,G@±#}÷Á@²-FÄ@³Fë'M@´`ÎØ_`@µz²¡.Q@¶"–iþ@·®z2ÎÊ@¸È]û R@¹âAÄr¹@ºü%Eû@¼	V@½/íï@¾I°çVï@¿c"°-¢@À}xy3@Á—<Ao¡@± 
Hç@ÃËÓ#
@ÄäǛ
@Åþ«dkâ@Ço,ڙ@È2Rõ¸&@ÉL¾(@Êeú‡Ó@˾Oyò@̙¢Zê@ͳeàμ@ÎÍ)©Ch@Ïç
r&ë@ÑÑ:K@Ò•'@Ó4Xˌ"@ÔN"}@Õh\í>@ցÄ%gÖ@כ‡íãJ@صK¶_"@ÙÏ~Ü·@ÚèÓGZ°@Ü—ق@ÝZØY+@Þ6 Ù«@ßOâi[@ài¦1Ý/@áƒiú`5@â
Âv@ã¶ÑŠúÁ@äЕS€H@åêY¦@çäØ@èÀ¬§â@é7"u0Á@êQH=ºs@ëjìÖý@섯Îb[@ížS–€@î¸_
•@ïÑÛ'›p@ðë~ï¼ @ò"·Ý¤@óæ€mü@ô8ŠH''@õRN#&@ökñÙGù@÷…µ¡Û @øŸYj@ù¸ý2)d@úÒ úQ'@ûìdÂèt@ý‹7@þ¬S<Î@ÿ9Ph5@Róã"n@l·¬/|@†[t]Y@Ÿÿ<Œ@¹£»…@ÓFÌëØ@ìê•ú@Ž]Nì@	 2%¯@
9ÕíµB@Syµé¨@m~Ü@
†ÁFTà@ E±@¹èÖUS@ӌžÈ@í0fÇ
@Ô/@ WöÍù@9û¿	©@SŸ‡F'@m#Oo@†ÇS‹@ jߒu@¹î§d(@Ӓo¤®@í67æ@¹ÿº@ ]Çý@ 9áÒÃ@!S…XN@"m	îž@#†¬è4À@$ 0°
«@%¹´wça@&ÓX@/ë@'ìÜ9@)_ÏçS@* ˜2A@+9‡`ó@,S'îq@-l®ð;Á@.†2¸Ö@/Ÿ¶üµ@0¹:GÞ_@1Ò¾ÀÔ@2ìaØ@4åŸö$@5igÚø@68í/À–@7Rp÷¦þ@8kô¿Ž0@9…x‡v,@:žüO^ò@;¸€H€@<Òß2×@=뇧ø@?o	â@@6ö"@A8þä@BQ–ÆÒR@CkŽÁ_@D"~VC(@Ež3Ä@F·…æ%'@GÑ	®R@Hêv
E@Jñ=ø@Ku"x@L6øÍyÀ@MP|•oÐ@Nià\ø›@Oƒd$ð7@Pœçìèš@Q¶K´s»@RÏÏ|mª@Sé3CúU@U·õÐ@V:Óò@W5ž›
@XO"c~Û@Yh†+`@Z'	ó¸@[›mº È@\´ñ'¡¨@]ÎUJ5B@^çÙ7¬@`<ÙÌÍ@a ¡bµ@b4$igk@cMˆ0þÚ@dfëø—@e€oÀž@f™Óˆ7Æ@g³7OÒD@hÌ»ێ@iæßw@jÿ'§U@loê@m2j6¾5@nKÍþ]A@oe1Åý@p~•¡@q˜U­@r±}O@sÊàäñë@täD¬•"@uý¨t9Þ@w;Þ÷@x0p"Ô@yIÓË+p@zc7'ÒÍ@{|›Zzì@|•ÿ"#É@}¯béÍh@~Èæ±åÔ@â*y"å@€ûŽ@ÎÄ@'ò{b@ƒ.UÐ(Á@"G¹—Öß@…a_…¼@†z'5Y@‡"äîå³@ˆ­H¶–Î@‰Æ¬~H§@ŠàEû=@‹ùt
®"@·Ôôš@Ž,œ©l@Ed^ý@^ã,J@'xFóÌW@''Š»@"ªî'Ι@"ÄRJ‡ß@•Ý¶Aá@–öùَ'@˜]¡J@™)ÁiD@šC0U+@›\høÝ@œuÌ¿ÑK@‡"f@ž¨tNâL@ŸÁØ¢í@ ÛÝö=@¡ô¥¸V@£
ãm{,@¤''4Ь@¥@Šü"ø@¦YÎÃëð@§s2‹±²@¨ŒvS
@©¥ÚÑV@ª¿â+8@«Ø©óä@¬ñÅqO:@®)9[@¯$mv&@°=ÐÈA»@±WŸù@²pxWm@³‰¼̱@´£æ›,@µ¼c­üN@¶ÕÇuÌ<@·ï=.Ñ@¹O'@º!²Ìd6@»:ö"Èô@¼TZ[œ|@½mž#«@¾†áêi'@¿ E²?B@À¹‰y§™@ÁÒÍA¦@Âì1è~@ÄtÐRû@Ÿ—¾0@Æ8_˜,@ÇQ`'Ï@Èj£îr'@Ʉ¶NJ@ʝK}½@˶E,@ÌÏÓœÁ@Íé6Ô{»@Ïz›í[@оc_¯@Ñ5*Òº@ÒNeò´Ž@Óg©º)@Ԁ큞-@՚1I@Ö³uŠ£@×ÌØØp@ØæŸè@Ùÿ`g`´@Û¤.Ú@Ü1çöT9@ÝK+½Ï	@Þd…¸¢@ß}ÓM4Ú@à—±È@á°ZÜ/i@âɞ£­¾@ãââk,Æ@äü&2¬€@æ‰ú›@ç.ÍÂ&@èH‰û@éaUQ @êz™£º@ë"Üà'©@ì­ §¬H@íÆdo1™@îߨ6·@ïøëþ>R@ñ/Åź@ò+sMÔ@óD×UD³@ô^Î0@õw^äX`@ö¢«ã?@÷©æsnÎ@øÃ*:û@ùÜnˆ@úõ±Ê§@üõ'£ú@ý(9Y2ÿ@þA} ´@ÿZÀèS@t¯ä.@Hwuô@¦Œ?i@¿Ð›@ÙÎ/b@òW•Ãç@›]Y@$ß$îþ@	>"셏@
Wf´Ð@pª{´Á@‰îCM_@
£2
æ­@¼uҀ¨@Õ¹šQ@îýa¶ª@A)R²@!"ðïe@:ȸŒÈ@T€*×@mPGɖ@†"i@Ÿ××	@¹ž©ß@Ò_fKS@ë£-ís@æõ@@*½3º@7n"×à@ P²L|³@!iö"2@"ƒÛZF@#œ]£@$µ¡j¨ @%Îå2PÐ@&è(ùù«@(lÁ£2@)°‰Mf@*3ôPøB@+M8£Ì@,f{àP@-¿§üà@.™oªj@/²G7XŸ@0ˊÿ€@1äÎÆ·	@2þŽg?@4VV@50šɧ@6IÝå{Û@7c!­.·@8|etâ>@9•©<–o@:®íKJ@;È0ÌÏ@<át"¶ü@=ú¸[mÑ@?ü#%Q@@-?êÝz@AFƒ²–L@B_ÇzOÆ@CyB	é@D'O	Ä´@E«'Ñ€(@FÄ֙<C@GÞ`ù	@H÷^(¶u@J¡ðtˆ@K)å¸3D@LC)ò¨@M\mG²²@Nu±se@OŽô×4À@P¨8žöÁ@QÁ|f¹i@RÚÀ.|¸@Sôö@®@U
G¾K@V&‹…ʍ@W?ÏMw@XYW	@YrVÝ>@Z‹š¤æ@[¤Þl®ž@\¾B4åã@]ׅü¯±@^ðÉÄz%@`

ŒE?@a#QTý@b<•Ýb@cUØãªl@do«x@eˆ`sFo@f¡¤;g@g»S"@hÔKË#d@i폒ôK@kÓZÅÕ@l "˜@m9ZêjÖ@nRž²>N@olz€ˆ@p…FBUH@qžŠ
*ª@r·ÍÒ±@sÑ™×Z@têubÅ@v¹)ô¶@wüñÍJ@x6@¹¦@yO"€[@zhèIÈö@{',¤@|›oÙÕ@}´³¡\:@~Îi§`@ç[1…@žùcS@'âÁBA@ƒ3F‰î@"LŠQp@…eÎPñ@†1᠄@‡˜u©'˜@ˆ±¹qeP@‰Ë9¶Ç@ŠäašÀ@‹ý¤ÉY@'Ò´@Ž0LY¸@I!Ÿ@bóéôI@'|7±Ü@'•›z2"@"®ßB@"È#
@•á†Ò]|@–úʚH[@˜.b¡ù@™-r*Ž@šFÕòèò@›`ºÖN@œy}ƒ2k@'ÁK!@ž¬%~a@ŸÅhÛn9@ ÞÌ£ÌÑ@¡øk½è@£t4¾@¤*·ü@¥DÄq%@¦]_Œd¶@§vÃTÇ@¨»Ó@©©jå_@ªÂέƒ‰@«Üuz/@¬õv=ߖ@®ÚE™@¯(Î>@°A–¥W@±Zå_
4@²t)'Š@³Œïp¡@´¦ð·ÚT@µÀ4ւ@¶Ù˜HAo@·òü¬ø@¹_Ù@º%á…á@»?i…@¼Xk1ó@½qÎúa°@¾‹2ÂÐã@¿¤–‹@²@À½ÚSBú@Á×>´@Âð¡ä%£@Ä
¬—á@Å#iu
»@Æ<Í=~1@ÇV1ò?@Èo"Îfê@Ɉø–Ü2@Ê¢\_R@Ë»À'Ȍ@ÌÕ#ð?¢@Í·S@Ïë/ž@Ð!OI¨ƒ@Ñ:³"@ÒTڜ@Ómz£Ñ@ԆÞk'@Õ B4@Ö¹¥üŠ‡@×Ó	Å¡@Ø썍ó|@ÚñVqÈ@ÛUð¯@Ü8¸çp0@ÝR¯ðI@Þk€xpû@߅A`k@àžh	âO@á·ËÒdË@âÑO›V@ãê³cÙ²@å,]ø@æzôâ×@ç6þ½Ös@èPb†\@éiæOQL@êƒJ؋@뜭à``@ì¶1©Vó@íϕqßø@îé:×»@ð}aî@ñÌZÞ@ò5d"æ@@óNè]àa@ôhL&lð@õÏïh>@ö›3·õû@÷´·€òv@øÎ;Iï†@ùçŸ@û"Û}D@ü†¤
ò@ý4
m
]@þMŽ6
]@ÿgÿ
ò@€uÇ ø@™ù¢º@³}Y¥@Í"¨@ædë=[@ÿè´Ar@l}F @2ðFKa@	LtQ9@
e÷ØW¥@{¡^¦@˜ÿjf<@
²c3>@Ëæüþ@åjÅR@þîŽ9@rW&¶@1ö 1Æ@K™é«'@e²·Ë@~¡{ė@˜%DÑù@±©
ßì@Ë,Öîr@䰟ý@þTi{c@Ø2‹¤@1[ûœ{@JßÄ­á@ dƒŽ.@!~W@'@"—‹ S²@#±.éՎ@$ʲ²éÒ@%ä6{þª@&ýÚE'>@(^˜:@)1Øó@*J…¡4@+d)j¹ñ@,}­3Ò6@-—PýY6@.°ÔÆrž@/ÊxúÁ@0ãüYM@1ý "ž"@3Cì(j@40ǵD©@5Jk~Ϥ@6dH[/@7}"y#@8—6ÛÐ@9°Ú¤"
@:Ê~n Ý@;ä"7¯<@<ý¦Ð@>IÊ_'@?0í"ï"@@J']€5@Ad5'e@B}Øð£%@C—|º5w@D± ƒÈX@EÊÄM[É@FähïÉ@Gþà"X@I¯ªw@J1Ss¯&@KJ÷=Ee@Ld»J]@M~^Ðá»@N˜šy£@O±¦d@PËj.S@Qå
÷²ê@Rþ±ÁM@TUŠçÆ@U2Tñ4@VK½@We€è—'@X$²4€@Y˜è|@'@Z²ŒEÞ0@[ÌPêõ<ä2êù;Kª<å'Ax<åW2æz<Š<äÞ©tG<㧬p?Ñ8<ãõ¾ØHæ<ä¦À{3$<äêÜwtEâ<åéåÚóÈ<äµm‡Óg<凟g€¤g<喷h+z<äÓø¨»*<äm$w3	¥<ãÿêÈ3X{<ä¾uã˜ÊŽ<äY¾¼Ÿu<伫™LÁS<äòG]Yâ~<ä«Ì=¡0<ä<¸ù)É<ã¾Pfв7<äWÁ)<ådáÆ B<å9:ó—Ü©<äô6†<äáç+€˜6<宕۠ϵ<å$»¸‰½†<äœ
•Q<ä<"±/y<äjì)<ä¶É¼
D.<äò¥HeT¾<å.ØÒV…P<å³äPNÚ<ä"‰p-–©<ä8ðW:dï<äíäŔ*ì<åüBÕýŒ<ä¬̞¨<咿~Á˜™<æK¡·6ÆÊ<åÇ3ts<å^·… "<åÄω9U<å6,b¿e'<å%äÁ<å3«éÉc<å=9ÒC<äËýþ(ã`<åì3u:¢<åY3PcõB<åZHÂer·<å©O7èù<åH¢R~.!<åWâ<X"<ädGÅG»<ä½"åß<äòG*oû<äû×fÙÝ»<åjðø$ä><å¸Ãí́B<æ
ÅùÉ{<åLêq‰¢˜<äñ_›ò›[<åZbKˆZ<åEêÙ^<äÍmÚÐ
$<å B"ßzá<åÉÀd–¥¹<åjŸÓè'<åÇjhö¨Á<æ¼î÷íã<æŸE¡ëV <峚wu"9<ådғàå\<åøl—-_<å˜Ðf*<åß'' 
š<åcÓ³µVƒ<å‹g¨½<æ€É¦%e»<å¥ÈÝÌ'<å|¸ÀÀF<åKï½íï†<åÁƒµôg<åþœ‹÷<äÆ¿ŒÎá<ä•9Ûð<åäi¹zºš<æÐßVÌò<æ`&˜—ât<æ©í#][ã<å)r³Ä¬ë<åd$‡–åÔ<å»ä_q3å<搣ñ6<æ? 'nü5<æ
s$G<æy éè<å`ˆª+ì·<ärŸ<ãÓ,vƒïÍ<ä}ðô¶<åb·j`ÛÞ<å(;Ñ…<äãZªÄ<ådp€	'<å÷¥X
ï<å1éC``¤<å~ìeZP<æY¦|)à<æÜE<åà¥å×M"<äÚ''™[0<ãðx/Vö<ãÞC˜ã<å
ÅÄ­w<å• '´Ý<åÄ
Û©,'<äó
¾èÈå<å4åêˆX'<æ*À

Âí<æ4ÐOê<æ%Ä5Îÿÿ<åâmmÇáO<äx«|í<äóÚWŽŒ<å¦ Ew¦ <æ±'™ùÇ<åîtË<æFœê'Å<æ0×z…^<åäRoÄ>"<åÒf,®Í<äÊ´G­<ä´)d7ë<å—RGèB<寁éõ<åöqÖË«<äìÎgŽ§â<ä•I¬pâ°<äûÔqW`î<åô-:&Û<剶&®ŠB<åýªTÕË<å熛e<åá .C<æä¢mñ'<æ4"ÕÕ¶­<åqügÚ <呆E‡>Â<åÐüwµV©<å˜âóä]F<åTþLœ²<ãè	ƟP+<äVvÙ÷Ö<åÁaá:/»<æY¢ë±
ø<æÅÿÃy7<æn>Pb€K<æ?LL¢Í<æ5¤žþ;T<åç<æ
Ñ@" <椊ƒx<åœÐwÕüø<åªrºðÑ|<åÛ×výM"<åûñ,<æ,ó3G<åV/>Ó<åð`çœ-È<æï.ˆ†5<æ6ÒâNÝ*<åó;°ìK¢<æUr#	Œ<æS¶\‹à‰<æ\‡®q"Ù<æ`eƒñx¬<æ#L¸sG<æ$LH³"<æÚ^kCÈ<潛yc¼<æ[ZꝈ<å睊y~%<æ'Ô:<<æx--çZ–<æu'•&<æ`·[ÊGT<æÏ2ÌÔ<æbõ:<æãmöüñ<æ~a>©²Y<æC‡#Äüô<åÄcÑ°£Ú<弜ªÎ"ì<ä¿gŸî»Ñ<äL"÷Ƒ<ãŠÀW	½<âðtËV(<âŽ|÷_z6<ã,¡Ä*Bg<âìD\—¥<â8("ג<ãÐ/ /¼<âòÎܓ·u<│%ƒåV<ãvwZn<ãáCÅq¦<ãèØd¹Íî<ãòÄñŒÐÑ<äaèÜW<"<äÔ#: FD<åGú"Q¶Y<å>ë‰1´Ô<åJ8<D¯¯<å'фP<åYÊ
oÏ<äöX*L# <äw¼'µp¯<ãÞn•¹I<ädÿÑ<å$ÜFÏ<ãÊ(hHå<ãqêZT<ãÁf9Ö<äÑÿ/™<äu¦x'E<ãÐGT"_i<ãÚ%ݓ<ãûr¸ÚI›<äSǕZé†<äUU¶"0<ä‡=VL<å|C€Pä<åEubÀŽ<åTµÕuqÿ<ä©IÀÈS<<ãñmÝóJ<äkc¶£³‰<䮶/gõ<䨖¼aSA<äv•Ÿ<äö£bðê"<åaϬÏîý<å3OpÉ	À<äÈ'¾f<äÿyPø<ãñÕyW¦<ä˜'@ÿ#þ<äñšAq¶<å"}OÒ"Ç<ä›ÃÃ
ß<ãðtdtHŸ<ã>èY{¤o<ã7Å­œì<ä_DV]<ãÉÌÛßp®<äF#ÏòTÆ<ä¬$bC<äŸûy*Æý<äžË8<µ¥<åq-oHÂ<å/«ûèÅ<å:Øpä(<å·`3‰A<åŸ(´ô<åV›MW2û<åq¿°®<åμ°ÐÛ.<æ0Êg7@Y<æ|¼{›ô7<擩h‹ê=<æ^N†lŒz<æ1;úûÐ<åY;©Ù8ª<äq+}šôü<äŒ|ú|nº<äË1¿µÕÌ<å&ÓsåE<堪ͻŠ<åw7¯«c<åÙ·µåV<åëî¤J<å)m*Oa<ärºAþ<äò¹ãæá<ä×ðØØ<äÿFïª(Û<ä³,Cè<åOàÇÇ<åPd€Á¥*<äºÕþû-–<äÐ&Ù¼Çv<äÇybÎÉ<å¼×¸;æ"<åé¥þ¼yá<åURþÞR2<åe~U´ð<åí#o?e%<å;Ù¢ˆPè<äíõ³bàÇ<䭅w¶†<äà!ߏÀ™<åœFzìÂÑ<åûÂb:<åk*,·êê<åæpر<åBn˜Ï2<å8ÕoO|<å'é6ax<åÛPvîÔ!<å;@é<‹<åo&CUFu<äÕàqŒøÚ<ä·c…Eµ<ä¦ÅÏ"<å0òÄ=øØ<å¾Ì«Uª<äö‹·²š<äè¿#kE<åjë;úι<å\ nØT;<å¨nêjk6<åÆf‰W·P<å1ÂÐpÀ<åP	|w<å'â`Æ7<äör1§*K<䇹HS¬ž<ä$?6\º®<ãçÉЂ¿Í<ãôQ"Aî<äĦÖ/z+<åh$–)<åAœìÂÍ<äã­ñ'3<ä‹Lc¡O<ä€Ì4É	^<äºáMp<ä¼Gì‰k<åZˆÐn<åkY©±6v<姁µö´7<å1pq‰ˆê<åSóÍÛó<å1ŸÃðÉå<åúTÀ'Æà<åàãr•³¬<å")˙ä}<å–<{%Š¦<åR–Š¾2<åžâÄ×O<å>©/·'"<å	ù°™V<åʱ¸<åïmBgàÊ<ææô@Á€<æ[])€‰<åKvh"¡Š<äRYÔ/~Ú<ã¼}7fë<â°m#Mù<ãÀf2iPÂ<ä£6òÆtÇ<äün/Šé<äìg`£•Æ<å-˜.'Ü<åä…Aµa<<å¤õřï¦<æSãj˗<æ'md­çö<æ³æŽ-‰m<ååºnüý½<åxLæ_m<äŽs95<䢾–çÎ<åTFBê²<åî|QP<å)§µJò<äõ¸é/­<äÓí–ø†ø<äú°êC%<åÉ4¨u<å7¦48!<åØr»ŒY<åÌ\;Õì,<äçÛ,]'<åFµ™<åèü]¢T<åÀU02«<åRú²/<äméxÀ!<ä£ ‰åeÉ<åXçsp=ë<æL>‡4B‡<æ^]eŽUH<æMGzSö<æžwÉkø'<æ-f~Œ,X<柰V¿‰<æs÷>¼–®<æ¾ô¢`a¬<æ¹ÄÈ–<æ€øA²<å°Á
sÃ÷<åG¨š-ä¹<åVͦ•¦×<åeKºž<å"i¡mS†<åišP"Ñ<åùÛˆLŸ<åŽà¬Ê¦ù<å{gVcM<åÙ~%r<åZJÆ´ò<åÓëoó2.<åßIïÝ]<äzР—8<ådq€-σ<åËÄØ`B<å tË̓<åZ\š§Ã<åî˜Ö°P<äáÙ=ÉSÜ<äÜX<äY<äœüÕÁ<åEŸÙ9<å†ëBÒn<æ¬.wXÌ<åò¾:%_Ç<åþczµ<æÕöe<ænQ-x<åÿ³>{?—<å|'M/…²<巏ãè"<囱ä²k<åscºZˆÂ<åp"ûVÍ<å]y."<ådÄMμ<äÉ©êü\<ä·ü/^·<䟴Õ±¤<ä÷©ìQ,<åu̘–Èí<åÔÔ¼Î<åÚLE <å`™g0Gø<åvÿ/©ì~<äúºu·O¦<ä¢÷(½Ää<äjŒ"ð5¨<äöÒ%|D<叵5-›0<å)´]±³<åi«Ü^><å?ý¶|µ…<äãÍVtj<ä·÷ÏÃ^<åY±Å#Á<åé (ò¬­<åœU†tî<åPXtÐ<å%L给<å'ÀS½‰P<å¡h7ÑH"<å^F:¼pÒ<喛(xÈÁ<幐²Zy¹<å∸@&)<å"W¤Ä-(<åÔµóæ¡K<åЂ|¾Tî<åÔE:<´<åäˆh°uÀ<å»Eâ«sÖ<åúë=ˆJ'<ä¹<t‡½<åì^¤<ä«K»lR<åHÈñZ]Ò<äsc8Yy<坼tÙÚ<嘞Åe<å†2L–•Y<å­Ó{ÂÈ´<å·NÿÐ<å¿FCÈ<åž<²]Š<æ.©]Q ›<åŸDµ»_7<åú™ñ)<å+Ã.R=<åã)£z@<å™ø®Ç
Â<å×r#/š<å÷á·³ùo<åß>ÿ%œ<å˜ö¯åû<åä'['ìâ<åœÝIè"<å2ސ˜ýÎ<äµYÜ;gW<䵃¬Wì<äÓ:½³!R<å8Á1ã<¨<åßqÑûƒS<åÎo§MÅQ<åµ£»Þ¯'<奰¦þ<äïü½Nà<åªÚ}®Ü<åyͶ–#<ååž©[F<åþ·Bœ"<æ%!U︐<æcOÓ$<åã8¢	Ý4<åÿØãÖ²"<æ$.\ª©<åÅb½lm<åo…<å¨?ø>á¸<å©-V$â <å 9bév5<åUuÿâ™ú<å@î¹®X6<å,—Qir»<åÀ©È J<å_üWg:K<åE'íq<åqv):Q<å¯ö~º"Ð<åÁþ]¶ö<å Q£_<ås‹É&›â<å|qmýò<åÍRŽÐþ<æ—	y:þ£<åÒo0H0·<å|¼|¶K<å)zúN^<傣š?6Q<åà,~%!Á<åÅÛÑ!ßÍ<æqk ¼<å­ê7LÌÉ<å í›š!<å²À{-œj<åÐՉäÖ1<æ	w: C<åêšÝvIø<åþÁ?— ©<å¤V!èíø<åFnىT<åî•)ÁmÉ<敶å{<å°?ëV_-<ålëòŠƒ¾<å³/—§î€<åà²ãâ<åiÄՒ/<æ(įÙÌÇ<åc.#°%Ì<寔'0<枧Ó°`<æ>]¡'2'<å¶AhN»–<æ/ÿ…÷ó<æHã‡$M<åQš'6û<偯Þ.†1<æ`ÓenŸˆ<åÑÿa¯ÿ4<åÁz'à<å³¼"od<å¢){Ä
,<æ™~˜'h<å…à;™'å<åÀ{'•iš<åß.ÚÈ<æÌ´?hLò<庖_Q®><噈$9ª<å|Ø0U‰<æ%¬ãLó><åÒ,`L*D<å˜SîÀ"|<å—ãA#¸´<嵌–?ԟ<æ.&5WÕ<åܒxŸ"³<äúÄM"¨Á<äÃ3+b_<ä°Q…/¨N<åyŒ÷Òë<å¹÷Œ]ß<åDôkýw¿<å#A]Y;<åíAÅ˞<å£Î³#Ô<åÎüƒ.ù<åpx1WN<䵸ä¿ûŸ<åRã˜L»Ï<åû!:"f<ãÚ´î¤by<æPfB¥<åü–¤; g<åklm4"<åOÀ‡_Å<äö²Šj'ƒ<äÅþ'œéá<å#[íÅu<å>ñ"ÞØ<äéáؓQ<äe¥RåÎ<äIð9¶ÙE<åü›Ü» <ä¾Pkr"\<äá+ãœ_<ä—j?Eñ<åS'Žÿ»Ÿ<äž_Ý,P<ä"V‹ß<ä¢a›0o<äN£¸78<äèŒô;ØK<ä[$j¸ûa<ãÉvÕV‹<ä2Ü,ü›
<äžG¤ü½¾<äJ·v/Ê­<äv2u<䖮,–B´<åoŠäñ½<åj•jT<åp½|øË<åçÍU<À<åQ•Âˆ<å6|ñà™Å<å4ÿÈÿÊ<å@£uåÖð<åhZ¨<å-枋5<ä‡Ýsʪ<äµ÷ZXæó<å=c¨Ïð<äF÷5‹<äØNT)Y<åegIü­<勛žƒýì<åƒ<4
y<åGÅ~<årðT–²<åOêÜ:i<åtm^Â<å‹ò+s·|<å·…¢V<åhÉôy9H<å"($‰py<ä¾f‹Œ<å`«
lÔµ<äý*¤¼0I<äM[úâT<äúc¸ü<åu6ø£Dã<ävIÙ&‡ó<äçU¨êV<ä ×°M´<å'Ídy<巚$w̍<å¡[ÛÂ{<äöQŽÄ(<å±;sü݁<ä—Âx{­<å=Ë؉fž<ä´[ËA´œ<åuèx¾­<äž+ú}=Q<å}{GB¨<äö¬È´<åu×Øóˆ<åi/¨Ø<å[+Q49<äf\vÓA<äۗûœÀ<äɑ¯7<æbV|f<围Pfƒ£<å}"ƒ¤o+<äZ$ÿw <åÔݲž<åâ÷	þ8<å•"ÃF<嬭ÒCã—<å'X+øk<ä䶻ê_3<ã°×KW1<ä³bӌ´Ò<åk«à¢Œ]<ååBø¥Û<å9ݪTžË<åcù&"ùó<ådŽeÒ<å2^£zÏ<å…Èk¤Ö•<åeÑHXý<å)Òø[Á²<å\"˜éÈA<åŒä¼PS<å(ΰý¶"<å3»Ùⶱ<å/Rò[%<临Jä€<åô6 ><å/óKŒÃ<唁ÂnÕ<åÄi£è¯<å;_'¦<å
6qC¥<å'ÔU<äËTƒ€_<ä¾ä~×üá<å"VŸeò<ä˜V>ɪ5<äSçEPÐa<äܹ›Œ x<å;£B0aÇ<å_Šéêöq<䛨´,¬Õ<ä¾avÌð<äÉHgûÍ<ä~l"¨"±<ãå r"ñ<ã3ñy‡äé<â<–æÆݖ<ßÕ_mCÍ<ßcw
ù:<â?9´{ºÅ<ã²²['‹<ã†Óâ
í~<â©DiÄ<áâñá™b<ÜÅÃHÀw<Üȵ.fºS<ᯬƒ½+<ãT0Í"/Ë<ãóñWPŠ8<ä"Œ…á<ä?4ã-E <ä]Ï`ÇJ©<ä½wSÞ;˜<äöÎ{ZԆ<å	·¡f3<äS€Om<ä•Oý\^<ä«CñH<äïšWë7<äî?¤ÆˆH<äïÝMä*¤<å	d`<åQ§Ó%Í<äߣ)¾|<äö²õpa<ä'ÆXUL<äpp¡?<åÝ' M<å[Ľ\Y<ä®7´á—2<å2+õ² <åhú‰l3°<䡛‡i0<äºm¯€>…<äÁ	?ÔI"<åcT5Æb<åHW*<åPF}ë›<ä÷¥<q¡<äÙ¾íßÖ<åGh|W¡ª<侧·‰cÃ<䪭€;ê<åDæyÁ•o<äìýzkó<äâ•6´ˆ<äþqx4¹<äçXT•Æ<åñnÉØ%<äù-DñÖ<彧´×S<åVE¾v@Û<äýO'5â!<ä´õ£/<å&+aòW<å4¦ξ<å.u†6–<å\"c<ådØ%Ñ<å‰EVWk<ä½ÿ¼Rw<äƸGÌÍ<ä:üÝ]<ãè5N›<ä3"û¥çš<䲡~ª9"<äXö•&ʞ<ã»FccU<äà<'/><䈯ànk~<äÀòìÙìÒ<äu¥f¶G«<ä¿xùUÿ<å»àoñ<äü|:1æ%<äšæÙÕu<ä ºÑqhÌ<ä–UE72<äÑ>¶ÑMð<äôK~(ԍ<äÌ¡Õ D£<äXò]­c‰<ä ){Á©<ä¶LÂÒ&¬<äÿ´0úׁ<äâéŠ>OP<äÕ×Jü¨Ö<ä'6þ»-<䑶K%•\<ä}º}à!<äˆQ¯:ž<ãÅô§e«*<áà·93<áU¦§Dâ<ãþ>ër<ä=P"¹<äXl?˜<䅇k›<äŽtµ"@J<äü"ÂîF<äÐø}"-<äy6÷"@<ä¡kÞ(â‰<ämõ¦Ì'Ò<äªöËå1¹<䞃TmŠ<ä'÷b¨è<ä"8%Îðì<ä́Á8^Ò<ä،­5J<ä±tìVá¨<ä%†‹ºvs<ãچҬW7<ä•
6ã<䃌1'sª<äA'Ö!<ã'ÿ
¾<ॄ"¼Û­<ݳˆËNºŸ<àÎ¥¼Jk<ãñŸ~ ¼<ã¥!;ÿU‹<ãÜSª¾Õ¡<äLÕm̦<ä9lÆâÝ<ãéHàjÝ<ä,ÂÊ<äW¹Œ-<ä8ÚòìD<ä}_}Ϙ»<ä:Έà¢[<äT
7<ärhld<ä9ê9ñy<ãòü`ªh<ã3åB7k<ã<t|ñf<ã®{?ä?<ãæRõ'L<är£¬EÊ<äwŸ®˜o0<äjìå'<ãÙÇC-ë¨<äÜy}€#<ä`'¬‰'Ï<ä'Ü"'x³<äW'd¬NB<ãóÊ]ý"<ä	G=ãU<ä:»D?ôÜ<ä°øë¿ß<ãJÁ䙛&<âASs§<â©+UÉkÍ<㤲%<ãºcý[%ù<ä0±Ö×D<ãó"«áH<ãþVÁ2l<äŒcTË/<ä/µ¹S"<ä—cÓ)Û<ä(fÆ5Ž<ä/|Èvá›<äFƒ)Šxe<ä3‡ßu"<ä<D",Åû<ä0=¾ö:µ<ãø'FÖªo<ã׺³iv1<ãÀ@iōt<㰄Ÿ%Œ<âþø'Ç<ã8Mªr<㴈#öæÿ<ãÙÃâӂR<ãwm­?ž"<ãIw›fPa<ãgw–ôt<âsIÂ|»<áikwìSÆ<â&ÝÁvûŒ<ã	‹Ð¤u°<ãZægáŽ<ㅂr9dÃ<ãVCŸûk<ã/Û¾X­<ã"{¸ˆ1V<âÚzú/<ãËw=<ãSîڥń<ãQj¦¡ç<ãA k¾é<ã{«|­œ¸<ãhüLý8#<ãZ_ Š]<ã$)žV<ã$Hÿ›á5<ã^žüÔ8<ãUéµÒ³<ã¯óM•dº<ãÀCOx§à<ãKԎøˆŽ<ãL×dÌ<ã'è©;e<ãýŠ1O_<ãøçË	B\<ã÷	יƒ¹<ãՏ""x<ã±æT…R<ãÃìÿ{e&<äE¦Þ<Ý?<äàÿçɘ<ã¾z	<ãÒ}Ã!*<ãG8À`…l<ã,VXÕz<ã´ª}P­<ãõµ¾%Ð<䁠"Å-<ã…ÍTnÉ<â¸ÔÜ8ñ¤<â¼Ä`¾ê<ã5¼^Ä
«<ã@Ú(öÇ<ã
YÔóvŠ<ã™Íôr<ãr'Uðì<ã¢ñþ<ãc%~…¢Ù<ãÃ1ít<äkÙé_<ãàèeO9<ãé3QË<ãÁ'r"Â<äå©`"9<ㆮák˜ <ã¨(Ê ‰G<ãl@Üe9õ<ã®$<ƒ¦P<ãá8'
Ž<äF•3
Ë<ãö".#)M<ä6•j?<äèìÌÃ<ä9çh1*<ãºûâ‰m<ãßtÚN
<䬷¬Ú:<ä"Ti"<änùŸ<ã⫘õî<㮿áá3ë<ãÚL\"¼<ã—ü8¾ <ãَæñ' <ã'Õ
ýî<ãbRU''<ã\¸=-<ãûAxöÝ<ä ãH*Qd<äø:|ª"<ãå%¢úâÛ<ãªÊcr<ãÛªËulE<ä Ãë~}ð<ä5â·w<ãÁyø"‹Í<ãñ°SÚÚ<äV›¬ÇWg<ä%ñqÅú<ãø4p¦"J<㟊òޝ¿<ã͉Cë'<ä‰Ni…r<ä)+	q"<ä^7뉾<äx¬É8<ã¥O#Çق<ã'Tž'y†<ãˆ\1¯(<ã€<¯øÄ¥<ãÙR0³¯ã<ãøÃá÷û5<ãq'ÍC#<ã°eó$ôŒ<ãi›—õj<ãù*Ôj¶<ãn«ZîwÜ<ã]ø
ð<ãu·íî~<ãxÁ= ®Ï<ゎOk<ãÂÎ"õ@õ<ãGw6&N<ã^Wåˆ<ã¥x<ê<ã½=cÂ9<ã…A$sp<ã•Ù´e3ø<㮆'&fb<ã…$ª!\£<ãŠ^ѵ	<ãë=ùa<ãjeêCëÍ<㉮é£<ãœ
G'<ã\¯u{Fö<ãÆã'<â´Ðš'ìœ<ã~‹Ùº<âúÄ÷É<âúb§±P<â®ò'idî<➑*¼I<ãV"ª<4<ã+leLÊ7<â· 'Y£<âÁ™.<Vâ<â¾
¡<â{?1L(<á|³ä
0<àMƒ†µ<áKŒZ?!<âœ]«þÔ<âÀ§KËô<âç3Šph"<ã;*õp<ã¤/c,×Õ<ãš0%œ=<ã'.™à<âë_Õ£H<ão'/6<ã"-æã<ã^N".Ó<ã!÷åÓªk<ãAH< <ãçi€FŸ<ã<­Ñut)<ã0QˆZ9<ãlhÊs<ãì´ÔEž<âºë/B
<ãù~*î<ã[ŒÀê²î<ãÛÝõÈî<âéŽ
ÈRg<âÆ2+Šã<âÈòêÎp<à‹ß%e<à$$øïQ<á§$j§Ô<âØýWa€ò<ãmѺ<ã9dÃ"…<ã£Ò™·ý<ãLQšÞ<ãrSpf="<ã3¿XZO<ã?q gWE<ãâoU÷<ã…ÒÅ<ãi9®ô±<ãwN=—Þe<ã3æ4Ê<ã3Eë¸<ãS<'¥9É<ãºÀðȘ?<ã¾aº§vÈ<ã‰ÒJ+cå<ã^ŽÆ«<âîUtêÉ<âèPØí´<ãN‰ÆÿS<ã`UcEº1<ã±a¶Ù§â<ãh²\4"<ãe†Áde<ãšòr{r<ã‰"­Ž¤<ã‰à?wRØ<ãqÁœJS­<ã£Bd=®<ã|ÐF$ƒf<ã:(Œr²<âá•g8~à<âÓ®°èÁ<ããé¹<âÍûQxѶ<ã6dQ<ãÐN7Ýùƒ<ã[q[z<âÿõMÌXÞ<ã'™~s'<ãp·ªîÓZ<ã®ÁÜï8Ÿ<ãoïAÄˆ<ã®Ýè:<ây¬mˆNé<âo[	üm<â¯\XDÂ<ã+s\´ß(<ãlK¤Ã<ã*wéTÅ<ã=Ù¦›Y"<ãNñ~ã"<ã)C€Õ'<ã,FYä~6<ãi¤é
U~<ãì-õЖ<ã=˜tÒË<ã,ú/Û<ã[ž:ø<ãdÿ‡±Z§<ãhŠ¬DÜ <ãL¢IíZ<âɎվž<âð+iAï¡<âåóþÛÄw<ãL]Êk¼Æ<㩖Mð§<ã«Âџ›ó<ãÌ'3¥ÝC<ã™^FZÔ<ã£wÙ)·<ãEj«kL<ãÌß«w<ãšL£ô<ã7¥§Äz<ã\Œ'_Ø<ã*|Çð·<ã&Dàº<ã~¼#ç}U<ãÒ´ôÝ$<ã}UҊ­<ã–[æÒö]<ã¯ö"pe<ã|´–}Cé<ãK:‰¿¢«<ãr1ù³[|<âòÙ©"é¢<â£>æÈuT<âN
§›¶<âX-ø"<â'eU‡Ó<âº×¹tö<âð$\@Ï<ãTn)<ã-!¶œI8<ãCf"š<ã$J¡ÁA<âýC2V¦<ãø•›ð'<âã•.[€<â'!óŽš<⚋ú‡‰U<ã=â7ɇ<ãKàÙëG9<ã''|<ã¼±Ì<â­Àð3Iü<âfMØ÷5É<âņuHq?<ã
fŠš›<ã+Š >ØÒ<ãZØL0C<â±4áѧ<â9âÒæ`Þ<⥣ÂZ3j<ã[aÂÑ<âæ,ÔHÎ<ãÞ‹«ˆ<ã/yD~¬Ì<âÚò¼sy<ã	¸sÁ<J<ã6ÙL%<âë'	†<㍽<ã?dc<ã\-@PP<âíՆÒìð<ãBñ@öÃ<ãG³Ž'¬×<âþbñkN<âþÒ@Ò0<âÄ؀YèÊ<ã2dÁq©<ã]ô…
<â½ø/—"¼<âý^ðJ`°<âÅ6•ÊS<âµ{ðAª_<â÷1‰pVs<ã7‰ª$'<ã#Gv<
Ï<ãyÀÆÔ,<ãR?Ž3w<ã(Y{~à<ã7séí&<â«áÔí®(<âÐåx6E<âír:º{<âàJ4ù^Û<ãæ
àÁã<âÎAž%-ä<â¼ãŸtž<ãàíš<âßUE ˆ<â{N—#<ãN•n?<âÿ™ãa#<âþk_'Ì<âå›Ú÷i<ãAõ€L,<ãUFÝq<âõËT$*<âÓÊʚö<â壢î·H<ã.b«û6à<âòóbW=<ãàªA[ã<âÄó	]<â'貧þ°<â®.H"³<ã$òoT"…<ãCQã6Hr<ãÒ¯Ò¾<ãjŽS/Õ<ââœÚ«PN<ã6y\Òܟ<â³bY@;W<↚ô´<âþœ_i~<âªÎï%‹y<âs~!	Ø<ᦰÕ`'<àWÍüÅ;<à0|ŠÙpò<âÏô1ì<â¢?¸?C<â'ZŸÖÖU<⑇V55¤<âaÙH›e<â3Ýú¿='<ádü Ì¨ò<à×Q'°a<áaª,¾sç<â§9B'Ž<ãJf³÷ƒ<ãLF"b<âÙí,ß6|<âÒ®+%"F<â€xÉü,Š<â6ؼ<âí?nÇ×<ãI0pݲ<ã3"uu­i<âÜþy3<âãz4§<â¹øØf<⑃ØfŸ5<âÏ´î!ü<â¬ðºtþ<âS¸â©Ô‹<â}Ù^ýX
<â¼rC_`©<âÔËX(H<ã)QL&(¨<ã*¦zPÛ<â|þþ7%·<â?,<é<âc—ƒÈU<⌹ü±¸}<âòOð°Ó<âÜ#j <âPuÙ·<â7ùˆ?êO<≖hk4u<â²ë¾}Ò<â==Yþ\<â9!˜¥r,<â³¼"´!<âs'Ùž(k<âj›çåóË<â~ '£"<â<¥¼{°<âRÐð	Í<âdk@»6'<áØf0UÙó<á~8o<á_®¥¡H<âùÖË<âBAµ%Nf<â:¯ÀÀÔÄ<á
gq<àö3S ß3<à‡Ò‹ ¯<àŒ8ã<à‡¶5x`g<á¦ùzýœ&<áÜèéWe•<áPË-?<á86§Óñ¹<à¸íëñ<ßVôœ"ò<݅ÈÜÊ(<Ýoÿ"Ǘ<ÞS¨Sˆ‹<Þ-=ãÞOu<ÞýwpÏù‹<ß¹x²­ÿ~<߶{Xa\<Þ"·Â‹^'<Ý|³ÚFFÙ<ß
sðöà¼<ßt×ØCç<ßÅéÉRS"<àyg?"í<à&J
ÔÌ<Þ©Á›D<à"æ.(àÚ<à#¼%è£<ߏÜ`-P†<ߒX(Î|p<ߣsR
W<ßùažJWA<ÞNöjâû}<Ýß,'²ï<ݘPªǖ<ÞS{ù볘<ݵľ¹Yý<ݼL–ð<ßï‹-±<ߐX_¯çi<ދRœºåÑ<ÞkÔɳc<Þ7ʒ"<Þæ犑ê<ßaôÞ×®3<àÅd´)À<àNBä
r1<ßÝt²'ê<Þ2BO2ÁÁ<ßMÚ^Ï<à±ÀÕ<ß/5ÛѨÔ<ÝÕy"|ø5<Þaÿ"Œk<ßCÈôر<à
hê¨<à.4—<àQ›ŽØIù<àÏ[ï=<Ý©ùADë€<ÜǗ+Ü<Þ
ÇW»6<ßÊî‹Ô‹'<Þé¥ÍôN<Ýmvª¶MÈ<Ý©\"La<ÝÛrÛ´è<ß3IÚ4V˜<ߕ6û›ê<Ý©¶4fW³<Þæ¤DðŠ<ßjwH{<Ý9‡ò•:~<ÛÞ>Eaè<ߣó¸>þI<ߋÎDºy<ßàýB¶#_<Þ3ëÈ<ß$­¨U²<à¬~ºþfö<ßãV5"<ßK0"<ß*×Eˆ<Þõˆ+Ù|<Þ¶"·]<ÞP«vD'<à~uð˜<ÞúëkYö<Ú¢ý©Š$<Üçֈäö7<àvɜbZò<àxÆZÕlL<à€u~2|<à"QE…><áJz22k{<á…Xa¦º¿<ä!ÔÐ6<ã"Ô€)®<àQ7å =<Þb>9°n<àqE9å1<àÂWІµ <á)–?ž<á)øD³øñ<ÜqƒûZ¸z<à-»Üü<ݽáu4+t<ßʛɆ&e<ßnü|Ü <ßÇÅO?Ù<Þ=µ=B<ܼëKÇ"<ÝccLí6<ÝÞmón3}<Ü3¸…fÅ<Þ¼‡‹àb<ÝD‡¯DÇ<ÞæßY:í<Þ(LyH^œ<ÝËÂ
ð'<Ý¡( 9Ø(<ß38×?¹<à6M!Ã<ݤ¦§¾6<ޗuW(<Ý@ükI<ÝvD'¶<ÝÄæIsÜ<Ý5ݒ(Ò<ÞT›¢zk<ݵˆ¿euâ<ܾ¬
`ªŒ<Ü÷YèCì<ÞÌ4UX>Æ<Üé"MV<ۊٮÊ_Q<ÜGÍwÓ<]<ޒp‰%<Þ́8ÜÄ<ێ³öÇñ=<Þj`óO
ˆ<Þ,¬-ÆF<ÛIkO»S¢<Ýò°&Z-<ß@ðÉ.<àß
ÿO8<à>!øíM~<Ýiª÷€—<Ýà=e1<Þ¤
Ú(áÂ<Þðݺ"'"<àsúù1Ú<âót;JR<âŒs¢F=<àé–<àZPVù–Ä<ààQˆ¤m#<ßaüNZŒV<áÖÖõìWü<á;e	öb
<ÝÏ,G3Ù¯<Þv…™®òø<Þ£©|zò½<ÝE{×sŒ<ß ˜7¨É˜<àoÁ`½<ßô8#QË<Þ÷£|Iâ8<àý¨–Á'<à\[cÖ<ß=|SB€Ä<ßgƒÓ+U<߸ԛÕêÿ<ßti ¸<àô²GrǼ<áîr,* <ਲ਼@ð/<Ý¡0ñ!I<ß±6€H+¹<Þ¼âUÑ<ß.œg/z@<Þ£haqï
<Ûj¸o9Ì<ÞfwWïë<ÝøCm]éC<Ü$á¶ù<ÛØêüô/<ܬh¿"<ߓ³Öü~#<àF^0é<ÛÃ)߅à"<ݒJ§'Ð<Þ(Ä®ôX<Üò›™š2¯<Ú4ÓîÎ<ÛÀ½Dzj<ޗ¯í×à®<ß«OóV—ß<Ú'ýï•,<ÛhhØãO<Û#"ˆÕ™ê<Û7gu±
<ÛJŽ¦XÛ=<Þ'r#ÞÕò<ہú#Eµ)<ڼТÌ_<<ÜÇý=½ÅP<Û»Î:€®Ý<Û+rÀ\–Ö<ܦ=X"tž<Ýsz5D<ÞŒ@eY<ÞHz‰íá<ÞÔþÎ<Ü»n9ž<Ø7׋)ä<ؙd"<Ýaán6X%<׸Ð?sï½<Ü+§þ'ò<Þ&Š›Âûr<Ü%,2EÇ<ۉ½c»s<Ý!=ãݏ¯<Ýqù¬>^^<ݏâ–Þd<ۙaâ<Ýò¤ Q$<ßÍÍ|h="<Ü@.ö¦<ÛHòCÀ/<ß;S%^¡<Ý£®ªVU<ÞB2ïМ<ÞO.ù>ʔ<Üt´'iƒ<Ü]¬…Ùöò<݁…ß>K<ÜÝÚ©Zi<ÜYØ=BF¹<Ûٖî¿6ü<Û»]eˆ˜€<Ü÷®;çg·<Ûû®@ÏTæ<ÛnN# ªB<ÛÍýad9<ÛBd¹Q~"<Úî°y|ÛÔ<ە'uüôº<ÜQ¿É<Üg:s¶<Ü83Ÿr=<Üäh³±Ÿ<Ü̱…‡~u<ÛMÙx¿4<Üb!(|™Y<܋1þ>"­<ÛÒú£k0<ہÔ
³Pº<ÚiK÷þñ	<ÚzT'µ<Ú%©ìò-ë<Úe<+ð<Ûe,
jxÀ<ۏ«= cU<ږ6‹¨Ñw<Úÿ ï#0}<ÜK"ã4Ö<܍wÂ&yÝ<Ü+U˜ú©¹<Ü_í¸º±<Û6:W¼:<Û?JV…­â<Û鶉@GB<Üðñ›Õ<۟q"Ôê<Úb›Zº|<Úô[º×œ}<Û¿³w+¹<Û¦Œ;½Æ€<ÚÇ¡óꤓ<Ù¼×{Ûaý<ÚOä¼~/<ڒLLEí*<ڑWâÐgü<ÚtS]&ì<ڗ>SúÆT<ÚéÞÕ¾]r<Ùé†ñ<ٚkˆ`ð°<Ú·4ú}£;<ÛEÅâân"<Ü&ϐ~ <ÜÐJç»ÖŠ<Ûõ=¤µJ<ÚI'QÌ<ÙÂóØ<ÙÔӆç$û<Úôëýº<ÛHr"¤ <ۗ©Ä<ÛÂø€Sm<Ú¬_-•<ځiWcô<Û;Ȓ"³<Û~ÊÓû(¹<ÛÉá §Ÿ<Ú£Û]<ÚÂ!¥Ÿ(<Ú½ôÜG®ö<Ú*ÌÞ¯f<Úzz"µ ª<ۀý(‹Þ<ÜZºùúP­<Üÿ- H<ڛC6Ù:<Úabd›*½<Ûsyž{ 1<Ûvі,Ê<ÚE¼Bp"<Ù¹¥øž÷]<Úéɉ`†<Û6f<¬<ÚKE/¸
Œ<Û+'\tw_<܌œ\w²'<ÛÐÏyœ
<ژŒPßrŠ<ÚÈb›q<Ú_:°Ä<ØnÂøÛ°<ڼߺ†T9<Üój™nS<Ú·+Ëíc<ÙÝq=¥<ÚEAÙ}Bˆ<Ú-h~<Ú¿œ'{óD<Û|§"•¤`<Üê׶5<Ü
/áZ>£<Û=—M•Ý<Ù«1,ÜÙ<دÛ8¿<ڏÖB¼Ä<ÜEEÎ=<ÛÀZûEŸÛ<Úé 9ùø	<ÛcŸ;à¢W<Úo§ÎÒ~'<Ú?Þ¢YŸ<Ú/Ñç‡R•<Ú¦yÍ­'›<Û±·ƒ­<Û´²¾IòO<ڽЮq®¶<ÙëE7
\)<ٙÞÁƒû<Ù¸‰ÿ9
<ÚeB_hƒ<ڌl¼yÄ{<ÛV¬"ó*£<ÛÁ*ßU‡ç<Û¹Íy&d<Û!m$²<Û6ó¸ø-<Ú¯…÷³4J<Úý/î']<Ú幨3	®<Ú)ÎH¼¬h<Ú=m@®—<Ú¦lºò<ÙÚê8ÛéS<ØÍd¯¨KÏ<ØØ×qA‡<ÙÝdÍèj<Ú2¨º'æÏ<Ú´Wæ£<Ú0ݾÒ=4<Ú«©;
T<ێ;Õn<ÚkVì,<Ú)¢î¤Ò©<څnŒÄ.<Ù÷Q¨kV<ÙQ=µV²<Ù8üœS-·<Ù7æƒÐµ<Ù8@|bwÆ<Øêí(›—<Ú Brš'<ÙÛçS^íÊ<Ù3s€@Ã
<ÙëÛùÍ­
<Ú^è_/Ü<ÚCà(`è­<ÙÕ"\áü<ÚÑ·¨Ä<Û
Ÿp™À<Ú"š½¬¤<ٓ"¦{¿d<Ù´:öëc÷<Ùé:eÅ<ÚQs©he<ÙÈ«ç<ٓž]qy­<Ú@cïÂÊ<Ùy:Èâ4X<Ùtë(<ƒ<ÙX<®Ž†<ÙBPßR<ÚÄ?ŸMx<ÚcjUŽõ)<Ú®x;¡<لѥ‰ù<<؎Hk¸ê<ؼ [¾<ÙwAuN<Ú'OÄ0C<م÷ïÚ<ØêMheç<Ù±§î îÒ<ÚGÂ_+š<ÚrÌkó¤Ô<ÚÞx•«ó·<ÚÍǨú:<Ù¦xß«šû<ٍ@€ó›<Ùˇz¹Ÿ <Ú<<jJï<Ú‰[üRÜ<ڎcjbÏÙ<Úïé'$Iz<ÚШ½Äc<Ú+n¿â4E<ÙÖ®·íZ<Ù_Ç8Ü<ÙsŽ\4<Ú&¤eq2å<ÚUÃƽè<Úað–°H<ÙÜÈÔÁü£<ÚI´ùÀ`<ڎ£™A}<Ú¦¸ÎÁ'À<ڂ[ "n
<ÙwïxÓl<Ù2CÔB<ÚuÍo l<ÚKUË'[š<Ùj¿‡y~,<Ùz®w˜jí<Ù~@™4±À<ÙyÉb˜ì¶<ُ‹@"<Ùý´Ü—+x<Ú0‹³­4)<ÚÑ,üC¤<ÚJk´Sò<Ú	ƒÄ]в<ÚRÂÌòâc<ÚmŸwā£<ÚB$ð›><Úð<2¾Ô<Ùã-ï<Ú­(±ž<Ù©;÷¿½<Ùe÷ŠÊ•<ٙöqYl<ÙL~è2+<Ù[Ýð<ØÿB8"•<Ùre.ÙÍ<Ú(­¦Úý<Ùä¼i R<ÚýþA<ÙôßØz<Ú·Ú<ÙúX¿?ݞ<ÙßE4vÉ<ÙÜØjðÝÒ<ÙïPŠ¯Æ6<ÚB>nÍÖö<ڃ¢ñôVÁ<Ú
±×	<Ù£R֔Ú|<ÙÐéQ"\³<ڎçgQ<Û1NŸD<Úk'?îÒ<ÙïL;VG¹<ÚúøÞ1<Úp—G5ó<Ú'Մ~š<Ú3=†ÛÛ<Ú®|Õ¸¾ˆ<Úqꔎ&¤<ÙÁK±Nù<Ùpè9Â<Ù@šžûã<ÚSÿ6ðO2<ڍ\Ջ<Ú!®˜x3c<Ú=$gçA<Ú^¾¼?çÙ<Ù;'¸)¸<Ø΅ܗ<×Ê8b霒<׳Ûå¾<Ù¡\ؽ·<ÚÈà7W¥<ÚB<V™O‡<Ú&¾L'–-<Ú|ŽãêS<ÚëDο"<Ú>5˜'cË<Ú·žr¬É<Û1'o=w<Ú×/rwó<ÚåJŠ§€|<Ú ;²ZÆw<ÚTcð³Ü(<ڟB·f<ÚäâýÛo–<Ú\+çG#<Ù¾É7q…®<Ù»Ó4[<Ùà–¯6á<Ùü.–/ƨ<Ù`š˜Ìs<ÙSÿ
Gd<Ùe	àŒâÎ<ÙÌ,"«ã¶<Ú!'œÌ™˜<Úì·ì<ÙÞýoI¸<Ùâ£Ä¯®><ÚªÀ…µ<ځ€pxÄ<Ú½—Ê®Ê
<ÚæóÇ=›4<Úµ	ÀÁð<Úc݇Ù7<Ùþ¯€<ÙU'ÿOƒ¢<Ù/XˆKûn<Ù#¨úGt<ٟÕAµ|<ÚJpýq <Ú?3Ìä1˜<Ú!¢|·U"<Ú˜iTf<Ùö2*ÍDZ<Ú3U€Ø<Ú('…[Ô<Úkñ ýñ<ÚN22KYÓ<ÚÏSâ«<ٙˏèJ—<ى`–a1|<Ú
)Bº¢Ž<Ú=Ù_´ö‹<Ú˜µÔaC<Ù{Æ2ôª<وó&8=u<Ùr9È»¯©<Ù6~¹/™<Ù ~ÁŒIf<Úl2MoiÝ<م'zK]M<Øö.æÐw·<ÙKÞÿ«Ïb<ÙyÜ9²<Ù³|Ê`ÿè<Ù÷áÈZa<Ú&'n£Aî<Úr|ÿe¦<Ú·ŸÂâNü<ÚÕ/A£1<Újlü¨æS<Ú|»*®<ن\IŠš²<ÙCSiL³¯<كzA_%¤<Ú#ùàg
<ÚÿDZÓ<ÙÙ­®?=F<ÚriûÏx¢<ڙ®Ý»êÇ<ٟH}v1?<ÙNé;•ü<Ù!''b´Ë<Ùìà50û<<Ú
ı闛<Ú¡¼kñ4<ڋÇNY<Ú¯o"Oì<Ù¬"ûŽ†<َæ˧šô<Ù¥Ôù<3+<Ù8—o¶F:<و ×h<Úú|ßó¡<ÚŒŒ‡lK<ÙÜäS–•8<Ùˆ4Äæ<Ù¿½Àûâ¶<ÙK…ƒfš<Ù9"¥!ÿ<ٟaJ_3ï<Ù¼[Õ;#<Ú0mÏ<Ú8"Ïë«<Ú¹=ø}›<Ù«nˆBc<ÙËÕg
p<Ú5@M<Ùõ;<Rå<Ù®@zGù<ÙÓf¸µñâ<ٙ'JQ<ÙÁw†@Ä£<ÙØ0R±<ÚqöÜ£GÄ<ڜʏø<Ú?*n­¸<Ùzύ`Q<Ù.6D—®<Ù|]«<ÙÓTD@<ڇ™lfK'<Ú±€>èP§<Ú®¨"k"#<Ú½…ÎЂ€<Ú¯Š3ïÔ<ÚOw3ÂäU<ÚT €Fue<Ù¸I;N£ö<Ù{Âc™Z"<Ù´"(jB<Ù¦•K*Ǿ<Ú;Áɵ<Úl¡Am?<Ù eCxG³<ÙblÆ<-<Ùåcç•«<ÙÓZ$ª^<ÚÔv»@Í<ÚOŒ"<Ú­•5¯,<ÚUÈ_U³H<Úg‡ØÚ"<Ú6õÓ¹×¹<Ù·ß³øÕv<ÙoÊ@Œè <Ùþ=/̄É<ÚR ÷dîÙ<Ú8Hí<Ú¡D9Ü<Ú*Ÿøhµ<Ú{	™»Ý<Ú|e!ÉH'<Ú¼2ЍàÇ<Ú#º5CÞ<ÙöWÊ}SÝ<ÚgÓ¼
yõ<Ú¾"Hd<ÚQÝÖOÇÊ<ÚY^öÑ¥ <ÚÓWKCƒ<ÚQÕ"=¡<ل½wßu¼<Ù¢§Á‡{Y<ÚØÃË=›<Ú"[˜íë<ÙêûŒt<Ú{¥'™Å<ÚAK,Gº'<ډ'whú<ÚÄâՊ(Æ<ÚáƒÓ'Ž‹<Úº"›Ã<ڞìîeÄ<Úµy_¶ã<Ús£o†ì|<ÚÇúʿʃ<ÚQ-š¡Ô<ÚŠ¿zz)<ÙíBa›Þ
<ډϜáà½<ÚêêF_Ô<Úz€Ê<ÒÛ<ÚQ‰©ƒ<ÙÈê¬<Ú'´ŸR~o<ÚDÑyWï-<Ùõ2m«·
<Ú]¯ub‡Í<ÚeXzLC<Ú&j?
<ÚZÊ!eÔ<Ú\\VêÙe<Û-mS©è'<ÛfRWÍM4<Ú¡1·ßå@<Ù÷•«Œ,[<Ú
µ	Öòº<ڙt{U<ڄ¶xŒ ô<Úh嫀k<Ú@YOWÔâ<ÚiëQ­Ø<Ú*ÇÑú<چKÏŠâ<ÚÒ_=V­\<ÚcûÄ{µ<Úki÷ߘß<Ú[sq™€<Údýéj<ÚVX¡ö©<Ùw@‡<Ú6bY<Ú,±+v+¼<Ú=ùó`<Ú9!ÅI'><ÚFDžà<ÙõrѶ]å<Ú¾û]Ð<Ù¥—T•º<ÚnêГ¸<ÚÞ¢Kâ<Ú
'B¬s‹<Ú
Ÿš'¿<ÛF©Ò¼<ۊ©ûR<ÛN*<(<ÚëT"S+é<ÚByé(v<Ú«.Êu£<Ú§-1†ß<ÙÇÑ ¶{<ÙÐÒQv<Ùê1`zoÝ<ÚEŒ¥ýÊ<Ú8ºˆW¶õ<Ú,#̖˜<Ú
h—E	<ÚJeoP5<ÚA™ÞÎ<ÚD|»ð<Ú˜6þÔä<Ùt¢‹¡4K<Ù¤\5íM<ÚJHՓY¶<Ú$¥¾ïöï<ÚdÓšxï<ÛÁ`	%<ÚÌ-ͧí<<Ú9_¸#EÁ<Ùúhà}<ٝa±åV<ÙeTDȝ<Ù6±ú+ã<Ù˪rŇ<ÙdP0:ÍA<ٍ ¼M'<ÙÕ[)§B¶<Ú\7Ùþ@ì<ÚTü¬û¢f<ÚTÉG]P<Ú/›F¤<ÚB"è°°j<Ú·MLQéÈ<Ú=0ô~4<Ù¡ûÒÙ<ØëyNÕ¢<ØٚœRªÜ<Ù
ïN¡<Ùìýï:<ÙZ¬I}
Š<Ùÿç¿d«×<ÙõÛajíG<ÙÇ´L"àØ<Úèþ üþ<Ú6\›
"<Ù U$µäþ<Ùτ$Îe'<Ú/ÖÚö½A<Úƒñ&øû<ٝ#¾k"[<فæ›ùÝÞ<Ù矮]ø‹<Ú~zèvëy<څ×áÓM<ÚC=dûM<ÚcAŽQ'<ÚMÓOJ`Ä<ÚÉ
ëëž<Úw³£ôK±<ÚMñÁ\X½<Ú(¡à·<ÙÒ
h]^¯<و§DQâÚ<ÚÖ"î<Ù᤿{ƒÏ<Ú2t[L»<ڑN¸Ç¥ô<Úϖ‡œ²Ú<ÚAD·'d­<Úü<Ú9P¾¼<Úü½jƒL<Úop&†¡<ÚêRŒ}È<Úí|øP½<Ú4â¼(º<Ùý'Ö¹a<ÚöeøÈÜ<<Úäèdo¶ý<Ú´$Âã=ó<ڃ³-	j<ÚËi¾å
(<ډìÜifª<Ùå#ìÃ<Ú¥Sý<Jê<ڛq›^ŒL<ڙ
\€[<ÚY""|9<Ú6÷äM¸È<Úª‹lo<Ù¦ãä×f5<ÙèyD¤-<Ú0t"‹¡<ژõÙÁÙ<Ùûô¹í<ٕh*3Ã<Ú¡ø<¥<ÚÆA'V4<ڊ·éÈË<Úa~¹
#<ÙºßóV<ÙµyÑ^<Ú%LQ®Jü<Ú)+¼Y<Ú+\ÇЩ<Ú*—ÍÒȽ<Ú9fX~Š<ÚS12æb<ÙxËø)å<ÙMÔ}'¹!<Ù¶ýî]R<ÚËIé€Á<Ú­Y·dÇc<Ú¶3\;z<ÚÔ;µÕnæ<Ú5§§ð¢½<ÚDãŸåãg<Ùô¸V-(7<Ùì!CÝՂ<ÙÞr,*/<ÙæӀ¥m¾<ÙÑY5Év<ÙqN0ƒÿp<Øÿk‹9<Ø÷==ªöÜ<َF]®<ÙÁfÕԍ=<Ù·œ/ö­¨<ÚPñøS<Úw¥Øw7<Ùù‹¯—k<Ú"[¥âÈq<ڙ˜Ý·N<ÚމӺoí<ڈ$"A¬<Új¹uq>'<Ú"ÆBny<Ùìœã¸*<Ù¢T>´™<<Ù©¸º?zÎ<Ù*¹AD¶<Øá…óNñ]<ÙB<‹6%<ÚKÂ!l<ÚGÐëcl<Ú¡ G¢<Ù¦çŸ9€<ٍ¹KåT1<Ú]¢LžF¿<Ú5‹²²xm<Ùúñ}x<Ùy¶Rë0"<غԉ(ò{<Ù0.Ò
§<ÙQzÀÎö<Ù9Dá÷±<ÙÃ4`Ûyÿ<ًn˜ù<ٛ`ké†<ÙTÏÈÑ<ØÚÊõŽEº<Ù,å5†¸R<ن4–ÒEÀ<ÙK·/=_X<Ùd¡{#¼«<ٗ"+iÎQ<Ú0)t£´l<Ùý˜AFË<ÚBÃaä4<ÚgZ>º/<Úd`
¥<Ú@~ç®Q9<ÚCk<ÚJpx.ÏË<Ù¢‰O:|þ<ÙtIÈPc_<Ù̃Rž¹Ÿ<ÚEñþ3øÕ<Úuµúªã/<Ú^¨/qªb<Úf–<),<ÛÕZ<ÙÝm:‹ÿ<ٓ²†kÓÝ<ÙµK¨ÿÂ<Ùí_õ!¨<ÚÜ÷ْÕ<ÚóØ¡}<ي©Œ!¥<Ùt´¨¶
<Ù)Åãuj<Ù$1á㕯<Ù	I4è<؞Ó0*;À<ؕ@Et<Ù,|j
ž<Ù*Ÿ²q<ÙÂùÔ Àx<ÙI¢–p/<ٖ/€Ñ)m<ÙóOr釦<ÙT[†<ØÉÔúÝÀf<ÙfŒî×=<ÙóÍ[æ¸ý<Ùú¦Úùš5<Ù.8x¿R<ÙºŽ­‡<ÙD™Ìi"½<Ùs<Oš¼<Ù2*gU:<ÙJÛG¥ï_<Ùc²P"«<Ùjqk<Øô5;Û·<ØÖÅ5‹ˆ7<ÙJ³;¸¦<Ù1Š+>Bh<ØáN7£9Ç<ÙWl"Ü'þ<Ù;üùX1<Ø㖏–u<ØàùƒÆG}<Ø>%ÞÌà<ؽBÜ׊<Ù2Žz[.<Ù}Òôn§<Ùi1ª'Ù³<Ù¤H×ÄY<Ù<Çó	ž<ØÄþ¶žŠ'<Øù™Ý$]<ØÈÛ2Í¢ê<ا²?#9û<Ø%·w,W'<؁†[Ú‡<Ø£«œÍQj<ؐvŒÅ֊<ØC2ôœÌ×<ؐ÷B‹<Øšiu#,<Ø&Ã2ZÄ\<ן}6Ê<ØSR÷<ؖXý©]F<Øf)á$ú1<ØmWRä;¾<×Øw'©Œ<×D÷ckÜÓ<ÖвË×<×g«MBf<׸JŠ_†<Ø8Æڞ,<سÚü2ì<Øx5?Q¶<×®6×ö#<ÖöøÖn5Í<ÖìOµe×<׍£˜ýRS<×û¤lÍJi<×·ù3Œ<×v8yhþ<×ݼÄAv<׉ˆ<ùe<ÖÆÜ Lø³<Ö§Ä(K<ÖÒÝ2íT<ÖU9NC<֕%ŽÑ-<ÖNʑcœÒ<Ö¡Íj³ }<מUøð…¥<׸>¼@X<םRìM¦<ֈ|,Îö<×|6ˆçc<×rÓOsô<×?ùÁMó<Öò‹Ù=~<Öie£Ù
<Ö…å† 7\<Öþˆ	ń<×MR
W·<Ö°·t{kQ<ÖÊ>ÑÚà<Ö¤HóóÉÏ<ÖF¡;ïÄ<Ö%½×MI<Õï@~ø{<ցæ<×!º¬šSß<׫¸ìËÚ<Öåk	÷<ÖÚî¾Ì<ևð›5²¶<Ö4ÆévŠ<Öß/)<×iîÓÏr<× 2¥Â<ÕÏt]ÿ ?<ÕHii­oœ<ÕR©½µ¿
<ÖĢʂŒ<Ö[v…†><Ön—ÖX^è<Ö[B¾T·<Ռ@i7<ÕhחÐ
'<ÕÁEyä?<Õ®nÙÔß<ÕÖø·­ü8<Öp¾'ý…<Õåû¸~[µ<ÕÔÝã¶ÿ<Ö5Æø9¡g<Ö8sV1<՜	tÕ<ÕØ,Ž¸Á<Ö2[Þ¸rM<ÕüãV…o<Վ'e¾£<ÕC&†§Í‡<ÔýïÍ攡<Ôå6þFÏ<Õ£©ñ‰¦<Õ÷ñtÖ+<Õ»œvªŸM<ÕL~¥)´<Õ8ÌiÛ[ë<Օ0!ìÀ<ÕgÅåY—§<Õq•M¸Lé<Õi¥õó¤@<ÕÃPíè!<Õ½yÜ 'ù<Õ¸ëÜ0s<ÕÇ€æU³<Ձ/l•v<ԍyo¤Ó<Õí¡Ü}Ö<Ô÷Õ²,Š<Õ_å/;l<ÕYˆzªž|<Պ(Š	§<Õ
P•º‰<Õ&1_aÕ<Ô-ˆ›Á€<Ó5–:å¹¢<Ô>Mü±<Õg¬X!ºÙ<Ô³#(X<ÔéõmI«<Ս(¥¤nc<Õ^!')~<Ô ""¡:ž<ÓìIsíx<ӚÇãÒ¾"<Ó°æ2%0<Ôa)|:¦#<ÔéÞÂñI<ӏÝe?ï4<ÓïðȨH•<Óx£î€¥<Ô9ÜV'f<Ԟ( ïì<Ô=¾¶iô<Ó÷×c- <Óä5rè<Ôȟäï<<Ô,|‹;[Ë<Ô¾FËw<Ô¤´t+м<Óav‰â<Óoܦgú<Ô?zÛb¨<ÔqÉr‡<ӁÍÕÔ<ӗʊ
'<Ó[Yqø<ÔÒz´L§<Ôaðl¸<Ó>Q9p9ˆ<Ó
±É¬œ<ÔÀIø9d<ÓÒU/ÈJv<Ô§TwTÝÀ<ÕK¡m:Ô<ÓôÎ[<[<ÓA_ŒÌk¢<Ò¶Ôny9è<ÒX½A~"à<Ò¨-;s<Ó4•"‡0<ÓÍڋ_7<ÓåÀ /_<Óø±—Øk<ÓhO	RE<Ӓ"žz¤W<Ó%9+Žç²<ÒÖJÀ'+®<ÒÂ…½ÌÐ<ÒWc…sW<ÒFo-e\"<Ӎ¢zËEØ<Ӟ´Rv<ÓmWÁv<ÒÁ	9!ÎG<Ò#"–Ìj<ғg‡>No<Ò»<?"ñÔ<Ò§¿áò®<ÑÄÿÊñ<ҋõm·
<ÒÝv
Âéz<Ò¨ðÆ‹<Ò}³n€<Òæa"Í>C<ÒÙk#þÂt<ÒQ	š£²º<ҋ'¸M¢<ҋª;Ï<Ó~~ól<ÒhôÛX¶c<тQ¢¬<ÑåñÖKeC<Ò-ñ•á½<Ò`'mG\È<Ò¡ñ0¢—<ÒÖ¬'(Ô<ÓgSu	<Ó>·k@4<ÒëÄú<v<Òè'Ôu|<ÑöéþÆ­·<Ñ¢UL"è<Ñ°ù±H<ÑÌß2ü½<Ñ&Ì/Ú^z<Ñ|ȳ}G¨<ÑÛqpre<ÒÏÖ˼<Ñû/!"©¾<ÒcøEm<Òq-´uØe<ÒÆH0pî<Ò#0KíÄ<ѧ…*J|@<Ñôº¯°®<Ñ®ëY4p<Ñ:1Ț" <Ñ·U¡ù<Ò5—§«l,<ÒJp¼Î
Y<Ñj4èf^<ÐãçùJ4Ù<Ò?£0Þ²<Ñ,«Q•¤T<ÑÊã²;	<Ò4"ëÀu¯<Ò¥7¿H8Æ<ÑMªÿ¦õ<Ñf&²c{<ҐùT2[<Ò¸ÍHN<ÒŸÍJ|y<ÒA~FÓï£<Ò»²w˜''<ÑØ>ÓÁq<Ð6Áz©<ÐNÐ	3V<Ðû-šaÑ<э|u×we<ÐÈîB>XØ<і®‡ØB¤<Ñ ý>Ý1þ<Ñ	]F
$<Н0?Ã<Ñ«B`."<Чjéi/<ќžÄ¡™ô<ÑøàI‹$"<ы¦þ=<<Ðå1XŠ6x<ÐÔYA#B<Ð܂ ŒIŒ<ÑoÌ5q¦<Ò¶gxÜ(<ÑIòÐ-…<ÐFŽO<ÑDá΄¿<Ñ>w…IQý<ѹ Pd=<ÒŠÌsX'<Òϙ³Ý<ÑαÑïA<ÑE2ÿ'×<ÐA•/=ž'<ÑZMäa!—<ÐãjfÖ(<нôpžõÎ<еço³!œ<ÏéÊÇíO<ÑgMƒéø<ÑI÷'><Ò:FŽÁ"þ<Ò3mÓù˜T<͐¬šX.<Îbʶ6ƛ<ξx"<Ì c¼<̕B#W{<Ë!šybvÑ<˒ÿ¥êV›<Í'›WBB©<Î|k•Vò<Ͻì~F—L<Íý,Où<Ìëe¾×o<΁Ò5͐<Ð<OÒì…Ë<Ñ+¤Nq<СoÑ×·µ<ÍL ñùû<Í	-£Ö
Ò<ÌÏVþ¬þQ<Í´"uË<Ïàqˆ<ÎÞÃ-5X<Λ¾ÅÌ<ÏJÌÈjŸ¶<ÎOü	Ïm<ÎÍáÝó¹<Ðm™ÙÞ<ÍÈóÕæj<Í-¾ƒQu<έÑ)L®<Î¥`¸ôt<̤,´À=Í<ÌNœ$«{ž<Ìp™%6æ<Ìb·íÇþ<Ìj	'ìˆ<͆U†*®<ÎÙԓ.I<ÎÅxÉiò<ÎYeîÂ
<ÐužÐ·«<΄r"÷K<Í5<(_´Ë<Ð?›½\…+<ÏðµÔXOà<ÎW­ª<θe֑><Íp%AbÁ<Í܇i3ž<Цƒ-šNW<Ðlù°±‰<Ì°œ/»:
<Í̵ˆ«<Ð!?w"™<Ѫ*ìU²<аŠÇù(%<ÍUôVÿ*º<ÎFÞL‹yF<ÎqÚùÁê<ÎÐmr><Îڕ"üNò<Îg'Q>UW<Í´w­—s<Î ûØ^<αG!Êúò<Î"S2<ËïDº;,z<ËßXâ568<Ε¼=gƒÏ<Ðöoÿ
<Ðvë[²³<Î 	ï<ÏÖ¦šXêÝ<Ïb-1 9È<ÐNø˜×m<η–â–´È<ÊѸšë<ÌcáxŒ«æ<Ìú掋Ü<Í煚ác¶<Ï°'«ÖiÂ<ќÔl!/<ѳI;™<Î,¤"ÚZ÷<͜6J°Ô<ÎO`­N¦<ͦW=â…B<ÍÐÓ(ìÉ~<Ï^M"aîE<ÐöH
~'<Ëm>Z/B9<Í#7	B^Ê<ÎZ"ã?ß<Î#«3
æ<ÎpwÁ¾CH<Í5hq¤<ͺ£˜ž³<ϝ×Ö7®<Îq
Fµ…<ÍCÛütw'<ÍÑv!~,<Í
?×­<Êð;'lÊ<njàîn³™<ȔÇ-g^<˟†—œîÁ<̍¢yÝÂm<ÍèÆâˆ<ÌʃÉ˟<ÌÿٞxH<Î.҅¶À<Îi®Ä:2<Îåý¹ˆ<Íð	Jôo<ÎÉü‰a
|<ÎÚDÒ²Ù<ÌXW–Ý'<Ì[_u'<ËðZ]22ò<̀L«Ôùô<Í•áÞM<<Í"ó`Ãr<̑Ÿ‡½Qœ<Í]ÕŒýW<ÍB›"ƒÒ<Ì}*bà7<Ìlâà<Ì_µ¼/<Ê8­a;õ¿<È¿]ª"<Æ-X/a<Èð9?Zj<ËÝ*Gg#<Ì[Ù?´Ž<ˈ…bñ؎<Ë%ñ"\Ë<˳o~Y¤õ<Ì^ö$í­<Ëö®"|<ÉpA›ç{{<ÈÂ߇ë<É°G…6
Ä<˞ÝÉÎr<Ì%͚3<Ì>Ä}E<ͼDžÇl<Í!:ú	÷«<̚-mX<ËI²Éñ\<ʔ³ LU<ËOtDBj³<Í_ÏS^<ÌÎi¦ÕÊ=<ÍTÜׁÙ
<Î%6ÍñÕ<ÌÓÖä'I<Ëøg£X™<Ë\Dv9<Ê£`d™O<Ë@ÊF3'b<Ì÷¦ôßÀë<Ì­åÏ4<Ë¢\lFf¤<Ëe
Tæää<Ì}ÈGµ<Ì%ñ×¥<ÌR½´ …«<Ìi:õ˜í˜<Ì©P÷v<ÌZ8ŽÕ–R<ËÌl,`­<Ë{C"âÝ<Ë​î;<ËÐ*M[ <ÌsÐjöa<Íc0Gä‡Æ<ÌÌ;"^¹Ë<˹£Ib<Ëc"ûsñ<Ë¢¾câIã<Ëp¬-$Ç.<Ë>U>œCq<ÊðæøpÍ<Ë ÕiNBí<Ë%_v•<É¥î?a<È~{ºC<ÈIŽ"M<ÈlñªB	<ƛ¹õM<Ĺ#ÔÏ È<ƗœÎ{ù<Éjüm6S<ÉO}äB‹<ÈÆ.¶—f<ɪÊlîOÄ<Ê`ñKšÒ<Êe´Ó: <ÉȽ²ø)<Éì§?²G|<Ê´I–Aˆ<ʐw9àˆ<ʽFÂ͉<ÉdBàÔ¸ý<ÈyՕ•	Â<ǤYz2Ý9<Ɣi~øt<Ès*lÆ<Ê¢~md#<ʉj†(}›<Ë'G²è)<ÊvU+Φ<ÉrèaÚÓ¸<ÉI‡ßcŽ<Éùz€ÉUû<ÉŸ
¦ËÖ<ȇLTéób<É»œ…‰s<Ê['Ç€<ÉÏI^z<Éø=ˆÐ7<Ê?œµû•×<ʂ½üˆ<Ë&"—ˆ<ËM «Iœ<ÊHN(D<ɱ°(¡<ɁŽ>Ü"¦<ÊT•‡$<Ê5pY©Â<È¡^Ú83¹<ȧ¹ëf'à<ʀdh©!<Ê]PmHÕ<Évæsr"#<ÉÄÇQ¦Œ<ÉNűL}<ÉiRÞê‡1<És½½Eè<əX|ßV<È͐úZ<È͓ϫ‹m<Éêa,ҕ<Éý–u<ʓ§sªà<ÊþüJÚ¯<É® ÚB6%<È͟ËñªÂ<É=ý¾<ɉ¾®‹]q<Épˆõdþ<É͚߀@"<Éï° Àõ6<ÉÒHçv®<Ém«2[©A<ÉPÁ¼€<Èï,QíT›<ɤÍø~`<Ê
Q©ï£e<ÈÆxþ9u8<ÉmüBmX<Ȥ‰úø‰<ÈOv?ØLý<Ê!N
ã<Ê#¥ÿ!"<É@rMÑ£õ<È®g]<º<Çò+ä—â<È•ØVè<ɞnWL¾f<ÊlÏXŸÖ'<Êœøn'<ÉÉ7ë3bw<Ʌé^Gàñ<ɅW¢Ì#ˆ<Ê[ôà‹^|<Ê+Nrs@<ɚ,£ÎK<ÈÔѲ«Þ*<ȅîwWr<ÈRc~1ãf<ÈΘ7ÈÞ<ȭҍs™Ì<ÉB$¸êÈ<È·!Œ5õ<ÈR»È´Q`<É_xÉ<É(÷ê
€<ÈÃ^Ó֗<ÉÕf49¯<ÊèF¢n¢°<Êpy–wc<ÉÚ¹BR_<ɵCZ%¤<ɶœ¾	Ö <ÉA™	xå<Èv|¤æ<È'Í!Êv <ÉJhÕz¾;<ʹýR<ÊJgI9×P<É÷m^™V<ÉM·<ý<ÉÌ~HǏ<ÈýJzF<É$̜Î<<ȞâÈҜ<È?ô;HÈ<ÉBÞTŸA&<ÉÓCÏV<ʉ¢­ñÊy<Éì^"Á:¦<Ȕm•$ÿ«<ÇøNä-@<Èéêqb÷<șäÄä'þ<ÉQÔe†±<ÉN[düӕ<Éw;šdšJ<Ê!;Ÿw¤b<ÉÍ6úzX<È £œG¬;<ÇíŸ/y<ÈJ¼Œ:Î<É
¦Nô;<Éòvƒ×5²<ÉpzÔ&¡<È˅šduR<É(@N~žw<É©|HklB<É8l¶
žš<È3¶ôˆœm<ȹbÿR<ÈHQº&¢À<Çöꢀ}<ÈìUðŒ"'<ÉNau¡²<ÈÇYq‹õ²<ɬ^hgB<Éê¡àÛ¿<ÉÕI¸Š<ÈìÉ?û‹È<É7"µ¹<ÈäØÿ<ÈO" çqZ<Èé&ئY<Ésȟ8H<ÈÌHØ`<Èeç
éì<ǙÑђ÷<ǖG®ŠZ<È:
Ä*("<È¡n¶J-\<È`Dwðñ©<ÉæµV<Èýµcéu<Ȋ×Õ*<É»…ûi®<Ȭˆ±¥U›<È
%`Méõ<ÈÜ(yp	<Éáùˆ±<É¢æWH™Ý<ȍ7GC'<ÈG{·¶á<Èye25""<È9ñ±µ<ǧjê.Œ<ÇôÆc¨-<È~ƒHʁ‰<Ȉ¢ovy<ȸKIýG"<ÈÝã§Îö<Èf¼õγ<ÈÉ}U¡D<ȧZ œ9<ÈÖäê2<Èÿ×Ê?Ð/<Éö4VèO<Èö§….¸[<ÈëNO<ȋ°Ÿu<ÈäOÿn™<ȃ˜×¯eð<ÈuÄ5©l<ȝ(r‰u<ȳY¡ø'<ÈÆ'wE4<ȃèÊöÇ<È
mØL¬–<ÈUOÛ,'<ȹ§•xtŒ<Ècš™œ¬<ȇ~.nÈÄ<ȝʩ½˜¯<șk´¨b%<Èr…Ò}¡&<Çþ$\"H<ÈT¬ú<Ék}>à<ɶY:_^<È̂¨fM<Èâ…¶'R<É©(!ÖÅ<É®IK"Û<È'Gkê¿<È8AiÝ<Èfz{N¢M<ȃr"'Ý<È&ò#¶žä<ÈJù£Î¿»<ȓy5ó<Ȋ¨!u‡<È¡"ýÓ¦<È¢~,ûoH<ÈD¨më<ÈNÿJ'òë<ÈßúTYÊp<É3‹s
H<È¿@É<ÈB-|<<Èl¯¬[•<ȏYl¢g<Èòs~-©5<ÈäÙ\l`˜<È.§ß¶G<Çä@Ï+c<ÈEÛ£þ <É"þ"IJ<ÉQ¥žºöL<ȾJ ʶ<È{7Œ6þQ<Çþ¢¯~Þa<È1{ËI!<È¢X«Ò{ö<Èà:lT0ß<É=M=Ì[<ÈÖº'Ò#<ȽkeÐ/<ǁþc3Ge<È7ÝõÈÖ<Ȧ(Õî÷I<ÉÐen(×<É$šs'¬´<ÈÉ&!dŒ<ÈÔ1nŠc<Èãm'Íïÿ<șS|TR<Çg)<Çée¾,Š<ȃk¡ 2<È«C˜·Bî<Ȩ~ÆP~ý<ȓâÕ'û¥<Ȃ?"úãõ<ȱuGÿÿ4<Ȝ§_ÈÈá<ȗÛ_¼Ð<ÈÖr3<Éè%âÙ«<Ȑ™Ã.TÙ<Ȍ¦ó%u<ÈþO-¬V0<É8šõçm<ÈîÇ¤Ã<ȆeXUæ<È}~*\h<È:'gî5;<È)ûX­íU<Çázï‡M<Çê·xî|Ñ<È}5»ÔV<Ȃ'p<Ùê<Ș É0<È¿R.[Š<Èn]W<ȂˆÂ•IÊ<Èd­x­º°<ÈÀ~4<Èà­ß>T¬<ȗ'¬v®<ÈdôjM&<ȪòR†¶×<È©Ío/…j<È¥ÞûwÏÌ<ȵ'R§{<È}*H¨j<È>.l@¶±<Çÿ=Gx<Èc`¥xBÙ<ȜÒî<Èv»ÄÝûœ<ÇÙӺݮÌ<ÈIh½C/ã<ÈXÊQgvT<È6:ºYy<ÈAëõA<ÈÁҞIo"<ÉY®hzš<ÉU¢g¿ò÷<É3ó£u²¯<ÈúKseÑ«<É
 ²i<ÉAœU$<É­‡ìé
<ȝ‹%Y2ê<ÈCØì§sQ<Ȅu¨,×¾<ÈK¸±Íx<Çޤ͠³¸<Ƕ°ŠÌý;<Èbë¼"ñ<ÈþgÄ»¦<ȸ"Š<È^kŽP'<ÈTº¾'†N<È6…˜¹<È)Za2ál<ȟÂJs<Èã.z!2<ȞƒX'<Èf¡˜Ö5<Ȟ­ëõ<ÈðY3Ûå­<ÈͬùŠ‹w<È«?9;D1<ȑTŒÿ+Ò<È£‡íX
Ç<Ȃ»õzk<Èc—P
"d<É$l2¶š±<É8¬fö Q<È»ý¤<ȗu¯Ï²Ÿ<ÈH'óH<Èz°nŸÒŽ<É0T¢™ã<Éõê·k‡<Èã²Ê-Ë<Èà
Â'åj<É=÷zÇ<É3HI=KŸ<ÉľJ#<É¢>êw¥<ɏJä2<Èét9%T<É
Š¯ZoX<ȟ©&^<ÈqJ1¹Cå<ÈÐf
}oÁ<Ȩ‹*?¾<È}Ïç,¬U<ÈP›Ñ-°À<ȑÄ~Ž<ȟ¤©ÛM0<È»ÇæûÅ<ÈSµÜ©_D<ÈIQZ_~é<Èf܈ð<Èp¾y¯5<È©žQüÆ¿<ÈiòBcçª<ÈANŽÅÉ<Çè*…³'õ<ÈKsyðÖv<ȸSjE€<ÈìH=ñs<ÈâñÍ ‡<É
óxB¦:<ț3¼àë@<ȘZZ㴎<ȇw›
Å<ÈFð_ðŒ<ÈT­â¼×J<Ȋ•Q't<ȧ±!…x<Ț¿S<È«ôÖšï<ȄÆïӍ<ȉ"èΨ~<Ètɏa<Èwép?ú<È~-¨Žñ'<ÈPà·¼®<Èÿéÿ:<È-ºC(<È|Ê0;B<Ȏùµf¢H<Ès†j$éŠ<È|#ÞA9<È?Zƒbžš<ÈJu¿æåÌ<Ȗzzsì<ÈzÃèé|ð<ÈçSn€<ÈgÝï3ÁÓ<Ȍr_™"ª<ȖD!ܺa<Èq'¿f2R<Èk7Ä$Rß<È¢XÁmb<Èm¼£îÕ<ÈMcŠa&Ã<Èd4ñ9»Ì<ÈWÆ°›<ȑ
eìÙ<Èã«vÍâ<ÈL/qz<È,îªË<È
JÍK<È4ž5~Là<ÇⶹÐ#d<ÇT"/5â<ÆSê+ÅÔ<Å&¤hXöÚ<Åí¦CI½­<ÇM¾è÷Æ<dž;U@"<ÆÉځÕ<ŶÄ!Ðç<ÆÍD"Щž<ǘ1©ä÷<Ǥæåí§P<Ç·FÁûHœ<ÈŸ~<ȤÑCÔý<ÈWŸ"Ÿ<Èï Ãc<ȜOGõóí<È Ö*
ã<ȁ\u;ÚL<È:~ã_|<È<¥Yy1ƒ<ÇÓ@Ú96<ÇÍ}üKîÛ<ÈÔ­ôÍ'<È/R‡½é<ÈwŒÞÞÈ@<È µK@Oü<ÈIwqp<ÇÙ±ÞFŠY<ÈBxŠ=<È	W*fëW<Çâ¦.5<È; œw <È=CÌ/š<ȨN¤<Ȥu3áC<ÈÔ¤êrÜ×<Éìy±Á<ÈÇr S#<ÉQ(qëú<È1çW,è<È®DK¶É<È9ÏÊÄ-<È/U~ðQ<Çå(}‡›-<È	+à"û<È)¸\ïAu<Èf" >0<ɽØAÀ¯<ÈxËÇg'<È
±7åxô<È*èÄ-g'<È@À¤<È&iãœm-<È}ö_ <ȝá¯wï<Çþ	 §–í<Çð8Ìë®Æ<Çò×Eá–<ÈIFƒ°7Í<È}ÞKõ'â<ț™é³Ff<ÈAÉð%f<Ç÷ýù"rµ<ÈmÑïÜ^<È\×Vñ<Ȇgՙ#y<Èy÷ÜÂá{<ÇӁG[g<Çs·«}Ö%<Èn#ˆó<ÇÃÔܖ¾<ÇþÍ-S^`<Çóù
º¾Š<Èv}øW<È4ïÁ+!<Ètõ+X÷<ÈdT^)<ÈÓD§K<ÈOOÛe×<<ÈÆp¥<È<Á´^<ÈràÂMŸ<ÈjÇ®<Ç➘ݳË<ÇÔʦ繲<ÈJ'S¶#†<ÈFbØpÑß<È"'×äç<È:IW;K<Çù%™ØKÞ<NjÀ<IhÇ<Ç!4":'<Ç­ÃÕy<ǬÎóó¥D<Ç÷dD˜<È2^;8%<ÇßkÚ>ô<ÇRÊϳ<Çb±LÁD<ÈâI
 L<Èâ˜//<ÈIþîî<Ç«²äp_Œ<ÇPÈ#âùª<ÆÝW{áË<ÇEÀ_Pp<Æэg‹l¯<Æ·^ê.ö/<Æ÷}s<Çg̷Ɵf<ÇA'AøÕT<ÆýpmC.<ÆÉYÇsƒN<Ç{($×<Ç+·ÌàU®<Ç«%1üM<ÇÂVфÿÚ<ǜ"r/Êt<Ç깋@ÈÚ<ǾFtÆH<Ǘ{µgd<Ç|©céà<ÇÆEՍ£~<Dz~kÍÍ<ÇXP}"©­<NJã;níV<ÇaŒªº?<LJ&Zîo<ǒ¥݁Â<ÇÐ(U/Û<ǗÎÉ|<Æáò¡}Âm<Ç`k­i<ÇÉï'\öî<Ç{œ{cj<Ç}«›àû<Çp"Kå¿r<Ç^uûi<ÇNCu°
Z<Ç.bÈO<Ƭp`E)<Ç3ðzY‰-<Ç\Z†+¸³<Ç"Ž†gj<Æ÷SƒGÍ<Æóßä@í<Æ™ï@³ã<Æ·)¸áÃ<Ç]¿yE<Ç8/"AâT<Çi^wM»<Çh&¿hJ¾<DŽÄ®"<ÇmÊD'Ú<Ç}=QBº(<Ǒ;?K«Ä<Ç*€-©«<Æøñ;¢èó<Ç;®ûLhy<ǐÊ%mT4<ÇAsÖiË<Ƴ"¯÷5Ž<ÆçøíÿÌ<ÆDkᡵV<Äê}ÎD¸<ÃŽ?'_!<Ä+',Âw<Äd&"†œÉ<ÄÝø´¿á<ě!Zw&<Å
{d¤@<ÅC=§¹o/<ōÆÖì¬<ÅoäH /S<ŀÉ9š£N<Åì…=Ð<ŲT&Û-<<ÅÜ¥Ü(<ÅXA[ÃÃ<źïíAúo<Æ-èår{¾<Åîˆã
qé<Ū7q¦<Å~öÃ'O‹<Åʵ,·—1<ÅێRaÙ<Å9U¾¼òö<źÌÈ°'<Å£÷e^u'<ÆÙÛþ×<ÅÑ-"EîÕ<ÅéçœE€œ<Åïe8M¾<ÅËx˜¥¥ò<Å+µnÑë<Äݻѩ<'n»_5e<Äúš`+Ùñ<Å&ý´8ÏÇ<Åod˜†V{<Åhu1:¥<ÅËZÿ^ï<Å\Ñhý˜%<Å>0Èè!,<Å(>M¢><Åüþú¨À¶<ÅqFkæÏ<Ä÷	ϞÚ<ÅÇ4qõO<ÄùßQ;ª<Å=Æ]"ˆ<ÅñÿÐ~«r<ŏã‡ef<ř€}à¡<ÄúŽ"E«3<ÄÖ&3ت<Å9ˆµM½î<ÄÅe'¤÷A<ᎀ¢<ÂNä
á¸D<Ã'
H"<ÃH›CïV<ÃSö‰€<ÃoF•Ê½<Ã]{‹øã<Ôæ5Yü<Ãúz€»¤{<ÄL)Z¼—§<Äø´?™"<Ãf›eëSó<Ä̏èg<Äh(ð/T£<øˆ8ð§<ÃÕ_;ãx<Ä).î­A<ÄHjð²2<Ä_ºaa•L<ÄÒù­Ø`<ÄOkkÃÜ'<Ä*†q/‰ó<ö‰¤;<Ã_›¢ ³<Ã'
½e<Ï·¿´¦û<ÃßÝøj"¿<Ãڇú"o<̶·Q‹<ÂçÚ=Sª<Âc8t<Ã=›c<ÃÉI-=gl<êÊêñ<Y<Ä…ÜÖË1<Ãù€¦¡<ÄgÐ=<ÅXÕ¿9<Äx™ÇóoD<Ã흩m\	<ÃÆ1ƒMþø<"¡b•<Ãê	¾çí<ÄFVOûð<Äì,Ób N<Äbø‹ya<Āoŵ<ÄÍA5*'<Ä­[+ñ-ì<IJx©¯Ä"<Ã÷çT_ÿ<Ä"°Iƒ¦<Ä
ìÒGŸ<è"àR<Ã_#_2Ç<Â?®e"@<ÁŠ¿èKؙ<Án;m›¤<Ácќ."¤<ÁèE{ì'<˜ˆqÜ{<ÃGТT<ÂQÀ¤Þ‹^<Âlk}ŒE<ÂãˆäË2å<Ãÿjƛ<Â¥Ú,*àu<Âv:W‹¬<Â.žg£<¦½üÑ<Âøó`To<áíT@ˆ<®Õ3Ó(U<·»»ç`Ì<ÃS¶A¼l<Ã{KgzÉ<Ã;›*ã;l<Ã6´
:äP<É/iBÚ<ÏDî×¾ñ<Ù9F»eB<Ãl @¢ôä<Ã+Ý¡¹½<´]M¿µ<Âw³GŒ¡]<Ã×÷9p'<Ã]3ÑNX<ÃIöä'<Ù!|ý_´<ÂìËƨ¹<ÂÖv¹q í<Ïy™Æ<ÃiB|§<ÃR¬}¸H<ÃdœR¤ÙÀ<ÁÎx<Ã?«Ó¦"Š<Ãs÷ÂU¨®<ÂÞH¯4þŸ<Â÷уYÒÉ<Âüà
j×<Âη¢ìGn<ÃeÝU…Ë<ÂË÷àOh<Œ¥O'Ç><¨»õ¿˜‰<ÂnTðRq<¹ʌÊU<˜o¼žn<Á÷6:÷£®<ÂC˜Õ¸Z^<ŸW¬F×*<Á¬Dþ66Ä<Àƅ̍Z<ÁՌžŠ^<Á才<Â_áv®-<¢â	V"<Á¹ü*~©l<Á
×׍;<Á,U1rì<Ás–7Ÿ«A<ÁØeu<Á«zË2<´Ÿ¸º<«´˜Ç<ÂpWi""<ÂhD"¶<Á²›iž×<Ár1"y¡<ÁzC³xj<ÁÌýJñ)<Âký;&HX<•9¢¤å<‡Ú
²Q<Á
©Ùjò<Á‡
|ñþ<ÂzóSÕ<Á?›Çi¾<Á9|Â<Á`|Hš<ÁÆîQr<Á¼¾_«ô<Áé,ê~œâ<ÁÒC?¾;<Á•j^sp<Á}µ|>–&<ÁúæÙé<ÁŽœ¡œ°<ÀH=€%í<Á]gŸÿ%ƒ<ÂiR<ÁB:qffî<À¶"ò÷s<Á &à…`X<Àâùl¼&
<Ápޓ:ڄ<Á€gD×A<ÀÔ³Ú¨cí<À‡îBE<À›Ûj‰@<ÀrÜwÝ<À5¦ó¯Ÿ<ÀlEó|i<ÀÔg÷UþÚ<Áô('xl<ÀÛ5´ÙR<Àû˜úÚ¹<ÀH	²Žz<À³‡[ëD¿<¿~ž«B<Àc˜EÍ<Á
<+¤îƒ<ÁQCP0<ÀÓÞÃxÇ<¾¸Ý0"<¿tgZõ³<ÀVF²H :<À£
¾û"<Á+´T§"Æ<ÀRD	i<¿¼»ÑÐÃV<—À§D:0b<–{NVá¹Ø<˜#Ãhà©<™x¨\Š±×<˜öûù2<—1"_C¬D<–ë››¼µ+<˜é\"ê9õ<˜Ôµ»·ß)<–»ãÕñjF<•²;
{}<"Pc¦Ö<"œ "/±<"´GÎñü<•ø汶'<"âPÝáùN<"ßù<JíÄ<"º¯v–b<•§k[g2<–¥oëÜ<•µ"=Ð<"`2ñÊ}<";ÿ;âð<"Uðޙ•<–s·ýW*<˜ÎÍ`I§<–ê­í²Ü
<"Íke=<"(u/.‹<—!¿ôit<˜ù`O55<–Ô‰êà3/<".äøÕß<"7Ã~Ö<"³Ã\ù÷I<•U}|cG»<–Èú#p!†<–'R+h'Ò<"ˆãx‰^<"7Šš'ï_<"ÍZ›J'<"7†&è‹Ò<"Oýif•¯<"(žËé'9<"Á
ŸøÔ<•JG5ãû<"/ZQ®<"17	¨üd<"YZØ-Î<"1ߏ¡<"¯¿±è½<"ë
ÑP¬Ø<•ÑҜҶ±<"€íç]Tš<'w'pûۙ<'<Çk€<'§›ÙÞ«¿<''Vò¥<"NTÎÌTz<"õ†l*á<"@	§7M	<"	ä0qIÐ<'©Bšý><'vä#+Øí<'†õiÀ"Ù<'‰ã)ZdO<'óJ|ÇÍ<''>¸–<'õÜ¿úû[<'zˆô ˆ›<'cJÑÌí<'VÒ7¬Ûú<'–a'ofa<'þÿn{Û<'©=E&^U<'an¦M'$<'ÿ&üˆ¨Ã<'(1ªPƒJ<'
5øUɃ<'€â\·<'¼-á­<'þ'-mO[<'¾ènVø<¼BþÏÒ<'<6Ñ<'ØSî"Ö"<'¶¿/ïÐ<'Eޒ¹–¶<ÑæC«f<Oч\(Ê<oj;Aÿ<«ƒºB!‹<¡ËÜ">k<IŽnõ"a<%;ji‹<ªÄ¸	<OÈI'<!8ëc<`âqÔÈ><žDlÖ<o5ˆV•±<Ž½ ÜT2<ÖüSq¡<Ö\ñ§Î<ŸHØiÃ<·
"F݆<FɜS¦<ŽGð1•m<Žh¥8d£k<Žš31ÿ«<Ž_
ø40<Ž±Ò*·!F<ŽªFâ3 <Ù
²½5><Ž6Ãòç<Ž)_ðÜ#¯<Š<íRtÀ<ŒØ³<5#<S"{™òp<Ñ3Êwî<Œ°RƒæȪ<Œ·Òo²
=<Œ û!"«R<Œš'klÓ<ŒËý{ÇÀ<Œ[R[H6<Œ×à¼Ôj<ŒsU!91<‹þ~ê@š<‹Ë÷¹ÌtË<‹¾ƒ´€µ<‹×‡åòPl<Œñ]‹' <Œ,-‰ˆz¾<‹ÞÍxÍö»<‹ž=¹St<Šþ
ýjÂ<‹*œ1@A<‹Âdî"À<‹Ãˆ»=P+<‹an†5ø<‹8"R''@<‹•œ±X]<‹6ggžvÄ<‹Z㬸N<Šù©ÜØøy<ŠÒ–t(¦£<Š¿˜'ÐG§<ŠÝènÞ¼M<ŠëÀõiØ<Š¿z¹³@/<‰è?sÒS<‰†@šŽbP<Œž}*‡ï<ŽÂ™5–µ<‰ò¦[ì<‰é2'zÔ<‰tñ±0¥<‰ûÄyÕè<ŠºáæM†U<ŠºÈ§±¥<Šøì <‰î©® X<‰¶´¼áp(<‰RaŠÌ<‰:/EY¦P<ˆå`šwà{<‰âð•»<ˆÖ^¾_©ë<ˆkÓå™ô«<ˆ€õÎt¢<<ˆØ"\xŽ<ˆøù<**'<ˆ™âWÆ%<ˆ¦Û4	<ˆby$-m7<ˆˉ™Ç<ˆW?ü8…1<ˆ@KG"<<ˆ[ôS–8<ˆ'ØýŽO<ˆ,RMƒð<‡ÇoO«Z<‡èîNaë<‡ý†ÔáL{<ˆ€–5Cr<‡ò~?/q<‡Óù²/©Ø<ˆ|›šcJ—<ˆ½̟Ù*<ˆ<Ø'Yï<‡§ÕŒæ`<‡Êÿë"Ä"<‡¹šêAÎ<‡jÍPn`Ü<‡8ÿX<‡YM'4Ä<‡cÂÑ¿n<‡Ie¾ÁdØ<‡w²¹xÏ_<‡´…
+ï«<†Ç1ùS…A<†½vKÚ<†ÅOe
`ò<‡8µO`{þ<‡Kלr‹<†‡j5¤°0<†Rº0öü×<†HTXQ£h<†G€‹"<†Jµ aâ¦<†,ãÁ
?<†Gzm'\6<†
î¶éÚÜ<†E±ÇYÌ<†"[xÀ$<†Ô }P2•<†¨£ƒ·‹<†D±*û{±<…ì‰zoå<†(²‹þ»J<†iR²<†vñèúÄ<†\~җi<…ž‹š9Ž<…K%l¢`«<…&^üMs<"ø'»L<…$¡ÑñV<…_ÿ' <"çôéD'É<"ż8ñ•Ö<"ºw[‹ÃÅ<"Æ%:czÿ<"À¡'ý<"¥´'Fò(<…
n(x½²<…ÓUYh<…y˜H<"ÓÉÈu²<…UâZ'"<…ùþ퇨Ã<…"å4Sål<"æ`C˜¤‡<"—C#To<"ƒ1ÜÏ·Ž<"ǹ‹7ö4<"ØäÁ¯²q<"ÖhʁÇ<"LÉ·û'©<"F'ú"¢<"JŌ,A<"T|}K<"k_³S¿<"¤8`~S<"^ú=zöæ<ƒÿÌݶb<"
/T<"3+wË <"#$–Ý<"DV''Ë
<"xo~;§<ƒô㦩R<ƒÝ݅ ·ö<"7Lr7æ<" þTö<"r0{ûÈ<"£wZ•NÎ<"OÛbrsA<"qyxÈÑ<ƒã[áñQ<ƒò(j<ƒëÅS5'<ƒÍ,Ü[:<ƒòY­_¤<ƒ¼Fjr<ƒ¾'¬+û<ƒµ¨ïã"<ƒ'¯'ž$®<ƒ§Ð4FÌ´<ƒÏ³MygÆ<ƒ¹	«²<";Š <"}jÊZ	<ƒŠt#aÀ/<ƒTB‹Ëc«<ƒdҟšF<ƒw,+¯—<ƒ•qx°<ƒ†A#Ã5<ƒ‹õŸº³<ƒEÕ¸Ø!Þ<ƒÕôcÿ<ƒ‡Éìÿ=Ñ<ƒÈûÙ<'<ƒ"¼ƒ°˜;<ƒp7QM²'<"ÔÓ<¼þ<…Gç2ˆ‹&<†ÂV`*=<†ÈV2–<"f ïFŠ<ƒ'Îãyo<ƒ[:•Ã<ƒ}XûJ<ƒ°òµ<ƒcT"pÙÏ<ƒka
]å<ƒtí?<ƒ!€®í^<ƒ/^I‡Ã<ƒlŽ->7<ƒj¬KË<ƒÑÀýYÓ<ƒó—ìgW<ƒzm8+Š…<'øÓ³cl<'ß$ŠõµŠ<ƒêWô+ó<ƒç3ë«<ƒ§¶äSÃ<ƒ'3}Ö<ƒ}¦"Õƒ<ƒðò,æò<…ŒaÖàå¦<…FŸMgö`<"$f¸NÓW<ƒtŒÉBH<'õs¥Òü<ƒ
À§Dž§<ƒG9¢Æ<'ç9¼pm‡<'Õ*b÷	<''¹É=ˆá<'‡¹)3-<'ïYmV<ƒ@Õ? c<'ÝE"G<'ªxd"ß…<'Q½'×ü=<'U"ó4â
<'ÛˆÄn!Ë<"sî(Óò/<"Õ&dy¨<ƒ¯•oBg¡<'ì8ðþKa<'ô¯|-7Œ<'êúZ†Þ<'ºŽ".<' ¡<p<'›<U\ù<'¡ÚÌ^øþ<'»úxÙ¦<'ÄFfùG<'c
T<?*<'oŒ®Ø'I<'®™Ý¥<'O±àžM<'jcfQ¤÷<'ïøI­Ê<'Ù•æ»<'e¹÷ð<'En±í4#<öÇ=P'7<ÿÝ£¾s<'Es?<'MyPˆì•<'7ƒ:}¹$<'W@ìÓá<'ãj`w½<' ‰Ë"<'OW·ú7<'xŠ‡UÏD<'«Õ#Ò <ƒÑèm<ƒø—<ƒ>›T-<'oöí±øœ<'ˆš'…<'!å‹U'F<'?ø§2´q<'æRô<'§¤©BçO<'â6š–öt<'ê‰ÔcÙ<'Ûzêd<'КŒ+qå<'·%nȐ<'·›IÓ\¿<'
(Ƀ•Z<'Ž[[ºÿ<ƒxFþž'<ƒÉ;šÎM<ƒ-U'C<'«̌ÿ<'Dikâù<'s¡,¾†<'™*ÔM†µ<''DÞF%<''	''q<'lWd·<'ŸÝ‰ƒ–Ž<'˜k šy<'°\'Ì°µ<ƒu²iPn<'°_¬}é<'†‡¸Šg<'{uіX<'Èû;÷¬ô<' @0=<ƒMpa/Ë<ƒ&¼áˆ<ƒ-È7<'H²K z<'O|ßØ<'8Ÿ©¡tC<'·Vê<'•c'ÞÙ<'šôE¿ß<'´Üî_šb<'âgf÷š<'lÀ/ú<'9¥rw
<'Ä¿žw<'ëþ.<''Q^ s<'é¹µÅÙ<'åLgÞ<ƒi÷ð*q¸<'°J';«^<'»Éö}úŽ<ƒ
àù!¹<ƒùIL~ß<'µ¢í—†"<'‡¾0s–Q<'ž€Í2Í<'ºâÛ<'S{Ÿ¬ÖÍ<'';'µ,n<'5¨ŽÇ<'fNϞhh<'"Ɖ…š<'¬Œ<ñ‹º<'8'@ãƾ<'§æ$În<'\"åL¦Ë<'äÅX‡ç`<'".@b<''|rÕOð<'x[ŒW<«<''nËl^Ž<'e,'ÕÆ:<'pŒ¦ˆ<'Q0½rr<'ɾГó<'ÝH7V»ý<ƒö½ÂÀC<'±/«QŠ<'Šü©û<'†¡8?R£<'¸§énÉ<'¹2?÷<'‹ðžgëv<'º5Þ`÷<'á>á®><'•v}d0?<'u²"Už	<'}Ó,¯u<'¨·´©™<'—fk¾¸<'½,¡hÍÒ<'ç"jºs›<ƒ€z"F¡;<ƒ:z0˜EM<ƒm¶S}<'®LÝ8¹
<'ŒØÚh{š<'õn¸Ù<'î²kµÌû<ƒz'¥ãô<ƒ, Yoˆ<ƒZeäÓä<'ûY¶C<'«ÎÞuè<'œÇ&;Z<'©¼JèÔº<'®êàN"H<'Ö£›If<'°Zž$#<'­säd/<ƒ#ô°Y¤å<'ÆÉCõQk<'Øók×»<'Α¦qš<'ÄP¡Bð<'{Ñ¿<Ck<'Ý‹ÝI¢<'‰Éšýi<'§ÝÖòW<'r×ßÐMž<'À‡%ñ=<'U_P5B<'oVÇ­º<'ôïUBˆ<'‰Lárj÷<'H»>¹…–<'ªø·×jè<'¿6¼qNø<'£Žg˜/<'C§0	+V<'Â1Y{ì•<ƒP9¥/<ƒ¥&6ðÛ¢<ƒ'3Ìã<ƒIOjšß0<"(cµ"Yã<ƒœß3WÇM<'̽e¼Z¡<'à\j_L<'Ë•K£X<'ëROeö<'çŒ9î¹<ƒ },³<'á`ßZ|5<'Æô:K"<'mâÆvŸX<'µÆ=ï.M<ƒ:Z`Ñ<'Ãi(õiH<'M"î}<'`qD&•<'U²ø ü<'ÛŸ«öÁ<'û+iŽ<ƒ(…xJé¤<'Õÿ"U@<ƒ:x%L<ƒ$¯Q)<ƒ<àã'ãö<ƒn+,><ƒhO¥¾"<ƒ-3b`Þ<ƒEJ#<ƒvu!H½<…
å	?fö<…é:3:'{<…-‡7'
Þ<ƒ³;´\ͪ<ƒà¤4mï<ƒµÖ,iào<ƒRhešÎÒ<ƒC×ße³[<ƒ_t§Q<ƒJsRH¨<ƒ"Ðgçã<ƒ~ä"fÏ<ƒ¤š—uƒ<ƒFKê¿E­<ƒo¸_öº&<ƒÕVøï<"%1õP®<ƒ80¼Ö<ƒÈ ÑþК<ƒl"•å
<ƒ±ÿM"½ƒ<ƒWjvˆw5<ƒmD«JŽŽ<ƒ™#W5 <"&"ìùz<ƒíEA²"p<ƒÿÛ˜ò'<ƒìdeQ,<ƒ2çÑ <ƒ}s¸–jd<ƒµTk¦¨<ƒhF×EÈ<<ƒ½.Ÿ`X<ƒÝ´k<"ˆ¶»i}<…öÉçÐNØ<…Ñ)ù<"eHQçÃÇ<"ٟõ#›<"
ŸjÚ>M<…
YÉØ<…ù†ÊÐ[<"®ïuÅܪ<"†:ˆÝnb<"±›úA=µ<"´*BY­Î<"Qä&u#
<""i7®¢<"Ç<G}¨<"DÚLÜ>0<"lØo<":w£ã<"ªÎ"už<…´PÜj6)<†"ýãôݝ<…gè>7ê<…ê¿*m<"ûó'o¢<…E×¢Œ6<"ý Ñìú<"ò‹!ק~<"áö'æ,õ<…†(BÔ!K<…,~Vw<†‰$ÓÑX<…Ì`–™<…ß~û‰ý<…Õ"þýHÈ<…†ÖhßäV<…'(o/vW<…|`Â7ƒ<…Cì÷ÆS<…(åBšÔ4<…Ê霈þ<†¥¬tpM¯<†4'-]Õ<…sîM2<…¡~ÃÜË<†ªf‡3Í<…ûÈV19<†,sNK¤*<…±5Q"<††–p
<…–%aפà<…âÜsU›<†(¨n<†—€NÒW<†~¸q³<†':eäæ+<†HÒ·ç`ã<†'šL'§<†‡ôº<†Iò|o <†¤Š0د<‡±\°=<‡á']0U¿<ˆÁôî¼<‡#éŖý~<†ÿ*Úh|¤<†ù±~ŸI<‡móˆWøå<‡íé¦a<‡çÌgêA<‡è£VzïÔ<‡Í…Z:@<‡ÝÜ|0<ˆ‹B]¾ÄÌ<ˆÇ«íqÈ<‡`ü1?!<ˆJT?fÖ<ˆB\ue$<ˆ» ©9í
<Š
ÄWVjc<‹ž¤KÂ<Šh•]q«<‰¢Ûw;" <ˆR—bó<‡]0ˆ¯…"<ˆòïëxÄ*<ŒŠñì?ì<Œ=öç
ÿ{<Š+†3éh<Š…·Á¢$@<‹P<ýÁSG<ŽþÚ&kók</Z"7õ<û|"¥Ê<‹ëbK›g:<‹™Yxg<‰+TAý
<‰Ï¡A<b<‹n¿}?#<‹™íçöÊ<Œžµ—S&<€<ð_<ŽÛãmՍ¢<ŒŽøÒjÄ<Œó÷XHÐ<ŽgÁƒ8ƒP<øíș#`<‹q´ás7Ë<Š¿	þl}<Œ¥µ"pö<.ËÈë<šû3<'™¨ü1—<"%P–Í<"Kâ£N†'<'?'¡1<Œ`A¦8<Ž[ƒâÒØ<'Ä©3«58<Žç"Äñ<'Ôe¢:*¡<`®ø<DŠ'Wc<'Måh÷ž<…üZRJÃ!<ˆæ[‹±Æm<…[ý®1
<ƒq$€akÄ<'NNaˆ|®<€ç 3ÖmÞ<ZÇöúúh<ƒ\²…kß<ƒþVIJó=<' &pò²<«+…¹l`<ßBmþe•<'J¢ ­®æ<ƒNËv‡2<"Om"³0Á<'s©&ïAÝ<€›_väÖ<€ïûŠ›<€›eÛqß<€6¯ˆ<~Ã!°BUê<Á³ çæz<€Éµú€8<€ÔÝï0<LV1»(<<'«`0ypî<ƒjîc¨[<"GÇahñ<ˆSgû^<ŽÌ!.(6<<½xrµV<…wǂ–ÓÖ<'UÜíU<'¾Î™£. <pö"³7ß<}÷slÏÂ<}{ð©¥w<~CaÊÔ<cì±^R<}äÕÒ!pé<}®]ÆbÁ<†ÕG9Á!<}Ã(§`5<{ò:i£]<|绣» –<~qˆ¾ò¢Ï<~8ŽÑ¼ì˜<|ÚxýçL<~$™q¡å<~¦nÑ=<~s'Rt<~‰œÁê—î<}ÝQ"£Ê•<|å8—æy=<|'k»ñÉ<|EOh‡<~0éãGá¾<w|R~š<'®´±§W#<¹§ñ<€†•P-&ß<€åËÄF<€pÏs7lg<t+«V<~£t[B#ÿ<€RPÅv<e_"L"Õ<€ÿùLö}–<€v\Ý3Ä<NÇ'bD<|6—ªƒù<{‹Ú»Õ:<}àwNÂ<}¬˜9%g<}ß%%"/<Ÿ"bÂÐ<ÑZåjØ<|aRm²ËU<{m×=›³<|ˆ8§$A
<|Y,–É<{"ÿ3k½<|(IÒÎþ<}>3ŽÃ"×<~Ètöå¤<}à1^nŠñ<zÛ̝Cgl<|c[(Ukå<¤Ó뭄¹<	+éûë<{µz}à(»<zSœcm'<z!41I<{7UüëZ<{ÝŸ¿)+<{.Æ÷úR<{Nn«×<z{~z‹‰<y•$?­p<z1/ëø›[<z{Ónª•£<yÛC;ª6<y&M><z‹mä؏_<|ñ¼?Ðô´<{½jdå¥<yrH˜¼I<y\KòÞLŸ<y·µ¦«1<yBÆñv<xP›7ý¥<x!ä"«Û<x:s6!ž'<x‡›/@ÆF<x¸vÅqÆ<xçùž:#4<x<øz¶ó<xÌïÊ<x©eÕ-<wÓe€¾é<w`©mZ&<x´ÈÎ<y҉pÒXÿ<z3_DÇù<x`•Ư:<wº)jûJ<w¾yû\Û<wã ½ªPë<wӂR
`<w…[@­é§<wd4¥jjÎ<wÚ®»üó<x	FŚ¸®<xœïv
<wn˜"WÊZ<wMNy'¹¦<wd¸­Ç¥<x!`H¾_<wÚ—`Câ<w«/µ´˜¬<w¡Çòît<wÉ>aÕ<x•è̤<x³Ìé'P(<w¢Ó)ˆ"ù<w+[HU†<vÞ^¡höÀ<wš
´<vÞ¼Rû†o<vÿ¦ï¼â-<wQÚ¸ÂK<w9ϝ8â<vtÈöù¬ú<uä€<hn<u­<-óþ<uà_g‹ŠI<u–_bâaŒ<uÉß=!‡<uy6® \<utç)Tt<u@¸žèm<u-À•åñ<ucH¨ùì&<uˆÞ—Çþ<u¸9vŸ¼<uç	ID Ž<u®m
Ñ)<vŠ0<Ã\Ð<ubwU¶Ôy<uE²Æ!<uN­–4°(<uoâìՄ±<u"CÅ)s<uÁeƓkI<vDxb|<v9|¯š<u³›°¶/ä<uB:'(w<tð¯IÙ	<u.eÀ-c©<tÚՍŽr_<tðY+òq<u\J9HÛX<u«ÈƒÍl`<u7{bH_<uBfåC9<tµÆòÞüy<tèŠÊžb³<t­©$''<u%üÊûê<t÷áàǁ?<tÙ/¥ð<u»šÚß<ud"žX2Æ<u.N"Ó<t´C¿"Âï<tZ'*`ù<t€ï ¦ÜN<toÖó¡ba<t¨5«ûXo<t"îìÜxä<tŒ¨'þ¦<tWÁyHr<tˆo;ý"F<te{?î<tŽSàç<tW<©|<t4ðK³³%<t¨3w}.<tv{Õf|<tQ³Úq˜<tIÇBv¸þ<sýnö!ìy<tgVBr®Ó<uq)î57§<vÞoXûPÎ<và±FÙS<tå9g6}<t^П%<s·m»Þ'¾<sØRÞ7¡Ã<t%ÉusÖ<sýRÇY<sñT×<sÁ\®õR<tðkQî|<tÉ!o%X<u\ör/Å¥<tnŠ"³>¼<t/âà >`<tC-up4w<t¸Æ+,ÓF<u4áLkµ<tùµ)þÿ<sЩ"Ù¿<sžªBá*œ<s–9"\Ê<t ;ÔæQ‰<t¡aSe<uÀ*‹L¡ä<w[ãpR¡0<wÑÕ´ ˆ<vؑt<t±×=ð<sן{×-Î<sÃi!úÜ®<sÄÂ')_<t»Ü¡E<t(—7+¤<sÎ^ÎköD<s¦Uxe›<s·=MV#<s–Ú콕š<s˜ÐáYMÇ<soÞ@˘ä<s«Š…hýÑ<s‰Ë®möß<sb³T"gò<sv ;BI<sÁ¢û¬\<së—ÈX,'<tZÐî¼<sÔ4añ´<sXÎ[½õ<s'½¥â<sd¬…ê‡<s°€ÈûÃÌ<vCò'i?r<w×þ¬@oÈ<va*zÑ)1<sé›QÇO<tœl>µq<tÒ¸¹¶#<tÄq¸ëb <s͚ñð6<s™u£4Ž<sy¾@Ë,<sõý>÷<sì´Ô^ÃÉ<s·ÂJe<sé.¢(k<rÊVÌ÷œ<rè~bÄYX<sU üþ<sJ‰â6<sq2Es<sO7¯ÚR—<sD8Í<³ü<sÿ6‡f<s!PŠ"Æ<só+jÇÆ<t<Ǝà×<sÞ"Ø$V½<sV£Õ€G<swâEA<s*þxNߔ<rú"Õí<rìÜ0r•ê<rÉ켉<sW¶ ‹<tO¯÷°`º<vIßDéö<u
`U<sk"	Ÿ<s)ª"B"<s0ô@Ò¡<sõEé¡
<s
E'aeÁ<rürÿî†<tã¼û0J<t¶·Ú¾÷Û<trµbj<s. ql:<ré&	áج<s\u+<s&Sð;µ<rÆbŸ33<s 	i$–G<tþkqyq<ví(¥ÿŸ<t©;ë1¯#<r÷Òpm<rÖ±~´Ö<s$1šßŽ¢<réú¸³Æ<rþ1r.<r•7Õç¾*<r÷N¹3­<s7xóxŸ<s<uS4ûŽ<s"|Pc<sî½>ÂIE<s"$\j€<rÃÓøšù<rŽ…ÐJ'g<r§Ñïþ<rT£¯Ï
å<r­éÂð<sëŸ,<ØY<ugež…<sð.éY–<rñ—ž(å<r·K?‹É<sä6#Ll<r¸'Ÿ Ï<r±Îýy<r֑—¹'<rºŠ<N&¾<rä¸âí<r»æP–—
<r²Ð_BM2<ràyYGÝ<r¦bѪDÁ<s HÝöÈã<s"½.ïW<s>?\.F<r™=µ%"<s*ßòŸ•Ž<sIH<0¿<s`—Ä5Ï
<s-¦m€G<t9?W+¢Ø<t0î
fš<s…ÛGÔÚ<rö7SRÕ5<r¹dÀ,Ä.<rªJ:L<s!ß³T°$<s?'³$Ù<sjïåĉ<sf¤/£:{<sόñ¹#<sÉnR˜´°<sn¥³ÄW<s)¥ò´Š<s¯Ó(
i<róø9™Éë<s9"C§Ì<s+
ü£¦<t*=R¡§<sg™ä+ù<s*°‡Ÿ~<réî"3R,<s\©Qý‰<s'ƒìÒf<sBIÃø[<szå¿Ý<s£Ù£ÿšw<s&¹õÍPh<sE+åë7<rÕ[Ki<rò¯ÿ­ƒU<rFÎBDÏT<r®â.…¸<rfÁÞ)í<r§É¼.]<rhúWu<s
¯œû°<sž]½<s‹E‡;I<rÐXLµ<s?Ÿ_èU¬<r·©1(÷í<s[ÁþÆ[†<rßÅl˜A!<r§}Þ­ù<r?2ÙP<sŒ‡Ñ!1<súÐq&ý<sâÙÈË@<rˆù³iS<s\2‰!­<sr΢ú§<t Ü)Wã<s"¢&Wx<s©/VwG<s•¥Ä`ðÅ<tWëKÆ<t¦ëÒ§<u/R7ëâ<t¶ó¯ÌT<tõr( ,ü<t׌<u 'ceAo<uê!æX<ufS÷ʵE<tv~õEš<t³ 2Ánš<tË7ö›¯Ì<u\Êþ¿<tÄyy»ÄJ<t³o¯¸Ì<t8À óE<tˆ'X<w•ÕÀ<zwy>tj<u|ñƒ/Qa<uW9fSå<tˉԍùŸ<u'ݱ7Þc<u¬O2øÎ¥<x8S9¯–<}'㝦Ĺ<€c¯ïÍ8<} Ëòu|<{9¥<F<y\IïÏw<wóz>	Š0<uåƒÓái<u¥E»§¸<uÂZ#Ÿ»þ<uc´fOO:<t²¸&¾R9<u"ã	A³A<u8ª/°Üú<v3¶ñ6¯<u'Ì[¡<tŠÂþ"Ñd<tÎð&eË<u"¨Žs•_<uÝ9•eð"<v(8é<v—<É7><vMŒÄûk6<u‰YÀã<vÿ%–<wÝCñ‡K;<x?[ˆ;Ë<ubÅ_,<u:šaíþ<u'·\#•<u?'境ô<v¤×dŠõC<xת{<uuRa–'<sçFsj…ƒ<tB¥AAÒï<ul÷<ut<B3îë<v㧣l<w(±Ó"•<uç¨é2Š<sח ñÁZ<sžrI‰&â<sÞH<t´8Òô¨ñ<t"|jÄ6<së›ÙùH9<t™FJÍZ<t1WÏaÛ<sK4`»Ô<sáÞÅ,WÀ<t(vÏè‹è<tDILÂï\<svð;³:<<s틩|)<s#(»³Ô<sl"•íŽ<s›íõp©k<t‹
ŠâtÓ<s¼ÅPó³[<s±Mq?Ê<s	ª+Ó[¤<sc<ç˹H<sW'º0Y<såTۅæQ<s衉,Â<t \Pn3<s¿Fw5úž<tŒÚNÍ7S<wC€V?<x®ÕĮ́d<uÜ79k±Å<t|ЦÎ1<tÁÔ±Rœ<v
¬Õø`¢<u¬¸Ä?‰<t±ãi<t'úÓ	[<tÜvâZÈ<t>µßjÈ"<t3c§=ê<tYLV‰$L<tc¢Éj˜<s©X<ÊþV<t .и:a<sÓ¹-èk<sÛE9šþ<t5Y©ÁQÚ<tFT8;<sùIJà6é<tV2ÓíiC<t5aÏH`ã<tlGÚd<tàõ=<u8ك"<té»w4{b<tUòY¸C<sûßõ<tšùváAæ<tN>»ØX<t{C—û¼<tcüwœ}&<tx@"Vw<t±5`Ù¬š<uB¬ïtFÛ<w¹å%q<wó®¯j\i<uP=*ä<t9RÀ7¾Ð<tR{Ô+&<tÙpêSôB<tR,'Ø!]<tŒ¶†%šA<tb¬K@'¤<tûè(—ôy<u×Õk€dÚ<u™_³ç<t€0C›<uËj¬8¶<untr³ß`<uGµ?6?˜<t­¾ÇÈIù<tææIÈý<tð¼ržæ}<v¯ÔIp' <y0È-'e<x½€éË6<uzÔ¸€²¹<uTîì5<uÓäC""<uœË´ú.A<u[k8'<u´ 5é&¨<tѯñ<u€RjË<tïêh9*<uK2·&Ëì<uw† tI<vŠ¼KCLS<vɽ*T<uæ㇜<uÖ*¸vDG<vKÅ´$¯<uÉyWïÊ<vèÇ´Ør<uLݛ16<uæ€]Ñõa<w''L I¯<x[Èm¯<v6nu'´<uã}/˘•<v¢'Øgd<vBí`ñéò<u1þíJi<u_'IÌÒ¦<ujè3Ýù<v6m|ǟê<uôz½6Á<v.$þkؒ<uÿJ+0;:<vˆçÃy'<vµRù1¹è<w"|£ô<‡<vPÎùž<vÇ®Ì0(=<wsß¼þ<vÎéúÎ
*<vEõ¼<v—M´K¥å<v ÜÁL&<w"…¡1@<w»LõˀU<x¬ù\f<xb!li 0<wp+4vɞ<v˜CÄóI\<vb¬áø<vP©ûÿʧ<v§Ž[ƒY|<v¸+'£°ï<v~r(m<viæT1:ã<wsyò8<v» ЌC<vïüLò¨<víA;ÅXœ<wH;-â'<wT'%Èm<xP¾À<x;§d+$þ<xÞõ·ìr<w	§ª´/·<wïüp‹C<wöÏî#<wìv2?<x(¢zLÙ<y¬¤ë÷.<yˆ…ÉÀ<yK)|¶Ä<y%¯1€<yYT(Ägæ<xˋ–<wäU›
×]<x'ˆVç‡Ï<y†Çl–<x%};9<w»¡å9ãá<xÊ¥}vÞ¯<wÔ}êôß<v£JiÀG<x€­i<y;©Gz$O<w¨>Zˆ±<wÑpeÇ <xhs‡‹`‡<x¶Ûö"<xéOoX
+<xΰ™߄<xªRÈ?lÞ<xCW´3Á]<y
b‡Lñ<x4M$áç<w÷'éæ>Ý<y0ˆˆàî\<{6:Œ41<yÛchE"U<x¨º'¬<xÐޗԀi<y'ÅÒQà<xPú]Ǥý<x
£ã/YO<wÞ7bk5Ë<xY"ZBð<x79ì"w<xׂSûE<zú2ø¯<}Á÷©scY<}}Íôy<{÷€†ÿu<y†F·'<zƼöóÉ <zÐìÞµmü<{Ñð¸ò<{š£n^ð<|_û¡òv
<zʊ@¶åA<~£šé>h­<'º¦&;JN<"QÞSã<'2»¬*\<y«áB<ŸøÜ "<}™8C-Òþ<|Pöݯ3<€àiÉï <ƒœ"†€<"!Z©Ï<­¯Ì"hš<¿ Iå¾<ƒsýÐUŠû<ƒË´Ñ?PÄ<'ARF<ƒ^±< >¯<"'BÁÛÞ<†«ðkŒød<…®ààûy¦<"ÀÒ¨=ÛE<ˆÁ]‰mà<'öî P<"¡ag€n<'ŒTRº4i<‹½dûlB¸<ŽÜBcFA<ÐÏÞ©.è<†%úêóT<…pÕ+ñÂ<‹øÄ#Ñ·Ä<~@¶' Û<K/¸<ù';`sô<ŽáMˆ¯Æö<3ºK>¬ç<¸üöû	‹<"uOB2qº<™èB=£û<"`
Ìfí!<5ŠÖ"G<"[¥#Ý5<œH¬âl< ¯•je<<£a*Ûúí<­ý³™BÞ<³ÏE eè<°Vž§B©Œ<›ê™$¬<á¸*N<‰àÌù1ôë<ÑÚ#†Ó<–hÍû÷O¢<¢ÌeYöi><§<Ø\ø¸¸<¢{äì½à<÷ûÕ0ûh<"¥æ¯æ<Œ¶ÂžP€<ŠJÆ^ÌA<ô8	Ïö<"2jó§^t<™øžïµŒŽ<£¼°:s.<§
¥LèÙ<£*Àմӓ<¡b´l:»<–O€åÅR<ÑÙi¿?<Ž™ÛÇM<"'"hGS<"²'ñ5"ê<•òH<žÝK#݋<¡'BÍù<—u¨)1ê¯<–ì%Ý5Ò<š*tèTܯ<•â­<Î2zÿd<ASZ¥<:ò`-<Š­4óŸ¬<‰¶þ)@$i<ŽS"îi<4<'0'n_Ð<'¬ûŒí<‡tâÑzè3<‰ïA'ÿS<RwRÛZØ<ŽµÛ­`(<;´ÛôY<"¨g܅<†{õ¨T<…5ŒJŽŒ<…cÇé<YïÃ3<œ34]ô+d<±¥4§}'<Žß«Y<‡î&¥|‹<Éíþ.ª<Ÿ>oX2})<±'"4@MÒ<¶L¯€è$<£Y`
<';éHòoh<•W_Ôt7<¢Ûlοn<³]²‰QGð<»@Vª0<ªjqH3y<›ëx¼yN<›õðäÃ:<˜Û½kF?<">eÑ1¾)<— òÊÒ< V8¨†6û<ŸÒAŸM=<•7 ·é '<"¹y`§;é<'ô.Œ]Ŷ<-¬ãÄL<‰ˆ>I~<‹…"Àl²<–XÂiC/<¦ƒx‡Ž¨<©M(½ù	<•³<®H<Š`¼DT<‡yuWþ]<ˆ Ç¥ÈU<òøÐÓE<‹B`R)©­<Š¾d¶âò<ŒïòPØt<Š+Ô) ¢ƒ<ˆ)ׇÇÀ<'YR·Ý¢<¡RµÿO.ç<«²ÃÝ?•È<¢š*I§<6•Çƒ¨<‰ŸŽMgâ‰<Œ6(ŒýV<Ž-•­eÓ<'͛ӟ[œ<Vm*°Ï‡<¨Ê1ü<«ëg¯í¯%<¨sì¶J^ð< Ö*DƒR´<¤+<A$ˆ<¢¶yh«œ<"+xº²v3<OРäú<ˆÑ©Î¬C<†ë¢o­<‰©Ø6Ç<‰3h(-O<‰Ž‰ã*<q‡""³<˜ýÌÛW< ÎÑcÀªÚ<¦~Ÿm<­Yd*V—<¬‹åbkê-<¢²,ÈIZ<¡S­
1v<˜Ò5˜{<C5+ðœ<‰éÈ	|ð‰<Š±Eìõo<ŽVšé-§^<¥æ|<ŽTÉ#²o<"€Ô~>L<šÃ§Í™ön< ´n+£Ÿò<¤8K'÷4Ê<ŸßñÁ\H<í@øØ<wKbâ_<tª
ƒ¦Èh<xê;üm?
<"üë×~Mñ<ŠMòkJÙ¸<~7ˆ€šn<u
x9Ë9…<w´wÇô<PL^f=D<…ågü#Dr<…šŸ"k6<|æëÅáüù<xwHÚ4'<vÞâuRÏ<uÏ3_¡--<t™üFò9å<uñïÿ˜\<vø©ü_<r"Áûöð<v
­&5ÿß<zÆóAxC<&møÞò<ØĝíýÁ<ÞZEa<xÕô3¼á<tsŠ«*¢)<r{A«ÞrI<r!Pg"zÖ<r¾þ(Ž<seO	>¹þ<tûÂ/}È<uM¥žÔ±5<{ՔÄ
_<'mÍ2ïj<8|É&"Â<yÓw<=ž<tÞíj:<tS«T‹<r'^ì<q¾¢þ»`<p™"•­<pŽµLÅ<r'3ɀ<uŠˆŸÔB{<wNKKØñ<wN zÓ<rA´Bë<p
@±)°<q1$ØB«Ô<s_XÏt÷<r¬	!BÞ<pA¬jeèß<oÕۓ<L»<qcw"¡X<rЕw§‰<sâ†Ŝ}<tÓ)[v/<sOˆŒÑ<q'{öR—Ò<pÃÞ ùfå<p-"Õ%<mÿ!ƒì5%<p›Q~ñ¥‡<v+±ÿ…~•<y äÂ$ܜ<yh+†F<xòÀB2©<töM~&<pŸÙ}ą<q³è¦¯2<sÃÚÕVû<uY˜‡ƒ°l<r)|Ò<rŸñ»A#<tU®å™a<t﬘<q"Ë,wd<q¥b(g<u‹S÷ã@<yié#><thß»|ÔÉ<p$0®Jw;<o£*á¾^<qÎnˆ[7w<qüX'}žÍ<p-;³'a8<oÆgîփ<p?ÇÒ/"<qhuˆöUw<q	ŸÉ0Ï<n©·ΎF<pµ:!øB<qáø7[U<nË7gJ/@<lÐ~"Q<nNmö6<mŒr5—<o±P{º×<uÇ«óÆ×<yª&Ç)u<rþtiÝ<o'öÍFUg<pgïôH½<nKµF@o<jòfµé)œ<k÷Ü'"<k³ÙÖ<…B<kM¾ñ—T¬<kÎåó™–<oÜãŒæ<L<sŒÈD¾l<vɈkHj
<u6?úk8<uz<ª<w1¸éFh<t!ôÅd<ndz§1kÆ<lyrÓkâý<jr"ˆÕ,f<jžÖ'àR<jb‰Æ&Ô<köï3–<n‡‹c@ß<n©Î£'·<m¡º³œ¬K<oð¢äpaÎ<m…'Øj<<kØéûq«Q<káŸ7éšê<k<Ýo*Óò<i¾ÈYFTj<iÔ¤lstë<i©c`cÚÍ<k¥bd<q?Ýi<v…_/–Áÿ<røälp©%<múþ¸Ô<kÀ1ƒŒÅ<júŒ²Ù'<jSɊO3<m´>Ë	C<q>mÏ!Q÷<p£9P%§À<k/cc¿¦<i€ŸuÙIº<k¤÷KNâo<o@®÷J<mÍ°
ƒi¹<ošbÖÙ$<qY_0¥î<pÌ2ûƒZ<m^ÄÉÄÀ‰<kä®`‡DY<jžœ¬ªê<iB'7h©<jA¿­_¡(<ph"-Î)M<tav·e£<r…'¡Zé‰<qTfÛ}ðÌ<qð¶ûÆdš<nW&|¬7'<lœtôPd<n 4iËË$<o"KX)éœ<lhoŒÜ(Ñ<mÈÈD5j<p\Œð z<n:	üƒ<i/Ì`¨h^<hÛùFR&Ž<juÑzƒ1Ô<lX"¶_ê<jÂ"½ñh<jӟ4M{¨<m¨ìüö|<mq~è~óÒ<nØ3@)5.<p<c´-¢<<l©ý<j§¶+f€ý<lƒE$ï_<oäïóÛ·h<pÏ
îoJ<o0uËÏ\B<jY'ORþž<j*þZ6î<k[{/ë<jׯI"<j6²¼3<o—ìKËt<o4¢JÖ<kÀ»²<jb«;ímU<iïÇ
wm<h°Á_0<hùÒsêó<j@t2jç<n÷ë5<møÂ1"Ÿ<jû~Š.Y<i©Ã«\µ<j®"NÍhU<o%òbø<qaQÕ	ú"<mؕõÐ*!<iØû\úV<hk™"çÊ<g¹YYò©"<hž¤×<ið•9¦'¥<i6ÃÓ$*<h6™vîš0<gÕøi\öÆ<j+›ü˜<k`¿®Iò<i_™ÇÜÞÄ<gl«xÉ<<gxðu'˜<g{£ó@o<gq´å¾ø<gvè©Kâj<h9õ¦V<gèe'ó%<g¢«<†<fÚ¢R³!<g)I£Ö4<gU·¨MQb<g'Þ½±*Þ<g¦Yל<gƒ'ß<fùOôš%<g>fÖ|š¹<fÙuºÙHf<g"}E2
<fÖ^µ<<fËm:Ñ_'<f¼líšsM<gW.N­<g-ÖnБ<gŽZ¾Š¾<gàò¦¦C<h
Pìí<h´Æ®ð0k<oF«mX«<v.ºæНA<u~UÏvß<nQdÚnâ<nlÅu.I<oÒG¡¼i<jøç–Q×<gh£öäç<göþÄ͜<iÒHÞ'9<j>õ/'Êë<gþ¾ÞÅÕF<gÇ$×w<fp<{ÂX<fƋn6!<fèl¼ì"<füUXƒóx<f'j\/<fÎ
(\©ê<fyMˆ™H<f†™"Š½Q<fu-<fìý-:ª<fÕé3ê†z<fÂMv§¸Ä<f[€#¸‡<f•Ýo3AÕ<f^·Õm<fˆ:³C‡U<f$2;Âé<f=ñSÐò<fu›¶ì"<f†+ÛxÅ9<i} ˆÓÏ<l¸éÉhŒ<j:{­Ÿ§<f÷ø2"i<f~¤®"²<f;5a5<fK´/i‰,<fgrj%Õ<fœÏèGæÉ<fýY‰<fO64áK<fFœÑPÉ<fóboåçô<l ð¤Cã<s8ž*hëÏ<r$éþ;;<ir€°œ€"<fW›s»Y<eÑ)'°<eñ¡\<eòœsQ<<f3mmÅ<fV_òÜS'<f½kÍ÷ë3<f¢?eŽ"ß<jR˜ð¯<m''3)<ièß0>
<fL¿‹vŶ<f"J}å·¢<eÙ¿8ÈG‹<fMÐìË<f7•KáJ<fFÌorŒ9<f&uJìc<g"öÕmQ<o𘔤[Ì<s¯7âŸj|<p"<$"<g«×Ëcïú<fR–¼é<fÊÃ"S<fzƒ)ôó<fh¨ü~>¾<e¾÷ŽF|ƒ<eÝT#¾çœ<eð	øÑ£<f‹û´–ä¼<fu»Hw¦<fC¨4O¼Â<fkIS7Q<g¦*#¿'<j'÷–åÏ<jÅÂfC£<g> ¬'@<fEc㑸q<e×õÅæWÀ<f
è9 Òê<eÏG—½<fA<O21<gú^®"HB<nùPñÆß<p¨Aü2%7<j]b뒄<fO#•?<eô'9ËÑ<eÝÉegx<eúùzìü)<f	%´$Oë<fs=5C¼Í<fúj×üG<eâ¾¹2D><eƖ?ê"I<eûªÏ6 N<eÛb"N´<f?—6Ù<fF­¸	2ä<fuÿ±…º<føЊc;"<gxÁP3x[<g³Gl°F<hç—
?9-<gÆ\JÞM¡<g)Ú9¨9<fšrÇÛñ<fjزÄ2<eñ%Èúíõ<gbAã?þ<k3a²•…<mx ÈÀw|<k.ÛåND}<h)ÊMÜÃ<fL0Ù<f3¼Nsƒ<eÅÖÝUó<fº?2€<g¸{Ö\o<fôQ+s~R<f4: \-±<f¿¬[0z<f7ò~¯A<gùܳßìÔ<luæ%<m® æ!Ø-<h¸¦¥Í›y<fƒr¶>…<f4¯ >½<f‡b‰Iz<f^†q<fÌM'¹q<g¯*[m<jHJœM<hŸ1£m6<fL™è0<f
–gé÷¸<gð°b)<l}ò}˜F<p¬DP­¹<l@¾‡íõ<fí&h_¿(<fOU<f¿%eÔ(<fq}Ãvß<fÇKº•bŒ<f®Ã&W"<fÿsó<f®à2;ë®<gm½Þ©pó<hå[ÉåÉ<j8
QzÝõ<hø¨	æ1<gwF1ȱÒ<gm6&å»e<h¡üfåW<gÛàÃ,Rµ<gÞJKâW<g£¤<hMåS¬W<g¹\Æî<gƒPû"ß%<gŠ,Aýÿ<gt[#«Ò<fÝA9"‰·<g€É5ø®8<gt1¡ðf<gnQïØ4<g·|¦<g;Èôg<gúÔ^\Èä<gÖws4Wï<gij'~Š<gŠ£°'N<gz'y¿Ã<hŸb²/<i…EëÛpA<j¢&V¡/<i˜mÞdZº<g¬~—Ŧ<g%	gçc<iKv-o:<qŸÎL0~Ÿ<wOùð5s±<srkqh9ã<l køâ+{<nb4Õ(Vq<pF×8p$<k˜¤¹kz<h	ðM‰çã<gÛ±kž<iüÀ$e"Õ<j¤þlZ–Ü<i¦O…‹ <gÍ*‹œÜ<g]¶ñ__<f⎿0<g\މDd.<hʶãÂ<h[h´‹<g ªü?<gz	*ØÏ*<gB/aÇ	<g'Ѓê6L<g*ÛÊx<g·ÈLÅÜ<fÌo«ŸãÖ<gYø1:<f葅a¶=<gêë£ÁÌ<fУ¤vÝk<g74·Y "<få½B-"h<g5É)…6"<gi`¸2o <g‹œÝFãs<gÚ¿S—n,<kNµ¾A<lÌ°Ž\<iŠz^!Ö<gD¿ÅÐ$L<g™Ó~:øÉ<g¹V:G`<g»òbÎþ<g%n"Û˜<g' ÀZϹ<g؈/T…W<h'俁¸<gûºf9J,<hXS+	<i"W«¿Ü<p" ªâí<u'Œï˜û*<r©'²+!M<j |T42W<i4…†×£'<h,D›`wÝ<g²Î°ÐÜ<g9+›@%<gYåj¹•´<fþ-ÝÝò¥<hydå(³<ifôr
<këæˆ!Á<oWUl¤<n	Ǫ~Ô<iå,n<i_Ñќf<hIÿ?×@<hR2UEN¼<h°"/h<h3¯ÌÀ<gWß-V%<h
CS˜@ü<h‹§ª-¾Ô<n_+
¿Ã<u(Ü_£O<t='k59t<lvÁ.H›{<h¹'9ú=.<g²˜8@H<gÛ;î©*Ú<gÂþ·«<g»Ÿã<g°õ3û·<gš|£Òv7<g™IûÑZ<h"Žÿñ#k<gÿ›*%³<gßû}ÓÁæ<gtšêKà<hzجL)<kMh}O«<mëâ†èû§<k1O'žÍ<h7{µØZ.<hú<hÈ+™ßOY<gï´);'<i†²ìpÕL<iCRØ0Ú0<iÜ+Ì6•<p)ëhe—Î<rn¨»[ü£<n"¨ÙËÊ<h×&éŸöƒ<h-úܵã'<h—™ã{¤1<h(.6<gºnµïL‰<gGYZQ‰<h5TÁÿ3<gÏɼ3<gå4²<gµ†[Ÿ9¾<hØWSeœ<g€("~<g›ý'fäµ<h$êª:G?<hB˄Oµ<hºSövÅ<hɁMŒ¶<iZÝÀå´<kÞ6›Ux«<jª~x|šì<hƒÖ/ׁï<gâ"%<h@(¡¸§<hu*-.¹»<i®ÍAÑ<jT.*X&s<mBá÷¨]<n°Æ@lHN<k8Ç:é"<ix™ÍÔÚw<iIl~A¿*<h'yEUŠC<h¥÷gF#<h­ÿL#<ignoÔ|<jéD`‹<lÈYCX"<j¿RwhÂ<iqçÂ<h¼pY¤+<im$ÌXH<i ‹<ÉÆä<jïîœóŒ<kP'l^7|<iT£xè²<i:=–<iº±[¢<iW'ý	&<kÒÈ]ñŸ<p()©´´<or:ã;|(<k$p°sõÇ<iæ'0>Ãç<i7züdË<i"3ɝ'ê<hߍ@"'<iŠŸªÇ<k·qÓþn<nI–gÎ<m0ç Gý<j|èwM%Ø<i€¢™ÜŠÝ<kîo¡<ldù†ÁÜ<pé9ãZ¡s<p'»'¨Ï_<l3MÌÅ	µ<ip+íŒòø<iTW?*<i.—5Q±<iG[ˆhJÈ<i@®O•!<ixtH-<i"ÃÛ=™n<i<œKâ<iRë€ÄšN<j²¡ƒ°A˜<ldÀîÚ.u<kv•	
H<izBDµƒª<iz²ä°Û<i0_hu(<iq¿ë<iC|vã<i¦¶Nù<i¥ýwÅÈ<iœh6i<iÁUÎè`<i]M¡GÉ<iiÚu´
\<j°J­ùH<iB}¹µ<i¹Q¡>á<iÞò?<i›úñêq<i;ìz͚C<i€oã<i:Å5‡jT<i`®dç‡ø<i-Ëb~ŸÈ<iZ¦\¿U><j3¤†:ù<kcLò!æµ<kŸæ $þ<küùdTÙ<j[gâ^m(<j<#›Þ"ç<jN;¤hÈ,<k?j—n®<jžòHüøc<pÈûA)1
<w(KR-b<vC9bW<oŸEEƒýa<m;m=°7:<pÚ´Ý5Q<q#"îoªF<lEwDYÌ<j—m7gd<jNc¯~<<k
³L×Ç@<lÛVÐ)ã÷<lÑèÙýü2<jŒD!0<j%ÿÕ@U<jDÞq¿ß<j'_Á"¶"<jZós¼z'<jÐéÙK/3<jìôŸf3<k(ë p
p<j6"h_/<jˆLâ…<jC…Tǵþ<jW_ˆÛª5<jy·F׸S<j²&Ëo<j£6Ä`b:<jèÿ¼£üF<jÀ'Àb7<kuÜQ³<k*Ö8ñ<k/ý‡}SS<kR•F€Á<k†BrÃi"<kי=øú<kcµÁJ2|<l¸ FP/}<pdôo÷ËÐ<oEýގgñ<l-:g©ÎÉ<kç_}üf<kK-H˜ó<kE\½<k¯þ"þú<jåÌÒm}<k9'itpÓ<k2FXE¿w<kKÒs|<k*æ'Ñ6<k;¥ïót²<j¼TÕø<lp¹&àò<r`Œ"ŒYÊ<v®ÍÂ97d<sÊõÈ	<m^¶ôt{<k߁Zâ'<k½Û¤Á'<k6æÚÜ<k`æÊZbè<kG«Pçv¸<k~ä*d¡)<kb¤'þ©<l#¸&0¸<l›ÆH±Í<pW8L&—ã<qT®û"Â8<nkópJ'«<k«AyÝR*<kù`>W}D<k‡&²îòò<kôø¨Ñà<lIi²ãŅ<k÷è7t–£<k»[e5úV<l.ÆeÀ<kü¹ÝÛ¹<mPO'Q<Z<rU×Ö¸°<w_ÇÄcM'<t&ÊÐèl6<n}5žbœÊ<ldnõ¬<lg¨oøބ<lY2MÈ
û<l""Á}M<lBÓGp¶¾<lx"46ª<l_"'Ý"Î<leåEÏ!6<lŽaÊÕ¬<m/YÊñÂ<lÂÛ à¸F<lžôh°3<l¡?'Ëƨ<ns†(Õùª<q	uî!ö<q0~Á	¦<mߔªÛÌ<màç£P<l'Bò–<l'zE˜ÁJ<lén	É`Ê<mžªø.¼–<lÔ´~?iW<lé"ÿH¤<nôê9š<s²* ´<t›¾«
¬¿<p¿äî\³¾<mÒå?Š+<mĄ÷f8<l©©o…µ<lñ.¹«B¢<l‹¹!?Þ«<m´R^	<lÞ\ͱt<lç4Äà¾<lÁTüö,<mn•{¦–<mYǎlÑ¢<mSŸ†ÓR<lÞ>‹'Á<maU·#Ú<lÜp²Ÿ¹<m¿z
€<l´Œ(O£><m…+B[ù<n¾8ptzk<q«Ïîº<q=?I"DS<q:3/8b«<qRW×Ǥô<p<'w=c<n‰P#Mr<n FˆepÇ<nLӐ¹Ý<o¾¡äÎÄ<r+•ýÅ—<rÙÕ 8'I<pa?'.<n¬"ô¼b<mù¥·RÎy<mξ¹ŸñV<m›¿S<n?›í¥†<nÉ­jÃåF<p
?Çb<oj'G'Ð2<n¨Ê¹$³<n`Y.•…<n¢Ã·ÅBá<oü-橝<ow›úP€<n¸ö†Â–;<n–¿`Š<o$"6
<pÅ߉‹ÉÁ<r'{•âj$<twM£g&ó<r¦ë't<p&	pބ<nõXÓT5à<p8;4<p7+þñ¸<p",Ç¿@W<pÙÊ2†Ý<pÒþñhÂ<o¢ªé÷–ý<oHLw)<o?5îWÕ¶<p\Žéï"+<r†qx³;Ù<tp!0úÆ<rNjþë@<p&
|<oè,êañº<oÄãd4ç|<o¦¢G'4ï<ppw.Þg<pP$²#Ü&<p5Έw¿E<pW†A>ùP<q‡'DË֍<pÈInî¦<pÅÜÒúT<oëT$üÌ0<p¹óö%qz<s€¬QQ±?<u5€ºã]â<q«Ë‡ªƒ<p_ñ§9<p¯ëâæ׈<qr"ÖûÒÓ<qzèõû;<pß´ÙòT<pm‰»«¦á<pMäšÁ$³<p.Ê}9†<pûæXê}<qaŠK<pÈëP¶s<qvŠ+äE<r!Øõhg<qH%̟±å<q§gu¶<q ;ªÍ<põ÷Ð?¿<p߇òZw<<pãzmP*<p?b׏"z<p_‰Æ
‡<pWUjb½'<pù¾Q<qKt+Q÷<qDÑ^û<pyöÏµ<pÜuÛñáð<q#®¨ºþ<q"°zÈHï<qTˆ¶#JP<pÅ‹*I±<pIÒA^®'<pÇÌöûó<pÑvZþ)<qq•èïW<q$Òú3/<qÜý@<póU'V¡Ê<qck<ë3<q~Ö§<q}ztÿJU<qµ6=izÉ<r
^å¯<q¶'V"e"<qª+oVT<q<ð'ãYö<q»$˜£]<uÎï—<}H׸[‹<~ø Þ5g<x°Q"úê<t:b'»<tišÎ	Z<u¬t[㈥<s'âQPç…<qeáýP<räÎ.~<qßÆ¿ß <r""@› <s.ZÃ9Ö<snWG&å"<rW…ýq¬3<r‹¿áLÑ<qÅý0þå'<qµ5ŒH<qjÿP'˜<q°a™6<qÙîÈ ùå<r~NÍãÂ<r½=mӘg<sƒrR<sÝ»J^<r˜2>C\÷<r!åf¬m<r²L2Ïש<s›«)&Ëö<tCãiN>ó<r'UH™Åa<r]귝Ò<r¼ÿǦ<s7
"˜z<t%dҋûÀ<u"'/Q?«<sÏ8£è<r殈3<r€²xöä<s°Gœþ<u|Á'ø'<wã˜i±'/<tØOøn6ë<s°®2ñÕ<rÉ×mú<sNô"ûÕÌ<sJá»L~<sªºÚD<t>#·D²ª<w)åæ:~T<xŠâhJKš<u§/Ó0ë<tÇ÷¢9	v<tópÒ
Œ<t"ûdbÊ<täÑ:Ù<v>ùUíl…<zhvh½9<{ݨYª<w%.h¾"<t"y·‡º<sµN–¿8<s¡; H)
<t«eOœ<u£bpc<vz{N{™<u†b¤=|<uQœüý
Y<uñsG%#×<v`©•²<vnÑsY<wy^È"Þ<xC°8tb<w\Ù]טò<uƒ~"¾Ø<uÊôß«"<v}*þùµ<vGüӆL6<v'¯øs[<w8RLŒÑ<x-lWT׫<w^¯¯Œ<v,!£˜ø<w@òÞÊ(<vƒËÚ¯‡Ø<zj(	»<€Êñ3OÖx<L±'KÜ<4yÊ(ÊÃ<§¯³…=<€ÇX	?<€Ã!øYJ<}ѕ×àÐ<}Š3ò)<|æªoî·©<zÒ¬Þiñy<zå:;Tu<{iWA›*<x¸bHŒu<w£2BŒ0<w&ɝ7ÖÌ<z:ÉÀ£<€ùX9¹<…âÕ
™›þ<"ç¾ëø¹;<€Ï\Q<~'Þ«½ó<|'1ó <x_!Ódî<yÅ6âÇjs<{I©Ê<y¦ "B<x½‰±"xï<~"Eh¿–Å<ƒJì®<… "µó¶Z<ƒÍ_ãFø<"h©Ç5ó<…B÷Ãùý¦<‡R0§ST<†id˜
°<Ä»&‡ç<z՗hz€C<zÙ%³Âð<z÷aÿÍà?<{ÌØÔk<€kÞÞ<'¥«Fôÿø<wúÅ?<m76°
'r<gÇ$Z—Ö<fLÿ'›z.<gc¦ev¡<k¥®­'<q_u=)++<p7xAK%h<gya€M#<dµW–B<fÕú±Êáò<p
Ì£–B<vqáJvä<qcȈÒÊÌ<hqGëÍqí<g7"'°<gÝñ|¦úG<iõÊi®°Ô<fz¶é$K$<aÓ(©öÿ7<as²Žq£<cÿÁïd¸Á<n*÷úן²<vÓMD°Ñº<uÉn4<lôâb:<p]²#Aʯ<sºþXÓü<qŒþþ­d<pF´k³ì<o4œS[ý<gõ­óë<cN§zÉ0<a¸Ïða"<b©Mh¾›@<c™‡ãs<f¾&X©·<n¯Ûԁ\Ö<rŽ¯ÎÛ:µ<xîÜe\b¤<…*§²NJø<‹p¹Lߟr<†ê‰mK*<xí"s\Ï<l)žÆì<jí…ÇÉ_\<t`¸ñniÿ<y¡žqì! <qÓã~ÐÒ<lþ۴ْ½<xòÆ䊮µ<†ýjC%<‰¤¡‡HMð<†é3ã}Od<'‰i³×$<p¨éqS!<d9àÁw÷b<duSp¨ö'<f|8q?"<dôŸ!ÌÇé<fäÉÉè'L<m¢Äè\f½<s4ŠÎïM<uvlŠ"†"<qSöÄp<q¦Nó<|9ÞÑGõ{<€è"£=Äi<wE³™rP<kzªÉê®D<gà˜I[<oÛN¹ŒÖ<rpTåDAá<i®\Æ<a‹À'pÃe<_P:Æ©«<bâxç˜f[<p£Uxœê<õ÷)"<ˆ²É…,µm<ƒŒ&e‹<p¨•JŒÌÅ<c+È)6úw<`héTf~<aHÈíw~<h®ÈŸ˜i<sȋEñ<rÝ»+=î<hs@€€B"<bvÜiµF<cŸÊODˆ <j&"o¬zî<mP'<¼0<h£:rõ3O<i—;IX»1<fu
Þá}4<b_'ÌÔ<e<ðë½?<i"V:ŸqP<h'nH^"Ÿ<e4[h¡n¶<aώ6z½<a"ÕW¶N<aá8Tna~<dûLg\<d·öÈ:Â<baGn&$<a$È_'z
<aþ»º×ñÏ<c¸³è­Õ<b~y ü[<aïkõÔsØ<c$Íi"æ<d\YèÍ©Ý<h™(}Š±<h›f/áŒ<cVhê¨OB<bmÚƕê6<c4 ÷"<`j<xD<\´<èyw<]§A¹™5Á<`Êƒ£W•<btÖ¶9}<c"ų7Y<a·²3´×A<^ÿeH]ƒž<^Åà;N`<`+Ÿ_èGO<`ýøå-<aN|J2Ô
<a%‹þü¦<`çaü6¶ù<`ä*"žJÔ<`Ô<ñÈ/<`K^"†¦¤<`ER‡^\Î<aZ†©÷cþ<bÕ%ܞ4<cúYêÌôÐ<fn[»0<f_.Ñd*<e^À!ŒF"<e'<Íþ!<g_`'^<hѹªyÊ.<gð»"°Âð<f;3ÃÿÈU<fi§t à<e¹X¸»<eïåÑB	<fýV5™<b(µ]&@ñ<_0ٌ´
"<_ÎÛzÁ<`IeÁ™ê<a¡CÐaš<aé´'Š\<b¬ã,JóÍ<c¬¦²¥}<e6¨Ð~<cáDÎä{<a…N-=cÞ<`ÝB'Ø—<`¢¿05<_Ì`Ìq<`ˆ/é þ"<`öûdN<_›/0š—j<^	¨ë>s½<``¶s6U†<b5öس}<aEŒM:<^'Zf-
<^¿²atå<\¥œÝ^*á<[Wý÷øHŸ<\
·™–ã/<]a—ƇJ<\ñ½«´Y‹<]jù¼®Ž<\¹Ç‡)<Z'Ýe×<[­Îq``<`
ùγÇ<^e´ƒ
j<X'L#ž'<WyƱ™<Xòk?Ç1S<[ù‰UA<[?J³UbI<Y4Ja0d<Wònžn<W¾èê̖Ô<X…‡-y<XBAÝ¿"<Z}œ›Äþ<[ç>öÚ£<Ykú¬£<WÇSò&a<WF­´ ð<WDªüEË<XŒâ2Í­e<X¨*¶‹â<WáG8O)<W}zNɤÂ<XRø½±¿‹<Y	ëÔ¶)<Y Ó'.›<YOœfµ¨<XOç@ßAò<WnGtÃKh<WÆj« 30<XÄLj<WÊ¿õVpv<W·¾ÈcŠ±<X(ۗ<X€ñð`<XËuÅÁ2!<Yx¦ü><Z]<Ÿš%<[I¤y›Ì'<\¡²í
Ü1<_…ëex<`akÒN©<a üðþˆÚ<cŽôør‰Ÿ<kÖ]´ãj<r DkŽ½<pÍHýøf<ju­LB_ó<kì†qG<p'àYqTž<q»ÍÕu<mï]O)ö/<kÊ»N…nÓ<l+iHb7<lµjþ1<jºà&½<hD_Î\#<f}'dr-Ë<d­Å1Ã|<aþa±¥Â<`_W^±%<`÷ž0`ö<c>Dú°Ò<dōƒˆE<e@'Šoso<eî9‹˜¤]<f:04Íp<f708ÏbÂ<eŽ%°´›<dþpy+'2<dô¯8àø<ddB_<c®`{TÑà<cbnëíU<cWÄ1Öªâ<cƒî±xE<c-Ÿ¸À®<bÛ	Eê+¥<b—U¥Z%Û<c;€¥–<añB&‹‡<`½ºëré<_Bòç­<_Cu"'Ãþ<]¯F_ú×Ü<\Šù%z<[ÚExbü:<[€£@Þ­<Zú®	‹<Zl¨ù4ö}<YÒ&¢m$i<Y€êÏx)<XÎt
mKý<Z¬Êî~¿<a§
|$|<cÊpUJ<]ñú»2®1<XÙªM"P<XiL7Ô2<X6PdõØ|<W–ŸÆ›<W~ˆü…z:<WÜ(_!S1<X±:4Õ8ì<XTS¡N·<YØBfÛÈ<]˜ôUÈu«<_"^a׸h<Z^>,îd¸<WiµY$<VàÐÉEõ<W0Hæa<WX-Ðha§<W%;®p[í<WI²âY<W"¹÷2jž<WMF…e`<W Wö"­ú<X#Xáð*<^ÉL6)»<cwðÜX3<a#¤(ë
<YkEï3é›<X6¿'_ï<W¤|"¤"<Wb!µlm<W6z• ¯<VÿX¹M;<Vò¨³·P<WFí Êï<WPãä{F<XM
Ü/Ò<X«OÙ7W<YÔJšjps<ZÑ!§|<[b¥7½v<^ı.î<^Elî²~<\¨•ME	<\¤¿¢ë<\¨'z9Ù<]?›&5Ð<]qáqqÍ<^^ÓdüC<^Šù«Íû›<^ѓ•ˆ <^¸ŠBÌ­<bfSÏ÷ï@<f'‰ÌðŒ¨<dsDÛ6p<_±³õ
,<]Ø1<靈<\ )å;<Z''gGÃ<Y&•Áéù<XœùÎNù<X+'ßäŽí<Y‡Ÿ7q<ZZås<[É®^65<Zðïï"<[ Õà\O©<[LR æÜ"<[òt%7ÿ<[þ²,ž<\FÈÒJža<[ÒTê¹Vÿ<[Ød]A_<['˜¯öû†<[5].]d{<[ëChÏ8<[-/îëäE<ZgprŽG<Z°Â·ãÓJ<Z˜Iνlç<ZaMIs<YË@ù5Ä\<ZGܧ8gÙ<^‰(®œ<a1ÚøO¶h<]Î2uÉ<YÖLËÒ<Xً‰H+ó<XqCw$Ö<X0Ùé_§·<X?ôÄF:Ø<WÓnP·ç,<Wã;äÆ![<W•ú\ñÉÞ<W^$_hÒ<VüKK³<Vÿc̜ý
<VõÐäÜU<Wpüºô<W1ùÁPãZ<WX+͂ Å<X0ãÁ¢R<Y!ÿ¹H<W§^p÷1<W}íçm¼Ì<W-T¼ºTè<W_-'‹ŠQ<Wå?\:Ø<YálÃVk<Y8Y[q<X¼Âu·î<W¦aǹ6<Wñôþîœ<W(·ÞBW<W#.ÆÑûˆ<WDkLê<X¾Ôêل<[F¾«)қ<[7«Ó6˜Ï<X%fwlÍÔ<W#–=·dê<W@Á¿n<<XVé(]Ø\<V»ÀdšKÛ<VîÈ<»ø<VÂu²l<Wüáë$—<V˜ª‰ýå<V©­2Ýy<V¤pÂå<V¦^]<VÂD8iG<W5‰"4Ýê<V™'÷õwE<Vӧױ-^<W
MÜß#L<W[*ÿNÉa<W:9ð|s<WO¶‹Ã‡<WR¢Iwå<Wý†"Ê11<WRøœÅ"Ü<W^Þ Á<V½8¢­¶<VÿOtç
g<W­N–Êô<XÏvÆ)r<XöX²œô<XC®·ƒ3Î<WOW¯`á!<Wqœ-."<W\´¿—<X$cà/<X8æIPµ<Y"3V¦<YPÙنN¹<Y¸{4WÉß<W÷ùfÂP<Wƒí/ZÝ<Vàäã_û<W4¶n~â<VÝì'sÛ÷<WSVÏ̑<XH_ÍäN<XV‰–Ày<WIØÛ.e<X¨«°Ì'<[š›J@$<Z;.,Ѭà<Wƒèñ'<WJ¸QŠ"‰<W­œ«I<W™s"XcÄ<W›´–©<WI»x:Ê<W:ËÐd–<W•ÛHF}<XŽÈÑW?ú<X²rð|­<WóøÝä0}<Z¯Èù<[àÍ_Ûْ<Xî{çü<W$eÆ/&±<W7£]ý<WkFy˜ì<X ‡ÛÍł<Wtñ±È
y<W@—¶¼><VòFw:y<WSÊ=«<Vÿòë2<WxðmSY<XTC[Îz<X÷%Øã¶õ<Y	Ië¡e<X4þâÞó<W'—	×ÄT<WGÐc/¢Ã<WM"¶Ë<WŸüöØì<WŒ—da<Wvc…â<W")•"bŒ<WÐúT»±<W¼ÊCTöÔ<WžX
Q<W7ÕL‡ž<W|¯,Á5<Wb¾»n6ý<WðÝðns<W$é=;@7<W€mH{ÚÈ<W_RˀµÅ<WOuâ<W?]A5Ø:<W˜Èi™<WZ::E¼H<Wf¾Ð£\(<W/S¥ô¹|<W‰³ÙÊ](<WlÍXµÓ<WOŠ~¦<W_çëj‰L<Wš-m…6'<WŒ#ùG<¾<W¢uQŸè<YJ­Û†ª<_ÓõYía<ax"œ =<\É1Ñóßs<X'qò€"<Xá­Ð;(<Zf:ñ)›<\ƒÎúÐ1T<[ÔZVZ<Yu©½EË<XG-Œ*h4<W«³µu£[<W´vxݦ<Xd³M¤¶$<X㤇)â<YΈŠm<Y'ßÌý<XÑtàÆڇ<X™¤
¥]Ñ<X¡.Ä.‡/<XÄlìL<X}õFWÁ™<Xwˆ&|<X(73Ú<Xö"Åõ÷<XŠÑWúàz<Xâ±{Åõ<XøL ¡*e<Xt˜@<XÅXcöސ<XÛFÌ€r<Yµf#ßl<XýH%zº}<Y(ŸVP<X˶'<Ê<XjþoÖ<X-ª¥c.z<X|O}†"Ù<Xž"#ÚíX<Z5æ{9O><Zò\³¾ÍN<Y<ºöȦ"<XZ<Ѽ&<Xw¤9ó <XC˜f}<X|ŒÎ43ž<Xq|B}`<Xo4;³r<X—0O\ó7<Y
|Ê<X}t\¢©<Xe‹…ä›<XWð¿L<X°A´_"<Xç&ÁKt<Zq÷Fs`<_'y¡Ë<`ODù²€®<[RuæðL<X™g'.-<X%…iÍom<Xn®Ú¹Â<X‹ÿ¶8a<XØ.¢¨å‹<XÖFU¶a<Ypµêõg<XíãÞá`<X³"^$ÂA<XÕ7wý<Z²šöùOB<\VU
E¯<ZŚÒÆ|<Xñ†á·À8<Xë'2"_D<X"Âaõ[2<Xƒxù/]<X´nik<X¶xN1üÂ<X­
6b¬<Ym߇ӏÿ<X£á¸!N;<X¤ÃI'>Ê<X¨OLñ`&<YvÖy'Њ<\šFڂL<aX|øϽù<`!†É_?t<ZcMåø†Q<Y%-®¯–Ë<YWÒÔW<Y"+éXa<Z†OÜí<Z5(l™ï"<[W'ÌKE<[ä~Ÿä1<Z¾ÚDëÛ°<Zö²zV¤<Zä¡U*Û<YÒ@ãö<YïQJºh¡<Y"&GW <YܓûNl‡<[!Hº£°<]/«ϛ<[Ûö¦ó<Y.]lYæ<X͟ZbTu<Ym«}c<XÛØAsD<Xô²ÇEÈ<X¨¦Ów°<Yqnå*¶<Z"Qæ<Y™Æv>Mw<Y¯¨)æ§<Z‰™a±%z<^7UlÖdé<a¥ ˆ{<]–GM­³<Yì¿ëc<Y®ž_ɞ<YÚKŒú˜¯<Y¬$P1<Z]韀Ö<Yõ*¾ôò2<Z5{‹Ci<Y•Úéuì<Yܨ?.{¨<Yëí'£Û<YŋhÖbÈ<Y‡Æ‡<YãÛÍDˆ@<YÍA}×Á¿<ZcOQ#ȟ<ZõëCþnÝ<[È
´kÌ<YÄæÝ~<Z#͹È[x<ZuñuDN<\L÷óì ®<\x×þ$§<[2'v!<ZWÁ2B;<ZyOæ¹R<Zˆåt<Z¹Åê°[¡<ZQ[¡V(<YâÇûóò<Yþì–<<Z³bes™<Z¶€×uõ'<^.ßÚkRF<`»‰Îä–<_}ú¹Á(<[r<·ô0¬<Zíׇu-Ù<[üÊZǧ<[Gӄo~o<['‡Xí³<[<Nì;3<ZÁǽ÷<ZéÝP°å{<Z½âañ¤<Zö²kÏy‹<Zö2‹j'<ZêÝÒý<ZŠÞ Êl<Z"P•Ná<Z³¯—î<ZÿæxÓ`û<ZÌàÕÌ\<[^#戸<[&gŒ½ÞZ<[漉<[ý *<[š¿žù[ÿ<[:$ý?ì<[/ºV<[>t'V<\WéÖ:º–<\¥wÞöû¢<]›:9 ¬<`FxÌÒâ<^¡P\#ç<[ãJÀkÇF<[=­‰!<[(ÞDz¸<[N§`éš<[DgÁf<\_û3Éä><]¬7s×U?<\ýó°Ð!¥<[a¬K]KÔ<[œºY5l%<[£¬ú8<[Ýó¾ß<\}ÄúåF<\✗¦"§<\åǎvô<\F	g¹<[àê›ÀÛ<[f¬ùÃ1<[E9-)Õ<\'ÕÝçåA<[DÂq"š<[¤ÄmÞäÃ<[ÿú!âÝ<]BíŠZ|<`7G«ÏÃ<`†ñ3$îÒ<]Ê1¼Šô<[Íf:q<['
Ò²Ê<\SÝ'Nô<\‹;ÞÚ¨Ÿ<\3"bw‹·<[ ~bŠ!<[;…Ž(MZ<[]šÜ_Ñ<[îuüm
<\}"¨è!‡<]Ç)	1T<^Le![÷Ñ<]I¦vØ
<\d9^êx|<\"oRõw9<\=×ÐX¢<\Oi/é‡<\s˜:îȺ<\ºk±äá¼<\IÖâáŽ<]ÚEíô<]W0dýM`<]ƒ¥gž=!<^\/ª¯<^³ç‰À<]I#țN|<]e}̑m:<\å'%궓<\Võм»M<\xÁ5
<[à2Õñô<[ë9#ø6<\ûJº=lœ<]wž©ìÖà<]À°˜'Ó<]'–0J»Å<]a'™Vô<^rª

ÚË<^WšÌ'Î<]¦"ÆÆß<]ƒÍÈDé<]೓E<]œZò«ƒ<\ÖmåÜå<\ÝÐþœ«<\ìÃJoؼ<]=ÃG̈́á<]b>qûé<]áa<ä9<^ý˜éy1¦<_øpÜ ßô<_j°Ý<<]uæ€õÍ<]_6Ç&ÅS<^	ÕʅŠˆ<^%¾Ü<"J<]¡Ž±O¹<]as/Së<]…izlS´<]‡…ÕB5<^lÓp}\˜<^5µ,B<]Ù/"½^ú<]¿Üð¼
<]='O¥a™<]ìÃöûg<_Žœ¿ @<_cæÈ.|%<^¼9E–™<_E¢ÌŽË,<^îÛ­¯4Ó<]ËëP,	<]VŒcêå"<]°Û4õ S<^–º–My<^ú¼w¦¥<_F…ÐfdF<_1òSs·<^Ýb3ƒ<]ûÓŒ›<^Í¬È$<^lb<§1°<^Ÿ$yMø<^Ô	l­Y÷<^~
iK<]Ó÷CAü<]Ý;M%˜<]9ØÔ$<]C	"¨ðJ<\çɁùÛ<]6™——£<]+÷KS<]ˆHu,j$<]RXMø\o<]DB]9òn<\è,¬èã—<]1Ütücu<]jDÛ[¼<_×ÿ£<`‹ÂðB¶<bS%Ñ÷=<c#Û}ÐJ<b_Žcð©Ý<aLCÛÇ|<`žÚ'Ks¥<`
ª'rǚ<`
âyN&ù<_x~5Ó0ù<_só‰
<`í'i‰M<_º"\÷¦k<^ªò-•º(<^o
5`NQ<^#¦Už,<^~ºWó<^.ö<_ ô؋ø<^Ùâ…
»"<^ËÍÚ¦Çx<^Ÿ÷	êÇÝ<^…F÷\D<^Ôƒù{<_õÙÁæòÓ<_±Œ"!g³<_¥A <^7{`Êÿ]<^ïcpîÖû<_‰"
_Ž<<`ö›»C×<_ÍÀ˜þ´<_¸žòÑ<_ k¡óo=<_ÅÙl¶9<_ÀÛCémÏ<_ÀäWå¾s<_zªâèá<_Ç6FEäæ<_s
T˜í<_{lnF%™<_qû·"*Ÿ<`=ººŠe<`écdP<`]\öÍW•<aÄùHò2<aŒœÍ-Þ`<`ù^ø	9Û<`繋Ø"c<`°d¾?'<`š_W)ãæ<`e¬|pÙf<`¤Õï ç™<`wûˆÝÐ(<`¯%ýÞ¯<`¶ý{!
8<aMøÜ<`ù[/¼É<a77›rÿ<aCÞ3Ú\A<a¾´Æ/#<a¨ð`dM<aFqÛeÊs<a#Mh¼<aÔ©4®ÂŒ<bvšï"ÞF<bÔúÅ
©½<a³ žÑ<aß(C™Cô<b¶1ë<bVçf-bz<aÇ.±5<`ٚ+¿ <`סٵíì<alITÕ·<aø'z‹ê<aÀ)Ø;íg<`Ã!O-'R<`ï+fFú"<aˆ¥Š¹"m<bÞ7±Öe<bÓaK<`K¨Å[ž<`5'¢ø—<`G9À©
<`¡óæ°qÿ<a-¨ÔüV<`"QÚW<`L=…	ӟ<`ztX,%ß<a29Äà9ˆ<a4…u­
<`ä]"€S<`«( ÖÞk<aL+µÝ<avà"dzÇ<b"1K#í<buÆêQ¼÷<bVŸ¥
©6<a¥Ÿ‡ß<b6쉱2<cБ8ÐGá<h&àLwñ<hü¦¤4jZ<g¼	Êt.Ô<ej:3£¤<c–µb¦BÞ<b°-Ù«8'<aõÚ³Xv{<awà ÔR<a¬TÜGù<a‰3ßÀ+<aá¿mpc¡<bt."D6Ø<czkì+õ<bù."…<cN¤LQ<c
]«¾
<bEÈM­9<aÍu¯c+ó<b[8ÄHwå<b¨ñS¨<a{–ÎË÷<a(ó¼,îD<a'|A&æ%<b\QSز
<c÷zÅD'<dž¤ª%zê<cðÓ¿™T<bY—€ìKs<bH8Žn<büA?<c\'"õ€<b‰gA+òÒ<bâ°Ÿÿq<c9Ô%˜Ó%<b¸ÈâRJ¯<aÞϏƒü&<bKöVòJÉ<b© 0:="<caðõ~<dó+p¹X<dÛ+~ªv<b¾
¿êƒ<b/C«L³
<b"°{™ì<b´ÿöösý<bµ–R/õ<bÒ5-ØYP<buƒŽ ï{<cRNN°Px<d•=ífM!<dF¸¯÷Ў<bÙùhKi<baæú&GÌ<buÙ½¥w<bµÔyõ¸L<bÉô²îÓI<cGYå¡Q[<bœÕæ
ÁÂ<bJd€A¸…<bU䐇Ñ<blË3B{P<b¯ãsϺ<dWlü¿×<eÿrÿ0c<eHsü4'w<c2™`¶<ccž"ð—<dÙ~£<e&¥æï#<eL®EáÑ<d6¿Þª–<bà»k&<c/Jºg<d`ïžÈ]¾<dóÂ
ƒ<c~Ó,ÁQ&<c.XâÌ®<cÞÇÉ¿¯z<cùË,cI<c¾÷Ø<c¢}G)iÕ<dÁc«éؒ<eûºäÂÃ<e<<Ĕs<gLxl)<jz¼Ð5<hÄo¢<dޒÛ)5<dr·ßS9\<fëTúmp<k¬»ÙúÙ<l,ŒÊJÊM<h±îô¦<

==> anc/LateM_Spectra/I10005+2717.fits <==
SIMPLE  =                    T / Written by IDL:  Fri Sep 27 13:45:44 2013      BITPIX  =                  -64 /Real*4 (floating point)                         NAXIS   =                    2 /                                                NAXIS1  =                 3597 /Number of positions along axis 1                NAXIS2  =                    3 /Number of positions along axis 2                EXTEND  =                    T /Extensions may be present                       ORIGIN  = 'Institute for Astronomy' /                                           TELESCOP= 'NASA IRTF'          /                                                INSTRUME= 'SPeX, IRTF Spectrograph' /                                           OBSERVER= 'Your_Name'          /                                                OBJECT  = 'I10005+2717'        /                                                IRAFNAME= 'I10005+2717_stacked_tellcor_merged' /                                TIME_OBS= '10:26:3.3776338'    / Average UT TIME OF ACQISTION ('hh:mm:ss.ss')   DATE_OBS= '2013-02-17'         / UT DATE OF ACQUISITION ('yyyy/mm/dd')          ITIME   =        120.000000000 / INTEGRATION TIME IN SECONDS                    CO_ADDS =                    1 / NUMBER OF INTEGRATIONS                         NDR     =                   32 / Number of Non-Destructive Reads                SLOWCNT =                   20 / Number of Slow Counts                          TABLE_MS=        512.452000000 / msec to clock out array                        ROTATOR =        162.340000000 / Rotator_Mechanical_Angle; pos=324685           POSANGLE=        215.320000000 / Average Sky_Position_Angle                     SLIT    = '0.3x15  '           / menu=2,pos=89000                               GRAT    = 'ShortXD '           / menu=0,pos=719950                              PLATE_SC=       0.150000000000 / PlateScale arcsec/pixel                        RA      = '+10:00:36.11 '      / Right Ascension                                DEC     = '+27:17:10.8 '       / Declination                                    HA      = '+00:07:48.590000'   / Average Hour Angle                             AIRMASS =        1.00900000000 / Average Air Mass                               EPOCH   =        2000.00000000 / Epoch                                          MODENAME= 'ShortXD '           / Spectroscopy mode                              FLAT    = 'flat19-23.fits'     / Flat field image                               NAPS    =                    1 / Number of apertures                            NORDERS =                    1 / Number of orders                               ORDERS  = '0       '           / Order numbers                                  START   =                    0 / Array column of first FITS array column        STOP    =                 3596 / Array column of last FITS array column         SLTH_PIX=        100.000000000 / Slit height in pixels                          SLTH_ARC=        15.0000000000 / Slit height in arcseconds                      SLTW_PIX=        2.00000000000 / Slit width in pixels                           SLTW_ARC=       0.300000000000 / Slit width in arcseconds                       APPOSO03= '3.60000 '           / Aperture positions (arcsec) for order 03       APPOSO04= '3.60000 '           / Aperture positions (arcsec) for order 04       APPOSO05= '3.60000 '           / Aperture positions (arcsec) for order 05       APPOSO06= '3.60000 '           / Aperture positions (arcsec) for order 06       APPOSO07= '3.60000 '           / Aperture positions (arcsec) for order 07       APPOSO08= '3.60000 '           / Aperture positions (arcsec) for order 08       PSFRAD  =        1.80000000000 / Optimal extraction PSF radius in arcseconds    APRADIUS=        1.50000000000 / Aperture radius in arcseconds                  BGSTART =        2.20000000000 / Background start radius in arcseconds          BGWIDTH =        2.00000000000 / Background width in arcseconds                 BGORDER =        0.00000000000 / Background polynomial fit degree               WAVECAL = 'wavecal24-26.fits'  / Wavecal file used for wavelength calibration   XUNITS  = 'um      '           / Units of the X axis                            YUNITS  = 'ergss-1cm-2A-1'     /Units of the Y axis                             XTITLE  = '!7k!5 (!7l!5m)'     / IDL X title                                    YTITLE  = '!5f!D!7k!N!5 (ergs s!E-1!N cm!E-2!N !5!sA!r!u!9 %!5!n!E-1!N)' / IDL YVERSION = 'v3.4    '           / Spextool version                               RES     =        2000.00000000 / Average spectral resolving power               DISPO03 =    0.000537556000000 / Dispersion (um pixel-1) for order 03           DISPO04 =    0.000403224000000 / Dispersion (um pixel-1) for order 04           DISPO05 =    0.000322754000000 / Dispersion (um pixel-1) for order 05           DISPO06 =    0.000269220000000 / Dispersion (um pixel-1) for order 06           DISPO07 =    0.000231082000000 / Dispersion (um pixel-1) for order 07           DISPO08 =    0.000202572000000 / Dispersion (um pixel-1) for order 08           DAIRMASS=           0.00500000 / Average airmass difference between std and obj HISTORY The output FITS files contain a 3-D array of data consisting ofsets of  HISTORY  triplet arrays of data for each aperture and each order,where each tr  HISTORY iplet is composed of an array for the wavelength,an array for the flux  HISTORY , and an array for the error. The tripletsfor each aperture are stacke  HISTORY d behind one another, followed bythe triplets for the next order, etc.  HISTORY  If no orders have beenskipped or deslected in the extraction process,  HISTORY  the contents ofaperture Y in order X can be found as follows:lambda =  HISTORY array[*,0,( X - (smallest order number))*naps + (Y-1)], flux   =array[  HISTORY *,1,( X - (smallest order number))*naps + (Y-1)], error  =array[*,2,(   HISTORY X - (smallest order number))*naps + (Y-1)]  Forexample, for an SXD fil  HISTORY e with two apertures, the wavelengtharray for aperture 1 in order 3 is  HISTORY  located in array [*,0,0], theflux is in array [*,1,0] and the error i  HISTORY s in array [*,2,0]. Foraperture 2, the wavelength is in array [*,0,1],  HISTORY  the flux is inarray [*,1,1] and the error is in array [*,2,1]. For or  HISTORY der 4,the flux for aperture 1 is in array [*,1,2], while the flux fora  HISTORY perture 2 is in array [*,1,3]. For order 5, the fluxes for thetwo aper  HISTORY tures are in arrays [*,1,4] and [*,1,5], etc.  Thespectra have been co  HISTORY rrected for non-linearity.                                              HISTORY                                                                         HISTORY Xcombspec History                                                       HISTORY                                                                         HISTORY The spectra were combined using a Robust Weighted Mean.  The robust     HISTORY threshold was 8.00000.  The files spectra0001.fits, spectra0002.fits,   HISTORY spectra0003.fits, spectra0004.fits, spectra0005.fits,                   HISTORY spectra0006.fits, spectra0007.fits, spectra0008.fits,                   HISTORY spectra0009.fits, spectra0010.fits, spectra0011.fits,                   HISTORY spectra0012.fits were combined.    Aperture 01 Info: The scale          HISTORY factors were determined using order 04.  The scale factors are          HISTORY 1.00046, 0.994058, 0.899480, 0.956052, 0.997662, 1.14262, 1.04946,      HISTORY 1.00136, 1.12806, 0.956328, 1.08237, 0.886689.  The median RMS          HISTORY deviation in each order is 0.0548839, 0.0571077, 0.0603336,             HISTORY 0.0618491, 0.0527408, 0.0413147.    The spectral shapes have been       HISTORY corrected.                                                              HISTORY                                                                         HISTORY Xtellcor History                                                        HISTORY                                                                         HISTORY This spectrum was telluric corrected using the telluric correction      HISTORY spectra I10005+2717_tellcor_tellcor.fits.  The B and V magnitudes of    HISTORY HD_88960 are 5.50900, and 5.49000 respectively.  The velocity shift     HISTORY of Vega is 25.5533 km s-1.  The Vega model was modified using the       HISTORY deconvolution method.  The maximum deviation and rms deviation          HISTORY between the modified Vega model and the data over the kernel            HISTORY wavelength range are 1.92877 % and 0.723665 %, respectively.  The       HISTORY telluric correction spectra for aperture 01 were shifted by             HISTORY -0.221000, -0.00951835, 0.0786571, -0.0325233, 0.0900000, 0.00000       HISTORY pixels.                                                                 HISTORY                                                                         HISTORY Xmergeorders History                                                    HISTORY                                                                         HISTORY This merged spectrum was derived from aperture 01 of file               HISTORY I10005+2717_stacked_tellcor.fits.  The scaled factors for orders 3,     HISTORY 4, 5, 6 are 1.00000, 1.00000, 1.00843, 1.03097 respectively.            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             ?íôgþƤg?íö¢žot?íøÜvDÇ?íûçMûˆ?íýOê%ål?íÿ‰Ìý°±?îïՆ7?îý'­eþ?î7u…Oý?îqX]D5?î
«;5B¤?îäþ
"e?îàå59?îX£½)W?î'f•'£?îÌ)m0?îìEB¶?î?¯_x?îyqõ†Z?î³͎y?î ì·¥ ±?î#&z}åì?î%`VZ?î'™À.<Ý?î)Ócwr?î,åޓ/?î.Fˆ¶áå?î0€+:¥?î2¹®gt…?î4ó1?¸o?î7,´W?î9f6ð^D?î;Ÿ¹ÈÀ/?î=Ù<¡,?î@Ÿyy?îBL"Qøî?îD……*YÑ?îF¾èÄ«?îHøJÛ9r?îK1­³¸*?îMkŒ@Î?îO¤sdÓ[?îQݶ=FÜ?îTí9?îVP[ît?îX‰žÇ¨?îZÂ០²?î\ü$xE"?î_5gPôN?îanª)¬à?îc§ÍFO?îeáÛˆ?îh2³¿™?îjSUŒvv?îlŒxe7?înś>?îpþ¾ÕÅ?îs7àï³À?îupãÈr€?îwª¡cù?îyã	z64?î|S,?î~U+÷Ù?ç;?î'ÇÝàR?î…¶ã?î‡8úÆ?î‰qýhÜ°?àAÓ|?îãÃÓî?óÞ?î'UˆÌñÁ?k¦?î–ÇN6?î™X=©?î›8ô1wÝ?îq·
'ž?yã¶ô?î¡ã\½
å?E_?î¦TÂo]a?…H§÷?îªÆH!ü?î¬þêû0³?î¯7­Ô—ß?î±pP­ßƒ?ó‡0©?îµá–`‹K?î¸99ïl?îºRÜ]?~ìÔ?î¾ÄÆ+'?îÀü¤ŸµŒ?îÃ5'yé?îÅmªR"²?îǦ-,è?îÉÞ°—‹?îÌ2ß'"?îÎOµ¸Á?îЈ':Â?îÒÀ›kæ÷?îÔøþEsw?î×1a	R?îÙiãøќ?îÛ¢FÒz*?îÝډ¬û?îà셾4?îâKO_'¿?î䃒9''?îæ»õþª?îèô7ì¶?îë,zÆv©?îídÝ i©?îï z<Ú?îñÕCSð/?îô
†-Õà?îöEÉÄÑ?îø}ëá"à?îú¶.»•D?îüîQ•vÄ?îÿ&toaw?ï^—IU`?ï–º#Ry?ïÎÜýXÀ?ïÿ×h3?ï
?±W±?ïw%‹yy?ï¯(e{D?ïç+?†5?ïNÃg?ïWPóàš?ïSÎè?ïÇ6¨
-?ïÿ9'E±?ï7<\‡L?ï o6¨Ø?ï"§"ü›?ï$ßë0I?ï'çÅm?ï)Nʟ²Í?ï+†­z¢?ï-¾TY~?ï/öS.'4?ï2.6û?ï4eøãDÚ?ï6Û½ÀÃ?ï8՞˜~?ï;
ar2?ï=E$Lîã?ï?|ç'eŠ?ïA´ªå'?ïCìlÜm¸?ïF$¶Ö?ïH[ґp|?ïJ"ukê«?ïLËFmÄ?ïOÛ!"ù?ïQ:}û·ã?ïSr ÖU²?ïU©£°Ó0?ïWáF‹'Â?ïZéf;2?ï\Pl@ÓM?ï^ˆt?ï`¿'öGB?ïb÷Ðùå?ïe.—«µ\?ïgf†y¤?ïiaF¼?ïkÕ <¤?ïn£ûY?ïpDñ¹Ÿ?ïr{ˆÌ©ä?ït²ë§yº?ïvêN'RS?ïy!±]3­?ï{Y8Ç?ï}w?ïÇÙî3?ïÿ<É~?ï"6£ôI?ï†mâ
?%Yÿ9?ïŠÜˆ5&Z?ïË,ð?ïK
ë<4?PÆT ?"¡t¹?ï•ð¶|tº?ï˜'ùW¦ ?ïš_<2á*?_
û?ïžÍé ?ï¡ÄÄr
?ï£;知Ò?ï¥s
zâ2?離-V'(?ï©áP1tµ?ï¬S¡"?ï®OuèH?ﰆ˜Ãg‹?ï²½›ž®?ï´ôžyý0?ï·+ÁU~?ï¹bÄ0ÞC?ﻙÇF÷?ï½ÐÉç¸-?ïÀÌÃ1å?ïÂ>¯žŠØ?ïÄu²zŽ?ïƬ•Ux?ïÈã˜1*?ïË{–?ïÍQ]èZ?ïψ`ÃÎr?ïÑ¿CŸb¯?ïÓö&zÿ^?ïÖ,éV{,?ïØcÌ2(·?ïښ¯
Þ®?ïÜÑqés¿?ïßTÅ:Š?ïá? àf?ïãuÚ|Ž¦?ï嬝XEK?ïçã`4O?ïê#˱?ïìPåë›o?ïÇs…?ïð¾k£S÷?ïòõk?ïõ+Ñ[‡?ï÷bt6Ô¡?ïù™­?ïûÏÙî·?ïþ|Ê $?ðÓH»?ð9ÑA0Þ?ðU2¯F|?ðpt6ä?ð‹µ‹+p?ð§ùMs?ðÂXgJ@?ðݙÕK)?ðøÛCP3?ð
±YX?ð/^fš?ðJŸwø?ð
eàûo?ð"i§?ðœc×Ä«?ð·…E½?ðÒƳâé?ðî"Ø?ð	)}?ð$jþC–?ð?¬lyÀ?ðZÍڊ ?ðvHÈï?ð'0¶áï?ð¬R$þü?ðǓ"I{?ðâµn¦?ðýÖo—Þ?ð÷ÝÅ ?ð 4Köm?ð!OZºU*?ð"j|(ŽŒ?ð#…–Ëõ?ð$ Ÿä?ð%»Às)x?ð&Öáárõ?ð'òOÀv?ð)
$¾ý?ð*(F,g…?ð+CGš—§?ð,^iõ2?ð-yjw-V?ð."‹å'â?ð/¯SÓ?ð0Ê®Â@Š?ð1å°0ˆ¥?ð3ўþ$?ð4Ó
N5?ð56Ô{¢@?ð6Qõê#±?ð7l÷X¬?ð8‡øÆߟ?ð9¢ú5Cˆ?ð:½û£«h?ð;Øý;?ð<óþ€‡?ð>ÿîú½?ð?*]rj?ð@EËî?ðA_ä:D&?ðBzå¨Ç¥?ðC•çO?ðD°è…Úm?ðEËÉô@A?ðFæËbÓu?ðH¬ÑA"?ðI®?Ü+?ðJ7®Qª?ðKR'ôˆ?ðLmr‹qÖ?ðMˆSùó?ðN£Uh¡ž?ðO¾6×*Ÿ?ðPÙE·"?ðQóù´HM?ðSÛ"Ü÷?ðT)¼'uƒ?ðUDžð?ðV_n²??ðWz`ÝVk?ðX•BKþv?ðY°#ºª_?ðZË)Z$?ð[åæ˜
Æ?ð]¨›Æ?ð^‰uW?ð_6jäM?ð`Q,R¯Ø?ðal
Áv¸?ðb†Ï0ñ?ðc¡°žæ?ðd¼r
c?ðe×S|eš?ðfòë%?ðhÖYʃ?ði'·È¬3?ðjBy7h3?ðk]:¦(?ðlwüë£?ðm'½ƒ³?ðn­žò§Í?ðoÈ`avÕ?ðpã!ÐI©?ðqýã? I?ðs"­Ñ.?ðt3F¯`?ðuN‹'Z?ðvhÈúw?ðwƒŠi`¨?ðxž+Ø$s?ðy¸íGŠ?ðzÓ®¶
c?ð{îP$Ùz?ð}	"ÕÞ?ð~#³¬w?ð>tq°]?ð€YàŽ{?ðs×O™á?ð'Žx¾}?ðƒ©:-'`?ð"Ãۜw?ð…Þ}pI?ð†ùzd×?ðˆ¿é]?ð‰.X'¯?ðŠI"ǂl?ð‹cÄ6…à?ðŒ~e¥?ð™—ï?ðŽ³¨ƒ¦‡?ðÎIò¸Õ?ðèëaÎØ?ð'lоý?ð"?Üh?ð"8¯®ý'?ð•SQ"O?ð–mҍ!:?ð—ˆsüMg?ð˜£k}D?𙽖ڇ;?ðšØ8I¾r?ð›ò¹¸ÏÄ?ð
[(T?ðž'ܗ&û?ðŸB^CL?ð \ÿuŒÚ?ð¡w€ä°|?ð¢'S×Æ?𣬣Ã,O?ð¤Ç%2Zæ?ð¥á¦¡"?ð¦ü(Ã?ð¨©üˆ?ð©1*ï9°?ðªK¬^zy?ð«f-;ç?𬀯=ó?ð­›0¬RŸ?𮵲¡ì?ð¯Ð3ŠôÖ?ð°ê´úK^?ð²6i¥…?ð³—ØÙ¨?ð´:H;?ðµTš·Ÿÿ?ð¶nü&Þò?ð·‰}–K?ð¸£ß'D?ð¹¾`u ?ðºØÁäQò?ð»óCSÌ{?ð½
¤Ã ú?ð¾(&2¢­?ð¿B‡¡þS?ðÀ\é]Œ?ðÁwj€éú?ð'ËðPX?ðì-_ºC?ðÄƎÏ'Á?ðÅá>Âq?ðÆûq®7?ðÈÓ¯6?ðÉ04*ë?ðÊJ•üª-?ðËd÷l,ú?ðÌXÛ³S?ð͙ºK=5?ðδºÊ¢?ðÏÎ]*1î?ðÐ辙Æj?ðÒ 	^n?ðӁxùù?ðÔ7Âèo]?ðÕR$Xñ?ðÖl…Ǹ?ð׆Ç77ü?ðØ¡(¦å?ðÙ»Š•¼?ðÚÕˆ 3?ðÛð,õ×Ö?ðÝ
neiL?ðÞ$¯ÔþA?ðß?DÀb?ðàYR´\S?ðás´$%l?ðâõ"ÈW?ðã¨7n»?ðäÂxs™?ðåÜÙâï¢?ðæ÷R s?ðè\ÂT½?ðé+ž2~?ðêEß¡Ç·?ðë`!†f?ðìzbH‰?ð픣ñ"?ðî®å`×/?ðïÉ&У¯?ððãh@s¢?ðñý©°G?ðóËô(?ðô2Îo?ðõLMÿ¬%?ðöfoK?ð÷€°ßH*?ðøšòO0*?ðùµ3¿™?ðúÏU.à½?ðû閞Ó?ðýØȶ?ðþù~˜?ðÿ8:?ñR\^jÔ?ñl}ÎDr?ñ†¿>K.?ñ à®+™?ñ»"9#?ñÕCŽ X?ñïdþ
ñ?ñ	†møï?ñ	#ÇÞ
?ñ
=éNÌ?ñX
¾ñ?ñr,-üu?ñ
ŒMûY?ñ¦o
ýž?ñÀ~@?ñÚ±î@?ñôÓ^ ?ñôÎ(Z?ñ)>;q?ñC7®Qä?ñ]Yk±?ñwzŽˆØ?ñ'›þ©Z?ñ«½nÍ3?ñžÞÊ¢?ñßàNõ*?ñú¿#
?ñ#/T>?ñ.$Ÿ_?ñ HF–å?ñ!bG¨T?ñ"|hïæÙ?ñ#–Š`(²?ñ$°‹ÐD?ñ%Ê­@Œ•?ñ&ä®°®š?ñ'þ° Óò?ñ)ё&^?ñ*2ÓRP?ñ+Lôq«X?ñ,fõáÝç?ñ-€÷RÁ?ñ.›Âv®?ñ/µ2³?ñ0Ï¢òÙ?ñ1é5Ü?ñ3ƒ|+?ñ4?óïŠ?ñ57Ad<g?ñ6QBԌŠ?ñ7kDDßó?ñ8…Eµ6¤?ñ9ŸG%š?ñ:¹H•íÒ?ñ;ÓJNN?ñ<íKv²?ñ>Lç?ñ?!NWƒS?ñ@;/ÇÇ	?ñAU187Ï?ñBo2¨«Ò?ñC‰4#?ñD£5‰™?ñE½ùñ‡?ñF×jr…?ñGñÚö¾?ñI
ûKTa?ñJ$ü»ß?ñK>þ,lý?ñLXߜÔQ?ñMrá
h­?ñNŒÂ}Ör?ñO¦Ãîq@?ñPÀ¥^ås?ñQڦφ¯?ñRôˆ@M?ñT‰°¨ö?ñU(k!)ý?ñVBl'Ø?ñW\N_?ñXv/rê?ñY0ã¡È?ñZªT2Ì?ñ[ÃóÄÇ?ñ\ÝÕ5^f?ñ]÷Ö¦"Ó?ñ_¸À–?ñ`+™‡a…?ñaEzø¤?ñb_\h¬ï?ñcy=ÙWf?ñd"J
?ñe­ºµ×?ñfÆâ+iÏ?ñgàÜ ñ?ñhú¥Û;?ñj†}˜®?ñk.gîYI?ñlHI_
?ñmb*Ïãô?ñn|@®?ño•í±{6?ñp¯Ï"K?ñqÉ°"?ñrãrËÍ?ñsýSt¥?ñu4å'u?ñv1Vb{?ñwJ×ÇÄ?ñxd¹8?ñy~š¨ët?ñz˜\®?ñ{²=Š¾?ñ|Ëþûfž?ñ}åàl\€?ñ~ÿÁÝU}?ñ€ƒN'³?ñ3d¿&ç?ñ'M&/ÿS?ñƒg¡¼?ñ"€Éã\?ñ…šŠ'Å?ñ†´kóÓÇ?ñ‡Î-d»®?ñˆèÕГ?ñŠÐF¾¨?ñ‹'·¯Ñ?ñŒ5s(Íö?ñO4™ÅI?ñŽhö
¿°?ñ'·{½*?ñœ˜ìçŸ?ñ'¶Z]ë=?ñ'ÐÎñí?ñ"éÝ?û¯?ñ•ž±€?ñ–€"BJ?ñ—7A"U:?ñ˜Qk8?ñ™jÄu"E?ñš"…æ _?ñ›žGW¿"?ñœ¸Èáµ?ñÑÊ:ó?ñžë‹«/:?ñ MZ?ñ¡ˆé?ñ¢8ÏþºO?ñ£R'oî¼?ñ¤lRá&2?ñ¥…ôR6¿?ñ¦ŸµÃtB?ñ§¹w4´Í?ñ¨Ó8¥ø]?ñ©ìú>ï?ñ«»ˆˆˆ?ñ¬ \ù«4?ñ­:júÑ?ñ®SßÜMt?ñ¯mMy&?ñ°‡B¾ÑÌ?ñ±¡0-r?ñ²ºÅ¡Œ?ñ³ÔgÃË?ñ´î("(q?ñ¶Éõf!?ñ·!‹fÐÃ?ñ¸;LØ>b?ñ¹TîI…	?ñºn¯ºø¢?ñ»ˆQ,E>?ñ¼¢¾Î?ñ½»´a?ñ¾Õu€ä?ñ¿ïñéj?ñÁØcnß?ñÂ"yÔÍU?ñÃ<F.Â?ñÄUÜ·½?ñÅo~)$y?ñƉ?š¸Â?ñÇ¢á&?ñȼ'}–>?ñÉÖCï3f?ñÊïå`©†?ñÌ	†Ò"™?ñÍ#HCș?ñÎ<éµG?ñÏV‹&Éw?ñÐp,˜NP?ñщÎ	Ö?ñÒ£{ŠË?ñÓ½0ír?ñÔÖÒ^©?ñÕðsÐ<†?ñ×
AÒö?ñØ#¶³lQ?ñÙ=x%2˜?ñÚW–ÑÉ?ñÛp»sç?ñ܊\zð?ñÝ£ýëÀâ?ñÞ½Ÿ]k¼?ñß×@Ï€?ñàðâ@Ê,?ñâ
ƒ²}¿?ñã$%$48?ñä=ƕí˜?ñåWh©Þ?ñæq	yi
?ñ犪ë+?ñè¤L\ð?ñé½íηæ?ñê׏@' ?ñëñ²&;?ñí
²#öº?ñî$S•Ê?ñï=õ \?ñðW–yy~?ññq7ëU€?ñòŠ¹]
[?ñó¤ZÎì?ñô½ü@и?ñõם²¸4?ñöñ?$¢Œ?ñø
À–e¹?ñù$bUÊ?ñú>zH¶?ñûW"ìt?ñüq&^
?ñýŠÇÐ'?ñý·¨
ý?ñÿ
	Ë{í?òbk‹þò?ò·ÍL†%?ò
/
'?òbÍ¡?ò·òŽ4Ä?ò
TNÌ£?òb–>?ò	·÷ÏÞÎ?ò
Yƒ$?òb›Q'?ò
·Ý"%?ò
>Ò4ê?òb€'¿Â?ò·ÂSN½?ò
áÖ?òbEÔy?ò·‡•l?òÉU³á?òbWu?ò·,ÖÕ?òn—€Û?òaX¬?ò¶Òº¨?òóÙH©?ò a5šÔ?ò!¶WZ›?ò#y5C?ò$`šÛӘ?ò%µ¼œv?ò'
Þ]{?ò(`Ç?ò)µ!Þu¡?ò+
#žþ3?ò,_E_´ê?ò-´g o°?ò/	háh?ò0^Š¡ÇD?ò1³Œbd?ò3Ž#è?ò4]ã©Æ?ò5²±¤|Æ?ò7³e)°?ò8\µ%Ú¢?ò9±¶æ—?ò;˜§t?ò<[šgÛo?ò=°œ(œj?ò?éah?ò@ZªG?òA¯jÍB?òCc+t?òDYDìö?òE®F¬÷å?òG(mªµ?òHX
.a|?òI¬ëï<?òKͯÚõ?òLV¯p¤?òM«'1dH?òOrò.ã?òPU4²ÓO?òQªs¥Ñ?òRþØ4R#?òTS¹õ,‰?òU¨{µà»?òVý]vÃ?òXR7?òY¦àø??òZû¢¹û?ò\PdyÊÒ?ò]¥&:–'?ò^ùçûf>?ò`N©¼9Ò?òa£k}P?òbø-=ì²?òdLÎþ¡Ö?òe¡¿…?òfö2€Añ?òhJôA,é?òiŸ–ñ™?òjôWÂäU?òlHùƒ°Ë?òm›D?ònò=UN?òpFÞÆ-^?òq›€‡	M?òrð"Gé?òtDÄ̺?òu™eÉ´:?òvíçŠug?òxB‰Kd—?òy—-s?òzë¬Í$T?ò|@.ôÜ?ò}"ÐNóg?ò~éR˘?ò€=ÓЧœ?ò'U'‡s?ò'æ×Rk?ò";YR'?ò…ÚÔ=Ø?ò†ä\•,í?òˆ8ÞVÒ?ò‰`"?òŠááØ?òŒ6C˜å?òŠÅYç,?òŽß'ÂÔ?ò3¨ÛÌy?ò'ˆ
œ¯³?ò'Ül]–³?ò"0î«­?ò•…Oߚ8?ò–Ù± Œ‡?ò˜.a'š?ò™'u"|n?òšÖÖãz?òœ+¤Q#?òzeV9?òžÓÜ&_?ò (=çk£?ò¡|¨Q»?ò¢ÐáieÈ?ò¤%#*SY?ò¥ydëD£?ò¦ÍƬcà?ò¨"m\œ?ò©vJ.Y?òªÊ‹ïY=?ò¬Í°] ?ò­sqd¶?ò®ÇQ2p?ò°'ó?ò±oÔ´'³?ò²Äu¨?ò´86—ð?òµly÷µ·?ò¶À»¸×-?ò¸ÝyÒ?ò¹hÿ:Ч?òº½@ûý&?ò¼b½?ò½e"~«?ò¾¹¦?î?òÀ
èU?òÁb	Ái¬?ò¶+'è?òÄ
MCÊ?òÅ^O"?òƲpŶA?òÈ'†Ý?òÉZ´H‹?òÊ®¶	b?òÌ×Ê=?òÍVًH7?òΪûL5?òÏþý
"?òÑRþΩ…?òÒ§ í_?òÓû"Q
'?òÕO$+b?òÖ£%ÓOË?ò×÷'"wÏ?òÙK)U£m?òڟ+Ò¥?òÛó,Øs?òÝG™"?òޛZKŽ?òßï‰"?òáBóÜ ?òâ–õä¼?òãê×_Â?òå>Ù N¤?ò撺ásÎ?òç朢œ‡?òé:~cÈÑ?òêŽ`$ø©?òëâaæV\?òí6C§P?òîŠ%hÇÒ?òïÞ*Þ?òñ1Èë,?òò…ª¬bN?òóٌmªú?òõ-n.÷/?òö/ðŸ?ò÷Õ±oâ?òù(Órœ`?òú|µ3ö®?òûÐvõ*4?òý$8¶a>?òþxwÆ?òÿËÜ9*?óúE»?ós_»ŠË?óÇ!|Ó\?óã>l?ón¤ÿnú?óÂfÀÂ?ó	('?ó
iêCr"?󽌥Á?ó
Mƾ?óe‡k1?ó¸±H¨Ì?ós
2?ó`ËXº?󳶌 ¹?óxN"?ó[el?ó®»Ð·Ë?ó]'
›?óUÿSfÞ?ó©¡Õ?óýBÖ#»?óP䗇S?ó¤†XîY?ó ø(XÏ?ó"KÉÛƱ?ó#ŸK
«?ó$òí^'g?ó&Fú'?ó'šáKË?ó(í²¢ÊÌ?ó*A4d"Ù?ó+"¶%~Q?ó,èWç‰?ó.;Ù¨iÐ?ó/[iÏ{?ó0âÝ+8?ó26^ì¥?ó3‰à®ß?ó4Ýboˆ?ó60ä0þ½?ó7"eòxÀ?ó8×ç³ö#?ó:+iuvç?ó;~Ë6Ь?ó<ÒLøX1?ó>%ιã?ó?y0{Fï?ó@̲<،?óB þC#?óCs•¿Ûu?óDÆ÷LÂ?óFYBÁh?óGm»9h?óHÁ<Åß ?óJž‡]Ð?óKhHß×?óL»b
e1?óNÃËíá?óOb%yç?óPµ‡O	@?óRÉq‡?óS\*Ò†?óT¯Œ" Ö?óVîU=x?óWV0³?óX©'ØVE?óYüәÒo?ó[P5[|L?ó\£wÿ?ó]öØÞ¯‡?ó_J 8å?ó`\aŌ?óaðž#U}?ócCßäè¹?ód—A¦©¦?óeêƒhCq?óg=Å)à…?óh'ë€à?óiä(¬ú?ók7jn ü?ólŠ¬0K'?ómÝíñø•?óo1/³©H?óp"Qu2Ð?óqד6ê?ós*´øz?ót}öº7Ç?óuÑ{ÎS?ów$Z='ˆ?óxw{ÿ/?óyʝÀÏÕ?ó{߂Ä?ó|qDD?ó}Ä#îz?óDǛ¬?ó€jf‰L?󁽈JÿÀ?óƒª¶Ÿ?ó"cËÎp¶?ó…¶í.?ó‡
Qî‡?óˆ]1²B?ó‰°2ÕNÀ?ó‹T—ä?óŒVvXæ;?ó©xŒS?óŽü™Ü`?óO›ž?󑢽_æ«?ó'õ¿!™Š?ó"Hàãz?ó•›â¥3D?ó–îäfï¬?ó˜Aæ(¯B?ó™"çêr?óšè	¬bj?óœ;n+'?óŽ
/÷É?óžáñÇ8?ó 4³™Ï?ó¡†òuE?ó¢Ùô7?ó¤,õøú?ó¥÷ºÙJ?ó¦Òù|»¦?ó¨%Û>v±?ó©xÝ_W?óªË¾Â ª?ó¬À"˜?ó­q¢E×0?ó®Ä¤Ìb?ó°…Éš=?ó±j‡‹•²?ó²½iMiË?ó´KA?óµc,Ñ^?ó¶¶."#O?ó¸	Uá?ó¹[òç'?óº®ÓØÎ^?󼵚¸C?ó½T—\¥D?ó¾§y•_?ó¿ú:à^?óÁM¢Tc?óŸþdMÆ?óÃòà&JB?óÅE¡èW?óƘƒª"?óÇëel'»?óÉ>'.?óʑðö?óËãʱöq?óÍ6¬t{?óΉn5ó?óÏÜ/÷àÈ?óÑ/¹ü
?óҁÓ{ïÙ?óÓԕ=æ·?óÕ'Vÿà¥?óÖz8Â#?ó×Ìú",?óÙ¼FB?óÚr~b?óÛÅ?ʐ?óÝŒ&È?óÞj£N†?óß½eÑ?óá&Ò3&?óâbè"K'?ó㵪Vfæ?óåLZÍ?óæ[
Ú|??óç­¯œv1?óéq^­?óêS3 È-?óë¥ÔâË+?óìøv¤Ñ-?óîK8g¸?óïÚ)¼?óðð{ëÃ?óòC=­\P?óó•ßoqX?óôè1‰\?óö;"ó¤a?ó÷ÄµÂc?óøà†x
ì?óú3(:1é?óû…ÉüXâ?óüØk¾'Õ?óþ*퀅9?óÿ}Bµ"?ôÐ1è?ô"ÒÇá?ôut‰V´?ôÇöKgö?ô˜
¦¹?ôm9Ïèr?ô¿»'–?ô
]TJ:?ôdßjF?ô·€Ø·Õ?ô
šÝÈ?ô\¤]1=?ô¯&]?ôÇá¶n?ôTI£è'?ô¦ËfÓ?ôùM(To?ôKî깆?ôžp¬öÿ?ôðòo7e?ôCt1z¹?ô•õóÀø?ôèw¶
#?ô:ùxV;?ô {:¥<?ô!ßüü÷(?ô#2~¿Kÿ?ô$"ày+?ô%×bCÓÒ?ô')ä1_?ô(|eȑ×?ô)ÎNJʡ?ô+!IM0ã?ô,sËš?ô-Æ,Ñۇ?ô/®"Jw?ô0kV'·?ô1½'p?ô3óÛSv?ô4buÍñ?ô5´×` º?ô79"vd?ô8Yºäù'?ô9¬§Té?ô:þ~i³0?ô<Pà,U?ô=£AîxW?ô>õñ	Ï?ô@H%ssŒ?ôAš‡5à$?ôBìèøO•?ôD?JºÁâ?ôE'¬}7?ôFä?¯?ôH6PÿJ?ôIˆ±Ä|þ?ôJÛ†ýˆ?ôL-uI€è?ôM× ?ôNÒÎe"?ôP$zñw?ôQvÜS€/?ôRÉç?ôTØ{?ôUmÁšè?ôVÀ#]'?ôXeôX?ôYdÆâ"?ôZ·¥Ý?ô\	jg±)?ô][¬*.¦?ô^­íì®ï?ô`O¯\¨?ôaR'qâ?ôb¤Ó4kC?ôc÷ööÃ?ôeIv¹¯²?ôf›¸|@Ë?ôgíú>Ô°?ôi@<k^?ôj'}ÄÖ?ôk俆¡?ôm7I@!?ôn‰Cáô?ôoۄΆ?ôq-Ƒ-ï?ôr€SØ?ôsÒ*Za?ôu$kÙ
?ôvv­›¼Š?ôwÈï^qÆ?ôy ÿ#?ôzmRã¹ä?ô{¿"¦wk?ô}¶i
?ô~cø+Ð?ô¶îk9?ô[±3Å?ô'Zsÿ?ôƒ¬¿6¢r?ô"þàùH"?ô†Q"¼?ô‡£D~Ƕ?ôˆõ†A ¸?ôŠG¨QÏ?ô‹™ÉÇ¡?ôŒì‰æÕ?ôŽ>-L ?ôO\ ?ôâpÒÜ?ô'4'"ÜO?ô"†´W ~?ô"Øö'?ô–+Ý[¨?ô—}9 'ü?ô˜Ï[b÷?ôš!}%ÈÆ?ô›sžè;?ôœÅÀ«td?ôžÂn#•?ôŸiä1(?ô ¼óßl?ô¢'¶Ác?ô£`Iy¦?ô¤²k<f?ô¦lÿLÆ?ô§VŽÂ9?ô¨¨°…(ë?ô©ú²GðY?ô«LÔ
å#?ô¬žõÍܛ?ô­ð÷¬?ô¯CS¨æ?ô°•}·?ô±ç<Ùã?ô³9>œZ
?ô´‹`_aŽ?ôµÝb"A?ô·/ƒåMã?ô¸…¨2³?ô¹Ó‡k-?ô»%©..ÿ?ô¼wªñÈ?ô½É¬´8?ô¿Îw(?ôÀmÐ:¾?ôÁ¿Ñý!?ôÃÓÀ*?ôÄcՃ
Õ?ôŵ÷F4Ø?ôÇù	6Í?ôÈYúÌ;d?ôÉ«üB?ôÊýþRLz?ôÌPXö?ôÍ¢Øh?ôÎô›yÓ?ôÐF^Ž2?ôј!¥/?ôÒêä¾Ì?ôÔ<
§Û?ôՍìjÏ*?ôÖßî-ð¡?ôØ1ïñ²?ôكñ´;b?ôÚÕówd®?ôÜ'Õ:eÝ?ôÝyÖý"`?ôÞËØÀÅz?ô຃Îx?ôáo¼GÆ?ôâÁ¾
=¬?ôäŸÍNs?ôåe¡Œ‹?ô淃S¢?ôè	…åÅ?ôé[fÚç?ôê­hIW?ôëÿJ`i£?ôíQL#·??ôî£-æܳ?ôïõ/ª/u?ôñGmZ?ôò™0±ú?ôóêôóáº?ôõ<Ö·
?ôöŽ¸zHë?ô÷àº=«?ôù2œå?ôú"}Ä!­?ôûÖ‡‹‹?ôý(aJÍ:?ôþzCw?ôÿÌ$ÑXB?õ"¡˜?õoèWí{?õÁÊ;ì?õËÞ·¥?õe­¢,?õ·ea=?õ		q(¹×?õ
[Rìû?õ­4¯r©?õÿrÒß?õPø65œ?õ¢Ùùšá?õô›¼×î?õF}€BA?õ˜_C¯?õêAx?õ<"ʐ[?õŽŽÄ?õßæQ{°?õ1¨Ê]?õƒ‰ØFQ?õÕk›ÄÇ?õ'M_EÀ?õy"žu?õ Êðæ$q?õ"Ò©¬í?õ#n"m
%?õ$Àv0š¡?õ&Wô*š?õ'd·'P?õ(µû{'G?õ*½>"ù?õ+YŸ-ì?õ,«`ş–?õ-ýB‰>ƒ?õ/O$Lßë?õ0 æY	?õ1òÇÓÿi?õ3D‰—}|?õ4–KZþ?õ5è-«Õ?õ79îâ1T?õ8‹Ð¥ä?õ9ݒin?õ;/T,ûh?õ<5ðµŒ?õ=Ò÷´Ga?õ?$¹wÛ«?õ@v›;3?õAÈ\ÿ6h?õCÂÒ?õDl†š÷?õE½ÂJ;‰?õG"
ގ?õHaEф?õI³•+ì?õKéY?õLV«­Ý?õM¨là]?õNú.¤Ç?õPKðgÂæ?õQ²+yr?õRïsï2n?õTAU³£?õU"vÖ|?õVäÙ:–Ä?õX6šþYw?õYˆ\•?õZÚ…æ"?õ\+àI°?õ]}¢
||?õ^ÏcÑKK?õ`!%•ƒ?õarçXð%?õbÄ©Æ0?õdjàž¤?õeh¤N´?õf¹Îh+÷?õh,¥?õi]Qïí¸?õj¯³Ò3?õlÕw¹?õmR—;¢[?õn¤XÿŽ?õoõúÃQG?õqG¼‡A½?õr™~K4—?õsë@)Ô?õu=Ó!t?õvŽ£–ð¤?õwàeZí
?õy2'ëÏ?õzƒèâì÷?õ{Պ¦Å­?õ}'Lj˖?õ~y.Óà?õʯò³µ?õq¶À½?õ'n3zÐ$?õƒ¿Õ>·?õ…—Ë5?õ†cXÆáµ?õ‡´úŠÏ»?õ‰¼Nêô?õŠX~ˆ?õ‹ªÖý¤?õŒûá›ï?õŽMƒ_¿?õŸE#@½?õðæç?A?õ'B¨«jó?õ""jo˜ÿ?õ"æ3žŽ?õ–7Í÷ÑH?õ—‰o»Û"?õ˜Û1€î?õš,ÓD!Ù?õ›~•]ï?õœÐ6Ìq…?õž!ø²H?õŸsšTʅ?õ Å\ñ?õ¢ýÝ,Ö?õ£hŸ¡L?õ¤ºae˜v?õ¦)¼X?õ§]Äî
c?õ¨¯f²5å?õª(v‹•?õ«RÊ:¸¹?õ¬¤kþè-?õ­ö-ÃDÍ?õ¯Gχxã?õ°™qK¯F?õ±ë3Ô?õ³<ÔÔMÔ?õ´Ž–˜µÿ?õµà8\õ›?õ·1Ú!7ƒ?õ¸ƒ›å¦–?õ¹Õ=©í?õ»&ßn5â?õ¼x2€÷?õ½ÊBöù9?õ¿ä»Hã?õÀm†šÛ?õÁ¿HDû?õÃêp'?õÄb‹ÌÉT?õÅ´M'OL?õÇïU¬¯?õÈW'X?õÉ©2ÞnH?õÊúô¢ý^?õÌL–gcÛ?õ͞8+̜?õÎïÙð7£?õÐA›´ÏÑ?õѓ=y?`?õÒäß=±5?õÔ6%M?õՈ"ƛ§?õÖÙä‹?(?õØ+†Oº?õÙ}(7*?õÚÎÉض‹?õÜ k81?õÝr-aæú?õÞÃÏ&m ?õàpêõ"?õág¯€)?õ⸴t
?õä
v8Ç?õå\ýXs?õæ­¹Áì?õçÿ[†í?õéPýK?õꢟ´Y?õëô`Ô{Ï?õíF™›?õ]»¢?õïéF"^å?õñ:ççb?õòŒ‰«¬?õóÞKp€ð?õõ/í5-?õöŽùÛ}?õ÷Ó0¾Œ?õù$҃>ì?õúvtGóö?õûÈ«6?õý×я™?õþky–KG?õÿ½[	,?ö½ÉG?ö`^䋖?ö²©P?ö¢nÓ?öUD2ß¿?ö§÷ÕÊ?öø§¼£?ö
JIr£?ö›ëFDZ?öíE?ö?.Ïî`?öÐ"Æ­?öâ'YÌ?ö44¨Å?ö…Õ㇤?ö×w¨h±?ö)mKë?öz»21W?öÌ\÷ñ?öþ¼¹?öoÀ›?öÁbF½?ö
ø
?öd¥Ïêˆ?ö ¶G"ß/?ö"éYÖ?ö#Y‹Îÿ?ö$«Lãõ?ö%üî¨òj?ö'Nmñç?ö( 22ó?ö)ñÓ÷÷^?ö+Cu¼ýV?ö,•7'0g?ö-æÙG:°?ö/8{G!?ö0ŠÑU¹?ö1Û¾–fx?ö3-`[y^?ö4" ¹X?ö5ÐÃåЋ?ö7"eªéâ?ö8tp^?ö9Å©5"ý?ö;JúBÁ?ö<i¿š?ö=º®"³¥?ö?PIÙÔ?ö@]ò#?öA¯"Ô,–?öCU™"?öDR÷^²Ô?öE¤™#ã«?öFö:é£?öHGü®v°?öI™žs­è?öJë@8ç??öL<áþ"µ?öMŽ£Ã‹@?öNàEˆÊô?öP1çNÅ?öQƒ‰P´?öRÕJØÁ¶?öT&ìž	Þ?öUxŽcT&?öVÊ0( ˆ?öXñîü?öYm"³j"?öZ¿5x½H?ö\÷>=?ö]b™"ø?ö^´:Èìø?ö`üŽs
?öaWžSÐB?öb©@/Ž?öcûÞ»ì?öeL£¤k?öfžEi"ÿ?ögð/¥?öiA¨ôh?öj"J¹íB?ökå†,?öm6®Dö1?önˆp
"F?öoÚÐv?öq+ӕ¨´?ör}u[!
?ösÏ ›y?öu ØæBö?övrz«Á†?öwÄ<qm)?öyÞ6ïà?özgŸüŸ¦?ö{¹AÂ&€?ö}‡Úk?ö~\¥Mei?ö~Ž%äM?ö€8g̀+?öâª	R?öƒŒìEÁÃ?ö…7.'g{?ö†áP¾å|?öˆ‹'û'Â?öŠ5µ8M?ö‹ß÷tÉ?öŠ±T2?ö4;íâ‹?öÞ^*t%?ö'ˆ€g	?ö"2¢£¡?ö•ÜÄà<z?ö—†çÛ?ö™1	Y|ñ?öšÛ•÷	?öœ…-ҟ]?öž/0î?öŸÙ2K£º?ö¡ƒTˆUÁ?ö£-VÄà?ö¤×Ymz?ö¦[=þ-?ö¨+]z'?ö©Õ?¶þ1?ö«Aó˜†?ö­)D06?ö®Ó&l«Î?ö°}(©OÁ?ö²'
åËå?ö³Ðí"K9?öµzï^øÄ?ö·$ћ~z?ö¸Î³Ø`?öºx–"x?ö¼"XP÷µ?ö½Ì:Š(?ö¿vÊÇ?öÁߍ?öÂÉÁC)ƒ?öÄsƒž?öÆe¼?ë?öÇÇ'øºY?öÉpê57ï?öˬq¸®?öÌÄn®<'?öÎn0êÝ?öÐó'MÏ?öÑÁµcÛ%?öÓkW @•?öÕÜÔ3?öÖ¾¼?é?öØh~UÙË?öÚ 'KÄ?öÛ»ÂÎÀÝ?öÝee9?öß'Gßz?öษ"2å?öâbKÀ´y?öäíý9)?ö嵐9Àõ?öç_2vKÛ?öé´²®Ñ?öê²Vï?ï?öì[Ù+©?öî[hX?öï®ý¤¯¾?öñXá",?öó—²?öô«"ZN?ööU–‹ý?ö÷þhÒß´?öù§ëaŠ?öûQmKæt?öüúψC`?öþ¤QÄÎo?÷M´1}?÷÷6=©?÷ ˜z+×?÷Iú¶˜?÷ó\ó\?÷œ¿/y¯?÷
F!kï?÷g€?÷
˜åäâ÷?÷B(!6h?÷ëŠ]·ô?÷"ìš<‰?÷>.֙?÷çqø¥?÷ÓO†O?÷:‹ëí?÷ãWÈT'?÷ŒšÀ7?÷5ÜA.ã?÷ß} ?÷!ˆ`ºA?÷#1¢öŒô?÷$ÚÅ2ܔ?÷&"oZG?÷(-)«¯æ?÷)Ökè3™?÷+Ž$3?÷-(°`íÌ?÷.Ñòzz?÷0{Ùß?÷2$7F˜?÷3ÍYR±?÷5v[ŽóŒ?÷7}Ëd?÷8È ×|?÷:qÂDMé?÷<Āœ6?÷=Ãæ½'?÷?lèùlÊ?÷Aë5Ãø?÷B¿
rI3?÷Dh®¦H?÷FëT?÷Gº'iP?÷IccÏ>?÷K 8?÷LµÜ£î?÷N]ýç•?÷PÿUYE?÷Q°'Íã?÷SXãÎW?÷Uæ
"Ð?÷VªÈFç?÷XSªƒ<Q?÷YüŒ¿"u?÷[¥Žüž?÷]Nq8x"?÷^÷StÙs?÷` 5±=<?÷bH÷íxÒ?÷cñÚ)âi?÷eš¼fNé?÷gC~¢"0?÷hì`ßy?÷j•#O‹?÷l>Wǝ?÷mæǔv?÷o‰Ðj1?÷q8lêì?÷rá.ICk?÷t‰ð…žÊ?÷v2²Áý?÷wÛTþ3?÷y":—?÷{,ÙvýÞ?÷|՛³g˜?÷~~=ï©?÷€',~?÷Ï¢h_¬?÷ƒxd¤ÔÕ?÷…!á!¶?÷†É©qp?÷ˆrKYÄ?÷Ší–p?÷‹ÃÒq´?÷l2ÌÐ?÷ÔK*Á?÷½v‡‹‰?÷'fÃï$?÷"›*s?÷•·=<"·?÷—_¿xÔ«?÷™aµC–?÷š°ãñŠ-?÷œY†-þ»?÷žjJö?÷ŸªŠ¦š?÷¡SâëÚ?÷¢û@"?÷¤¤[—û?÷¦L"—ò=?÷§õÔOP?÷©˜¯,?÷«EúLæ°?÷¬î|‰L#?÷®–Þ'n;?÷°?aôC?÷±çÃ>6ï?÷³Ez§ˆ?÷µ8§¶ïÃ?÷¶á	ó:Ä?÷¸‰l/ˆ?÷º1ÎkÙ?÷»Ú0¨,r?÷½''䂉?÷¿*õ Ûg?÷ÀÓW]7?÷Â{¹™•j?÷Ä#ûÕËg?÷ÅÌ^/M?÷Çt NjÎ?÷ÉŠÔ6?÷ÊÅDÇ6?÷Ìm‡Xö?÷Îé?ʜ?÷Ͼ+|×?÷Ñfm¸_Ñ?÷Ó¯ô®"?÷Ô¶ò0ÿö?÷Ö_4mT#?÷Øv©«?÷Ù¯¸æ®?÷ÛWÛ"5ß?÷Ý^"ó?÷Þ¨_šöÁ?÷àP×0?÷áøÄ—Y?÷ã æOÖ?÷åIŒž?÷æñJȆÿ?÷è™mÍå?÷êAAƒ?÷ëé±}cÒ?÷í'Ó¹²Õ?÷ï9õö‹?÷ðâ2Xò?÷òŠ:n°?÷ô2<ªÞ¨?÷õÚ^ç; ?÷÷'#šJ?÷ù*ƒ_Ðõ?÷úÒ¥œ5|?÷üz§Øq?÷þ"ÊÛc?÷ÿÊÌQÂ?ør΍`Ð?øÐɧ†?øÂó?øjõBh#?ø÷~¶×?ø	ºù»7?øbÛ÷1?ø
Þ3‡»?ø²àoá?øZâ¬=?øÄèp€?øªÇ$ÑË?øR©a
…?øú«q?ø¢Ù¯?øJø?øòrR^C?øšTŽ¤/?øB6Êì¼?ø ê7ë?ø"'ûC…¸?ø$9ÝÖ(?ø%ῼ)6?ø'‰¡ø~ã?ø)1"4×-?ø*ÙFqá?ø,(­dh?ø.)
éċ?ø/ÐÍ%ü?ø1x¯bam?ø3 qžž+?ø4È3Ú݄?ø6pJ«?ø8ØS8?ø9¿šÖ[?ø;g\Ì ?ø=li?ø>¶áD»R?ø@^£Ñ?øBe½`è?øC®'ù·'?øEUê6Ó?øFýŒrAm?øH¥N®ŸÔ?øJMëÍ?øKô³'9"?øMœucŸ??øODŸÜµ?øPëÙÜGö?øR"|ŠŒ?øT;Tϲ?øUâÀ'g?øWŠbÍaª?øY2%	Ù¸?øZÙÇF)?ø\i'{?ø^(뾤>?ø_ЍúûA?øax07TÎ?øcÒs°é?ødÇt°‹?øfnöìE|?øh™(©1?øi¾dä4?øke½¡Lû?øm
?ݍ?øn´âúá?øp\dV?ÿ?ør撇¤?øs«hÎÑÍ?øuRëy?øvúmGmª?øx¢ƒê?øzIqÀ–?ø{ðóüjO?ø}˜v8Î?ø?øuK?ø€çz±}‹?ø'ŽüíÞJ?ø"6_*J?ø…Ýáf|?ø‡…C¢¹?ø‰,Åß#À?øŠÔ(e¹?øŒ{ªWÕp?øŽ#"c?øÊnÐeÑ?ø'qÑ±¼?ø"SI+d?ø"Àµ…|B?ø–hÁϛ?ø˜yþ%o?ø™¶Ü:}º?ø›^>v؀?ø ³5»?øž¬âïj,?ø TE+ÌX?ø¡û§h0ù?ø££	¤˜?ø¥JKàÖX?ø¦ñ®BZ?ø¨˜ðY…Š?øª@R•öt?ø«ç"Ò>‹?ø­Ž×‰?ø¯69KX?ø°Ý{‡PÆ?ø²"½Ã¢¥?ø´+ÿÿöõ?øµÓB<Mµ?ø·z"x¦æ?ø¹!Ƶƒ?øºÉñ`?ø¼pK-Á?ø¾j#ô?ø¿¾Ï¦‰L?øÁfâñ
?øÃ
4/õ?øÄ´v[œŽ?øÆ[¸˜"?øÈÚÔQ¼?øɪŕ?øËQ?M"?øÌø‰‰@?øΟ£ÅÙ
?øÐFÆ+??øÑíè>Ù?øӕ*{&?øÕ<L·[?øÖãnó·]?ø؊'0'?øÚ1³lv-?øÛØÕ¨Ù)?øÝ÷å>‹?øß'!¦Q?øàÎ<^x?øâu>šQ¸?øä`ÖÀ¤?øåÃ1ó?øçj¥O¥¡?ø駋ðe?øê¸ÉÈhÔ?øì_̸W?øîîA5†?øï­ð}‰Å?øñUº±?øòüöd­?øô£2À?øöJoº?ø÷ñ;«©?øù˜=è"?øû?@$pK?øüæB`×n?øþD@ê?ù4FÙ¬¾?ùÛIí?ù'KR‹t?ù)-ŽÓ?ùÐ/ËH=?ùw2¿Ê?ù
4D9°?ùÅ€Š™?ù
l½	+?ùùŠ?ù¹ý5áú?ù`ÿrgŠ?ùá®Ä?ù®Ãë#?ùUÆ'¯‹?ùü¨d?ù£Š xñ?ùJŒÝp?ùñovï?ù˜QUã½?ù!?3'RÛ?ù"æÎÄI?ù$Œø8?ù&3ÚG®?ù'Ú¼"&j?ù)žÀ¡?ù+(€ý?ù,ÏC9qõ?ù.v%uó?ù0²wX?ù1Ãéîý{?ù3j¬+Z–?ù5ŽgåO?ù6¸P¤Fý?ù8_2àÖI?ù:õ<‡?ù;¬×YÐe?ù=S™–;4?ù>ú{ÒÓ¡?ù@¡>Bÿ?ùBHK´¤?ùCîˆ(?ùE•¤ÄÊ?ùG<gB‰?ùHã)=½D?ùJ‰ëz:B?ùL0­¶¹'?ùM×oó;?ùO~2/¾Î?ùQ$ôlD×?ùR˶¨Í$?ùTrXå,Y?ùV!¹'?ùW¿Ý^H5?ùYfŸšÙƒ?ù[
A×A»?ù\´ׇ?ù^ZÆPo'?ù`hŒÞƒ?ùa¨*É{?ùcNÍîy?ùdõBz?ùfœ1_?ùhBó»¬Ù?ùié•ø)5?ùk84§Í?ùm6úqSø?ùnݜ­×?ùp">ê\I?ùr*á&ãÈ?ùsуcm€?ùux%Ÿùp?ùwÇ܇•?ùxÅjô?ùzlUª‰?ù|®'?T?ù}¹PÎÖU?ù_óo?ù•H
ú?ù'­7"¨›?ù"SÙÁHp?ù…ú[ý¿?ù‡ þ:cZ?ù‰G w	É?ùŠî"³‡?ùŒ"Äð1ä?ùŽ;G,³Œ?ùáéibÄ?ù'ˆk¥èÎ?ù"/
âœf?ù"Ր&Ð?ù–|2[ÞÇ?ù˜"´˜m?ù™É6Ôþ‡?ù›oÙ½?ù[NR[?ùž¼ÝŠéÛ?ù c_ǃ‡?ù¢	â`?ù£°"@èÂ?ù¥W}ˆñ?ù¦ýˆº+L?ù¨¤
öÏÑ?ùªJ3v€?ù«ñpY?ù­—'¬Ê[?ù¯=óéL%?ù°äv%ûy?ù²Šøb¬õ?ù´1zŸ`—?ùµ×üÜa?ù·~_¢ñ?ù¹$áU]?ùºËc'D?ù¼qÅάF?ù¾HlÌ?ù¿¾ÊH/w?ùÁe,"Èå?ùîÁ×?ùIJþ-?ùÆX":øÆ?ùÇþõwšÀ?ùÉ¥W´>Û?ùËKÙñy?ùÌò<-¸×?ùȞjcW?ùÐ? §;Y?ùÑå'ãê?ùÓ‹å šõ?ùÕ2G]Mò?ùÖØ©š
?ùØ+Öåª?ùÚ%ŽŸ?ùÛËðPZu?ùÝrR?ùß´É×µ?ùà¿™~?ùâeyC]f?ùäۀ#d?ùå²=¼ë?ùçXùŠR?ùèþâ6V ?ùê¥Ds%	?ùìK¦¯õŒ?ùíòìÈ&?ùï˜K)qu?ùñ>­fHA?ùòå£!$?ùô‹Qßе?ùö1´­Ç?ù÷×öYa†?ùù~X–BÄ?ùû$ºÓ&?ùüÊýà?ùþq_Lǐ?ú¡‰…»?ú½ãÆE÷?údF3¯?ú
ˆ?ø?ú°ê|éí?úW,¹²t?ú	ýnö}
?ú£±3I·?ú
JpCÚ?úðU­§?ú–—éç?ú<Ú&¼l?úãc"g?ú‰~ —Ø?ú/ÀÝrñ?úÖP?ú|EW/J?ú"‡"‹?úÈÉÐóØ?úo
Ù1?ú!NJÀ˜?ú"»‡ª	?ú$aÒĕ‡?ú&õW£?ú'®7>G7?ú)Ty{8Ó?ú*ú»¸,x?ú, ýõ"'?ú.G 1ît?ú/íbnè7?ú1"¤«ãþ?ú39æèáÐ?ú4à	%¶;?ú6†Kb¸?ú8,Ÿ¼?ú9үܖ~?ú;xòžn?ú=V|ù?ú>ÅV"ˆö?ú@kxÐk‰?úB»
{?úC·ÝJb)?úE^‡v4?úGAÄ`Ö?úHª"xè?úJP¦>gŽ?úKöÈ{X6?úM
¸vM?úOC,õjô?úPéO2aŸ?úR'o…»?úT5³¬€e?úUÛÕé}
?úWø&{¹?úY(:c§Ð?úZÎ\ ªu?ú\t~ݯ?ú^¡µ»?ú_ÀÃW¾W?úafå"Èô?úc
ÑՋ?úd³*ä ?úfYLKô°?úgÿn‰7?úi¥ÆÀ?úkK³2=?úlñÕ@J¸?ún—÷}e,?úp>º™?úqä;÷Ÿÿ?úsŠ^4À_?úu0€qâµ?úvÖ¢¯?úx|Äì-K?úz"ç)Uˆ?ú{ÈéfTI?ú}o£€t?ú-ஓ?ú€»PÞª?ú'aRZåA?ú"t˜C?ú…­–ÕO7?ú‡S™[®?úˆù»O•‹?úŠŸÝŒÑ[?úŒEßÉã©?úì#_?ú'$De?ú'8&})?ú'ÞH¾Â¸?ú""JûÞ¿?ú–*m9(+?ú—ÐovH?ú™v'³•d?ú›"ð¹)?úœÂ¶.
W?úžh¸k1û?ú Ú¨‡?ú¡´Ü岉?ú£Zÿ#q?ú¥`:Î?ú¦§l?ú¨M%ÚÊÇ?ú©ó(ÿé?ú«™JUbq?ú­?L'›j?ú®åNÏÖP?ú°‹q
>š?ú²1sJ}V?ú³×u‡½ú?úµ}wÅŠ?ú·#špz?ú¸Éœ?¶Ý?úºož|ÿ&?ú¼ ºIX?ú½»¢÷•s?ú¿aÅ5î?úÁÇr^×?ú­ɯ°¥?úÄSËí^?úÅùÎ*Yù?úǟÐg±}?úÉEò¥6^?úÊëô⑫?ú̑÷îÝ?úÎ7ù]Mò?úÏÝûš®ì?úуýØË?úÓ*v‹?úÔÐRÝ0?úÖvE·?úØÍ°?úÙÂ	l?úÛhHŠ–?úÝ
…ú¤?úÞ´Ãl'?úàZàa?úâ>V?úã¦{͞?úåL¹G?úæòöÂY?úè˜4?"?úê=ÿq"?úëä¯û?úíŠì–Á?úï0*e?úðÖg¡å?úò|
¥*C?úô"â´z?úõÇï ?ú÷mñ]£?úùó›2Ï?úú¹õØÄw?úü_øWù?úþÚSÁÖ?úÿ«Ü'Y?ûQÞÎò?û÷á?ûÃIþE?ûCҜÞ?ûéÇÅ=P?û	Êߘ?û5¬@X;?ûÛ®}þ4?û°»¦?û'²ùO©?û͕6Ï£?ûs—t|õ?û™²,?û¿{ﱘ?ûe~-dh?û€k?û±b¨¤?ûWdæ\R?ûýg$r?û £Ia¦å?û"IKŸdª?û#ïMÝ$B?û%•0º+?û';2X}g?û(á–ò?û*‡ÓÝÑ?û,-¦'?û-ÒûOE~?û/xýÍ?û1ßÊ´j?û2Äâ"Y?û4jäFV?û6ƃþ ?û7¶ÈÁÓx?û9\ªÿ ?û;­=X?û<¨{W?û>N'¸ãç?û?ô"öÂF?ûAšv4vë?ûC@xrXã?ûDæZ°?ûFŒ\íö«?ûH2?+²?ûIØAi›¤?ûK~#§[
?ûM$%åGÁ?ûNÊ#
¾?ûPp
`û?ûRìžÁ•?ûS»îܵs?ûUaÑ'?ûWÓXvþ?ûX­µ–D®?ûZS·Ô?ª?û[ùšç?û]ŸœPp?û_E~ä;?û`ë€ËæQ?ûb'ƒ	ê/?ûd7eGÄJ?ûeÝg…˱?ûgƒIéV?ûi)L´H?ûjÏ.?•u?ûlu0}£î?ûn»ˆ¡?ûoÁùš¡?ûqf÷7'Û?ûsùu˜`?ût²Û³"?ûvXÝñ*?ûwþÀ/Œl?ûy¤Âm¨ø?û{J¤«›¼?û|ð¦é»Ë?û~–‰'²?û€<‹e՝?ûâm£Ïb?ûƒˆoáöp?û….Ró³?û†ÔT^??ûˆz6œþ?ûŠ 8ÚM	?û‹ÆQC?ûlV'Ä?ûÿ"Š|?û¸Ò¿{?û']äÊ«?û"æO?û•©ÈÇ?û—OÊËMµ?û˜õ­	_Ó?ûš›¯GŸ6?ûœA'…´É?ûç"Ã÷£?ûŸ–<8?û¡3x@V÷?û¢Ùz~žý?û¤\¼½1?û¦%^ûª?û§ËA9*N?û©qCwy8?û«%µžL?û¬½'óð£?û®c*2D¶?û°	pnì?û±¯®Æk?û³Tðìô?û´úó+Nü?û¶ õi«š?û¸FקÞa?û¹ìÙæ>l?û»'¼$t›?û½8¾bØ?û¾ÞÀ¡=5?ûÀ"¢ßx…?ûÂ*¥á?ûÃЧ\KU?ûÅv‰š‹¼?ûÇ‹Øùa?ûÈŽh»?ûÊhpU®9?ûÌr" ÷?ûÍ´tҕe?ûÏZWßö?ûÑYOWÇ?ûÒ¦[ÑI?ûÔL]ÌL|?ûÕò@
Ì?ûטBI_?ûÙ>D‡œ ?ûÚä&Åòÿ?û܊)vœ?ûÞ0+Bûë?ûßÖ-'å?ûá|/ÀŽ?ûã"þjU?ûäÈ<öV?ûæn{"?ûèºc?ûéºø¤n?ûë_ý7'?ûíÿuŸò?û5þ?ûðRòͶ?ûñø1g?ûóžp%?ûõD
®žÝ?ûöéìí¬?ûøï+±·?ûú5ñjSm?ûûÛó¨öÈ?ûýõç›Î?ûÿ'ø&B|?üÍúdêÓ?üsü£"Ñ?üþâ@u?üÀ íÄ?üf_œ¶?ü	žMS?ü
²Üÿ–?üX
³{?ü
þZi
?ü¤™ <?üJ×Ù?üð"'?ü–UO²?ü<"
v?üâÒÌã?üˆ<¹†?ü.>P|6?üÔ@@ˆ?üzBÎ'?ü  EÎ?ü!ÆGK—V?ü#liŠË?ü%kÉZK?ü&¸n(m?ü(^pFø/?ü*r…É'?ü+ª"ÄÈ-?ü-P—œÑ?ü.ö™Bs?ü0œ»v'?ü2B½ÀP?ü3è¿ÿ+6?ü5Žâ>3?ü74ä}ï?ü8Úæ»ñð?ü:úÿ"?ü<'9â\?ü=Í
xÇ4?ü?s/·ÙB?üA1öÁQ?üB¿T5֛?üDeVtÁã?üFx³Úd?üG±zòÈå?üIW1ä›?üJýŸpÖU?üL£Á¯õC?üNIÃîê0?üOïæ.R?üQ–m0?üS<
¬)Í?üTâ,ëP¼?üVˆ/*M¬?üX.QiwÌ?üYÔs¨£‡?ü[z•çÐÜ?ü] ˜&Ô/?ü^ƺf¯?ü`lÜ¥6Ë?übÞä>ä?üc¹#t-?üe_#b«?ügE¡ã†?üh«gá•?üjQŠ Y8?ük÷Œ_jÓ?üm®ž©£?üoCÐÝê?üpéó+ÿ?ür\o?üt67›´­?üuÜYÚûe?üw'|C­?üy(žY‰?üzÎÀ˜Øú?ü|tâØ%ý?ü~t"?üÁ'VÄ»?ügI–w?üƒ
‹Õ•^?ü"³®ê>?ü†YÐT@­?ü‡ÿò"˜®?ü‰¦Òò>?ü‹LWxþ?üŒòyQÕ±?üŽ˜›'3ð?ü>½Ð"À?ü'å À?ü"‹"Oƒ°?ü•1DŽè0?ü–׆ÎyÙ?ü˜}©
áu?üš#ëMv@?ü›Ê
Œàö?üp/ÌM;?üŸræ¯?ü ¼"KV?ü¢b֊ò™?ü¤	ʐ°?ü¥¯;
¶?ü§U}I¥ç?ü¨ûŸ‰?üª¡áÈÁK?ü¬H$g?ü­îFGâÙ?ü¯"ˆ‡‹Ã?ü±:ÊÇ66?ü²àí¶"?ü´‡/Fd?ü¶-q†+?ü·Ó³ÅÃÄ?ü¹yöuè?ü» 8E)"?ü¼ÆZ"³(?ü¾lœÄiæ?üÀß")?üÁ¹!CÛ÷?üÃ_cƒ—J?üÅ¥ÃT&?üÆ«è‰?üÈR*BÒr?üÉøŒ'¿ƒ?ü˞΂{?üÍEFö?üÎëSB÷?üБ•Ô€?üÒ7×ÁŠ?üÓÞ:"¾?üՄ|A_Ô?ü×*¾-p?üØÑÀü?üÚwcøÒ?üÜ¥@Êø?üÝÄ€ÊE?üßjIÀŸr?üáŒv ?üâ¶î@y÷?üä]0€Sª?üæ'ÀZ…?üç©Õ7<?üéP7@A?üêö™€Ly?üìœÛÀ-µ?üîC><?üïé @Kø?üñâ€1µ?üó6DÀD–?üôܧXù?üöƒ	@nÛ?üø)K€Z—?üùÏ­Àsv?üûvÔ?üýr@©´?üþÂԀÇ?ýi6Àåé?ý™??ýµûA(?ý\]Ki?ý¿Áp8?þÇ´³˜?þ7¼2?þ8ºÄΊ?þqÍA³?þ	© Õã?þâÞ[?þ†ç-?þRéï~
?þ‹L÷ýT?þð	?þü	*?þ4V]û?þl¹æð?þ¤ü"F—?þÝ?*¨¤?þ"¢38Ñ?þ$Må;Ÿ¯?þ&†CÝ:?þ(¾KLHã?þ*öŽT¶õ?þ-.±\û±?þ/fôenŠ?þ1Ÿm¸
?þ3×:vö?þ6]~R@?þ8G€†¢í?þ:£Žõþ?þ<·¦—²?þ>ïɟw…?þA'̧¥ú?þC_ϯÖÐ?þE—ò¸5À?þGÏõÀkS?þJØÈwŠ?þL?Ûб×?þNwÞØîƒ?þP¯ÁáÎ?þRçÄéC3?þU§ñ[6?þWWŠùu"?þYn'J?þ[ÇQ	±Z?þ]ÿ4ÒÄ?þ`6÷ÊÆ?þbnÚ!ðá?þd¦)í"?þfÞ`1ìž?þiC:¾?þkNBq?þm…©I÷Á?þo½lR ?þqõ/Z
Ô?þt,Òaì?þvd•iûw?þxœ8qáf?þzÓÛyɤ?þ}~´8?þC!‰¡?þzđJ?þƒ²g™Ì?þ…éê¡IÜ?þˆ!©?û?þŠY±ª?þŒ"¸Û¦?þŽÈÀ¬ð?þÿ™È€"?þ"7ÐVe?þ•nŸØ.?þ—¦ßÝG?þ™Ý…çº?þœèïmU?þžLK÷"è?þ ƒ®þÚÄ?þ¢»"è?þ¤òuQU?þ§)Ø?þ©a;Ñ?þ«˜~%h?þ­Ïá-.?þ°$4Ê?þ²>g<h]?þ´uªDí?þ¶¬íK«Â?þ¸ä0SP×?þ»sZø2?þ½R–bv?þ¿‰Ùj!è?þÁÀüq¤B?þÃøy(ß?þÆ/b€Û{?þÈf…ˆd—?þʝ¨ïî?þÌÔ«—QÃ?þÏΞá—?þÑBñ¦s©?þÓyô­Ü4?þÕ°÷µFý?þ×è¼ßÃ?þÚÄO?þÜV ËÀx?þލ#Ó4+?þàÄÚ~T?þâû	áöx?þå2épÖ?þçhïðÁ¦?þéŸÒø®?þëÖÕÿ•±?þî
¹í*?þðDœFÒ?þò{¢µ?þô²BÕ?þöé%$5O?þùè+l?þûVË2к?þýŽ:Û?þÿÄQAI,?ÿû4H´t?ÿ1÷Oö)?ÿhšWK?ÿŸ]^T_?ÿ
Ö eœ¥?ÿ
Ãl»U?ÿC†tù?ÿz){+?ÿ°Ì'P??ÿ珉£n?ÿ2Í?ÿTµ—Ìû?ÿ‹Xžúè?ÿÁû¦+?ÿ ø~­1|?ÿ#/!´eé?ÿ%e¤»p¹?ÿ'œG©{?ÿ)ÒÊɸ›?ÿ,	MÐÉê?ÿ.?Ð×ÝZ?ÿ0v3ÞÇ-?ÿ2¬¶åÞí?ÿ4ã9ìøÖ?ÿ7œóé?ÿ9PûN?ÿ;†ƒûÜ?ÿ=¼æò'?ÿ?óIëh?ÿB)¬æc?ÿD`ãƒ?ÿF–r$âÃ?ÿHÌÕ+ä)?ÿK2»ã?ÿM9{9Áˆ?ÿOo¾@†?ÿQ¦G{¥?ÿSÜDN[ã?ÿV‡U>??ÿXHÊ\"¹?ÿZ
c	S?ÿ\µPiò	?ÿ^ësp±?ÿa!¶wž?ÿcWÙ~aI?ÿeŽ…Rq?ÿgÄ?Œî?ÿiúb'ã'?ÿl0…™¯2?ÿnf¨ |û?ÿpœË§LÞ?ÿrÒî®Ý?ÿuñ´Ç&?ÿw?»P?ÿyuÂIÍ?ÿ{«Èø[?ÿ}á=ÏÔÎ?ÿ€@և‹?ÿ'MCÝ<]?ÿ"ƒFãóE?ÿ†¹)ê€u?ÿˆï,ñ;‡?ÿ‹%/÷øª?ÿ[þŒ?ÿ'Md?ÿ'Æùäö?ÿ"üÜ~—?ÿ–2¿M?ÿ˜h¢¸?ÿšž…&Wè?ÿœÔh,ùÏ?ÿŸ
K3È?ÿ¡@:?ÿ£uñ@À?ÿ¥«´G>h?ÿ§á—Mê™?ÿªZTm
?ÿ¬MZñŠ?ÿ®'àax?ÿ°¸£h©?ÿ²îfn‹I?ÿµ$)uö?ÿ·YÌ{zÞ?ÿ¹' ?ÿ»Å2ˆrœ?ÿ½úõt?ÿÀ0˜•r'?ÿÂf;›ß™?ÿěޢN·?ÿÆс¨¿Þ?ÿÉ$¯3	?ÿË<ǵ¨A?ÿÍrj¼}?ÿϧíÂlì?ÿÑݐÈè3?ÿÔÏ9¬?ÿÖH¶Õ¸ü?ÿØ~9Ü~?ÿÚ³¼âf?ÿÜé?迌?ÿßÂï?ÿáTEõx¨?ÿã‰ÈûØ8?ÿå¿L9Ê?ÿçô¯q‹?ÿê*2×?ÿì_•ß?ÿî•|r?ÿðÊ{!¼1?ÿòÿÞ'ýñ?ÿõ5A.A¬?ÿ÷j¤4‡i?ÿù :Ï?ÿûÕjAÖ?ÿþ
­G8´@ø&­G@:¹©ë@U[,ýð@oü°Ô@Šž3&·@¥?¶<˜@¿á9Su@ڂ¼kO@õ$?"$@
ŝ÷@*gE¸Ä@EÈԎ@
_ªKñT@z+Îã@@"ÍRû@¯nÕ!²@ÉðXŽ@ä'Û89@ÿ^/
@´áRª@46dKo@N×çq@iYjk·@ƒÚígg@ž|pç@¸ýóˆ@ÓvŒ#@îù‹¶@'|Œ?@ #ÿÁ@!=…'<@"X"­@#rˆˆ˜@$
w@%§‹Ž£Ì@&Â
«@'Ün"‡†@(öðÀ@*qššñ@++Óz?@,FT †Z@-`Ö#"k@.{7¦uš@/•™)X¼@0°¬h«@1Ê|/M¹@2äý²_'@3ÿ_5F…@5À¸.o@64";K@7N£¾,ó@8iA¶@9ƒfÄm@:ÈFð@;¸)ÉÝ°@<ҋLÌ@@=ììÏ»À@?NR¬2@@!¯Õ—@A;ñXd@BVRÛW[@Cp´^K–@D‹á@¿@E¥Wd@F¿¸ç
@GÚiú@Hô[ìÇ@J½oÀù@K(þòé@LC@u_Í@M]¡ø\w@Nwã{.8@O'Dþ,Ä@P¬†a@QÆÈÔî@Rá	†ªj@SûK	€Ô@U¬Œ"@V/î\L@WJ/'5€@Xdq¡@Y~²—ê¯@Z˜ôÆ«@[³w¶@\ÍW UŒ@]瘣4L@_Ú&û@`¨ô•@a6=+ª>@bP~®Œ¯@cjÀ1p
@d"á´(x@eŸ#7
­@f¹D¹Çí@gӆ<®ø@hí§¿k@jéBSì@k"
ÅØ@l<LGüŠ@mVm'H@npM|ñ@oŠ°Ð>'@p¤òS,Ü@q¿Õð?@rÙ5X´@sóVÛyÃ@u
x^?á@v'™áæ@wA»cÎÖ@x[Ü旪@yuþiai@zì,
@{ªAn÷š@|ÄBñ˜.@}Þdte‰@~ø…÷3Ê@€§zó@,¨ü§ @'FÊx@ƒ`ìIð@"zí"ðÑ@…•Äv@†¯Šm"@‡É2
B"@ˆã3í@‰ýUÄB@‹V•p'@Œ1X¥@Kyš÷Œ@Že{¦z@| VH@™~#ü@'³Ÿ¥äs@'Í¡(–í@"碫JJ@•¤-þŠ@–¥°³¯@—5§3i´@˜O¨¶ œ@™iª8Øg@šƒ«»'@›­>J¡@œ·®Á@ÑC"@žë'ÆP´@ "I
È@¡"Ë˽@¢9vN^¯@£SwÑg@¤mySÞþ@¥‡ZÖt'@¦¡\Y6ê@§»=ÛÎ>@¨Õ?^'U@©ï á+h@«	"cñ>@¬#æŒ@­<åi'À@®Væëð4@¯pÈn¡@°Š©ñ+ï@±¤«söý@²¾Œö—@³Øny7í@´òOûÙ±@¶1~|R@·&3K¶@¸@ƒð@¹Yö•K@ºs׉;a@»¹âT@¼§šŽŠ$@½Á|2Ð@¾Û="°q@¿õZÕ@Á™@Â(â²1@ÃBÞ_&@Ä\¥!ù@Åvf£À@ƐH&?H@Ǫ)¨ïª@ÈÃë+u@ÉÝÌ®'@Ê÷Ž0®%@Ìo³að@Í+Q6–@ÎE¸ /@Ï^ô;Vˆ@Ðxµ½áÓ@ђw@m÷@Ò¬XÃ&Ý@ÓÆE´³@ÔßûÈoH@Õù½JþÐ@×~͏1@Ø-@P h@ÙG!ÒÞ_@Ú`ãUqH@Ûz¤Ø@ܔfZ™›@Ý®'Ý/
@ÞÇé_ÅO@ßáªâ\i@àûldô[@â-ç%@ã.ïj&Ä@äH°ìÁ:@åbro\…@æ|3ñø§@ç•õt•Ÿ@诶÷3k@éÉxyÒ
@êã9üq†@ëüÛ~åè@흇
@î0^")@ïJ ËË@ðcÁ‰C@ñ}ƒçô@ò—$ŽaR@ó°æm@ôʧ"®\@õäI*6@öþ
˜ÒÍ@ø¬PJ@ù1mú‡@úK y­@ûdУ%Ž@ü~r%¦Y@ý˜¨'õ@þ±Õ*ÖN@ÿËv­Y@å/Ý¢@þÙ²Žq@{5'@2·š®@K¾:"@e¼Ö@!?_@˜ÂÁèà@	²dDs|@
ÌÆþè@å§I‹%@ÿHÌ1@êN¦
@2‹Ñ4¹@L-SÄ5@eÎÖT@pXå™@™Ûw"@²³^
<@ÌTàÃ@åöc2@ÿwå›P@h1B@2ºêÈ@L\m_'@eýï÷ï@re+@™ ôÿ$@²Âw™è@ ÌCú	@!åå|¥ì@"ÿ†ÿC@$µ$@%2ªSê@&L+†Ç@'eÍ	gë@(N‹Ý'@)˜ð@*²qõò@+Ì™@,唖ë@-ÿ‹ @/·›1@029«Ü@1KÚ Sb@2e\"ÏÃ@3~Ý¥Lï@4˜_'Êæ@5²ªu•@6˂,õ@7å¯ut@8þ…1ö@:&´¤h@;1¨7'@<K)¹ª"@=d«<.Ö@>~,¾³â@?—®A9·@@±/ÃÀR@AʱFG¹@Bä2ÈÏè@Cý´KXÞ@E5Íâœ@F0·Pm#@GJ8Òøp@HcºU"†@I};Øc@J–½ZŸ@K°>Ý-r@LÉÀ_¼¥@MãAâL@NüÃdÝ]@P$çBò@Q/¦iÕ=@RI'ìhQ@Sb©nü+@T|*ñÉ@U•Œsú<@V¯
öe@Wȏy'T@Xáðû"@Yûr~+'@[ôÄÏ@\.Uƒ2á@]G×Í©@^aXˆi7@_zº
ٖ@`";v¬@a­è'@bÇ'‡0@cà€úž@dú—šÄ@fc¹@g,䜱f@hFF'â@i_Ç¡Ë@jy)$C@k'ª¦çÎ@l¬)aW@mÅm«ÛŸ@nÞï.'ž@oøP°þn@q²3zý@r+3¶$C@sD•8¢V@t]ö»!+@uwx=̶@vÙÀM
@wª;BÎ&@xÜÅP@yÝGþ@zöʁê@|áM@})Bϊâ@~B¤R~@\%ÔÂÏ@€u‡WIì@ŽèÙÑÈ@'¨J\Zd@ƒÁ«Þã¿@"Û
amÚ@…ônãøµ@‡
Ðf"O@ˆ'1é§@‰@"k¼@ŠYôî+'@‹sVpº&@ŒŒ·óIx@¦uي@Ž¿zøjW@ØÜzûä@ò=ýŽ/@'Ÿ€!7@"%´ü@">b…I@•WÄÞ¾@–q%Št¾@—Š‡
x@˜£è¢ï@™½*,@šÖ‹"¨@›ïíAÉ@	N™Ü2@ž"°wY@Ÿ<Ÿ8@ US!ƒÞ@¡n´¤!8@¢ˆ&¿K@£¡w©^@¤º¹+ѯ@¥Ô®qõ@¦í|1÷@¨ݳ´³@© 6+1@ª9€¸Îc@«Râ;rP@¬l#½êý@­……@^@®žæÃ6y@¯¸(E±T@°Ñ‰ÈXâ@±êëK*@³,Í~4@´ŽP'í@µ6ÏÒ¦h@¶P1UQ•@·i'×ý{@¸'ÔZ~!@¹œ5Ý+z@ºµw_­@»ÎØâ\Y@¼èdßà@¾{ç@¿½j@À4ìƹ@ÁM`oM@ÂfÁò8@Àtˆ
@ęd÷<"@Ų¦yÅØ@ÆÌü{Ì@ÇåI~@Èþ«½â@Êì"J@Ë1NÑ@ÌJ‰^@ÍcñJš@Î}2ŽÙ"@ϖtiA@ЯՔ%ž@Ñɶ¸@Òâx™tƒ@Óûº@ÕûžšA@Ö.]!Z,@×Gž£îÏ@Ø`à&"(@ÙzA©F1@ړƒ+Üò@۬Įti@ÜÆ&18@Ýßg³Ño@Þø©6k@à
¹1F@á+L;Ì?@âD¾gî@ã]ïA0K@äw0ÃÍb@årFk*@橳É	§@çÃKÔÒ@èÜVÎt³@éõ˜QG@ëÙÓ¶Ž@ì(;V"†@íA|Ù'2@îZ¾[ʐ@ïsÿÞn @ðaa?a@ñ¦¢ãäÔ@ò¿äfŠú@óÙ%é1Ñ@ôò‡lY@öÈ@÷%
qV~@ø>Kô@ùWvªi@úpîùe@ûŠ0|-@ü£qþÙu@ý¼³†ƒ@þÕõ4E@ÿïV‡µ@˜	½Õ@!ٌm¦@;'@T\'ÏW@mž6@†ÿ—_Å@ A@¹'œÆð@	ÒÄ{Ž@
ì¢0Ù@G$æÒ@
¨§É|@7ê*€Õ@Q+­8Ú@jm/ñ@ƒ®²ªñ@œð5e@¶Q¸KÁ@ϓ;/@èÔ½ÃH@@€@WÃ="@4™Eû¨@MÚȺv@g<K¥ô@€}Îf@™¿Q&ô@³Óèw@ÌBVª§@ åƒÙmƒ@!þÅ\1@#Þõ?@$1haæ"@%J©ä«®@&cëgqè@'},ê8Ë@(–nmZ@)¯¯ïȕ@*Èñr'|@+âRõ‡@,û"xQL@.Õû5@/.}çÆ@0GY´@1`šƒ€ì@2yÜN~@3"=‰H¿@4¬¥@5ÅÀŽç7@6ß·q@7øC"ˆV@9…Yæ@:*ƚ,@;D(+@<]iŸþ@=v«"ÒÂ@>ì¥§ @?©.(}'@@Âo«SV@AÛ±.*/@Bõ±-³@DT4Þ@E'•¶Þ¯@F@×9¸*@GZ¼'L@Hsz?™@IŒ»ÂtŽ@J¥ýEP¨@K¿>È-j@L؀K
Ö@MñÁÍèå@O#Pó¢@P$dÓÓ@Q=¦V³@RVçٓ¸@SpI\¡@T‰Šßƒ@U¢Ìbe°@V¼
åHù@WÕOh,é@Xî°ë=ƒ@Zòn"À@[!3ñ¡@\:usï*@]SÖ÷]@^myê0@_†YüÒ¨@`Ÿ›»Ç@a¸ýё@bÒ>…»ú@c뀧@eÁ‹'¼@f#«@g7d'˜@hP¦…¹@ij— @jƒIŽð@kœŠ~@lµì š¹@mÏ-£‹'@nèo&}@pЩ›3@q,õ@r4S¯[@sMµ2¡n@tföµ–@u€88‹l@v™™»­g@w²Û>£þ@xÌ<ÁÇ?@yå~D¿@zþ¿Ç·@|!JÜÆ@}1bÍ։@~JÄPüø@dÓø@€}gW¶@–¨Ú@'¯ê]ô@ƒÉKàB@"âc@À@…ûîækž@‡0ik@ˆ.'ì—3@‰GÓo—ë@Ša4òÅO@‹zvuÇK@Œ"×øõî@­9|%4@ŽÆzÿ)@ß܂Y˜@ù^·@'ˆ~@"+Á–Ý@"E"ŽÉå@•^"ý@–wŕÍ@—'':µ@˜ªh›D5@™ÃÊz\@šÝ+¡±#@›öm$¼@Χô‡@ž)0+--@ŸBq®:h@ [Ó1tJ@¡u4´®Î@¢Žv7½ä@£§×ºù¤@¤Á9>6@¥ÚšÁrþ@¦óÜD"@¨
=ÇÂÉ@©&ŸK @ª@ÎA@«YbQ)@¬r£Ô•Ð@­ŒW×@®¥fÛ@¯¾È^[–@°Ø)ើ@±ñ‹dâ'@³
ìè&ã@´$.k?×@µ=î…t@¶VñqË«@·pRõ@¸‰´xYò@¹£û¢@º¼w~ê¬@»ÕÙ3ô@¼ï:…}Ö@¾œÈU@¿!ýŒp@À;__'@ÁTÀ'«{@Ân"øi@ǃ™Eó@Ä å"@źFŸâÙ@ÆÓ¨#25@Çí)¦®8@É‹)þÊ@Êì­Oø@Ë9N0¡¿@ÌR¯³ô!@Íl7G@΅'ºÆÄ@Ϟô>ô@иUÁoÁ@ÑÑ·DÅ'@Òë8ÈG5@ÔšKÏ@ÕûÎõ@Ö7]RLÒ@×PÞÕÑF@Øj@Y*G@ك¡Üƒà@ڝ#`
$@Û¶"ãdï@ÜÏæfÀU@ÝégêHb@ßÉm¤ü@àJñ.9@á5¬tŒ@âO-ør@ãh{um@ä'ÿ@å›r'a:@æ´ôî@çÎU‰Og@èç×Ýh@ê8?õ@ëºÏ&@ì4;—^ï@íMÃC@îgžT9@!¹»@ðš¥Kä@ñ³ƒ(Þ @òͬq÷@óæf/ÙÕ@ôÿç³nX@öi7s@÷2ʺm@øLL>[@ùeÍÁš9@úOE1¯@û˜ÐÈɹ@ü²RLbZ@ý˳Ïρ@þå5SiO@ÿþ¶×²@8Zžª@1¹Þ:9@K;aÖ]@d¼ås@~>ie@—¿ì®J@±ApLÂ@ÊÂóëÑ@	äDw‹v@
ýÅû+¯@g~øŒ@
0é™ì@Jj†;ã@cì	Þn@}m@–ï%A@°"õš@Êšu@㓜?æ@ýåë@¶£¸"@08'_¾@I¹«}@c[.Ûà@|ܲ"Æ@–~6ZQ@¯ÿº\@Ɂ=®ü@ã"Á†A@ ü¤E2@"EÉ
p@#/ÇL·Z@$IhАé@%c
Tk@&|‹Ø­@'–-[ôô@(¯®ß¤¼@)ÉPc'@*âñç^#@+üsk @-îíÁ@./¶rÌu@/IWö«¸@0bÙz_}@1|zþ?ä@2–' Þ@3¯¾h@4É_‰ä…@5ã
Ç2@6ü¢'ªo@8DŽ>@9/å™r@:I‡W@;c(¡=@<|Ê%#!@=–k©	Â@>°
,ðô@?É®°Ø·@@ãP4Á	@Aüñ¸©ì@C"<"_@D04À}b@EIöD"	@Fc—È+@G}9LjÝ@H–ÚÐW@I°œTp@JÊ=Ø]a@Kãß\KQ@Lý àeã@NBdTð@O1èp¡@PJ¥l`Ë@Qdfð}š@R~tná@S—ÉøŒÍ@T±k|2@UË-ž<@Vä΄'½@Wþ±â@YQŒÒ"@Z1óÇÀ@[K´"é<ÙÒÏ-"í<ÙùTv€<ÙÏMݔ<Ý&'Ñ‹ï<փäªYâ€<Ú-."y€<ÞÊÅx¦(<Ý;ÛÈo°<ßȚ6u³<ÝÍ,È©.<Ýq"lã`<ß&
xUX€<Þ}ɵa<ÙÜÂÕ\€<ÜlÀ¢3<Ý×+d­Í<ÝUN9Gc<ێÄC¥É<۔Âý㏀<Þ9ß¹þ€<ÚhFØ¿<ÛßALn€<Ûä‡í^=€<Û£Q©N<ڝå'ã€<ÜôÀ—¯²€<Ûb©«<ÜÐù×E<ÚwÙå¢<ÜÑþÿ	<݄[òZ¾€<Ùÿåɧ¨€<Ú+ÿ€<ÛÐè#Õ.<Ü^XQÀ<ڝÃÎ`(€<Þÿ†©3†<à;NoÚR€<ÝìSúãð€<Ý0¢™Lø€<à%"'þ€<àüªë€<áPÏþ°€<à§NWœ<ÞږYM<ß^òTöɀ<ÞÃ&cÝ<á"Xۀ<ÞÑ?²$<ßýûùט<àfٚïÀ<ÞÔlrÃS<Þ|s¯Z<Ý*Ž8¾<àðÜà¸c€<à»åòè<àž<&'<Ýe.1€<à?GϕÀ<ޗ)—±Œ<à¤4Û®€<áqU·èC<âVPا€<à¦4Â2{€<à²þ»sþ<àÚ©V;@<àwäyñ—<àÅˌÀ<à#N»"@<àßGëÐԀ<ß{"â<á†+²Ýr<á*Šú<àiï¶øÛ@<߄zדµ<ß$Ý+J߀<à6¤切<àu¿Îœ8@<á#mK<à,äµ@<ßOï<àÚ<_¨‰€<á·y=+<à"Û™"€<á"I€<Ü7Áâ€<ÝAgm®Ô<ÝÒGGÇC<ޖ,¿H/<ܝ8—nk<ÞyÒ43]<Þi¶SÝ<ÞldTg€<Þï¬`€è€<Ýîñ¹M;<Þޟ'!é€<ßÂ{#wó<ßÙû;ú€<àL78»å€<ß=Y"€<à"ó;^<ชÀ<Þæ=Øv€<Ú2ÐVò€<Ú·³œ€<ÞÓlz€<Þ^¬¡€<ܘ%'Ë;<Ýÿ]çÀ<Ü÷ÓÝì<à¾FþŠ4<à
"ÇÛÀ<àgu'
@<àqéŒð@<ásž‰9è<à«Ù©¯Ñ€<ÞµzÛ¥€<ÞAEà€<Þóå›Jƒ€<á6'mB€<ßc,4´ë<Þ>³d<Þk‹‹m
€<ß¼ù¬ƒ'€<à¾c•é<àélâà@<Þ÷[w«8€<ßpà5®Ù€<ߟ9AS°<ßmõE¤7€<áIë|Í€<às³"I€<àS6˜ŸUÀ<àŠuPH<àGfÂ÷aÀ<á$§¿<ޗYëTó€<ÞÚ&¾Ã´<܎ÄpÒ7<à'SË£.€<àW¬§-¼À<Ý=tÙ<Þm'}f€<Ý{ݣ؀<Þ!8¾M€<ޕkÙÿ€<à|GeTÉÀ<àY:zP@<à›Zðm†<àFΈ€<àŸ'fd€<ß>1t;•€<àg¾I†¯<Þö¿Fˆª€<݉ :x!<à0Ê¢®À<Þ(`Az€<ÜkªˆN<Þzßîp€<߉÷‡Q€<ßËÕóáj€<áÝo,º<àÎkå<àڝHêÁ€<ßßñ¶ÊÃ<áaK<ò€<à,Mn
x<Þ5v"ŠG€<ßzœµLÄ<Þs3)x€<ÞC6å¡€<ßÛR!ž€<ߑm'è<àH7zÉÀ<ß¹{o·ù<Þ{'!"<ß¿£©Ȁ<ߓwô_€<àXe×Kï@<à³.m–À<àmàÆǞ@<ßËàC)Ҁ<à²^¡Â€<àc@oÀ<à" d€<àñ"ûN<àŒ©Õр<àÁ¶'b?<à_è<àð"f±$<ás›`°<á½Eí<àJR™ñó@<á±b¦Mà€<áUdK
€<áÌêÿ€<áX"ý³Ý€<ßçp8VB€<ބ3ùt€<Þ.`"<Üæ#–êü<Ú¾a€à<Ù@¶Ð9­€<×Õ¿ÑÚր<Ù`Ϥ¥u€<Ù>[v§<Ú%G<ÚfÒѳ€<Û@ÁyÚñ€<Øâ7~‡<ÚÆö^¼W€<Ý+U•²€<Û]›ø€<Û î•)‡€<ÜâuŠrÝ<à
^þIb<݃ëõ%<Ý&r>¾0€<ݞ$X7»<ßM2—	$€<Þàz‡Ԁ<ÜÆûž½þ€<ݕû™ƒÓ<Ý{®4ç2€<ß>\C÷<ÜghÅ´c<ÛJž1;!<ÝAKú—¥€<Üú"Èd<Ü~[þà<ÞMSg'6€<Üßá—[(€<Ü´ ñ{<ÜÇÃ^Ø݀<Þ(lÁ±ß<ÝP¾Ç}€<ß6?ݱs€<Þ¯¾ù<àhwH(RÀ<àK~J™<ÝpXÂó€<ݐÉCM€<ß%¸å<à]໵j@<ßöá»R¥€<ß¿-:OÑ<ߨ,tòE€<àXF·ö(€<Þöß~Jï€<Þ3«{qè<ÜEö.Uá€<Þ*Ø^—ã<à¬ñ!q€<àì)2¾À<ßk¦ÅQ€<ޘàê"(€<ÝPLWrù€<Ûp[í$?<Ü¢0)úl€<ÜA؇¡)€<ÜԑûÇÂ<Ýæ îIç<Þ¤¦²}€<ß
l¹w<ßwo†Ð<à×v®¬<ߝö°Ãà€<àލ£ï<áÝAl€<àåü¾cá€<ÞÅÀ ‡<ÝÀËø€<à%Š<÷M@<áN¿}Ó*<áXHôýހ<á§
ý{<áz£B><àcý®Y<ߎ·²Cá€<ßá S̀<àe­‰<àLwfE€<à‰¿GýM<án(‡€<àf4˜{À<áÉHK¿¤<àZnj•™<ß+í;…€<Þ€æ<ß¹kÛÃ<à5–Ø©À<ßcœ1ꡀ<ßOÕ¿<à=Ôqé@<ß@y0€€<߄À°·Ü<ßU‰6Œ€<ßëV¶á4€<àõ" Æ½€<àâË;W<à;u)¨²À<àMÜ-óˆÀ<àÖ½¿ãâ€<à›UÈÉR<àØwd+0<ßjxÖ¸<Þç*t€<àæÄ…£<àȳEí؀<à}~}°ØÀ<á²¾•€<à 9½¡<àñ‰±²æ<á>ãÁ܀<à¶UÊù/€<Þülñiò€<Þ֍/Þ°€<Ýß=ü€<Ý4¯Á'p€<à´Jr`Ý<àræeYz@<à!0S<ߧÿy¦<ಁ1Š€<àô´ðD]€<á4æx9<á\ð!è<àäRÓ™<ß²§
W-€<àtäÊXp€<߯]£Þ¹<ß©"}øž€<ßøu²€<ßseûÂÿ<ÜõG¦Jž€<Ý+Ï=<€<áŒ0g€<à®GVq€<ß1Æ©<ß|çu{ü€<Þ
0o´€<ݔ J¬£€<ÝèoŒ4F€<ßxo™
¶€<à䊠"å€<ß`×?–<ß14€<à3Qɀ<Þó
ȃJ€<ߖßHq<à[€†"L€<áµôØÅ<àÖgðӀ<à
ÎÌó€<ੳAy<ߏí5
€<àn䣖<à²v5©<àã	ñå=<áw" Ôê€<á²ø¹"<à«Ìç"<à5u˜ß@<àL¬€<Ýõå±{Å<ÜÅêHÁ†<ߘAøþ€<à3å¥L!@<àŠÓbù€<àSv"-
À<á'Aڎ+<à¬'¡Cd<àq~ùZÀ<á;•Àô€<â¸RÌïý<áRw¸•ü€<á=à€<àðá…΀<ޡ݆6€<à!Ó]lÀ<àL]Á
·<ßõŸ	Å!€<à"±(è<ßΞÖ<àd?Û>–À<ß#
u€<ß3Â6¹€<áéê>¡ <á¸dh†Ü<àÂM@…<àçÓõ@@<á4ÐС€<á®ôbq€<à…U5™x€<à}Ÿ(ë€<߇H§¤þ<àxŽ"¤S@<á'Ë©€<á¼tf.×<ᤅÜ[m<áËN߬à<á9g8î%€<á^0¾Ô$<âYM׬<â%=Ù&ɀ<âÂ-•r™<ã) À9ۀ<áU×(†€<átXJU€<àý:üz¿€<à\Ҟ'@<àˆlYò<àÅêxÚ<൹ÛÒ
€<ß¾(…rq€<àM;ÝjÀ<àï²Ìt‹<à6K#'€<àóôëŸÌ€<áܦ:Ýh<á\m.=Œ<àÐT´k€<àîåäµx<á#̶¤¸<à"Z+ú€<àÅ>³v0€<à&"ø{,@<àhâÓ-6<ߖáÛދ<à"}8ŸÂ€<àÆ| Xž<á`®Éqû€<àÅ,ê²ã€<áPIry<ཌŒ"€<ጹy'ۀ<á%ùñŠ€<áb
ÿ9€<à{G)c@<án|©4€<ßîÍþ(«<àÐñi<ߏìxÉ?€<àqÍ]<ݱt;O¤€<Þî±úëñ<ÞÔu™ b€<à5 þ\tÀ<ày¢(î<àÀ¼Éºë€<à—(Š*I€<àWNÂ5À<á_šÑ<àJxàH[À<ހ¿§¦€<Þ²¸çéu€<Þ¾W'þ€<á+Ë|¿€<áQ°Ý€<àé+5»ù€<àUý11"À<àHqDm{À<ߕúëï<à	ºl»ÿ€<à—¬ãõg<à{Tý1‰@<àزÍ	:€<à©']<àP¨ë@<àVkqԀ<áFiÅ@/€<à1«ÆðF@<áQðþ<áXgäۀ<à©qF<á/sp(À€<á#×<áƒJ++H€<àÁÓG[˜<á`øwy<á-qӌ€<àqZ À<à*°eű€<Þ:—%§<à¥'u€<ß-¡¸(8<ß|‹" €<àI>òÉÀ<à]ÁIý@<át&~ÄÀ<áBºÜ¸<áòëLò€<á
9A˜€<áïÓR`ò€<áÙ}ó(<á@0ª€<á|ÊÓß×<àý¿¹>ú€<á>á™`΀<âXC—Œû<â!ÿ‡èø<áO¼Ú3Y<á~Ìı<â
˜@@r€<áqGiæÿ€<á¶FÃ4j€<àDòŦ‰@<áð?€<àìðøÔ€<à¤QÁ<áoæ€<á¯&#€<á‰JÔF¢€<áOª*€€<àäÁéJ`<áÅkû€<àNðj<^€<á Z4€<à¯ÿ°Ï^<á¯póÀ<âèæ†
<àùDæ}<áS€®' €<áµ:Õ<á2oæûF€<áƒQbªÄ€<áe(Î<áw<»ÌM€<â9Օpk<àþÌ"ó€<àßÒ32a<à'¾¨'à€<àµË¤•W€<áA&Jûã€<á)€²Œ€<áBÊiÂq€<áюð_ <áB`œ"<à»®gÅ€<á¹½Ž=<á›j€<áCX
èS<âS¶Žr€<á˜ÇKô<᤻§Ÿ€<áZ¯¬;€<áùՄ€<áH~§.¯<áFò>ÁÝ<á¢t#Ó<á_ԛŸI<áw>ì¥J<á ®³¿b€<â2_tOÀ<ácQ\€<âÛãÐ<áܳ÷ê<â"N¨gã<ⓛ"Ä€<áŠÀÐBŀ<â,@ÄK€<âS™Û–×€<âNÅŸ5<â¿mkÁ€<áisw›<áò>ŒMÙ<áä_€Rk€<áð‹­%<á̎7v<áö[¯¿<â×rå€<â,
ó€<â·Á‹€<âꁀ<áƒÓ͘N€<áeî<ã\ö#Ê<⋇"žº<â°T•FÂ<âÿ¥u"<â̺Šœ<â¿á(a6<âfêª*<â. *ò€<á¡Þ1¢Ø<âŠO€<âós1o€<áçÖǙâ<áÙ³òU•€<ã,'ÆÆE<ã<öóáQ€<âÔ˜93<â'\¿ñÀ€<â÷Rà€<âCN	Ê
€<ã]/A<á$±²{€<áÖ²2á'<áYŠg<áW€Mó<⎠m_9€<áï_v÷€<â`0«go€<á΂T¹€<áÆ)ðH®€<á]ß+€Ó€<ßÊ%·ò•€<á6/z;I€<áùÓÝC%<áß=$ÀT<áfM	ˀ<â´ÑP¹<á™
Ò<áô•'©ï€<â®æń<ᨍŸv<àƒöÎù]<áz¼Æ&<áû¼Í@6<áG,5J€<ᴘv#)<ßLƒ•5¥€<á·£ù><ás_!£<áŸO6:<áئþ<á•ï`€<á€ö铇<ߢ.¡¤n€<àŸªU¬g<á2
{	a<à`sùY¾<àe^Ö·<àƒ
Ï.•<àWœ(S|À<àžr¹Y†<à'Þ¤v†<àPQT/¹À<àr/KW@<á9ÆØGP€<à·*©:<á¥;'·–<âHGI89€<á7ß23L€<â
½	Հ<áeȤ¸<á›\€<ácªÌA<àŠ…|3¶<àø ¤€<ßü[ת€<ájÃòäþ<à9Z©<á3*a†<á^Pه€<á§ÏBÓá€<á¦ááW €<â¹Ô ",<áÒO‰˜€<á·lÍ,€<á:#>ÙÛ<ámäš÷€<âÎižJ€<áßseú*€<ân˜óq€<âd[˜/Ç<âz2IIz<âÊô<âq;yë&€<áÅfäð€<áK¯ôTJ<át£ãÎ<á8Á]&<àœ¡û
<à›Ã×!u<áqÓ/M€<âÆý¸¼Ù€<àÁ….ÊQ<ãqÙt+€<à_²yO'@<àëXÿž<á!xŽ<â¨ìŒá€<àጝké€<᜽@÷'<á¸þ×P<âêS¹<ámO¦'€<áybÁ‰"€<ânÛú-i€<ã0ø‹€<ãÉ.€<âR<¾ßÉ<áI©k¥<â'ؑŽ€<á"``²Â€<ઈ,ƒ€<â.ÜÕÒ=€<â_º¶]<áã¾À<â7©€<ᝌÀ<áTÇ<àÁ³À<áõ.€<áu{ <áo®à<á—`<ácV`<â•: <á°À<ác`<áôB€<ᇒ@<á?@<â	?À<ážÞ€<á÷Ï`<àÅÃ<àªs <átǀ<án–à<áï; <áž@<áXGÀ<áŒ`<á\ä <àù@<áÛ@<áœ8€<âCD <ß©º`<â1Å`<áÜ€<áX@<àÁW<á/'<àDJà<à+ò <à#> <ޙþ€<ÚÎÛ@<ÖZ@<ÙÑK@<Þ89`<Þ¾–à<ÝU€À<ܲ`<ØBB <ԙ! <×ñù <ÞL|à<ߑ[@<á7÷@<á7`<àt›à<áU€<á+Kà<á`<àxæ<à¥Ë`<àÉÐà<àè <á2œ <àՒ`<áZ¤<á}`<áñC€<ᤑÀ<á«jà<á'V`<áƒ@<Ḳ`<áç'`<áO¢ <á#š€<áÑñ`<á|5 <á]‰@<â/<ás}@<âr <áÍw`<áÒ%@<áç̀<áb¥<áÀ<á1²<á‰h<᭞<ái`<á29À<áQ
€<áWr`<ái# <áœÉ`<ád]`<áuÀ<áúš <á`<á¼U<ápJÀ<ájò€<áš
à<á½IÀ<á¯Á <á<õ`<à3[<à¥ñ€<áË:à<á§"à<áPTà<à•J`<á"×€<áè®à<á=Bà<àïgÀ<á‹ê <á¯= <ᯚà<á®@<àߢ <àÉ	 <áöÀ<á‡Çà<àý¼à<àÙ£`<á#ê€<á'%€<áN– <àù#<á"- <á@<à±+@<àÂS@<à<)€<ÜÒ€<Ø,í <Ú¸ª€<ßZ  <àz†@<ෆ@<àú<àùâ<á…5 <àÖ,à<àÿ3`<àÀ<áKõ <árÈà<álÌ<ál@<áC@<áI€<á­ý@<àìëÀ<à¯(<àÖèÀ<àÊ­€<àpÌ@<ߟQ@<ÛE©à<Ô÷À<Շ,@<Ú§S <Þ°° <ßý`<à'Tà<àŒ<<à¡çÀ<àäÔ<à˜là<àLù@<à‡•€<àu€ <à‰
`<àaž@<àd€À<àæ``<ßûãÀ<ß֋ <ßÅÆ <àÁ}à<àÆö`<á@fà<à'!À<à[À<à9`<ࢡ<໗`<à¶}€<àY= <à¢p <à¾À<à®b€<àhÏÀ<Þ¸þ€<Ý.Q<à<L<à4k <àâ
`<àwÇ <àÍ°@<àuPà<àcã@<àM <à™@<à'´€<àڕ`<ਙ <àëì@<à·\ <à6PÀ<à
Ì`<ߨæ<àHG <߁b€<ß2Uà<à@ÓÀ<àíñ <à/À<ߕ'`<ßUM`<Þýâ <Üw@<ۜi<Þdo`<Þð@<à`<Þ3^ <ß@<Þô$<ޓÁ€<ÝîÖà<ßo˜À<߈ `<ßp@<ß qà<ß9J <ßwŠ <ßZ"<Þ‡À<ߨV`<à
\à<àC" <à(Π<ßå `<ßX <ߢ±<àwC<àÍ@`<à¤w <à8`<à"5À<à`<á×À<àb@@<à'â`<àÂÌ <à.¬ß
(<ß0ŠŽ@<àUD<Ÿà<à`kÒsw<ഌµú€<àay³÷uÀ<ޛ…¨²Ë<ÞLB¬5ãÀ<ß"%%uÀ<ߢ¬h¼À<ߖîe ¡€<àgФáý<àÉ"e•¢<à'´%<ßhªï€<àIqçÔ@<áÕéL<à­Æº€f@<à{–#À<àa+¬ÿ6€<à³W""U@<àÀÁWf¢@<àIµXðÀ<à
è0<à«afï@<à¹WûB-@<àҙÇ[9À<àÏáÖ°<àŒ$aL'<àûa‹OÀ<àسÕüÏÀ<á(·+@<àE€¸?2<àÖRšg€<à{¡+ˆ^À<ঢ়îQÀ<àÛӔ"<àžúO´+À<àdKœÆ<ß¿ßú_€<à
.&§C@<ß¾š	•è<ߝÃyµ€<àSŒfœLÀ<à–iü^À<á+ÒS |€<áK…H¿<@<àìc5²@<àÉ¦Æ€<àÓ.E@<àÓ¯YS@<àíÇý@<à¸&,ÝßÀ<ఃU¸ìÀ<à¤Ú¢Ë(@<àŽ(²('<à÷#·Âæ@<àâáþâI<àåY†I`€<àƶ—D‰@<áE&§`n@<àÎõ¼ä@<àø°ž<á,ìC0À<à<8{[°À<à)t"†Ä@<ß©.""m@<à™oô"ÐÀ<à¶Th,i€<à>ŸŸ±ÌÀ<à''Z¹<€<àPÑN k@<à1$®2à<à`çàÖ <àZš¿ÿú@<àX¼ ß@€<ßÔ¤ôÐT€<àJ	ôN€<à´àKåۀ<àUü¾£T€<à·dÃÅ`<à6ہV«À<àX{£À<à2u¸Gú€<àzv0c€<à~E'ö•@<àylH•€<à†ÿPrÀ<à«þgÀ<ß¿LgDè@<àY{ÎÁ <à>oÈ@<à oÆòÿ@<ß½_éd<ÞcÊÇ"¼@<ÝþwS€<Þ´ã©€<ÞCn¨è<ÞÉ«©^°€<Þ$(;&g<߈ÁRf€<ßÐ\ýô@<ßvÔSÛò@<Þ~r±'`€<ÞKÖD;²À<ßP‡>
€<Üã1FÞi@<ؕâ¹ÐK<ÙÛC?>–€<ܱ¦ƒ$VÀ<Þ1±'™ø@<ÞÀ¸ã]™À<ßafÞ¨À<à•¥w×K€<àSõ~á@<à"S'œà<ߣ\>ng<ߐR ZÀ<ßî
´BùÀ<à~gÐ€<߬oŠY@<à	(–ðÐ<ßô߬qí<àlQÀ<ßoÊ#_
€<àD©‹Ì'À<ßv¥°À<ßnIÌîFÀ<à&mÙ²¨À<ßÏ©ìb@<ß´Á¸b€<ßuUª€<ޔ~¿9HÀ<ÞíWÿ'ð€<Û(£BO@<ÖÕڜ±ÃÀ<ÙLÍÞPÀ<Ý5Ï1_M<ÞþÛºBp<à–˜ <àç&W« <à˜[œ"€<à.ÎÚ×@<à Ý<`<àwoh@<à­Wíf0<àVBÂ<àb.·P–À<àE¡@<à,å/ïýÀ<àuc0z<àgì <à>LæVÀ<àÙ¦Þ]À<àʝ0(À<à[N ëŸ€<à@Üà<ßN|_*?€<àWß] <ànŸ¶Ü´<à×Dc±>€<à'çÝ€<à§Mál@<àèx¢À<àÒ™ìáÀ<àzל7|€<à|Û0@<àßʁ.À<àƌ},˜À<à~Í֍¥<à~Âÿ[€<àUÍÐb <ߞÚÚLò€<߅4vó	€<ßÆÁ°2À<àPkt­@<à¿xw¥€€<àü}~¦<à87¨À<àÝJG*<€<à=`椀<àÏxõ±<à(XÔVÝ<ÞzŒ­á<ÝΑt}P@<ßu"ô}IÀ<ßVJóèÕÀ<àÎ×Üö[€<ෂŽ¾(@<ßâ[ͤI€<à×òÍ`<àŠp´Ø`<à%zÈ@<à!O…½U€<à³"ÜÀ<àήCò¢<à2Vöv߀<à›ˆÑg'<àžmã6V@<àˆšÑ<ు"B€<àYAŒ÷<ߪ,2L~@<ß¿Sv_ê@<à|Šú<<àòÝr#¢€<àˆös"Á@<àièÀkÀ<àà•ÔE«€<á#K"Êm€<àÀsäG€<àFÖ´¥<àämmÆÀ<àÑ…9<઱§€<àZB>´À<à"jxÊÉÀ<à/ŠXü†À<à¼
Ápƒ@<áé0°u<à܃ù_€<àƧ6[ûÀ<à|_O<à	îƒõ<à2û÷Ž.@<ài–˜D@<ßË+ï‰
<ßH^Èû(€<ßÖ5Ž
<à/Þ#" <à4þDR@<ßäð2ЭÀ<à/SÇ$€<ß®ÊSî1À<à}°é <à"¥sÿ5@<ßùÀ
<àYM6CÛÀ<߇>ÊØ@<ß»øœ¡€<ßaM,I@<àâ>&Mà<àoŒ i@<à¡&Uˆ<àè*îÃÀ<ßà*œÁ*€<߅Ó*¨À<ß÷óã"ÇÀ<àQdI%À<à"þÓ>J<àÚÄ@½÷À<à‹ÿ'ˆâ<ß›ç^€<ßx¬çO<àEËx4À<à&/î@<à7'0à<àuP~P@<à3,à7@<à})˜èÀ<à›6@¹cÀ<ßÁ"‰?ÍÀ<ßú¬Öˆ¿€<à8™ߊ<àw8¼ÏŒÀ<à55šƒæ€<à^Ðb'<à"š_K2À<à'uÉarÀ<à¾z¸¨aÀ<ßr›ëè—<à8!›(Ÿ<àBO"´Ó€<àHR2<àti9 ÷À<à6¶9¸<à¨{çS@<à;Ö°¾<àŽð}²²À<à–9T?L@<à®hõ¨†€<àÂaÙØ<à]î^^Ù@<àKÜ2ߨ@<ß®,!gɀ<à½'ûg <à˜fÝO܀<ߌiðOÀ<àñlèÀ<à¤ݺP€<àLAy <àRþVœÄ€<à^ÄHÿ<à{&¢€<à0(k=á@<à~Y]P<ߔ+B@<à—¼PZ0À<à˜'Öq€<áh]€<à†+ú°R@<ß·" €<ßï<Üý&€<à\óûé <àÒåHîf<à|ʇÚ<à9·_t"@<à?—'Fs<àvïe`<à·Öbà<àMpS©ÚÀ<àÍ«ºµxÀ<à¤'c8ÇÀ<ßÆ
[	›@<ߨ>q¹€<à
§Þ@<ßÑz¡Î@<à"¦com€<߯R·ÊO@<à¯=ô+ <à
šïp€<Ý×N&Æ\@<Û⫘òÖÀ<Ýè´Ã's€<àJÐ"j<àe`eÀ<àhq–¢@<à5)ϕ@<à8rˆU€<ß`'£ @<Ý%0õ@<Þ;,ܼ:@<ßm—	À<àÏ:ðú"<à} ‹@<à#Ϻz€<àY&`'€<àû´£'`<à^Ÿy[P<àÅ+)€<à°zÃaEÀ<á|jïÒ@<àÅ0T&?@<à€<è

<àcnc`ÌÀ<à?òõÖcÀ<à|úŽŸ‰À<߶g¿yՀ<ßVžçŽ›@<à[Ѐ<àD<<àY‰ºà<às!ܜ{<፲7è€<àApa@<àË=Oà<ßÀiX/À<ߨ‡mç4À<àUV›Š<àk€éƒV@<à	ìI¶²à<ÞÜîá£Ü€<ÞîLŠÞ#€<à§~ðÀ<àxù}ÂÀ<à@WlÒ2€<߶©M0<ß°¬[k•À<àÎw
`<ßLŸã‹8€<àn»‡ <àyuf><à$¸Ÿ <ßÅe´H+À<ݲ²
¼<Ý£:×:ò<Þ\öêçúÀ<ß=ö"ìÃ@<ßÚN'Ö€<ÞñÖ}(À<Þa*éjtÀ<ÞÔ¬û@<ܚcÜØ€<ܙ®8%°À<Þ/}[=@<ßwc¦Ž<Þ7'Ÿù@<ÞüóENÀ<݈rèH©@<ەCt"CÀ<Ù°¸Ö÷;@<Øiþm]À<ÚCˆô<ÚSHv@<ÚEðÆ¥<Û­Ó#‡k€<ÚÄkmix<Û¤0(À<Ù ú^D<Ú;©¨Vô@<Ú¨oÌ€<ÚnÖ)ý@<ÛÚʾ2<ܬW&AÀ<ÚáÙ|€À<ÚÖÀgß €<Ý
lezûÀ<ÚðWŠ•‰À<Û'ÅÈ$ð€<ڈžöú™<Ú«ò¯À<ÚØyâæ€<Ù>2ø}À<ØÛ¢›q›À<ØÄ£E0
<Øã&l/<Øsÿ¶;è<ÙU¨™Rü<ÚÙ@®2€<Ú¯6̾Z€<Ú$ç¿û<؅"µàÃ@<Ù=5³À<Ú³»Ø²]À<ÛU×Þ2Y€<Ûô"í À<Û0"@v@<ÙCxæ@<Ùà)D@<Ù­®4Æu€<ہ¡qu³À<ؒÚ\z|À<Ù¾Ë[!<۬xÀ<ÚµIì‰ü@<Ûi딞\<Û¦Úù2<Ü0ÿ¤"@<ÚQ¬ã<؉nqŸ<ÙÛºdÇ@<Ú³-gã¬@<Ûnr‰ö€<ØÛâ®@<ؐäªè·À<Ú+²/€<Û‹Á<õÀ<Ü#kŒ<Ùqùq
¯€<Ûx8®úW<Ü ³Þ쩀<ÚáTˇ)<Öæ=Sÿ<ۃÿÂê
@<Ú¤Ij¦f€<Û8ŸV®í€<Ù®_MÀ<ÙW?_ÇO@<ÛàE—
6€<Ûn\†Æ€<׳€àÌÀ<Øt!Õ7@<Ù±Úb›<ÛÒޏ€<ÛN^Ì@<Û¼§>ÇìÀ<ÚQœ Q,@<ؖò`<ÚÍõÊ<Ü>™0Ag<Ü»¾<@€<ÞR¥ÝÉ<Ղ!"[š<×@Þ\˜ú@<Ù{˜&ü	@<ڀ‰¿M<×q€Ï1€<ؾØÞÀ<Ù®Yä)<Ú­L2éO€<ۜùt¸`À<Þ—'Ö€<ßÂòUÇÚ<ٞúߧë@<Ükn<†<á€í1!Ç<ÛÆ	R÷pÀ<ÜUÁ[¤À<ÜÁ¯sBo€<Û's7vÂ@<ڔõþõ¥À<ٞ ß'À<Ý)œVΪ€<ÚiÈ9®€<×éD¸
@<Ùñ{3À<ÜqrÜÀ<Ürd…Ç&<Ú2¸%g<ÖÔÂ$…B<Ü;24À<ÜxH€°±@<ՀöåW\@<Ú38—æ"@<ØÙvè·@<Ù¥;Ù¬@<ÚOwê"^€<Ðáõd"x@<ÛSøœ¤$<ÜÇQ¡]ñ@<ÖûTí€<ؑ
¢",€<ØMj@<×OOĤm@<ØB'Q[Y@<×ÙJg@<Ú%·qûÀ<Û¾ô+ÜÀ<ÙñºÒýO€<Ù¥ùWÔ@<ۉДÓn€<×Ir7|Ÿ@<×^\u<ڔ«ŸÏõ@<ÛOŒÌÀ<ـÆ<©@<ÛjøS´ß<Տc»<Þ¡çŐ<Ù̈z5á<ÚÀøkà9@<ÛÙkƒœ@<ÚÂÑáö@<ËË9æ€<Övž1D_<ßXÜ2Vâ@<Û4¢ï!#@<ßY¼r5o€<Þø=Ñz«€<Ô1¹åÎe€<ÒÛáΆ@<ÞZƒÅñ<ܬúc'­<Ö'ŠM…À<Ú&€áã@<ÚEåm><Ü
Œ
힀<ّRe"À<ÝGE涀<ÝÃÖ¾ÔóÀ<Þ§"Ë.À<ڍ¬‡ǀ<ٓE²Հ<ÙÆM$^<ÝAfŸXµÀ<à&®"6€<͑֟ùà<Ùæ.®€<Ûù€tÀÀ<ÜÍN.@<ÚÒ´ŸhÈÀ<Ø»ƒI·<Øp=Ë×	À<Ù6è¬CÊ@<ÖÛÖJQh<ØåC&¶<صãŽ@<ØïӐr@<Ùo
/Þۀ<áùÇ>í€<صóø³7À<Ù8zˆ3@<܅Pƒc'<؎ß7Ÿ<<Ø?GÊÀ<Úè
è=€<Ý;èß1¹À<Ø+•à^<Úö8^À½@<Þhšæ@<ÜåÇ°[©€<ÖÕÝB[ä€<Ûsï <Ø{[Tù'@<ØZûΔ:À<ÚIS¶€<اžŒ‰±@<×ÂE$G(€<ÖM«"<Öڍ	Á<Øæ튀<Ô6½Å,€<Ó,ˆ²À<×$Õà°@<Ü×µs÷ÃÀ<ÚôNÍ,@<Ùã¸ÙeW€<ÔxéYF<ÚòEï@<Ý;°fY©À<Ú¹tó€<Ôç§t1<ÙmJÌòÀ<ÖªÍ|±µÀ<Ùż1#€<Õ3ƒˆö€<ÚT-}ð€<Ú>{0Ve@<Ö%˜°¹@<Öä1+HÆ<ޛéÿiŒ<Ø?ÿ°§À<Ú3ø<Þ,'@<ÙSK <ØdŒà<Ù{@<ضÎ@<Ø¥y€<×S[<Ù>$<ÕҀ`<×â'à<Öè <ׁŸ <Ö¥pà<Ö%S@<ØQ<×/¦ <×{ <Ø<¦ <ئŒ<Ùá <Ø¢ <×Åë`<ØU@<×ö«€<×zÓ<×ÐQ@<Ö¨/ <×4Ý <֎<Õà«à<×#à<ØWz <ÖR%@<ÖÝá@<×¾D <ØNË <׊[ <×£(@<ÖDv <֟ˀ<ׇ5`<×ù$À<֔1<Õ!C`<Ö	™`<×@8 <Õöã`<Õîëà<Õb"€<Õ8`<ÕùÀ<Ö\ŽÀ<Õ֞`<ÖÁÆ`<Õ©Øà<Ô¾Ó <Ô×<Öw½à<Öýg`<ØsÀ<ØPŒ@<×-`<×…`<՝5À<Ö¨ÍÀ<Ö»ðÀ<Ö»'à<Ö6·À<Ô¡Ì <Õ¸à<ÖבÀ<ÖÏJÀ<ÖüAà<Ö{.<ÖMà<Õü·@<×	û <×½¡à<Ôç^€<× •`<×.ހ<ÖÀóà<Ôé	@<փ— <Öͺ <Ö7<Õ¹ô<Õό@<Ö¢_€<ÖÝۀ<֗ƒ <ÖP;À<׸p€<Ö§( <ÖK <Ö0M`<ÖnD <Ö<×Ë`<ÖÖ+À<Õ×@<ÔÒÁ <Õu¿<Ö÷`<Ö¬ìà<ÖÝ`<×
8€<×* <Ö¦'@<Ւ^ <Óþ†À<ÖÊ`<×ØW@<֘ô€<ÖKŽ <ÖW;À<ÕL] <Õc <Õð> <Öʎ <×°Í@<ÖQlà<Õ¬2à<ՙ7 <ÕPÀ<Õ\<Õ÷`<Ö,:À<ÖáX@<Öôÿ€<Ö;ñ <քÓ@<Öõ à<Ö_x <Õ§à<Õښ <ÕÁn <Õ 
à<ÕLZ€<ÕÚ2À<Ôj" <Ô¢ò€<Õv˜ <Õá¿<Ö4f <ÖBo<׏<×5°€<Ö<@<×¢ <֛3€<Õpž`<Ô毀<ÔÖµÀ<Õ?ç <ÕW^à<՝H<Հ<Ö
ü@<Ö)~À<՞äÀ<Õåà<Ö( <֘_€<ÖÖt <Ö°<՗ó€<Ôø
À<ÕDæà<ՅrÀ<Վ1À<Õr1à<Õ!X`<ÕL{@<՚à<Ֆ$€<Õqq€<Õé <Õ¼$€<Ö©€<Õà<ÔÎô@<Ôat<ÔëXà<ՇŠ <Õ0qà<Õ@D <Ô¯sÀ<ÕYkÀ<Õ`N`<Õòy <Ö3" <Õà®@<Õè€<Õ>¹`<ÕÆ€<Õ@ <Õ¯¾À<ÕòÆ<Öj…€<Ôp	À<՗q€<Õî@<ԟÈ`<ՑO@<Õuôà<Õ© <ÕÑà<Õ,3€<Ö9 <Ö; <Õã׀<Õð <Ôç@<Ճqà<Õ¼^à<Ö,@<Õ9rÀ<ÕÛÁ <Õr€<Õ«öÀ<Õ±Oà<Õ毠<Õ·ãÀ<ÖH1 <՘:<ÕÈå@<Ö'Ú`<Ö>ãÀ<ÕÞ°`<Ն|À<Ր— <Õq*€<Ô©u@<Õkà<Õ¨ž@<Ôöz <Ô¼º <ÕhqÀ<Õ½é<Ö'¥€<Ö0Í`<Õæڀ<Ö¸À<Õ <ÕI¤`<Õ}¤ <Õª<Õûšà<Õᶠ<Õ>@<՚L€<Õjø <ÖCÏÀ<ÖÜö€<Õô| <Õԑ€<Õ? <Ռ€€<ÕD?À<ÕXD <Ök€<ÖZ¾€<ÕßI <Õ'NÀ<Ôû.@<ÕÏ¢<ÖOÚ <ÖK <Ö1à<֞  <Տµ <ÓÌd<ÒÆe@<ÓIÀ<Óüb<ÕÁü@<Ö'"à<ÕøC <Öœ<Õ»à<Õ¸Jà<Öc5@<Ö±" <֏–@<Ö<QÀ<Ö8À<Õ°•`<Õí&À<Ö[0€<Õä¼À<ÕùG`<Õ,B<ՙ" <Ö8k€<Õt_€<Õà<Õå' <Õµ—@<ÕèH <Õːà<Ö2"@<ÖTè@<Öi`<ÕzÉ<Ö®V <֙<Ö6‹<Ö{@ <Ö=@<Յ`<Õ?d <ՓŠÀ<Ö&²<×$€<֘r@<Ö#L€<Õ·z`<Õèø<Õ[@à<Õº÷`<Öš<Öpà<ÖYI`<ÕË!€<ÕG°`<Õ¬J <ÖÝÀ<ֈ?€<Õëà<ÕÑ; <Նj <ÔÌh <ÕJ, <Öe<Ö8X <Õª«`<ÖKT`<Öí<ÖÙÀ<Õ½"<Õ¶õ <ÕÛ <Ösß <Öz4À<Ö  <Ö_òÀ<Ֆï <Õ´q <՝q <Õ¿*@<Ök¸€<Õÿp<Õâ<֑ <Ö«@<ÕtÀ<ՙ" <Õ°` <Öq
 <Ö_b@<Ö°‡<Ö\ø <ÖZ‰à<Ö/d€<Õå'À<ÕÇê <Õ·
À<ÖHð <ÖWÀ<Ö5@<Ö	êÀ<Õá× <ՅØà<Õª@<Չ<Õ¬D<Հ˜ <Ö@<Öbà<ÕµF <Õ× <Ö2ú`<Ö!= <Õê¢<՛ñ <Ö®<Ö^`<Ö`<Öyøà<֘9 <Ö£{à<ÕYc <Õ€@<Õ3BÀ<Õ%g@<Ö8ÿ<Ö»' <Ö±?À<Öçß<Ömk€<Ö S€<Ö!b`<Õɜà<ÕtÑ <Õìfà<ÖÐÀ<ÕèÑ`<Ö7@à<Õ¶n€<ÕY,à<Ö¼@<Öjy<Ö$<ÖQ‹À<Ö¥Qà<Ö(G<Ö¦- <Ö®é@<Ö\& <Õ¦r <Õ⦠<Ö(n`<Ö~ó <ÖRî€<ÕÅ:@<Ö:F`<Ö˜@<ÖPº@<ր@<Ṏ <ÖP&à<ÖÃ+€<ÖÞ9 <ÕõÈ<ÖW%`<ÖTÀ<ÕD `<Վ³<ÔëS<Ö€<ÕMZÀ<Ö!N <Õ­`<ÕÐLà<Ö	"à<ÖÆH@<Ö¥ð <Ö2à<Õ×^€<Ö3F€<ÖÎï€<ÖfŠ<Ö5ã@<Փ¾à<Õ·ï`<Öòä<ÖëÝ <ÖR= <Õ9*à<ÕÚo <Ö0IÀ<Õ÷ <Ö&r <֔F <ÕïK <ÕÊ=<Õäà<Ö×€<ÖÌ?À<Ö² <Õ©0 <ÖŒ <ÖÃ*À<×' <ÖŠ`<Õ]Q€<Ö| <Õ¹ƒ`<Öc± <ÖéìÀ<Ö5<Ö
`<Õ¤À<ÕMþ<Õå÷`<ÕÓ¼à<ÕSØà<ÖÉ܀<ÖÆ» <ÕÑî<ÕÕ²@<Õʋ`<ÕãqÀ<Õ¹é`<Ö[Ì<Öay<֗h <Õ؆€<מ€<×." <Öík`<ÖsÀ<Õ×`À<Öh<Ö5Íà<Õïc <՜v@<Ր. <ÕÌyÀ<ÖE€À<Õ_@<Öo<Öë <Õ÷– <Õû]À<Ö­
À<ÕPu@<Ôóû<Պ8À<ÖJV€<Õb <ÖZš <×
Öà<ÖxS@<Õº•@<Õsž€<Õ^¯<Ö	N€<Ö)6`<Ön€<ÕÀ<Õx <Öy<Ödýà<ÖF <Ö.Š <Ös: <Öq-`<֒Wà<Ö^Ãà<Õ$³À<Ô­aÀ<ÔS <Ôº…`<ÕI4€<ՒÅ@<ÖM8 <Õ_º@<Ո€<ÕðTÀ<վހ<Õ<o€<Õ£© <Õ>æ@<Õ
x`<Õ59`<Õ¼¿ <Öl
`<֕^@<Õóß@<Ö\`<Ö³Yà<Ö&_ <Öw'`<ÖåÅ<ք¸€<Ö;€<ÕéR <ÕßÙ<Ö,'<Ö2P€<ÖMk <ÖaI€<ÕÊà<Ö15€<ÕuX€<Ö>µ<Õ[À<Õ{è€<Õ¡°À<՘¤ <ÕJ'<ÖÀŸ`<×܀<ÖÊy`<Ö¥à<֛¥€<ÖÅ_@<Ö&€<Öt€<Öàz <Öä× <Ö¡Éà<Öz– <Õå4`<Õ·Jà<ՕÈÀ<։*@<Ö¿Œ<Ö^" <Ôþ´`<Õ]!@<Õê
à<ÖuÏà<֐^ <Õ®n <Ձ_ <Õ³ø<Õø'à<ÖÐÏà<ÖÀ;`<ÖôÀ<ÖtE@<Õ§¬ <ÕHÅ <Ô£L<Ö6"@<Ö¢v<Öæ0<Öà\À<Öç<Ö®`<ÖA <ÕüBÀ<ÕÓ·@<Önê€<ÕÐ΀<ÕVþ€<՟`<ÔýY <ÕLú <Ö@ð <ÖrÄ <ÕÀÈ <Ö÷£à<Ö![@<ÕÀ<Õó`<Öµý`<Öè<֕TÀ<Öþõ <Ö#Ì`<ՔB <ÕJEÀ<Ô® <Ô}ê@<Ôï`<ÖQ€<ÕaÒ@<Õ¼™@<ÔùÕ`<Õ«Ë <ÖbL <Ö¤|€<Õç¦À<ÕóJ€<ÔÈêà<Ô³^ <Õ"©À<Ջ< <ÕM•€<ÕVbÀ<՗ê <ÕÖª<Õw@<ÔÜ° <ÕJcÀ<Ôõ	`<՟nÀ<ÕL€<Ö$†À<ÕÚ®<Õߟ€<Ö|à<ÖT*€<Ö ¾à<Öà<Ö¶ó`<֋ý <Õæ <Õ}'<Öø€<ÕÓÁ <Ö&† <ցU`<ÖþŒ€<Õ´mà<Ôæä <Õky <Ö)à<ÖOü€<Ö`&<Õ3(`<Õ.I€<Õäî <ՐŽà<ÕHk<ÔÜ@<Ԃâ <Ô÷1 <Ôá(€<Ö/'€<ÕjK@<ÕÔ²`<Ö:G <Ö³»à<ÕNNÀ<Ջ2`<Õ§l`<ÖuÀ<ÕY <Õ)4`<ÕA{`<Õ¡ à<ÕP™À<Õ8O@<Ֆ|<՝) <Õ¦ <Ô㔠<ÕBï@<Ö3@<Õö€<Õ%р<ÕV <Õª@<Õf`<ÔlP <Ó×àÀ<ÕzN <Õm†<ÕÙÑÀ<ÕÙ¹ <ÕÒ7<Õÿà<Ôp‰<Ô>%€<ÕmÀ<Õ6«à<Ô{/@<ÔëŽ@<ÔÐÈ <ÔÒ6à<Ô0)`<ӘN <Ô·S`<ÔIðÀ<Ôeuà<ÕÍ<Õ¬ <ÕPj <Õëà<Ô³£<ÓÑB <ÓÙO <ÔhÀ<Ô	6À<ÔÍ/ <Õ®œ@<Ô
ýÀ<ԁ <ÓÎ @<Ó>'<ԏ‹`<Ôé`<Óù
`<Óë½@<ÔËd€<Ó¼ <Ójµ`<Ó(ʀ<ÒÙe <ÓP <Òz`€<ÒðÑ@<Ó֞@<Ôø <ӎü@<ÓÐ/<Ô;Í@<ÔYoà<Óõ"À<ÔA0à<ÓqÄ<Ó€<ӂM <ÓØæà<Óv$<Ô°€<ÓA¦@<Òwu <Òôø <Ò[ŸÀ<ÒÆáÀ<ÓÁÜ`<ÓäÎ <ÓSb@<Ó± <Òíë <ҟy`<ÓqÀ<ÔËçà<Óú4 <ÓnÀ<Ò <Ѧܠ<ÓAà<ÓlÑà<Ó>!à<Ó,
À<ÒN`<Ò*à<Òt"<Ò`¦à<ÒÞÏà<Ò·7`<Ò§T <Òj <Ò¤  <ÒøU@<Ó
J<Ò¤ž€<ÒA€ <Ò#O <ÒS©€<Ñ¿Pà<Ðt'<ÑN'<Ò_j<Ó&§ <Òû <ÑӅà<Ò:8<Ò·G@<ÒfÁÀ<Ò]à<҆ÿ <ÒIØ@<Ñý/@<Ҝ¥ <Ó*R@<ÒÆÖà<ÑƸ<Ñæ%€<Ñ¥Ö <Ñpæ€<ÑÅw`<ÒoA <Òn"À<Ò! <Ѷ½à<Ð`É<з³À<Ґ<Ñ8<ѵǀ<ÒÖÀ<Ò§ <Ñx)`<ÐBb <Ќ¦@<иˆÀ<Ò,µ@<Ñ5 <ÐÄ¢<ÐY‡<ÐÎ"€<зà<Ñ»'`<у <ѓš@<ЉòÀ<д— <Ñn <Ñ*?<Ñþ'<ЙÅà<Ѓ…€<Ñ"à<Ñ!Ëà<Ð×f<Ц¬@<Ð%ãà<њ¬À<Ñ®là<Ð% `<Ð*þÀ<Ñä <ѐ#€<ÑÝ@<і£<Ñ,U<Ð
€<ÐÜÀ<ϝpÀ<Îñ`<ÏF `<Ï©¾€<ÐÑe€<ÐZà<ÐÔ  <Ðkí@<ÐøqÀ<Т <ÐËZà<Ð.À<Ï@ºà<Ð<ü <Ñ& <Ñ{² <ÑYe <Р<Ï£\À<Ðpâà<Ðw)`<Î©Ê <Ïýà<Щ`<ÎÆ#€<ÏòC@<Ѓ›@<Ï×@<ÏeL`<Ά… <Ð.ËÀ<Ьـ<Ïz:€<Ít‰<ÌԐ <ÏY`<Ϫ€<ϑ>@<ÐU‰ <ÐwXà<ÐÌjÀ<ÐãÃà<Î1¼à<ÎrÄÀ<ÎeJà<ÍS <Ð'€<͍ºÀ<̋$ <Î'à<ÎqÁ`<φ(@<Î!®À<Ï€<ÎØ[€<ϖàÀ<Íÿˆ@<Î8² <ÎS—`<ÍÌö <ÎÀ@<Îaäà<Ï{Gà<͸íà<̧À≮¦`<ÌeYà<Ì̬À<Ív$à<ϳà<ÌIcà<Í[âà<Ð9•<ϵ#À<Ðe²<ÐÁà<ϯ€<Ðö <Ì Ë@<ÍÂqà<ÎçF <ϛ'@<ÍY(`<ËC¯À<Êwì`<Ζ• <ËÀþ <Ͳ*@<ί <Ð?3 <ÐGÀ<Ï}† <Íõà<Îã#<Ì¥ <ÎD[à<Т <ÐÕÁà<Ì/žÀ<ÍÆB <ÎM
`<ÎZ†`<΍?€<ÎX# <ÐS0 <Ð$Ò<ÎSxÀ<ÊìØÀ<Í), <΍ `<Ëûúà<Í9À<ÍÓà<Ìnà<Ïuøø<Ót<НՀ<ÉÔ
À<Æa" <È<`à<Çj@<ÉNØ@<Éë <ÍZ#<ÎíÃÀ<șy <ÇՎ <Ë»í <Î#Å`<Ñ;·<Ï3 <Ȋ <ÉÐ <ÉiºÀ<Ìëp`<Íáp@<ʈÚ<Ë"€<Ë&<Êçì <Ï>f€<Ð1"`<Ǟ² <Ê3ð`<ÌFwÀ<É&À<Ç»"@<Êì€<ÉõQ€<ƍ3 <Çùï<ÊÏà<˗ñ<ÊÛ`<Í!< <ΨY <ÊK7 <ΑŸ@<Ðó` <Ïɞ <Β±@<ÇÕ° <Ȏeà<ÍÜò<ÑžÚ <ËoÃ@<Çî,à<ËÛÀ<Ð×À<ÑÒ"€<ÉfÙ@<Íñ°<Ém!à<È1â<Ë@ <͉ɀ<Ë9
 <É»¸ <ÌLJà<Ìsï<Ì&=à<ÇE» <Ƚ<ÍÄc <Ò¨@<˄ƒ<Êx{`<ÊÒ»`<Ìý" <Ð1à<ÉÍë <ƺ@<ÈÍ® <Ƀ!€<Ëm–`<Ïk9<ÑÀáÀ<͒<À<ƕ¢<Æ3ÖÀ<ɵS€<Ég(€<Ê»à<ÎyVà<Ì'@<Ç8°`<È º <Ëà<˄7 <ËÍâ<É:Ú <ËûÆà<Ξ€<Èâí`<Ê	ë<Ì'<ɉ$ <Çñ@<Ã
©€<Ƒ) <È¡<É橀<Ê@e€<ÉHÍ`<Ê2À<Ë<­€<Ì^UÀ<Ëf <Éõš€<Ì'À <ËR <ÈÿB`<Éñ"<Çõ]`<Èpá`<ÊÀ<ɋ´À<Èm<Éc <É6ìÀ<ÈêM <ɀ	@<ɋ»@<ÅÙë`<û# <ėš€<Ǧ<Ȍ# <È*À<Ǥi@<ÈGß`<ÇÙ- <ȽN <Ɔ¬€<Ä&`<ŤoÀ<ÈNHÀ<É7	à<șÛà<É4	 <ʗ®@<ÈÒhÀ<ÈÓ§`<ÈqÀ<ÈOú <ÉDA€<ÊDä <Ê 6€<ʸ€<ÊòÝ`<Çß»`<Èv÷à<Ǥʀ<ÇvÃ@<ȶ$à<É@HÀ<ɝc<È´`<Çð`<Éî<Ȉ»€<ÉH' <È©} <ÈÂE <ÈPÀ<ÈT€<ÇÐÄ`<ÈË <Ȧʀ<É,· <ÈԖ<Çø(€<Ç4<Ç»à <ÈPý`<ÇÄ4à<nj: <Ç3y<ÇèÆ@<ÇÃ"<Ē½à<āéÀ<ÅxOà<Åp@<Àºå`<Á2"à<Ħנ<ÅæC <ÅWŸ@<Å´<Æb@ <ƲÞÀ<Æj¶à<Å̞@<Ç$@<ÇJÉ <Æß5@<ƄĀ<Åy,`<ÄI%`<Ã6pà<ô¢ <Æå€<Æâ3<Æû
@<Æ|¿À<ƐI <ű¯<ÅãO<Åèà`<ij$<Äía@<Æ6ý€<ÆÚ:€<Ƶ´ <Æoº`<ÆÆX`<Çaq<Çü¥à<Ç®Ý`<Æq%<ÅÆéà<ÆÔ9`<ÇR] <ƲB@<ÅÁe`<Åܺ€<Æb@<ÆìÛ@<Æ  <Ç
 <Æo?à<ÆѤ <ƶ™ <ƞªà<ÆT^À<Æñ{@<Æ¢áà<Ɣ_€<Ç^Gà<Æh°<ŝvÀ<Åã <ŨBÀ<Ƒý <ÅuW <ÄWYÀ<ÆDœ <ÆuŒÀ<ÇW`<Æ+<Æ6ø<ǜ® <Æȧ€<ÅÜÀ<ÅfŠà<ÅóÀ<Ɗ×à<ÇYs <ÅúK`<Æ,À<Äø‰À<Äöŀ<ŘÄ`<Ç:ç <Ç[cà<Æs×à<Åè/ <ÅÚk€<Æ´W@<Ç20à<Æ¿º <ÅÎì<Äòŀ<Å <Ĩ›À<Å<<Åü1€<ÅîR <ÄÖe@<ŕÓÀ<Æk`<Å.à<ÆÀ<ÇË:À<Çy`<ƛ¾€<ÆР<ÅéÀ<Åa_à<Ånf€<Ĕõ`<Ř <Ær}À<Æč@<ƙ׀<ÆpjÀ<ÅcŠ`<ŀ§`<ÅHÂà<Åi‹<Å)@<Æ)@<ÆX1À<ÇK@<ÇTÇ@<'na@<IJ@<Ä©`<ÄìFà<Ňè@<ÅÝÎ`<Ƨê`<ÆËê€<Æ·ú <ł–<Å,±@<Äð	<źû€<Æޖ@<Æ¥Àà<ÆZh <ŦëÀ<Æ´é <Ɵñ <Å#Ԁ<ą-`<ÄÒ`<ÆQ <Åz `<Ƽ2<ƋuÀ<ÆJã@<Æñ´`<Æ"Ýà<Åòò€<Å×€<Æ— <ź¯À<Åå<Å¥; <Ÿ¦`<ÅÄÀ<Å^¢ <Ä&Ñ@<Äþ±€<Å©À<ÅtG<ÅÏ"@<ƾÏÀ<ÅjØà<Åõ <ÅüvÀ<Å6= <Äļ <ÆB@<Æàƒ<Æ <ÅjŽ@<ŝ@<ÅìT`<Å`3€<IJjÀ<Åwž`<ÅX	 <Åx€<ÅÇW <Äùñ€<Å°åà<År <ÅíÓà<Åùd <Şp@<řuÀ<Å·ý`<Ū® <ÅTà<ÅcýÀ<ůÒ`<ÅAaà<ÅÔ @<ń«<ÅÕ`à<Åd€<ł" <Ƥ<Å,§@<ÅgÚÀ<Åy¤ <ÅtI@<Åa	 <Å
Ö <ÄÅI <Æ{€<ÆÑ! <ÅÄ@<Æ\" <ƙL <ÆX`<Åz@<Å•€<ŝòà<Ő)<ÅÆ^€<ÅR <łB <ś}à<şÌÀ<ÅíaÀ<ÅÅZ€<Åq¿à<Ť <ÆÂ@<Æd1 <ÅiÈ`<Äë <Åßt`<Åç̀<ÆXæà<Æ;—À<رà<År›€<Æ"8€<Æûà<Řê@<ř(À<ÅPv<į€<Ş´<Åég<ÆRm<ƯB <ÅÔ·`<Å	}`<Åa­<ÅÕÄ@<Åæ'@<Æ>P<ÆzÛ`<Æ9@<Æ!5à<żT <Å ³À<ĸ…€<Ŝ… <Æ
² <ÅÓ	@<Æ­à<Å ì€<Ŗ' <Åݕ@<ŽgÀ<Æó`<ÆD <Æe <ÅÂ}<Æ7
€<ÇO°@<Æ4pÀ<Åí/€<ÅËG <ų§ <ÅKÇ`<ÅC¶@<ÅDf <ř} <ÅȲ <Åöf<ÅÏó <Æ`ÓÀ<Åãä <Å°½ <ƀ	À<Ƙ <Åá3€<ŸÀ<Åþ	À<Æ{"`<Æa`<Æ0â <ÅÆ  <Åƹ <űI@<Ŭ;À<ÆK€<ÆF  <Å>¼ <Å{O@<ÅÌJ`<ÅÁª`<ÅzÈ <ŒÈ<Ærw <Æáž`<Æg à<Æ3 `<ÆN¦<Ƌ°`<ƔÀà<Æ<ÅÛq <ÅáRÀ<'nŒ€<Ō[@<įE€<ŝ@<Æa`<ÆCÀ<ŅóÀ<Å ò@<Ł4À<Åñ À<Æ<¸`<Æ*»À<Æ(@<Ō@<ÅÀš@<ÅǬ <ÆS <Ɖk <Æ<ž@<Ŋƒ<ÅãJ <ÅÒmÀ<Æ=@<ÆëŒÀ<ÆFà<ÅÞ¶ <œÐ@<Åd"à<Å¥…@<Ɣ <Æ=>`<ÅƐ`<Æ1¿à<Æ;! <Æ;P@<ÆV}€<ÆTÀ<Æ{]`<ÆnJà<ÆQÕ`<Å¡3 <ÅÚ <ÅÑÐÀ<Æ«<ŵFà<ÅÛ <Åæ <ÅÝ3 <ÅÛý <Å׶À<ń²`<Åy®à<Åâ2à<ÆŠà<Åêž@<Ť} <ÅMÍ<żT <ÅêC€<Åõà<Æ¥Æà<Ǝr`<ÅïçÀ<Åßð`<Åˬ`<ÆAg`<ÅÒôÀ<Æ+îÀ<Å׊ <ÅØ$€<Åim@<Æ%ùà<Å´`<Æ
E <Å´I <Æ4þ <Åc`<'n= <Æ?ÀÀ<Æ<· <Æ7Ò`<Źý@<ńÕ`<ŀ.@<ÅTCÀ<Åé- <ÆT€<Åó˜<ÅÌF€<ů,à<ųH <ÅnUà<Ʊ@<Å÷0À<ÆÃÀ<Æ- <ű.@<ÅÖ
À<Å÷¸À<Å]n€<Ås–<Å+]à<Å
~€<Å~€<Äís <Ãúç€<ÂO!@<Âdsà<ÿÑ@<ÄiÇà<ÄD7<ÂíÍà<Âß&`<Ėǀ<Å>Õ <Ž$à<Å-€<Æê€<ÅÍZà<ƹ`<ŋ¯ <Æ3ÿ<Æ%l <Æ¤À<Åä5À<ÅìMà<Åyg <ÅYà<Ÿ¶à<ÅÈà<ŔÔ@<ÅÔ <ÅuúÀ<Åpo`<Å@<Åà`<Å•@<Åé'À<Åzg<źG <Å£? <ÆIØÀ<Æxè@<Æ.Ž<Æo<Åz!<ň‹@<ÅTˆ <śÚà<Å°`<ňV <ÅÎЀ<ÆBÅ@<ƜР<Æ—À<ÅjüÀ<ōvÀ<Ōz <Å!6à<Å5ö<Å8@<Å3@ <Ŷu<ÅÖù <Æ[`<Æ– <Ũ‰ <Łqà<ÅÔð@<ÅÄ@<ÅÑ°À<Å«'`<Åù±€<Åå <Åj"<Å~ŸÀ<Å¥ <Å­ì <Å(=€<ź6€<Æ
È@<Æ<2<ŚM <Łà<Åž <Ŕ<ÅcÄÀ<Ńô@<ÅG<Å9à<žâÀ<Åì†À<Å:Î<Åñ(@<ÅƐ <ŗ `<ÅG€<ÅaÆÀ<ŕà<Åke`<ŞW€<Åá'<ÅÞ`<Äã•À<Ås8à<Å¥ŸÀ<Å¢× <ÅQŠ€<ÄÏã`<ÄùÇ<Äυ@<ÄЀ<Ä9À <Är/À<Å` <ÄÌf€<ÄO;à<Ä—<Ę'`<ĖÎà<ÄÌ|`<Å±ß <ŀF<Ĩ®@<Å1(@<ÅE<ğ«À<Ď$à<ÅÀ<ÅZ€<Äí <Å.—à<Äô¬à<ÄÜá@<ÅÞ`<ŌÀ<Äéù <ÅeÏ <ÅšÊ <ÅK@<Å? <ÄÛú<Ę÷À<ă[`<Ľ±À<Ä	 <ĘÏ@<ÄÁ~À<Å%o@<ķ׀<ÄÉ&À<ÄlÑ@<Ãaã<ÄCà<ğ±à<ĝÀ<Ĥµ <ÄÒ< <ě¶`<ÄÑ <ĘFÀ<ÅQ <Å&« <Äwñ <Å ]€<Å.`<Ä¡ <Ä!î <ÃIÀ<ÁPPÀ<¿?Ûà<Àšš <Àÿ@<ÁÎû<ÁS€<Áž» <ÁÜ)€<ÂðV@<Â+ <Â3¾ <Ÿ֠<( <Â7ßà<ÂEà<Ây>€<Ã#H <ÃNA@<±‰à<Âéà<âs€<ÂXœÀ<ÂȤÀ<‡çÀ<í@<‰ <´—À<»ó <ÃHÄÀ<ÃmZ€<½Ùà<Ãä€<Ã*b€<Ã¥À<Ã2­À<Â]¯<ÃG+@<­& <ÂI‡€<ÂUß <Á؛ <Ã+€<Ã$; <¯« <Âjö`<Â4Ù`<Â(Fà<Â¥Òà<Ãe <Ãk€<Âh§<ÂD'€<ÂÒÊ`<ÂE'à<ÀQØ <½¯¢`<¾íW <À'k€<À¥©À<ÀD~À<À6]@<ÀX» <Á6é`<Áƒÿ <Á%'À<À‹†<Àú» <ÂS€€<Áq¡`<ÀtÒ@<Áž¡<Áw'à<Â
€À<Â7&@<Áܦ`<ÁívÀ<Á(;<ÀJ `<À{"à<Àe€<Á# <Àè¡à<ÀÝ(@<ÀRh€<¾O¬ <¿"<Á	±<ÁE <Áyó <Àß½À<Àٌ@<Á7!@<Áåí <Áˆñ`<Àµã`<À–g€<Àƒ@<ÀÒà<Âo¾`<ÁÍ5 <Áæ <Áø)À<Á¶ÿÀ<ÁâÚ<ÁŸ <Á7sà<Át7@<À|k`<À—M <Á4€<¾ƒ"à<½:Ü<½ùÅ<½‰}à<¾™ <À³`<¿Îà<¾»â€<¿j«`<Àô <À›È€<Àj9<¼Ü@<¿¨¾<À꼀<¿÷7 <¿c7<¿Øòà<¿¶)<À4¯ <Àk@<ÀÐm€<À–| <ÀÆÔÀ<Àh<À«ã<À9)`<Àè)@<¾à<¾'¤€<ÀÔ( <À˜µÀ<Áž"`<Á´7À<À]
@<À^`<Àζ@<ÀÎÁÀ<¿Ñ<À'À<Àœç@<À%œ`<ÀS©€<À€@<À˜<¾ýº€<À+Ä`<Á8`<ÀÀ<À@<Àk€<ÀGr <Àgà<¿@<¿À¯€<Àp€<½y`<½mY <¼ý¥`<¾@<¼ð«À<¿nÉ@<½øã€<¼Àÿ<¼Ë <¼ßºÀ<¾¢§@<½æÃà<¾Û¾ <¾.®@<¾ÜÏ<À‡€<¿wsà<¾)VÀ<¾Ú <¿<.`<¾Ó<Àš`<¿=+@<½Ç‰€<¿¶š€<¿…D`<¿d™À<½µOà<½ò²À<½@<¾#<¾9ê`<½|@<½(ý@<½« <½^†@<½á`<¼3ÝÀ<½\à<¾8è€<¾{ð`<½bs€<½ Þ<¼—@€<½.à<½lÍÀ<½o <¼hð`<»nŒ <»á <½Ò¦ <¼–¨à<¼Úo <½#ÿ <¼´¶À<½w¯<¼Ö <»Â¿<»r <»>Ð <»Æ> <¾ÿ£à<½"Ò@<¹:ô <º½.à<¼fÀ<½
ƒ`<¼MÍ`<½{W<¸ò? <ª
ÿO¡`€<©$琨<©\ã=öo€<ª€¸#@<«Ùþcÿä<«pN‹
WÀ<©Xè<©ÔRziº€<«
—µí߀<©BXGtÀ<¨Ÿò5]¡€<§{›r«¢À<¦Cø‹îåÀ<¥Å
8b€<¥~h[õ	@<¥jà䍀<¥ÒszÚ<¤÷ÎþžŒ<¥8W¦-À<¥Ÿ"}ï<¥AezIš@<¤ßë/",€<¥=k'…ó@<¤ÎPZWZÀ<¥öÒÜÎÀ<§<wÒr˜À<¨ªZ¨}@<¥DšF`²€<£Ò=7l#À<¥Zq<)@<¨ç&À<§ÏpŸ­«<¤äÙ(öÀ<£!"̟@<£Ë\¨<£'I/ë+€<¤§W')@<¥FÑ[z1€<¥ ö'À<£¿ðfV€<¢º
ëÃ@<¢¯	|J&À<¢n63§´<¢?"á@<¢½6G©h<¤7²ŽR1@<£RV+0<¡ƒy\oÀ< æ'w"¹€<¡w"7Ë@<¢üS¯Ê@<¢ýÜa<‡À<£èÃÝ®Ö<£pÓô
€<¡7¥R–H@< ZqíÝä< Ú]ÜY < -äâ@
`<¡Dö	G©<¡Ýr®@<¢P	)Ô@<¡'†­²#À< ÙŠ85É@< BOkçö<Ÿ££LÀ<Ÿg²O™@<Ÿñý¾_æ<Ÿ€ªm(¸€<¡ۈÓÜ@< ±sf¬@<Ÿ^¢õ…À<žŽÁ
qUÀ<Ÿ÷x…@<Ÿ?Õ=%ü€<ž2ÓáÀ<ÚŒ»Ì÷<Ÿ®2¶-eÀ<ŸeWƒ<žS¸‡}<œrùû³@<œn°ÞsÀ<œ»ep9ò€<¶0Ýx-<œV©ËkÀ<œKé«Ì@<Mïò"O<B¦V©À<œ:Tb:t€<›¡µQ›Z<šñÝGÔ€<›3c…ÑmÀ<›$…k{ÊÀ<›¬â€<™÷|Ù‰@<š±âàÈÀ<™í"Â<ššË/BE<šŽÀ¨W?À<šE¹˜W<™ƒžï>@<™³ˆò•Ó€<˜iLœ-x@<™>	-<™¨À¹€<˜Í²Ø·"À<˜[Xî̀<˜ñF°oÀ<˜
ÖÔÊ@<—Ë´%ê·<—N®"€<—vUÅ~§@<—§8î %À<˜Sýîí€<—¨Ð™™&À<—"ñ[ÉJ€<—%œ"2@<–àڟ×@<–Iã™Ù€<–¾˜#CHÀ<–"Òðò€<–4ü]W<•Õ?oÝû<–YJŠ»À<••/œƒ"@<•²éGY"@<•†Z¥•¶@<–"[‰ À<•¼U'çä€<•~Ž…€<•-î;€<•‡X}2@<•:|3j[@<•}rÄp <•3DÞa<•Z^ýAúÀ<"Ä˹äà@<"À~Œ-@<"p³G¡<"ï@6¬À@<•Æê#IÀ<•ÂW.ÓQ<•Pk.—@<"…`ÅPÀ<"&C'x€<"†æ	{Ÿ<"&íu,ö€<"*º}ð<"+֛ß=@<"9]"‰Ô@<"í˜=÷<"øç]ÛÀ<"'ý
®<"$#-Ÿ^À<">îÿ?öÀ<™q±µ<")Š\ž0@<";£¼À<'ûz$ñáÀ<"¤Fvé<"š'ŒÃg@<"ސ¹v@<"@¡ ü<'ööÀ@<'µ›PZ<'° èøÀ<'­n"@<'Xsæ@<'öì/À<'RlcŒÀ<'þ;š3€<'$îÊWw<'û™¦Üé<'.Õfi¼€<'ÃqsÔÇ@<'ô¹ƒep<'™
i–€<'û"r³˜@<'"â2t,<'~ó͹@<'AFã&µÀ<'˜#Œ² €<''aÁ ·€<'\Áºã¾<'#Sû@<';=V¿€<ó—¨9Ä@<'<ÖpÆ@<ß9¿z@<'")©@<'%;›Ï´<'q{&)¦À<ç Œ‹CÀ<×÷>îŽ<È|DÎ$<íÖLÀ<_æ±z{À<ÏïÃ.õÀ<|@<ÉԚæ(À<ŠŠ¦+ @<'+ãB@<<.ÿ6æà<bŠ¬}ò@<#_-ÇýÀ<T{s²À<Šrɹ@<bV¢àÊÀ<²£¡1à<à^Wo1@<ÊÇr©À<ì¦­Ô'À<»l®Š@<ê«Òm<T«ú€€<¢éœ¬?€<~t	ò€<P‰âbà<Ep¬D¦À<'œz¨ù<ÅϲӆÀ<†jSá¬@<B†‹ËsÀ<§!SêAÀ<AtE$]<L¦e¤1€<ŽNä]Bâ@<Ž¡DDòÀ<ó&¼tÀ<Ž"@R<Ždå¿1<Ž¹¡WÉ<½êÌÕ<ê¡ëdŽ@<‹oØ+2À<ŽB1Y£@<LY¬@<ä's'À<ÿbÓ­¹@<Ž3ô_|ڀ<¼dC­'@<ª–HDa@<Ž±‰ÏÀ<1žJoß@<Ž$G#ÌÀ<º·E—X@<!ºSÀ<¿V®–@<Y>âB3À<àû,í@<ŒáEÓ­À<ŒçŠxÜn€<Œ´?]Ïn@<ŒÒàªx<Œµy¿Új<B¡Bþ/À<ŒžÝ™@<Œ'}ø$€<Œc©e7À<Œ±¸	ÿ@<Œ†Šˆ0ÛÀ<‡$öÊÀ<Œ`¡fµ²@<Œ¦‹‡IÀ<‹ÿïÅq @<ŒÔ'üÏz€<Œ;):àØ@<Œ ò·Í%<ŒðU(èL@<%[ûڀ<ŒÓ1¸€<ŒI'Ï™@<Œ7k½.Î@<ŒÃàím@<ŒÐël<ŒYañò<‹ãL0º€<Œiõ<‹ò åõÒ<Œ7ãñ–€<‹¿¢å-À<ŒK øbñ€<‹»LY€<‹ç™›X3<Œlò^‹MÀ<Œ%¼‰À<‹kDÀ<‹ŸEÁ®³@<‹"u,ÛU@<‹ªb.€<ŠõÖÎ@<‹Î+Søð€<‹=µ ma€<‹­lùÈ@<‹>`7K\€<ŒÙMÆ€<‹Âª£ÕÀ<‹Ú>½Oö@<Œ''è^™@<Ž;ä?ų@<Œèx1äm@<ŽY&ýØQ€<'wzÀ<ŒG¢n˜;€<‹'ÀŸæ'À<ŠõÕÙK€<Š¢d ªí<‹'·î¸ñ€<Šç>FÀ<Œ-ꪁ À<‹ú•É(<‹5£ÿNx@<ŠœÄöØóÀ<‹ùr&y€<‹=¾Å̲€<‹»öªãÀ<‹L§hòÙÀ<‹_—Èg€<ŠB±ÚÑm<Šû®"âÀ<Šd¥eA
<‹â‹Æˆñ€<‹Wì"5ŠÀ<Œžc­ìÔ@<]䬍@<®×"cÑÀ<Œ…ò›" <‹ùnÕ%@<‹å'?#¾<Šæ®tH€<ŠŠ=<‹3LÍËá€<Š|š²:@<Š˜Wñî€<Š"›Vú<Š77ãþD<Š}Öñ<‹<I_Ø<‹N½~2
À<‹&Ìs<Š»&îæÀ<Šâ¿@<‰•{<"€<‹2¯KÀ<ŒÄg·§ÄÀ<ŒZ¿='<ŠnIá ÙÀ<Š]î¢T€<ŠX*j§C@<ŠU˜–¯€<‰ýG‰¤ÆÀ<Š†€À<‰É‰qK<Šj¹Q']@<‰äFë"Ì@<‰à÷ÙAZÀ<‰}5A[@<‰ðÁÅ>³@<‰Ä;Bó÷@<Šiî…À<‰îï­h@<Š|R ØŽ<‰»,«Ó:@<ŠU3œP<‰C9}<‰€ƒTÀ<‰>œ/T)<Š4¼ê<€<‰pXà{<Š!zʞ À<‰yD'³ùÀ<‰ž=MÑÀ<‰"ÄñšNÀ<Šãåãn@<‰®[£Òè<Š K_ "@<‹",ã2—@<‹k—å@<‰én¤B¾À<Šs6Tœ(<‰XW@4K@<‰§p@<‰ª;GßÀ<ŠdO°î€<‰è²	ˆˆ@<Š—ŽC²|À<ŠNmf¿€<Š¡ž• <‰³Ð&sº@<Š‹Í£€<‰U¤*¬m€<‰ùN#تÀ<Š5`RiÀ<‹~‡òÀ<‹'ýE¯À<ŠÑU?VÀ<‰ÑHµæ€<‰ïÂG^³€<‰ëò¸@<Š¥³óˆ$<‰¡¢xEÀ<Š?Ëê<‰÷æô8@<Š"Ó ¶%€<‰Ó@t¾i@<‹	ÓµU@<ŠP`<j{@<ŠxׄTÂ@<‰›pÑÀ<Š}A¿IK<‰fÈT"<Š·d¬Ô@<Š­2þ¨<Šëý¦+²@<‰}•íFç€<Šd§¥À<‰yLq0ä@<Šr6uB€<Š¹¿ÉÀ<ŠkE/hsÀ<‰³ÁLë€<‹Ó¾]_<Š}ˆ03á@<Š €`i<Š8æˆx–À<Šøw|Xƒ@<ŠäàûÀ<Šþýèá@<Š>‰™ï@<ŠÝUþË<‰Ü1À<ŠžÆ[ðǀ<Š¹î´@<Š×xeÓÀ<ŠkÃLq@<Š;ÇÛ¿@<Š ¶QfÿÀ<ŠŠ†gC†€<‰ó¡ÈÚ€<Š_=sNë<Š8«ã<Š5š¢âJ<‰ýCûßùÀ<Š÷kP+<‰'u
˜á<ŠýYgM@<‰Ç'tNÀ<ŠÎ»ì*<ŠuV:­<Š¹¼0UÀ<‰æÞ{Í<Š'ç&y€<‰ŠÃÝ;–À<Šh2g¼€<‰øtâ€<‹1Öå |<Š3ƍW¬<‹ Ûc™À<Št˜ÒÀ<Š©å³©…<ŠEŽ'£ÐÀ<Š¸Ú†´@<ŠÃ÷"ã€@<Š½£ÑI¨À<Šs€ÕC@<‹*±™À<Š`)Æî+€<Š'2◀@<ŠLNëÀ<ŠÚ6DTû@<Š‰Ç"5¶@<ŠùâZ;ـ<Š`9¤eã@<‹ê"F?À<‹w›Aр<‹êÇÀÌ<‹8OۈÀ<Š†žæÍN@<Š¢ þÀ<Šïä"²Ô€<Šã5áo3À<‹"M¥p€<‹Tò¤$<‹B<+ú€<Šd)DTˀ<ŠÛå‹D»À<Šf" –€<Š¢À#6‹À<‹ÀsMҀ<Š÷˜[Ý`À<ŠUéñ*8À<‹ð~Ò*/€<ŠÃÀ^û4<‹Ûj€¥€<Šµ0Õ×@<‹‹¡PÀ<‰°&4|À<ŠÐí¬zu€<‰÷Ë	'@<Š¾rQYÃ<‰­Æã€Ñ<Š®ØAt€<ŠŸ@<Š¹?=³<‰;¿<ŠÊŒ	P<‰"¾†ÿÎÀ<Šè"k´@<ŠJ™Z¥Ð@<‹2@zóÀ<‰}f4a݀<ŠÇ®X…˜€<ŠŒJàR2@<Œ3FOÀ<ŠèUܐ€<‹9T9À<‹‡ò@<ŒEÐ@mæÀ<‹Úv_\€<Š÷M8ÁÀ<Š}£ºé<‹4q{Àg<Š­Z¸'ÌÀ<‹åCMFπ<Š@ä€<‹DM®K€<ŠUܝˆ8<ŠTïfwÄ@<ŠÌ§¾)?@<‹-‰ˆ[€<Š'I½€<Š*¢ñØ<ŠdUN÷%À<Šò¶06Ñ@<‹ÑÙ
<‹º5Ĺ<Š¥Ôóbo<‹ÖA˼À<‹œ‹|<‹G™S'ÒÀ<‹Œ‰	N؀<‹Ê¹$<‹i_mŒZ@<‹AÖÂE@<ŠÁìŠl[€<Œv‰Dž@<MJòÞØ<Ž×²%_DÀ<ŒÆº6ø•À<à n‡À<¹ê"v€<ŒE±v@<‹£Ð—]<‹ã¶kš@<‹B-ÓpãÀ<‹ÓÓ¿¹€<‹¾"3~€<Œ¨?a€<‹¤'m½À<Œk¶Ö<‹dda"/À<Œn¡§@<‹ÑgK<Œ'½Ï|‡À<‹ª£®FÀ<Œvk°žÀ<‹ÏK/=̀<‹ÿwRÈ€<Œ§lÕÖ@<ŒÝZ‹@<Œ$S'CTÀ<ŒÛ&ؽžÀ<Œp£+ÄÀ<ŒSóô.À<‹‰YÄ@<Œm²ÈÀ<‹e5Jì@<Œ3§Dq
<‹G)¢l^À<Œ£Vºú1€<–Ô½]S@<Ž³âEnt<iQ¨öÀ<*AŒ;@<Œwpm²À<`¢Ä'@<&ª‹P«€<\ÁœG$€<Œê
ɲ@<GËÆïžÀ<ìO¹ù<RÐ6h•@<Œ1‡‰Òˆ<ŒN·ªÀ<ŒfÇÓo<A²ç€Ã@<Œ²J‰fJÀ<u
Ô89@<"£¡çɀ<ô@<Ž¸GL9¬<Ž`ƒB<<ê;^à@<ŽZúÅù<Ž$ÅkéÿÀ<ô½†@<b¯µþ@<Ži8ƒb<ÒcÆ<ŽZ¹4,<@<Ž<t@<Ž–"|"Æ€<Ž"LDd<8Òõg?À<ŽÆÂÈz@<Žápç	jÀ<Žaï¦@<Žƒ÷Ÿ¡><Žffq©<@<¤\€<(ýQ³V<mûjހ<Ž‡¿€<=´¿"'<Žœ‡H|é<ëŒ©.s@<ŽŸt^¾€<¾S³€\À<ŽŒÜT{¯€<qºßÀ<-Ã{&:<YèûG,À<Þ3'<`1´õ<7«\#[<,¼v{<¦›§$@<?Õ/€<VOÈÐ@< gšùÀ<Z.@<'!Ä-Ž˜<\çtç,<k
YëVÀ<-k[hq@<õºFk@<byI™€<ÖôµAL@<è~B}@<'›…éR´<Ü)â"@<'º¬ûáP@<'(6¨(É<´ÆF¦°@<ûhp›@<'"‡ãÒh€<'B§y5M@<'WÊ—f@<"㎼<'Ç:mF€<'ÂmMÁÀ<'es£†@<¯3¢—À<'mýV{À<'½øùþ"€<"n>¤«QÀ<"*SGQ€<"$ŒeF¦€<'›Ô²ºb€<•fçÁ´@<–í|p¢ª€<—&ôöý€<"y€œ@<•)#}€<'±0³ëî<'8"Æš:@<"?«y|J€<"Éѹ&À<"uæϸÀ<–;èÛ1À<–Æ7¬FtÀ<•µ<ª&€<"tù+€<•ñšZÆ<–>æEé¤<•a³éN<"(6â<",FìŸÀ<•#áü@<–	
=<˜HŶƒ•<›«AÑÀ<›Çfü2qÀ<›X^@<•fÇъ@<"z7‡<8À<—òýœx²€<šòé5äâÀ<•³S!u×À<"W"3¼Ø<†²©`<‡ý¤À<Š¸¢ <'Ž÷@<'"<5{€<‹uµ <ˆÙAÀ<‡Ç9 <‰vì<ŒN <ŒiîÀ<‰‡5@<‰ÉÚÀ<Š@<Š÷ËÀ<mK<Œvµ`<‰Ö <†äÀ<†_Æ<†ŸÉ<…—h <…–«à<†® <ˆ= <‡QZ€<‰·`<‹òà<‹vE@<3F`<"kú<—C@<'z=@<‹}{@<‰îOÀ<Š'Ó`<†§`À<"»'<"•€<…zÁ <…Ô5à<"o[ <†` <†a}À<"
b <ƒ¼q€<"­Â <…ªð <"¦à€<"ý>À<…ø <…s@<…£'@<…+`<"Ó£à<ƒÕÀ<ƒŽ±@<ƒ'à<…–^€<ˆ'N€<‰ÿœ <‡~{ <‡Ö <‡Tø <†iz@<…Rü<…'÷à<‡ <ˆTã`<‡yÁ<‡W <"ïÀ<ƒÔà<ƒ.N€<"«Õ@<ƒé~à<"® @<†Ù½ <…Lg <ƒñà<ƒI`<ƒÏ†<ƒDR@<ƒ,÷ <ƒÂ <"³Â`<†ÉÀ<ƒWvÀ<'@c <"	`<…ÜÇ <ƒîÿ`<'€2 <ØW@<'E <'Û¬ <'šc <'[*à<'Ó`<}x`<–‰`<¸ <ú <# <A¦À<''> <ƒgƒà<«Í <.¬`<ŠÿÀ<Ék€<q`<€â‹ <€œ <€¬
`<€¡¹ <€î8À<€Àíà<€–Òà<€@Ï <€¡Ò@<€(@<€ <€"Ÿ€<÷<`<B$ <€¢Ü`<€Qú <€è<€v8 <€2d <ر <€†@<ÑÈ`<€£à<G& <
œÀ<~ó`<j£@<F¢à<<~Òî < <~÷i <€5àÀ<Ћ <~ÊÙ<~Ÿ<~ßH`<~$§`<~yÎ@<~¯–`<_s€<~Õt <}ù§ <}'<~*Ù <}< <}˜öà<}[W<|ñŸà<|mª <|­³`<|ͪ<}ÅÀ<|µ…@<}K€<|Ç!`<}2©`<|À@<|}ÞÀ<|Ú <|ž; <| r <|§ï <|Óÿ<}Óy€<}P8<|äíà<{Ä[À<|R$`<{š¼ <|À<{æð <|ÒÃ@<{ín <|…ŽÀ<{c<|­À<{Q`<{ÛÉ <{Û`<{¦—À<{qw<|}å@<|øÀ<|*ö<{ Ö`<{ˆÓ@<z÷EÀ<{ˆ<zð`<{R@<z/€<{I  <{	[À<{I0`<zǂ`<zö¡`<zI2<{À<zÀ4à<{[{@<zµ`<{ŸoÀ<|Áà<}U"à<{Ù´<{Æm€<zãy`<zi+à<z	 <zza`<z
Mà<{¡à<yü€<zS6`<z`<{ß¹ <z×ñÀ<z¶HÀ<yï"@<{
Ð<{e <{ÝØà<z§Ü`<z:‰ <yˏ <zx6à<{aN <|µz <~ŽÀ<~`<|C <{ë.`<z_z@<zUÑÀ<z)@<zv1<zÀ <znÙ<yÅ @<z8aà<yØI€<z÷@<yy}€<yÆï@<yN <y¯X<ylÂqð‹À<yé耋W€<y¾#ó;È@<z6#¼iš€<yñ­4ˬ@<yÀÔµµp<xßH¾Ÿ@<yÏg@<y+C¸ùJÀ<zð@Hd€<}|äènb@<ÑòÆ<{eÝâôӀ<zÞ#ý&À<{nXz9&€<{¬x¶rEÀ<z8‡Œbå<yÿ+lW£À<yD?<zS°Jý @<y¢£Û)À<zWÞ-@<y^žÉÀ<x¾Û%†<x½¢
|þ€<yt¶¹2û@<xðû[£k<yUÉðù@<y Ÿ/Ç€<yÇ£B	F€<x»ÿÍí€<yKì};.@<xä ý<À<zZY¯zŒÀ<z[˜e1ƒ€<yëóq;!<xÆ?)Ä2@<y™v£+@<xüe @<y-Üa›Â€<x£€<y2§…S€<xڌŽPE€<|J_bá<€<|p¸ ¾À<z»ÛÛs¤<y/SÌ&À<yˆº€<xïªRF'À<y°Ã[rûÀ<x¢SƤü€<yz
r"=@<{7
ñÿÀ<{v®ßýÀ<z$õѳ€<yzeÒ-<y,ˆµjö<y—,̱€<x¶µ —C€<y;JèTöÀ<y)Œ(™<|Ô+¡h}€<|†Ï/sú€<yÑÃýê¾@<xš	À<yxÕ–û<xc.²À=À<y‡cßuA€<xpËkŽ<y&á;ÎÀ<y2©™ƒ<yí¸Vч<w颠®Ò@<z‰Hi€@<zäÙuaÀ<y~ºuý@<xlPkâ<y#Ë	æ€<xBDh=OÀ<x"Ä´€<xÞ¤ò`í€<{~1x
¶€<{[-,´<yîùï ï€<x¢>\m@<yÆöþi@<y|'€<y7Ž§
ž@<yûà=<y‹y`mwÀ<x°±îK<yPʵg€@<y¹NôC<yÃLZòz<xå¶fpÍ@<ysùn>2@<y"OçÊH<z=)kn<x¦ü%@<y«»?ÊÀ<y4Ã-À<yû,#1ÍÀ<x¤"wԀ<yäLÝGÈ@<z8½¸W€<zGCÐ/@<xȯ‡2åÀ<xê1ã<wéÝ_«W@<y	Y¼O[€<xfŽù^@<y$3¸$€<xéªöµÀ<y†hQ¿<€<y9÷œ‹‡<yWn´f<x¢€¶ÓŽ<yá^X–µ€<xeÃםþ€<yKų¤Ý<xP¬÷€<z&'+)lÀ<xÿrª€<y~Ñï(x<x¥â6̕À<y)T"OÀ<xÖU)sÀ<y'3º#<y="¼rA€<zzí<ý²<y¿¨=U€<yÀÔµµp<x§(t–Ë€<z‡®‰ü=@<wèmՙ»@<y8E‹%>€<w×/˜¼ËÀ<yMW<xM²IO÷<ycGO!@<y·TÆ;¬€<z­Fù'€<x·Bø¬f<y쑚ÏL<x%>Š
@<yhG¯š€<x£ÛŠ°<À<y½ºd<x"´ä¨À<yk2$¾j€<yB¾¥Æf@<y'" ë@<xGä°{¬@<yâï03€<x·¢^õ"<zNfG@<yX¾Ü‡{€<z){ê½><xú¶*<'À<zU}"<y˜‰Â6€<{?:uŸ€<z<Žîþ<zê;é@<zF¯·<zÜ}Øq<zo…<{'Æ÷n‡€<yå_£ãπ<{5šU€<z,‹R±J@<{ߘF¯Ï@<z²¾–ÄÀ<{Iõv×.€<zwg–Aâ@<zÖ{Ò<zdôΔÄ@<€#'8WÀ<{xǶû@<{à‡§WÈ<z(9pü§À<{ð§<zÕU¬ñ<{ô+5Ëu<}<œ‹À<¾k°€<Gis½€<€z÷ÄÀ<}cÁ´ºiÀ<}?áé¡À<z{º
¡À<z¤cñán€<zW-ÈùkÀ<{Fèñû"<yãÁ¨/<{ÜÒm™Ý€<yàçH§€<{qËÍN©À<z"á>ì€<zûS'Ҁ<yÊz%kÀ<zðÃÕJ€<z'îB<{J‹·ð½À<zVýU#@<|j
z^HÀ<zí*ٖŒ@<{-€•"À<zݶGmD@<~sä^€<{^8Z@<z¢¶E1
À<z¿Ðù²±À<{$OY[<{H.n÷@<~)ÝýDž€<|'qo|ۀ<{*»[µ¹@<ymr9Հ<z¼_(:¡€<z=¹žvŽ<{œ¦¹vÀ<|uû"B<|wò¼Ì@<yö?;FZ€<yÊ:iK@<yLŽ
qœ<z2Q
ù@<yï¢#ùn€<zN¬²8<y'‡ÑBq€<{Jì_'f@<y`qýð=@<yȟ4<xÜHŠXmÀ<z^eEÐã@<xãŠ2­€<{2"¦‡<yó3¿@<yèÊ®Z@<x½àƒ#<zÏ!¥^@<yXNcð›€<z¬› ßç@<yEȇÎw€<zRg*xÀ<y"…+¹f@<zC2R1À<y¹"þäT@<{3êT`—€<yÅ1v<z"åã¹À<{Xw"û#€<€Z†6€ë<~ì;B—K@<{ÜJ¼û@<zEŸVP€<{×_À<|Lø¬/ù€<|²VûŸÀÀ<z*4ñ–€<{ñÅÕ5€<z×8Ò
Ç@<zÍA¢µž@<z_ÎÉl³@<{ì8¿À<zP¬ïô¬<{
Ù¤N;À<zTÞïy÷<z±*DB#À<z'Hl€<{(6ˆW<zF±¼Pû<{"ͳ@<z'# NÝ<{å}8Œ€<z<«<k€<{ËÃãá}<{åÉêÈ@<{žšWÎvÀ<z5Ä۔<{y©Ü¾¹<z~x‰Çñ<{(Œdeœ<zÚ³íxr<{¯-]@<{¢'˜W<À<|GzHH8€<|˜¥³ÞÀ<€»Ìs<}ý·§ 7€<{­i-à€<zj²@<|]WYZ'À<záEÈÙ<{À
4¿tÀ<{-ÉÉËÀ<{¬+¸+€<|¼LÖڀ<}F"k9ëÀ<{©úÊz‡@<|Fdþû@<}=±êÛÀ<}K^¯¬<{¢Ä."=€<|hþwËá<{‡èBWë@<}7ß[è<~ݳýøÀ<Àt4@<}ûd	@<}Çøf€<{ê2¤ûM@<}ü ô0À<{÷u|Þz€<}'Í"v.À<|w|ÀøÀ<}i$<x€<{ª¿'@<|üüÄÇD@<|' A°<À<}'©ÍÀ<~ÂD<~|mÃ(<<|æÌ:5ZÀ<~o	îs@<}{'*ƒÞ€<~4¨ožï@<|ÜL
Å<}5:q²C<}žo^¬¿@<€ŽjY"<~»P°«<~$‰&l@<}»5f€<~º•§—€<|è¢r^k@<}"Uo‹é€<|T `'@<~MÚӛÚ<}օáš<_®*Ï
€<}4EjûÛ<~›ú6"•@<}¾·[*†<Øøó)@<}P'ëÀ<~ÕÕÿ~¨À<~ºþ @<;,z0<~ˆ7v<~ ¯›eÀ<|ߑÚEq€<~Õ|¿ÍË<TäºEÀ<€6nc¼ôÀ<€]Ãð‡€<€JÛê½H<~þ¡½èÀ<~oQ÷¯À<}Õ<È)À<~|f[7q@<~CEšÔú@<~´³Ò€<}ÿueŠ»@<7"ËerÀ<~'þ`À@<"Cã,À<~Ÿ…ƒ]Ô@<¯ÏT£l<~´	'up@<€ß±À<€.ˆ¬2@<€éS27^À<fO†¯j<€
Ó³OÖà<·äà?@<€T·˜CÀ<uXe_€<€ÓŒ™<¸@<0³>@<BȼÑî<áKrâ@<Ñ
f_:@<€ÑßLó±@<€Œ§¶WZ€<¥/pkó<'¨mùX@<L†ü~@<€\w‹¼€<€ZsépÀ<v0š•€<~éõ'êüÀ<€Œ³[oÀ<*3UŒ@<yb#€<mY'Î<€Ôcà
<€ÉqcG;€<HyVS<€ü`­2<5õ|"s<€CÅѲ›<õF½b€<€˜»é½±<€'xÒð\@<€h;HÝSÀ<'j"ˆ9¼@<'Bü.rç€<½%ïâ<€‰~Ó€<ð¨ÿãÀ<€û?Ê
€<¹ßՊÀ<€MɎ}-<€ã'´·i<€ždûg×<€ãôP˜€<Ï
¡©Û<"Qó¯u|€<"'l'–U€<"Älëü	€<'+6)@<'[ví‰x€<'T%~<À<ƒt=|À<'b ûúY@<"wFm@<'pªˆê^@<ƒÛ .U€<†»¼°%eÀ< Ùõê@<‹W°¸À<ŠNøœ"7<‡Ùas%ZÀ<†Ê\ޖVÀ<ƒ¹ËÀ<"‡«èU}À<ˆ*xd~ÚÀ<Èž9¦€<‹î'?<ˆí‡rÿÀ<‰É9uŽ¿€<ŽIyáÀ¹€<Š^Æ-·t@<‹"¥ÞéÀ<‹lï׎"@<Žõ›äo<({¯K•@<ÜGî"À<Žsò~O€<"6³¼ÿ€<œ}ú7H³€< _köÀ|<•Üf›*"€<"Ÿ}ÒgJ€<—³¿™é÷À<'ÕptöÞ<Œ±<L‰À<'ÝN¼T@<–(?
vÀ<˜#)NZ@<–hɀ-	@<•(ï/}ƀ<—€†ŽZ?€<•\>"S@<"ÚÛy
F€<¢Q"4$T@<¡²£<˜^M÷âÖÀ<–Îb< 9Vanj€<§øÝÕV"<¦˜Å2†À<®a–[ÄBÀ<¹ó¢ŽUZÀ<¼øÛ6ãv<¯éc×©<œ*VŠ߀<"d¡@<'M{O‰Û@<—•,qÈw<¢¼‰aºi@<±L!¼<®=̼Ù4@<©ó"=éô@<£Áÿ—Uq<—]q0³H<'…t˜¨'À<"¾Ù=<™ê2/‹æ@<ž"y8r€<¤:Ó3´<±Ž–㻓À<¬¿¬GK®À<­‹;ÈF!@<¥ZHÙH<›µÔÁä€<"6O,''À<˜¨<í<ŸœQNm…À<›yÛòqèÀ< Kx2L£@<«æÞS#óÀ<£÷‰ž®V@<žçLÙe<¢"á<Ê
<£ÆÞ°rðÀ<˜ÿø¹î<—^âZ²<˜"uЀ<•«Tþ׺€<'µìOú²@<"¯WX)€<—{PSL<›užÆò3€<"]¦'I@<f<•øIT€<–þò? 0À<";º›¼²<î—]q@<žB[mû<'Ôb³½À<‹ÅÕ¨!@<mÊÿW¿@<›ûÂì
€<ªc\¹
{€<ž¦{YÑÍ<"_ü÷Ì@<Êä€<˜¼Qåé<ªÑr¡'G@<ÀYY´M̀<µ"ŒnÑ@<¡ŸI
e¼@<™W¡ë¬<¢59­¯è<¬L0@<Å]ò&À<¿ÄÈӀ<ª¶›´ð€<¤!]·³ìÀ<¥|¾
üЀ<žÓ²MŒÀ<›ª±Žo³@<¤gd,Ÿ€<ªWxc}€<¡Ñ?[ïõÀ< à¢º@<œa+Q@<™ÓºC&@<"ÃÞ쇀<'ϾW€<"gӃ}i@<£ÉŽ²ß<µ›6ÖÚôÀ<¨Òêÿ¿À<—xÉâ¶úÀ<'ڞÜ<Òç•bÕ@<"¶<õÝ<•~6£Ì<'g™F<"—ˆŠ9<"Ô¤o(‰À<ú@H<'w>ÖˀÀ<›$'õªÀ<²Xn­AN€<³!ÞÍ9@<¡y,ñ—À<"Ðñü¤<"öÄk>ñ€<•G	5¿<–…‡Q§@<œ[ÚP<­é".ô-À<²¦X·€<´"Êì<«ˆûòF@<§÷94n<°i	ædÇ@<£ªr·IeÀ<›ÕúW"<•+Ÿqm@<d.Qþ€<'mŒĀ<'ƒL"Ê݀<'ÿë)n€<"'€p›€<Ÿý›†Ÿ<¥•XŒ DÀ<§Šš|eÀ<¯k"Lм@<¶ÛvT9<®]0‹^À<«ð·ÄÄ<§*>+™[À<œån"Ø݀<"±@"g&<'϶v®Ÿ@<"Ÿ¦þŒ<€<–<ýa2<"ÎHBý˜<˜øÀpK€< ûùq«@<¤zºO°€<¬'Œ©1À<¯}«1ùs@<Ÿ	þ€<"db'ö†À<€þâ€<y)Ç@<†*X€<"ì`<‹\±<~"Û€<}cÜ`<ƒÀ<‹·Û`<ÅÏ <†6@<;@<Tª <~à<|]dÀ<|J–€<÷'`<xÞ¼à<z« <€":<ƒÞÀ<‰T <ˆ¦¬ <'Ê'@<~#@<xËL€<x:i`<wó>À<zs <{] <z}<~!€<†éK€<‰äu€<ƒµÍ`<}¡G <|+=€<yØ/@<xÄÉà<v§z@<u‰®@<vóGÀ<{zO@<~~©@<€ÂU`<{~X`<v <uŠà<ybà<zq€ <vïŸ <t´À<vHn <x7€<zr¸ <zÀ€<zç­ <x3ÓÀ<v'	<vÃ@<t3ï<sŒ@<zv¼ <€‰†<€Ó0 <BP€<•ú`<w6è`<u'5`<w:ó€<}Êà<yeß <w0â <yÛÀ<{3À<x% <vAÕ`<xÚ¦à<C' <¸ <waÀ<tœà<vK'<xŽ<vFÊ<tËsÀ<têí@<vjW@<wޖ€<t— <u«@<wã8À<u±å <r]É@<s¶¿@<sf*À<s4…<x!`<'a `<{†À<tö+à<u*©@<uÏ`<qý! <qóK<qÓM@<qÏê<qHä€<s# <w• <}í,à<|Ûz<xÕô <{¶ÿÀ<}½`<u.H@<s:oÀ<q^' <q¼`<pÏÀ<qŸà<rï/à<tŽ€<rOVà<sô•<s¨eÀ<rKÏ <q݀à<rç€<pšÔà<pœÀ <p2×@<pŒHÀ<qº¦à<zNn <z™¸@<tÁ`<riE <qq• <p«G<rúëÀ<uSÅ <u¯ <q¸ <p'@<p¾B<t|à<s–Ø€<rä\@<uFF`<vñË`<sЭ@<r' <q¡@<p¨`<p'b`<qõà<xµ@<xïT<vU <xg÷ <uSíà<rˆ¯ <r¸h`<uç€<t]ù <tI;€<sæN`<s{~<p <oåZ <pŒ@<rä`<q¹º€<q%
€<r€<s/)@<s*ñà<tñò@<rýÅ <qE'`<qfþ <s\4 <u>£<uêE€<r@EÀ<p±Õ <qœ§`<q"à<pÔÀ<r ) <tº`<r@€<pœÄ <q q <oç5<p$Z <o–¦ <roÀ<s"¾€<rŒ€À<pqÀ<p¸ž`<q?À<um<t™`<q\áà<oö.@<nÞЀ<nQH€<pmÞ`<p
€<ocC <mí«`<oøÀ<q{ý <q¥F`<nl7`<n?e`<mïM`<n]ª <m·' <o2ë <nK"À<n¦1€<mAf <m™XÀ<m¹Ç<mùØ<lèàÀ<nH0€<mËÀ<m"<lå@<mtA <mÆ<mZ~`<lX`<n <mg-à<nêþ <nX <nÝ@<nB†<p
$À<võ7 <|Âç`<v&É <qP|€<sÈãÀ<rÚ <n5Šà<mÃÖ`<n× <pò¶€<o¶É<m½ò<l‰äà<m"¬<lãÊ <m¤å<lf÷`<m¥ÞÀ<lJ\@<lÝÄà<lfÈà<lÙè <lIbÀ<l¸ <l½ <mQ<lDó€<lë}à<lŀ<lk <lÿÀ<kûÔ<lÆØÀ<qyr <q®ôà<n–@<l»ià<ll <là<l…Ü <k« <lÒZ <l{à<l%\€<lºÀ<mr<À<t{ր<x©\@<rÎ <mZ°<k«Õ <l,à<kÅ'€<l‡Ö <lS <l(µ`<k_²@<n(, <q±‹<qÿG <mÑ4 <luA@<k{à€<kÖ·À<k²y€<lŸý€<k—ˆÀ<l>`<o±`<w=» <wŒO <p±:@<l+š€<m(uà<lD <l§D <k¤þà<kéØ <kuoà<lKÊ <l3Q@<lÑ+ <kt. <lÞ÷€<nœ <qbHà<oqc€<l¹`<k{~`<l«~@<kor€<l%À<l><pƒ› <u&»€<s1m@<m`à<lߢà<kŸ5À<l<k] <lvÀ<kññ`<lC€<kQà<lf•À<kŽã`<l8¾<kÑ®<l¡<lä<m²¹<lû"<o6Xà<nÁf@<mï‹`<lÕ­ <lïÇ <kÀÈ@<lÃ`<nÔC@<rUˆ <qóðà<pjêÀ<lrÞÀ<l/3À<k‹ž <kù <mŠ`<nñÀ<l@l <l%éÀ<kÑQ@<l•þ <nN¦à<r<À<pôà<m¨Ð <k½ò<lÇ&€<k‡-@<l+e€<kâȀ<p"î <paŠÀ<mè¹@<k¶ó <lә<mÏìà<sýF<s±`<oÀ<kÙg€<m(t@<kô§@<l> <lõ€<lÅ<l2<mSb@<lñÐà<pªn`<p+¿à<ntÀ<lõŸ€<n[l€<mZL€<n8ä <l÷í<nƒD<m"À<m}– <lö€<mã<l¥hà<mµE <lʳÀ<m"@<lo%€<m]Hà<mšu`<nû <mˊ <m­[À<lˤ`<nÒà<mVÇ <n›|<n`A€<o$J<l´Ìà<mÃüà<pnD€<zOª`<{£ãÀ<sgP <p­À<t€<rÙØ<o¼A <mˀ<nª‹À<p%@<p±ú@<m´– <mÄL <lFÙà<lùP <mRù€<o.[ <mwWà<mÝ\`<l"΀<m¦i <m.Ä <mnž <lw|€<mË3 <l¶2à<nÞ`<l¦â€<mÄT€<l"[ <mQé <lÍT <m€<à<l§Tà<oPŠ <rœ <qºÔ <mÀ`<n(¶À<mô`<n€7À<m5û€<n]î`<n;áÀ<nÞs€<n+Ø`<n†8`<p <p÷» <xœ`<z',€<rÍ<piò <nCò`<n›¬`<mBB<nPà<lˆ¬€<n¦›À<n‡à<p•Á@<r	ƒÀ<sü/<q¦ <pC¡@<nÓý<o~ <m×ßà<n·5 <låä<n{Ü<n<»À<oNր<u¬Ê€<{p€<t€‡À<oß`<m¼Ùà<n"À<n{ <nB‡`<mÂDÀ<nk†à<m_G€<nÃ*€<n `<nܜ <m'$À<n†€<p¤`<r f<re:à<oÓ<à<n;Ó <p
}€<mú± <oúñ <o>ÿ@<o-òà<pÉ <v{ò@<u¯€<pց€<n]i <pBÀ<n‹A<n_à<mV€<o`<n&9À<p$í@<o· <o3+à<n
Œ`<n8Ó<mÜB <o\€<o5þ€<pUDÀ<nˆ,<q!@<quÕ <p¯`<ncªà<oå§@<nŽèà<oóÀ<p9 <qáÀ<s|> <rאà<p ° <pjúÀ<oRÀ<ow/`<näæ@<p"# <o—J`<r…@<q_¥À<p}öà<n™³@<p]•<o;öà<ps~<qC‹ <p†ÖÀ<oM|€<p'ïà<o®™<pWÞÀ<rw`<t›p`<r
 <pô*`<pÌ`<p'À<o"½ <p#
à<pwÀ<r‰• <sc<röÀ<p2-À<qO: <p&Ê@<s¢ú`<uF6<s0€<pdù`<puOÀ<pW,@<p1j`<p2*à<pã<p]®À<p•Ô@<p$ <pz‡à<qoX`<rJŸ<pQ"À<pt7 <po <pp0 <oß"`<pw:€<p.¢ <på§@<oïòÀ<pJ¶<oƒÀ<pÅÝ@<pH€<p¬ƒà<p9 @<pÄôà<p24 <pn1 <oýy<pr¿<oÛ| <pFɀ<p1Ü<qÛì<q²Nà<qØÉ<pȇ<pâá<p|a@<qd4€<pJ5<qãH@<x'¥`<~Vä <wkd <r6‹`<sIÀ<vb <s¾`à<q[mà<p¨î <qƒ`<qŒà<rë½<qo¶ <q:˜ <pÖ8@<qL1 <pÎ2€<qT <q`<q‰
à<p璠<qJ`<p£Ž€<qöÀ<pщà<q <pÔ@<q3[ <pÑ,à<qpS <q¡<q—~@<pܛ <qt· <qTà<q‡À<qBïÀ<sò™à<tŒ <s#€<qM¹ <q¾2 <qA¹ <q™~`<q'ª <qŒùÀ<q°à<qóË<q\ <qÁ<q›@<qÁ0@<rîhà<{6×@<{cB@<tc7À<qèK`<r/Ðà<qmž <qåÊ<q‡ˆà<qø®à<qup€<r'ò`<qÈ[ <s&µ<uÓ@<u6Ðà<qøW <rv"<qª¦€<r; <qø±@<rF5<qÄ+ <rD}`<qÍ<rnAà<s7ü`<{®ˆ`<|‹à<u¤ €<r6P<r²ì`<rˆ@<r¨- <r7E <r®C`<rT<rpâ`<rV‰`<s·`<r·h<róȀ<ruA <sC*À<t[``<v¦B<t@«À<sYf <rs«€<rÀt@<r¡ò€<sFÐÀ<rܒà<s*ô€<rò÷€<v€ <zÂK<x|P@<sh@<s<Ù<rÊpà<se[À<rí <sGU<sº<sM:`<r¿2`<s¿\<sTñ <s‰ïà<rõë@<s_€<rù°À<spÏÀ<rÏb`<s— <s–î<vV_À<xY#€<vê <tÒÐà<uœ <t'`<t@Ëà<sã`<t5 <vgQ@<xòê <v˓`<tΖà<së6<tsà<sš	 <sêô <súŒ<tûr<tðà<t— à<t<t‡$À<t-<u&²`<tÖ° <t»Ø`<uI@<wá'À<v¡b`<wó9 <wž@<u™À<t%º@<t¸Ä<tå–@<uÒ3<uœ)À<vf΀<uç <tõl <taŠà<u…@<vš€<yáÂ`<x퀠<uölà<tê
à<uJ€<t»À<uÆã`<u…
@<v¦À<u25<vÕ/À<vÁç`<uÌ<@<u+­ <ußòà<wÀ<{xØ@<xöàÀ<v"À<u÷z`<vâ*<w¦<vû; <uìÖ`<u÷æ<u[È<v <vL³@<v%Ž<vt`<wã¥à<vߍ€<wk‰@<v€<v¤!@<vSà<x'`<v <vXŸ`<uü† <v{äà<wÆà<w¨b`<v|"À<vÈ@ <w&­À<wú5 <w³" <wkÂÀ<v,Ï <vԏ<vE¥<wU À<vžÔ<w%À<væQ€<wÞðà<w	|à<w'p<wŽŽ@<xT"<wîl`<xg»à<we1À<w´H@<xÀ¬à<€Þ< <ƒ®<ö@<{Ær@<zc\à<|%§À<|[à<xLº <x«E <x—† <y\* <ylP <z'@<y/‰ <yq€<xF@<x"~À<wéÃ@<xŒ@<x-´ <xøò@<y&1 <z'^ <zDº€<z,#à<xêÌ <yÂ[À<z@À<{î <yÑ`<y…Ò€<xàæ<z+wà<{WÀ<}{íÀ<{}z <zšÐ<y§¿à<zYž<{‹§ <€d©@<~¥ <{iü <z%2à<zvc€<z!Là<{Lÿ <{É`<~÷ <6€<®1 <|œià<}¼Q<|T£à<|ûÀ<}ōÀ<€–@<'}€<)E`<|dÀ<|€<{  <|ƒ€<}n¹à<¨…<~b­<~ï <}À°à<^j€<~ÄY<€8áÀ<<
2@<~¨*`<~~-€<`N`<€
ô`<
¡<€S™à<ÃÀ<€üò€<~¾š <€eÿ <r `<€= <"•<‰qà<†)®À<†¡/à<‡y
à<ˆþ·À<"óL@<…dÀ <…Â"À<…BÐ`<'¦U <ƒÊ˜`<ðË`<Aú <€clÀ<ÞZà<†6b<(÷à<5D€<ˆÀ<…À/ <…	ÿÀ<ùðà<ƒÃà<ƒÔ7 <'q€<và<"M <Šm+À<þNÀ<‹ºs€<‹)yÀ<#È < <'Í<ˆÞ…À<ƒØ-Àøø<tÁ`<">k€<Œx
`<'ž! <u6 <p…à<lÍ·<nª¢€<p;½@<v]z`<wÁ
 <qºà<j@Y <jîÜ <rO<~Ë`<z¿€ <rYm<pXŽ@<o\õ€<qj `<pU, <gÔ(`<eÿ* <gQa <o'´@<|S <Òр<s:\`<t˜`<z	–À<xØPà<uq£<v<qsµ@<j;`à<f½:€<gq° <hÑwà<j €<rp€<x4[<{fˆà<‡Ð6<'ÚР<'™ <ƒ•§<tϱ <pI€<v"˜€<''| <{›@<q>À<x!À<‹2Zà<•¹¡<Ë5€<‰Uæ <z\'`<l‹g@<i—y@<nÅ<kÞöÀ<l÷€<qö9 <xa~ <~®nà<xs <t <¡`<‰Šö<Å <t´é <nbù <raC`<zã•`<s›@<iPéà<dGà<eœÿ <põ <"R<ºÀ<ŒÌ><zxF@<la•`<e<dƒI<iÛ&€<v"½À<xk˜<q'çÀ<ji†€<g\o@<nOË <tVMà<py²à<pê`<pCåÀ<h¹`<iC¯`<pu <q	à<n+Ï`<hxÃ<eù$à<eÃX`<hl@<jÁå <gó÷ <eÂ;@<f?~à<ij€à<hÅ à<f¶«<h¸¨à<iØà<n¤Ë`<q><k_é<g7 <iyá <f »à<b¸s <aàæ <dxà<fÖ¶ <iF®€<ho6 <eù@<cš¦@<cï+€<dôÆ <fcà<eô©À<e·Ý<e2|<e:Ā<dœà<du›`<ee <gR€<h6cÀ<jÛã <lÍ <lc <jø®à<lu$`<o'@<p²€<mA#`<l©*à<kïÎ`<kŒöà<lH† <iG8À<d]¾<d<à<dP@<e-<fGâ€<gœA`<hB <j4à<js@<g7óÀ<e|V`<eO=€<d#q€<dQI <eM€<dîdà<bòª <cWöÀ<ed¿ <fÄÀ@<cç]À<cUjÀ<bv¤<aŽNà<`ï@<bB~à<b…`<bȀ<bG@<a>@<`р<bÑf <dpÀ<`ÖH <]Êâ <^µ`à<`¤Þ`<a´ÿ€<`b÷À<_IwÀ<]†x <^\AÀ<]ðŽ`<_ç <`'¦ <`j5€<^G_@<]Ù΀<]Ú@<^ùVà<_¶½€<_#€<]n `<]Ï¢`<^Ô<_øÅÀ<`
¬ <_pÈ`<]•·à<]Ëk <^(é <^nY@<]¨ãÀ<^'ÝÀ<]Ë3 <^ɧ€<_JÇà<`U»`<`ÔÅÀ<aªË€<bâÁÀ<dZç`<eƒ€<fóö@<jü1@<tãðà<w'† <q°x@<p'À<rÿ‰À<uŽP`<tbÝ<qªõ <r–@<rdÀ<qwr`<o5ö`<mƒÝ€<jWñà<hÝ <dÔñ <d§	 <gñÀ<jC<jcø<k‹š`<lÀ?€<m›`<kÁtà<k'ž€<jaò`<j0$€<iA€<hèø <h}<h÷ð€<h9@<h4à<fþS`<g¿!<g'æ<e9]`<c‡V`<cõ{ <bì <bH´`<a"t`<ax+ <`é0à<`ސ€<`^«`<`†ôà<_Pâ€<_âÀ<açY@<hQl<eWôÀ<`: <^A½à<^´š<]'À<]¹Í <]#¶à<^sKà<]?@<]Úö@<`+¨À<cSd <aB¯`<^X@`<\¾9 <] <]O<]Ê<\µNà<]°²@<]ä@<]™é <]¢ZÀ<_î"<f7Û <hŸ <aV8@<^p¸`<]–@<]Å0€<\örÀ<]T^<\š‰à<]3@<\èû <^< <^5ÇÀ<`奠<aáÀ<`zÀ<b< <c¶~`<aðcà<b9{<b(çÀ<b«€<b'@<cò<c à<cI7À<c.K <döÀ<ke¿ <l˜¦ <egè<c'`<aó5€<a.ñ<`	|<_~!€<^@ <_g« <` t <`Þñ<`晀<aP@<a$ã<a½~À<az <aéö<a€<a¾à<a{ <aWç`<`ùs <abÛ <`™7€<`΋ <`‰ú<`º˜ <`@—<`.g@<`ÒI€<eô€<d9GÀ<`꘠<_uê <_+Ê@<^V <^ÉaÀ<]ŋÀ<^ET`<]—×`<]Ö?<\îï <]Ùµ@<]e <^xëÀ<]N=à<]Ä`<]:%à<^øà<]Ž2@<]í{à<\íÄÀ<]{À<]3߀<_hÌ <`¢à<^øë<]ˆG<]®† <]1€<]*J <\tc<]'"@<_'9`<a
À<_Q΀<]OLà<\ý <]ÁÀ<\G©À<]&³À<\p <\×Á@<\uo<\ètà<\3 <\­q€<\%`<]ˆ <\ƒî€<]Õ`<\¯€<];Ò<]`<]L­à<\ò€<]ÀÂ`<\öLÀ<]qù`<\œµ@<]@Žà<\ð <^rr <^ýF€<_µ`<]mÝà<] <\·?À<^	/à<^eà<_F	@<_Ä <`PHà<_2C€<]—`<\"Y€<]d#@<\ž&@<]1ä`<]ŒP@<_À<]e­€<]ª8`<`'¢ <a$Ë`<^š¤@<]n·@<\º"<]—ž <^€à<]`Ã<]n€<]Wô<]ŒÊ`<_t(€<]óV <_*a<a&ï€<`±¨ <]d <]ä<\ޝ`<^{@<]ª@<]¹€<\Ç·À<]d¢<\­€<]rF <]å=à<^×KÀ<_<_wÎ`<],ú`<]¯0@<]ÈKà<]ê9À<]^@<]媠<\ᭀ<^ñ<à<]¤Øà<]òà@<\ÛÉ <]×RÀ<].<]j˜€<\ùT <]ËÀ<]Je`<]×Ñ <\Èvà<]Åù <](‰ <]…f€<\½d`<]Òþ <]-·à<]æ à<]8rÀ<]êºÀ<]¤Œ€<]éÀ<]§FÀ<a&{<eʜ <d8J€<_v_@<^ò. <_`<`ày<aƙÀ<`Š¥ <^Ê݀<^Xô€<]…n <^Ž)@<]èk@<_ƀ<_þ?€<`߀<_w <_$ <]îr€<^{z€<^4€<^R"À<^mÀ<^d@`<^Æßà<_•Â <^‹Ÿ€<^«ÿÀ<^Hs<^Í,À<^P`<^þ <^jà<^ä{€<^ <^s <^Aä<_m°À<`¶þ <`k-`<^¹€<_D <^] à<^¦ `<^`@<_Å`<_ßÀ<`²Ì@<_Ðý <_l± <^'
À<_G>€<^ÁšÀ<_º <a?|à<d¥€ <b:€<_ À<^8s<^Ê><^yÙ<_j`<^Í¢€<_hÚÀ<_4~ <_V&à<^•r€<_¼à<a\À<aO;À<_Oçà<_IÈ <^Ë <_
à<^…<<_ec <^´CÀ<`	`<^šT@<_EÊÀ<^ <_žG@<`©`<cÿ;@<e—Ê<aª´<_9ö@<_ÎV€<`R"@<`Xˆà<_ý" <`ë"À<b'÷@<at½À<`\à<`|þ`<`:`<`Y¥`<_ö <`})@<`Jñ€<a"&<bß <`‡Ê@<_Ԁ<_üª@<_?&€<_Whà<^úO€<_nӀ<`=LÀ<`2ƒ <_æð€<`=ìà<`è¨<dœò`<c÷¨`<`»là<_ÿ] <`_ <`[m<``<`šó <`éÀ<`,}À<`EŸ@<`u€<`O`€<_Îw <`SÛà<`Õ`<`¢BÀ<`¦Æ<aWb€<`y]À<`Ã]`<`lP`<a"a@<a"œ`<aoG€<`k@@<`­‰<`Œœ@<a <`JG`<`_…<`0`<`€Ó`<`LJ`<aTÐ<cøì<d9Z <atß <`úw`<`ÂPà<`í© <`·ç <`Ý#À<`ÄÒ`<aa¸ <a4Æ <a-æÀ<`¾`<aX <`­  <`¯ŠÀ<`yL€<a+ <`Ãh€<a:P`<a¼ <a%L <a( <aL/ <al <aD <`ê <aãŠ<b«i <cC_ <cQ8 <ba¤à<aóê€<aÛºà<ah™@<a®ù<a¸<alµ€<b.W`<bÔ¤à<alæ€<aê <am¸`<a¶!<a&Ì <bÀ<a˜Ù`<a渠<a´@<a¢_ <aî<aL
@<aAà<aÍË <bNà<c"ëÀ<ci <cs¿`<bÀG <aä€<ah€<aâÖ <aê·à<b$; <aMè<a^È <aE<a é`<a»8@<bµ` <bèÓ <b =`<a×® <b'À<b6à<aÛz€<aØÂÀ<bZ­`<aàq <bO`<bK <b¦R@<c
À<cµ=à<bÒ¿€<b±ª <b]à<b,ÝÀ<aÙ¾`<aÜ6`<a|Z <bd•À<b{³ <c<. <bù´ <b¢šà<cFUà<c³`<bÇL <bìt <b\ÀÀ<bþ¶@<bBހ<b‰<boæ <bÙá <bQ\ <bÀš <c+
€<d=)à<d<Ö<bêÆ<bÿà<c"Áà<büà<bðÀ<bV× <bïÁà<bÉ@`<cŸk€<cRà<cuø<b–I@<b±k€<bº3 <d
l`<d<¤À<c×À<cpp <cõD€<c;à<c#H <bÇ%à<c‹<cŸî <dnà<cæI€<cäõÀ<c&w <ceþ`<c¿Ý <c‹Y`<cŠl€<c×Ü <búú <cO€<bÓ· <c˜ <by:@<bøÒ <bÞ¡<c0à<bñlÀ<c»€<b >à<c{<bºýà<cÉ,À<džq`<gŠ@<h-à<gàå <fP|@<eÿ˜ <d¸Eà<dÔ½€<dIÐ@<d'<dJ <d—M@<d,@<d#)`<c²
à<d
à<cÎ€<d4J@<d(0€<d1M <cÛá <cðœ€<c¾c@<eG<dÇúà<dŸ9@<c¯í <dN¥<dK§À<e%ì`<dÕ; <dÿ}`<dfÂ<d–• <dšg€<dé
 <d'²€<dí`<d` <d¾ã <d%´<e2¢`<e <eqäà<eïò€<g=\à<f7í€<f;g`<e°—<ekêà<e#f <eîY€<e—<à<eØM`<e¼Xà<faKà<eÃOÀ<f VÀ<fB‡À<g;[ <gi`<fð¾`<f"@<gôà<hwB <hT@<fû <grÀ<gü¨À<iqÈ@<f¹@<f\I`<e•†@<fÕ{à<gL™ <gîڀ<fŒ`<fCÀ<fdOÀ<h±¤ <h4<f>Õ`<e¹<eš¬ <e•h€<fæƒ <fÜ<e™™À<ez×À<fª¶ <f"à<fÐà<eqè`<fN¼<fV>€<gtÜ <gõ·`<hXK <f»wà<gÑ€<hÃÏ<m<f <p\`<o  <l·Wà<j:Â@<h¸à<g÷ <fü`<g@k`<fá  <g©Mà<g´I <iµ<hø=`<iSs€<i+À<h–Öà<g6*@<h1Y <gþ+`<g±`<f¤< <g;)à<g"FÀ<jPÀ<jîÞ<kÊ <hªFÀ<h@<h§Ö@<j-@<h¢†<hã} <i"p€<i›"`<gÆ«À<hwò <h"ÿ <ijª <kJ‰à<l¦<iyO`<hvD`<h//`<h´`<hpøÀ<i=<hbû€<iià<kùÀ<kÑ} <iršÀ<h¹õ<hf¾ <hݶÀ<hÁŀ<iÍÄÀ<iЀ<h½I`<h:à<h"± <h¬2 <iǓ`<l©Âà<mšM`<j`<iùSÀ<j4ä<kömÀ<lºG@<kü´€<i­ŒÀ<iœ? <jÌÒÀ<l²Dà<jËÁà<ióO@<j
û`<k6dÀ<i²]à<j6<j¿ <m³ý<l8Óà<m`8 <qXx€<qq²€<l(=@<kN¬À<lǏÀ<qïú`<swÀ<q@

==> anc/LateM_Spectra/LSPM_J0253+6321.fits <==
SIMPLE  =                    T / Written by IDL:  Fri Sep 27 13:36:12 2013      BITPIX  =                  -32 /Real*4 (floating point)                         NAXIS   =                    2 /                                                NAXIS1  =                 4168 /Number of positions along axis 1                NAXIS2  =                    3 /Number of positions along axis 2                EXTEND  =                    T /Extensions may be present                       ORIGIN  = 'Institute for Astronomy' /                                           TELESCOP= 'NASA IRTF'          /                                                INSTRUME= 'SPeX, IRTF Spectrograph' /                                           OBSERVER= 'Your_Name'          /                                                OBJECT  = 'LSPM_J0253+6321'    /                                                IRAFNAME= 'LSPM_J0253+6321_tellcor_merged' /                                    TIME_OBS= '14:26:38.277477'    / Average UT TIME OF ACQISTION ('hh:mm:ss.ss')   DATE_OBS= '2012-09-15'         / UT DATE OF ACQUISITION ('yyyy/mm/dd')          ITIME   =        120.000000000 / INTEGRATION TIME IN SECONDS                    CO_ADDS =                    1 / NUMBER OF INTEGRATIONS                         NDR     =                   32 / Number of Non-Destructive Reads                SLOWCNT =                   20 / Number of Slow Counts                          TABLE_MS=        512.452000000 / msec to clock out array                        ROTATOR =        186.890000000 / Rotator_Mechanical_Angle; pos=373778           POSANGLE=        166.220000000 / Average Sky_Position_Angle                     SLIT    = '0.3x15  '           / menu=2,pos=89000                               GRAT    = 'ShortXD '           / menu=0,pos=719950                              PLATE_SC=       0.150000000000 / PlateScale arcsec/pixel                        RA      = '+02:53:16.39 '      / Right Ascension                                DEC     = '+63:21:08.8 '       / Declination                                    HA      = '+00:52:25.486250'   / Average Hour Angle                             AIRMASS =        1.40012500000 / Average Air Mass                               EPOCH   =        2000.00000000 / Epoch                                          MODENAME= 'ShortXD '           / Spectroscopy mode                              FLAT    = 'flat177-181.fits'   / Flat field image                               NAPS    =                    1 / Number of apertures                            NORDERS =                    1 / Number of orders                               ORDERS  = '0       '           / Order numbers                                  START   =                    0 / Array column of first FITS array column        STOP    =                 4167 / Array column of last FITS array column         SLTH_PIX=        100.000000000 / Slit height in pixels                          SLTH_ARC=        15.0000000000 / Slit height in arcseconds                      SLTW_PIX=        2.00000000000 / Slit width in pixels                           SLTW_ARC=       0.300000000000 / Slit width in arcseconds                       APPOSO03= '3.77365 '           / Aperture positions (arcsec) for order 03       APPOSO04= '3.75532 '           / Aperture positions (arcsec) for order 04       APPOSO05= '3.71443 '           / Aperture positions (arcsec) for order 05       APPOSO06= '3.67992 '           / Aperture positions (arcsec) for order 06       APPOSO07= '3.63123 '           / Aperture positions (arcsec) for order 07       APPOSO08= '3.57476 '           / Aperture positions (arcsec) for order 08       PSFRAD  =        1.40000000000 / Optimal extraction PSF radius in arcseconds    APRADIUS=       0.900000000000 / Aperture radius in arcseconds                  BGSTART =        2.20000000000 / Background start radius in arcseconds          BGWIDTH =        2.00000000000 / Background width in arcseconds                 BGORDER =        0.00000000000 / Background polynomial fit degree               WAVECAL = 'wavecal182-184.fits' / Wavecal file used for wavelength calibration  XUNITS  = 'um      '           / Units of the X axis                            YUNITS  = 'ergss-1cm-2A-1'     / Units of the Y axis                            XTITLE  = '!7k!5 (!7l!5m)'     / IDL X title                                    YTITLE  = '!5f!D!7k!N!5 (ergs s!E-1!N cm!E-2!N !5!sA!r!u!9 %!5!n!E-1!N)' / IDL YVERSION = 'v3.4    '           / Spextool version                               RES     =        2000.00000000 / Average spectral resolving power               DISPO03 =    0.000537476000000 / Dispersion (um pixel-1) for order 03           DISPO04 =    0.000403176000000 / Dispersion (um pixel-1) for order 04           DISPO05 =    0.000322714000000 / Dispersion (um pixel-1) for order 05           DISPO06 =    0.000269201000000 / Dispersion (um pixel-1) for order 06           DISPO07 =    0.000231112000000 / Dispersion (um pixel-1) for order 07           DISPO08 =    0.000202686000000 / Dispersion (um pixel-1) for order 08           DAIRMASS=            0.0289750 / Average airmass difference between std and obj HISTORY The output FITS files contain a 3-D array of data consisting ofsets of  HISTORY  triplet arrays of data for each aperture and each order,where each tr  HISTORY iplet is composed of an array for the wavelength,an array for the flux  HISTORY , and an array for the error. The tripletsfor each aperture are stacke  HISTORY d behind one another, followed bythe triplets for the next order, etc.  HISTORY  If no orders have beenskipped or deslected in the extraction process,  HISTORY  the contents ofaperture Y in order X can be found as follows:lambda =  HISTORY array[*,0,( X - (smallest order number))*naps + (Y-1)], flux   =array[  HISTORY *,1,( X - (smallest order number))*naps + (Y-1)], error  =array[*,2,(   HISTORY X - (smallest order number))*naps + (Y-1)]  Forexample, for an SXD fil  HISTORY e with two apertures, the wavelengtharray for aperture 1 in order 3 is  HISTORY  located in array [*,0,0], theflux is in array [*,1,0] and the error i  HISTORY s in array [*,2,0]. Foraperture 2, the wavelength is in array [*,0,1],  HISTORY  the flux is inarray [*,1,1] and the error is in array [*,2,1]. For or  HISTORY der 4,the flux for aperture 1 is in array [*,1,2], while the flux fora  HISTORY perture 2 is in array [*,1,3]. For order 5, the fluxes for thetwo aper  HISTORY tures are in arrays [*,1,4] and [*,1,5], etc.  Thespectra have been co  HISTORY rrected for non-linearity.                                              HISTORY                                                                         HISTORY Xcombspec History                                                       HISTORY                                                                         HISTORY The spectra were combined using a Robust Weighted Mean.  The robust     HISTORY threshold was 8.00000.  The files spectra0159.fits, spectra0160.fits,   HISTORY spectra0161.fits, spectra0162.fits, spectra0163.fits,                   HISTORY spectra0164.fits, spectra0165.fits, spectra0166.fits were combined.     HISTORY  Aperture 01 Info: The scale factors were determined using order 04.    HISTORY The scale factors are 1.08274, 0.959233, 0.965089, 1.00145, 0.999096,   HISTORY 1.06237, 1.02437, 0.958867.  The median RMS deviation in each order     HISTORY is 0.0769784, 0.0707674, 0.0642492, 0.0574244, 0.0433613, 0.0376772.    HISTORY   The spectral shapes have been corrected.                              HISTORY This spectrum was telluric corrected using the telluric correction      HISTORY spectra PM_I02351-2411_tellcor_tellspec.fits.  The telluric             HISTORY correction spectra for aperture 01 were shifted by 0.373837,            HISTORY 0.327780, 0.344794, 0.288897, 0.293012, 0.300000 pixels.                HISTORY                                                                         HISTORY Xmergeorders History                                                    HISTORY                                                                         HISTORY This merged spectrum was derived from aperture 01 of file               HISTORY LSPM_J0253+6321_tellcor.fits.  The scaled factors for orders 3, 4, 5,   HISTORY 6, 7, 8 are 1.00000, 1.00000, 0.997218, 1.01425, 1.02081, 1.00849       HISTORY respectively.                                                           END                                                                                                                                                             ?ND?N "?N-Å?N;?NHE?NU†?NbÆ?Np?N}F?NŠ†?N—Æ?N¥?N²F?N¿†?NÌÅ?NÚ?NçE?NðD?Nÿ?OÛ?O'?O-r?O<¾?OL	?O[T?Ojž?Oyé?O‰4?O˜~?O§È?O·?OÆ]?OÕ§?Oäð?Oô:?P"?PÍ?P"?P1_?P@©?POñ?P_:?Pnƒ?P}Ë?P?Pœ\?P«¤?Pºì?PÊ4?PÙ|?PèÃ?Pø?QR?Q™?Q%á?Q5'?QDn?QSµ?Qbü?QrB?Q‰?QÏ?Q ?Q¯[?Q¾¡?QÍå?QÝ+?Qìq?Qû¶?R
û?R@?R)…?R8Ê?RH?RWT?Rf˜?RuÜ?R…!?R"e?R£©?R²í?RÂ1?RÑt?Rà¸?Rïû?Rÿ??S'?SÅ?S-?S<K?SK?SZÐ?Sj?SyU?Sˆ—?S—Ù?S§?S¶]?Sş?SÔà?Sä"?Sóc?T¤?Tå?T!'?T0g?T?¨?TNé?T^*?Tmj?T|ª?T‹ë?T›+?Tªk?T¹«?TÈê?TØ*?Tçj?Tö©?Uè?U'?U$g?U3¥?UBä?UR#?Uab?Up ?Uß?U?Už[?U­™?U¼×?UÌ?UÛS?Uê?UùÎ?V	?VH?V'†?V6Ã?VF?VU<?Vdy?Vs¶?V'ñ?V'.?V¡j?V°¦?V¿â?VÏ?VÞZ?Ví–?VüÑ?W
?WH?W*"?W9¿?WHú?WX5?Wgp?Wv«?W…å?W• ?W¤Z?W³•?WÂÏ?WÒ	?WáC?Wð}?Wÿ·?Xð?X*?X-d?X<?XKÖ?X[?XjI?Xy'?Xˆº?X—ó?X§,?X¶d?Xŝ?XÔÕ?Xä
?XóF?Y~?Y¶?Y í?Y0%?Y?]?YN"?Y]Ì?Ym?Y|:?Y‹r?Yš©?Y©à?Y¹?YÈM?Yׄ?Yæº?Yõñ?Z'?Z]?Z#"?Z2É?ZAÿ?ZQ5?Z`k?Zo¡?Z~Ö?ZŽ?ZA?Z¬v?Z»«?ZÊà?ZÚ?ZéJ?Zø?[´?[è?[&?[5Q?[D…?[Sº?[bî?[r!?[U?[ˆ?[Ÿ¼?[®ð?[¾#?[ÍW?[܊?[ë½?[úð?\
$?\V?\(‰?\7¼?\Fï?\V!?\eT?\t†?\ƒ¹?\'ë?\¢?\±O?\À?\ϳ?\Þå?\î?\ýH?]y?]«?]*Ü?]:
?]I??]Xp?]g¡?]vÑ?]†?]•3?]¤c?]³"?]ÂÄ?]Ñõ?]á%?]ðU?]ÿ…?^µ?^å?^-?^<E?^Kt?^Z¤?^iÓ?^y?^ˆ2?^—a?^¦?^µ¿?^Äî?^Ô?^ãL?^ò{?_©?_Ø?_ ?_/5?_>c?_M'?_\¿?_kí?_{?_ŠI?_™w?_¨¥?_·Ò?_Ç?_Ö-?_å[?_ôˆ?`µ?`â?`"?`1<?`@i?`O–?`^Ã?`mï?`}?`ŒG?`›t?`ª ?`¹Ì?`Èø?`Ø%?`çQ?`ö|?a¨?aÔ?a$?a3+?aBW?aQ'?a`®?aoÙ?a?aŽ/?a[?a¬†?a»°?aÊÛ?aÚ?aé1?aø[?b†?b°?b%Û?b5?bD/?bSY?bb"?bq®?b€Ø?b?bŸ+?b®U?b½?b̨?bÛÒ?bêû?bú$?c	N?cw?c' ?c6É?cEò?cU?cdD?csm?c'•?c'¾?c ç?c°?c¿8?cÎ`?c݈?cì°?cûÙ?d?d)?d)Q?d8y?dG ?dVÈ?deð?du?d"??d"f?d¢Ž?d±µ?dÀÜ?dÐ?dß+?dîR?dýy?e ?eÇ?e*í?e:?eI;?eXa?egˆ?ev®?e…Õ?e"û?e¤!?e³H?eÂm?eѓ?eà¹?eïß?eÿ?f*?fP?f,v?f;œ?fJÁ?fYç?fi?fx2?f‡W?f–|?f¥¡?f´Æ?fÃì?fÓ?fâ6?fñZ?g?g¤?gÉ?g-í?g=?gL7?g[[?gj?gy¤?gˆÈ?g—ì?g§?g¶5?gÅY?gÔ}?gã¡?gòÅ?hè?h?h 0?h/T?h>w?hM›?h\¾?hkâ?h{?hŠ(?h™L?h¨o?h·'?hƵ?hÕØ?häû?hô?iA?id?i!‡?i0©?i?Ì?iNï?i^?im4?i|V?i‹y?iš›?i©½?i¸à?iÈ?i×$?iæF?iõh?jŠ?j¬?j"Î?j1ð?jA?jP3?j_U?jnv?j}˜?jŒº?j›Û?jªü?jº?jÉ??jØa?jç'?jö£?kÄ?kå?k$?k3&?kBG?kQh?k`‰?koª?k~Ê?kë?k?k¬,?k»M?kÊn?kَ?kè¯?k÷Ï?lï?l?l%0?l4P?lCp?lR?la°?lpÐ?lð?l?lž0?l­P?l¼p?lː?lÚ¯?léÏ?løï?m?m.?m&M?m5m?mDŒ?mS¬?mbË?mqê?m
?m)?mŸH?m®g?m½†?mÌ¥?mÛÄ?mêã?mú?n	!?n@?n'_?n6~?nEœ?nT»?ncÚ?nrù?n'?n'6?n T?n¯s?n¾'?nÍ°?nÜÎ?nëì?nû?o
)?oG?o(e?o7ƒ?oF¢?oUÀ?odÞ?osü?oƒ?o'8?o¡V?o°s?o¿'?oÇ?oØä?oê¯?oüy?pD?p ?p1Ù?pC¤?pUn?pg8?py?pŠÌ?pœ–?p®`?pÀ)?pÑò?pã»?põ"?qM?q?q*ß?q<¨?qNq?q`9?qr?qƒÊ?q•'?q§Z?q¹"?qÊê?qܱ?qîy?r@?r?r#Ï?r5–?rG]?rY$?rjë?r|²?rŽx?r ??r²?rÃË?rՑ?rçW?rù?s
ã?s¨?s.n?s@3?sQù?sc¾?suƒ?s‡H?s™
?sªÒ?s¼–?sÎ[?sà?sñã?t¨?tl?t'0?t8ô?tJ·?t\{?tn>?t€?t'Å?t£ˆ?tµK?tÇ?tØÑ?tê"?tüW?u?uÜ?u1ž?uC`?uU"?ufä?ux¦?uŠh?uœ*?u­ë?u¿­?uÑn?uã/?uôð?v±?vr?v*3?v;ô?vMµ?v_u?vq5?v'ö?v"¶?v¦u?v¸5?vÉõ?vÛµ?vít?vÿ4?wó?w"³?w4r?wF1?wWð?wi¯?w{n?w,?wžë?w°©?wÂh?wÔ&?wåä?w÷¢?x	`?x?x,Ü?x>š?xPW?xb?xsÒ?x…?x—M?x©
?xºÇ?x̄?xÞ@?xïý?yº?yv?y%2?y6ï?yH«?yZg?yl#?y}ß?yš?y¡V?y³?yÄÍ?yֈ?yèD?yùÿ?zº?zu?z/0?z@ê?zR¥?zd`?zv?z‡Õ?z™?z«I?z½?zν?zàw?zò1?{ê?{¤?{'^?{9?{JÐ?{\Š?{nC?{ü?{'µ?{£m?{µ&?{Æß?{ؗ?{êP?{ü?|
À?|y?|11?|Bé?|T ?|fX?|x?|‰È?|›~?|­5?|¾í?|Ф?|â[?|ô?}É?}€?})7?}:í?}L¤?}^[?}p?}Ç?}"}?}¥4?}¶ê?}È ?}ÚU?}ì?}ýÁ?~v?~!,?~2á?~D—?~VL?~h?~y¶?~‹k?~ ?~®Ô?~À‰?~Ò>?~ãò?~õ§?[??*Ã?<w?N+?_ß?q"?ƒG?"ú?¦®?¸a?Ê?ÛÈ?í{?ÿ.?€p?€J?€#?€"ü?€+Ö?€4¯?€=ˆ?€Fa?€O;?€X?€`í?€iÆ?€rŸ?€{x?€"Q?€*?€–?€žÛ?€§´?€°?€¹e?€Â>?€Ë?€Óï?€ÜÇ?€å ?€îx?€÷Q?)?	?Ú?²?#Š?,b?5:?>?Fê?OÂ?Xš?ar?jJ?s!?{ù?"Ñ?©?–€?ŸX?¨/?±?¹Þ?Â¶?Ë?Ôe?Ý<?æ?îê?÷Â?'™?'	p?'G?'?'#õ?',Ì?'5£?'>z?'GQ?'P'?'Xþ?'aÕ?'j¬?'s'?'|Y?'…/?'Ž?'–Ü?'Ÿ³?'¨‰?'±`?'º6?'Ã?'Ëã?'Ô¹?'ݏ?'æe?'ï;?'ø?ƒè?ƒ	¾?ƒ"?ƒi?ƒ$??ƒ-?ƒ5ë?ƒ>Á?ƒG—?ƒPl?ƒYB?ƒb?ƒjí?ƒsÃ?ƒ|˜?ƒ…n?ƒŽC?ƒ—?ƒŸî?ƒ¨Ä?ƒ±™?ƒºn?ƒÃC?ƒÌ?ƒÔî?ƒÝÃ?ƒæ˜?ƒïm?ƒøB?"?"	ì?"Á?"–?"$k?"-@?"6?">é?"G¾?"P"?"Yg?"b<?"k?"så?"|º?"…Ž?"Žc?"—7?" ?"¨à?"±´?"ºˆ?"Ã]?"Ì1?"Õ?"ÝÙ?"æ­?"ï?"øU?…)?…	ý?…Ñ?…¥?…$y?…-M?…6!?…>õ?…GÈ?…Pœ?…Yp?…bC?…k?…së?…|¾?……'?…Že?…—9?… ?…¨à?…±³?…º†?…ÃZ?…Ì-?…Õ?…ÝÓ?…æ¦?…ïz?…øM?† ?†	ó?†Æ?†™?†$l?†-??†6?†>ä?†G¶?†P‰?†Y\?†b/?†k?†sÔ?†|§?†…z?†ŽL?†—?†Ÿñ?†¨Ä?†±–?†ºi?†Ã;?†Ì?†Ôà?†Ý²?†æ…?†ïW?†ø)?‡û?‡	Î?‡ ?‡r?‡$D?‡-?‡5è?‡>º?‡GŒ?‡P^?‡Y0?‡b?‡jÔ?‡s¦?‡|x?‡…I?‡Ž?‡–í?‡Ÿ¿?‡¨?‡±b?‡º4?‡Ã?‡Ë×?‡Ô¨?‡Ýz?‡æK?‡ï?‡÷î?ˆÀ?ˆ	'?ˆb?ˆ4?ˆ$?ˆ,Ö?ˆ5¨?ˆ>y?ˆGJ?ˆP?ˆXì?ˆa½?ˆj?ˆs`?ˆ|1?ˆ…?ˆÓ?ˆ–¤?ˆŸu?ˆ¨F?ˆ±?ˆ¹ç?ˆÂ¸?ˆË‰?ˆÔZ?ˆÝ*?ˆåû?ˆîÌ?ˆ÷?‰m?‰	>?‰?‰ß?‰#°?‰,€?‰5Q?‰>!?‰Fò?‰OÂ?‰X"?‰ac?‰j3?‰s?‰{Ô?‰"¤?‰u?‰–E?‰Ÿ?‰§å?‰°¶?‰¹†?‰ÂV?‰Ë&?‰Óö?‰ÜÆ?‰å–?‰îf?‰÷6?Š?ŠÖ?Š¦?Šv?Š#F?Š,?Š4æ?Š=µ?ŠF…?ŠOU?ŠX%?Š`õ?ŠiÄ?Šr"?Š{d?Š"3?Š?Š•Ò?Šž¢?Š§r?Š°A?Š¹?ŠÁà?ŠÊ°?ŠÓ?ŠÜO?Šå?Šíí?Šö½?ŠÿŒ?‹[?‹+?‹ú?‹"É?‹+™?‹4h?‹=7?‹F?‹NÕ?‹W¤?‹`t?‹iC?‹r?‹zá?‹ƒ°?‹Œ?‹•N?‹ž?‹¦ì?‹¯»?‹¸Š?‹ÁY?‹Ê(?‹Òö?‹ÛÅ?‹ä"?‹íc?‹ö2?‹ÿ?ŒÏ?Œž?Œm?Œ"<?Œ+
?Œ3Ù?Œ<¨?ŒEv?ŒNE?ŒW?Œ_â?Œh±?Œq?ŒzN?Œƒ?Œ‹ë?Œ"¹?Œˆ?Œ¦V?Œ¯$?Œ·ó?ŒÀÁ?ŒÉ?ŒÒ^?ŒÛ,?Œãû?ŒìÉ?Œõ—?Œþd?3??Ï?!?*l?3:?<?DÖ?M¤?Vr?_@?h?pÝ?y«?'y?‹G?"?œã?¥±?®?·M?À?Èè?Ñ¶?Ú"?ãR?ì ?ôî?ý¼?Ž‰?ŽW?Ž%?Ž ó?Ž)À?Ž2Ž?Ž;\?ŽD*?ŽL÷?ŽUÅ?Ž^"?Žg`?Žp.?Žxü?ŽÉ?ŽŠ—?Ž"d?Žœ2?Ž¤ÿ?Ž­Í?Ž¶›?Ž¿h?ŽÈ6?ŽÑ?ŽÙÑ?Žâž?Žël?Žô9?Žý?Ô?¡?o? <?)	?1×?:¤?Cq?L??U?]Ù?f§?ot?xA??‰Ü?'©?›v?¤C?­?µÞ?¾«?Çx?ÐE?Ù?áà?ê­?óz?÷
?´?^??!±?,[?7?A®?LX?W?aª?lT?vý?¦?ŒO?–ø?¡¡?¬J?¶ó?Á›?ÌD?Öí?á•?ì=?öæ?'Ž?'6?'Þ?'!‡?',/?'6×?'A~?'L&?'VÎ?'av?'l?'vÅ?'l?'Œ?'–»?'¡b?'¬	?'¶±?'ÁX?'Ëÿ?'Ö¥?'áL?'ëó?'öš?'@?'ç?'Ž?'!4?'+Ú?'6?'A'?'KÍ?'Vs?'a?'k¿?'ve?'?'‹±?'–V?' ü?'«¢?'¶G?'Àí?'Ë'?'Ö7?'àÝ?'ë'?'ö'?"Ì?"q?"?" »?"+`?"6?"@©?"KN?"Uò?"`—?"k;?"uß?"€"?"‹(?"•Ì?" p?"«?"µ¸?"À\?"Ë?"Õ£?"àG?"êë?"õŽ?"2?"
Õ?"y?" ?"*¿?"5a?"@?"J¨?"UK?"_î?"j'?"u3?"Ö?"Šy?"•?"Ÿ¾?"ª`?"µ?"¿¥?"ÊH?"Ôê?"ߌ?"ê.?"ôÐ?"ÿr?•
?•¶?•X?•)ú?•4œ?•?=?•Iß?•T€?•_"?•iÃ?•te?•?•‰§?•"H?•žé?•©Š?•´+?•¾Ì?•Ém?•Ô?•Þ¯?•éO?•óð?•þ'?–	1?–Ò?–r?–)?–3³?–>S?–Hó?–S"?–^3?–hÓ?–ss?–~?–ˆ³?–"R?–ò?–¨'?–³1?–½Ñ?–Èp?–Ó?–ݯ?–èN?–òî?–ý?—,?—Ë?—j?—(	?—2¨?—=G?—Gå?—R"?—]#?—gÁ?—r`?—|ÿ?—‡?—';?—œÚ?—§x?—²?—¼´?—ÇR?—Ññ?—܏?—ç,?—ñÊ?—üh?˜?˜¤?˜A?˜&ß?˜1}?˜<?˜F¸?˜QU?˜[ò?˜f?˜q-?˜{Ê?˜†g?˜'?˜›¡?˜¦>?˜°Û?˜»x?˜Æ?˜Ð²?˜ÛN?˜åë?˜ð‡?˜û$?™À?™]?™ù?™%–?™02?™:Î?™Ej?™P?™Z¢?™e??™oÚ?™zv?™…?™®?™šJ?™¤æ?™¯?™º?™Ä¸?™ÏT?™Ùï?™ä‹?™ï&?™ùÁ?š]?šø?š"?š$.?š.É?š9d?šCÿ?šNš?šY5?šcÐ?šnj?šy?šƒ ?šŽ:?š˜Õ?š£o?š®
?š¸¤?šÃ>?šÍÙ?šØs?šã
?ší§?šøA?›Ü?›
v?›?›"©?›-C?›7Ý?›Bw?›M?›Wª?›bD?›lÝ?›ww?›'?›Œª?›—C?›¡Ý?›¬v?›·?›Á¨?›ÌA?›ÖÚ?›ás?›ì?›ö¥?œ=?œÖ?œo?œ!?œ+¡?œ69?œ@Ò?œKk?œV?œ`œ?œk4?œuÍ?œ€e?œŠý?œ••?œ .?œªÆ?œµ^?œ¿ö?œÊŽ?œÕ&?œß¾?œêV?œôî?œÿ†?
?µ?M?)å?4|???I«?TC?^Ú?iq?t	?~ ?‰7?"Ï?žf?¨ý?³"?¾+?ÈÂ?ÓY?Ýð?è‡?ó?ý´?žK?žâ?žx?ž(?ž2¦?ž=<?žGÓ?žRi?ž\ÿ?žg–?žr,?ž|Â?ž‡Y?ž'ï?žœ…?ž§?ž±±?ž¼G?žÆÝ?žÑs?žÜ	?žæŸ?žñ5?žûË?Ÿ`?Ÿö?ŸŒ?Ÿ&!?Ÿ0·?Ÿ;L?ŸEâ?ŸPw?Ÿ[
?Ÿe¢?Ÿp8?ŸzÍ?Ÿ…b?Ÿ÷?Ÿš?Ÿ¥"?Ÿ¯·?ŸºL?ŸÄá?ŸÏv?ŸÚ?Ÿä ?Ÿï5?ŸùÊ? ^? ó? ˆ? $? .±? 9F? CÛ? No? Y? c˜? n-? xÁ? ƒU? ê? ˜~? £? ­¦? ¸;? ÂÏ? Íc? ×÷? â‹? í? ÷³?¡G?¡Û?¡n?¡"?¡,–?¡7*?¡A¾?¡LQ?¡Vå?¡ax?¡l?¡v ?¡3?¡‹Æ?¡–Z?¡ í?¡«?¡¶?¡À§?¡Ë:?¡ÕÎ?¡àa?¡êô?¡õ‡?¢?¢
­?¢@?¢Ó?¢*f?¢4ù?¢?Œ?¢J?¢T²?¢_D?¢i×?¢tj?¢~ý?¢‰?¢""?¢ž´?¢©G?¢³Ú?¢¾l?¢Èþ?¢Ó'?¢Þ#?¢è¶?¢óH?¢ýÚ?£m?£ÿ?£'?£(#?£2µ?£=G?£GÙ?£Rk?£\ý?£g?£r!?£|³?£‡E?£'×?£œi?£¦û?£±Œ?£¼?£Æ°?£ÑB?£ÛÓ?£æd?£ðõ?£û‡?¤?¤ª?¤;?¤%Í?¤0^?¤:ð?¤E?¤P?¤Z¤?¤e5?¤oÆ?¤zW?¤"è?¤z?¤š?¤¤œ?¤¯-?¤¹¾?¤ÄO?¤Îà?¤Ùq?¤ä?¤î"?¤ù$?¥´?¥E?¥Ö?¥#g?¥-÷?¥8ˆ?¥C?¥M©?¥X:?¥bË?¥m[?¥wì?¥'|?¥
?¥—?¥¢.?¥¬¾?¥·N?¥Áß?¥Ìo?¥Öÿ?¥á?¥ì ?¥ö°?¦@?¦Ñ?¦a?¦ ñ?¦+?¦6?¦@¡?¦K1?¦UÁ?¦`Q?¦já?¦uq?¦€?¦Š'?¦•!?¦Ÿ°?¦ª@?¦´Ð?¦¿`?¦Éï?¦Ô?¦ß?¦éž?¦ô.?¦þ¾?§	M?§Ý?§l?§(ü?§3‹?§>?§Hª?§S:?§]É?§hY?§rè?§}w?§ˆ?§'–?§%?§§´?§²D?§¼Ó?§Çb?§Ññ?§Ü€?§ç?§ñŸ?§ü.?¨½?¨L?¨Û?¨&j?¨0ù?¨;ˆ?¨F?¨P¥?¨[4?¨eÃ?¨pR?¨zá?¨…p?¨þ?¨š?¨¥?¨¯«?¨º9?¨ÄÈ?¨ÏW?¨Ùå?¨ät?¨ï?¨ù'?© ?©®?©=?©#Ë?©.Z?©8è?©Cw?©N?©X"?©c"?©m°?©x??©'Í?©[?©—ê?©¢x?©­?©·•?©Â#?©Ì±?©×??©áÍ?©ì\?©öê?ªx?ª?ª"?ª!"?ª+°?ª6>?ª@Ì?ªKZ?ªUè?ª`v?ªk?ªu'?ª€ ?ªŠ®?ª•<?ªŸÊ?ªªX?ª´æ?ª¿s?ªÊ?ªÔ?ªß?ªé«?ªô8?ªþÆ?«	T?«â?«o?«(ý?«3‹?«>?«H¦?«S4?«]Á?«hO?«rÜ?«}j?«‡ø?«'…?«?«§ ?«².?«¼»?«ÇI?«ÑÖ?«Üd?«æñ?«ñ?«ü?¬™?¬'?¬´?¬&A?¬0Ï?¬;\?¬Eé?¬Pw?¬[?¬e?¬p?¬z«?¬…8?¬Å?¬šS?¬¤à?¬¯m?¬¹ú?¬Ä‡?¬Ï?¬Ù¢?¬ä/?¬î¼?¬ùI?­Ö?­c?­ñ?­#~?­.?­8˜?­C%?­M²?­X??­bÌ?­mY?­wæ?­'s?­?­—?­¢?­¬§?­·4?­ÁÁ?­ÌN?­ÖÛ?­ág?­ëô?­ö?®?®›?®(?® µ?®+B?®5Î?®@[?®Jè?®Uu?®`?®j?®u?®¨?®Š5?®"Â?®ŸN?®©Û?®´h?®¾õ?®É?®Ô?®Þ›?®é(?®ó´?®þA?¯Î?¯Z?¯ç?¯(t?¯3?¯=?¯H?¯R¦?¯]3?¯gÀ?¯rL?¯|Ù?¯‡f?¯'ò?¯œ?¯§?¯±˜?¯¼%?¯Æ±?¯Ñ>?¯ÛÊ?¯æW?¯ðä?¯ûp?°ý?°‰?°?°%¢?°0/?°:¼?°EH?°OÕ?°Za?°dî?°oz?°z?°""?° ?°™¬?°¤9?°®Å?°¹R?°ÃÞ?°Îk?°Ø÷?°ã"?°î?°ø?±)?±
¶?±B?±"Ï?±-[?±7è?±Bt?±M?±W?±b?±l¦?±w2?±¿?±ŒK?±–Ø?±¡d?±«ñ?±¶}?±Á
?±Ë–?±Ö#?±à¯?±ë;?±õÈ?²T?²
á?²m?²ú?²*†?²5?²?Ÿ?²J,?²T¸?²_D?²iÑ?²t]?²~ê?²‰v?²"?²ž?²©?²³¨?²¾5?²ÈÁ?²ÓN?²ÝÚ?²èg?²òó?²ý?³?³˜?³%?³'±?³2>?³<Ê?³GW?³Qã?³\p?³fü?³q‰?³|?³†¢?³'.?³›»?³¦G?³°Ô?³»`?³Åí?³Ðy?³Û?³å"?³ð?³ú¬?´8?´ì?´??´&'?´3ä?´A7?´N‰?´[Û?´i-?´v?´ƒÑ?´'#?´žu?´«Ç?´¹?´Æj?´Ó¼?´á
?´î^?´û¯?µ	?µQ?µ#¢?µ0ó?µ>D?µK•?µXä?µf5?µs…?µ€Õ?µŽ%?µ›u?µ¨Å?µ¶?µÃe?µÐµ?µÞ?µëT?µø¤?¶ó?¶B?¶ '?¶-á?¶;0?¶H?¶UÎ?¶c?¶pk?¶}º?¶‹?¶˜W?¶¥¥?¶²ó?¶ÀB?¶Í?¶ÚÞ?¶è,?¶õy?·Ç?·?·b?·*°?·7ý?·EK?·R˜?·_å?·m2?·z?·‡Ì?·•?·¢e?·¯²?·¼ÿ?·ÊK?·×˜?·ää?·ò0?·ÿ|?¸È?¸?¸'`?¸4¬?¸Aø?¸OC?¸\?¸iÚ?¸w&?¸"q?¸'¼?¸Ÿ?¸¬S?¸¹ž?¸Æè?¸Ô3?¸á~?¸îÉ?¸ü?¹	^?¹¨?¹#ò?¹1=?¹>‡?¹KÑ?¹Y?¹fe?¹s¯?¹€ù?¹ŽB?¹›Œ?¹¨Õ?¹¶?¹Ãh?¹Ð²?¹Ýû?¹ëD?¹ø?ºÖ?º?º h?º-°?º:ù?ºHB?ºUŠ?ºbÓ?ºp?º}c?ºŠ«?º—ô?º¥<?º²"?º¿Ë?ºÍ?ºÚ[?ºç£?ºôê?»2?»y?»À?»*?»7O?»D–?»QÝ?»_$?»lk?»y²?»†ù?»"??»¡†?»®Ì?»¼?»ÉY?»ÖŸ?»ãæ?»ñ,?»þr?¼¸?¼þ?¼&D?¼3‰?¼@Ï?¼N?¼[Z?¼h ?¼uå?¼ƒ*?¼p?¼µ?¼ªú?¼¸??¼Å"?¼ÒÉ?¼à?¼íR?¼ú—?½Ü?½ ?½"e?½/©?½<í?½J2?½Wv?½dº?½qþ?½B?½Œ†?½™Ê?½§
?½´Q?½Á•?½ÎØ?½Ü?½é_?½ö¢?¾æ?¾)?¾l?¾+¯?¾8ò?¾F5?¾Sx?¾`º?¾mý?¾{@?¾ˆ'?¾•Å?¾£?¾°J?¾½‹?¾ÊÍ?¾Ø?¾åQ?¾ò"?¾ÿÕ?¿
?¿Y?¿'›?¿4Ü?¿B?¿O_?¿\¡?¿iâ?¿w$?¿"e?¿'¦?¿žç?¿¬(?¿¹i?¿Æª?¿Óë?¿á,?¿îm?¿û­?Àî?À/?À#o?À0°?À=ð?ÀK0?ÀXp?Àe±?Àrñ?À€1?Àq?Àš±?À§ð?Àµ0?ÀÂp?ÀÏ°?ÀÜï?Àê/?À÷n?Á®?Áí?Á,?Á,k?Á9«?ÁFê?ÁT)?Áah?Án§?Á{å?Á‰$?Á–c?Á£¡?Á°à?Á¾?ÁË]?Á؛?ÁåÚ?Áó?ÂV?Â
"?ÂÓ?Â(?Â5O?ÂBŒ?ÂOÊ?Â]?ÂjF?Âw"?"Á?'ÿ?Ÿ<?¬z?¹·?ÂÆô?ÂÔ2?Âáo?Âî¬?Âûé?Ã	&?Ãc?Ã# ?Ã0Ý?Ã>?ÃKV?ÃX"?ÃeÐ?Ãs?ÀI?ͅ?ÚÂ?çþ?õ:?ÃÂv?Ãϳ?ÃÜï?Ãê+?Ã÷g?Ä£?Äß?Ä?Ä,V?Ä9'?ÄFÍ?ÄT	?ÄaE?Än€?Ä{¼?Ĉ÷?Ė2?Ä£n?Ä°©?Ľä?ÄË?ÄØZ?Äå•?ÄòÐ?Å?Å
F?Å€?Å'»?Å4ö?ÅB0?ÅOk?Å\¦?Åià?Åw?ńU?ő?ŞÉ?Ŭ?Ź>?ÅÆx?ÅÓ²?Åàì?Åî&?Åû`?Æ™?ÆÓ?Æ#
?Æ0G?Æ=€?ÆJº?ÆWó?Æe-?Ærf?Æ ?ƌÙ?ƚ?ƧK?Æ´…?ÆÁ¾?ÆÎ÷?ÆÜ0?Æéi?Æö¢?ÇÛ?Ç?ÇL?Ç+…?Ç8½?ÇEö?ÇS/?Ç`g?Çm ?ÇzØ?Lj?ǕI?Ç¢?ǯ¹?Ǽò?ÇÊ*?Ç×b?Çäš?ÇñÒ?Çÿ
?ÈB?Èy?È&±?È3é?ÈA!?ÈNX?È[?ÈhÈ?Èuÿ?ȃ7?Ȑm?ȝ¤?ȪÜ?ȸ?ÈÅJ?È҂?Èß¹?Èìð?Èú'?É^?É•?É!Ì?É/?É<:?ÉIp?ÉV§?ÉcÞ?Éq?É~K?ɋ'?ɘ¸?É¥ï?ɳ%?ÉÀ\?É͒?ÉÚÈ?Éçÿ?Éõ5?Êk?Ê¡?Ê×?Ê*
?Ê7C?ÊDy?ÊQ¯?Ê^å?Êl?ÊyQ?ʆ‡?ʓ¼?Ê ò?Ê®(?Ê»]?Êȓ?ÊÕÈ?Êâþ?Êð3?Êýi?Ë
ž?ËÓ?Ë%	?Ë2>?Ë?s?ËL¨?ËYÝ?Ëg?ËtH?ˁ}?ˎ±?˛æ?Ë©?˶P?ËÅ?Ëк?ËÝî?Ëë#?ËøX?ÌŒ?ÌÁ?Ìö?Ì-*?Ì:^?ÌG"?ÌTÇ?Ìaü?Ìo0?Ì|d?̉˜?̖Í?̤?̱5?̾i?Ì˝?ÌØÑ?Ìæ?Ìó9?Ím?Í
¡?ÍÕ?Í(?Í5<?ÍBp?ÍO¤?Í\×?Íj?Íw??̈́r?͑¦?͞Ù?ͬ
?͹@?ÍÆs?ÍÓ§?ÍàÚ?Íî
?ÍûA?Ît?Χ?Î"Ú?Î0
?Î=@?ÎJs?ÎW¦?ÎdÙ?Îr?Î??Όr?Ι¥?ΦØ?δ?ÎÁ=?ÎÎp?ÎÛ£?ÎèÕ?Îö?Ï;?Ïm?Ï ?Ï*Ò?Ï8?ÏE7?ÏRj?Ï_œ?ÏlÎ?Ïz?χ3?ϔe?Ï¡—?Ï®Ê?Ï»ü?ÏÉ.?ÏÖ`?Ïã'?ÏðÄ?Ïýö?Ð(?ÐZ?Ð%Œ?Ð2¾?Ð?ð?ÐM"?ÐZT?Ðg…?Ðt·?Ёé?Џ?МL?Щ~?ж¯?ÐÃá?ÐÑ?ÐÞD?Ðëv?Ðø§?ÑÙ?Ñ
?Ñ ;?Ñ-m?Ñ:ž?ÑGÐ?ÑU?Ñb2?Ñoc?Ñ|•?щÆ?і÷?Ѥ(?ѱY?ѾŠ?ÑË»?ÑØì?Ñæ?ÑóN?Ò?Ò
°?Òá?Ò(?Ò5C?ÒBt?ÒO¥?Ò\Ö?Òj?Òw7?҄h?ґ™?ҞÉ?Ò«ú?Ò¹+?ÒÆZ?ÒӋ?Òà»?Òíì?Òû?ÓM?Ó}?Ó"®?Ó/Þ?Ó=?ÓJ??ÓWo?Ód ?ÓqÐ?Ó?ӌ1?әa?Ó¦'?Ó³Â?ÓÀò?ÓÎ"?ÓÛR?Óè'?Óõ²?Ôâ?Ô?ÔC?Ô*s?Ô7£?ÔDÓ?ÔR?Ô_3?Ôlc?Ôy'?ԆÂ?ԓò?Ô¡"?Ô®R?Ô»'?ÔȲ?ÔÕá?Ôã?ÔðA?Ôýq?Õ
 ?ÕÐ?Õ%?Õ2/?Õ?_?ÕL?ÕY¾?Õfî?Õt?ՁM?Վ}?՛¬?Õ¨Ü?Õ¶?ÕÃ;?ÕÐj?Õݚ?ÕêÉ?Õ÷ù?Ö(?ÖW?Ö‡?Ö,¶?Ö9å?ÖG?ÖTD?Öas?Ön£?Ö{Ò?։?֖0?Ö£`?Ö°?Ö½¾?ÖÊí?ÖØ?ÖåL?Öò{?Öÿª?×Ù?×?×'7?×4f?×A•?×NÄ?×[ô?×i#?×vR?׃?א°?םß?׫?׸=?×Åk?×Қ?×ßÉ?×ìø?×ú'?ØV?Ø…?Ø!´?Ø.ã?Ø<?ØI@?ØVo?Øcž?ØpÍ?Ø}ü?؋*?ؘY?Ø¥ˆ?ز·?Ø¿å?ØÍ?ØÚC?Øçr?Øô ?ÙÏ?Ùþ?Ù,?Ù)[?Ù6Š?ÙC¹?ÙPç?Ù^?ÙkD?Ùxs?م¢?ْÐ?ٟÿ?Ù­.?Ùº\?ÙNj?ÙÔ¹?Ùáè?Ùï?ÙüE?Ú	t?Ú¢?Ú#Ñ?Ú0ÿ?Ú>.?ÚK\?ÚX‹?Úe¹?Úrè?ڀ?ڍE?ښs?Ú§¢?Ú´Ð?ÚÁÿ?ÚÏ-?ÚÜ\?ÚéŠ?Úö¹?Ûç?Û?ÛD?Û+r?Û8¡?ÛEÏ?ÛRþ?Û`,?Ûm[?Ûz‰?ۇ·?۔æ?Û¢?Û¯C?Û¼q?ÛÉ ?ÛÖÎ?Ûãü?Ûñ+?ÛþY?܈?ܶ?Ü%ä?Ü3?Ü@A?ÜMo?ÜZž?ÜgÌ?Ütû?܂)?܏W?ܜ†?Ü©´?ܶã?ÜÄ?ÜÑ??ÜÞn?Üëœ?ÜøÊ?Ýù?Ý'?Ý V?Ý-"?Ý:²?ÝGá?ÝU?Ýb=?Ýok?Ý|™?݉È?ݖö?ݤ%?ݱS?ݾ?ÝË°?ÝØÞ?Ýæ
?Ýó;?Þi?Þ
˜?ÞÆ?Þ'õ?Þ5#?ÞBQ?ÞO€?Þ\®?ÞiÝ?Þw?ބ:?ޑh?ޞ—?Þ«Å?Þ¸ó?ÞÆ"?ÞÓP?Þà?Þí­?ÞúÜ?ß
?ß9?ß"g?ß/–?ß<Ä?ßIó?ßW!?ßdP?ßq~?ß~­?ߋÜ?ߙ
?ߦ9?ß³g?ßÀ–?ßÍÄ?ßÚó?ßè!?ßõP?à?à­?àÜ?à*?à79?àDh?àQ–?à^Å?àkô?ày"?à†Q?à"€?à ¯?à­Ý?à»?àÈ;?àÕi?àâ˜?àïÇ?àüö?á
$?áS?á$'?á1±?á>à?áL?áY=?áfl?ás›?á€Ê?áù?á›(?á¨V?ᵅ?á´?áÏã?áÝ?áêA?á÷p?âŸ?âÎ?âý?â,,?â9[?âFŠ?âS¹?â`è?ân?â{F?âˆu?╥?â¢Ô?â°?â½2?âÊa?âא?âä¿?âñï?âÿ?ãM?ã|?ã&¬?ã3Û?ãA
?ãN:?ã[i?ãh˜?ãuÈ?ã'÷?ã&?ãV?㪅?ã·´?ãÄä?ãÒ?ãßC?ãìr?ãù¢?äÑ?ä?ä!0?ä.`?ä;?äH¿?äUï?äc?äpN?ä}~?䊭?ä—Ý?ä¥
?ä²=?ä¿l?ä̜?äÙÌ?äæü?äô,?å[?å‹?å»?å(ë?å6?åCK?åP{?å]«?åjÛ?åx?å…;?å'k?埛?å¬Ë?å¹û?åÇ,?åÔ\?åáŒ?åî¼?åûì?æ	?æM?æ#}?æ0­?æ=Þ?æK?æX>?æeo?ærŸ?æÐ?æ?æš1?æ§a?洒?æÁÂ?æÎó?æÜ#?æéT?æö…?çµ?çæ?ç?ç+G?ç8x?çE©?çRÚ?ç`?çm;?çzl?燝?ç"Î?ç¡ÿ?ç¯0?ç¼a?çɒ?çÖÃ?çãô?çñ%?çþV?èˆ?è¹?è%ê?è3?è@L?èM~?ð)ÿ?ð;¹?ðMt?ð_.?ðpè?ð'£?ð"]?ð¦?ð·Ð?ðɊ?ðÛD?ðìý?ðþ·?ñp?ñ"*?ñ3ã?ñEœ?ñWU?ñi?ñzÇ?ñŒ€?ñž8?ñ¯ñ?ñÁ©?ñÓb?ñå?ñöÒ?òŠ?òB?ò+ú?ò=²?òOj?òa"?òrÙ?ò"'?ò–H?ò§ÿ?ò¹·?òËn?òÝ%?òîÜ?ó"?óI?ó$?ó5·?óGm?óY#?ójÚ?ó|?óŽF?óŸü?ó±²?óÃh?óÕ?óæÓ?óøˆ?ô
>?ôó?ô-¨?ô?^?ôQ?ôbÈ?ôt}?ô†2?ô—ç?ô©›?ô»P?ôÍ?ôÞ¹?ôðn?õ"?õÖ?õ%Š?õ7>?õHò?õZ¦?õlZ?õ~?õÁ?õ¡u?õ³(?õÄÜ?õ֏?õèB?õùõ?ö¨?ö[?ö/?ö@Á?öRt?öd&?öuÙ?ö‡‹?ö™>?öªð?ö¼¢?öÎT?öà?öñ¸?÷j?÷?÷&Í?÷8?÷J1?÷[â?÷m"?÷E?÷ö?÷¢§?÷´X?÷Æ	?÷׺?÷ék?÷û?øÌ?ø}?ø0-?øAÝ?øSŽ?øe>?øvî?øˆž?øšN?ø«þ?ø½®?øÏ^?øá
?øò½?ùm?ù?ù'Ë?ù9{?ùK*?ù\Ù?ùnˆ?ù€7?ù'æ?ù£•?ùµC?ùÆò?ùØ¡?ùêO?ùûý?ú
¬?úZ?ú1?úB¶?úTd?úf?úwÀ?ú‰n?ú›?ú¬É?ú¾w?úÐ$?úáÒ?úó?û,?ûÚ?û(‡?û:4?ûKá?û]?ûo:?û€ç?û'"?û¤@?ûµí?ûǙ?ûÙF?ûêò?ûüž?üJ?üö?ü1¢?üCN?üTú?üf¦?üxQ?ü‰ý?ü›©?ü­T?ü¾ÿ?üЫ?üâV?üô?ý¬?ýW?ý)?ý:­?ýLX?ý^?ýo­?ýX?ý"?ý¤­?ý¶W?ýÈ?ýÙ¬?ýëV?ýý?þª?þ T?þ1þ?þC¨?þUQ?þfû?þx¥?þŠN?þ›ø?þ­¡?þ¿J?þÐô?þâ?þôF?ÿï?ÿ˜?ÿ)A?ÿ:ê?ÿL'?ÿ^;?ÿoä?ÿŒ?ÿ"4?ÿ¤Ü?ÿ¶…?ÿÈ-?ÿÙÕ?ÿë}?ÿý%@g@;@@!ã@*·@3‹@<^@E2@N@VÚ@_­@h@qU@z(@'ü@‹Ï@"£@v@¦J@¯@·ð@ÀÄ@ɗ@Òj@Û=@ä@ìä@õ·@þŠ@]@0@@!Ö@*©@3|@<N@E!@Mô@VÇ@_š@hl@q?@z@'ä@‹·@"‰@\@¦.@¯@·Ó@À¦@Éx@ÒJ@Û@ãï@ìÁ@õ"@þe@8@
@Ü@!®@*€@3R@<$@Dö@MÈ@V™@_k@h=@q@yá@'²@‹"@"V@'@¥ù@®Ë@·œ@Àn@É>@Ò@Úá@ã²@ì"@õU@þ&@ø@É@š@!k@*<@3@;ß@D°@M@VR@_#@gô@pÅ@y–@'g@‹7@"@œÙ@¥ª@®{@·K@À@Èí@ѽ@ڎ@ã^@ì/@õ@ýÐ@ @q@A@!@)â@2²@;ƒ@DS@M#@Uó@^Ä@g"@pd@y4@'@ŠÔ@"¤@œt@¥D@®@¶ä@¿´@Ȅ@ÑT@Ú$@âô@ëÃ@ô"@ýc@3@@Ò@ ¡@)q@2A@;@Cà@L¯@U@^N@g@oí@x¼@Œ@Š[@"*@›ú@¤É@­˜@¶g@¿7@È@ÐÕ@Ù¤@âs@ëB@ô@üà@¯@~@M@ @(ë@1º@:‰@CW@L&@Tõ@]Ä@f'@oa@x0@€ÿ@‰Í@'œ@›j@¤9@­@µÖ@¾¥@Çs@ÐA@Ù@áÞ@ê­@ó{@üI@@
æ@´@ƒ@(Q@1@9í@B»@KŠ@TX@]&@eô@nÂ@w@€^@‰,@'ú@šÈ@£–@¬d@µ2@¾@ÆÍ@ϛ@Øi@á7@ê@òÒ@û @n@
;@	@×@'¤@0r@9@@B
@JÛ@S¨@\v@eC@n@vÞ@¬@ˆy@'F@š@¢á@«®@´|@½I@Æ@Îã@×±@à~@éK@ò@úå@	³@	€@	M@	@	&ç@	/´@	8@	AN@	J@	Rè@	[µ@	d'@	mO@	v@	~é@	‡µ@	'@	™O@	¢@	ªé@	³µ@	¼'@	ÅO@	Î@	Öè@	ßµ@	è'@	ñN@	ú@
è@
´@
@
M@
&@
.æ@
7³@
@@
IL@
R@
Zå@
c±@
l~@
uJ@
~@
†ã@
¯@
˜{@
¡H@
ª@
²à@
»­@
Äy@
ÍE@
Ö@
ÞÞ@
çª@
ðv@
ùB@@
Ú@¦@s@%?@.@6×@?£@Ho@Q;@Z@bÓ@kŸ@tk@}7@†@ŽÎ@—š@ f@©2@±þ@ºÊ@Ö@Ìa@Õ-@Ýù@æÅ@ï@ø\@(@	ô@¿@‹@$W@-"@5î@>¹@G…@PQ@Y@aè@j³@s@|J@…@á@–­@Ÿx@¨D@±@¹Û@¦@Ër@Ô=@Ý@åÔ@îŸ@÷k@
6@
	@
Í@
˜@
#c@
,.@
4ú@
=Å@
F@
O[@
X'@
`ò@
i½@
rˆ@
{S@
"@
ΐ@
•µ@
ž€@
§K@
°@
¸á@
Á¬@
Êw@
ÓC@
Ü@
äÙ@
í¤@
öo@
ÿ:@@Ð@›@"f@+1@3ü@<Ç@E'@N\@W'@_ò@h½@qˆ@zS@ƒ@‹é@"³@~@¦I@¯@·ß@À©@Ét@Ò?@Û
@ãÕ@ìŸ@õj@þ5@@Ê@•@!`@**@2ô@;¿@D‰@MT@V@^é@g´@p@yI@'@ŠÞ@"©@œt@¥>@®	@¶Ó@¿ž@Èh@Ñ3@Ùý@âÈ@ë'@ô]@ý'@ò@¼@‡@ Q@)@1æ@:±@C{@LF@U@]Û@f¥@oo@x:@@‰Ï@'™@›c@¤.@¬ø@µÂ@¾@ÇW@Ð"@Øì@á¶@ê@óK@ü@à@
ª@t@>@(	@0Ó@9@Bh@K2@Sü@\Æ@e'@n[@w%@ï@ˆº@'"@šN@£@«ã@´­@½w@ÆA@Ï@×Ö@à @éj@ò4@úþ@É@"@]@'@&ñ@/»@8†@AP@J@Rä@[®@dx@mB@v
@~×@‡¡@k@™5@¡ÿ@ªÉ@³"@¼^@Å(@Íò@Ö¼@߆@èP@ñ@ùä@®@y@C@
@%×@.¡@7k@@5@Hÿ@QÉ@Z"@c]@l'@tò@}¼@††@P@˜@ ä@©®@²x@»B@Ä@ÌÖ@Õ @Þj@ç4@ïÿ@øÉ@"@
]@'@ñ@$»@-…@6O@?@Gã@P­@Yw@bA@k@sÕ@|Ÿ@…j@Ž4@–þ@ŸÈ@¨'@±\@º&@Âð@˺@Ԅ@ÝN@æ@îâ@÷¬@v@	A@@Õ@#Ÿ@,i@53@=ý@FÇ@O'@X[@a%@ið@rº@{"@"N@@•â@ž¬@§v@°@@¹
@ÁÕ@ʟ@Ói@Ü3@äý@íÇ@ö'@ÿ[@&@ð@º@""@+N@4@<â@E­@Nw@WA@`@hÕ@q @zj@ƒ4@‹þ@"È@'@¦]@¯'@·ñ@À»@Ʌ@ÒP@Û@ãä@ì®@õy@þC@
@×@¢@!l@*6@3@;Ë@D•@M_@V*@^ô@g¾@p‰@yS@'@Šç@"²@œ|@¥F@®@¶Û@¿¦@Èp@Ñ:@Ú@âÏ@ë™@ôd@ý.@ù@Ã@@ X@)"@1í@:·@C'@LL@U@]á@f¬@ov@xA@@‰Ö@' @›k@¤5@­@µÊ@¾•@Ç_@Ð*@Øõ@á¿@êŠ@óT@ü@ê@
´@@I@(@0ß@9©@Bt@K?@T	@\Ô@eŸ@nj@w4@ÿ@ˆÊ@'•@š_@£*@«õ@´À@½Š@ÆU@Ï @×ë@à¶@é@òK@û@á@¬@w@B@'
@/Ø@8£@Am@J8@S@[Î@d™@md@v/@~ú@‡Å@@™[@¢'@ªò@³½@¼ˆ@ÅS@Î@Öé@ß´@è'²oï'®1ó'¶j?'·3¢'Ʋ–'º>'¾z@'½¹'¿×'¸'Ô'·í!'ÁÆ:'¿ì3'ÄbÄ'Ò8›'Ɍ—'˱''ÃW:'Æë­'Í f'Ā4'ȗ%'Ε÷'ÊíU'Ë
±'ξ'É0&'È*p'ΠK'ҟÜ'×Z·'ÒLá'́'ÈB¸'Ðîû'Ԙã'×µÛ'Ù'ÙÅu'Þ2Ÿ'Þù$'ÙE{'ÕeB'Óû‹'Ô¸G'×Ö¦'Ì''Ú#­'Ô 'ÙÒ'Ð5'ÌUZ'Ða'Òϋ'ÐÒg'Û\±'Ù÷Ü'Ók,'ɘ«'ó'›"o'‡~ß' U
'´±i'®Í'¤X'e®š'Î'¯m·'¿Å–'Å­'»5½'Ì''Æçt'ÉRû'Äe"'Ì|K'Ìò–'ÕA%'Ùs'×%Ú'Øtƒ'ן4'Ú|€'ÜÆ°'ØZ'à:?'Ý¡'äB'ÜYÃ'ݚì'×ìB'Î#i'Î
 'ÙrN'ÞÕ'Ú£Ù'Û%'Ҍñ'Ï#Ú'×Ü.'ÜáZ'ÒdÐ'Õ3Y'Ò¥'ÒùB'Ìy('Åiö'ÉJr'Æbo'Â;'Äwn'Ëj†'Ä~j'ÊÍ¥'Ç ½'Æä'Êôz'ȑ‹'Îø%'Ö@ä'Ð17'Î"'½êc'ÏÂ	'Ïj¨'Å€'È.'ÏÖ'ÐéÓ'Æô'ÄÚï'Çå#'Ç*x'ƧQ'È}	'ϸ''ÅèÞ'Á¤]'ÍâL'Óv'Ëßá'Ä܎'¿LM'ÂJ¢'»'·@'°®ú'¯Ó
'¾˜î'ÂÖ)'Ãjí'čÃ'Ì¥'Ò8v'É'Éé0'ȅB'ż'Ã|'É©'Áƒ'ÁȌ'Âfç'¹€Õ'´':'¹n'©ó×''¢Ï'Os'±ø9'¥ù'£J¶'¦]"'¤E'u&'Î³'Ž{'"éÍ'›#õ'š&]'Kñ'—Å_'‰ÛE'"ôo''¹¼'›Ãå'š-œ'˜ä'™mï'¢È'¡G'¢ã×'¡Œ…'£¬°'OÛ'›w'¢±*'›¸'›†'˜gB'œV1'–é'–:¦'='µ"'št('ŸT'›sO'£bp'¢4;'£W¿'­]"'¡‰½'™Ä×'Ò"'¢£'¯»Ç'°?'¯ùÛ'°¶G'®ˆ®'¡C'¨We'©ÒŽ'´Bs'°ïp'ª½'¦íR'´s['°€ï'±n'³›5'´ç¤'·˜'°Ô÷'°¿/'µƒf'¸©¬'¹Ê'»…é'º±×'ºE²'·D?'µzX'±×''·‡e'³ðD'·?F'´-ƒ'µ&'¼\ 'µôú'´c'»
'½$}'¸ÌÐ'¾˜g'¾-F'ºIê'¸fª'º_Ô'¿9'ºý-'»Ÿ‹'±\ü'£)'¯Õ*'½f'Â^Õ'Â÷ƒ'¹×"'¼ƒ'ÃY'Æ2®'¾;F'Äg9'²Ê '®ã'®È@'¤sV'¬}Ž'°Å'¶¹¹'´•'¹o¸'¸'¯Ð6'®Æð'®lõ'­Yç'¯'¼ ì'¹!'ÅoŠ'½Kv'»'¹…'»›'º*³'Ʊ³'ÉË''ÆE'Ã&z'ÄÂ×'Åíê'ė'Êv'џD'Ó 'Ǫ'Á¡O'Å['Ò/r'Ø¿$'ۆî'Ê:6'É!í'ËÅe'ҘÏ'Ööó'ԝ'Ôû/'ÔÖ	'ۉû'Ø`'Â^½'¹í'ÂVN'ɾ'Ðå±'ßC'àÕÇ'ßX'Û>,'ÆÖâ'Ã8Í'Érä'Ð[á'às
'çõ×'Û
À'áÛ7'ß5ì'ØJ1'Ù¸.'Ó£'Õ¯l'Þª?'æìë'ÝÏ'¾y'»0'¼`'½wÙ'¾OÔ'£
P'«'³l¥'¾sw'ÂîÓ'¿"u'»)'ÀH8'Çã'ÈÄ'Àê'ºrØ'º@ù'Ža'̶ª'ÑyÚ'Ê6&'Ç<'Æö9'̈́ˆ'ÐF''ʨ›'Ìá'Él8'Ê 'Ï-î'ÑE'Ý$³'Ù'·'É9>'Êv©'Ç3'Èâ'Á§'lj\'Ìk'Éäô'ÎÙ¢'Ñ6Ø'Β''É´G'Êà«'Ä.·'ÑM¦'ÎÙ¿'ÏQÍ'Ño4'Õ#‹'ʟY'Ù<¥'ÚÝæ'ԈQ'ќw'Ñ)'ÎŒ'Ðy'Ðáv'ÙXÄ'ãø'âÑ'ї2'ØÓ.'ÒK\'Оª'Ò]C'Òj`'ÊOá'Æ@g'Éþª'ÐØH'Öl'àÇ:'èØâ'çüò'à"Œ'ßãÆ'ގÖ'çN'Þô'á''ÚJ'Üò¬'Ø¿'Ù¸m'ØU‡'קÕ'×ȑ'Ú
 'ݒ¨'âا'ékŒ'á·Á'æ›f'áá'ÜX†'Õ2¹'á…&'åÀ'à|h'â±z'ìJ&'ë*±'âBÍ'ç¾'é3ö'òÛ­'çiû'éë<'íQÌ'ìHÒ'ë'i'å‹Þ'ìF'ïôº'ó¬P'ê'Á'è–'æíÝ'áù'ñë'îãà'éT'év'öŒ'é–'ù…'ïma'ôí¿'ñ$Ž'ï#Ÿ'ö°Ä'îÔn'ï?º'éÕó'òö
'ëM'óbÁ'ì ¡'ó›ú'ø|Ü'ïsg'úC´'ùN'ôÎø'üB'ó'ú'é•?'ì'ç¼'ñ"'缾'ñc~'çA+'ãV'ë¥|'æÒó'ßp{'à{¬'ç›Y'ãÈw'îm'òa'éèÍ'ã×'âÎ#'ÜÚc'êþô'õR½'øÆ]'ík-'èëÔ'ø*n'í¶O'îæ¡'ïcR'å'='Û-˜'Úc°'âØ.'çޘ'ã;'â\Ñ'Ý©}'Ýÿí'Ú*'ä'ܒ'ßs–'ÙË'ë5'Û&M'íPo'å˜}'ځ'Ü°P'æd>'á'Ò'Üe'ßѪ'ã7Y'â(ä'Ýæ!'Ú²'âXR'ë,m'Íì'Ù¡'çÀ'ç;¶'è¥}'ÑB'Ù#Ô'ÚQÞ'ìÀÏ'ó†M'è7'Ýl£'ÍìG'Ýúµ'äÎ÷'ߪ'ߍ'äÏY'Þg'æð_'æØ)'ãÇl'Þö?'Þã#'âÌ`'éŽA'æó½'äÛ,'ä2"'çø'å4Ñ'èÿ'ëaž'Þêº'èõ='ñàX'ëô"'æY'Ö5'ݑa'äé'íÐ'ê%²'ßÓn'ã
"'ád^'æ±y'õYN'äÝi'è\6'êU²'ïw—'ð=#'期'òžÐ'òƒ0'ïuÇ''ë+Ä'ôÙT'èb'êѹ'큻'ïº'í›'ï‰'ëá©'ç9Â'óE†'ø©Ø'ï½»'ó 'ó_ý''íø8'òxª'ê¦B'ëêj'øÍy'õ˜€'êÓ'õ —'û'ø­À'÷['÷«à'ò0*'òâ'öFÄ'ñhø'ï—Ú'ùÜ'ò †'í°H'ñ%‹'äú`'⃔'íîå'ñ''ï‹;'ñUÔ'ñD;'ñ¾'õ_Ð'ô¹ó'óãÐ'ñu'ó@Ð'ÿJ'ëO'ÓÛ_'ÑùR'ñ''ã
3'äHm'êV$'î=L'÷G'ôޑ'ñò'ñè'õˆ¯'îGÝ'ãý'ÛkÇ'è¤ 'ïèá'ñ%˜'ì!6'ã_t'ðEý'ûʹ(¦ý'ù3L'óð'ÝVL'ê]ƒ'÷ÅÝ'ùm'ös‡'ôï'õûY'öºš'æ"}'âN»'î³E'ðïX'ðp'ízÍ'ävI'ãŽ['ëår'ë—j'ôHA'öŸ€'÷?'õ€`'ömh'ö‹ó'è2e'òb'ù	1'÷£§'í'b'Û'Ût'é ±'õ'ø˜'û›â'ÿ
B'ü"y'ù[¢'û0]'÷?Ú'ðÑò'ôšÔ'ø†'õu'ôÍÖ'õd'ö³+'ñƚ'ìà'òN'÷H	'ú'öÖ¨'õ©ý'í™ô'÷‡r'úM'õJ-'ö'L'ùp.'ö\£'ô¢æ'úåo'û['ôM$'õ†¸'ùÙÁ'þcÎ'ø['ñ¬l'æßr'Ñs…'ÐÈ'Å"a'¸	('¶zæ'ºl1'´%Ü'±<C'¾Îv'¿"Û'ºM¦'öú'Ï»ý'ÉÕ
'ÊÇ2'ØŊ'ßd"'Ûyf'Ùt™'ágÌ'ç3'àA«'ÛXì'טª'ân'í
—'Þ'Ίt'Ε'ً*'ÞÁ'ÞFr'ÕÀò'Öù'Òð='؋d'ß	à'ÕÛZ'âT,'äå—'Þ§;'ØM‡'ÓîÊ'àŽÛ'å¡L'çå¯'ãÆ'é~+'æ²t'äZ'à˜['ÙÁ*'܊''é"'î{''ì'âé°'Ñ:¢'Ë?'ϼ'×Á'×ÿ7'àGÞ'ç
Ñ'éTg'éUr'ïtÕ'ðj'ì{Ñ'ñ|'ïUÍ'åÎR'èUg'æÿ'ñÉá'úb…'ù ©'ó'íÜ,'áË'ãrö'àj|'ã ß'í""'ô¦'ïÊä'ó\í'ïâò'àĺ'Ú»º'ç8d'çrM'åùf'äÐ'ëáh'éÿ''à'Ð'áT
'ä'éå'í
ñ'ãà‡'ëÏ?'ø¯‰'ía'å¥ô'ßc–'áœä'çS'êdé'ëgA'ëîD'åq'éá'ðþ''èHG'ãú!'Ý6\'Ù~;'ßÂû'êÀ'扐'æ™'árñ'èØ)'é*F'îÌü'ñ€¼'îL'ç-i'ágß'àç'áñ'Ù~>'Óë²'Û
Ê'æÄÈ'췀'æ'ám¥'ߚµ'ÚÔ,'ÕU—'ãò¡'êš
'åИ'æóä'åz'à—4'ã`•'ér£'ê€m'èÄ£'é–í'élû'æ€1'å%'ßãé'äK'ó''ï¡·'åHO'Ûç"'֕º'Ëñ'ÉI4'ÙYÊ'à
ë'ägØ'äÅL'îë!'ô|˜'ï®ï'òÓß'÷M'úH'òŒT'êzÒ'àiÈ'ãh'í¹¦'ë%'咴'á†Ø'ÜW»'æ3§'ﰓ'òöz'îÈÒ'ï_ž'åí''è8'ñÁ'ñq:'ê?'àwG'Þk±'ðNE'ó›'ò_Ð'óÖ¬'ô©B'ò38'öc'úDî'ýV'ý÷k'ø'ð¦l'ê­t'êÝ'âCÀ'âEX'çÿ—'î'ë^'ïǬ'ð"ö'ïëØ'ð¬‡'龜'á­'åW­'ñù'ïî'ôX'ëzÑ'âPÌ'âWÔ'êx™'êÈ'냈'ônÌ'öÕ'õz'óJ¼'ó7'òÁ·'ð¥Â'ïóë'í'î'ó7¿'ïW<'ê{?'ä5×'çµ0'åcÇ'èéø'í¶i'ï7'ðê-'ó;Â'ð?'íái'å
'ä@'ꥯ'ëШ'ð1Ó''æêæ'æèÆ'äå0'èà'ìN'îõ'êXô'æØR'èG§'ðùû'÷ð''ñ½'ð±v'ò+'õy'ñÙ 'ó˜'öór'÷²	'ê…-'é †'ï·S'âÀø'ànÛ'á«'áõ¨'äÁJ'ëÖC'òÏ'òd'ô-è'öë#'õT!'ð1â'ñ$ö'ï9
'ðˆ'ó[Í'ì—Â'ï×'òh$'í¬6'ôÃ'ñ'ò]›'ï¯þ'è×'æ¶'í…Ø'ì.'íEG'ñ.ü'ö­Â'óØÍ'óûJ'óƒ'íKz'ñ_P'òK8'öz'óv'÷ó+'ñ!þ'ñ]K'ê•'çG"'ðF†'ïç'ð'ïËõ'ëËq'é¾'êÔÈ'ïVŠ'ï0'ï×'ò'õ½H'÷Tj'õ''öXˆ'ôé´'í‰U'î­'ì¹ò'ñ;¢'ð¡¨'ìΰ'ï‡k'í€c'ïLc'ë /'ïD'ðz
'ðçG'ö‡;'øàK'òR.'õ"-'ñaØ'ö
T'ïNï'ë­s'ò}''ïfî'óÆÄ'ñƒÄ'õH'ðcÜ'ê'V'ð¡'öÞ''÷pï'ñº?'ï$v'ì('óáX'øð'ölû'õ
''îƒ@'úü'òë«''ò''ôç´'ýp`'ø÷m''ðoÅ'÷ò{'ú'¢'ôô&'ö÷''öyà'÷''ò&P'ëȟ'îþ'íËÒ'ó4ó'ñë‹'ö[†'ò¤'ñJÜ'öà.'ôÝ:'ó^ü'ïå@'ôY2'ò³'ðE'òrÑ'òï"'ð^Ö'îÀ'ê‹P'êzé'ð/'ñŒV'ì@'ç2'æï'êQ'æו'ê<Œ'ìP/'æ	þ'ä§'çpœ'æÌ'é*ç'áÉ@'ç¦'ã	N'ç\Ä'饅'è[C'é?æ'ê•J'è\'éèÈ'ð:+'ë͛'òÔÍ'ñ©'ëæÖ'âǧ'ÜÎÇ'ä¥Ð'à­%'Þæt'äÃ'ãâÅ'ã'íTÒ'ìš<'æ§V'óÁ'åy'ç\Ö'ðµã'ò=''ñ|·'ì®h'çaž'ë~ž'ïÔ3'õØÒ'éâœ'àÀÎ'èY6'âý'ÚqÂ'ëí'î~'êÞÞ'ñ('ï¢'çn£'á%'ðéi'ëYb'æá
'äº/'ïC'ïCç'åu{'çiü'ó,x'ßÌ 'êƹ'Ó±ß'èÅ'öðI'õò_'؎P'æI'ô'¹'ì¡#'èôÜ''íüã'Æä'ð߄'ê;™'æ7'ð€'íSð'é8'à*='ë'ì'ïl÷'ê5'罩'ì4Q'â7T'äËD'æ\'æ‹''è¿''ç.ª'êV'ì§'áùð'æ·Ü'ë½è'áž
'áãó'ãv•'æí‡'ђ'Ñì—'ñ¹L'ñd'Ü©Ð'ÚR>'è 'ß®ç'âAÜ'Íï"'¿¢Ë'¡^'¤ú''Îd"'ص'օ''ÅØA'ªê'ï'˜X¥'Å¡ñ'ՙf'Úôž'Üf1'ܲ''äF¤'⼸'çJ·'àõ•'ܒ­'×'ã+ß'àÉ
'âwØ'ߓ•'æÑ'åJm'ã
9'éf 'àOÕ'á$t'ç¡'éý%'á½E'߸'ï&ê'æB['Ùt"'é·'ê½I'æ=ö'ä<]'èñ®'ä_Œ'å5'ݍ'×Ó·'ê9X'ä½k'âß¹'ášç'áë¿'àò¹'â¾³'æFá'â>â'香'æ'åýá'ኙ'ãó'Þ9é'âí'æ£Ø'å-''ÜEÉ'Û®÷'Öss'ܖ!'ß۝'Ùc 'Ðɓ'ÙÌ'âÐÎ'ãgù'àƒ'à''æ‡h'äk 'ßw*'ӘP'כ¡'áàv'á¨æ'ÝÁ'ÛX»'Ü5š'àó'ãô9'âZÿ'â¿'à2·'ÞÃX'àç¬'Û»ç'Îb°'¶™…'¸÷s'ÑíÒ'ÞÑÛ'áF£'ák'àÞ'â£'މ'ނ'Þã'à›'ãY'áî'ãµs'às‰'àÌ'ä2'ßí$'Ü6'ۄÓ'Üýr'ÛÆ'Û.Î'˼ð'§Îè'šZ6'¼öd'Ñþ\'Ջ'ÛYR'ÝwU'ÜÔÄ'ØÀ'ÜÐ'às<'ݚ''ßM'ßÓF'܊'Ø'î'ÞUÏ'ÖÔ¸'Ñ 'Ô1ò'Øò­'Ú:¸'ß{±'܀ë'ØmÞ'Ûù¶'Ýõ'ݹ'Þ¤$'۟€'Úݗ'ܽÈ'Û`¹'Ø.'˜g'ºÒ¾'Íq'×'×Ó1'Û®'Ýa@'ØwM'Ú}'Úmb'Ý´'Þë'ݛi'Ü*€'Ûd^'ÝÑ'Úu+'Ø<'֘¦'Ö¬ö'Ó^'Î ¢'Ñ9"'Ôµ³'Óê'ѧ{'Ò´ß'ÐÁ'¾-‹'´¬Ë'Âj9'Êi†'ÏJ8'ÏßÄ'ËYð'ÌÁk'Ì;n'˛ò'Í[<'ÑV'Î('ÎÙÜ'Ώ‰'ΗR'Ï:Ó'Ê#‰'Êé['Ñ×i'Ð%'ÕÁå'ØI'Ñn6'Ћ+'Ó}'×áS'×¢2'Ö
p'ÕT['Ԇñ'Øï'Ûv|'×2'ÕÐ@'ÖÀg'Ì©y';—'صV'Ú6'Ô¢s'ÏÄù'Ίò'ÊÆ×'Ï2Q'ÐÄ'ÓuÎ'ÖªŒ'Ó»¦'͓À'Ѿ"'ً•'Ûñz'Ø+'ØXÃ'Ú˜'Ø2'Ô¼µ'×Kª'Ö+'×!.'׸'×ÜQ'Ö/n'Úàô'Ú±»'Ùß'Õ º'Øså'Ù`"'ؘ'×-°'Ùƒ'×m¯'Ô%¢'Ñ'Ñcú'ӎÇ'ÓJ'Òf>'×K]'וW'ۃ×'؄ý'Ù,O'Øöl'ÚÛ'ײ7'Ö!'Øþ}'Ù'Ú#T'Ùÿð'ւ±'Úy5'ܖ''Ùî‹'Ùx´'ÙR"'Ó ø'Ó†'Ò7Â'×:'Ù¤¼'×ñ'Ó%'Ô{''ÓÁs'ÒÂO'Õa\'Ó»S'ҝ'Ӑ¥'ÔjØ'Ô»©'Ï®N'ÒvÆ'ו+'Õ´ë'ÓÊ='Ó~I'Ôg:'×ڇ'ÕC€'ÔVð'Ò 3'ԉÀ'Õ?Š'Ð'ÈMŒ'ÆD¬'Ê´Ù'Ít'Ì2M'Êk'Ê¿ƒ'ϋq'ÌË'Éê«'ÆXC'Ègk'Æóq'³Þ²'¬§¡'¾"'É]N'Ìç"'Îpà'Óô'Ò|¯'Ñôo'ϙm'Í@>'Ò@Ù'Õ/!'х¢'Ða'·Ò'Ïü"'Җ'Ðß2'Ï1'Íÿ­'ÍB'Ðtê'ÐÒ['Î'̹
'Ë\ë'ÃÛ¤'­-}'¬€'Ã2¶'Ìù,'Îf'тÔ'Òo—'ÐÌÇ'ж'юâ'Óòk'Ѧ''ӆ'Ô_$'ÒO 'ӏ`'Òk'г®'ÔÇ 'Ô\'Ôîm'Ï©n'Íûh'Î
ì'ÐV'Ò¤‰'ӈt'Ñm%'×)d'ÓæG'ÓU'Ñ÷'Ò»ò'Ô¨'Ô¾,'Ô)'с'Ê÷e'Ñl'ѧ'Ð.'Ò}Q'ÑP'̒'Õ
Ÿ'Óár'Õ®¡'Òô›'Íx"'Æñ'ÌËÔ'Èò‰'Ïæ<'Õcï'ӆ¥'ÏèD'Ókž'Ðf}'ÑÀ'Õ'Ø'Ôm"'Ôâ<'Õp'ÕT'ÓÜf'҅'Ò@c'Ì þ'ÍsÙ'Ó.T'Õ|a'ÔZá'Ïø³'ÕwŒ'Ԟ'Ô4'Ôb['Ñ@¯'Ö-'Õ1î'Ó+'Îà×'Ñ5]'Ô"Í'×F'Õ¸â'ÕóP'ÓÈ6'ÑNÀ'Ñ¿O'ÔEð'Î&'Íæ'ɵ»'Èz]'Ìcþ'Ëæã'χu'Ò?¢'Ò^'Ñ:ù'ÐÃò'Ðj'ÓV€'Ì¡e'Ïk''ИP'ÒOF'ÔùÒ'ÓµÎ'Ïø'Ê!ñ'Ì~•'Í«—'҈œ'Òj@'Ï«'ǎ'Ãm'Ì-'ËCB'ÌÂ'ÏÎ'͋1'Г.'Ï;Ä'ÏFÜ'Íán'τó'Ïù''Ò'ÍΣ'Ð*Ã'Ñ8'ÏÉc'͂}'̓'μ'Îó@'Î4Ý'ÍK>'ÍcÜ'ÌÍF'Î÷)'ϯ'Îjª'Ð=É'Ïs.'Ï'Ë£l'Í+Ö'Êí'Êg1'̀õ'Ð;'Ïÿö'ϝ'υ'Íñ}'ËÐÌ'ÐéW'Ë&'Ëò‹'Ê¿:'Ñïb'Ðm"'Ïs&'͚Î'Îç¬'͍ý'Î#H'Í)î'ͱS'ÇÓ'ÌJ'Î¥'Ï6¿'ӝ'Ê=Á'Êے'ÎïQ'É¿­'˄¸'Êށ'Ê2¿'ʳ'»¢¡'®4•'µdo'ɪ'È/q'ÆKï'Ìø'Çã'Åç'ºwˆ'·ãó'Å6s'ÍcÔ'Ð2'Ñ.'Êoè'Ͷl'Îã'Ð!™'ÎN¦'Ðc'҆Í'Í]†'Λ«'ÌÁ'ÄM'ÌÃ'Ìͧ'Éè'Ëâ'Íù"'Êp¹'Ò3Ü'ÌÂí'È''Çè}'Ì£'É=È'Íw'ÊÇD'È{F'ÅÏ'Ê6Ø'ËB'Ë7v'Ǥ…'Â7~'ÇúÞ'Ȏ¶'Ç[†'ÊQ'Å#1'Álô'»æ'¿ò•'½¾d'õ 'È]5'Æwc'ÀMÖ'¹hÊ'­À¥'«*"'².'Àþ'Á-='Á='¶™œ'²·•'ªýŒ'Ÿ³'¡ '«yß'§
'¦‰o'­oA'­
0'¦æR' ° '¬'Å'«"V'±P€'±VE'®@'¬¿'±‹'±­~'§¿'«"•'³gR'°Ö£'¤Ã'  y'¨‹©'¥À<'¡}&'¢f'¯Ã*'°—‰'¥‡m'ç'ŸKr'±-‰'±$8'¯.å'µ) '¢Øæ'œŠK'­½'¶Ñ‰'¨yÙ'—a
'¥‡'£ýã'¯W&'´Ò '¶4·'´dø'¤ê''ý'±8'¶É='£cÙ'–#5'Ÿâ\'^"'¤þ&'¢9'›S¨'­.™'±¢)'£­'|pz' ã'¾Sõ'¥± '–8'µ5'¸¸,'¥†'Âk'•$h'­"á'­ö''Á'¶Ÿô'Ê	×'`Î'ºÙ'¸²'Á'²¨Ô'Ÿs½'ÁǦ'²Êš'ëO'Œ5»'Å*'¼z'¦K•'´*' W'¿ïó'PH8'³¶#''«'¾®×'·oh'ª½B'¶ì"'«£ù'³–Í'Ã7÷'–Î'­Ðj'‰ïI'ÅÔg'µ×Ü'²Þø'®l'žû{'¾$?'µ#'' '¸ð'µsp'ŽL}'¾ö'¨>'šŽ'™oB'Ÿj'Ú'¡\'''Ù'Žoª'²ß­'°'‹O>'¤1¡'¹#_'–t´'³—Ð'¶î•'®Xi'´½M'—ªÜ'•$ô'¸æ'ªn/'º4'Ú>é'¹Á±&èÓ'ç*Ò'»qq'¹%'¢¡Œ'­M['&¼:'ÄÖ'´Ïò'ƒ@þ'¨ 9'·­'Ä)®'Ÿ˜R'¬U'¤å´'¢Ž'›¹'›úg'¬CÆ'·4Ò'Îb'³T'o:º'бº'¯'Ÿ'­&'®H|'ÞÖ'Ÿÿ '©(J'‰6l'žIX'£±d'©Y›'Ãî' 4"'¾ú*'´N0'¢¼2'—ò('˜û'±Î9'¾w'©R³'éR'Ãç'ÉBË'Ÿõ"'…h©'©C''_Ù'—v'ŸÖ ''''µµ'£°5'°"'¤S_'ƒP†'¨³R''R'€Ä' õœ'|C'³B'¡õ¾'™Sç'ŸžR'‰»\'™›Ë'£ª­'›A='Ž¢a'"^'^ÿ*'·
 '³6v'£T'ªF^'²-'ÁU'UJ'º"š'£¦'šÚØ'«ŽÀ'‡ø4''9'›y'"C'–ì'Š¬z'™>('"E'‹p '¤æ7'œ³'˜œ'™Uk'x<v'É
'•ºœ''mÇ'™!''í'«f'‹g'""ª'™:®'¤HÓ'‹N''W'–,€'š'['"Ð'˜Í'y'f2'œ+Þ'›:¡'Œ"'†øs''
Ã'™DÊ'˜qe''ÂÇ'‡`,'"¯©'•Ás'"Ú)''!x'‹|''Y5'‡œ~'}½¹'Žqµ'—'ž''´'ŸÙß'Ÿ‹''Ï_'…i%'Œ¿0'ƒ['iá'"ÿÉ'ŒZ'ˆt'ƒ˜Û'"Î{'iP''€8'‹·'7Ñ'—sº'='~íO'™6¡'KÉ'—*Ò'ˆõz'ˆD='˜…q''C¹'ûë'†Õµ'Œþ2'—~''‹5'Š¼Ä'œ¥Û'˜óÅ'Œ^2'Ží\'—K'"è¨'u"·'ÂÉ'"ï}'†Ÿ"'ˆ·¤'®J''iä''EÖ'"ál'—¶x'•=K'«+'}Õ'‡£å'šmN'™"='ô'"8'‹_d'Ž'£d'¢:'™Ét''Ä×'‡×«'Œ%g'ˆcU'‹‹'ŽÌ¶'X.''x'"¿È''o''R¨'"Ap'']³'‡Ÿk''ö'Œ˜{'‡ËT'Œ†'"'Š'"'€Yu'Œà'ŒG·''œ'"«g'Š˜Ž'˜‡'‰'¶Ó'Œ+R'Šÿ'…+6'†GI'ˆ¸î'‹št'‰®A'…FÓ''ªá'‹'|Pì'3'"§'ŒýÕ'‰3¿'"×,'ŽE&'…ËÀ'Š€ê'ŒÞ'Œs#'ŽB('…Üþ'‰=',±'…
'Œ¢X'…Ü'‰Ó'"Ý'¬'†D'‡x''…¿'ƒ1x'…'Š¿4''ˆèÊ'ÙÖ'Œ9'aÚ''¶Ç'‡Fž'†¸ì'‹îv'Šue'Œ)Ê'"'‹Ó'Š<ð'‹·	'‡šœ'"Æ'†ß¥'›È'‹.='ŒU'‰Ëó'ŒÖ'ý{'Šî_'Œz|'ˆÚi'‡ü'‹èx'‹a'‰Ó'‹-ô'Šˆ~'‰æ#'‰r)'‹	¾'Š5Œ'Žjé'»Q'ŒòÒ'Š¼s'Ž'ê'‹íz'ŒÛ'Šj6'‡)g'ˆž—'Š™&'ˆ8'…¹Î'ˆ'Š)ð'Ìv'Šª?'Š,é'ŒBR'‹´'‹æ]'Šéë'Š–'Ž¤a' ä'‹O'‹"Q'‰ñO'‹*Ö'>Ð''¾'š1'‹Lv'‹BD'‹s;'‹f@'.³'Žƒ‰'Žà'ˆL'†D '‰ž'éˆ'Ž¹'VJ'ñL'Œ¶¯'"ùÄ'~î¯'|.'€Ç¯'‰ÙC'ŽŒ'¾@'‹E
'Œ}A'‹Ó¬'Œm¦'ˆÄ''''ìã'Ž~+'>'ŒÁê'Ò'ÞP'Ž&Ý'ŒÔ'‹	û'I '/™'‡'Ž'‰†f'‹ä''Œ9'‹ÍT'Š¹×'Œ»N'Ÿw'?}'Žå7'àÀ'Ž"b'b"'‹ƒI'‡o]'†ø«'‰Aû'Œ±ˆ'Òî'Œq¡'‹¹ð'ŒW'e'ŒÖœ'Ž	µ'ŽZ‡'Ž¬è'ŒÀn'Š¼o'‹4g'Œ|S'w'Œu§'‰ãI'Š¤ï'ˆoa'‡5e'ŠÅ'ŒeÏ'‰Ç('‡Õ'‰ƒ'‰Ñÿ'Š±'ŠxÖ'‹¿¥'Œ'6'Žóv'ŽY'Œž,'‰ªu'ˆé™'‰Ú['Œtj'ŒÓ®'!³'Ë 'wË'‰'‡ž['ˆ'ù'Œç'Ej'=Ð'Ž2À'V'‹hÔ'Šwè'Š\'‡î'‹Z\'‹å'‹R'‰çt'ŠùÚ'‰í'ˆ¾µ'ŠÈ…'‰§p'‹'ŽÄš'ŽW'Œ]›'Š9'‹¼' ß'Œgñ'‹{9'‹Åk'‹¨¥'Š'†'X'ŽÔ£'‹Ã'ˆel'…Ž%'‡ïÃ'Ž‡'ŽhÆ'Ý''§n'Žd''Ž½H'‹F;'‰™'‰)ù'ˆSµ'‰ýA'‰1§'‹(Ô'Š z'†¿8'ˆ¿P'‰1º'ŒR‹'ÿ'*þ'"x'ŽO'Bc'Ž¥
'‹-í'ŠZL'‹7'Íƒ'Œ
â'ŒåY'‹ä!'¾'Ù'>Ò'‹ÞÛ'‹ýv'Ž@O';Ù'Ž)L'úy'ŽâÁ'Œ'ˆ±Ï'‰eß'Š»'ŠÓ\'‹ò"'Ž†'
V'òw'žf'Â'Ž¹'ŒáÁ'Œœz'›`''Í
'qå'ŒÉ'‹:ÿ'Vo''âö'~'‹
r'Š7Ù'v''ŽlB'''Žþ'‹Tô'‰Ò''Žkß''Ç'''#''Ž"'‰©a'Œö"'žŠ'lº'Œc»'‹1ó'‹i'Ž*S'\{'©'ŽÄå'Žm'‹Z³'Œsô'z'ŒzÍ'Œ³{'Ž0ö'‹°'‹&à'‹Û1'ŠÂ='‰>å'Šì—'Œ;'Œãr'‹	d'šŠ''¡'"h''ß'ž¥'‹¬n'ŒLŸ'ˆþœ'‡‡'‡`†'†Ø£'‹K'‰Å'ŠCÖ'‹6'Œ>&'Œ'‹ƒð'‰^ê'ˆç»'‰–¬'Šã±'‹D©'Ž^'ß~'²©'Š¨œ'Š­Å'‰¿¯'‡×ª'ˆUû'‰a"'‡F‹'†}1'Œ87'Œ¹i'Œi''ŠÛ''‹-«'ŒGï'Œf‹'‹·>'‰ö'ƒ«''('ƒ,3'†)'ˆV'‹w³'‰)î'Šž'ŒA7'‰â0'‡Ò.'ˆ•²'‰Xæ'‡8š'ˆ?"'ˆáæ'‰Äú'ŠÞ•'‹• 'Œ.G'¨''Œ›'‹k1'Øw'Šà'‰C'‰0'Š'‹»'‰ç'‹¤¤'q`'Œv''Œ¾'ŒÏ˜'ŒôÉ'ŠW''Šl '‰CL'ˆóã'‰['`6''¦'PÃ'Œx;'ŒCA'éã'¬F'Šã"'ŽÀ'g''Ž+q'Œ7³'Šá'‹q¡'Ž§™'NÍ'(1'‹dF'ˆŠý'	
'Ð'ž'Œ%Ÿ'‹Zƒ'‰$Ø'‰Ã'95'\>'y-'Šw¬'ˆåE'†9¯'ƒ›3'ˆG'ŽD'&O'Ö˜'!Í'‹É'Š\ß'Šä¾'‹½2'Œ»m'‹Ç'‰JÉ'‡"&'†=¹'…ìB'‰ŒÛ'Œt'‰÷:'fß''‹QÙ'‹I¬'W'p¢'Þx'Œr×'Šê'Šæ'‡Ñ'‡Ú]'ƒÌÀ'"*
'‡ÝY'‰+'‹é'ŠYÅ'‡ji'ˆk
'ä¹'‹ÿI'‹EQ'†K›'"d''† '‰9'‡Å"'‡aN'‡­³'ˆÜ>'‡óç'"Þ'†‡''‡Ø<'‡+%'Š''‰ñ©'ŠèA'‹R"'Œ''Œ‹h'‹£9'Š{W'…á'Œ5Ý'‰ÂÈ'ˆ*'‰ý‰'ŒßQ'gl'¬Â'u`'z‡'‰ï{'†s'ˆ8z'Š~î'Ž«'‹Ÿ'‡Ô'‰Hb'‡NG'ˆsí'†ôî'"é''P$'ƒa '‡*R'‰Y¥'‡L'‹^›'‹ï×'‰'·'"å@'ˆˆÙ'‰…S'‰q'…Wª'…˜Ê'ˆ''ˆ8Ç'ˆg'ˆ¼'ˆ,Ž'†6'"ì±'†¡'‰\À'†«<'…úæ'ˆ•_'†Êè'‡Q±'"òd'ƒ©'€kÈ'†'¤'ˆ+'‡¹³'ˆtª'†µâ'"…f'"Tœ'…t '…Ïa'"v'ƒÚ'†8'"*Ý'±S'{[€'€¨¶'~Áº'|߄'¼‰'…'³''z='ƒÜ'}¸'{ò¤'wÓ'֎'~º'ƒcb'ƒ«w''iÙ'~ċ'y(¥'zÖß'}$'pÛ'xµ'_"'''dx't‹ô'u9¥'s'o©'mT'qÿó'zfw'Ó>'€Ù{'}ûš'xQ'ÏÇ'€Èˆ'|O
'{ç'qz'u!É'}÷ˆ'ví¢'v–O'|Ú'sü»'pY6'l'oj't"æ'{‡ã'yŒ	'yùr'së²'mŸÝ'mœ:'xÇ£'dS'x.À'mžÖ'g'mŽ 'u€@'yQà'v'3'ttü'lI÷'fo÷'jÿ-'góª'iÔô'n'lÞó'kWY'pª*'lÑ'n½r'tXª'rN#'p2o'k´Ø'b'<'d.='hÈÿ'n$×'t^÷'om˜'i€¥'l˜!'jNã'hýk'm'''hòw'jG³'lï]'o°~'s
À'ešx'^¢;'dµq'd­'d\j'm2<'eyˆ'dþ5'dªI'XXº'TÀ'e·"'_î¥'`ÑÞ'kFX'nnÁ'fݒ'bIÒ']nœ'X"'b¼Ð'^¬Ç'WÊÜ'Wq'XÐF'XmA'aà¿'`ƒ'^X'Yï'VùÔ'\8\'_ô 'cãu'Zô;'Q>å'Vdc'aHÂ'Zµj'U¬'U7'Z	µ'dý™'X‡.'RTô'Zd^'`¹
'b}'U'U'gOç'X'SëÄ'Qlj'MÖÍ'NŠ
'T#'Z§a'^§{'Y'á'Y! 'Pôè'R 9'S·'Q(!'M¥Í'O('['^@'UÒù'K'Kr«'OBÏ'V§'HK('Aþ'R÷'MÕ'KgÄ'N‡¸'Nݙ'H!æ'IÞ'M¥-'Vª'V£Æ'Pè'>{J'K,t'Kv'HF´'JÁÖ'Y|'WÅ'VÕì'P'4'<ŽN'Iâþ'A ×'@»£'Fæ‹'=–'7%i'Gl'EçÐ'Ft/'EÞ²'P1'Pæ''H£{'DÇ)'Cò'CS['Hu
'DѺ'J—'LÓP'D9'7h'@•4'G0¦'>£;'Hc'OÖå'7A'F&'@Êÿ'MÛ'LÝ'D.'GÉA'B5þ'Iïh'=º'6ú$';A'1M'.
'E«Z':g˜'4ð+'C'G?ª':j'I""'=–'FB'GÆi'?2ò'2"\'6d-'E°d',¨§'A]®'BŽš'<5'=Þ0'L@²'Q4v'MÙ
'-' ''OJ'IH'+»''4i'6>`'D»ý'HÓµ'^SÔÀÀ'9p×&ævª'@¹'#ƒ¨'&*î'%.{'&½‡'<E'H«'Õ9'>!+'< Q'84ž'HO'EÞ'0Òý'+Óq'$bä'6"ã'I'+ó'6Ji'&ËC''3'CŸé',K1'$}L'9:'/6L'
?'Õ'*Ìô'
¾]'&"''(P÷'0DÓ'$n'"ö'8¡Ø'5Bj' ¤'@Q'4RÊ'bˆ'=Ô'Týo'@kœ'8û'Lã&Úõž'>9™';‰.'IJ';*œ'f'3€'‰Ý'_÷•'8÷'0ä´'
Æ'+D'1ñe'"bþ'&Ç'Ü'9Ów'=Š'E
Ö&óYÇ'6kk'>D¡'< G'<ç¢&í¹'=$g'2ë…'*|q'-ýß'C¼«'\JA'–+'Ìâ'G.ç'6_6')/'*ø«'9@¿'
L'+<'5™Ù''8''#ž')͊'—''?Ë'!˜X'E†'/'Î'"Öü'/&÷ë#'d'' úU'¸'!Og'W"'†'/ËÛ'-'(ße'2'&œA'(®Ž'ªZ'!Uš'üå'ö3'+›'%;
'.¨'"5''»S'ì‰'`¸'‰ô'Xl&ìC&ò)'/ó'ˆc'Ã'?ó'6ý'Ç('q»'`Œ'>k'g'OL'í'v"''¸'!·Ó'5S'öØ'´A'n'™¯'%oK'&W'"îj'.[F'1'@…'þ+'&''h×'"€'þ'Õ$'ۙ':I'D<'C\'1g'îò'!gƒ'ÏA'ü¦'wÈ'Ò'!´Ð'%3è'vP'Í'5˜'×Ó'³u'E~'Rô'q'œ{'ZE'—™' ('}¨&ì`x&ÖòØ&÷"L'
fA'چ'ªX'}Ð'þÃ'"'
úË'±Á'VQ'{k'v¿'
¼f'ÿ&÷dè&ìÊ}''õe'üô'Ä<'›Í'	èC':ï'%>'O'¼g'
õ'ÑA'‹Å'&™'oS'~X''â'"F'Îz'¡Ú'$Ð'©ã'('üF'Óð'0£']Î'‹'©G'V'X½'D'Õ¸'¨u'ÐË'íq'óŒ'«k'©'Dø'±'!ï'
%…'
\X''øA'Ok'׬'œ '8R'€è''wÐ'Œõ'	b'®''
)›'VË'šd'R'ò''>''-'Ÿ®' ('S›'(''O'ï:'	ZW'
w'	
³'
î›'…«'g²'T%'	E-''²	'–ÿ'…ž'Á*'üC'»,'
O'¯d'
Ë6's\'šÙ'Å`'Ì'¬ž'Hê'¦'
ê'
<…'Ŝ'
VÇ'
L"'
š›'Ì'Eá'—~'ïb'°'œ'ç@'–‰''42'´s'Ö7'	$'°Æ'''
Æ»'|'ò)'Ï#'–æ'ÈÞ'sC'@?'0#'
áø'
M'
Ÿž'¿i'þé'í0'Ýë'
.A'Q.'Y'
Zï's4'´®'
`@'	†O'	Ü'ë?'-3'ƒF'àž'
"Þ'T7'
¨C'
<a'Û'N'±'
¡'ʊ'a¡'Yr'1'
Æ'	%Ô'ù'þ'	wü'	³©'F '	g'	$'
—Ñ'
+á'%í'í6'³']}'
Þ,'	bƒ'ª
'
†'Ÿ-'
»'	ç2'ý'	)ö'
¶'°P':';—'	,Á'
Ô'	² '¢'•'
a'øµ''-1'{À'ïA'ö'ÈS'žË'	YÜ'	*
'JÊ'c¬'—'
ˆR''ï'¡ì'¥c'˜'
µL'Žò'¥'
Gâ'd6'
‡	'_$'	Z'¸'I't'@'
NÇ'lí'•
'ý¬'	Ö!'Åu' Å'­¡'É'd~'	ïW'
t¤'`ï'
ÛÛ'ª>'Ìp'ñ4'	xw'r¬'™'
àù'
ÅO'
›'	¨l'	Kð'
³O'
¸'K='˜B'/'	–ÿ'I 'À…'H'	mk'¬±'
_ê'•'ƒo'#h'ˆÐ'ù˜'/ó'
ë•'Òú'[F'
éÂ'	qQ'	™'Ìò'	,Ê'
²P'zÉ'Å.'Ò'
É'	bÊ'*'ل'·'È'î«'x'±]'	dj'œ‹'»È'¯6'ßæ'×T'
žC'!µ'ñî'
á'
;Û'}‰'		w'\'öo'Ex'ÍÀ'žD'1¨'
47'	>ž'.Ë'	‹'
õf'þf'
Ü'
ÆJ'	õÃ'
²Ú'å'¥{''Ë'
#à'J±'	[â'ÕU'x:'
»¨'¤_'™x'	»è'D¿'"o'4n'ؾ'
ä–'§©'»ê'
È´'o'îÕ'û'‰œ'Ž¶'
'Î'
›)'''¥Å'
ό'
$'²æ'Pý'~,'>Ä'	Œ'úÔ'	›÷'
0b'P'Òæ'Dj'
¢'	hn'H¥'ô'¬»'	ºÐ'
Qv''Å'
GQ'	"'
]©'
áŒ'	²'
¿'
¤'
ïn'9ç'
M¼'·æ'!'ܲ'	à®'
¤½'['å'l'	¸,'	Ëj'
ãJ'
w'
'	ý'U'
'
ž'	rû'
›Ž'#'°-'	FÚ'	¶\'
1	'‹ì'f9'6'åˆ')h'‹I&ôï¢&ç|&ö®œ'Ÿ¶'I¦&ü1"&ïk¡'<›'#m'¨ø'Oá'ð©'i'¾ê'
u'7ï'	¸Í'	³ù'_ '¨}'õë'mÙ'	1'
Â'
?*'u{'Å-'¸Ê'͗'ƒý'¼+'˜ü'	'k°'¨V'5'˜V'ò'¸'DÕ'Қ'ÿ®'%ë'r&'–ó'óô'
¡k'
FÄ'
}'ÄÙ'¼.'Ù½'"'‹´'Ôï'õ'"·'@'ÅÞ'
|Á'ƒ¥'öØ'Õ('Ƌ'
2'	3'
G'¥@'™r'}ö'*€'‡'n'ªë'	z'
©
'!€'Aq'Á'^u'@ß'
Ì'íí'Ÿ~'ô'E'$'äM'ˆ#'»'ê''Íz'®­'ƒƒ'*¨'c'´â'.Ð'e_'øÕ'	Â'7c'ÑÚ'?þ'^"'P™'XÜ'\'Ø?'ÖÜ'•L&þhF&þçã'À"'!¯'Êa'ƒè'ë'9|'0œ'é‹''}M'mµ'¿ˆ'@'' '$é'ŸÆ'›'Ïó'lÚ')='3'd@'Ð8'î'ó½'œ'^'‰Î'µÀ'L'Ïa'ù‰'ol'Pñ'ž)'‡§'Q'Ë'»'Œ…'›E'ͳ'Ç'¨'Lb'I/'ØÙ'_²'úØ&ÿ?ê&ò\&Ö¼M&Ú$µ&âÕq&ä&éï÷&ê¥(&ìIh&íâ&òú‰&íŒÖ&ò•Q&ó'E&óôÐ&îÛ&&ò8ë&ùLb&øÊÇ&ö–^&öÊÈ&óÜ~&újj&ó¬N&ôE&óŒ&õc&øÌ&ôÃ.&ù™È&öOj&óÍ&ñcã&ój'&ñ²&î>C&ôù²&óј&ø^&ïÀý&î"î&ìµ,&îǨ&ô˜&ñuL&ðs»&éÅY&ðew&õ€†&õÕD&ùÀ&óŠ&î^h&ï2ð&ñc©&â®&ЛÓ&ː}&ÖD&ٛo&ÛËÆ&Úé&×Ê&ßòÓ&å–&åd¨&âì[&ÚÚ·&âÓ^&èf«&ÚÂS&ÝÍM&àè&äz§&æ%(&è_&è¼ë&ã#l&ÜNl&ۚ‹&Ú
x&ßVW&à=Ì&âNÔ&ßÄô&ÖSX&Óۋ&߆&â*&á&ä÷Ø&á¥5&å–Æ&êúa&è'ÿ&àŠG&Þ²À&Ú*ç&Ú#k&èÑ9&íIÊ&ãæ–&æÖâ&éI&æ¯ú&éF'&ßl&æ–
&â¯d&Õ6¾&چÂ&ÑwÏ&¾~>&ʶ<&Å•&Íéz&Ô¿œ&ٔ#&Ð&Ðàá&Üá.&֔Ð&×ó·&Í3&ËfË&ٍÛ&Ú¯,&Ö,æ&ӝ·&҂¨&Ú/&Ô›&ÚM&܅Ó&×hø&Ø"@&Þž&Ý´Ð&ք&Ò¡(&Ê«(&×5Ò&Öv&ÙEx&Þ<'&×Òw&Ӎ,&Úýl&ßY&Þó§&׏h&×Jƒ&×.Ì&Ý7€&ÔoÞ&Öi6&Õ£B&΋&Ü&Ö>&ÆñH&ÔÈó&Ó7Õ&ÔÍÞ&ÑÚT&Ëã·&Ð1k&Ïnc&Ãsf&»p-&¼­&Ãu>&ÏØ\&Ï
ƒ&ÁùÇ&¿1&ÁTä&Æó@&ÁÝ&ƾ&Ë&Íve&ÐmA&ÒÇð&Åk´&¿f&È›&ËcÖ&Ì%†&Նq&ÇJ&Ç8&ËHj&Ì*=&ÂU5&Ãqú&üR&ÈÒð&ÇÌï&Æ‹&È$&¾¡U&Â^ì&ħ"&À-+&¾b½&žÙ&È´º&¸"&¶Þ&Ä,&¾Í·&üŠ&½š(&¼–&¸Ñã&¸85&½jÔ&¾œ&´Éç&Àñk&¾ú;&»14&»3!&¹€á&¶U­&²r&®x&¼8i&Æ&«Ì&ªÜ&¹OØ&·$&¾PÛ&¾›e&®õ&´WÕ&¿Žè%:ÿ%6J+%907%8±Ï%9%:-š%:Âg%:%=ƒô%8áÑ%=0%;
è%;1%;\§%Aˆ=%8ӈ%@È%6Ö%/³
%)—"%,Žz%3üÁ%@Ï%<_%/Š¯%*Õ­%*0S%1Å<%:nõ%@jì%4ۚ%,Bõ%+V%+\ˆ%4c%@2Û%9"ê%1¬2%)0{%,Iâ%5u%=:%@Wh%4«%.ë»%+´ý%4p2%6ú–%A:À%= ?%0§)%/'%1KI%7Qç%>H"%B-M%6%*¬ó%,_>%0Ô%2âÃ%7Â%1¹S%.>[%'î%%6'%%\%:¢R%74–%-+â%&Š|% (%$–¨%(#%1¨%.'%'gÈ%%ŠV%$ºò%.öØ%9ÉB%C%6Åá%)ÖÒ%"t*%#»%(YK%.Ë%,Jr%$R[%*£%¿D%"BÅ%)ˆ%,Š´%&êq% 'ó%tþ%½¨%"/%*>­%;5%%"%"L¯%4#%!ï7%$Tø%)½Y%!ÆB%åM%Ä%3Æ%¼<%"¡´%"9%1h%`¾%¥ˆ%OÏ%éÛ%"0%MÒ%ñ%øà%G%?_%‡º%A¡%»Ä%Ì%^
%Ã%ê'%SY%,%¥%|%%çK%•ù%[Ï% Q%ë}%
ì"%\¿%
h%'%[Ú%aŒ%LÎ%ûe%\ü%mp%P°%
'%ȱ%
Ê%
6'%
"/%
§ù%Ž¸%
®%—%ÅH%^a%^´%µ%	5÷%¼ñ%Æ$ÿ²x%Šï%²š%¨¹%×E%§'%k$ýYé$þS$ÿú"$þ›á$ú›_$õn$÷u$ð˜Í$ödó$÷§@$ø>$ó/&$ó6°$ô"#$õŒí$ö[$ú$õ–¡$ñŊ$ëA¸$î³X$ïƨ$óŸ$îdÏ$ð@"$ëSk$ë)o$é¼$ì"B$ìy©$íóó$ç/$éà;$çw*$ë'5$éI*$îH†$çق$ç±$ä?)$æßò$èxW$éG–$ì;»$é–þ$ãæ¡$ã™P$ßÔ$ãd$è#$æø{$á|Ž$áñ$âÑ$âðW$á¸î$æ›k$ä7'$æÍ$ßÇ4$âÿ{$à~‰$âê¾$àè!$à‰¦$à~u$Þ n$Ýò9$Þ.¡$Ü|è$Þ;f$Ûu$Þ¸c$Ûe$ÛÝ5$ܟ$܅ß$܋Ý$Ý$Ú·s$Üyƒ$Ùß\$Û|$ؑÜ$ÜR $ק$فÛ$×£v$ÖwÂ$ؘ¨$ÕÐ	$Óz®$×|À$Ґ$Òë$ÔuS$Óy$Ôðü$ÓkS$҇"$Ô_@$Îß$$ÎHÛ$͍C$Ïi­$ʅ`$Ëù$Ìeà$Íj­$Í+f$Ëî•$Êݐ$ÍÄ$Êß$Ï<"$ËùÂ$ÏAG$Ï:$ÔèÜ$Ð7ƒ$ÎW$͸›$͑t$Ëåÿ$Ò+ý$Îo¹$Ïî$̱d$Òà—$Ü­ó$ÏÐr$ҘS$Ò®$Ô3Î$Ò6ê$Í-f$ÓØ$Þ¢$Õ$ÓÊÙ$ч$ѓF$Ï]†$ÍtÝ$ÐP"$Î-õ$Òq$Ë2$Ê{$Ê)œ$Ëd\$ƲŒ$ʅ$É´ª$ÊöW$ËGâ$ÊçÐ$Ëäü$ÐÙ$Ê®±$ÌXæ$È"è$Ìù¸$Ï&Å$Íá,$ÒZÙ$Ñ]!$ÍÖ:$Ð$É%_$É΍$ÈÒ5$ÌWE$Ëq$Ê®_$Åía$Äø$Ŋ$Ç)`$Í×4$Äå$À[î$Ä$Ä\€$ÉÊs$Äõ $È¿¯$Ær'$Æuç$Å2L$ÂíA$Âþ±$Å$Å= $Éaa$Éݵ$Ã&$ÂøÂ$Å~·$ʐ¿$ß:ü$çî$њ"$ÅF$Ç!$ÅØF$ÍP $ÈéT$Ȳ0$Å×ý$É0Ã$Äö%$Ä(|$Ë$ï$Ñz$Ȝþ$Ík$Ë?$̐á$˸$ÐA"$ÚC$Ó>"$â&$ò$úÆ6$ïô$Í~$Ììi$ÍR$Öÿ
$ÙËo$âö=$Ùܐ$Ðe$Í$љ$×/ñ$Ùq§$іs$ÒHù$Ìry$Ðޏ$ËrÁ$Ï^©$ˌ$Ш1$Îe«$ÍÌ>$Ñ{$Îàl$Í_å$Ð>¦$Ìä$Íz$΁À$ÒQ>$ËÛf$ÎIz$Íf$Ͼ…$Ïrš$æAf%yœ%ÊQ$æúK$á"R$ØÚ$ÕÛ$Ñ6:$ק$چQ$×Õ$Õ£'$Õ¡D$ÓuÄ$Ùhé$ÖõÐ$×)›$×Õ$ë%¡$ÙÓh$Ü!ï$Ö-Â$ÔÎû$Ñ÷$՝@$ç"%$ßVç$ß7J$ßË$ÔàE$ã[Ç$ß@ü$ã
$àà.$ݞL$Ó¸¶$ö)Ü$ÔhM$։ñ$Ú,Œ$ä!æ$%e$â\ù$×Ì¥$Ø
N$âÀT$âQ4$ëðv$èéÁ$äók$ë¥$Ôt$ÒŽ$Øà$Ðæ¾$ØÅC$ÑØ»$×qä$ՐX$Øò$Ôc¾$ØËÜ$ÓÙ?$ÖTì$Ö£¹$ڛg$Ù+Ÿ$Üå±$ÚaB$ØQw$ÓÎh$ډy$Ù>.$×°\$Ö1ª$Ùÿ$Øig$߆$ߗÂ$ߺ†$à:Y$â"-$ÜïZ$Þ3ü$àiK$ã$çaÌ$æ—ã$âär$ß©ù$Ûe$Þ·%$æ0¾$ᩓ$ᙹ$å0'$áΩ$èPh$é$âmç$ç$í¡ $îΦ$ò›¨$ö‰©$ö1k$ÿnˆ%Ľ%–È%½}%è'%f¿%	{%
£ë%-»%\%¼Ù%	j"%eS%í%b›%',%1êˆ%'ãE%ŽŽ%W1%•R%#pU%#6É%×J%
"$úó$÷4l$ùÐ9$úžR$ð¯I$ùœ•%¹©$ù>N$ß©¢$ßHu$Ó'ž$ØÌD$Ñ©Ï$ÍoÓ$Í&ù$ÍJ½$ч=$äÜt$Ù-$;$˟#$Н%$Ùâ×$õ¡f%#)$å¼$É‹$ÔÔ%_±%fë$á È$Ê»Ú$ʀ¶$Ú.~$ê¯[$êui$êíh$Ò"$$Îg$Øué$ÚB$Ò¡Ó$ËõŠ$ß%v$æ\Ü$Üüa$Çz)$Á÷Ò$Ña@$ÝÀí$ì`¥$ó$ϐö$·³
$¾'F$¹ þ$Éèÿ$ãߦ$à­Í$ÙZ2$Ðrã$ʒÄ$ˌ6$ÅoÏ$ÁUŸ$¼ðš$ÃÁ}$ѓ‹$̓S$ð$Æ]^$ÊÛú$Ç$$ÄÈ
$Ï2$Î-X$ÿ
$¸#?$³Jò$½È}$È-O$¾F´$µƒØ$½Pþ$ɕÛ$É.$º	$³B'$®ç÷$´‹	$¸ÍÒ$¶[5$¯HÝ$¬Mê$®no$µì-$ºÇü$¶ƒ'$«‰ª$ªÇ$§Ÿô$­×²$­©‰$¬¯P$«$¨5w$¤ê—$¥t˜$©³$¨¢Ù$©-Ê$¨bý$¤uß$§àÄ$¥—§$œd0$›Ãò$ ÿ¤$ Ô˜$Ÿs$œ£é$@å$šñ3$›"³$Ÿ‹ÿ$¢uÕ$šjö$˜Ð?$šp9$œ»$ð:$ _$›Ù$šûa$–$•'$™O$G$žx²$˜•$˜"$—]a$›(X$™×$—@d$˜†.$—‡ò$™"l$šú«$–'{$ïŒ$m—$'û0$Æä$",•$6Õ$Œ<`$ºv$–ß$˜-d$•¿!$"Vü$'¨U$ÏR$"ð:$ŽŸB$Ž[²$ŽŽ"$Œú$Œ£P$ª$'ç$û¬$‹V$‰ü$‹8à$Œ$=$H$Šì$‹2$‰‡$'^"$Šk/$‰×$‰b6$ˆíï$†èM$ˆÀK$Œ$ŠãV$†÷…$†Ž+$‡$ˆ"+$‡Yù$‡YÓ$…Îå$³¿$öF$'[${Æ${-ó$xÖü$}C×$†.Ú$zû—$z¥›$u L$wÀ­$|ͦ$x'1$zàž$}}›$}zN$~Ì$€:¨$€J$½$}œ $~G$zå…$~"‰$&$|ÜÜ$v Ý$w·$sÕ#$y'$y¿r$wiž$sžz$rO+$rã$urÀ$r˨$yàJ$"&Ð$t¥'$p)$rh>$€Á$€Í2$yº$w†$wé³$vÈ$xF$ƒ¬L$r8a$s‹$sŸ=$x›ˆ$xÀ¦$tðf$qWý$k©$lg$o[$oÊê$q™[$tĖ$r͕$q}Ã$u´$u^î$tf"$y.b$u}‹$rͦ$tjp$tÍ$s–§$s!H$sÙW$qÌÂ$o#$o|$lãŽ$k¸$m'H$oÁa$sœæ$sòS$nc‡$jÌí$gEÕ$f© $l7O$jô­$k*$gèC$n©$kŠ§$kQ¡$i?.$h¢$ilb$m¸õ$nH"$ŽÓ`$Žq$pÑÚ$kɤ$d»"$f(•$l~¥$kD$k²^$h¯+$g˜õ$gñ
$jLÙ$l³V$lr´$joÛ$dÍ$a2U$g	Ó$d']$jM&$j)V$hE¦$gô$nˆF$$‰©q$þ£$g¨‹$bïÿ$i}†$d¤´$a{$_Üò$^Ë$e}Ç$göª$cê¸$c.«$]ôt$`»$_¹($o,S$u:÷$h‰â$dl´$cZ$c¸$cŸØ$cU$cÁ$cfZ$b¤$bµ'$b•'$]ˆÒ$_£$hh$m-$oZ$a²Ž$]¹è$\Þª$VÞd$VÌ$]§P$aHŸ$[®¾$`ݙ$a1$cÀ$_"œ$cƒ$eé}$m=$po©$e6µ$^tt$^J£$cÛe$`Èy$a¾ç$`?y$`´i$cAö$fµ$kÅ$d£Ò$g÷$`Ì¿$`üb$mˆ$nÕ:$it$aIR$`B$dE°$fû\$e¡$bB˜$`ö$c"/$j'¿$hŽì$nʇ$kª$j€)$e‡½$dä%$an$e³—$gž$eQ$b
$c>à$_ìÜ$i$$fSË$f8¼$fLÒ$b}$dÁF$fT,$f§$m¡x$f‰>$e'$dU–$fu$bùÉ$eÙ:$iy=$jù$g¸G$d¢a$fèW$h¸M$d6$g©ñ$f"Z$d¢ì$dZ$b­?$_Θ$c‡Ü$_ð•$gœ}$d|÷$e{'$fôf$gÌÄ$eNŽ$eÿ$`¬Ê$erd$eMt$kHÇ$j¨¸$e`C$e¸L$jâ}$eR$d¦ô$kO$iüG$fN$f%$dyd$hw–$k9^$mþÀ$fm$q$níf$rôB$jS$iG€$k€r$f1Õ$lI\$i'«$gåF$gH%$eXB$d	«$fñ$gD¡$h"s$hÑS$h $qvÏ$kT$kín$ilm$j½'$e`Ô$l-º$f‹]$hŒô$d Ž$g*k$eê†$d{þ$c-z$e
$c~6$f$hУ$j,›$b¦†$cì¹$fJË$pþ`$l=T$j´Z$qí½$oR`$j>Í$i…ñ$iCð$m˜¦$g†$lYî$j£Ñ$kÑÃ$gˆñ$fC4$k×­$hÀ'$dn'$c›^$e j$hÑ$jh$køb$i²v$lâ$m•°$kìu$ov7$m3–$lI$i$jkÛ$zÊ$'Þ$vHä$oãÓ$pkÇ$rŠ+$n$j©¼$lŒs$lu›$s$$rÎ|$pËñ$nø§$n®ß$oî©$r‹×$o$pr$lç<$pZ³$qÓ:$owÒ$oCÎ$r¬.$m†"$t$tUÆ$n[b$mè?$ql
$p&Ë$sfJ$q¼$vÝí$ƒ™º$ŒÀË$"p$vôd$v¿$¡Í$~=?${ÿÀ${Æ$}/$}Yo$}Ê_$y=$}uÍ$y™Ë$€¨$xO$yãk$'M$'²N$4—$+H$€
Ø$€Ç+$€‡_$~>š$§ª$€!µ$}µ$~Š·$Î$…–$l$€˜¸$'ßL$'0¬$7E$€$"p$‡B$ƒ–$ º$ƒŸê$…'*$"Dð$"p}$ƒ»@$ƒñU$'Ù($"$ˆò$†žƒ$†{a$‰Á$ï~$""¥$…ö$†ÊÉ$‡ó1$Ž"$–¢M$—¾V$‹ee$‡ö$ˆìÚ$‹h$ŠÊ$Ñ|$n$ð¢$‹³
$qÓ$‹H$‹‹Û$šã$'*9$—$N$™aÜ$¨5¬$šÄm$íý$˜ë°$Ž	Æ$™N¾$¥Èá$§ì$šù\$ª$ª†¸$Çi¼$ňL$¶.$ªí$¥-$–UÑ$›œ$¤…ˆ$¨$±Ax$½aº$ºë¨$ªñí$ª.]$¸t$²;$¦-$ "e$¬Ða$¯Ó$Ä î$݀Ö$ö‡$êÇ$ÍÜ¥$§Ç$¾·[$Û¿»$Ës$«œ$¦!í$T†&$aFÎ$‹æþ$žª$ø $|¶ò$a1)$Oä¥$X"â$vU$|±$eƒœ$] $c©÷$kƒ`$~/Ñ$€$j¢$Qq/$E»q$CAÑ$>ŽA$:r¯$Eˆâ$RZ7$J´3$Tô$lüE$"K$º'$šº$âÖ¹$Ëܛ$'h$i`$ja$V>‹$@Â
$:ë­$<ğ$E{á$32W$3Ž@$@Æ­$8=Ä$)‡¾$/Sn$<î $5m$(d $0ªa$=—$BŸÐ$?Xþ$8þJ$5Þ	$2 ¬$2þs$8RP$NÛ	$d\0$\C'$T6$Rk$Lß~$Di3$D·¥$Tªå$_¶$[|$X}$LÒw$6$¼$.Ø­$8R«$:ê_$=âÂ$RR¸$P÷W$8·6$1Žs$8'$5(W$/M+$5À}$<‰²$Kš$;J$,®^$0ì$Eîg$Edæ$2IÃ$)!Ó$1ˆ$0?Û$1Ç$+¡W$. $&`$%ôZ$(w6$*²$&MÐ$#Ò<$)á$/¦$+;"$ •6$$$(áœ$!·œ$I$>í$$éú$ Âp$|á$ݵ$(Î$áÀ$M$*ã$…$#W$#¥$¨¡$^v$Æ$­…$tÉ$S–$<$$O+$ñ°$ÜI$
ÙÁ$Æ2$ô¶$߄$Kc$TT$À¸$;u$©û$éà$ðI$ä}$âØ$$ @C$#uÄ$$"‰$Y$5$d"$œˆ$d$¹Æ$<j$:–$¨B$bT$kA$ü'$Ÿ$ª5$ê–$êœ$œ½$
Ùw$€™$Ò$'E$2c$Ä($Q$ø6$Š´$
P€$"o$Cè$
'_$­©$?†$÷ù$Ðb$xþ$K$
©º$U"$
¹$Bw$¼f$vè$
!¤$ˆÜ$È$
¸Ñ$
£H$
þ©$À$
f°$	â¶$ÿ$:H$à<$
	ì$	Ýï$Šá$
¼$
'$çY$X$—@$nØ$Š?$Ù$Ýÿ$á¬$¸$Óÿ$éR$Ëå$iñ$ž'$$ª$«t$S¯$ґ$)É$¡ù$t\$	ÁÀ$	½‡$ί$	¾$Aw$Ûj$¬q$ÔÂ$ÀË$M=$$…$Ã0$	Æ$"Í$1!$¤¬$óh$"™$ÈÂ$«{$Ò*$E$Çz$øµ$
À$wÃ$'$Rn$mÍ$Oò$sÛ$0$J$¥"$ő$™$+Å$D$9m$#Ï$
o$ª‹$Ò¿$ށ$zß$yü$+i$Øÿ$+
$ðç$|E$! $5$ip$TŒ$R$î$1$-ã$¶Ó$Y[$$O<$š%$Nµ$	$>K$˜$Å8$jm$kä$Y³$ˆ†$#¬$%Ø$+~$­ˆ$Än$Ȅ$‡†$«­$	$TÎ$®$«Õ$cÜ$ÃÐ$ú$hW#ÿF•#ÿZ1$Õ$P$×$Íq$©$B5$U+#þØé$*ü$wê#ÿ`$O!$Ì$e)#ý$͇$Gá$·#ÿˆÚ#û=Å$^H$S#ÿ@-#ÿÑ_$@M#û×ç#ý²¿#üDþ#úô#öG·#þSD$»Á$##öÀÁ#úŽþ#þ=È$®¶#ú«v$$~Ó#üNØ#óq9#ô`ý#õz#û4$¥š#ÿoµ$Û"$·$"i$f·$ö$	 †$+?$	–$"¯$#Œ$
°$	ëª$¿m$
$h$	G$ñ,$Ã$ÇQ$º$'$Šm#ñSù#õ]î#øe#ÿù#û›$k£$Æ'#þr$#ûÝ$Ô$(F$>ô#ü5T#ÿ¿#úBR$†L$'P$èP#ÿw$Æ$˜ã$«¡#þÆë$º$t]$£$Ød$™ø$Á­$ÖØ$2Y$U$›$£$Lß$"@$1…$	6¬$ÁK$ä<$#0$g~$eþ$DR*$	=W$
ð‹$ß$³à$_°$
~‡$ú$$Öý$Ð
$¨$
-$Ø$$Pz$ƒç$øf$bâ$›v$b5$_k$Ne$»	$þ$µL$ $4$ë'$DÂ$]$¬ó$W$
¸Ú$)D$D²$¥d$ Ë$	ók$ùû$Ê $¾Y$Ä$"å$yÂ$dç$vß$ü³$µñ$³$`$"'$iÎ$Ýê$î$kç$Þ$±—$Œ$ˆ°#ÿlO$û6$E$F$·Å$ÞÝ$:H$'˜$]$©$¿$Ù*$+é$;†$Ï$$>$©$±s$"À$ªU$¥Î$W#$
¿-$‰_$L¤$M¬$4ô$ý$/$Ûu$
&	$eâ$$\$PQ$±l$Wk$Ê~$ˆ$
ÿ$5u$M[$#$^¤$*G$	…R$d‰$ƒ"$rÓ$	,‰$9‹$¶L$R¢$Àš$ÆÜ$	6M$">$
Ý\$Ւ$	Ö`$ªY$
	$
Á $/¦$b$
Ï$r.$
'×$
4$_)$
NÚ$˜º$ú$®,$ýü$ñ$£³$˜
$½"$˜:$
v`$3Œ$	¢*$Ï$Lj$ü$
~6$Èä$C($ $C$R$
dÚ$#ý$($sÆ$4&$ R$ªx$|´$"$§Ý$‰á$&Z$Ü$òs$ªQ$Úø$®œ$$NÉ$hŸ$@
$­Ì$n%$Ñé$À$$©1$¼$èT$|,$Šô$[¹$$xZ$Ÿ$ty$Õ$2û$Ê$"®$Qï$:#$½f$"À$ %ì$Ti$pŒ$Xñ$À$Š›$%$ó¡$'Ýô$'i¸$$ïÀ$é+$#íp$)y$ Ÿ$!¾E$(gÜ$ª@$HÈ$5­$7$$x$Ò­$ ®R$S
$XÝ$©›$6Æ$"8$9º$Õñ$¡$$–$?…$BÕ$!É$1¹†$%%m$ qd$Ïô$ ´E$"$l.$¿¡$m'$™$ 9$/"•$Bó$=y
$3Ò3$&Üv$1—$.5º$.®*$1$0êù$*dr$D¦™${ϖ$‡ $ƒüÊ$k©Ê$T_‹$Aï$7 A$Uº$€¢4$ˆ]²$sš'$tZØ$ˆSY$''È$q5$z_û$‰àÜ$¡Š$—Å $'ÉG$³àz%»%VµY%(M×$ßQÕ$ÿ±î$ßÁm$¦ºR$–ä$É­k$í•Õ$ñf$à²%£a$÷%©$ó¢%*
~%c1ª%-cq%Yk%)%«%¬Nû%Ó-&	4»&°ín'
&¡
©%©2º$û•ý$ÉB…$êJK%TQ"%ùÞÆ&S¼%êôà%žÔl%)Û$ÐÉw$¾%Fd%-H%mŸ>&	œ›&8»P&)Ó¿%æ.%j8×%º\$ó¹n%9pî%:è"%FÉQ%¹–%¹é©%qóÌ%_"%|³™%@¡ƒ%‰‰%:
$ð¾ú$Â$¼'Ê$ì"(%ÿ»$äq›$ Ã$¶Æ_$Ýé
$ÙÙM$ù±/%%ù%$îʘ$'$ˆ¶Ž$Øå%l,Ä%VQ@$äÈ¿$¥&T$Çï%{Ãu&Nje&pï%ÜeÛ%9ˆ%03æ%¢&H[~&»N&֌%WÖ%˜Í%e'%ºå%N»ù%Àþ'%œì%=aP%"èô%ëw$àˆ
$²",$·ðt%r{%þ‰H%Æâ8%/]Ó$´u$–‡$¡Íé$Óß$®«L$¬W$¸…c$©[Í$˜$R$Ú÷%{)û&Yv%¢EI$ú¿]$¬k=$¿jV$Ì/e$òF¥%vø&-R&j]m&$Ãá%¤hø%Ï@è%'N%‰ò$ÓI÷$Ÿ!ª$'ß$¥Œ;$ J¸$¡ct$ڏ$%FŒ'%ƒVi%Ò)&]Ï{&PÕý%ëZ¦%¸\ƒ%P|~$ÖøK$˜­¥$©hS$Àº"$·"›$â%(—%Vep%›²'%ÓÚæ%‰Æ‡$â¬j$§_w$§±¼$8õ+$Þì$ÀøŒ$iTÇ$=§$!êÐ$z°$ÑÆÿ$©ÿÆ$[·$+±E$!$ÂC$ )$-M$Ig#öËÄ$cÖ$=wÓ${<$ˆÕí$wSµ$9›Ù$	1b#óÒ#ôþô#ý\$8Ü$ð$`º$?—~$–"¢$'$9;$LÊ$ž…$ö#ñM/#à	#ä³a$-!$èë$%ãÿ$ü#û#á#ïuñ$·v#û2ß#áǺ#Úp#óŠ¤$ã×$ŽS$
®ñ$|t#ì"ß#èËN#Ô-ï#ËMÂ#çPÑ$VC$)ˆa$1•$+ˆ`$#³#âÅÇ#ö•ò$ÇØ$
ˆ#ñã#ì*]$	`$S#ébT#õ_ó$!Œi$0uÍ$t"#âa¿#Üw#÷Ém#ðq´#ä<#ڇç#äî;#ðÀ²#è;#Ù³ë##ïAp#× o#ÇMŸ#Ï?T#Ê5Î#ã®`$%E$#»+$;!#Ú#ñ#×'#ÉMo#»Jƒ#¿Ü—#½ 	#ºô"#ÃîP#ã÷$'$'´f$
XÔ$x$
u#öQÐ#Ð݀#Â64#¶©#µkÞ#¶™#ÅÛë#Ö@#ËnI#Åy#Ë5(#ÂyP#¾@#¾l®#ºë$#³,#²-#²i´#¶¥s#Ö%$~X#éò#ÇËF#ºªP#´ß@#µ5ÿ#Ήî#Ð]#ÑVè#Ïñ¼#Áø#ȕõ#Ô-N#Ðòy#Ör#éµq#áFO#ØÖ#Àä	#¶Qp#°×™#¶›p#Øa8#ô¨A#ó:á#û{#ôå)#Ù("#ÉH-#Ù²#תè#Ŝã#ÄÍ
#Ğ#ÐB#Å7#±C#¹ç#ù#·,ø#¾Vp#Êð#ÊÚ#Ì[2#Ó#À²#¹¸"#½åï#ӏü#áQ#Ì3ª#¶öV#¸e-#ºt—#´pÁ#¯b#ű#Ãå#·€ã#¶Å´#´oü#®+/#­¥"#±²#ÈC#È#¹#³*‹#²À#¾Ÿ™#Í¡"#¾s#¯d#¨h®#¢©Œ#§hI#²¸œ#¬Íí#¨n%#£‹#¬*É#±¨ƒ#©Åš#¢ƒ®#£#t#£Ýõ#¤î'#¢Îx#¨ÓÏ#¤qE#¢F¥#Ÿº#¢ù{#¢tU#¢7¾#Ÿˆú#£òy#žså# :¾#œ«#œúB#€r#º#šœ# S#Ÿþ#¤¸Ì#¦$ƒ#¦­:#§9#´_	#î;ú#ìÿŠ#±Í^#µv#Àð#¬©æ#žjZ#¡fu#ªpF#®|Ý#¡ã_#s´#š¶¾#›š†#œðó#x•#›Ûn#œÅö#›ðã#š›'#˜Ãú#›£º#å‹#›Ëz#™àP#›\Ã#šAË#š)í#—3Û#–.#–•#™Ù»#£)Ü#²sÄ#¨ˆ#žÐ#›#šdh#šL+#œq±#™œS#žÖ#š¦s#™¥R#›Ÿü#§Úà#Ԅ##ÐÊ#¡Áç#š…¦#˜W#˜¥»#˜Æ¡#šl=#šÄ•#™#˜ð#¥Á{#²D¤#©L#™S%#š2#™è#™^#šq#™¹¢#—#˜ÁT#·4#Ú{É#¿›ß#ÇÚ#™x8#œ2Ä#™J.#šü±#™¡†#˜¬#™™§#š×#™+í#šM#–óé#·#§ñß#«œÑ#›oQ#™z#–´Ö#˜îq#— O#˜dE#› #´Ùú#ÄF#¦ê»#˜˜'#™/
#–;#—‡l#˜¨¯#›|=#˜+Ê#˜#•^#˜H#—X•#›dï#™òz#šêy#›M #/ú#š`G#¢q\#¡·#ž#›(m#›ï#˜±#š&K#¨Ý²#³Ñ#©–÷#¡Ìí#–åD#˜Ôà#•Æ	#˜­)#žD÷#›í«#–ÙO#—,#—ØÐ#›ÿî#¬%‰#²î¨# !<#›C|#še#›;# Í#˜à#œ'ä#§g#¡Í@#›X—#™#š+â#©bc#Á7˜#¯"[#œÔÛ#™º3#œ?Ð#›n!#›é9#šá#š/;#˜x(#šŸb# ­#§'#ž†	#žˆž#ž"†#žÕY# K2#¡lH#¤g`#ªÀÄ#®Ñ˜#£¿'#Ÿ§#žW4#›¼5#ÇS#-#žâÇ#=Ü#Ÿ##£Ö#¤s5# Þ'# —#žªq# Á#¢¢#¡Á#«U†# ÂP#ž$ö# ã¶#¾ei#øDw#ÙêÈ#©H.#µo°#Àã"#«Ó# ©!#Ÿ´d#¬&ü#ªR:#©)#ž-#ŸE#žE!#œÿÀ#Ÿ]H#¢Þ
#Ÿþz#Ÿ"9#ž(:#ŸMw#½&#ŸŽq#œø#«–#ž#Ÿú7#À"#Mm#›Ð¶#õü#ŸÞ#Ÿ'#ƒ#©Ç##´Åê#§¿ð# Ç#Ÿßô#¦!g#¢._#¡DH#£ÊÑ#£ž'#¦}#¤'#¥Ü
#§k#¾`¯#íâ#Ø
+#­mç#§NË#¢ƒL# "#A5#¡Gv#œ¿À#¥i#¥2¸#®‰4#¾é,#»EÔ#µg#©O#¥iú#¦'#¡'÷#£6A#žø#¢'¸# Q#¬›
#ö£U#âÏ#®{%#§;U#¢×1#¡©@# é†#¡ÝÕ# 3ê#¢)è#Ÿ¹M#­(1#°xn#°Êæ# Ss#¡Êð#«Ý:#¶›"#¸"q#¬Rm#žÒ½#¢#¡:3#¤A#ªã¯#¥ #½1R#Õa1#½à¨#¥KÝ# 5#¢#œ\Î#ž"Ý#ž_h#¤ÚL#¡xÀ#¢¦	#¢¡Ö#£3»# ¬ì#ŸùN# ¿
#¥Uš#¤I#£Aj#£ò^#°¤˜#¬©U#¤çú#¢"[#¥l#¤Õh#ª™Ö#«ºu#·*?#¿ #¯óî#©«¡#ªæ#¥\#§EÚ#§ÌÖ#©F^#«ì$#·‰`#²(#©]j#¥Ü»#«C×#§&#®Ôë#°ò#­Ä¢#ª0|#­ˆ\#©"#±i÷#Ä5Â#Âkz#²*ý#°"*#«f#«?=#¨†Ž#ªØ
#²0k#ÀÑx#»9#®ì#ª™#«é#³D-#ÈNý#Ä|ê#±—â#«Ã¤#¦–.#§§ #«q#ªK|#«ï#«"=#ªlg#²î'#­3'#´"
#´1ñ#«¥Æ#¬¿#«ÖA#ªO#¨éN#¬u#¬t#­"á#©õb#«Qü#§ï8#¸[#ªM#®#¬m/#®ª)#«e‰#­7Ÿ#©®†#«þQ#ªòâ#­÷Â#±}ì#ºÜ#·÷x#·.û#¯Øð#­•}#«è#»ãc#¬µY#¿xx#úTI#õ"x#½#´a´#È®#Ìص#¶¹+#­Îš#¬&#±cý#ÄÐ#¸·#¯âÁ#®>#­HÓ#­€h#¬Þl#°eª#²bá#±©Ã#²/0#±G#°Ü±#°ep#¯'â#±%¼#±~Z#²#±7Ê#´µô#¸ÿ#µ¶k#²~Ü#Çhä#²½#´"Á#ºì‰#Ìd#Âûÿ#¶®u#±çc#µå
#µw‰#´O
#²ÐE#·ºc#µÔ¯#¶Gø#¶s¼#´{-#°W#µ!#Ñ#€#ú¿+#ß"¿#½Þ:#¹S#¸'#³—V#¶V5#µ›E#¸)U#¶yþ#¸#¸%¯#ÉÐV#Ҝ'#Ãpq#·ªä#¹Â"#·d #¸} #¸#¹j¤#¸š_#¹s#¸ÐÁ#¼=*#чI$
/¬#çšó#ÂÎ#ºï½#¼(Â#ºhÌ#¼6ð#ºQ`#ºû¤#¹àý#¼(#º'ô#½¸h#½Éz#½-#ºÁ¨#¿OI#Ï}ê#Ñjû#¿–#¾Í #»¿Î#½Í#¼1ì#¾4,#»dù#¹[^#½ùW#ðz#ïÔU#Î$#½$©#¼à@#¾æ#¾ÀB#ºFÜ#¾:&#½9#¿H]#½
®#½Ä›#º/#¾/#¸Ý#º±Ï#¸ðŽ#»ÚŒ#»¢»#¾°Ã#Ã)#Ó®í#Ф#ƪ$#Ⱥ¾#èQÊ#æ?#ÆëI#Ãõú#Ê3#×Ö!#âØC#˄u#ÂäÝ#¿b\#½±#¿Ep#Áµ"#ÄÍk#Ê"#Éâh#Đ#Á	#Á‡w#Ćú#Çð'#×#Ã
u#Å~ú#ΎS#Ï°Ð#ã+O$Wè#ኳ#ÂLÂ#ÅT#Èz1#ÊZÇ#ÌzŒ#ÑX#È ©#Åéˆ#ÅT!#ȳ'#ÛB×#íÀ#דz#ËÊä#Ê{Õ#Çîü#ƪ›#ÎÂ#Ð9Ñ#ϐ¶#Í.S#Öv"#ÒU$#Êò#Èÿ…#ÑÇ#âÒ©#üΆ#ԜZ#Ìi&#ÑDã#Ú°0#Ù¸°#Õt#ÍMÛ#Êò'#Ù¯Ò#̪,#Ð9 #;%#ÑNÕ#Ô££#Ô^c#×
Ì#к÷#ÑØ#Óg#қ£#Ìzw#ÌÑl#ʺ°#Òò¥#ÖäÈ#ÔÂÐ#Ìý#Ð ¹#ÖeÒ#Ý´–#ÚýÖ#Òê\#˱#͍2#Íåô#Ô÷ë#П6#Ñð&#Ò
«#ØqA#Óí#Ö2Q#Ù1C#Þ6#ØðË#Üø}#Ó#Õ.#îx$¥Í$,2Ž$
N­#ó<ý#ì2Ð#öՍ#åæl#ÔKø#ÚY #ÛpÅ#Þ¬ó#èß#ê™á#âÑ$#ãš#Û|Á#Ûyí#ÕûŽ#èom#ڒ!#àdh#çÇO#ñq#éü+#á#\#ÝàÀ#ê´ç#î{4#ý‡'#äª÷#Þo­#ß?j#ë"€#ùßf$·?#íêo#æà#åÌ0#寃$¹á$‡Ð#ü¢I#çÜÁ#á¸#çx(#ë1##ï!É#ù€$
Ü$›°$jÑ#þ[#ýjz#òÌ$·#úêÅ$P©$ó$/U#î»´#íÓì#êH#ú{$e1$	/¡$j†$zG$³ž$	&»$4x$ÊÄ$Žs$
 ¤$ai$ì$ûø$€b$ÙÃ$ç
$üÃ$ÐV$Ž$
5œ$Žž$/Í$=ãS$ReD$FoÃ$K²ì$Zow$Qt£$8ÇE$=­$$4$%ÌQ$"«Þ$#‹˜$'µÁ$
Äë$	¨Û$#Íá$eV$–Ü$€	F$F9H$;²n$)SÊ$©è$U§$!"å$‡$Ýr$E™Ü$…hÊ$‹ßT$}Â8$}Kƒ$…Àå$ŸM$'N´$H[$"&$ÔåÀÀ$´&¦$È!¤$†·$>f#œ#§®#¦
#Íß$i¿$ùñ#̄°#œ¨²#¥]Ÿ#úŠÍ$Jz$&uÝ#àý0#đX#ÆlÑ#×iQ#µ‡#‹
Ÿ#}wö#‹[¼#ֆã$_â¡$D–#÷ô¥$]ñ$-Æè$(/ƒ$â$¤™#ÏM×#–^#…©ã#‹#?#'ð#§ï$ž$!‰$h64%&'à%‰+%SGP$°‹­$
ï!#û^Š$,'a$gvœ$6½Ì#媒$8ó%œ%?(t%&Ž$Ä^È$G››#±|"#ŸŠÔ#ªÈY#£K¥#°•ö#é^$$Ð"$DQ$)~Y$A$‰<$ÃR$®%$J‹#»d$J¡$)ÒÒ#öaM#Žšc#g¬·#{qª#ÇîT$ŠQ%	¸%ËÖ$D|´#¦¡#t.v#q
#¥ëb$^¼$Ӈ#¬(#y½k#†TÁ#ÅÔ1#Ûß·#ÐÛ_#Ì<Ø#«'^#Be#›ï«#ųv#Év#¨âˆ#Š,#y'ì#}ó#'ß#Ž•#"s{#n:.#'П#Ž4'#ŠJÏ#ˆ$u#Œ[œ#˜K#»q#¯oO#ûb#Š…"#y'#|(/#UNÃ#Ryd#jϒ#"	·#SÒ#JŠ#az#Xüƒ#fFÙ#oßK#…M#w£Œ#yÙã#tÒo#q›#bHN#]ç­#iÔ3#{Çï#‡+ô#'i´#§&}#™¿%#–˜.# %i#«+#¨qw#ž±#ž°Ä#œÉÛ#¢T—#™Ö|#"Ï#c#aª#d"·#zp#vl+#ƒ¦¬#‰;X#'þÇ#¸Á#s>­#i¤ç#iUb#a¢3#e\ü#e÷
#]ÿ#SS°#[W#h1÷#bÃ#U F#Y©µ#O\¬#D9'#A)è#L™ü#G`#HÏ¥#A‡b#4Ö#4óÃ#GÑU#:¦µ# àÁ#"½V#/uÚ#>½3#B|#8[
#,Mj#&|o#+T#+ZZ#0²#2±#.rU#'»Ô##››# jk#**#5ÿ#3¾m#(}#)î#.J{#2}ˆ#2;%#/qh#$Oþ#"¸1#'4R#(ž#)X"#+°##+•Ž#0Zû#5#;¶#>ê #H2Ç#fY#dx #j³ô#}Ì¡#ôF#ÔLB#Ë{Î#¬Wò#·×¾#Õv#Ý°#ÈÒ#¼¾ç#ÂqÏ#œy#·dÃ#¥J # _ê#‰¬Î#zÀ¥#bŽ#jV§#B#‹O'#¢_#"HÈ#"›+#–¹¿#"k#"bÉ#š#e#ˆb±#‡S#•Ê#…Ó	#…Ì4#'OQ#zY'#}¤7#p:­#\º+#Zõï#\ÿy#R€&#IœÞ#F_ú#BØ2#A
!#=Pž#6Ñc#43;#03–#1ý¡#Mf¿#i#DN®#+ß[#(·È#+Íò#'x5#)n#*-#,F#)0C#*wB#8€ï#Hã#6rK#$ÇC# è!#%×5#'Y#%Õç#%§ö#'¼–#$°
#&>°#)à¦#:…#c¸?#S¶#-À#,í—#(2ß#$ç##h##r#"ÐÅ#$"b#'‹Ç#,&ê#-Д#0û†#2T#7ú#GT1#JÉ#Bæ#G
'#FÕ9#K¸ #Lzç#O¼Ë#K¼ö#OBr#Ps#cØ"#††¹#€‡Š#Qä-#L¾e#Cë#<Aä#4Š#1HX#*íò#/©™#7ºd#;º¼#;åâ#?0'#=Ҕ#?Zý#@Øb#B©#BÁ.#Be#>`#>¦#=eí#<ÅÑ#8ì#<u¬#<&
#:?>#5»î#3é#AÇE#XoŽ#DRx#3nÉ#/ý]#-Tó#,¹#*î#)ÅÓ#+4š#(ç*#'Ùu#$'N#$3##I³##¶<#-Id#$5e#$ÒÐ#+MI#&e¼#&|>#%ÞÕ#&±#&»#0Ey#-ð›#'R"#&qý#%"û##þ#"ø·# ¿Ï#'v	#1kÅ#4+&#'¹#%N{#$b##íÁ#!¹C#"ú°#!®# vÕ#=ü#!hT#®:#!¦#!põ#%nÇ#!E6#!Õg#""'#%u?#$'##&Æ##Á#%9•##%#"–# Y # úÞ#$e­#)cÅ#*S #'û#!ˆ#!;ò#!î#(V#'¾/#,  #*q#-þ#&©È#$·#!áÐ##¦˜##k0##çz#&¡à#)Ã(#"ƒW#$!#0âD#0"þ#%…#$&æ#"à$#$ø#0¸#$6Í##My#$»#'l#(RÌ#$¤¢#0Â#7ˆ#*žÈ#!˖##ÒL##¸ÿ#'V6##[0##a# ´»#!è¢##ß##‰#&íÁ#)bA#)óÑ#) M#"þp#"TU#"®í#&äC#$ö{#%3L#"û<#$˜M#$³#"®Ý##ü#%±'#"âÄ##%Ì#!Øñ#$îì#"ÀÁ##'##Šì#&Æ,#$àø#%¶À##|"#%~Ä#&=$#&UD#$n`#%œ‰#$~	#%FÎ#';@#A6à#S¶™#:»%#)w@#)‰U#+¨ç#6¨#6¬»#-Çþ#)f,#&ÍÖ#%•#'Ä-#&ªý#,:#,k¶#)¹É#(šË#0|r#(±Ã#+bÊ#*#)˜#("£#-ì#.¢#.U¢#7"¶#2Å#4¦õ#/I°#-L›#.A#+í#,~º#+9é#,
 #*J>#/þš#3Hô#.œÊ#*9	#*Ûâ#*ÒU#+ÛF#*Ñ£#+Ã#*"Ö#/#)Ï.#)6Ê#)â#+væ#*¢$#/?#?ßÓ#K¹˜#4Ùµ#,ŸÉ#(­§#*#+Ô­#,JŽ#,?•#.™#,.æ#+˜c#*C¯#/°®#9ur#4
Ü#,#,Ó#)Äa#)šÌ#)×I#+7w#)ªx#*|#)T #+0#*2P#-V¤#5#R;]#JµÒ#0šú#*õ»#.C•#02ó#2Ñ#3Ã{#:(s#;	#8èÝ#1'#2³Ø#2ø#0¯@#.s#0f#C¤¦#=+#4ºM#&0Á#(#F#/1#+Te#)2¤#%ìÆ#)Ì#:º"#/ÙD#/	#0s¢#<47#P¯#@ê#0Tõ#.{>#12f#/el#Ak#1ß#1Ò#0qG#09#0&#/â(#-«k#/Rù#0W#2Ö×#3Ô#I
&#0bY#1qå#1ð#8è+#<©æ#=[¤#:¯˜#5qc#4	4#3Ã|#1sñ#1…¯#/â=#1ø#3îÒ#?í‡#KÔ##Grî#9'#5o=#D:#5½—#4 *#3ë¯#3;ë#6K*#62##7Þ#6b²#6hG#51#4…œ#5»#8E±#7d¿#9–>#Gï"#7ø#8s#9|Ü#9«ó#9Ÿë#6®o#>")#> #=èp#<.z#An#[q™#Ië#9­Û#8±ð#8â¢#<=C#Bš–#>üg#9Œ#:º»#<¦#:äi#9áþ#Eòé#<º#?ÑÂ#<˜r#:MJ#:Y#; #8?Ê#:<#:¨Ý#=Œ%#Al#Qè'#uDæ#Hvþ#<$¸#Keë#>g#<Ùï#6fM#6È
#6sí#;l#?Ɍ#Hà#H©#A¸	#>V$#=f#<†O#=	#?‡I#@ÝÉ#='b#?…#A!I#CïÜ#J=à#L-#G†›#Eó#BMÀ#>¿C#;÷+#<<]#;
#?͞#B`R#HÅú#Bx#D1›#H3à#J!k#Fd"#Dív#Aâ#DV#AŽÊ#A`#?Ld#B`#@T#B1#ZoÃ#R4¾#SôE#Fwª#A‹	#FÂÂ#G•R#@×÷#7î<#=
b#?Êá#EÛ#FŽ#Dj[#>^ª#=Jä#CJÎ#L¤#MÂë#Jܹ#HÜÎ#KÊ]#G(M#E¤#C%C#GŸ÷#_|#NS·#MI•#L‡ß#FA#F[#DX9#Iˆk#J¨,#JÁ=#C›8#CÓl#@f–#AKœ#=4#=Æþ#@Sò#B]#@>#>ÇI#<]Ä#<¾#?FF#Gµ<#V«ñ#l^{#rKb#n²¿#c\ƒ#Z´À#S·Ù#Pܵ#L£ê#KQ'#L¨#Iù#C¸Á#CÌ#Aø#C"#CEþ#F‰#Cþ#GU¹#E)N#Eß#EW#L€#Lz}#H‡7#Bil#E#Iåš#O˜f#Mj}#LM#G{#Iº"#Hmx#K];#Ka#Ma1#H·Í#Jì#IÁç#M#K#N·ç#TZ˜#[L¥#bûÁ#]!`#Xx—#V¬(#UUù#S 
#VZB#Pè;#UÞ#Uˆ #[}ñ#Z8õ#ZsP#\#eCZ#bÑö#_"÷#XÍÓ#bœn#h;é#f6]#ar‹#e£#[[0#^."#SZ
#R¡k#PáM#Yï1#aXØ#a)#V¯B#SC¯#YGP#kÝ6#eUD#SŒÃ#JF«#M¢A#O·P#Xi‡#RÎò#N/F#O²è#Y1#WÏr#UŸ#P?ó#V¨]#W3'#aÅÃ#bW-#_©#[j£#_gÑ#"5J#Âˆ#3×#™(±#‰aN#}bÄ#j8#aÏë#[Kf#\Hþ#Z'#`V#fa™#pÚï#l"A#qV¤#l'ô#`°&#Z¢"#e€#a«)#[‡#RÓæ#XÄY#]¬¯#só#¢Á#|{Ž#dñ##`9B#i²õ#puA#dý6#gT#mì
#hn#['ô#^¿N#fïw#mÛu#'#|«S#d-!#_#a.ñ#f½/#bAÛ#dE##`WA#l"#~‡#~bw#hƒè#b… #_˜ˆ#`©³#f#lÈü#bF3#`5"#\ú"#_3#a{#l ¦#'¢—#˜Xk#€Ä#h1#n_F#´§#'c#å#d=©#crÜ#v´Î#€õ<#o#d²l#m`Ä#rè'#el#eWÚ#wƒ:#…¸Ô#{#ˆIS#¥\#›æ#u·œ#oyî#†¾Ü#®î#¹ðÒ#™¼™#x•®

==> anc/LateM_Spectra/LSPM_J0731+1958.fits <==
SIMPLE  =                    T / Written by IDL:  Fri Sep 27 13:39:11 2013      BITPIX  =                  -32 /Real*4 (floating point)                         NAXIS   =                    2 /                                                NAXIS1  =                 4172 /Number of positions along axis 1                NAXIS2  =                    3 /Number of positions along axis 2                EXTEND  =                    T /Extensions may be present                       ORIGIN  = 'Institute for Astronomy' /                                           TELESCOP= 'NASA IRTF'          /                                                INSTRUME= 'SPeX, IRTF Spectrograph' /                                           OBSERVER= 'Your_Name'          /                                                OBJECT  = 'LSPM_J0731+1958'    /                                                IRAFNAME= 'LSPM_J0731+1958_tellcor_merged' /                                    TIME_OBS= '12:03:7.4377055'    / Average UT TIME OF ACQISTION ('hh:mm:ss.ss')   DATE_OBS= '2012-12-22'         / UT DATE OF ACQUISITION ('yyyy/mm/dd')          ITIME   =        120.000000000 / INTEGRATION TIME IN SECONDS                    CO_ADDS =                    1 / NUMBER OF INTEGRATIONS                         NDR     =                   32 / Number of Non-Destructive Reads                SLOWCNT =                   20 / Number of Slow Counts                          TABLE_MS=        512.452000000 / msec to clock out array                        ROTATOR =        222.270000000 / Rotator_Mechanical_Angle; pos=444544           POSANGLE=        95.4600000000 / Average Sky_Position_Angle                     SLIT    = '0.3x15  '           / menu=2,pos=89000                               GRAT    = 'ShortXD '           / menu=0,pos=719950                              PLATE_SC=       0.150000000000 / PlateScale arcsec/pixel                        RA      = '+07:31:39.12 '      / Right Ascension                                DEC     = '+19:58:33.7 '       / Declination                                    HA      = '+00:16:50.911250'   / Average Hour Angle                             AIRMASS =        1.00250000000 / Average Air Mass                               EPOCH   =        2000.00000000 / Epoch                                          MODENAME= 'ShortXD '           / Spectroscopy mode                              FLAT    = 'flat69-73.fits'     / Flat field image                               NAPS    =                    1 / Number of apertures                            NORDERS =                    1 / Number of orders                               ORDERS  = '0       '           / Order numbers                                  START   =                    0 / Array column of first FITS array column        STOP    =                 4171 / Array column of last FITS array column         SLTH_PIX=        100.000000000 / Slit height in pixels                          SLTH_ARC=        15.0000000000 / Slit height in arcseconds                      SLTW_PIX=        2.00000000000 / Slit width in pixels                           SLTW_ARC=       0.300000000000 / Slit width in arcseconds                       APPOSO03= '3.66180 '           / Aperture positions (arcsec) for order 03       APPOSO04= '3.67243 '           / Aperture positions (arcsec) for order 04       APPOSO05= '3.67230 '           / Aperture positions (arcsec) for order 05       APPOSO06= '3.69167 '           / Aperture positions (arcsec) for order 06       APPOSO07= '3.71008 '           / Aperture positions (arcsec) for order 07       APPOSO08= '3.73009 '           / Aperture positions (arcsec) for order 08       PSFRAD  =        1.40000000000 / Optimal extraction PSF radius in arcseconds    APRADIUS=        1.00000000000 / Aperture radius in arcseconds                  BGSTART =        1.90000000000 / Background start radius in arcseconds          BGWIDTH =        2.00000000000 / Background width in arcseconds                 BGORDER =        0.00000000000 / Background polynomial fit degree               WAVECAL = 'wavecal74-76.fits'  / Wavecal file used for wavelength calibration   XUNITS  = 'um      '           / Units of the X axis                            YUNITS  = 'ergss-1cm-2A-1'     /Units of the Y axis                             XTITLE  = '!7k!5 (!7l!5m)'     / IDL X title                                    YTITLE  = '!5f!D!7k!N!5 (ergs s!E-1!N cm!E-2!N !5!sA!r!u!9 %!5!n!E-1!N)' / IDL YVERSION = 'v3.4    '           / Spextool version                               RES     =        2000.00000000 / Average spectral resolving power               DISPO03 =    0.000537570000000 / Dispersion (um pixel-1) for order 03           DISPO04 =    0.000403216000000 / Dispersion (um pixel-1) for order 04           DISPO05 =    0.000322741000000 / Dispersion (um pixel-1) for order 05           DISPO06 =    0.000269218000000 / Dispersion (um pixel-1) for order 06           DISPO07 =    0.000231107000000 / Dispersion (um pixel-1) for order 07           DISPO08 =    0.000202639000000 / Dispersion (um pixel-1) for order 08           DAIRMASS=           0.00900000 / Average airmass difference between std and obj HISTORY The output FITS files contain a 3-D array of data consisting ofsets of  HISTORY  triplet arrays of data for each aperture and each order,where each tr  HISTORY iplet is composed of an array for the wavelength,an array for the flux  HISTORY , and an array for the error. The tripletsfor each aperture are stacke  HISTORY d behind one another, followed bythe triplets for the next order, etc.  HISTORY  If no orders have beenskipped or deslected in the extraction process,  HISTORY  the contents ofaperture Y in order X can be found as follows:lambda =  HISTORY array[*,0,( X - (smallest order number))*naps + (Y-1)], flux   =array[  HISTORY *,1,( X - (smallest order number))*naps + (Y-1)], error  =array[*,2,(   HISTORY X - (smallest order number))*naps + (Y-1)]  Forexample, for an SXD fil  HISTORY e with two apertures, the wavelengtharray for aperture 1 in order 3 is  HISTORY  located in array [*,0,0], theflux is in array [*,1,0] and the error i  HISTORY s in array [*,2,0]. Foraperture 2, the wavelength is in array [*,0,1],  HISTORY  the flux is inarray [*,1,1] and the error is in array [*,2,1]. For or  HISTORY der 4,the flux for aperture 1 is in array [*,1,2], while the flux fora  HISTORY perture 2 is in array [*,1,3]. For order 5, the fluxes for thetwo aper  HISTORY tures are in arrays [*,1,4] and [*,1,5], etc.  Thespectra have been co  HISTORY rrected for non-linearity.                                              HISTORY                                                                         HISTORY Xcombspec History                                                       HISTORY                                                                         HISTORY The spectra were combined using a Robust Weighted Mean.  The robust     HISTORY threshold was 8.00000.  The files spectra0043.fits, spectra0044.fits,   HISTORY spectra0045.fits, spectra0046.fits, spectra0047.fits,                   HISTORY spectra0048.fits, spectra0049.fits, spectra0050.fits were combined.     HISTORY  Aperture 01 Info: The scale factors were determined using order 04.    HISTORY The scale factors are 1.08079, 1.01353, 1.03658, 1.00396, 0.960375,     HISTORY 0.931173, 1.00066, 0.977097.  The median RMS deviation in each order    HISTORY is 0.0649768, 0.0611682, 0.0581872, 0.0520232, 0.0456902, 0.0394815.    HISTORY   The spectral shapes have been corrected.                              HISTORY                                                                         HISTORY Xtellcor History                                                        HISTORY                                                                         HISTORY This spectrum was telluric corrected using the telluric correction      HISTORY spectra LSPM_J0731+1958_tellcor_tellcor.fits.  The B and V magnitudes   HISTORY of HD_64648 are 5.54300, and 5.37800 respectively.  The velocity        HISTORY shift of Vega is 24.6471 km s-1.  The Vega model was modified using     HISTORY the deconvolution method.  The maximum deviation and rms deviation      HISTORY between the modified Vega model and the data over the kernel            HISTORY wavelength range are 1.51798 % and 0.628459 %, respectively.  The       HISTORY telluric correction spectra for aperture 01 were shifted by             HISTORY 0.0718307, -0.00263528, -0.0708722, -0.000911345, 0.0779531,            HISTORY 0.0800000 pixels.                                                       HISTORY                                                                         HISTORY Xmergeorders History                                                    HISTORY                                                                         HISTORY This merged spectrum was derived from aperture 01 of file               HISTORY LSPM_J0731+1958_tellcor.fits.  The scaled factors for orders 3, 4, 5,   HISTORY 6, 7, 8 are 1.00000, 1.00000, 1.02414, 1.03684, 1.08031, 1.12035        HISTORY respectively.                                                           END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             ?M«á?M¹&?MÆl?MÓ±?Màö?Mî;?Mû€?NÅ?N	?N#O?N0"?N=Ù?NK?NXb?Ne¦?Nrë?N€/?Ns?N˜Å?N¨?N·`?NÆ­?NÕú?NåG?Nô"?Oà?O-?O"y?O1Å?OA?OP^?O_ª?Onö?O~A?O?OœØ?O¬#?O»n?Oʹ?OÚ?OéP?Oøš?På?P/?P&y?P5Ã?PE
?PTW?Pc¢?Prë?P'5?P'~?P Ç?P°?P¿Y?P΢?PÝë?Pí4?Pü}?QÅ?Q
?Q*U?Q9?QHå?QX-?Qgt?Qv¼?Q†?Q•K?Q¤'?Q³Ù?Qà ?QÒg?Qá®?Qðô?R;?R'?RÈ?R.?R=T?RLš?R[ß?Rk%?Rzj?R‰°?R˜õ?R¨;?R·€?RÆÅ?RÖ
?RåN?Rô"?S×?S?S"_?S1¤?S@è?SP,?S_p?Sn³?S}÷?S:?Sœ}?S«À?S»?SÊG?Sي?SèÍ?Sø?TQ?T"?T%Ö?T5?TDZ?TS?Tbß?Tr ?Tb?T£?TŸä?T¯%?T¾f?Tͧ?TÜé?Tì*?Tûj?U
«?Uë?U),?U8l?UG¬?UVì?Uf,?Uul?U"¬?U"ë?U£+?U²j?UÁ©?UÐè?Uà'?Uïf?Uþ¥?V
ä?V#?V,a?V;Ÿ?VJÝ?VZ?ViY?Vx—?V‡Ö?V—?V¦Q?VµŽ?VÄÌ?VÔ	?VãF?Vòƒ?WÀ?Wþ?W :?W/w?W>³?WMð?W],?Wlh?W{¤?WŠà?Wš?W©X?W¸"?WÇÐ?W×?WæF?Wõ?X¼?X÷?X#2?X2n?XA©?XPã?X`?XoX?X~'?XÍ?X?X¬@?X»{?Xʵ?XÙï?Xé(?Xøb?Y›?YÔ?Y&
?Y5F?YD?YS¹?Ybò?Yr*?Yc?Y›?YŸÔ?Y¯?Y¾D?YÍ|?Yܵ?Yëí?Yû%?Z
\?Z"?Z(Ë?Z8?ZG:?ZVq?Ze©?Ztà?Z"?Z"M?Z¢"?Z±»?ZÀñ?ZÐ'?Zß^?Zî"?ZýË?[
?[7?[+l?[:¢?[IØ?[Y
?[hC?[wx?[†®?[•ã?[¥?[´M?[Â?[Ò·?[áë?[ñ ?\T?\Š?\¾?\-ò?\=&?\LZ?\[Ž?\jÂ?\yö?\‰)?\˜]?\§'?\¶Ä?\Åø?\Õ+?\ä^?\ó'?]Ä?]ö?]!)?]0]?]??]NÂ?]]ô?]m&?]|X?]‹Š?]š¼?]©î?]¹!?]ÈS?]ׄ?]æ¶?]õç?^?^J?^#{?^2¬?^AÝ?^Q?^`@?^oq?^~¡?^Ò?^?^¬3?^»c?^ʓ?^ÙÄ?^èô?^ø$?_T?_"?_%´?_4ã?_D?_SB?_bs?_q¢?_€Ñ?_?_Ÿ/?_®^?_½?_̼?_Ûê?_ë?_úI?`	w?`¥?`'Ô?`7?`F0?`U^?`dŒ?`sº?`'è?`'?`¡D?`°q?`¿Ÿ?`ÎÌ?`Ýù?`í&?`üT?a'?a¯?a)Û?a9?aH5?aWb?afŽ?au»?a"ç?a"?a£A?a²m?aÁ™?aÐÅ?aßñ?aï?aþH?b
t?b ?b+Ì?b:ø?bJ#?bYN?bhz?bw¥?b†Ð?b•û?b¥&?b´Q?bÃ|?bÒ§?báÒ?bðü?c'?cQ?c{?c-¥?c<Ñ?cKû?c[%?cjO?cyx?cˆ¢?c—Ì?c¦ö?c¶?cÅI?cÔs?cãœ?còÆ?dï?d?d A?d/j?d>"?dM¼?d\æ?dl?d{7?dŠ_?d™ˆ?d¨°?d·Ù?dÇ?dÖ)?dåR?dôz?e¢?eÊ?e!ò?e1?e@A?eOi?e^'?em¸?e|á?eŒ?e›/?eªV?e¹~?eÈ¥?e×Ì?eæó?eö?fA?fh?f#?f2µ?fAÜ?fQ?f`)?foO?f~u?f?fœÃ?f«é?f»?fÊ5?fÙ[?fè€?f÷¦?gÌ?gó?g%?g4>?gCc?gRˆ?ga®?gpÓ?gø?g?gžB?g­h?g¼?g˲?gÚ×?géû?gù ?hE?hi?h&Ž?h5³?hD×?hSü?hc ?hrD?hh?hŒ?hŸ°?h®Ô?h½ù?hÍ?hÜA?hëd?húˆ?i	¬?iÏ?i'ò?i7?iF9?iU]?id?is¤?i'Ç?i'ê?i¡
?i°0?i¿S?iÎu?iݙ?iì¼?iûß?j?j$?j)F?j8h?jG‹?jV­?jeÐ?jtò?j"?j"7?j¢Y?j±{?jÀ?jϾ?jÞà?jî?jý%?kF?kh?k*‰?k9«?kHÌ?kWí?kg?kv0?k…R?k"s?k£"?k²µ?kÁÖ?kÐ÷?kà?kï9?kþZ?l
|?lœ?l+½?l:Ý?lIþ?lY?lh??lw_?l†?l•¡?l¤Á?l³á?lÃ?lÒ!?láA?lða?lÿ?m¡?mÁ?m,â?m<?mK!?mZA?mi`?mx€?m‡Ÿ?m–¿?m¥Þ?m´þ?mÄ?mÓ=?mâ\?mñ{?nš?n¹?nØ?n-÷?n=?nL6?n[U?njt?ny'?nˆ±?n—Ð?n¦î?n¶
?nÅ,?nÔK?nãi?nò‡?o¦?oÄ?oâ?o/?o>?oM=?o\\?okz?oz˜?o‰¶?o˜Ô?o§³?o¹†?oËY?oÝ,?oîÿ?pÑ?p¤?p$v?p6H?pH?pYë?pk¾?p}?p`?p¡1?p³?pÄÓ?pÖ¤?pèt?púF?q?qæ?q/¶?qA†?qSU?qe%?qvô?qˆÄ?qš"?q¬b?q¾1?qÏÿ?qáÎ?qóœ?rj?r9?r)?r:Õ?rL£?r^p?rp=?r'?r"Ø?r¥¦?r·r?rÉ??rÛ?rìØ?rþ¤?sp?s"<?s4	?sEÔ?sW ?sik?s{6?s?sžÌ?s°˜?sÂc?sÔ-?såø?s÷Â?t	Œ?tV?t- ?t>ê?tP´?tb}?ttG?t†?t—Ù?t©¢?t»j?tÍ4?tÞü?tðÅ?u?uU?u&?u7å?uI¬?u[u?um<?u?uË?u¢'?u´X?uÆ?u×æ?ué­?uûs?v
:?v?v0Æ?vB‹?vTQ?vf?vwÝ?v‰¢?v›g?v­,?v¾ñ?vж?vâz?vô@?w?wÈ?w)?w;P?wM?w^Ø?wpœ?w'`?w"#?w¥ç?w·ª?wÉm?wÛ/?wìò?wþµ?xx?x":?x3ü?xE¾?xW€?xiB?x{?xŒÅ?xžˆ?x°I?xÂ
?xÓË?xåŒ?x÷M?y	?yÎ?y,?y>P?yP?yaÐ?ys?y…P?y—?y¨Ï?yº?yÌO?yÞ?yïÍ?zŒ?zK?z%
?z6È?zHˆ?zZF?zl?z}Â?z€?z¡>?z²ü?zĺ?zÖx?zè5?zùó?{°?{m?{/*?{@æ?{R¤?{da?{v?{‡Ù?{™–?{«R?{½?{ÎÊ?{à†?{òB?|ý?|¹?|'t?|9/?|Jê?|\¥?|na?|€?|'Ö?|£'?|µK?|Ç?|ØÀ?|êz?|ü4?}
î?}¨?}1a?}C?}TÔ?}fŽ?}xG?}Š?}›º?}­r?}¿+?}Ðä?}âœ?}ôT?~
?~Æ?~)~?~;6?~Lí?~^¥?~p]?~'?~"Ì?~¥"?~·;?~Èò?~Ú©?~ì`?~þ?Í?!"?3;?Dñ?V§?h]?z?‹É??¯5?Àë?Ò ?äV?ö?€à?€»?€•?€o?€'J?€0$?€8þ?€AÙ?€J´?€SŽ?€\h?€eB?€n?€võ?€Ï?€ˆ©?€'ƒ?€š]?€£6?€¬?€´é?€½Ã?€Æœ?€Ïw?€ØP?€á)?€ê?€òÜ?€ûµ?Ž?
g?@??'ò?0Ê?9£?B|?KU?T.?]?eß?n¸?w?€i?‰A?'?šò?£Ê?¬¢?µz?¾R?Ç*?Ð?ØÚ?á³?ê‹?ób?ü:?'?'
é?'Á?'™?'(p?'1H?':?'Bö?'KÎ?'T¥?']|?'fS?'o+?'x?'€Ú?'‰°?''‡?'›^?'¤5?'­?'µã?'¾¹?'ǐ?'Ðg?'Ù=?'â?'êê?'óÂ?'ü˜?ƒo?ƒE?ƒ?ƒñ?ƒ(È?ƒ1ž?ƒ:t?ƒCJ?ƒL ?ƒTö?ƒ]Ì?ƒf¢?ƒox?ƒxM?ƒ$?ƒ‰ú?ƒ'Ð?ƒ›¥?ƒ¤{?ƒ­P?ƒ¶&?ƒ¾û?ƒÇÑ?ƒÐ¦?ƒÙ{?ƒâQ?ƒë&?ƒóû?ƒüÐ?"¥?"|?"Q?" &?"(û?"1Ï?":¤?"Cy?"LN?"U#?"]ø?"fÌ?"o¡?"xu?"J?"Š?"'ô?"›È?"¤?"­q?"¶F?"¿?"Çî?"ÐÂ?"Ù–?"âk?"ë??"ô?"üç?…»?…?…c?… 7?…)?…1ß?…:³?…C†?…LZ?…U.?…^?…fÕ?…o¨?…x|?…O?…Š#?…'ö?…›É?…¤?…­q?…¶D?…¿?…Çë?…о?…Ù'?…âd?…ë7?…ô
?…üÝ?†°?†'?†U?† (?†(û?†1Ï?†:¡?†Ct?†LG?†U?†]ì?†f¾?†o'?†xc?†6?†Š?†'Ú?†›­?†¤?†­Q?†¶#?†¾ö?†ÇÉ?†Ð›?†Ùm?†â??†ë?†óã?†üµ?‡‡?‡X?‡*?‡ü?‡(Î?‡1 ?‡:q?‡CC?‡L?‡Tç?‡]¹?‡fŠ?‡o\?‡x-?‡€ÿ?‡‰Ð?‡'¢?‡›s?‡¤D?‡­?‡µç?‡¾¸?‡Ç‰?‡Ð\?‡Ù-?‡áþ?‡êÏ?‡ó ?‡üq?ˆB?ˆ?ˆä?ˆµ?ˆ(†?ˆ1W?ˆ:'?ˆBø?ˆKÉ?ˆTš?ˆ]k?ˆf<?ˆo
?ˆwÝ?ˆ€®?ˆ‰~?ˆ'O?ˆ›?ˆ£ð?ˆ¬À?ˆµ'?ˆ¾a?ˆÇ1?ˆÐ?ˆØÒ?ˆá¢?ˆêt?ˆóD?ˆü?‰ä?‰
´?‰"?‰T?‰(%?‰0õ?‰9Å?‰B•?‰Kd?‰T4?‰]?‰eÔ?‰n¥?‰wu?‰€E?‰‰?‰'ä?‰š´?‰£ƒ?‰¬S?‰µ#?‰½ò?‰ÆÂ?‰Ï'?‰Øa?‰á1?‰ê?‰òÐ?‰û ?Šo?Š
??Š?ŠÝ?Š'­?Š0|?Š9K?ŠB?ŠJê?ŠS¹?Š\ˆ?ŠeW?Šn&?Švö?ŠÆ?Šˆ•?Š'd?Šš3?Š£?Š«Ñ?Š´ ?Š½n?ŠÆ=?ŠÏ?Š×Û?Šàª?Šéy?ŠòH?Šû?‹å?‹µ?‹ƒ?‹R?‹'!?‹/ï?‹8¾?‹A?‹J[?‹S*?‹[ø?‹dÇ?‹m•?‹vd?‹2?‹ˆ?‹Ï?‹™ž?‹¢m?‹«;?‹´	?‹¼Ø?‹Å¦?‹Ît?‹×B?‹à?‹èß?‹ñ­?‹ú{?ŒI?Œ?Œæ?Œµ?Œ&ƒ?Œ/Q?Œ8?Œ@í?ŒI»?ŒR‰?Œ[W?Œd%?Œló?ŒuÁ?Œ~?Œ‡\?Œ*?Œ˜ø?Œ¡Æ?Œª•?Œ³c?Œ¼0?ŒÄþ?ŒÍÌ?ŒÖš?Œßg?Œè5?Œñ?ŒùÐ?ž?l?9??%Ô?.¢?7p?@>?I?QÙ?Z¦?ct?lA?u?}Ü?†ª?w?˜D?¡?©ß?²­?»{?ÄH?Í?Õã?Þ°?ç}?ðJ?ù?Žå?Ž
²?Ž?ŽL?Ž%?Ž-ç?Ž6´?Ž??ŽHO?ŽQ?ŽYé?Žb¶?Žkƒ?ŽtQ?Ž}?Ž…ë?ŽŽ¸?Ž—…?Ž R?Ž©?Ž±ì?Žº¸?ŽÃ…?ŽÌS?ŽÕ ?ŽÝí?Žæº?Žï‡?ŽøT?!?	î?º?‡?$T?-!?5î?>º?G‡?PT?Y"?aï?j»?sˆ?|U?…!?î?–»?Ÿˆ?¨T?±!?¹î?Âº?Ë‡?ÔT?Ý ?åî?åö?ð£?ûO?û?§?S?%ÿ?0«?;W?F?P®?[Z?f?p²?{]?†	?´?›_?¦
?°µ?»`?Æ
?Ðµ?Û`?æ
?ðµ?û`?'
?'´?'^?'&?'0²?';\?'F?'P°?'[Y?'f?'p¬?'{W?'†?'©?'›S?'¥ü?'°¥?'»N?'Å÷?'П?'ÛH?'åñ?'ð™?'ûB?'ë?'"?'<?'%ä?'0Œ?';4?'EÜ?'P"?'[+?'eÓ?'p{?'{"?'…Ê?'r?'›?'¥Á?'°h?'»?'Ŷ?'Ð]?'Û?'åª?'ðQ?'úø?"ž?"E?"ì?"%"?"09?":ß?"E…?"P+?"ZÑ?"ew?"p?"zÃ?"…h?"?"š³?"¥Z?"¯ÿ?"º¥?"ÅJ?"Ïï?"Ú"?"å9?"ïÞ?"úƒ?"(?"Ì?"q?"%?"/»?":`?"E?"O¨?"ZM?"dñ?"o•?"z9?""Ý?"?"š$?"¤È?"¯l?"º?"Ä´?"ÏW?"Ùû?"äž?"ïA?"ùå?•ˆ?•+?•Î?•$q?•/?•9·?•DZ?•Nü?•YŸ?•dB?•nä?•y†?•")?•ŽË?•™m?•¤?•®±?•¹S?•Ãö?•Î˜?•Ù9?•ãÛ?•î}?•ù?–À?–a?–?–#¤?–.E?–8æ?–C‡?–N)?–XÊ?–ck?–n?–x¬?–ƒM?–î?–˜Ž?–£/?–­Ï?–¸p?–Ã?–Í°?–ØQ?–âñ?–í'?–ø1?—Ñ?—
q?—?—"°?—-P?—7ð?—B?—M/?—WÎ?—bn?—m?—w­?—'L?—Œë?——Š?—¢)?—¬È?—·g?—Â?—̤?—×C?—áá?—ì?—÷?˜¾?˜\?˜ú?˜!™?˜,7?˜6Õ?˜As?˜L?˜V¯?˜aM?˜kê?˜v‰?˜'?˜‹Ä?˜–b?˜ ÿ?˜«?˜¶:?˜À×?˜Ëu?˜Ö?˜à¯?˜ëL?˜õê?™‡?™$?™Á?™ ]?™*ú?™5—?™@3?™JÐ?™Ul?™`	?™j¥?™uB?™ß?™Š{?™•?™Ÿ³?™ªO?™´ë?™¿‡?™Ê#?™Ô¿?™ßZ?™éö?™ô'?™ÿ-?š	Ê?še?š?š)œ?š47?š>Ò?šIn?šT	?š^¤?ši??šsÚ?š~u?š‰?š"«?šžF?š¨á?š³{?š¾?šÈ°?šÓK?šÝå?šè€?šó?šý´?›N?›é?›"?›(?›2¸?›=R?›Gë?›R…?›]?›g¹?›rR?›|ì?›‡†?›'?›œ¹?›§S?›±ì?›¼†?›Ç?›Ñ¸?›ÜQ?›æê?›ñƒ?›ü?œµ?œN?œç?œ&€?œ1?œ;²?œFK?œPã?œ[|?œf?œp­?œ{E?œ…Þ?œv?œ›?œ¥¦?œ°>?œº×?œÅp?œÐ?œÚŸ?œå7?œïÏ?œúg?ÿ?–?.?$Æ?/]?9ö?D?O%?Y¼?dS?në?y'?"?Ž°?™G?£Þ?®u?¹?Ã¤?Î;?ØÒ?ãh?íÿ?ø–?ž,?ž
Ã?žZ?ž"ð?ž-‡?ž8?žB³?žMK?žWá?žbw?žm
?žw£?ž'9?žŒÏ?ž—e?ž¡û?ž¬'?ž·'?žÁ½?žÌS?žÖê?žá?žì?žöª?Ÿ@?ŸÖ?Ÿk?Ÿ!?Ÿ+–?Ÿ6+?Ÿ@À?ŸKV?ŸUë?Ÿ`?Ÿk?Ÿu«?Ÿ€@?ŸŠÕ?Ÿ•j?ŸŸÿ?Ÿª"?Ÿµ)?Ÿ¿¾?ŸÊS?ŸÔç?Ÿß|?Ÿê?Ÿô¦?Ÿÿ;? 	Ï? d? ø? )? 4!? >µ? IJ? SÞ? ^r? i? s›? ~/? ˆÃ? "W? ë? ¨? ³? ½§? È;? ÒÏ? Ýb? çö? ò‹? ý?¡²?¡E?¡Ù?¡'l?¡2?¡<"?¡G'?¡Qº?¡\M?¡fà?¡qt?¡|?¡†›?¡'.?¡›Á?¡¦T?¡°ç?¡»z?¡Æ
?¡Ð ?¡Û3?¡åÆ?¡ðX?¡úë?¢?¢?¢¤?¢%7?¢/É?¢:\?¢Dî?¢O?¢Z?¢d¦?¢o8?¢yÊ?¢"]?¢Žð?¢™'?¢¤?¢®§?¢¹9?¢ÃË?¢Î]?¢Øï?¢ã?¢î?¢ø¥?£7?£
É?£[?£"í?£-?£8?£B¢?£M4?£WÆ?£bW?£lé?£wz?£'?£Œ?£—/?£¡Á?£¬S?£¶ä?£Áu?£Ì?£Ö˜?£á)?£ë»?£öL?¤Ý?¤n?¤ÿ?¤ ?¤+"?¤5³?¤@D?¤JÕ?¤Uf?¤_÷?¤jˆ?¤u?¤©?¤Š:?¤"Ë?¤Ÿ\?¤©í?¤´~?¤¿?¤ÉŸ?¤Ô0?¤ÞÀ?¤éQ?¤óâ?¤þr?¥	?¥"?¥#?¥(´?¥3E?¥=Õ?¥Hf?¥Rö?¥]†?¥h?¥r¦?¥}7?¥‡Ç?¥'W?¥œç?¥§w?¥²?¥¼˜?¥Ç(?¥Ñ¸?¥ÜH?¥æØ?¥ñh?¥ûø?¦‡?¦?¦§?¦&7?¦0Æ?¦;V?¦Eç?¦Pv?¦[?¦e–?¦p%?¦zµ?¦…D?¦Ô?¦šc?¦¤ó?¦¯'?¦º?¦Ä¡?¦Ï2?¦ÙÁ?¦äP?¦îà?¦ùo?§þ?§?§?§#¬?§.;?§8Ê?§CY?§Mé?§Xy?§c?§m—?§x&?§'µ?§D?§—Ó?§¢b?§¬ñ?§·€?§Â?§Ìž?§×,?§á¼?§ìK?§öÚ?¨i?¨÷?¨†?¨!?¨+¤?¨62?¨@Á?¨KP?¨UÞ?¨`n?¨jü?¨u‹?¨€?¨Š¨?¨•7?¨ŸÅ?¨ªT?¨´â?¨¿q?¨Éÿ?¨ÔŽ?¨ß?¨é«?¨ô:?¨þÈ?©	V?©å?©s?©)?©3?©>?©H¬?©S:?©]É?©hW?©ræ?©}t?©ˆ?©'?©?©§­?©²;?©¼É?©ÇW?©Ñå?©Üs?©ç?©ñ?©ü?ª¬?ª:?ªÈ?ª&V?ª0ä?ª;r?ªF?ªPŽ?ª[?ªe©?ªp7?ªzÅ?ª…T?ªâ?ªšo?ª¤ý?ª¯‹?ªº?ªÄ¦?ªÏ4?ªÙÂ?ªäP?ªîÝ?ªùk?«ù?«‡?«?«#£?«.0?«8¾?«CL?«MÙ?«Xg?«bô?«m'?«x?«'?«,?«—¹?«¢G?«¬Ô?«·b?«Áï?«Ì}?«×
?«á˜?«ì%?«ö³?¬@?¬Î?¬\?¬ é?¬+w?¬6?¬@'?¬K?¬U¬?¬`:?¬jÇ?¬uU?¬â?¬Šo?¬"ý?¬Ÿ‹?¬ª?¬´¦?¬¿3?¬ÉÀ?¬ÔM?¬ÞÛ?¬éh?¬óõ?¬þƒ?­	?­?­*?­(¹?­3F?­=Ó?­H`?­Rî?­]{?­h?­r•?­}#?­‡°?­'=?­œÊ?­§W?­±æ?­¼s?­Ç?­Ñ?­Ü?­æ§?­ñ5?­ûÂ?®O?®Ü?®i?®%ö?®0"?®;?®EŸ?®P,?®Z¹?®eF?®oÓ?®za?®"î?®{?®š?®¤•?®¯"?®¹°?®Ä>?®ÎË?®ÙX?®ãå?®îr?®øÿ?¯Œ?¯?¯§?¯#4?¯-Á?¯8N?¯BÜ?¯Mi?¯Wö?¯bƒ?¯m?¯wž?¯'+?¯Œ¸?¯—E?¯¡Ò?¯¬_?¯¶ì?¯Áz?¯Ì?¯Ö•?¯á"?¯ë¯?¯ö<?°É?°V?°ä?° q?°*þ?°5‹?°@?°J¥?°U4?°_Á?°jN?°tÛ?°h?°‰õ?°"ƒ?°Ÿ?°©?°´*?°¾·?°ÉE?°ÓÒ?°Þ`?°èí?°óz?°þ?±•?±"?±¯?±(=?±2Ê?±=W?±Gä?±Rr?±\ÿ?±g?±r?±|¨?±‡5?±'Â?±œP?±¦Ý?±±j?±»ø?±Æ…?±Ñ?±Û ?±æ.?±ð»?±ûI?²Ö?²d?²ñ?²%~?²0?²:™?²E'?²O´?²ZB?²dÏ?²o]?²yë?²"x?²?²™"?²¤!?²®®?²¹<?²ÃÉ?²ÎW?²Øå?²ãr?²î?²øŽ?³?³
©?³7?³"Å?³-R?³7à?³Bn?³Lû?³W‰?³b?³l¤?³w2?³Á?³ŒN?³–Ü?³¡j?³«ø?³¶†?³Á?³Ë¡?³Ö/?³à½?³ëK?³õØ?³÷×?´+?´~?´Ñ?´-$?´:w?´GÉ?´U?´bo?´oÁ?´}?´Šf?´—¹?´¥?´²]?´¿®?´Í?´ÚR?´ç£?´ôõ?µF?µ—?µê?µ*;?µ7Œ?µDÝ?µR.?µ_~?µlÏ?µz?µ‡p?µ"À?µ¢?µ¯b?µ¼²?µÊ?µ×R?µä¢?µññ?µÿA?¶?¶à?¶'0?¶4€?¶AÏ?¶O?¶\m?¶i¼?¶w?¶"Y?¶'¨?¶ž÷?¶¬F?¶¹"?¶Æã?¶Ô1?¶á?¶îÍ?¶ü?·	i?··?·$?·1S?·> ?·Kî?·Y;?·fˆ?·sÖ?·#?·Žp?·›½?·©	?·¶W?·Ã¤?·Ðð?·Þ=?·ë‰?·øÕ?¸"?¸n?¸ º?¸.?¸;S?¸Hž?¸Uê?¸c6?¸p?¸}Í?¸‹?¸˜c?¸¥¯?¸²ú?¸ÀE?¸Í'?¸ÚÛ?¸è&?¸õq?¹¼?¹?¹Q?¹*›?¹7å?¹E/?¹Rz?¹_Ä?¹m?¹zX?¹‡¢?¹"ì?¹¢5?¹¯?¹¼È?¹Ê?¹×\?¹ä¥?¹ñî?¹ÿ7?º€?ºÉ?º'?º4[?ºA¤?ºNì?º\6?ºi~?ºvÆ?º"?º'W?ºžŸ?º«ç?º¹/?ºÆw?ºÓ¾?ºá?ºîO?ºû–?»Þ?»%?»#m?»0´?»=û?»KB?»X‰?»eÑ?»s?»€_?»¥?»šì?»¨2?»µy?»Â¿?»Ð?»ÝL?»ê"?»÷Ù?¼?¼e?¼«?¼,ñ?¼:6?¼G|?¼TÁ?¼b?¼oL?¼|"?¼‰Ø?¼—?¼¤b?¼±§?¼¾ì?¼Ì1?¼Ùv?¼æ»?¼óÿ?½E?½‰?½Î?½)?½6V?½C›?½Pß?½^#?½kg?½x«?½…ð?½"4?½ w?½­»?½ºþ?½ÈB?½Õ…?½âÉ?½ð?½ýO?¾
"?¾Ö?¾%?¾2\?¾?Ÿ?¾Lâ?¾Z%?¾gg?¾tª?¾í?¾0?¾œr?¾©µ?¾¶÷?¾Ä9?¾Ñ{?¾Þ½?¾ëÿ?¾ùA?¿ƒ?¿Æ?¿!?¿.I?¿;‹?¿HÌ?¿V
?¿cO?¿p?¿}Ñ?¿‹?¿˜S?¿¥–?¿²Ö?¿À?¿ÍX?¿Ú™?¿çÚ?¿õ?À[?À›?ÀÜ?À*?À7]?ÀD?ÀQÞ?À_?Àl^?Àyž?À†Þ?À"?À¡]?À®ž?À»Þ?ÀÉ?ÀÖ]?Àãœ?ÀðÛ?Àþ?ÁZ?Á™?Á%Ø?Á3?Á@W?ÁM–?ÁZÕ?Áh?ÁuS?Á''?ÁÐ?Á?ÁªM?Á·?ÁÄË?ÁÒ	?ÁßH?Áì†?ÁùÄ?Â?Â@?Â!~?Â.¼?Â;û?ÂI8?ÂVv?Âc´?Âpñ?Â~/?‹l?˜ª?Â¥ç?³$?ÂÀb?ÂÍ ?ÂÚÝ?Âè?ÂõW?Ã"?ÃÑ?Ã?Ã*J?Ã7‡?ÃDÄ?ÃR?Ã_>?Ãlz?Ãy·?Æó?Ô/?ál?î¨?ûä?ÃÉ ?ÃÖ]?Ãã™?ÃðÕ?Ãþ?ÄL?Ĉ?Ä%Ä?Ä2ÿ?Ä@;?ÄMv?ÄZ³?Ägî?Äu*?Ăe?ď ?ĜÛ?Ī?Ä·R?Äč?ÄÑÈ?Äß?Äì>?Äùy?Å´?Åî?Å!)?Å.d?Å;ž?ÅHÙ?ÅV?ÅcN?Åp‰?Å}Ã?Ŋý?Ř7?Å¥r?Ų¬?Å¿æ?ÅÍ ?ÅÚY?Åç"?ÅôÎ?Æ?ÆB?Æ{?Æ)µ?Æ6î?ÆD(?ÆQa?Æ^›?ÆkÔ?Æy?ƆG?Ɠ?Æ º?Æ­ó?Æ»,?ÆÈe?Æ՞?Æâ×?Æð?ÆýI?Ç
'?Ç»?Ç$ó?Ç2,?Ç?e?ÇL?ÇYÖ?Çg?ÇtF?ǁ€?ǎ¸?Ǜð?Ç©(?Ƕ`?ÇØ?ÇÐÐ?ÇÞ?Çë@?Çøx?ȱ?Èé?È !?È-X?È:?ÈGÈ?ÈTÿ?Èb7?Èon?È|¦?ȉÞ?ȗ?ȤM?ȱ"?Ⱦ»?ÈËò?ÈÙ)?Èæ`?Èó—?ÉÎ?É?É=?É(t?É5«?ÉBâ?ÉP?É]O?Éj†?Éw¼?Ʉó?ɒ)?ɟa?ɬ—?ɹÍ?ÉÇ?ÉÔ:?Éáp?Éî§?ÉûÝ?Ê	?ÊI?Ê#€?Ê0¶?Ê=ì?ÊK"?ÊXX?ÊeŽ?ÊrÃ?Êù?ʍ/?ʚd?ʧ›?Ê´Ñ?ÊÂ?ÊÏ<?ÊÜq?Êé§?ÊöÜ?Ë?ËG?Ë|?Ë+²?Ë8ç?ËF?ËSR?Ë`‡?Ëm¼?Ëzñ?ˈ&?˕[?Ë¢?˯Æ?˼ú?ËÊ/?Ë×d?Ëä™?ËñÍ?Ëÿ?Ì7?Ìk?Ì& ?Ì3Ô?ÌA
?ÌN>?Ì[r?Ìh§?ÌuÛ?̃?̐D?̝x?̪¬?Ì·à?ÌÅ?ÌÒI?Ìß}?Ìì±?Ìùå?Í?ÍM?Í!?Í.µ?Í;é?ÍI?ÍVQ?Íc…?Íp¸?Í}ì?͋ ?͘S?Í¥‡?Ͳº?Í¿î?ÍÍ"?ÍÚV?Íç‰?Íô¼?Îð?Î#?ÎV?Î)‰?Î6¼?ÎCð?ÎQ$?Î^W?ÎkŠ?Îx½?΅ð?Γ#?ΠV?έ‰?κ»?ÎÇî?ÎÕ"?ÎâU?Îïˆ?Îüº?Ï	í?Ï ?Ï$R?Ï1…?Ï>¸?ÏKê?ÏY?ÏfP?Ïsƒ?πµ?ύç?ϛ?ϨL?ϵ~?ϱ?ÏÏã?ÏÝ?ÏêI?Ï÷{?Э?Ðß?Ð?Ð,C?Ð9u?ÐF§?ÐSÙ?Ða?Ðn>?Ð{p?Ј¢?ЕÔ?У?а8?нi?Ðʛ?Ð×Í?Ðäÿ?Ðò1?Ðÿc?Ñ•?ÑÆ?Ñ&ø?Ñ4)?ÑA[?ÑN?Ñ[¾?Ñhï?Ñv"?уS?ѐ…?ѝ¶?Ѫè?Ѹ?ÑÅJ?ÑÒ|?Ñß­?ÑìÞ?Ñú?ÒA?Òs?Ò!¤?Ò.Õ?Ò<?ÒI7?ÒVh?Òc™?ÒpÊ?Ò}û?ҋ-?Ҙ^?Ò¥?Ò²À?Ò¿ñ?ÒÍ"?ÒÚS?Òç"?Òôµ?Óå?Ó?ÓH?Ó)y?Ó6ª?ÓCÚ?ÓQ?Ó^<?Ókl?Óx?ӅÎ?Ӓÿ?Ó 0?Ó­`?Óº'?ÓÇÁ?ÓÔò?Óâ#?ÓïS?Óüƒ?Ô	´?Ôå?Ô$?Ô1F?Ô>w?ÔK§?ÔX×?Ôf?Ôs8?Ԁh?ԍ™?ԚÊ?Ô§ú?Ôµ*?ÔÂ[?Ôϋ?ÔÜ»?Ôéë?Ô÷?ÕK?Õ|?Õ­?Õ+Ý?Õ9
?ÕF=?ÕSm?Õ`?ÕmÍ?Õzý?Ո-?Օ]?Õ¢?Õ¯¾?Õ¼î?ÕÊ?Õ×N?Õä~?Õñ®?ÕþÞ?Ö?Ö=?Ö&m?Ö3ž?Ö@Î?ÖMþ?Ö[.?Öh]?Öu?ւ½?֏í?֝?ÖªL?Ö·}?ÖÄ­?ÖÑÝ?Öß?Öì<?Öùl?×›?×Ë?× û?×.*?×;[?×H‹?×Uº?×bê?×p?×}I?׊y?ח¨?פØ?ײ?׿8?×Ìg?×ٗ?×æÇ?×óö?Ø&?ØU?Ø…?Ø(´?Ø5ä?ØC?ØPD?Ø]s?Øj¢?ØwÒ?؅?ؒ1?؟`?ج?ع¿?ØÆï?ØÔ?ØáN?Øî~?Øû­?ÙÝ?Ù?Ù#;?Ù0k?Ù=š?ÙJÊ?ÙWú?Ùe)?ÙrY?Ùˆ?ٌ·?ٙç?Ù§?Ù´E?ÙÁu?ÙΤ?ÙÛÔ?Ùé?Ùö3?Úb?Ú'?ÚÁ?Ú*ð?Ú8 ?ÚEO?ÚR~?Ú_¯?ÚlÞ?Úz
?ڇ=?ڔl?Ú¡›?Ú®Ë?Ú»ú?ÚÉ)?ÚÖY?Úã‰?Úð¸?Úýè?Û?ÛF?Û%u?Û2¥?Û?Ô?ÛM?ÛZ3?Ûgc?Ût'?ہÂ?ێñ?ۜ ?Û©P?Û¶?Ûî?ÛÐÞ?ÛÞ
?Ûë<?Ûøm?Üœ?ÜË?Üû?Ü-*?Ü:Y?ÜG‰?ÜT¸?Üaç?Üo?Ü|G?܉v?ܖ¦?Ü£Õ?ܱ?ܾ4?ÜËc?Üؓ?ÜåÂ?Üòò?Ý"?Ý
Q?݁?Ý'°?Ý4à?ÝB?ÝO??Ý\n?Ýiž?ÝvÍ?݃ý?ݑ-?ݞ\?Ý«Œ?ݸ»?ÝÅë?ÝÓ?ÝàJ?Ýíy?Ýú©?ÞÙ?Þ	?Þ"9?Þ/h?Þ<˜?ÞIÇ?ÞV÷?Þd&?ÞqV?Þ~†?ދ¶?ޘæ?Þ¦?Þ³E?ÞÀu?Þͤ?ÞÚÔ?Þè?Þõ4?ßc?ß"?ßÄ?ß)ó?ß7#?ßDS?ßQƒ?ß^²?ßkâ?ßy?߆B?ߓr?ß ¢?ß­Ò?ß»?ßÈ2?ßÕb?ßâ'?ßïÂ?ßüò?à
"?àQ?à$'?à1²?à>â?àL?àYB?àfr?às¢?à€Ò?àŽ?à›3?à¨d?ൔ?àÂÄ?àÏô?àÝ$?àêT?à÷"?áµ?áå?á?á,F?á9w?áF§?áS×?áa?án8?á{h?መ?á•É?á¢ù?á°*?á½[?áʋ?á×¼?áäì?áò?áÿM?â~?â®?â&ß?â4?âAA?âNq?â[¢?âhÓ?âv?âƒ4?âe?❕?âªÆ?â·ø?âÅ)?âÒY?âߊ?âì»?âùì?ã?ãN?ã!?ã.¯?ã;à?ãI?ãVC?ãct?ãp¥?ã}Ö?ã‹?ã˜9?ã¥j?㲛?ã¿Ì?ãÌþ?ãÚ/?ãça?ãô'?äÃ?äô?ä&?ä)W?ä6ˆ?äCº?äPì?ä^?äkO?äx€?䅲?ä'ã?ä ?ä­G?äºx?äǪ?äÔÜ?äâ?äï@?äüq?å	£?åÕ?å$?å18?å>j?åKœ?åXÏ?åf?ås3?å€e?南?åšÉ?å§û?åµ-?åÂ_?åϑ?åÜÄ?åéö?å÷)?æ[?æ?æ¿?æ+ò?æ9$?æFV?æS‰?æ`¼?æmï?æ{!?æˆT?敆?梹?æ¯ë?æ½?æÊP?æ׃?æä¶?æñê?æÿ?çO?ç'?ç&µ?ç3è?çA?çNN?ç[€?çh³?çuè?çƒ?çN?睁?窴?ç·ç?çÅ?çÒN?ç߁?çì´?çùé?è?èO?è!ƒ?è.¶?è;ê?ð«?ð.n?ð@2?ðQõ?ðc¸?ðu{?ð‡>?ð™?ðªÂ?ð¼…?ðÎG?ðà
?ðñË?ñ?ñO?ñ'?ñ8Ñ?ñJ"?ñ\U?ñn?ñ×?ñ'—?ñ£X?ñµ?ñÆÙ?ñؙ?ñêZ?ñü?ò
Ú?òš?ò1Y?òC?òTØ?òf™?òxX?òŠ?ò›Ö?ò­•?ò¿S?òÑ?òâÐ?òô?óN?ó?ó)Ê?ó;ˆ?óMF?ó_?ópÂ?ó'?ó"<?ó¥ú?ó··?óÉs?óÛ0?óìí?óþ«?ôg?ô"#?ô3à?ôEœ?ôWX?ôi?ôzÐ?ôŒŒ?ôžH?ô°?ôÁ¾?ôÓz?ôå5?ôöð?õ«?õf?õ,!?õ=Û?õO–?õaP?õs
?õ"Å?õ–?õ¨9?õ¹ó?õË­?õÝf?õï?öÙ?ö"?ö$L?ö6?öG¾?öYw?ök/?ö|è?öŽ¡?ö Y?ö²?öÃÊ?öՂ?öç:?öøñ?÷
©?÷a?÷.?÷?Ð?÷Q‡?÷c??÷tö?÷†¬?÷˜d?÷ª?÷»Ò?÷͈?÷ß>?÷ðõ?ø«?øa?ø&?ø7Î?øIƒ?ø[9?ølî?ø~¤?øY?ø¢?ø³Ä?øÅy?ø×.?øèã?øú˜?ùL?ù?ù/¶?ùAj?ùS?ùdÓ?ùv‡?ùˆ:?ù™î?ù«£?ù½V?ùÏ
?ùà½?ùòp?ú$?ú×?ú'Š?ú9=?úJð?ú\£?únU?ú€?ú'º?ú£l?úµ?úÆÑ?ú؃?úê5?úûç?û
™?ûJ?û0ü?ûB®?ûT_?ûf?ûwÁ?û‰r?û›#?û¬Ô?û¾…?ûÐ6?ûáç?ûó—?üG?ü÷?ü(§?ü:W?üL?ü]¸?üoh?ü?ü'Ç?ü¤v?ü¶&?üÇÕ?üم?üë4?üüã?ý'?ý A?ý1ï?ýCž?ýUM?ýfü?ýxª?ýŠX?ýœ?ý­´?ý¿b?ýÑ?ýâ¿?ýôl?þ?þÇ?þ)u?þ;"?þLÏ?þ^}?þp*?þ×?þ""?þ¥0?þ¶Ý?þȊ?þÚ6?þëã?þý?ÿ<?ÿ è?ÿ2"?ÿD@?ÿUì?ÿg˜?ÿyD?ÿŠð?ÿœ›?ÿ®G?ÿ¿ò?ÿѝ?ÿãH?ÿôô@O@%@ú@Ð@&¦@/{@8P@A%@Iú@RÏ@[¤@dy@mN@v#@~ø@‡Í@¢@™w@¢L@«!@³ö@¼Ê@ş@Îs@×H@à@èð@ñÅ@ú™@m@A@@ê@&¿@/"@8g@A;@J@Rã@[¶@dŠ@m^@v2@@‡Ù@­@™€@¢T@«(@³ü@¼Ï@Å¢@Îv@×I@à@èð@ñÃ@ú–@i@<@@â@&µ@/‰@8\@A.@J@RÔ@[§@dy@mL@v@~ñ@‡Ä@–@™i@¢;@«
@³á@¼³@Ņ@ÎW@×*@ßü@èÎ@ñ @úr@D@@è@º@&Œ@/]@80@A@IÔ@R¥@[w@dI@m@uì@~½@‡@`@™2@¢@ªÔ@³¦@¼x@ÅI@Î@Öë@ß½@èŽ@ñ_@ú0@@Ò@£@s@&D@/@7æ@@¸@Iˆ@RY@[*@cú@lË@u›@~l@‡<@
@˜Ý@¡®@ª~@³N@¼@Äï@ÍÀ@֐@ß`@è1@ñ@ùÑ@¡@q@A@@%á@.°@7€@@P@I @Qñ@ZÀ@c@l`@u/@}ÿ@†Ï@ž@˜n@¡=@ª
@²Ü@»«@Ä{@ÍJ@Ö@Þê@ç¹@ðˆ@ùW@&@
ö@Å@"@%c@.2@7@?Ð@HŸ@Qn@Z=@c@kÛ@tª@}y@†G@@—å@ ³@©'@²Q@»@Ãî@̼@Ջ@ÞZ@ç)@ï÷@øÅ@"@
b@0@ÿ@$Í@-›@6i@?7@H@PÔ@Y¢@bq@k?@t
@|Û@…©@Žw@—D@ @¨à@±®@º|@ÃJ@Ì@Ôå@ݳ@æ@ïO@ø@ê@	¸@†@S@$!@,î@5»@>‰@GV@P$@Xñ@a¾@j@sZ@|'@"õ@Â@–@Ÿ\@¨)@°ö@¹Ä@'@Ë^@Ô+@Üø@åÅ@î"@÷`@	-@	ú@	Æ@	"@	#`@	,-@	4ú@	=Ç@	F"@	O`@	X-@	`ù@	iÆ@	r"@	{`@	"-@	Œú@	•Æ@	ž"@	§_@	°,@	¸ø@	ÁÅ@	ʑ@	Ó^@	Ü*@	äö@	íÃ@	ö@	ÿ]@
)@
õ@
Á@
"Ž@
+Z@
4&@
<ò@
E¾@
N‹@
WW@
`#@
hï@
q»@
z‡@
ƒT@
Π@
ӓ@
¸@
¦"@
¯P@
¸@
Àè@
É´@
Ҁ@
ÛL@
ä@
ìã@
õ¯@
þ{@H@@ß@!«@*w@3B@<@DÚ@M¥@Vq@_=@h@pÔ@yŸ@'k@‹7@"@œÎ@¥š@®e@·1@¿ü@ÈÈ@ѓ@Ú_@ã*@ëõ@ôÁ@ýŒ@W@$@ï@ º@)…@2Q@;@Cç@L²@U~@^I@g@oß@xª@u@Š@@"
@›Ø@¤£@­n@¶9@¿@ÇÏ@К@Ùe@â0@êû@óÆ@ü'@
\@
&@
ò@
½@
(ˆ@
1S@
:@
Bé@
K´@
T~@
]I@
f@
nß@
wª@
€t@
‰?@
'
@
šÕ@
£ @
¬k@
µ6@
¾@
ÆË@
ϖ@
Ø`@
á+@
éö@
òÀ@
û‹@V@
 @ë@µ@'@0K@9@Aà@J«@Sv@\@@e@mÕ@v @j@ˆ4@ÿ@™É@¢"@«_@´*@¼ô@Å¿@Ή@×S@à@èè@ñ²@ú}@G@@Ü@¦@&p@/<@8@@Ð@I›@Re@[/@cú@lÄ@uŽ@~X@‡#@í@˜·@¡@ªL@³@»á@Ä«@Íu@Ö@@ß
@çÔ@ðž@ùh@2@
ý@Ç@'@%[@.%@6ð@?»@H…@QO@Z@bã@k­@tw@}A@†@ŽÖ@— @ j@©4@±þ@ºÉ@Ó@Ì]@Õ'@Ýñ@æ»@ï…@øP@@	ä@®@x@$B@-@5Ö@>¡@Gk@P5@Xÿ@aÉ@j"@s]@|'@"ñ@»@–…@ŸO@¨@°ã@¹­@Âw@ËB@Ô@ÜÖ@å @îj@÷4@ÿþ@È@'@\@#&@+ð@4º@="@FN@O@Wã@`®@ix@rB@{@ƒÖ@Œ @•j@ž4@¦þ@¯È@¸'@Á\@Ê&@Òñ@Û»@ä…@íO@ö@þã@­@w@A@"@*Õ@3Ÿ@<i@E3@Mý@VÈ@_'@h]@q'@yñ@'»@‹…@"O@@¥ã@®­@·w@ÀA@É@ÑÖ@Ú¡@ãk@ì5@ôÿ@ýÉ@"@^@(@ ò@)¼@2†@;P@D@Lå@U¯@^z@gD@p@xÙ@£@Šm@"7@œ@¤Ì@­–@¶`@¿*@Çõ@п@ى@âT@ë@óé@ü³@~@H@@Ý@(§@1q@:<@C@KÐ@T›@]e@f0@nû@wÅ@€@‰Z@'$@šï@£¹@¬"@µN@¾@Æã@Ï®@Øx@áC@ê@òÙ@û£@n@
8@@Í@'˜@0c@9-@Aø@JÂ@S@\X@e"@mí@v¹@ƒ@ˆN@'@™ã@¢®@«y@´D@½@ÅÙ@Τ@×o@à9@é@ñÏ@ú›@f@1@û@Æ@&'@/\@8'@@ò@I½@Rˆ@[S@d@lé@u´@~€@‡K@@˜á@¡¬@ªw@³B@¼
@ÄØ@Í£@Öo@ß:@è@ðÐ@ù›@h@3@þ@É@%•@.`@7+@?ö@HÂ@Q@ZY@c$@kï@t»@}†@†S@@—é@ µ@©€@²L@»@Ãã@̯@Õz@ÞF@ç@ïÝ@ø©@t@
A@
@Ø@$¤@-p@6<@?@GÓ@PŸ@Yk@b7@k@sÎ@|š@…f@Ž3@–ÿ@ŸË@¨—@±c@º/@Âû@ËÇ@ԓ@Ý_@æ+@îø@÷Ä@@	\@)@ö@#Â@,Ž@5Z@>'@Fó@O¿@XŒ@aX@j%@rñ@{½@"Š@V@–$@žð@§½@°‰@¹V@Â#@Êï@Ó¼@܉@åU'")'U}'ˆ˜5'"
Ë'›Ðÿ'"@	'škÊ''Tm'™W'™p‰'¥`Ì'ž¬N'¡†'¥Ž'œìG'—×W'¦¨ò'Ÿ64'Ÿ¬\'¢àK'¥në'§+|'«zñ'©Ý†'­ŒI'±»'"àG'®¸9'¨"K'¢ËÛ'¤Ž[' ÒQ'¢g#' ')' Ã'¢5Ä'©â4'±ýä'«]'§Hn'µÜÒ'¹B '¸çŸ'¬íz'¶Õ˜'¸@['²'®?A'¶bL'°VÂ'¬Å¶'¼—œ'®•Í'´ŠY'³*'¿àð'¸RŠ'²Š÷'®Ô"'·5p'¹‹J'Á¾¸'Ç©'¸V•'¹ÕL'±;Ã'X'q‹+'‰'D<'¢óÏ'‹ü'DB{'G
.'ÊŽ'"àJ'§&K'›Ä' K¤'"c…'šU¶'£¬ß'£''©Ë'­''­µ.'¦Šì'³Š¸'«~Ï'³?è'²ã.'¤7t'¯j–'°Þj'³¥'±(€'´ü¯'¬÷'ºÆÕ'³PQ'°)Ö'®ÃÁ'±'¹Ru'»À''²—'ªÿR'°ãŸ'ªï˜'©®Í'°^â'¤òB'®½í'©÷'t<'£àå'§¯F'§8v'¤>='¨"à'¡\'¬u¦'¡Ê¤'ž'¦§‡'¨ï'°ò—'±s¨'¡¬°'¥Ô©'œëy' n{'Ÿ°'°.X'·Y|'£Þä'¥¬A'¥Ý>'£b4'¤W›'§\e'§V'¨+U'°ŒS'¨±'£4c'«+È'¶2Î'µƒ'©:Ñ'Ÿ/ê'«$ˆ'>N'˜~}'•ƒ'Œ:¿'›·'ªe'¦8'—¤Í'¢î'«ª\'¢
ž'¬w'¬Œ'²«ö'ªõ‡'®¥ê'»' #'¦ÓX'£¸Ä'–åò'¤"*'¡'ï˜'†m'—+ì'¦æM''™·'X''Xƒ'ˆg'•Ø'' G'™ '‹õ$'‹Ü['€[''†
'T]'‡E÷'}¡T'€Õ¨'~Øì'}Q_'‡ßZ'†½'ŒZd'"‹7'™Ó‡'ù
''\'5¨'Žfn'tѧ'Œ+½'O¨''µÊ''·¥'yÃ'~ºÎ'‡"Å'€.œ'}/H'~¹Œ'"ŠJ'ƒM#'‰bÜ''&Ô'y…0'‰l['tf'Œà'{â'ŒF4'Ÿì%''–L'˜™ï'â¡'£ö'šX'"œ'–'¬'–E$''wó''Ì'"àÆ'—ì±'•ßð' '—¿l'¡q'š1'›'<'£Ù' @‰'ŸtÎ'œ¯'œ:ß'žZ4'¤àÖ'šd'–eÈ'˜èº'›èÝ'¦Ò4'˜U–'›|	'žãÊ'¸Ï-'¯"V'¢'›"—'šˆ
'¤ò'§‰'žÉS'¨9T'ž»'¨ÇÒ'¡g'¥©u''ý:'—Gg'ŸnÕ'¢¨'¬Rº'ªzÔ'¨D{'ªÙû'£ÀŠ'¤'¨9¹'š»'™fï'Ÿ'û'š—Â'š†È'"Ì2'›ç"'£aï'¦zl'ªj'˜…'"}x'¤@ú'˜ö'œz'ž«æ'©Œ™'Ÿ?Û'©nÿ'³ÿ'¡	,'¦'«'¦Ž'§‡;'¶ŸX'°ü¯'¤4t'±š'¸ä†'°L"'¯oô'ÁÖß'·…2'§Ð
'´'ºm.'¹¦î'ÿâ'¶§'±Ê'¸7¢'º''ÀÕx'±!k'Çxë'À¹'»`f'ºÓ'ªqÌ'¡šÊ'¦ƒÄ'¬X'²"¨'–'Á[Û'»áx'ÉZ'©
'¯q—'®bŽ'®†'ÆØÞ'Á"1'Á4Ç'Äù'Ç·1'Ç=Ô'¾¥H'ÃÙ_'½±+'¾q<'Ìú'ÍçÊ'ºÖï'ªÅ•'£~u'­f'ª¯c'Ÿ""'—h'›üc'¤­X'¯§['®oN'¡¦['§g'¯'³ÿ0'¥—Ë'°¨ó'¤vð'©]'·`'¸'¸
''¾Zœ'µWÖ'©¡|'º	'·²7'¼<'·§ƒ'¯#«'¼ñT'¼9V'¾%Ë'Ââè'¶œ'©ºp'¨‰X'¬H™'±Í$'³%Æ'´A²'ºéÉ'³Ì'¼d'¹Þ#'¶*K'¾Ê˜'¸ÿs'¸7s'½³U'»Ä±'Á5Æ'ÀD'´Ôî'ÃO¢'Ë̟'Æ !'¾–('À;þ'¾lÎ'Á{,'¹Ü¯'¶QÍ'ÄyÐ'È!½'ƶ†'º½´'·úZ'Éa
'Áìl'¹NÞ'¶%'¼ê'¯…'¶Æ×'¿Êt'Æ::'ÆWÀ'Éüá'Êç'½\»'Щ'Ëä¯'ÊX|'ƑÓ'ÀÞ´'¿µ¨'Ï)·'Æ ?'Åçë'Âóc'½mñ'Ãՙ'ì'͈í'Í8r'Ë[>'ÄÑ'ÊPb'ʉ©'¿.ó'ÃïÃ'̸d'Óô'×ïr'ÓV{'Ék©'ÀbÁ'ÊÀE'ÇóC'Æáë'֗È'Êc%'ÍåÅ'Ñ/¤'ÕmV'Ț½'ËÑS'ҍ'ÔR÷'Ø×Õ'ɏI'ÃO2'ËÌK'ϛs'Ðy¯'ËU¢'Ê*á'Ó2'ر'Ü9Õ'ál"'În_'ԛ–'ÖèQ'ÔË'Î=*'Ñ`l'ÄïÝ'Õ ±'àÜ'Ϝ'Ó'×TÎ'Û\'ܚ§'ÙfÖ'åÞ<'çe¦'Üå¦'ày´'Óg'Ñ»à'ɇÐ'Ñ«B'Øâ~'Í4¤'Ò='͘m'Ԟ'É.™'đ½'¿j>'Î#Ä'Ð1a'Ԋ]'ÎeH'Ö"'Ì.€'½ÌS'Àaü'Æ¢ž'ͦ¤'Õù'ˍ	'Ã4'Ó:¼'Օ&'ÍwÎ'Óí'˲´'ŗ©'ÏaU'É·½'Ïï]'Íá'Ñëˆ'Ç°m'Å&Q'Àe-'ϪÕ'Í©Í'ƺ'Åzê'Èø)'Àä'¾yŸ'ËÈ3'ʘ'Ãß\'ÉM%'Í'ÈH´'¾[ñ'ÏU¹'Æ9'Îä'ÕÜÔ'ÉS\'À.á'ÎRg'Äk†'ÃUÊ'Éæ»'À¾'Æòü'Ŷi'Àõq'ŋn'ʦ1'Ä2­'ÇEb'¿½'Ñ¢Â'Ód'˺ø'Æȃ'ǎ'ÅMñ'Ê	'ËUÔ'Å
Õ'Á·Æ'ȗ:'Á¯N'Èû'ʉ'Ãm'Á×v'Íu='Ð-G'ÎÆt'ÍäØ'Î'ÔZy'Ћ›'Ëb9'¿ø2'Ær5'Ä¡í'ËÛF'Îì'Í9<'Ïb'Ê­F'Ɂ¸'Ó!,'Ѕè'Ó.¬'ØL'Ïí'Ò[È'Ï3Š'Î
'Ñ9Ò'ئL'׺û'ÐÚ·'ÔB•'Üÿ¹'×ë"'Ñe'ÔÕ¿'ÙÇd'×ÌB'Ó:_'ΝM'Ò­»'ÐéÁ'Û(Ø'Õ!Ï'Òʲ'Ð1`'Ðǟ'׫T'Òõ$'Ч'ÑAª'Ѹû'Óª'Ô,S'Ø@ë'Õùì'ۄ,'ÖÊÎ'Û׿'Íßo'ÎïÉ'Õå#'ҎÊ'Ù·™'ÔUã'ÈD*'Öhn'Ï<«'ȏN'Ë('׉|'ßñÓ'Ú=''ÖÞï'Ô´'Ú2ð'ÞÞ7'ۉ•'ßz	'ÛÕÓ'ÙzÕ'ݛË'É®Ñ'´¹ñ'ÃÝr'ÑsŽ'Í>}'ά'Ò¸'ÓÕµ'܂ '×ÿÂ'Ö¡
'Ú*'א®'Ó¥à'ÌÖ;'Â<e'Øz©'Ñ{Ð'ÖÏ'Ñ(‡'Ëò•'Ô, 'âì#'ßù'Ýõ|'ȪÎ'ÄuB'ÝÔ'๛'ÜAŸ'Ýàè'×:'ÖÜ>'ÞàÏ'Èú'ËÇü'ÌBª'×km'ÐÉ''Î&±'ÀÛ'ÍK3'нì'֗*'Úý'ãZ¼'ۄp'Øëà'àŠ¡'Ñ-'Îÿ:'ßd7'ڂ'Øæ£'Çéü'ÆO<'Êh1'ÑóV'ÝL¬'ãÑß'Þô"'à'ڐª'â(*'á5"'ßY'Üwa'՟¡'à›g'ܸc'ÚÇ´'Þ"°'Öýi'ÔÁ©'ÖDB'ۀp'ÞK]'ÛT'Þ¦¡'àeH'Ü	'Ýo['ދ¨'ވ#'ßi'Ù­Î'ÞZt'Ý7à'âV'Úë'Öȵ'Ü+'âÆ'ã[R'àLÀ'Öey'É/¶'ÜÓ'Äà~'·ž¸'¨÷)'´æÎ'®í'¨	D'³¼å'¾ªí'­f°'µfD'À¤ê'ºóo'¹ 'ÃL'Îz8'ώÒ'Ê?ø'Ì#B'Õ­'×Bž'Ï]²'Ç#'Ç>,'ÕÍ'ÛUB'ÈdÔ'¾ÿ<'Æ9'΁D'Ðf'Ë;'ÆÐé'Ì''É'Β>'ÒÞ%'Ñ|™'Ø'Ù<l'Õã('ËÝ'ÐÊÇ'ÚÁ'Üd.'Ñë/'Þó2'Ö'ϵá'Ò(õ'ÍùL'ÅÚ'Ñh0'ÖGˆ'֜/'Ô2'Æ¡'¿*R'¿÷6'ÈY'ƶÿ'Ê2°'Ñ6''Øa'Í–'×¼Ë'Û<î'ßð'àp…'ã0É'ٔ¦'Òcx'Û¯'ßÂ8'êmÂ'êzø'é¾É'߬'הÚ'Óæ4'ÚxF'Óý9'×؇'æ"'ßt%'Ú{Ï'âK'Ø8ï'Í9Y'Ձ/'܊É'ÒBÜ'Ցê'ש'ᅬ'Ó	'Ø]'ØæH'×hj'Ý×'Ù·D'ÖCê'áÏÅ'äÆÚ'Ûó	'×TH'Ò<Ï'Õ6
'ÞPÉ'ÛÁ!'ÞÅ®'âfõ'ÔõÆ'Ýl¬'âéq'Ú¼W'ÙKÿ'Ï·ö'΃''Ð]t'ÖÑÚ'ßҞ'Úñ7'Õ6'ÙZy'Û·å'áàú'ã5'á‹'ØX'Û9±'Ù'×sò'Є'Ìrr'Éð¹'Ô:î'ÞT\'ܺf'Յh'×ϙ'ÓÇI'Í»s'ÏQ'ÙA¸'Üù'Úӎ'ÚÛß'Ô³'Øš'Û\ø'á-Î'ØŒ'Ýéä'Úε'×ú¯'ØPŸ'ÑIü'Ö´"'Þ¹¶'ê»^'æëÀ'Ù¼'Õ9˜'ʺL'¹G†'Ë<²'ÓÐ'Õ6'Þ}£'á]o'é™Å'åø¶'çÏÌ'èóW'î$Y'ë]<'à63'Ü°¹'Õ`‡'á§á'ßæ'Þk'Û¶I'×C·'Ò{é'Þº/'áè;'â8'æÒ'ÝuI'Ö'å—r'ä('åp'Ûb'Òj;'Ý×í'æú'ëÎ'ë˜f'î,'ê]i'å$8'ê!ó'ø‹Å'ö\'î{Œ'桏'âŠÀ'âzÔ'Þ_ô'Õºö'Ûÿn'åMŒ'â	h'㳎'çGÒ'ê7'â6'èS
'åþh'ܝ5'â#«'çwP'âk'è…'â§'à<ƒ'Üþ'Ý/Æ'ßä€'ç`œ'í2Z'íë'âÑY'êà'áàž'çÔ'ëmÌ'â Î'æ¶à'çJµ'ã«3'Ý=x'á±'Ûéû'ݘ§'á'߁'éK'㏉'åõa'å`M'áŒ'Ù´Ÿ'ß5æ'Ü'åi}'ä[M'ã&'âa)'Ú«''ÛD''ãG;'ã +'äëè'åç'ÞD¢'囓'æ±Í'ä®'ãþb'å1l'赇'è­á'æUê'çø8'äæ˜'î¼T'èçð'æ2–'ÞÙÁ'×é2'צ«'ã>V'ٕÍ'ßyÃ'åò'ݱ¥'à5Ð'ç`['ìþ'ä:À'ëŽë'êA'êý'ã¬K'àp'腬'æÙÖ'ä/¢'æ~{'ç$þ'çwµ'é—#'ãåÏ'ÝÍ5'à<'âOh'ߔ›'éæú'éÏJ'ë¾ê'ã•T'Þ?µ'àñ0'å/g'è]_'ä='é_'îxe'å ¡'䨁'ç|'ßÔú'ÞR~'åT'ÝñÎ'æ°È'æaå'âjù'ଔ'äê0'æòq'á™x'äöý'ì¾H'êR'éY'èËä'ë%Å'é|'쩊'ä´H'ìDÌ'æÛ.'íŒü'ã,Ò'éxÔ'ëž5'ãŒ.'æ,'å7£'é&b'åC—'êþ¦'éŽD'ç¬x'ë@C'ì•þ'éÎÙ'èݔ'í_‰'çæÿ'æ*§'æ;…'ê°í'éè6'ég'í9™'ôQ''íç'î(Ó'êԚ'çË­'èC×'òêœ'ï'턼'çÛè'ê¥>'íÿô'ä½:'åÆ'éw''ê£\'îÌ'âÕ'á¶'鑝'ò1¥'ðΟ'ë­'ð˜'íÆ'ê{'ãg"'ç2e'å5'í§y'í™ø'îaÆ'æ
;'ía'í–'ò$Œ'è:'æ¦'ê´ã'ëm'ã6'å—j'é>'ë|æ'í)/'圧'Ý'ä˧'ë–æ'á%'á
Ñ'×E'ßê9'æZJ'ߋw'ä­Ü'âØû'Ø@'Õ\l'Ü?='áúf'۔''á	X'ÙÅP'ßÑV'è 'Úgo'äbb'át'ç2¸'á='ã''âðà'ä'Q'éÛ)'æ|m'Ýâ'Ù8ô'⠟'å"'Û·¡'Úhf'ÛÜ/'×°'â"'àL¨'ççë'áµ'äÞâ'âã™'é҇'ãmõ'ç)'æÔ¨'àÀ'ç¾'ßí'áª'ç>†'ؐb'ÙW*'Ö¿õ'Ö´"'×/ç'Ûå'Þ°þ'à'P'àëG'è+p'Ý3'áÜN'Úþ¬'åóI'ܽ¹'áx}'älq'æ7n'Úϳ'à3A'Û<±'ßdi'Ú'ÛwÑ'ߔ'çú'ÙR+'Üþ'áq'âË'äñ)'ãþ"'ܞ'ͼ'ÕÞ?'Û
'â¿«'Þ¬'àûØ'â7F'ۖ¯'ݤ¢'âÄ'ß~Í'æ h'ÙÙ'ÙK€'ÝV›'áy'ßë$'২'à}\'Þ}t'â& 'ßú¢'Ý°'ã"Ó'à¦	'ÙÚH'Û©t'Ø>Û'Ô¦s'Ϟé'הR'Û$È'ØÚc'ÙÍ'ۃ+'Ùµ'Ùv?'ÏÈÚ'ÃuV'¥Ý°'"‡j'¸v'ÎI·'Ðg7'ÉGþ'µr'–
,'Œ)"'²óª'ÈG¿'֞†'Û2'ÕoÕ'Úð1'ßY'Þi¶'Ü>'ÞVµ'ÓQP'Û'Ýä'ÞJM'ßM:'Ýq'⟬'ã
Ÿ'Û7¡'à3i'Ù'Ý<+'âYí'áW'Þöm'äŸ|'á8'Ýá'ÜS'â´Y'â"Õ'ßøõ'âY!'àîï'Ùòø'Ý;ä'ÙfŒ'Þ°†'Þ(s'Þ=Î'ÞºÜ'âø'àVP'Ýߞ'ãžy'۞O'áK''âbë'ã@Y'ã'á5>'â«'ß&'æ-~'å[—'á5v'Ù*E'×ý'Ù&½'Þ1'Ûä…'ÏÂU'Òç|'Ùí¢'߇'Þâ'ÝÖò'à˜;'á'9'ᛚ'×Ïr'Ñë'ܳ'ç€'ßð''Ûðg'Üb³'Û±r'à³'à²Â'Þ*'Ýyõ'ÚN'àxú'Þñ'Ù²"'Ʋ'®›'Êf¥'Õ¾"'Þû'àߋ'Ý}¹'ßNs'àb~'ßL'Ý_Ø'ÝvÏ'॰'ã^'ßçš'ܑV'à‰æ'áä'âV>'Ü%ä'Úx3'Þ8¾'Û3 'Ûnu'×s¥'¼
''žž2'¬‹†'Ì}æ'ÐÏÓ'ÖÈù'Ú'>'ÝÐ'Û*8'Ù}/'Ü/•'à,;'ÛÝÝ'ÞÐ'Ü¥b'Þõ'Þg4'Úê'Ðæ³'ÏÊW'Õö'د'Úý¶'à'_'Ùn"'Ù|•'Ú³:'Ü¢2'ÛÎ'Ýã'ÛÑÒ'Úë¢'Ûh'Ý)È'ÔÏ}'Âõ'ÂÉ~'ÙÏ'×k.'Ûú"'ÚÍò'Û¹±'ڐv'Üú¼'Þ¡'Ý]'Þo'ÛÔ'Ú!!'ß
'ßfÕ'Ûîö'ÕÇ'ږ{'ÖÁ‹'ÔVb'ΉË'Ø'×)W'ÔÞ§'Ðá?'×(.'̐}'ºÓ'¿ØQ'Ë"'Ó'Ð'ÓÒS'ÍAd'ÏW­'Ï
'Ñ`O'Ð(:'ÓÀá'Ôà'ш÷'ÓC5'Öl;'ÒFã'Ϟ9'Îۉ'Ò«`'×°º'ÖVú'Ù±'Õc¤'Ö¸'ם'Úш'Ù3'۟g'Ý+'Ø'× €'ÞY×'Ü®¾'ÚPl'ׁ†'ÓY…'̔'؄¹'ނŸ'ٕ'Ò°
'Ï
ä'Ïŵ'Ì='Кˆ'Ùõ'á˞'܂æ'ÒB'Ô¥Y'Ú!æ'ÜWW'Û¦þ'ÜðN'Ü*ÿ'Ý۞'Ø¥±'×Þ'Ô´c'Ú5'ÛºÛ'Ý
'ÜÞà'ÝsÏ'Þ{¾'Ú2À'Û~É'Ùt9'á E'ސ'Úø¬'àã¼'Ü%'Ú(2'ÚC'Ù¯|'Ù$é'ց|'Ùé'Ùí"'âM'ÝÖæ'ßÉí'Ü*'Ý'Þg'ܔö'ÞñÚ'ÙT'Ýeñ'ÞÆl'áì"'۝"'ۏO'ܜ'ßD'Þå'Ý0E'Ýã@'×±‹'Ú
ú'Û¸"'àÉ'ޝ'ÚB*'Û¬Ú'Ø%'ÖÏâ'Ôëº'؏†'Øÿû'Õül'Ø:§'ÛtÍ'Øeí'ÕäN'ÜåÚ'ÚΧ'Úy³'Ôë2'ڄ©'ݤÈ'Þê'Ú"'ØîP'ؑ'ÜÆë'Ù@‡'Ôµ'ЌÈ'г:'ÕÒ9'ӌD'ÒÔi'Ñ­''×ý'Ø*k'Ò³Œ'͑Ý'Ïaâ'Ύ‰'Ç7'²;s'½×'ÎÞ~'Ì7'Òj'Öhñ'Ú¿''Ø°.'Ù¬ˆ'Õ@
'×oÉ'Ù0T'Ø3¬'Õß'Õö@'××'Ö¦7'Ø{'ÖäØ'Ô+î'Õ_ 'Õwë'×cû'Õ®²'×<¶'Ñ4p'ÔÈ]'¿åF'©(D'¼´X'ÒB'Òò'ֆF'×Îo'ٞä'Õ'ÖAÃ'ÖxÜ'×Ý+'ÙÓ¬'Û6'֑#'×ô†'ÙîÍ'Öê†'Ø;é'â.¸'Úõ—'ØÈ'Óà'ØE'Ø'Ø}8'ÖÑÞ'Ù#õ'Üu'Û~µ'ØG'ر©'Ö$'Ýp'×¾É'ڃ''ڛ´'ÛJ='֎'Õ8¯'Ø"'Ý-'ÚÔd'×è6'ØÌJ'Ú
I'Ù¿"'ۆã'׉Ó'Éì5'ÆÓ@'ЭŠ'Ô5¥'Ù¹e'ØÏ'×6@'ب&'×£¨'Ô7'ÜðÚ'Ûâ‹'ÝDá'Ù E'ÛPø'Ø Ž'Û"'Úaå'Óüå'՘R'Öµ€'ÜCF'ÝS'Õd•'ۏ'ݐ@'ßËj'ÙJÙ'ߒ''ÞÊ\'ÝhŸ'Ù~ 'Ý"ê'×Ü¡'ØãØ'Ûè'Ú¸"'ÝQê'Û'¿'ׂ'×aÑ'ÚIE'ÕL<'×̒'Ñó
'Ð&
'ØnÌ'Ù>²'Õ¥Ü'×.
'ÖÄD'׳°'Ù^A'×øC'ÙV'؃'Ù{0'Õˆ'ÛÏ5'ؖû'Ýöæ'ڕc'Ó¦É'Ô£Ô'Ø;F'ØqÕ'Ý*'ڜÓ'Ôÿf'È&±'ÍÆÂ'Ôv'Ö¤á'Ó·á'×G'ÒaT'Ú'Ôµå'ÖÊ'Ò{'ÙJ½'ؐi'Öù'Ù§|'Úú—'Øäd'Ô§õ'՚Ù'Ôm˜'ØÖ@'Öã'Öç'×3s'Ó'Òø9'Ö8'ÖûC'Û'g'Øæ'Ø»é'ÔY2'Õ@Ç'Ö´c'ÒHœ'Õç'ÙD—'Ó§#'Õç'ÜÆ'׫'ÓV×'Õÿ'× g'Õ?Â'Òàø'גE'Ûû;'×òù'Ö*€'Öß!'×mp'Ôù"'Ú\É'Öè}'Òw'Π÷'×Ã~'ӇÄ'ÜFˆ'Õõ•'ÕJ'Ó-û'Õ0'ÏÀ'Î%ˆ'ÐÌ"'ÔsÓ'Ën'¶»2'²Q‰'ËÙû'Ópq'Ў?'Òwt'Ñä'Љ¿'̺ÿ'»ùt'Åè¾'Ð
'ÖâÝ'×PÐ'Ôȅ'Бc'ÑÜè'ÓEr'Ô8M'ÛB 'Ôz'Ôô‹'Óë‡'Ó{'ÐÍ('ÑE´'ÏÝÛ'ÐÊß'Ôë'Ñ´¨'Ôõ›'Ù

'Ö¢G'ÑYÈ'ÍgÞ'Й'Óóõ'Ô؇'ÕB¡'ÌÐ{'Ñ6þ'ϓó'Ög'Õ<y'ÑU®'Ë­
'Ôå'ÑÜ'Ñhm'ΰg'ÌFs'Ï'Íûó'Ãݑ'ÂÒo'Çùà'ցˆ'ÐQ'̎"'ȧˆ'¼ å'¹Š'²
á'¾9ß'Ç%Q'Ç£E'Èáá'¿[}'·PÍ'©˜y'®Û'­ÿ'µó—'¶'ö'¸-,'¹S'·«'©9¤'±y'µ"'¶x­'½PG'»…B'³Cþ'¸Ùw'ºôR'²+!'µ¢Š'´T«'·c'´Š£'§­`'§mD'°ð@'©ƒ€'«*Ù'³Z:'¸y›'°6c'¯''¦cÕ'´"'¸'¢'¸ø³'¿K]'µìS'£de'°Ð.'º	à'³>v'©!‹'«$~'³§x'³d'·Á'¹Ä8'³Ž'¤Ù'žIA'¬ÕÙ'¹
ã'°îp'¡\'¦9^'¨¾a'°½$'­`$'­â'ªÙ'¬26'¨ªŒ'˜Ÿ£'žÅå'¨÷~'¬E'£Ò°'ª¿^'¹V"'°ò<'¨èw'§}='¦š'±¾'¦ m'®'Í'´A1'¢Ò'­û†'·K2'ºf>'±ƒª'^}'¬S1'¢#÷'¤îÂ'‡8©'"Ž' ­e'³@Ö'²s'º×Õ'°éÞ'¤ë¯'¡e*'¯#–'¡qè'¬Ýì'¬õ¤'³ÙÁ'°fÖ'¯Ë'©"5'¦Y'µeÚ'£k'©œ	'«z'¯Þf'©Â¢'©&'³ê‡'¢'šø'£;Õ'§à]'©h{'žYn'ªÇ'©·'£&`' &­' x~' #Ã'¢¾w'žy'¥ü'³C‡'¤u1'§f'«ÚÖ'¤È'˜?'«Ù'¯"°'³v°'©‡D''ÈU'¢4‹'ªnø'°5ì'µùî'´jQ'›ðÛ'›Ö&'¦j'µQf'²'u'ÃU—'Öy'" '¬ëÍ'¡û%''°º'«L'¹üC'§Âw'ž–¸'©þ¦' æ'ª}Ã'¨fš'¨ç'³ÔÑ'¾ÀÛ'³L'}²¯'¡.'¯†G'°ž¹'±'¯*R'£¼
'©É<'—'Ÿe?'žR¨'¤uF'²æŽ'Ì*'‡ÅC'˜lØ'¡	Ä'§@'n`'¤¥¸'§—''­'×'!Ì'ŽÍU'*'¬pH'£øé'ž;N'œx'¡â-'£ö9'"'™_!'ž>'®~*'¨ÛÖ'›þ'l¨'¢b'›ê'¹›'"àV'"úß'œNn'šÖC'ªæu'¤¡¿'¤9§'¤×'Ÿ"8'—«è'¦@÷'¨°0''8'—ú"'¨3¾'¯N'ªÍ˜'¡FB'—"'›"ù'¡¡'¡qß' Œ«'—G%'˜/'™ÍA'˜Œ
'¹^'ªÞ'›Ð»'¢'›R'ž'¡š'¡ph'ž'''<'"LÜ'š˜'žºJ'›ú'²Ú'˜ÐR'W'˜–W'–ó‡'œHí'šT×'"%ú'˜kA'žn¦'žØÒ'žS¢'œ"<'œ–'¢¦'¡íÒ' 'Ý'™í'–.'—(Å'ž‹ä'šÓÿ'˜¥ö'•·'—Àú'œÕ'™¦Ž'›D'™º'"Od'Ž"|''
§'š•	' í>'£"©'¦Ê('½'™
a'™ãL'˜fÄ'˜â
'œéC'˜
x'"8ä'"Ée'š.'˜±'šÃ
'šñ÷'–Õc'™'€'šî'šµ~'–d'ž#ª'¢³/'›ª'–@ï'Ìƒ'žE9'š†T'™Vg'›Ó¤'t'›Ì'›tù'¡Ì'¢‹n'›d>'—6Ý'›ä'–+"'—W'™Û''Ý'•êZ'•³'–o'œ' ±ß' ƒ' %f'›{–'›Oe'"±o''ˆ'ŸtÛ'£?§'bØ'žýº'œ°t'šKœ'˜,¿'˜û¨'ž²0'¤ZE'›˜ƒ'–
Ë'–GÑ'—c¾'œ[Ç'œ…Ö'žýë' é'¡^h'œ^Ÿ'Ÿú3'žy|'˜:'šÏû'—À€'—Ê´'™ˆŠ'˜O-'"çÞ'"»''"n#'—ýx'˜x'œÂž'š"'' ËØ'ÇÕ'™uÆ'ž?£'•ó$'"ÒÈ''¢—'"ª'•¯O'•E'"'–†'—ãÕ'˜k@'—'¸'˜
¦'šAê'š0ë'ó¥'›#ï''åÌ'—Oå'•³Ü'šUñ'"˜£'zØ'–·û'•Jø'"bò'"'"«©'''ª'™õ'œŠß'•Ìš'ê0''í'÷Õ'•""'"Ý''î®'•O÷'˜ß;'—ê'™:'µz'˜r½'•lU'"_±'™RÉ'˜A'š/î'˜²¼'šd'•"'—É!'"Ÿš'#¦'—Lx'šÛ¦'˜æë'™MÚ'•6·'}Ä'™{£'›¦š'—5@'—Ü"'™™Ô'›''—ÌH'˜cx'—Êš'—Ý/'—n·'š…'–û:'›z˜'˜xÄ'˜Ô'šœ†'™~Â'›N'›t–'˜T3'šš'—#.'"à '˜EJ'—''"—Ø''¢x'"¯ '›J'™+&'˜(!'–æ'˜_v'–‰È'˜§'–ê'˜î'›]'š¶'–"ê'šÝò'™Çê'œò©'ž÷â'œK'™c'™/¹'›F7'™õý'™ÿ…'œ+
'da'šŽ'"8©'•C"'šÁö'Ÿn†'—€¢'œ:h'›Â»'–\'Š{Y'‹^'ŒG¤'':o'›è''œ‡º'˜ÅÞ'›»Ÿ'š4?'š.'š*ù'¡°' ­»'Ù£'œb1'˜Få'œ@o'zq'™ù'˜é7'˜hX'™'š>E'˜$-'"›O'™n¹'˜}'›Y¥'š$3'šqc'—­'šÒ7'›ct'Ÿ•'›nA'žC£'›;['™ë'—¹"'"êÿ'•r¦'—'›]ó'—`~'™r'˜™n'˜Rb'šè½'™I‰'Wß'œ›'š`'—>"'–OO'˜‰'šlô'›vÔ'™é´'—2ž'•VN''í#'–ð°'˜Ëª'˜èf'•^'™Xý'˜Ï¹'™0œ'–Í+'˜#'š]'›¬é'ï'œí›'šg1'–3Z'•
Ä'–`Ë'›K-'œAo'šø'›Œ'œÙ÷'šùW'"ÅÔ'"¯É'™Çó'›à–'H"'žj#'›ú2'šJà'–hÉ'–'´'–©'—,´'œ)'šâ'™Ù$'™6·'–CC'"ÝÌ'•õ¢'•‰Ê'™ZO'œ×Æ'˜3y'™*'•£'˜¨'9Ù'›s&'—›¿'œšn'œ"Ä'—^4'šG‰'›ó,'>â'œM•'—ž'"ªæ''ו'˜¨'œ,±'š…
'œ,á'žÁf'{U'e¡'˜"€'˜w>'–ò‹'—''–£T'™x'™XE'™t''é'—à'™^²'
'œYœ'`<'dž'›ö:'œá'›o6'—`-'™°'–­'›¶.'˜Ò'—È='š¨'œF'›Q'šá³'—s'™Y'œ‡3'™=œ'™H/'Ÿ"q'š¥Ï'—ìá'•ú§'—
"'–®Ç'—Ka'˜''›>6'šB½'ž)'›Ã¿'žVw'›PÐ'šb`'S'œèG'š‡ë'™ò'–©['™=—' Å'™bò'•¸k'•}7'˜ò¶'šï¯'˜ò­'œJ'›[''š´B'"Ôž'˜ñÕ'Ù¬'žÐ–'œ›Ê'–Ñ'–±'ším'šO]'˜pÐ'—±•'™•þ'˜™o'›Ž^'œÜ'™e'™†ò'™
@'–žÝ'™b'™åÝ'—¯O'œb6'š2$'˜h'šø'—î%'–Ì*'–wÊ'™$'˜Â¥'–6
'–˜Û'Ç‹' ÃP'¡6"'œu@'šyQ'›ƒŽ'™«¶'"[n'"!=''"w'˜:T'—©~'"Ú:'˜s•'˜<Œ'˜€'˜\\'˜@'"P¯'"qM'—çô'šY©'™An'œ=Ž'Ÿµ~'™,
'•//'–"'"l'"þÐ'"Š­''<!'³E'˜D='˜Ý'—¨£'—D·'–ìÁ'˜ra'–§p'›~è'"çm'›'û8'¼õ'"¬ÿ'"éð'–¼¹'–y9'"‡ '˜¯'—P¯'"Oø'"áb'˜Z7'"gE'"L}'"^…'–Š'—K>'š©É'˜êá'šñ'šy*'™y•'™	.'™·ä'—€E'•ÿ'•Ëo'˜"œ'–Àw'–æ'™ ''˜³å'™'˜‰"'•‰Z'–kÅ'"q)'–s'"Ñ'"e'"C.'›y²'›´Y'›8ñ'–è}'š?"'—ÉO'—w'–ŒU'›Ö5'›õ'›D²'˜Ýj'—ÍÐ'—4'˜Xö'œ'Ÿ'™<3'"Kß'—Ô'˜æ"'š•›'šÿ'—>'"|2'—ëÒ'šî'š6¹'˜:ï'˜¨"'–&g''
ó''H'M¼'—Ä''™vÏ'žxV'šýø'›K'–tT'——j'—•Ø'—>.'–ýo'•2#'•á''"²8'­»'•—Ã'"Òk'–VN'—¤
'™Ëå'"Ëk'˜òx'—E'œË7'œœy'š~Ô'˜È¯'—''Ö"'"ô'ýÑ'ïø'õ'—''—½á'"ƒŽ''Á†''ƒJ'—,«'˜j
'—"a'"Â%')œ''b'''å''µ:'"ž9'•T'"ñR'˜á'MM'ìÏ'"¯''²R''­
'—Ò¥'—™¡'—nž'•?¯'˜1ø'™Pt'—¹''—Ü'šŽz'—Rð'•t'"‹e'˜ÜÓ'—ÇD'š^I'™e²'šÎl'—Œ''-n'—œ'–¾'™Á'™žñ'–IÃ''š('—‹''"éÓ''k''Ó''§r'=ƒ'´ñ'"Á]'–ƒ'––'—´;'–\'zª''†®'•Ô'–éV''hø''Òq''|@'"ÌÍ''d¯'"öÜ'"\'"ˆ—''VÒ'•O}'•™]'•{'"—Æ'•@j'"N''¯p'–ªœ'‹CX'‹½L'Â™'"îO'"Ì'",®'"ú^'"p<'¾Å'¤''='0¶'HŠ'ãy''r8'Œ^K'‰_'‹ƒ'ŒZÖ'‰Îí'®$'_¦'±¢'Žñ'Œ¾'‰÷è'…Ù_'ŠÅ'Œ*P'‡äh'Í)'Þ:'ŒÑ'…À'†n'ˆ7Æ'ŽŸZ'Œ-ú'‰ª'ŽÇ0']Œ'ˆ¦'†"ê'…YR'ƒ)ó'Êº'"˜"'†a'‰O'Ž³š'‹«'ˆHÎ'³Z'BÅ'‰ˆ'ˆ´)'"]D'"wÓ'ˆ2·'‡©'…Mâ'‰/"'‰vö'ƒ¼{'€±³'€å'"=€'Œ'ˆJ˜'‰[v'ˆ)Ð'"† 'ƒBR'†´R'[¸'‰Þí'ƒæJ'}‡<'?³'…X\'ˆrB'‡(Á'‡P*'± '}65'¶­'¡5'Â%'ƒÒÄ'ƒÏö'Ô
''9"'"tß''Ž]''áÝ'"w¸'­'')'tô't¨~'v¯o'Çº'ƒ´''ˆ8'Ë'uö'€Z'~›)'€Æ''x'zVM'€[Ù'"ù''èê'|_†'}&'{ì;'}Q%'{)š''PÃ'è¨'{Çz'€5'uѾ'dÌg'u…@'xJ·'tÙl'z•'x/'{'tD'vÈÏ'rrB'v͋'wË}'nüm'md¿'m''e5|'n$§'uÒB't@Á'lüû'p¸j'sl"'rXá'wçW'mYÂ'fðq'm|'só't›'nª¶'eß$'k.	'wã+'v%.'dş'h×®'nÊ'nì'tBî'uà'm¥±'bÛÍ'h%Ê'dˆ']ÖG'i.'iƒq'q…ä'oño'i'f}'c¿m'e©J'h{/'[Î{'dŸ¸'m¦l'v^'vhÊ'f®º'`q'`Ír'j~T'ZÒÉ'Y¿ö'_€'då÷'Xµx'Z›'f,t'b¹']'\0'ié 'k$¿'h¢ó'Q·'\E='\o›'^¸']æÃ'jg‡'l¯'i–Y'gœ'[•º'U	='NOÂ'V_p'Z
%'On'SPŠ'P1Ö'ZEz'X1`'Z¢O'd+›'gÙÅ'b"¦'\ډ'^L'St"'X¯']ŸÞ'\½Œ'W Ä'\¯v'K_!'K_'Kɇ'Q¿'Ykv'c•o'IÁ'P]Ž'Zà'T·ô'Wí†']'Z9ò'Uâi'NýO'Pè'PŸã'W´'B"™'> 'M\â'R;ð'G''EÌ('O·œ'R›}'Z¼ï'WÚ'Te'QA°'P[÷'Kå\'Jð'W&'EK 'L¥o'UâÆ'Zn\'WkC'Yy†'^à'gÞ'J†'8FÔ'Q³S'T'Iž'>'CVR'Mðõ'Z,iÀÀ'Cyw'12'.Zm'5æg'1&'3×'8æ''>âL'>"'3,Ø'=U'I¥A'L%À'G͜'BðF'3€Ó'<½²'9]ç'B"£';a'>»º'FÈ©'<¥'5é'Az¥'Cz'6¼Ø'@ކ'5œé'("g'1çY'7áþ'-Àk'0¥~'6Žx'<bê'<ÈW'8\•'BÔ';/"'/ß'6Æü':¢Š'9y2'3ûù'6G'<.ô'A»Õ'AÍ'.£'55'AÊå'=€¡';ÜÂ'5Á0'@úó'-V"':ù'D՞'A'<gk'6»ñ';ËN'3+É',h'"Ãê':–Ã'Cû'>J')Ǘ'6'i'>…\'DÁ';óv''‹Ë'7††'=ú'<£
'>ìd'Cn®'8ß'5Ir'(«O':«^'>Ý1'=¨õ'<r':ãê'(ì­'(ß¡'B
†'7>ñ'2У',¿'.Ÿ9'Bg'<¥²'1DT'7~
'/L£'#ü©'-^'²'&¦R'3(P'3®ª'0n´'4ù';É÷'<C';,$'4y'>v'=Š'5[6'-&n'.°'*ÑÏ'4í'4"¥'5qä'7©i':2é'3ó‹'+G»'/‰'&"2'îá'ì'©	'$½5'*u''-@¾')Î'-öÀ'/ž',úe'–'~‡' â—'.üm'.Ó'.>':˜O':ýº'5äõ'0¢Ö',è',bÍ'9%…'=7':i"'>¤'=yÎ'89X'7¾',èR'.ˆ'/£'1ï'3{Ÿ'.M¨')'»'-h›'0@ '2«ž'4Å(':.£'4'-×'/zí'4(	'6†':Þ'3›'+ã'.&Ô'-)½'05J'.Œ'.§'-x',Rñ'"ˆÿ'Ã'	þ'ür']¡&óÏõ'§1'%j' ˆg'¥''"µf')P¹'%Ò6'%G#'#hb'*f¬'*RÄ'(Ïs'#Á'£u'`<'ä'²­'$0d')×')ý"''bâ'&@—'$'&5è' †]'υ'wI''oš'%ìÞ'$o'*pÚ'(/'.<l',‡'':ä' â'"¥é')M‡'*²g'+'),¼'%b=')½Ñ'(|Ü'#oÜ''çP'*Ð'(ݼ')«'.‡£'-Ú'0o[',àw',r\'+Zu')Í'$pQ'&I+')Çb''Å3'#ëÖ'$¨ì'(\',EÑ'+4v'+û,'+Š
'/\¦')ñ' Œ''"E''­A'''''^û'%ú-'–''ü/'V‡'#µ>'1[.'+î'&õj''rÂ''›')Âa'*ŸÅ'(Æ'"í%' EÉ'!#'!›B'%AÁ'&&¿'"/('Æf''õ'%'('$>['1u0'-*]')°r'''*È'(
'‡'*–'%º'+£'(ù'+%×''X•'"þ'!¡°'%b#'#¬]'!ñ'#°'(O¯'0É'*3' ´ß'Éu'hà'-•'"°''u'&`')‡ª''•¦'"¢'âÔ'üÜ' »Ò')Ř'*Ýc'%ô¼'&^')«‰'%Pª'h2'c]'ä3'"®2'#˜í'(Z'"%&'%с',V{''Äõ'%U'(žl'"›^''!ƒÐ'")'"ô'%eª'
'ÁÍ'wå'ØÖ'U¡'$DÐ' Ã$'#U'#(C'$m¸'.#'"U''dh')'õ'"­''‰¼'!øÖ'åP'à'¥d'"zœ'$¡'%˜'#"J' 
'!žI' ߯'!§[' ×Ü'"ÖN'"2d'#''!–W' þP'!Ÿô'!÷©'"o)' è¹'å^'"Ø'Š' jR'"v'^I' ~à'#f°'>ú'"À¨'χ'z«'%·'+çº'!ó¶'%ƒ¼')?d'%µc'!gö'd''j‡'!â‡'ßm'ä'!UÈ'"õé' Wå'$4×' \'&•'$U•'$À‹'!R'­' :®'!H¹'"´T'&â' íè'ñ¤'!9'%Å9'%h'$y¬' {…'9¤'™''#ÆP'#f'&M'"Ýo'RY'dË'^«'"Hx'&sÑ'&O3'%Xñ'"zN'#0‡'"öç'-'þ'!•†'"/Ô'$@‰'œý'[¼'(ý'![Ê'!õŽ'!9¯'!E)'!ÿO'"àÂ'#Pi'%Q%'!L'!\à' óÎ'Ñ' s'‹V')n'öž'!.'"h'!yv'"è¦'%ŒÛ'!3Ž'#ì'#çÉ'"HÒ' s\'$šŽ'$«8'#y6' É'!Í'!ðä'÷Î'RÂ'#:å'íG',' ޏ' ËM'"Œ´'±h'#	Û'&i'%¢ì'%[w'$('#ò'%%'$V·'$'‰#' ¸'Úe''P'îk'"CŽ'$ƒº'!sN' w÷'"''"pË' Zv'#'$on'$NË'!C¬'$4,'$ûg'&T'#â©'#ú'"}Z'#R®'!v'&ûÞ''–,'$kK'"—'Íã'"ÔÕ'$8A'&iÕ'%Ên'#7ž'&ÃÝ'"Ø'&lá'&¾ì'%™'$»U'&v'#û§'¥ì'#ÕÞ'%%G'"^'$€.'!À@'"÷5'#Ž'#ã©'\r' " 'ñÂ' 
"'"TÑ'!§¢'é¿'C÷' 3i'!f'"Ø@'$'!½D'à'*'ìC'`#'ûH'"Zk'!ò1'Ņ'!Þ'"_' >ê'!¶Z' T' @v'ñø'ö·'#Nk'",ý' Â_'D¾'L,'´' î¤'#Áh'zË'†ê'"Ëa'zd'!fb'"Œd'!¿X'©)'"¡l'#Q'°–' tt'ª-'°t'È 'ÃL'«'õÛ'Ôô'	K'~\'…¾'º'"ä'á'	l>'¢'¿U'02'ŽÊ'É' à˜'Ї' _0'!ª'!'!ËÆ' h¥'!Œ' iC'||' Š'!»r'"ëÝ' ݍ'a
'L('ݪ'À'Îé'†¥'"½Ò'Îs'ðë' ß'$ù§'#,	'#€§'!Ÿè' *ª'ôú'Š 'À$'×g'!Ý}'šô'#pü'!ý'wL'´'!Cn'I'[°' …'¡c']'ŠÀ'!0I' º®' ÙÆ' 'Ö'sÂ'a2'!ð7'C¢'!Nt'Ó´' Kí'Ö­'XU'å 'õ'F~'vZ'!S›' ·R'Ôá'ü'å'aõ'!¯@'ˆ'h"'#'ðœ'"æ'wW'Q'×4''e''(»'yÀ'×' 3p'šð'Q'ÊH'Ù'üÛ'IJ'¿Ô''â±'²9'Ä¿'l'6`'$³'«''G''1I'âh'Yp'
¾'‡ï'¤*'áË'T!'xÿ'ÒK'w©'þë'¾'PÖ'Š7'†õ'/¬'<0'*µ'¾Ä'aÄ'µ—'g'VÁ'×'X'%¼'÷¹'ç'eJ'6Ï'æ'.G'3'µ¤'>''B!'€k'" '
I'Ð'8';T'@²'éR'ô'ùø']'61'F@'zÉ'ª'ÃI&úü1'Ë>'—'†Ç'îË'	Yw'
7'áT'
º£'3Ö'$q's†'
×k'Ö'ö÷'n#'.ð'7ñ'/_'N'
:'C¿'®'Ù'3|'Ï'œª'l›'
Í'˅''s' '
uí'ò'¶'ÆY'­'}û'
e×'	ÿv'Æ'
Gø'
È'	"'	Ó	'h''½¿'&è'í'
e<'ð±'d '¾Ü&úWP&ðŠV&ûã'b'[‹'Æ&ýÇ×' >'—'ôÀ'U"'D‹'úè'é¿'_e'S'†¼'þ'
œ'/Ã'{ê',µ' '&ü1&ö†ñ'·;'®M'u'—Š&úKë&óÜC&ùŽŽ'÷ù'øŠ'Yu'¬'Ìù'`Y'£^'v§'E¦'Û&þF'ɶ'
á'ƒ''e'ˆ·'	H'
p''Ñ'ŠÇ'	™R&ü÷'Ar&ú)&ã¾&æ.'&ìY¨&âQ
&ý^q&þá‰&úÆÀ&ôÆi&ýY–&ùñz&þ}0&ø&"&ìé'Š.&ý³Ú&þG&þº'&÷,&ÿa?&øŽç'EÍ'È9'ÖU'¹k&þLX'<r'P2&ù0o&÷¢&ù^œ&ý1/'=u'iÃ'oþ&û%['·«'çé&ó³¾'#	'm%'§'¦ð&û¢¬&úŸ['ó¨&õ'Ù&ù?q'{&ðšÒ&õãK&ýµ.&ûno&÷H×&ñÔ_&ñ¤ß&ü"_&è…Î&Øâ&å[f&èі&÷2½&òŒù&ì€è&ÝHè&ÜÍ,&âd&åp&ïõ&çv|&í3?&î"'&õÔg&î ê&è|d&êl¤&åãj&煉&üV¬&öBH&êJr&êB¤&äçŽ&èRC&çIõ&â®[&ãÚ;&ï'{&í(f&é³ä&êì&á[e&ê)í&åñ&Ûõe&ç×ì&ñ+ú&æ_j&ᛴ&ç'u&â\Î&é«ç&ä©×&ànf&ØÔ&ѽr&â#Y&æm7&Úâ&َñ&ãcÔ&å͔&áó¹&ڊJ&קL&Îœ&ϒ¨&× @&á
x&Ў"&ɬ7&Ìj	&Õbõ&×þ¹&ݐ<&ÓPë&Ê~&ډ­%'«"%ˆø]%"±d%‰na%"Ð%ˆÌé%†k]%‹L%†ïk%‹û$%ˆ¨ø%ŠÈT%ŠïŒ%‹È%Š°®%Œn¼%ˆl%Œ<V%Î%€v%dã%‹wŠ%"†ˆ%r%·%¡•%%=%…c_%2%"î!%ˆEÝ%ƒv×%|֒%ƒA
%ˆ·%'"†%ŒÀÆ%…oŸ%‰2e%ƒûd%""ü%Š¡%íY%ˆ|ñ%܀%†W¯%"\]%‰,Ÿ%ŽJª%‹a±%…+E%"ãü%†šh%ƒa%Šxd%'ý*%‡•p%ƒ`¾%~‡»%""œ%ˆ[Ï%ŽËÀ%«%ƒ7%€™Š%~
%ƒ%r%ˆ}%‹\%†Ë3%€ºÌ%|Ž%v}%"Ë%‡‹­%‡Qà%'Sh%xœ?%z»e%~']%'¼U%‰T#%'÷œ%z0%yìÔ%Óä%€l	%‰3%‰é%'4%z(š%tX<%€0%½ò%"²%%'2Ž%w®U%tL0%qqU%zlÍ%~Äæ%ƒ$%|ú%p\%l›%xbì%wÇ%€gp%}±%€'P%oþ%sÃG%qe%}¥%|½R%xf%oSJ%iñ%iÏj%r¬"%vÆú%vJl%lG3%k5>%fÜ%jåÕ%m¿8%vÎ%o8,%j&%d¥Æ%i–b%hp%l*"%iRi%hC%byF%g*%bò%e¢a%h"%gÞ%aq~%aôe%\¼J%]mÉ%__!%f#ö%_œH%\6¡%X÷È%\C%ZÞè%`ºY%`…¬%XÐ%UÞ%W*C%U`)%YšÙ%]ÿ$%Z­%SÕ%Tp%SÃ]%Un*%TÆ%Zb%UPÂ%Qy{%Mɐ%Vhê%Pë%T"%RÒ%M…n%Ir¡%Mð(%L$%Làf%MÝÒ%R¸
%GÁ£%G$Z%F•µ%E¹M%Gà%IO˜%D#a%EÙ×%?ª…%C²%%D,‹%DæP%@¥%Br%>$%?åg%<Ö%A»d%Bª)%?· %=T%?Â%9-ð%<ò%:o%>ëî%:Ÿc%;ÅÚ%7Š"%8$p%5 þ%:´_%3þ"%6`¡%2M%5s³%35y%7¡Ò%4U%4qà%0^e%3M%0h"%4F¦%5Ï<%4¥ê%1—%%4wç%.Ü
%3…9%1E'%2ι%/'—%/ï%-ä%/vd%0õ.%1>S%4Ŗ%5.­%03%2¬e%.@m%.§h%-p9%0¼%.‡Å%. ]%-ë[%-¡ %*â>%-&%+£%-%*"%*}²%'Ñ9%0+à%K¯i%Fò
%<Õ
%/ôm%(6Æ%*'Þ%(ûF%3qá%&«v%&ø¬%%©%'¤%%Z©%%9%%°{%$NF%#%$¤ý%#¼o%#2¬%$ov%'õb%$<Ô%$–7%"Ü5%"L%![®%$#5% ˜X%!Dâ% XJ% ®˜% ?ü%!sÆ%«V%"¨"%­%!xl% ¡°%!#W%>C%$¶%m—%"o%"[%!Î-%C´%"ë-%!K¯%%i%%Tm%$$ä%5¾%%;Ø% ­%"âi%0ÀÊ%&/P%—%%%!%$µ*%"h%#~%!ùG%!½%ä—%º%DÖ%!çÑ%¸—%°…%`S%'Ï%›g%´'%<{%,'%©£%³b%!)%8ÜI%`a%")%zè%!&'%" % ›%!@c%$
%ã§%%ݎ%L«%"Ϫ%ág%Nƒ%7ü% +'%•Ü%*5%{%›%Ä%øD%}™%º;%"%%ñ%æc%EÒ%܍%&'%	G%¯%æ»%؎%Ð%•%F±%¹ %ô%$˅%4¾Š%,ð"% %À%#.%ý%]é%uƒ%"ü%-Ä%h¸%cr%R'%nï%ô%L%Jk% «²%6‡%.Í%OÝ%J–%&Y{%!Ù÷%&Ži%9þL%1™u%&i%'™%!±%ãT%"ïu%±²%%{§%#gÿ% _;%äñ%!ô%—Ö%$у%Fù%#\à%þÁ%$EQ%ÀÞ%"4Ó%\å%d¥%RØ%!EQ%µã% ¦ð% 7í%"­²%'%î%!<‡%"¡ö%?`% eó%eâ%%ã¹%,DW%P|v%J½e%/?Õ%&mµ%'?´%!ó%!a/%J¹%"r%"gl%"A%‡:%$UË% cû%"íš%!e±%&4Ý%!|7%&ÅÒ%%ú%&M"%$Ëÿ%$Öÿ%"ì%%8%"˜K%0Pª%A²å%Ik%2>a%(2²%!«h%)ÜN%$9'%(/2%!µ0%%^þ%#c‡%$£%$UÜ%)òO%'H›%,y%'	%$Kå% Æ%&g•%$l%)1%!»¹%-}Ü%$Jì%#F·%>c%&ø<%{4%) %#þ
%,ßg%#÷¼%,±Å%&¥)%)@–%%šŸ%(,d%(-Œ%(‰%'—?%1Mo%(i%*¸¬%)°%/ñX%)Ȗ%*ëÁ%(õ´%+kÁ%)Z%,À²%,©%/£%-ã'%-1Ý%3(!%0Üì%/f%2×R%1o%2Ü%0æ¼%2À¼%-Ù|%.Û¸%-›%4ÇM%+UÙ%1G	%/Ý%4C%.º÷%-Fé%1%:W£%-–š%30D%4A;%4ñN%5‹%:4á%:'
%;â´%?1o%F¼û%CÙ %;|½%EŽé%J(,%=%?9%F–ÿ%T%'%Y4%Pé¹%\&š%i%Iʪ%B€ %?NT%Rҏ%Sì%/Ñ%#±õ%*,ð%:©é%21%-"<%!"¨%+Θ%7ւ%.â:%%´+%+%yQ%}Ô%'=%"4~%%¿%BÎ%§%"žÛ%%­2%#o%÷»%Â÷%ÿÛ%3¸Õ%4j1%¯"%Ç% 0n%4ôŒ%2é¬%€ô%ך%-a%e²%'®¾%*«*%"—Ì%C%¹ê%Ö]% £.%%¡Y%}%^I%jõ%‰‡%˜Ì%þ‡%#­%!¯$%(ï'%‹˜%RÀ%Ç%¨&%8€%"ëx%xg%¸:%à'%Ù¬% ·%˜%Ô%E%Ó6%
ù%]‡%b%WW%¸á%
Å|%¿F%j'%{Õ%çì%	4%•%æ%ØZ%
4Ñ%	5%s%m%ÿ,%6%ïÆ%	'% †%¨"%¿˜%n@%¦ò%š%õv%	ž˜%<Î%ðï%)"%æŽ%Ϩ%c%öñ%[$þžˆ$þM"%'O%¤}%¯¨$ÿœ$øÙi$ýðä%$ýF¤$ôdº$ø­ $øù‰$÷¿e$úÆa$ùÑy$ð¯ $ô³R$ö¿›$ún$üÿÈ$õ°$òi1$ó"K$ò˲$øe$ô­–$ô$$ëÚ$ë$ì²¥$ó~$ñ9æ$íáß$ì2*$éù$íîv$ñêÇ$쮑$ê2@$éíâ$ëÌU$ìÎH$îi³$璗$Ṍ$ãu½%ÒM$õ×£$åk$ÞÂÇ$à"'$âT©$êž$é®k$挥$àà4$âw‰$ãX@$᠌$àt»$áñ$Û}$ÞÎ:$Þ$y$å-<$ÝÏÓ$Û¦$Øxò$Ü3§$Û§s$Úê$Ú¬$ÜИ$ÙÞÔ$×ë¡$ØÝ$ØúX$ØKx$ؘÔ$Ô¨$Ö!_$ØkÄ$ÙèÚ$Ô.$Ò¯'$ÔWÝ$Öç$Ӗ$֞"$ѕO$Ñ8û$х,$ڛ$̵ó$̘Ô$Ê.þ$ÌX$Ìv—$ÊR$ÌF^$ÉK$Ǿç$Ê҆$ÈÃ,$̘"$ʜ×$ÐF¾$ÉÇt$̍1$Ìg`$ίå$ÊÞ$Ê®C$È*¢$ÉZ&$˶ä$ÌÖ$Åá‰$Äî$Â[$È×s$ÅÆõ$Óø]$ÂÙn$Ä#´$Âߊ$ÅP$ÃV$ËwÑ$ÕtË$Ï®?$åçñ$Ĉ´$ÌTN$ÌÕÂ$È{²$Ä`/$Äag$ɯ/$ðw$ÊOÁ$Í]m$ÁpO$Â<$¶È$§$ĵ$¿€Š$¼($½¾¡$½š7$½¶$Á‡3$À¿>$Á(-$»[|$ÂUŒ$Á¶Ð$Ä$ÅU¦$Ã¥í$Ät8$ÀŠ$Ã+$Åy$Àç¸$ÃÑ$¿âÌ$À&ô$¾‰ï$¾²$¾fô$¿Ì‰$½ÊÅ$¾$Á-$½r©$»Ò!$½P$¸–›$½‹†$¼ k$½þª$¹³_$¼¯'$»l$¿¾é$½Äx$¼-$¼ž$Ïg·$Öa$חÖ$Ã7,$½nE$¼-ë$¸´¬$µ‰Û$¸çƒ$¸!°$¿{|$»"?$»¼¤$¸í-$»0±$¾bZ$¾sõ$»k$¹P$´‹¯$»+$· :$¿s_$»Zm$½óÀ$ÃFv$ۖY$ÏÑ$Áwf$¾.Ó$¸â$º@v$¼¡¬$¹oº$·ƒ³$·Å$´…P$¶¯ž$¼Á*$¹ÇB$¹P…$µ.²$´ò$²¢$¼"µ$Âʂ$¼ç
$¹§Ç$·v$·þò$·>~$·Eo$¸~T$µn$¹Í­$·«"$µœó$µ™o$¶ê\$´ZØ$µn$»I$¼Ö2$µ<1$¶{$±\$¯¬Y$±Ë$´Ç$²ïš$¶ÚÖ$µGd$¶jã$³i›$ºZ>$·?$¾F$À¯'$¾PO$µòH$»x8$µ»$µD$¸yÕ$¹KŽ$¸·$¸_$¹ê+$½Ä³$·r$¾J€$²t•$·à$¹²$½²e$¼{G$¼Xk$¶J`$¶ll$¹é$¾0$¸—"$º—ƒ$¼«Š$¹î	$¹|!$Å8I$Ã4¡$¼J¸$¸]Ñ$¿Qn$·¦Â$»Q$ºnö$»Qä$¶†$¹œ©$¸Ú$»ën$»$»ÏÅ$¸À$½j$¾ÕD$µwÜ$¼Ó$¿!Ú$¹Þ$À¡$»µ$ÆlŒ$»xƒ$¼Ê$¼å$½×F$¾ÈL$½Ùï$¼þÃ$¾T›$»Y$¼ñë$»ÂE$¹¥'$¹x!$ÀsM$¶3—$¿Ìà$¸;³$Á+H$½Å$¾Wj$»$½
$¹Ýö$¼Åž$¹ðb$¾Î$¼c	$¿ò´$¿4k$¾HÂ$»<$¾£$¿íð$¼Üt$½ç$Ág$¾'$½t$»¨s$Àð…$¾.>$¿ïƒ$»Ý?$ȏã$ÃTz$ÆÌ&$ÀðK$¼å$ÂÚ$ÁWð$Á+´$Â
Š$ÄYj$ÀÀ¢$½çf$¾ì$¾'$½Ñ$ÁÇw$¾®K$½¸$ÈJ‰$Ázq$ÀÊÏ$¿Ñí$ÁÄ+$¸×N$¾rª$¸Ñ$Àkb$»ü$¾ä$»ô$¹fÎ$µ²€$À$·w$¾K$ºf$$¾Ÿ×$µ?$ÀIÚ$¿ä7$Çõ°$À`P$ÁÊó$ÁI$ÅÝè$¿xa$Âc$¾ P$Áàã$Ác¤$Åïv$¾^J$¾«?$»Jé$¼¡—$ÁšË$Ã?µ$½2$½€ú$¾w$‡L$Á»‡$Æ@x$À‹Ä$ÇÍ $þ>$Œ0$Ç¿$ÇÓ$Å{¡$'o$Á>$Ê¥~$ÉÞy$Ï'$Ãë¶$È+$ÅS$Ãù;$ÄþF$ÊJ$Æ0$ïó$Ƨ$ÇƂ$ÄÜ!$ÇåÙ$Ådp$ÍYè$Ǥ$Íð$È
"$Ú\h$È¢&$ÉhM$ÊÌS$Ïék$ÉAÔ$Ό<$ÎÁ´$Ëßá$ÆÜþ$ËOÅ$Æ[È$ބø$ÉK:$Î&$ж$$ÓW¡$Í6¶$ÏÛ$ÉF'$Ò÷•$ÖÒÏ$Óɚ$ÍËð$ÎDù$̀‹$ÐÙk$ÌŠ$ÓHÃ$ϖŸ$Ñ«°$ÐØ$Òs$Òқ$Ø5$Öz$Ú6¨$Õ=$Ùx½$ÙW$Ø[5$ÒG$×»,$Ò,H$و§$׀H$׌¡$׆$Û¸$Úï$ÚÎÞ$×®û$Õ,T$Ó5$Ûó'$à÷Ã$Û÷ˆ$Ö8ã$Úú$؛<$ß%ù$Öë[$ßÖÄ$Ø&J$ÚA$ÙZ$ãäÄ$Þ;!$äsl$ހ{$âú4$߅O$â›â$áI*$èMõ$æhs$íÝ$ါ$ã8$â$î¹!$æ\à$éê$æÀá$ìùG$çÏ$ðžR$õ…$åƒþ$ê}£$ñd$ìÆö$óa'%No$üøé$÷¨"$öÅØ$çJ	$ï¸î$ù}³%"B$úý$ÿÙ$ùö%Tn%
‡¢%%k%	R$÷l$óºˆ$ÿR>%E%Þø%3y%
\¨%ƺ$ÿh‡%	þÇ%9¥%hé$üme%±W%ÜP%µ·%å%XX% |:%¡ã%w
%u%%b%Wª%^$£èÕ$¡eI$¥Â'$¯ð,$Ê&ö$¾$°š¢$°x]$¡‰š$ ëì$¨k$³@$²NÅ$¤À$¨>[$«¦ó$­´ë$µñq$­R'$¢
$™g $ž×Í$œ€ƒ$•ØÓ$˜›™$žÏ$£R$ž¬^$£@_$§ç$«P"$´÷ð$áö$â¾ó$»ˆþ$¦n$§ï^$ªßü$•)J$"­í$•©Ô$•x@$"b"$Šˆ$'yY$–ãù$R$ 0$' H$•¼$‰™T$Šòï$"îô$'K$˜$"4ÿ$'dY$Œâë$Žìo$'ê$˜ˆ…$ ø~$¤ö$›"–$›»<$š@‹$–«ì$"rÒ$–ê$žç–$œÞ4$š$™[$''$‹øJ$ŒÈü$'ˆc$±$"çS$™Û$Žz5$‰Y$ŽÊˆ$0$Šg¹$Šÿü$ˆF$'¯§$–íW$ˆ$†t¦$Ö$–$ê$†Ô$"ÍA$ˆ8$‹œ–$ˆ¾$‰É¬$†"$…ª¿$†d
$…'õ$…Æ´$ƒ(n$…vF$ŠR—$'/§$Öô$ƒ.ˆ$…$ƒÇ$|òÙ$|Iç$Ã$Øˆ$šé$€ô@$€;$€Ÿ $ù"$}¢'$w@${ÈÛ$'+Ï$†Ü+$$~Ì5$Ô$žè$W$}0Á$}j±$[r$'î]$†
L$~÷$z+j$q̐$€+]$€q.$:$}Ž$|aÚ$}ªp$$x?$wˆ†$tÃÇ$x	$t	;$sØ$u©Î$w®$s†W$o'$iKc$pù6$keË$kÚ©$j'L$hõj$cñ7$],Ñ$cS½$h…è$in1$l†9$jÿò$o+$iƦ$i d$iEÑ$kÝâ$iH8$kÚ|$kôÁ$nl$m°€$iï$di"$høÞ$e°Q$fŸ©$fG›$lÀñ$d*$k2C$d*$h¨$bUã$f'`$g Á$e\$cè$ilƒ$d[$bâ$^#ê$aÿœ$`n$f§Ê$b£h$d,$`7Í$d´÷$bóï$e¨2$cK]$b!`$_š"$c;"$b5P$aã$[Æ®$c«$rn,$'š$p›'$eÂC$_
$[9±$ZÖ-$^ºL$Y"—$X›½$W]5$ZX÷$ZËè$clö$[ ©$]ÇL$YÞ$a2]$bí˜$cAÁ$[¿G$[vè$Zik$\òz$]¶ª$g‰Ê$|ï–$ƒÜ $l"Õ$dÄ¡$]ÍÎ$]¯)$^‹$]G$_ØO$\î–$^&å$_yV$]d$^•n$\ŽÌ$\Lg$V…$Yۉ$Z³"$YÆJ$\¦¹$_+}$]Ñ$Y¦Ð$V£ø$\¯¸$UAk$g7$m›­$~Üs$a¢é$^-$`½Ó$c›ô$_C$^Bó$ZŸ"$`ïµ$]ò$`<d$Zó$V€Q$WSy$\^e$[µ"$_€$Z†¦$]ò$WM'$[ê'$Xì.$`%ÿ$^±ã$]Ž$Y'Ï$_ØJ$ZÅq$Z‡}$W¢$Z"$Xa$jF?$cr/$`ò«$[}±$]£@$Z'9$]çí$VŸ}$\BV$d]$_±m$\b'$Y{×$[äo$^‰f$Yb½$\8$\†ì$mš$c+©$[Š$W¼¿$\¤:$X\á$a8¼$VÌÑ$Xô<$[ñ $gų$QAï$]È$_Ñÿ$\°Ò$U÷Ç$Z¢°$T­é$ToÅ$XlÆ$d4$^Øx$\ñÍ$X‰s$_'e$]©$Zˆ2$\¢$\æÍ$Y˓$]5%$[z®$až$\q™$^cl$dh$c¡Ô$Y­7$c$c¥ô$gɱ$^¨Ù$cµ5$f[$f½$^kR$YI$WiE$^$Xò`$_*,$[³$d#Ñ$a9$^Šs$YÄ6$e`$Yš$]×Ù$V~¿$g–$\q"$]ª$W<¤$^{c$ZA/$\g_$YÉ$dƒ$Yæ³$`Ú4$X<$bZá$QS¡$UÊ$PÄh$ZÔ±$T†D$[$$^[8$c»e$Wžµ$]¿ç$S<$^Mg$YÚL$]Ž$UN$aæØ$aaÒ$_gè$TÊV$e–¸$[^$fƒ¤$^ $em$]ý$ei$`†¨$l‹æ$d¶ì$m`$gB$gV)$g•®$nqð$dŠ'$n>$iyw$s$hHÇ$n/$g…Ñ$j¤$iìX$'¡$m3[$rÔ$eØ$kg»$i>o$rtŽ$ÛÎ$•VD$Xœ$ˆ"=$wó­$"¼$dw2$fa$d¥ $oia$cYÑ$q!4$ræò$w¸$q¶$rhä$_lF$kî»$it$ltG$e`$tœx$eÉ$nZá$lŸÚ$%è$hCÌ$lHM$p­¢$jbH$h¨$wSY$kga$eåi$d'¥$læ¡$jæ°$lÖ$j•$mâu$d#"$bÖl$bXv$gõŽ$enO$gs$eðK$m'¢$\L€$cD$`p$kMÞ$`s×$wZÜ$a¬U$iM«$]"Â$qö—$ej.$n~ö$bþþ$gÓË$`/å$h]b$d‹k$pÖÚ$c"$gÖ#$gêO$€CÉ$vÌî${L$h†×$n?‰$n/$tkï$e0€$m>q$p60$kùœ$hÝ$pâ$g(^$l$Ä$gŸÄ$f(Å$g5·$jQg$fFX$oh$gé$pñI$e®å$oß$kÏ~$li¥$f€$pà»$iL\$l‡?$k¹¹$nZ†$nl:$rYÀ$s½
$€$rêÓ$n!ˆ$gΏ$u4$k).$o3$hÔ®$nC$u[$v1Ÿ$l $s§Ú$xV$xFõ$mؐ$vt¿$q¥"$zW$BM$‡…¡$q‰
$z´$pvÄ$yá'$oVî$|ên$oî$yd¹$oÕo$yi$sp$uoC$€É$}'à$vM/$}+l$xýÏ$µÚ$s"$x&
$w–æ$…ÕÎ${¦Ä$'I$|‹Á$Ñg$r('$y''$t«k$Ùw$|+$€3$wˆx$€|${É$ƒLÃ$¾‹$€¿Ê$}bÇ$€PÄ$zçà$€Ïã$w	Ò$¼S$'BG$'ë'$"éë$…'$'>$Pó$~@$¢à$Šð$'2$B $ƒÏù$ø
$'ÀC$ô$"9$}Ãû$‡oH$"ã§$‰q¥$¡µ$"w—$"õ…$‰Ng$ƒïç$‡J$‹Î$‹È}$'="$Žp'$…C$†ÑÇ$¹$‰âã$"÷Z$'=$‡¹Ø$‰‰${î$†ñ!$ˆ?ž$‡ñ\$›€$†V$ƒËY$‡ªÛ$†h¦$‰åõ$…ë$Š8$…% $…à˜$†8$Ž›ˆ$Šâ$‹4!$…ê†$Œ=ü$"2s$™Xÿ$ƒGB$†t$…I $‡Y$ŒC™$•7ù$"RX$'¡"$ˆ±$¶`$Œ¡2$'?À$Œ.ƒ$—rè$Œá¨$"i‰$£až$»Þ$§›Ø$ªÁ‰$ž—Ê$©%_$§x$–sÝ$¥)‰$¶Æ:$¦f$ ÿs$ªk~$¹—$§'~$°ªL$³—$¾7@$¾J$²Õ\$·¦.$àâI%ë%3Ÿ$×·ß$ݪ$úƒ^$ÃEl$¯ò7$܉ï$÷6$ðôì$ñë$Ú¬	$ëv5$×Ñ$Þ;%)'~%r$âò)$é4Þ%wÅ%:6µ%*X%dZ€%—x»%¤YS%<ì$årb$ՋE$˕$õނ%,Ú%{K'%Q¢È%:Õì%*"8$êÙC$śõ$ÝQ%¥ %â%2gH%tAÍ%<͌%HU
%!ü[$õ$b$Ö©Ö%1%""$÷Ô%R™%\‰%ßî%
Ä¢%%/%)ZÑ$çY™$ðÀ'$ðļ$ß½ý$ÅÅ$ÿ:þ$õ͇%
˜$ѱÏ$ÈÃ$óÚè$ðì¤$ÝÀ¢%‹ð%±$ËúK$²Ï$ÕЀ%!%"%qZË%6•$Í$ɇ™%2º%zŒ%áÖ%Ïù%	œG$ÿ§P%2ʦ%"Rq&+:n%ÇÁ%6Je%'ï%1bE%r%
Œ%0ç%OôP%—ë%H"%Ôl%ãŸ$ÔY±$ÛûÛ$ôà2%Lé%˜-‡%?7T$æòp$Øˤ$ˍü$üf$ûÅ$ܘÈ$ö_Ú$ð"M$ÎÐ$æµ¼%!mž%ªÖ%ld%Í»$×K=$îcö$òy$ÿƒ@%Ži%oà-%"Þ|%Š¬}%H6
%Pí¦%ˆ<%#î>%ót$òpŽ$ÎD($åZ«$ß$ÛÝ×$îG€%(œ^%^‡%_§%'ÅZ%¢L€%YT%["
%@š%
"y$è¿À$è²û$ýš%·•$ìô›%
™%'}u%AÉF%l{z%rš%Ÿ$꯸$KÜ$NÚ$ŽvN$À7$‰,$I¡X$Rb$fÞß$šè.$¤¯'$t)$Uý÷$Sl$P@$FuA$JQ~$^ד$8Sø$BF$`'$x͋$<$†ù•$_æí$L'$7$6o)$6P6$G\$GS<$?ûµ$RAß$‰€$ˆ¯Y$dH¿$I€ž$Gˆ$<¶$:Sþ$2ìï$/L`$5ÖÐ$I¤w$TȲ$^ð$Aª$. ¼$0Ïl$Am'$>ù"$09$*Ø$2Þ$:s$A	$@¨©$=†3$5	4$1Ÿ	$4ùU$*9h$7ª‡$Zú{$oE&$lœ$mœd$^
$4ïû$/MM$6:²$SCÁ$=Ð*$7.$>kã$GAn$:Wv$3Î,$?O'$il,$T°ý$2YL$,љ$8F$>j"$/7[$,¡:$,éZ$4»—$=rå$'¡Ù$.¾$<º¶$.‰€$!¸u$)
€$/®‡$"°1$@O±$}ÕØ$@ïã$'ßÎ$+A$(þ!$ÑÜ$ M¦$˜"$.$è9$%$83s$Po$G«A$:cp$C"F$DŒL$)ó$&rÃ$D$dÔ$­Z$U€$(E×$.¶O$fo$&–4$!›$!Ä-$!á$#Û$7<$sO$'`$"÷$"1$FY¥$;ƒ[$%õg$!*Ä$Ï$ôR$&A$>jÏ$?-$s×$²Ø$^3$,¼Ò$)Lë$#½K$+¤$1›Â$$ˆz$ž$•ö$4e$¡•$ ð³$:E$4ù$)ây$;í$)]¸$ç$"¡9$14J$%Ï1$6•$8W$,Ò$õ$'á$'Î$!±~$Æ$"$MÀ$5Ç-$ ác$+	0$!<$–c$W $!zÅ$&Êt$*ïÕ$¬¸$ï«$Ú­$°¤$ÿ@$ M…$"[%$#Y$Úe$C$¬ø$ ò$x($""$!ˆÿ$‹k$c$Y$o'$&^ó$Ä$hS$†$ä0$«$9$¡³$‡:$ą$Î'$w3$OÑ$½ó$c¡$=Ï$ž$)]$ܐ$Ží$í$!
$Â+$g­$›7$
5†$-$?¸$ȁ$
¢$'Ì$Ä0$Ùú$8 $kT$
®ý$»$Á%$	$1$Ï)$3#$E!$ 4Ò$9Ñ$ IÑ$(T$lš$½!$ÃA$»$Œ$6$Áû$•$Í$>è$p$—S$¿x$^ƒ$ñ$
DÚ$¸W$
ïî$
–÷$k$¨$
›K$	$"$Ó$
´µ$
†"$5;$§`$[$ú‹$+Y$
$ãw$$
ä$€Ð$N5$n1$íh$MÆ$)Nù$2þ¡$Ã@$
r$	hZ$Æù$	À»$Š¥$63$ö$
¶$ÔÊ$Y—$Ùê$7p$5$
×¥$¼©$ç'$ˆ‹$	'($-$~/$5tÙ$9/·$üM$'|$yÁ$
¦e$ùE$
˜ñ$
I­$
Ø@$@$"m$
›¯$	ÿØ$CÇ$a$$Û$
'¯$*x$
û#$	j$]$¯Ü$Úb$&Y$®b$€$üç$SV$¸W$
"ú$–Ÿ$
$j$$è,$
õ$á_$
™$
Ñã$"c$ß$$H$Ω$jf$ˆË$Áj$›ñ$žl$n$Ê$iJ$Œç$Íÿ$–T$gE$"Á$ƒ$ h$
#Š$ÃM$
"N$Sõ$
 }$§ª$ì4$ø}$t$
Ã$<$¦r$ú—$ï~$ö¹$‹$‡%$²Ÿ$
!$֍$Âø$%–Á$õQ$å$µï$Šx$
K$$ÿ&$DŽ$þƒ$>ü$˝$™$¬ß$§€$ߥ$–C$Ây$û$]U$fO$߃$ñ}$üo$Y$å$*$¾$Ñ#$:S$|:$~$t$›ã$!$'u$·å$@c$wí$åá$°â$'$>$Tñ$éª$GÉ $A_¤$ $¯¶$( 9$ÄÇ$n$u"$$Áw$H¬$=b$£$A˜$¡$ÝP$á2$5=$ÚÙ$†¼$I=$cÞ$ïÈ$'t$œ7$>…$óã$͈$5¨$"?$Íï$™$$³ç$ç–$™i$$ÛD$»$$%ª$¨¾$Ôç$»û$9—$±$òž$g*$ËM$S$!!H$?Y_$ALÞ$a$ {$ÿ$2$a$À#$R°$•	$ì¤$$`$!%$''ž$&P<$ba$Á$þc$‡ƒ$ø$‰¤$Šn$‰Í$$!Í$=~$B²¼$"³Ç$OÏ$Ý_${G$À$:–$‰é$»S$O$ñw$ð$#¹$"Á$E¯$‹v$"3Ò$"	,$z$Zk$|Y$«$"
«$&G$sÊ$ ™è$5Æå$(äÐ$I$ƒK$Ó±$µI$øC$i|$· $Â-$z$êë$¤c$'$Cª$¾*$|I$S$u$À$§½$¢T$=$¸$U$ˆ$þ$i¤$ Qp$%ãx$#áÅ$^"$Ú$> $é¦$jÚ$Œ½$`$%ý${‹$V]$jÿ$"Ó$=y$ÈJ$"U$¦µ$«J$!9š$W"$W§$&ó.$.4I$ d=$!íÔ$ãI$̧$I0$V6$ώ$'Ï$'¢´$(eT$—‡$-þ¿$VÚ$-|7$/:Y$3ñˆ$˜·$€°$œo$HŸ$¬Ð$ õ°$Lþ$!TN$ú½$×ý$ —($%X$¹–$!$ $ %ã$ht$!f¾$p$"3H$ï$å$ã.$'p8$¢â$ãX$°7$ ¶M$Ïa$ ˆx$]ˆ$e÷$ÑÃ$J'$Z1$)ýQ$,´$*l"$!Å`$#´$e%$,bÁ$ð´$*S$Kx%$ZÕ¢$3úN$%íì$/
‹$:
ó$)hœ$$Ôü$áC$"Ý$&'p$+ò$$›m$%œ+$$ÐÓ$'½ô$!¬{$%8Ñ$"÷ã$)˜Ž$$O½$(TÎ$#ñ±$&}š$%s>$'ù$%_H$'t$%Ï1$*‡*$'Ã{$+b3$$'$(ºâ$)Ì$+­ú$* ™$8;þ$58t$/é'$+Z$,‡$*ÀA$,M$'Ÿ$)È-$,ûµ$,¥û$'0å$,Sù$$ϟ$(¼$0î$W0ù$Oü$4 !$,Ä^$-´9$("V$,c$*Nƒ$-7$&í)$-®›$*ñ]$3Éì$:òy$6ûa$*öô$17$)݀$-X¾$-\$.Ù $,.î$0K$+B6$0ÃÀ$5 $[Põ$RáÜ$7¯n$-²;$20æ$.Ÿ$2y$.Âñ$1«¸$0Q‰$/η$/`$4~ñ$1ý$3ŽÜ$.L|$4`·$7·v$?·´$4JØ$5P=$.y6$0m$2Q¡$4z$1!T$3<†$2Òß$Dáˆ$Q‡ï$Dä´$23Â$5+ $--‡$3‹j$/5F$5ÂÂ$3£$43s$1¤$8ºV$4Ç*$3õ$4E$8Ö$>P'$8´E$1ð$C›_$6T$AbN$M<$Xù$I`Ð$?™S$6܉$7D^$6Ÿ4$8ÒÑ$ET$NÑ$A>þ$> d$7á/$709$6`7$8`$:ëÝ$BK$>|B$<ˆD$8ÿÍ$=Ž4$;($C§$>
ï$<ÈK$<V$WÄ$]2­$[Á)$MÓ$A±Y$9O$>g$='‡$B)ö$@ð0$FqÙ$>P$=mœ$;?G$@Ìz$DpY$XÏ$NP©$CL$@,£$Aã^$<I$E	
$Eƒ{$Gm4$AœU$J˜#$JÙ{$Ef*$B¼'$Dæw$L¯$_3Ñ$MÊD$I,K$E$Gä$Gæ$Hä¨$Eî$F}$Dšy$G©»$Lö¿$Hm$Gd|$K_î$H_Ï$LF$F»$I€$JV¾$Kîó$DX($Id$EÖ$Iŀ$Lb±$NëS$Gv£$KÐ0$HÍ&$Q&"$O.1$NWÝ$E•Ã$MØÙ$Iå$Q»'$P'3$_Ÿ$OHµ$Pfd$KPe$R4$O™i$R($$Q?$V$OË[$P‰;$Ujj$"hì$ŒrG$}]b$a÷ˆ$^•o$fC$dB$Pßê$UŒá$T¦†$V8ù$Z'$_ÿº$UÓ^$Z½^$QãL$VQµ$Râ0$W‹©$VG$\Ëã$\'Ú$dÁ$]ES$^X‹$Xù$_Ðb$hŒ¹$kÈP$ZçD$_Û$Wü($`Õ¤$d9ž$n¥—$a#$a©@$^#^$cY£$iéX$|Â$o‹ $f³Å$`#Ù$d¶£$eš`$kk.$gmr$}"$"óU$uB$hž$r$'$jF$o'$r$Êv$Œª³$ƒÉ$kƒù$nÖÄ$kÌL$røK$r€Š$|ÚÝ$s¬}$váå$sÅÅ$}zÆ$yç$ƒ	3$"A$ƒÔ‡$r¢à$zšA$}̶$É'${e$'¤ƒ$"f¼$"d`$|Wl$…ï$bŸ$"/ž$›•5$«DJ$™î…$)Ð$žX2$¥¾H$'ÔÎ$—§$$—[;$"Ýt$‰àS$"&•$‰øO$‡

$"È$Žf$¢Tž$¿¯á$Áñ$¡˜K$›¿Ä$˜J;$‡y;$;Â$'ià$Ž$‰ÉH$›l$²´Ë$À¾ò$²l÷$´uW$¼$†$ϙ8$ÔÔc$¢O|$"•ÀÀÀ$N0f$93$WeÖ$]ú#ùÕv#å›"#ò9†#òŒÓ$Žª$.ö$HZ#ᄽ#âKw#ýOw$@Ð6$,8Ú#û¯#ó›N#$ݏ$>(#ÕÞ	#Ê¡H#ÌÕ#éñx$0cè$A;$@%$ü$q$ù-$'$¹$	§#Û3#ÌÀ¼#Ðß#ÕR#ÙN$"$¨-$¥:$X]Ž$–<Y$ŒÔk$Q¬²$@y#éôt$KD$]—7$+qÃ#ó6Ó$
$fµ$²Ã…$å$ˆø$/y#ä0È#Óå2#ðMž#áf"#ݸ†#ý–'$S%$?Rˆ$=€$r$(È5$ÿ©$AßH$D#çõB#ýe¨$*l@$
eç#Ù¨Í#¿`X#ºÂ#ø]"$Hm$À|$'$/¦#æA
#Ìa#¿5ò#Óõ±$¨¡$8R=$_#Ðëp#ÉpÄ#æAð$w#÷Y€#þëj$žÍ#ÐB#Ñpõ#ôÆM#ðÖp#ãå#ÒD·#ÆBß#ŵB#Ғ&#äýl#Ôc;#ÅF#Ç¥Ì#ÜB#Üù&#˼y#Չß#ѐV#ðéâ$–p#åßl#ËC#Ú!%#Îé#»›Í#µ"8#ÂÐß#ÌÓ¿#Ôøï#ÒF#¹¡#µU³#¿tD#Ƈ£#Ì«×#Ìä#ÌIo#Ê}F#ËÐ#Æq#Ç$¸#Ïî,#Þ¢#ä*#ø`G$YA$³#ÿV¼$²¥$íÓ$
Í${Ë$!$^º#þ–Ö$,6#í_#ÍÌÛ#È»¹#Ê{#Ï^Æ#×æõ#âOV#ãÙÿ#ðqé#ìüÖ#á{Ù#Úk¼#ÜÏT#Õ ´#Ôš#Õïb#Ò ñ#Ȁ…#Ìú#Ö¶%#փÄ#å
÷#Ã}—#¼ÀJ#¸ò3#´ì.#ºÜ:#·ú0#¹Y`#µð#­+^#©§#¸þÜ#¶¸#¢²W#qå#£U#©®ß#®#Ö#¨ì½#¦cî#¡åÒ#¥)y#£ËŠ#©ì#¬Ê¿#ª¥#¢Át# A©#š«#ž£=#£eÜ#¥v`#¢°#¤;b#¥C
#¨##¨'#°µŸ#¡o2#¡#¢nV#¥¥
#¢RÕ#¤¢#¤fo#¦èª#ªEÚ#®èÕ#²hí#¹4#ÃaM#҃#فJ#ì¬$$/U©$5.$$àÿ$R$0+†$;˜™$3Àú$(Þü$.¬Ç$.¨$*×è$ŒŒ$.$ƀ#øë
#ÙÜq#ÕÙV#ïÌý$¦K$WZ$îA$·$ää$ËÐ$ɯ$ý¥$ݏ$ÈQ#úµ#öÕ
#ýû¦#õŸ#ò.e#ïV#ïÉ×#áµÙ#ÖqÉ#ΜÙ#Ò×#Í_'#Ãɂ#½¸Ã#¾Cl#¸-•#·V$#±¶·#²Ï#«¤#¬TŠ#º —#ÜÊd#¾œB#©Þä#£"#ªC¢#£"Ò#£†#¢Ên#¨ú€#¦`ç#¦|f#­/—#¾‡Ù#¯Ìò#¥#i# ä#£
#±
#¡è3#¢|#¥g#¡÷c#¤úå#¤mÕ#¬7#Σë#ÎùØ#¬h?#©Ù#¤™Ì#£LÖ#Ÿíó#¡©#Ÿ¿w#¡¨u#¡'…#§Su#¨q#ºµ #½À#²i#½.¦#Ãá…#»œ#Ã8þ#Áº#ÇRì#ÆT#Êÿ%#È2ù#Ê%#ÈÆx#ÖQr#ò7#öòÈ#Ïâ#Ëx#Ãð#ºÅB#°Ñ•#¯r¦#¥SÌ#ªÉ$#°I¸#¶*Ø#¸&ö#½wc#¹¤œ#½µU#½¬)#Á3#½w<#¿ØÅ#Êú#½mt#¹m#½10#µ#´#¸Iÿ#µ×:#¸‰#²Vþ#°&<#¶ýä#Íðm#¿Œú#°­~#­_#«¿ó#©Â<#«ŸV#¥[#¦»Ÿ#¤#Ü#¤Þ¹#¡óM#¢›# Ðo#¤¢x#¡­#£®#¢SÑ#®'ô#¥?ö#¥%%#¢]#¤å#¢ts#ª–€#µî.#§J‹#¤­î#¤•Œ#¢L#¢}Ì#Ÿ4–#£ §#ªJD#°¥d#¥Z³#£Uþ#¢Æ#£%#žÏ¤#¡·#ŸYÌ#¢¹ó#Ÿ¦# Ñx#Ÿb"#¡Çj#Ÿ8í#¤¬~#žÐ©#¡H#¢Óv#£²# Š##¡"6# °~#¥l&# "#£Ü±#Ÿ˜o#¡þ#¢%T#§ ì#¨œn#©Ví#£ø}#¡jE#¡a[#¦ä·#¥¹G#¨²¹#¥‹#ª÷å#¢h#¢:–# %R#¦U_#¡@N#£²¯#¤†¿#¨lë#¡Î(#£ž\#ªGj#¯AÒ#¤Éõ#»Sÿ#Ÿ•#¢ÿÌ#¢‰#£#¢#¢n#£ò1#§Þ
#¡Ün#ªÕ²#°C
#ª=î#£#Z#£# ™s#§x"#£¼#¤lä# üÿ#£Ù¿# Öê#¤G#¥ÕÍ#©ÜÐ#§H{#©d4#¢ýE#¥È:#£¥'#¦äE#¤zŽ#¦+…# n#¨Z#¤Ÿ"#¥<æ#¢/#¥òw#¢—™#£`p#¢[â#¥<#£}…#¤,ô#¡–Þ#¦.ï#£BÆ#¥¢9#¡L#¦?#£E¿#¥Ðè#¤É#¥hF#¥#¥X#£î#´åÔ#Ëû#½/ô#§»º#©½š#©ŠX#²"Q#³¡x#®#©uW#©"œ#¤çQ#«ÚB#§Æ#­ª"#¬~f#¬t#§½å#ªJ¦#¦é#«¡#©ð#©¨Ç#¦ô#§7Ë#ªÄã#¯AB#ªõ#¬)¢#©üP#®‹¶#ªŒl#¬¾#ªF%#«;#§§ç#ª"J#©B#¬ž°#²/#®hZ#ªWp#®V@#©X*#«b\#©ºW#¬u#©Ùt#®ÿ#©"´#ªŽ3#©áƒ#­ZÇ#ª#­õö#¶w#Æ#×#µ.#¹;#§êç#¨öÝ#¦ýœ#ª¤#©…ý#¬{?#«¦·#¬Úò#©:·#®WW#µ§X#²ˆ2#ªì#¬ý##ª('#©Í¿#§xó#­nQ#«:ò#¶÷#©¾Î#ªí#©2u#®ad#°b#É7Ü#Ê)Á#´n#«S#­Ü¼#®¬+#°s§#®|Z#·óu#¼…Î#¹µ #²¥w#³<L#°à‹#²,y#®µr#°ši#°é0#¸"Ð#¶Œ#ª´ë#¦°g#¬/é#ª¹Ä#©%ò#§6E#¬g°#³Ž¤#°Eõ#­Nv#°i¾#¶×•#˛…#Áû·#²år#¯2Î#²0#¯f¬#±>Ú#½îÕ#µ#±5È#±çÔ#°R#³9ƒ#¯g.#²[#°÷;#¶¦#³#½¿Á#±@)#´Aß#²*C#ÄÎD#ºä¥#¸Qß#´=¨#¶TŒ#µÐ#»g#²o#²~¦#¯XÏ#´z»#³:ö#Çâ#ʙ#Ì
#»³ö#¿6#¹ù¨#¸=T#·É#·šÜ#´nq#·Ì¿#·Ž¬#º`Ï#·è‡#¹Ì-#¶.Ü#·=œ#¶?Ê#º;)#·ó/#¼b#¹:Z#¹²j#¸
–#ºr"#¹(M#ºV$#¸!3#½—f#À'#ϕ5#嵟#ÌB¯#»@Y#ºœd#·jŠ#ºÜ #¹Cý#½##À·×#Ãö#»tˆ#¾È#»êE#À]#º##Ãp#¾|Æ#À±¶#ÁE#¾ÙŸ#º³2#¼j #»!ë#¼p#¿ #Ó`w#à§ý#ÕÄw#ÇÅ#¾^I#º•q#Áv#"Û#Ãi6#ºt:#¹ó_#»#¾Šg#ÀLa#Èì^#Ê~#Ç9b#À¢#Â\'#ÀÛ²#Á.#¿g®#ĒT#ÁSX#Á"y#Ã*#Å({#ÊñÌ#҅~#ț"#Ç°(#Åý#Á#Àºå#À±¨#¼¸L#ĕ#ÆKC#ËQ#Ìæ¥#Æþ.#˛·#ÐôW#ȁ#ÊcŠ#Ľ#Ë@ó#Åjõ#Åõê#Ãiå#Æý¨#őR#Èw#Éû¯#Ôà·#ÕUá#É_Ó#ÇŽ#Ê~,#Êù#ÈLr#¿¹#Ãôž#Ãg#Ë)l#Èëõ#Ì1–#Ã,Ò#Å%Õ#ÅO?#јÅ#ÒßÅ#Ï Z#ÌMM#ÐѬ#ʪ
#Ȃª#Ç1\#Í}#Íæ#ÐLù#Ñrr#Ñã#Ê5u#͟÷#Ö	‹#Íë†#ͬæ#Ñjä#Èýõ#Ër#Ç#ÈÆw#Ä#Æå)#ÅA‹#É–#ÈuÚ#Èkì#Ę #Ç!'#Æ&#ύ£#Ôkƒ#êi—#õL#ñ'##èû,#áú?#Ö#Ù%!#Ó)#Ԙ~#Ñ#Á#Ò§#Êÿd#ÌR#ÊS#Î}i#ËOî#Ð!N#ÏÓð#Ð|#Î`Y#Î\=#ÍdÔ#×Iw#×Êû#ÔÒ±#ː#Ð_Ó#Ñ)#ØzÜ#ÖþÕ#×\#ÒØ3#ÔØ#Ô C#Ԅ¦#Ñsã#ÕÓN#Ô¹x#ÔoÏ#Ïå#×ݑ#Õä™#ØdØ#Þ½‹#ê©ï#âQ¨#àŽÃ#Ü!»#Û½$#ײ#Þ_â#ێÞ#Þõú#Üo»#䆅#àˆ#âòî#ã\K#éûí#ë{!#êÙè#Þµ«#åòÌ#÷X¦#ñÝ2#å#Ã#ç #ï?$Pí#ät#ß?Û#Û¥å#äáª#êyS#ðÎé#Þ#áO‡#àÀ«#õ4Ú#ï)5#áLÇ#∊#Üsi#Ü´#æ5ð#àë#Ú­X#ڏ›#⹎#ãhù#ä.9#Ü£í#âÆç#â&#畿#ì@ß#ûCö#äË>#íøê#ó$
€Y$ë7$ZM$«$|h#ùÃÚ#ïW"#èÈç#ê¢#æÍ·#ìÊP#êF¶#øÎ#ò;#ôœ½#íh±#ësÅ#æ2`#ï3œ#î¡#ê'l#ä¿X#å²{#çº#ôû•#ù§É#ý+K#ï
#ëÍ#높#÷Þ#ðìð#ñ|`#òÂl#ò9¾#ç j#ñÈ #òˎ#ö79#ÿ†S$ü¦#ò%N#íÒò#ïVÉ#óÌ#ðïi#ø4«#ðƟ#ô<d#ýÊ#þµi#ïêý#íù—#íX]#ò»*#ñ¦#ôÈ#ï×J#ðá/#í-:#ìóæ#ðŠß#û1$ßy$Î#ô»#öê°#÷|‰#ÿ:q$²Q#ý"|#ï÷Ç#õ¸^#ý§ï$ÿ¯#øË#öj#õ›•#üjÛ#òìs#ø^…#õ£U$î#ÿ1$Ü$ú¦$e»#ûã|$K $™1$#$Þ$¬¼$uþ

==> anc/LateM_Spectra/LSPM_J0932+2659E.fits <==
SIMPLE  =                    T / Written by IDL:  Fri Sep 27 13:41:40 2013      BITPIX  =                  -32 /Real*4 (floating point)                         NAXIS   =                    2 /                                                NAXIS1  =                 4174 /Number of positions along axis 1                NAXIS2  =                    3 /Number of positions along axis 2                EXTEND  =                    T /Extensions may be present                       ORIGIN  = 'Institute for Astronomy' /                                           TELESCOP= 'NASA IRTF'          /                                                INSTRUME= 'SPeX, IRTF Spectrograph' /                                           OBSERVER= 'Your_Name'          /                                                OBJECT  = 'LSPM_J0932+2659E'   /                                                IRAFNAME= 'LSPM_J0932+2659E_tellcor_merged' /                                   TIME_OBS= '13:25:33.148853'    / Average UT TIME OF ACQISTION ('hh:mm:ss.ss')   DATE_OBS= '2012-12-17'         / UT DATE OF ACQUISITION ('yyyy/mm/dd')          ITIME   =        60.0000000000 / INTEGRATION TIME IN SECONDS                    CO_ADDS =                    1 / NUMBER OF INTEGRATIONS                         NDR     =                   32 / Number of Non-Destructive Reads                SLOWCNT =                   20 / Number of Slow Counts                          TABLE_MS=        512.452000000 / msec to clock out array                        ROTATOR =        329.860000000 / Rotator_Mechanical_Angle; pos=659719           POSANGLE=        240.280000000 / Average Sky_Position_Angle                     SLIT    = '0.3x15  '           / menu=2,pos=89000                               GRAT    = 'ShortXD '           / menu=0,pos=719950                              PLATE_SC=       0.150000000000 / PlateScale arcsec/pixel                        RA      = '+09:32:48.49 '      / Right Ascension                                DEC     = '+26:59:42.8 '       / Declination                                    HA      = '+00:42:19.325000'   / Average Hour Angle                             AIRMASS =        1.02250000000 / Average Air Mass                               EPOCH   =        2000.00000000 / Epoch                                          MODENAME= 'ShortXD '           / Spectroscopy mode                              FLAT    = 'flat452-456.fits'   / Flat field image                               NAPS    =                    1 / Number of apertures                            NORDERS =                    1 / Number of orders                               ORDERS  = '0       '           / Order numbers                                  START   =                    0 / Array column of first FITS array column        STOP    =                 4173 / Array column of last FITS array column         SLTH_PIX=        100.000000000 / Slit height in pixels                          SLTH_ARC=        15.0000000000 / Slit height in arcseconds                      SLTW_PIX=        2.00000000000 / Slit width in pixels                           SLTW_ARC=       0.300000000000 / Slit width in arcseconds                       APPOSO03= '3.90850 '           / Aperture positions (arcsec) for order 03       APPOSO04= '3.90587 '           / Aperture positions (arcsec) for order 04       APPOSO05= '3.89766 '           / Aperture positions (arcsec) for order 05       APPOSO06= '3.89364 '           / Aperture positions (arcsec) for order 06       APPOSO07= '3.89209 '           / Aperture positions (arcsec) for order 07       APPOSO08= '3.89540 '           / Aperture positions (arcsec) for order 08       PSFRAD  =        2.00000000000 / Optimal extraction PSF radius in arcseconds    APRADIUS=        1.50000000000 / Aperture radius in arcseconds                  BGSTART =        2.50000000000 / Background start radius in arcseconds          BGWIDTH =        2.00000000000 / Background width in arcseconds                 BGORDER =        0.00000000000 / Background polynomial fit degree               WAVECAL = 'wavecal457-459.fits' / Wavecal file used for wavelength calibration  XUNITS  = 'um      '           / Units of the X axis                            YUNITS  = 'ergss-1cm-2A-1'     / Units of the Y axis                            XTITLE  = '!7k!5 (!7l!5m)'     / IDL X title                                    YTITLE  = '!5f!D!7k!N!5 (ergs s!E-1!N cm!E-2!N !5!sA!r!u!9 %!5!n!E-1!N)' / IDL YVERSION = 'v3.4    '           / Spextool version                               RES     =        2000.00000000 / Average spectral resolving power               DISPO03 =    0.000537570000000 / Dispersion (um pixel-1) for order 03           DISPO04 =    0.000403220000000 / Dispersion (um pixel-1) for order 04           DISPO05 =    0.000322750000000 / Dispersion (um pixel-1) for order 05           DISPO06 =    0.000269222000000 / Dispersion (um pixel-1) for order 06           DISPO07 =    0.000231091000000 / Dispersion (um pixel-1) for order 07           DISPO08 =    0.000202584000000 / Dispersion (um pixel-1) for order 08           DAIRMASS=           -0.0118300 / Average airmass difference between std and obj HISTORY The output FITS files contain a 3-D array of data consisting ofsets of  HISTORY  triplet arrays of data for each aperture and each order,where each tr  HISTORY iplet is composed of an array for the wavelength,an array for the flux  HISTORY , and an array for the error. The tripletsfor each aperture are stacke  HISTORY d behind one another, followed bythe triplets for the next order, etc.  HISTORY  If no orders have beenskipped or deslected in the extraction process,  HISTORY  the contents ofaperture Y in order X can be found as follows:lambda =  HISTORY array[*,0,( X - (smallest order number))*naps + (Y-1)], flux   =array[  HISTORY *,1,( X - (smallest order number))*naps + (Y-1)], error  =array[*,2,(   HISTORY X - (smallest order number))*naps + (Y-1)]  Forexample, for an SXD fil  HISTORY e with two apertures, the wavelengtharray for aperture 1 in order 3 is  HISTORY  located in array [*,0,0], theflux is in array [*,1,0] and the error i  HISTORY s in array [*,2,0]. Foraperture 2, the wavelength is in array [*,0,1],  HISTORY  the flux is inarray [*,1,1] and the error is in array [*,2,1]. For or  HISTORY der 4,the flux for aperture 1 is in array [*,1,2], while the flux fora  HISTORY perture 2 is in array [*,1,3]. For order 5, the fluxes for thetwo aper  HISTORY tures are in arrays [*,1,4] and [*,1,5], etc.  Thespectra have been co  HISTORY rrected for non-linearity.                                              HISTORY                                                                         HISTORY Xcombspec History                                                       HISTORY                                                                         HISTORY The spectra were combined using a Robust Weighted Mean.  The robust     HISTORY threshold was 8.00000.  The files spectra0388.fits, spectra0389.fits,   HISTORY spectra0390.fits, spectra0391.fits, spectra0392.fits,                   HISTORY spectra0393.fits were combined.    Aperture 01 Info: The scale          HISTORY factors were determined using order 04.  The scale factors are          HISTORY 0.924471, 0.956888, 1.04595, 1.11839, 1.30573, 0.929060.  The median    HISTORY RMS deviation in each order is 0.164190, 0.162337, 0.160815,            HISTORY 0.153945, 0.119472, 0.106251.    The spectral shapes have been          HISTORY corrected.                                                              HISTORY This spectrum was telluric corrected using the telluric correction      HISTORY spectra PM07086+3042_tellcor_tellspec.fits.  The telluric correction    HISTORY spectra for aperture 01 were shifted by -0.00499324, 0.0522574,         HISTORY 0.0249882, 0.165766, 0.289615, 0.300000 pixels.                         HISTORY                                                                         HISTORY Xmergeorders History                                                    HISTORY                                                                         HISTORY This merged spectrum was derived from aperture 01 of file               HISTORY LSPM_J0932+2659E_tellcor.fits.  The scaled factors for orders 3, 4,     HISTORY 5, 6, 7, 8 are 1.00000, 1.00000, 1.04045, 1.07999, 1.14897, 1.19705     HISTORY respectively.                                                           END                                                                                                                                                             ?M¢õ?M°;?M½'?MÊÉ?MØ?MåV?Mòœ?Mÿã?N
)?No?N'µ?N4û?NBA?NO‡?N\Í?Nj?NwX?N"ž?NÉ?NŸ?N®^?N½©?NÌó?NÜ=?Në‡?NúÑ?O
?Oe?O(¯?O7ø?OGB?OV‹?OeÔ?Ou?O"f?O"¯?O¢ø?O²@?OÁ‰?OÐÑ?Oà?Oïb?Oþ«?P
ò?P:?P,'?P;É?PK?PZX?PiŸ?Pxæ?Pˆ-?P—t?P¦»?P¶?PÅH?Pԏ?PãÕ?Pó?Qa?Q§?Q í?Q03?Q?x?QN¾?Q^?QmH?Q|Ž?Q‹Ó?Q›?Qª\?Q¹¡?QÈæ?QØ*?Qçn?Qö³?R÷?R;?R$?R3Ä?RC?RRK?RaŽ?RpÒ?R€?RX?Rž›?R­Þ?R½!?RÌd?RÛ¦?Rêé?Rú+?S	m?S°?S'ò?S74?SFu?SU·?Sdù?St:?Sƒ|?S'½?S¡þ?S±??SÀ€?SÏÁ?Sß?SîC?Sýƒ?TÃ?T?T+D?T:"?TIÄ?TY?ThE?Tw…?T†Ä?T–?T¥C?T´'?TÃÂ?TÓ?Tâ@?Tñ~?U½?Uü?U:?U.y?U=·?ULõ?U\3?Ukr?Uz¯?U‰í?U™+?U¨i?U·¦?UÆä?UÖ!?Uå^?Uô›?VØ?V?V"R?V1?V@Ë?VP?V_D?Vn€?V}¼?VŒú?Vœ6?V«q?Vº­?VÉé?VÙ$?Vè`?V÷›?W×?W?W%M?W4ˆ?WCÃ?WRþ?Wb8?Wqs?W€­?Wè?WŸ"?W®\?W½–?WÌÐ?WÜ
?WëD?Wú~?X	·?Xñ?X(*?X7d?XF?XUÖ?Xe?XtH?Xƒ?X'º?X¡ò?X±,?XÀd?Xϝ?XÞÕ?Xî
?XýE?Y}?Yµ?Y*í?Y:%?YI\?YX"?YgË?Yw?Y†:?Y•q?Y¤¨?Y³ß?YÃ?YÒL?Yáƒ?Yðº?Yÿð?Z'?Z]?Z-"?Z<É?ZKÿ?Z[5?Zjk?Zy¡?ZˆÖ?Z˜?Z§A?Z¶w?ZŬ?ZÔâ?Zä?ZóM?[?[¶?[ ë?[0 ?[?T?[N‰?[]½?[lñ?[|&?[‹Z?[šŽ?[©Â?[¸ö?[È)?[×]?[æ'?[õÄ?\ø?\+?\#^?\2'?\AÅ?\P÷?\`*?\o]?\~?\Ã?\œõ?\¬(?\»Z?\ʌ?\Ù¾?\èò?\ø$?]V?]‡?]%¹?]4ë?]D?]SN?]b€?]q±?]€â?]?]ŸD?]®v?]½¦?]Ì×?]Ü?]ë9?]úi?^	š?^Ê?^'û?^7+?^F[?^U‹?^d»?^së?^ƒ?^'K?^¡{?^°ª?^¿Ú?^Ï	?^Þ9?^íh?^ü—?_Ç?_ö?_*%?_9T?_Hƒ?_W²?_fà?_v?_…=?_"l?_£š?_²È?_Á÷?_Ñ%?_àS?_ï?_þ¯?`
Ü?`
?`,8?`;e?`J"?`YÀ?`hí?`x?`‡H?`–u?`¥¢?`´Ï?`Ãü?`Ó)?`âU?`ñ'?a®?aÛ?a?a.5?a=a?aL?a[¹?ajå?az?a‰=?a˜i?a§•?a¶À?aÅì?aÕ?aäC?aón?b™?bÅ?b ð?b0?b?F?bNq?b]œ?blÆ?b{ñ?b‹?bšF?b©q?b¸›?bÇÅ?bÖð?bæ?bõD?cn?c˜?c"Â?c1í?cA?cP@?c_j?cn"?c}½?cŒæ?cœ?c«9?cºb?cɋ?cص?cçÞ?c÷?d/?dX?d$?d3ª?dBÒ?dQû?da#?dpL?dt?dŽœ?dÄ?d¬ì?d¼?dË<?dÚd?déŒ?dø´?eÜ?e?e&+?e5S?eD{?eS¢?ebÊ?eqñ?e?e??eŸf?e®?e½´?eÌÛ?eÜ?eë)?eúO?f	v?f?f'Ã?f6é?fF?fU6?fd\?fsƒ?f'©?f'Ï?f õ?f°?f¿@?fÎf?f݌?fì²?fû×?g
ý?g"?g)H?g8m?gG'?gV¹?geÞ?gu?g"(?g"M?g¢r?g±—?gÀ¼?gÏà?gß?gî*?gýN?hs?h—?h*¼?h9à?hI?hX)?hgM?hvq?h…•?h"¹?h£Ý?h³?hÂ%?hÑH?hàl?hï?hþ³?i
×?iú?i,?i;A?iJd?iYˆ?ih¬?iwÏ?i†ò?i–?i¥8?i´[?iÃ~?iÒ¡?iáÄ?iðæ?j	?j,?jN?j-q?j<"?jKµ?jZØ?jiú?jy?jˆ>?j—`?j¦ƒ?jµ¥?jÄÇ?jÓè?jã
?jò,?kN?ko?k'?k.³?k=Ô?kLö?k\?kk:?kz[?k‰|?k˜?k§¿?k¶à?kÆ?kÕ"?käC?kód?l…?l¥?l Æ?l/ç?l??lN(?l]I?lli?l{Š?lŠª?l™Ë?l¨ë?l¸?lÇ,?lÖL?lål?lôŒ?m¬?mÌ?m!ì?m1?m@,?mOL?m^l?mm‹?m|¬?m‹Ì?mšë?mª?m¹*?mÈJ?m×i?mæˆ?mõ¨?nÇ?næ?n#?n2%?nAD?nPc?n_'?nn¡?n}À?nŒÞ?n›ý?n«?nº;?nÉZ?nØx?nç—?nöµ?oÔ?oò?o$?o3/?oBN?oQl?o`Š?oo¨?o~È?oæ?o?o¬"?o»@?oÊ^?oÑe?oã7?oõ?pÙ?p«?p*|?p<L?pN?p_î?pq¾?pƒŽ?p•^?p§.?p¸þ?pÊÎ?pܝ?pîl?q<?q?q#Ú?q5¨?qGw?qYE?qk?q|â?qŽ±?q ?q²M?qÄ?qÕè?qçµ?qù'?rO?r?r.é?r@µ?rR'?rdN?rv?r‡æ?r™²?r«~?r½I?rÏ?ràà?rò«?sv?sA?s(?s9Ö?sK¡?s]k?so5?s?s'Ê?s¤"?s¶^?sÈ'?sÙð?sëº?sýƒ?tL?t!?t2Ý?tD¦?tVn?th6?tyþ?t‹Æ?tŽ?t¯V?tÁ?tÒå?tä¬?tös?u:?u?u+È?u=Ž?uOU?ua?urá?u"¨?u–n?u¨4?u¹ú?uË¿?u݅?uïJ?v?vÔ?v$™?v6^?vH"?vYç?vk«?v}o?v3?v ÷?v²»?vÄ?vÖC?vè?vùÉ?wŒ?wO?w/?w@Õ?wR˜?wdZ?wv?w‡à?w™¢?w«d?w½&?wÎè?wà©?wòk?x,?xî?x'¯?x9p?xK1?x\ñ?xn²?x€r?x'3?x£ó?xµ³?xÇs?xÙ3?xêó?xü³?yr?y 1?y1ñ?yC°?yUo?yg.?yxì?yŠ¬?yœk?y®)?y¿ç?yÑ¥?yãd?yõ!?zß?z?z*Z?z<?zMÕ?z_'?zqO?zƒ?z"É?z¦†?z¸C?zÉÿ?zÛ»?zíx?zÿ4?{ð?{"¬?{4h?{F#?{Wß?{iš?{{V?{?{žÍ?{°ˆ?{ÂC?{Óý?{å¸?{÷r?|	-?|ç?|,¡?|>[?|P?|aÏ?|s‰?|…B?|–ü?|¨µ?|ºn?|Ì'?|Ýà?|ï™?}R?}?}$Ã?}6|?}H4?}Yì?}k¥?}}^?}?} Í?}²…?}Ä=?}Õô?}ç«?}ùc?~?~Ñ?~.ˆ?~@??~Qõ?~c¬?~ub?~‡?~˜Ï?~ª…?~¼;?~Íñ?~ߧ?~ñ]??È?&}?83?Iè?[?mS??½?¢q?´&?ÅÚ?׏?éC?ú÷?€U?€/?€	?€ ã?€)½?€2˜?€;q?€DK?€M%?€Uþ?€^Ø?€g±?€p‹?€yd?€'=?€‹?€"ð?€œÉ?€¥¢?€®{?€·T?€À-?€É?€Ñß?€Ú¸?€ã'?€ìi?€õB?€þ?ó?Ì?¤?!}?*U?3-?<?DÞ?M¶?VŽ?_f?h>?q?yî?'Æ?‹ž?"v?N?¦%?®ý?·Õ?À¬?É"?Ò[?Û3?ä
?ìâ?õ¹?þ?'g?'??'?'!í?'*Å?'3œ?'<s?'EJ?'N ?'V÷?'_Î?'h¥?'q{?'zR?'ƒ)?'‹ÿ?'"Ö?'¬?'¦ƒ?'¯Y?'¸/?'Á?'ÉÜ?'Ò²?'Ûˆ?'ä^?'í4?'ö
?'þà?ƒ¶?ƒŒ?ƒb?ƒ"8?ƒ+?ƒ3ã?ƒ<¹?ƒE?ƒNd?ƒW:?ƒ`?ƒhå?ƒqº?ƒz?ƒƒe?ƒŒ:?ƒ•?ƒå?ƒ¦º?ƒ¯?ƒ¸d?ƒÁ9?ƒÊ?ƒÒã?ƒÛ¸?ƒä?ƒíb?ƒö7?ƒÿ?"à?"µ?"‹?""_?"+4?"4?"<Ý?"E±?"N†?"WZ?"`.?"i?"q×?"z«?"ƒ?"ŒT?"•(?"ü?"¦Ð?"¯¤?"¸x?"ÁL?"Ê ?"Òó?"ÛÇ?"ä›?"ío?"öC?"ÿ?…ê?…½?…'?…"d?…+8?…4?…<ß?…E²?…N†?…WY?…`,?…hÿ?…qÓ?…z¦?…ƒy?…ŒL?…•?…ò?…¦Å?…¯˜?…¸k?…Á>?…Ê?…Òã?…Û¶?…ä‰?…í\?…ö.?…ÿ?†Ô?†§?†z?†"L?†+?†3ñ?†<Ã?†E–?†Nh?†W:?†`
?†hß?†q±?†zƒ?†ƒU?†Œ'?†"ú?†Ì?†¦ž?†¯p?†¸B?†Á?†Éå?†Ò·?†Û‰?†ä[?†í-?†õþ?†þÐ?‡¢?‡s?‡E?‡"?‡*è?‡3¹?‡<‹?‡E\?‡N.?‡Vÿ?‡_Ñ?‡h¢?‡qs?‡zD?‡ƒ?‡‹ç?‡"¸?‡‰?‡¦Z?‡¯+?‡·ý?‡ÀÎ?‡ÉŸ?‡Òp?‡ÛA?‡ä?‡ìâ?‡õ´?‡þ…?ˆV?ˆ'?ˆ÷?ˆ!È?ˆ*™?ˆ3i?ˆ<:?ˆE?ˆMÛ?ˆV¬?ˆ_|?ˆhM?ˆq?ˆyî?ˆ'¾?ˆ‹?ˆ"_?ˆ/?ˆ¦?ˆ®Ð?ˆ· ?ˆÀp?ˆÉA?ˆÒ?ˆÚá?ˆã±?ˆì?ˆõQ?ˆþ!?‰ñ?‰Â?‰'?‰!a?‰*1?‰3?‰;Ñ?‰D¡?‰Mq?‰VA?‰_?‰gà?‰p°?‰y€?‰'O?‰‹?‰"ï?‰œ¾?‰¥Ž?‰®^?‰·-?‰¿ý?‰ÈÌ?‰Ñœ?‰Úk?‰ã<?‰ì?‰ôÚ?‰ýª?Šy?ŠH?Š?Š ç?Š)¶?Š2†?Š;U?ŠD$?ŠLó?ŠUÂ?Š^'?Šga?Šp0?Šxÿ?ŠÎ?ŠŠ?Š"l?Šœ;?Š¥
?Š­Ù?Š¶¨?Š¿w?ŠÈE?ŠÑ?ŠÙã?Šâ²?Šë?ŠôP?Šý?‹í?‹¼?‹‹?‹ Y?‹)(?‹1÷?‹:Å?‹C"?‹Lb?‹U1?‹^?‹fÎ?‹o?‹xk?‹:?‹Š?‹'×?‹›¥?‹¤t?‹­B?‹¶?‹¾ß?‹Ç®?‹Ð|?‹ÙK?‹â?‹êç?‹ó¶?‹ü"?ŒR?Œ ?Œî?Œ½?Œ(‹?Œ1Y?Œ:'?ŒBõ?ŒKÃ?ŒT'?Œ]`?Œf.?Œnü?ŒwÊ?Œ€˜?Œ‰f?Œ'4?Œ›?Œ£Ð?Œ¬ž?Œµl?Œ¾9?ŒÇ?ŒÏÕ?ŒØ£?Œáq?Œê??Œó
?ŒûÚ?¨?
v?D??'ß?0­?9{?BI?K?Sä?\²?e?nM?w?è?ˆ¶?'"?šQ?£?«í?´»?½ˆ?ÆV?Ï#?×ñ?à¾?éŒ?òY?û'?Žô?ŽÂ?Ž?Ž]?Ž'*?Ž/ø?Ž8Å?ŽA'?ŽJ`?ŽS-?Ž[ú?ŽdÈ?Žm•?Žvc?Ž0?Ž‡ý?ŽÊ?Ž™˜?Ž¢e?Ž«2?Ž´?Ž¼Í?ŽÅš?ŽÎg?Ž×5?Žà?ŽèÏ?Žñœ?Žúj?7??Ñ?ž?&l?/9?8?@Ó?I ?Rm?[:?d?lÕ?u¢?~o?‡<?
?˜×?¡¤?ªq?³>?¼?ÄÙ?Í¦?Ös?ß@?è
?ðÚ?ù§?þ?½?i??(À?3k?>?HÁ?Sl?^?hÂ?sm?~?ˆÂ?"m?ž?¨Â?³l?¾?ÈÀ?Ój?Þ?è¾?óh?þ?'¼?'e?'?'(¸?'3b?'>?'H´?'S]?'^?'h¯?'sY?'~?'ˆ«?'"S?'ü?'¨¥?'³M?'½õ?'Èž?'ÓF?'Ýî?'è–?'ó>?'ýæ?'Ž?'5?'Ý?'(…?'3,?'=Ô?'H{?'S"?']Ê?'hq?'s?'}¿?'ˆf?'"
?'³?'¨Z?'³?'½§?'ÈN?'Òô?'Ýš?'èA?'òç?'ý?"3?"Ù?"?"(%?"2Ê?"=p?"H?"R¼?"]b?"h?"r¬?"}R?"‡÷?"'œ?"A?"§æ?"²‹?"½0?"ÇÔ?"Òy?"Ý?"çÂ?"òg?"ý?"¯?"S?"ø?"'œ?"2@?"<ä?"Gˆ?"R+?"\Ï?"gs?"r?"|º?"‡]?"'?"œ¤?"§G?"±ë?"¼Ž?"Ç1?"ÑÔ?"Üw?"ç?"ñ¼?"ü_?•?•¤?•G?•&ê?•1?•</?•FÑ?•Qs?•\?•f·?•qY?•{û?•†?•'??•›á?•¦'?•±$?•»Å?•Æg?•Ñ?•Û©?•æK?•ðì?•û?–.?–Ï?–p?–&?–0±?–;R?–Eó?–P"?–[4?–eÔ?–pu?–{?–…µ?–U?–šö?–¥–?–°6?–ºÖ?–Åu?–Ð?–Úµ?–åU?–ïô?–ú"?—4?—Ô?—s?—%?—/²?—:Q?—Dð?—O?—Z.?—dÍ?—ol?—z?—"ª?—H?—™ç?—¤…?—¯$?—¹Â?—Äa?—Îÿ?—ٝ?—ä<?—îÚ?—ùx?˜?˜´?˜R?˜#ð?˜.?˜9+?˜CÉ?˜Nf?˜Y?˜c¡?˜n??˜xÜ?˜ƒy?˜Ž?˜˜´?˜£Q?˜­î?˜¸‹?˜Ã(?˜ÍÅ?˜Øb?˜ã?˜íœ?˜ø9?™Ö?™
r?™?™"«?™-G?™7ä?™B€?™M?™W¸?™bU?™lñ?™w?™')?™ŒÄ?™—`?™¡ü?™¬˜?™·3?™ÁÏ?™Ìj?™×?™á¡?™ì=?™öØ?šs?š?šª?š!E?š+à?š6{?šA?šK±?šVK?š`æ?šk?šv?š€¶?š‹Q?š•ë?š †?š« ?šµ»?šÀV?šÊð?šÕŠ?šà$?šê¾?šõX?šÿò?›
Œ?›&?›À?›*Z?›4ó?›??›J'?›TÀ?›_Z?›ió?›t?›&?›‰¿?›"Y?›žò?›©‹?›´$?›¾½?›ÉV?›Óï?›Þˆ?›é!?›óº?›þR?œë?œ"?œ?œ(µ?œ3M?œ=æ?œH~?œS?œ]¯?œhG?œrß?œ}x?œˆ?œ'©?œA?œ§Ù?œ²q?œ½	?œÇ ?œÒ8?œÜÐ?œçh?œñÿ?œü—?.?Æ?]?&õ?1Œ?<#?F»?QR?[é?f€?q?{®?†E?Ü?›s?¦
?°¡?»8?ÅÎ?Ðe?Úü?å'?ð)?ú¿?žV?žì?žƒ?ž%?ž/¯?ž:E?žDÜ?žOr?žZ?ždŸ?žo5?žyË?ž"a?žŽ÷?ž™Œ?ž¤"?ž®¸?ž¹N?žÃã?žÎy?žÙ?žã¤?žî:?žøÏ?Ÿe?Ÿ
ú?Ÿ?Ÿ#%?Ÿ-º?Ÿ8O?ŸBä?ŸMy?ŸX?Ÿb¤?Ÿm9?ŸwÎ?Ÿ'b?ŸŒ÷?Ÿ—Œ?Ÿ¢!?Ÿ¬¶?Ÿ·K?ŸÁß?ŸÌt?Ÿ×?Ÿá?Ÿì2?ŸöÆ? [? ï? ƒ? !? +¬? 6A? @Õ? Kj? Uþ? `'? k&? uº? €N? Šâ? •v?  
? ªž? µ1? ¿Å? ÊY? Ôí? ß€? ê? ô¨? ÿ;?¡	Ï?¡b?¡ö?¡)‰?¡4?¡>°?¡IC?¡SÖ?¡^i?¡hý?¡s?¡~#?¡ˆ¶?¡"I?¡Ü?¡¨o?¡³?¡½•?¡È(?¡Ò»?¡ÝM?¡çà?¡òs?¡ý?¢™?¢,?¢¿?¢'Q?¢1ä?¢<v?¢G	?¢Q›?¢\.?¢fÀ?¢qR?¢{å?¢†w?¢'	?¢››?¢¦.?¢°À?¢»R?¢Åä?¢Ðv?¢Û?¢åš?¢ð,?¢ú¾?£P?£â?£t?£%?£/—?£:)?£D»?£OL?£YÞ?£dp?£o?£y"?£"$?£Ž¶?£™G?££Ù?£®j?£¸ü?£Ã?£Î?£Ø±?£ãB?£íÓ?£ød?¤ö?¤
‡?¤?¤"©?¤-:?¤7Ë?¤B\?¤Lí?¤W~?¤b?¤l ?¤w1?¤Â?¤ŒS?¤–ã?¤¡t?¤¬?¤¶–?¤Á&?¤Ë·?¤ÖH?¤àØ?¤ëi?¤õù?¥Š?¥?¥«?¥ ;?¥*Ì?¥5\?¥?í?¥J}?¥U
?¥_ž?¥j.?¥t¾?¥O?¥‰ß?¥"o?¥žÿ?¥©?¥´ ?¥¾°?¥ÉA?¥ÓÑ?¥Þa?¥èñ?¥ó?¥þ?¦¡?¦0?¦À?¦(P?¦2à?¦=p?¦H?¦R?¦]?¦g¯?¦r??¦|Î?¦‡^?¦'î?¦œ}?¦§
?¦±œ?¦¼,?¦Æ¼?¦ÑK?¦ÛÛ?¦æj?¦ðú?¦û‰?§?§¨?§7?§%Ç?§0V?§:å?§Et?§P?§Z"?§e"?§o±?§zB?§"Ñ?§`?§™ï?§¤~?§¯
?§¹?§Ä,?§Î»?§ÙJ?§ãÙ?§îh?§ø÷?¨†?¨?¨¤?¨#2?¨-Á?¨8P?¨Bß?¨Mn?¨Wý?¨bŒ?¨m?¨w©?¨'8?¨ŒÇ?¨—U?¨¡ä?¨¬s?¨·?¨Á?¨Ì?¨Ö­?¨á<?¨ëË?¨öY?©è?©v?©?© "?©+"?©5°?©@??©JÎ?©U]?©_ë?©jz?©u?©–?©Š%?©"³?©ŸB?©©Ð?©´^?©¾í?©É{?©Ô	?©Þ—?©é&?©ó´?©þB?ªÐ?ª_?ªí?ª({?ª3	?ª=—?ªH&?ªR´?ª]B?ªgÐ?ªr^?ª|ì?ª‡z?ª'?ªœ–?ª§$?ª±³?ª¼A?ªÆÏ?ªÑ]?ªÛë?ªæy?ªñ?ªû•?«#?«±?«??«%Í?«0[?«:é?«Ew?«P?«Z"?«e!?«o¯?«z=?«"Ê?«X?«™æ?«¤t?«¯?«¹?«Ä?«Î«?«Ù9?«ãÇ?«îU?«øâ?¬p?¬
þ?¬Œ?¬#?¬-§?¬85?¬BÃ?¬MP?¬WÞ?¬bl?¬lù?¬w‡?¬'?¬Œ£?¬—0?¬¡¾?¬¬L?¬¶Ù?¬Ág?¬Ëõ?¬Ö'?¬á?¬ëž?¬ö,?­º?­G?­Õ?­ c?­*ð?­5~?­@?­J™?­U'?­_´?­jB?­tÏ?­]?­‰ë?­"x?­Ÿ?­©"?­´!?­¾®?­É<?­ÓÊ?­ÞW?­èå?­ór?­þ?®?®?®©?®(6?®2Ä?®=Q?®Gß?®Rl?®\ú?®g‡?®r?®|¢?®‡0?®'¾?®œK?®¦Ù?®±g?®»õ?®Æ'?®Ñ?®Û?®æ+?®ð¸?®ûF?¯Ô?¯a?¯ï?¯%|?¯0
?¯:—?¯E%?¯O²?¯Z@?¯dÎ?¯o[?¯yé?¯"v?¯?¯™'?¯¤?¯®­?¯¹:?¯ÃÈ?¯ÎU?¯Øã?¯ãp?¯íþ?¯øŒ?°?°
§?°5?°"Â?°-P?°7Ý?°Bk?°Lù?°W†?°b?°l¢?°w0?°¾?°ŒL?°–Ù?°¡g?°«õ?°¶'?°Á?°Ëž?°Ö+?°à¹?°ëG?°õÔ?±b?±
ð?±~?± ?±*™?±5'?±?µ?±JB?±TÐ?±_^?±iì?±tz?±?±‰•?±"#?±ž±?±©??±³Í?±¾Z?±Èè?±Óv?±Þ?±è'?±ó ?±ý®?²<?²Ê?²X?²'å?²2s?²=?²G?²R?²\¬?²g:?²qÈ?²|V?²†ä?²'r?²œ?²¦?²±?²»«?²Æ9?²ÐÇ?²ÛU?²åã?²ðq?²úÿ?³Ž?³?³ª?³%8?³/Æ?³:U?³Dã?³Oq?³Yÿ?³dŽ?³o?³yª?³"9?³ŽÇ?³™U?³£ä?³®r?³¹?³Ã?³Î?³Ø¬?³ã:?³íÈ?³øW?´å?´
u?´Ü?´"/?´/?´<Ó?´J%?´Ww?´dÉ?´r?´m?´Œ¿?´š?´§b?´´³?´Â?´ÏV?´Ü§?´éø?´÷I?µš?µë?µ<?µ,Œ?µ9Ý?µG-?µT~?µaÎ?µo?µ|n?µ‰¾?µ—?µ¤^?µ±®?µ¾ý?µÌM?µÙ?µæí?µô<?¶‹?¶Ú?¶*?¶)y?¶6Ç?¶D?¶Qe?¶^³?¶l?¶yP?¶†Ÿ?¶"í?¶¡;?¶®‰?¶»×?¶É%?¶Ös?¶ãÁ?¶ñ?¶þ\?·ª?·÷?·&D?·3'?·@ß?·N,?·[y?·hÆ?·v?·ƒ_?·¬?·ú?·«F?·¸"?·Åß?·Ó+?·àw?·íÃ?·û?¸[?¸§?¸"ó?¸0??¸=Š?¸JÖ?¸X!?¸el?¸r¸?¸€?¸N?¸š™?¸§ä?¸µ/?¸Ây?¸ÏÄ?¸Ý?¸êY?¸÷¤?¹î?¹8?¹ƒ?¹,Í?¹:?¹Ga?¹T«?¹aõ?¹o??¹|‰?¹‰Ò?¹—?¹¤e?¹±¯?¹¾ø?¹ÌA?¹ÙŠ?¹æÓ?¹ô?ºe?º®?ºö?º)??º6ˆ?ºCÐ?ºQ?º^a?ºk©?ºxñ?º†9?º"?º É?º®?º»Y?ºÈ¡?ºÕè?ºã0?ºðw?ºý¿?»?»M?»%•?»2Ü?»@#?»Mj?»Z±?»gø?»u??»'…?»Ì?»?»ªY?»·Ÿ?»Äæ?»Ò,?»ßr?»ì¸?»ùþ?¼D?¼Š?¼!Ï?¼/?¼<[?¼I ?¼Væ?¼d+?¼qp?¼~¶?¼‹û?¼™@?¼¦…?¼³Ê?¼Á?¼ÎT?¼Û˜?¼èÞ?¼ö#?½g?½¬?½ð?½+4?½8y?½E½?½S?½`E?½m‰?½zÍ?½ˆ?½•T?½¢˜?½¯Ü?½½?½Êc?½×¦?½äê?½ò-?½ÿp?¾³?¾ö?¾'9?¾4|?¾A¿?¾O?¾\E?¾i‡?¾vÊ?¾"?¾'O?¾ž'?¾«Ô?¾¹?¾ÆY?¾Ó›?¾àÝ?¾î?¾ûa?¿£?¿å?¿#&?¿0h?¿=ª?¿Jë?¿X,?¿en?¿r¯?¿ð?¿2?¿šs?¿§´?¿´õ?¿Â6?¿Ïw?¿Ü·?¿éø?¿÷9?Ày?Àº?Àú?À,;?À9{?ÀF»?ÀSü?Àa<?Àn}?À{½?Àˆý?À–=?À£}?À°¼?À½ü?ÀË<?ÀØ{?Àå»?Àòú?Á:?Á
y?Á¸?Á'ø?Á57?ÁBv?ÁOµ?Á\ô?Áj3?Áwr?Á"°?Á'ï?ÁŸ.?Á¬l?Á¹«?ÁÆê?ÁÔ(?Ááf?Áî¥?Áûã?Â	!?Â_?Â#?Â0Ü?Â>?ÂKX?ÂX–?ÂeÔ?Âs?€O??šÊ?¨?µE?'?ÂÏÀ?ÂÜý?Âê:?Â÷w?ô?Ãñ?Ã.?Ã,k?Ã9¨?ÃFå?ÃT"?Ãa^?Ãn›?Ã{Ø?É?ÖP?ã?ðÉ?þ?ÃËB?ÃØ~?Ãåº?Ãò÷?Ä3?Ä
o?Ä«?Ä'ç?Ä5#?ÄB^?ÄOš?Ä\Ö?Äj?ÄwM?Ąˆ?đÄ?Ğÿ?Ĭ:?Ĺu?ÄƱ?ÄÓì?Äá'?Äîb?Äû?ÅØ?Å?Å#M?Å0ˆ?Å=Ã?ÅJþ?ÅX8?Åes?År­?Åè?ō"?Ś\?ŧ—?Å´Ò?ÅÂ?ÅÏF?Å܀?Åé»?Åöô?Æ.?Æh?Æ¢?Æ+Ü?Æ9?ÆFO?ÆS‰?Æ`Ã?Æmü?Æ{6?ƈo?ƕ©?Æ¢â?Æ°?ƽT?Æʎ?Æ×Ç?Æå?Æò9?Æÿr?Ç«?Çä?Ç'?Ç4U?ÇAŽ?ÇNÇ?Ç\?Çi8?Çvr?ǃª?ǐã?Ǟ?Ç«T?ǸŒ?ÇÅÄ?ÇÒý?Çà5?Çím?Çú¥?ÈÝ?È?È"M?È/…?È<½?ÈIõ?ÈW,?Èdd?Èqœ?È~Ô?Ȍ?șC?Ȧz?ȳ²?ÈÀé?ÈÎ!?ÈÛX?Èè?ÈõÆ?Éþ?É5?Él?É*£?É7Û?ÉE?ÉRI?É_€?Él·?Éyî?ɇ$?ɔ[?É¡'?É®È?É»ÿ?ÉÉ6?ÉÖl?Éã£?ÉðÙ?Éþ?ÊF?Ê|?Ê%²?Ê2é?Ê@?ÊMU?ÊZ‹?ÊgÁ?Êt÷?ʂ-?ʏc?ʜ™?Ê©Ï?Ê·?ÊÄ;?ÊÑp?ÊÞ¦?ÊëÜ?Êù?ËH?Ë~?Ë ³?Ë-é?Ë;?ËHS?ËU‰?Ëb¾?Ëoó?Ë})?ˊ^?˗"?ˤÈ?˱ý?Ë¿2?ËÌg?Ëٜ?ËæÑ?Ëô?Ì;?Ìp?Ì¥?Ì(Ú?Ì6?ÌCC?ÌPx?Ì]¬?Ìjá?Ìx?̅J?̒~?̟³?̬ç?̺?ÌÇQ?Ìԅ?Ìá¹?Ìîî?Ìü"?Í	V?ÍŠ?Í#¾?Í0ò?Í>&?ÍKZ?ÍXŽ?ÍeÂ?Írö?̀*?͍^?͚'?ͧÅ?Í´ù?ÍÂ-?ÍÏ`?Íܔ?ÍéÈ?Íöû?Î/?Îb?Ζ?Î+É?Î8ý?ÎF0?ÎSc?Î`—?ÎmÊ?Îzþ?Έ1?Εe?΢˜?ίË?μþ?ÎÊ1?Î×d?Îä—?ÎñÊ?Îþý?Ï0?Ïc?Ï&–?Ï3È?Ï@û?ÏN.?Ï[a?Ïh"?ÏuÆ?ςù?ϐ+?ϝ^?Ϫ'?Ï·Ã?ÏÄö?ÏÒ(?Ïß[?Ïì?Ïù¿?Ðò?Ð$?Ð!V?Ð.Š?Ð;¼?ÐHî?ÐV ?ÐcS?Ðp…?Ð}·?Њé?И?Ð¥M?в?п±?ÐÌã?ÐÚ?ÐçG?Ðôy?Ñ«?ÑÜ?Ñ?Ñ)@?Ñ6r?ÑC¤?ÑPÕ?Ñ^?Ñk9?Ñxj?хœ?ђÍ?џÿ?Ñ­1?Ѻb?Ñǔ?ÑÔÅ?Ñá÷?Ñï)?ÑüZ?Ò	Œ?Ò½?Ò#î?Ò1 ?Ò>Q?ÒK'?ÒX´?Òeå?Òs?ҀG?ҍx?Қ©?Ò§Û?Òµ?ÒÂ=?ÒÏn?Òܟ?ÒéÐ?Ò÷?Ó2?Óc?Ó"?Ó+Å?Ó8ö?ÓF&?ÓSW?Ó`ˆ?Óm¹?Ózê?ӈ?ӕK?Ó¢|?Ó¯®?Ó¼Þ?ÓÊ?Ó×@?Óäp?Óñ¡?ÓþÑ?Ô?Ô3?Ô&c?Ô3"?Ô@Ä?ÔMõ?Ô[%?ÔhV?Ôu†?Ԃ¶?ԏç?ԝ?ÔªH?Ô·x?ÔĨ?ÔÑÙ?Ôß	?Ôì9?Ôùi?Õš?ÕÊ?Õ ú?Õ.*?Õ;[?ÕH‹?ÕU»?Õbì?Õp?Õ}L?Պ|?՗¬?Õ¤Ý?Õ²
?Õ¿=?ÕÌm?Õٝ?ÕæÍ?Õóý?Ö-?Ö]?֍?Ö(¼?Ö5ì?ÖC?ÖPL?Ö]|?Öj¬?ÖwÜ?օ?֒;?֟k?Ö¬›?Ö¹Ë?ÖÆû?ÖÔ*?ÖáZ?ÖîŠ?Öûº?×é?×?×#J?×0y?×=©?×JÙ?×X?×e8?×rh?×—?׌Ç?יö?ק&?×´V?×Á…?×ε?×Ûä?×é?×öC?Øs?Ø¢?ØÒ?Ø+?Ø81?ØE`?ØR?Ø_¿?Ølï?Øz?؇N?ؔ}?Ø¡¬?Ø®Ü?ؼ?ØÉ;?ØÖj?Øãš?ØðÊ?Øýù?Ù)?ÙX?Ù%‡?Ù2·?Ù?æ?ÙM?ÙZE?Ùgt?Ùt£?فÒ?ُ?ٜ1?Ù©`?Ù¶?Ùÿ?ÙÐî?ÙÞ?ÙëM?Ùø|?Ú«?ÚÚ?Ú 
?Ú-9?Ú:h?ÚG—?ÚTÇ?Úaö?Úo%?Ú|T?ډ"?ږ´?Ú£ã?Ú±?Ú¾A?ÚËq?ÚØ ?ÚåÏ?Úòþ?Û-?Û
]?ÛŒ?Û'»?Û4ê?ÛB?ÛOH?Û\x?Ûi§?ÛvÖ?ۄ?ۑ4?۞c?Û«"?Û¸Â?ÛÅñ?ÛÓ ?ÛàO?Ûí~?Ûú®?ÜÝ?Ü?Ü";?Ü/j?Ü<™?ÜIÉ?ÜVù?Üd(?ÜqW?Ü~†?܋µ?ܘå?ܦ?ܳC?ÜÀr?ÜÍ¡?ÜÚÑ?Üè?Üõ/?Ý^?ݍ?ݼ?Ý)ì?Ý7?ÝDJ?ÝQy?Ý^¨?ÝkØ?Ýy?݆6?ݓe?Ý •?Ý­Ä?ݺó?ÝÈ"?ÝÕR?Ýâ?Ýï°?Ýüß?Þ
?Þ??Þ$n?Þ1?Þ>Í?ÞKü?ÞY+?ÞfZ?ÞsŠ?ހ¹?ލè?ޛ?Þ¨G?Þµv?Þ¦?ÞÏÕ?ÞÝ?Þê4?Þ÷c?ß'?ßÂ?ßñ?ß,!?ß9P?ßF?ßS¯?ß`Þ?ßn?ß{=?߈m?ߕœ?ߢË?߯û?ß½*?ßÊ[?ß׊?ßäº?ßñé?ßÿ?àH?àx?à&¨?à3×?àA?àN6?à[f?àh•?àuÅ?à'õ?à$?àT?઄?à·³?àÄã?àÒ?àßB?àìr?àù¢?áÒ?á?á!1?á.a?á;'?áHÀ?áUð?ác ?ápP?á}?ኰ?á—à?á¥?á²@?á¿p?áÌ ?áÙÐ?áç?áô0?â`?â?âÀ?â(ð?â6 ?âCP?âP€?â]°?âjà?âx?â…@?â'p?⟡?â¬Ñ?âº?âÇ1?âÔa?âá'?âîÂ?âûò?ã	"?ãS?ã#ƒ?ã0³?ã=ä?ãK?ãXE?ãev?ãr¦?ãÖ?ã?ãš7?ã§h?㴘?ãÁÉ?ãÎù?ãÜ*?ãéZ?ãö‹?ä¼?äì?ä?ä+N?ä8~?äE¯?äRà?ä`?ämA?äzr?䇣?ä"Ó?ä¢?ä¯5?ä¼f?äɗ?äÖÈ?äãù?äñ+?äþ\?å?å¾?å%ï?å3 ?å@Q?åM'?åZ³?ågä?åu?å'G?åx?圩?å©Ú?å·?åÄ=?åÑn?åޟ?åëÑ?åù?æ4?æe?æ —?æ-È?æ:ú?æH+?æU]?æbŽ?æoÀ?æ|ñ?æŠ#?æ—U?椆?æ±¹?æ¾ë?æÌ?æÙN?ææ€?æó²?çä?ç?çH?ç(z?ç5¬?çBÞ?çP?ç]B?çjt?çw¦?ç"Ø?ç'
?çŸ<?ç¬o?繡?çÆÓ?çÔ?çá8?çîj?çûœ?èÏ?è?è#4?è0f?è=™?èJË?ð;?ð0?ðAÅ?ðSŠ?ðeO?ðw?ðˆÙ?ðš?ð¬b?ð¾&?ðÏë?ðá¯?ðót?ñ7?ñû?ñ(¿?ñ:'?ñLE?ñ^?ñoË?ñŽ?ñ"Q?ñ¥?ñ¶Ö?ñș?ñÚ[?ñì?ñýß?ò¡?ò!c?ò3$?òDæ?òV§?òhh?òz)?ò‹ê?ò«?ò¯m?òÁ-?òÒî?òä®?òön?ó.?óî?ó+®?ó=n?óO-?ó`í?ór¬?ó"k?ó–+?ó§é?ó¹¨?óËg?óÝ&?óîä?ô¢?ôa?ô$?ô5Ý?ôGš?ôYX?ôk?ô|Ô?ôŽ'?ô O?ô²?ôÃÉ?ôՆ?ôçB?ôøÿ?õ
¼?õx?õ.4?õ?ð?õQ¬?õch?õu$?õ†à?õ˜›?õªW?õ¼?õÍÍ?õ߈?õñC?öþ?öº?ö&t?ö8/?öIé?ö[£?öm]?ö?öÑ?ö¢‹?ö´E?öÅþ?ö׸?öéq?öû*?÷ã?÷œ?÷0U?÷B?÷SÆ?÷e?÷w7?÷ˆï?÷š§?÷¬_?÷¾?÷ÏÐ?÷áˆ?÷ó??ø÷?ø®?ø(e?ø:?øKÔ?ø]Š?øoA?ø€ø?ø'®?ø¤e?ø¶?øÇÒ?øو?øë>?øüô?ù©?ù _?ù2?ùCÊ?ùU?ùg5?ùxê?ùŠ ?ùœU?ù®	?ù¿¾?ùÑs?ùã'?ùôÛ?ú?úD?ú)ø?ú;¬?úM`?ú_?úpÇ?ú'z?ú".?ú¥á?ú·"?úÉG?úÚú?úì­?úþ`?û?û!Å?û3y?ûE+?ûVÝ?ûh?ûzA?û‹ó?û¥?û¯W?ûÁ?ûÒº?ûäk?ûö?üÎ?ü?ü+0?ü<á?üN'?ü`B?üqó?üƒ£?ü•T?ü§?ü¸´?üÊd?üÜ?üíÅ?üÿu?ý%?ý"Ô?ý4"?ýF3?ýWâ?ýi'?ý{@?ýŒï?ýžž?ý°M?ýÁü?ýÓª?ýåY?ý÷?þ¶?þd?þ,?þ=À?þOn?þa?þrÉ?þ"w?þ–$?þ§Ó?þ¹€?þË-?þÜÚ?þî‡?ÿ4?ÿá?ÿ#Ž?ÿ5;?ÿFç?ÿX"?ÿj@?ÿ{ì?ÿ™?ÿŸE?ÿ°ñ?ÿ?ÿÔH?ÿåô?ÿ÷ @¦@
|@Q@'@'ý@0Ò@9¨@B}@KS@T(@\ý@eÓ@n¨@w}@€R@‰'@'ü@šÑ@£¦@¬{@µP@¾%@Æù@ÏÎ@Ø£@áw@êL@ó!@ûõ@Ê@
ž@r@G@(@0ï@9Ã@B˜@Kl@T@@]@eè@n½@w'@€e@‰8@'@šà@£´@¬‡@µ[@¾.@Ç@ÏÕ@Ø©@á|@êP@ó#@ûö@É@
@p@C@(@0é@9¼@B@Kb@T5@]@eÚ@n­@w€@€S@‰%@'ø@šÊ@£@¬o@µB@¾@Ææ@Ϲ@؋@á]@ê0@ó@ûÔ@¦@
x@J@@'ï@0Á@9"@Bd@K6@T@\Ú@e«@n}@wO@€ @ˆò@'Ã@š•@£f@¬7@µ	@½Ú@Æ«@Ï|@ØN@á@éð@òÁ@û'@c@
4@@Ö@'§@0x@9H@B@Jê@S»@\‹@e\@n,@vý@Í@ˆž@'n@š?@£@«à@´°@½€@ÆP@Ï!@×ò@àÂ@é'@òb@û2@@Ò@¢@r@'B@0@8á@A±@J@SQ@\ @dð@mÀ@v@_@ˆ.@þ@™Í@¢@«l@´;@½@ÅÚ@Ω@×y@àH@é@ñæ@úµ@"@S@"@ñ@&À@/@8^@A-@Iü@RË@[™@dh@m7@v@~Ô@‡¤@s@™A@¢@ªÞ@³­@¼{@ÅJ@Î@Öæ@ßµ@èƒ@ñQ@ú @î@¼@Š@X@&&@.ô@7Ã@@'@I_@R-@Zû@cÈ@l–@ud@~2@‡@Î@˜›@¡i@ª7@³@»Ò@Ä @Ín@Ö;@ß	@çÖ@ð¤@ùq@?@@Ú@§@%t@.B@7@?Ý@Hª@Qx@ZE@c@kß@t¬@}y@†G@@—á@ ®@©{@²H@»@Ãá@Ì®@Õ{@ÞH@ç@ïâ@ø¯@	{@	
H@	@	á@	$®@	-{@	6G@	?@	Gá@	P­@	Yz@	bF@	k@	sß@	|¬@	…x@	ŽD@	—@	ŸÝ@	¨©@	±v@	ºB@	Ã@	ËÛ@	Ô§@	Ýs@	æ?@	ï@	÷Ù@
¥@
	q@
=@
	@
#Õ@
,¡@
5m@
>9@
G@
OÑ@
X@
ai@
j5@
s@
{Í@
"˜@
d@
–0@
žü@
§È@
°"@
¹_@
Â+@
Êö@
ÓÂ@
܎@
åY@
î%@
öñ@
ÿ¼@ˆ@S@@"ê@+¶@4@=M@F@Nä@W¯@`{@iF@r@zÝ@ƒ¨@Œs@•?@ž@¦Ö@¯¡@¸m@Á8@Ê@ÒÎ@ۙ@äe@í0@õû@þÆ@'@\@'@!ò@*½@3ˆ@<S@E@Mé@V´@_@hJ@q@yà@'«@‹v@"A@@¥Ö@®¡@·l@À7@É@ÑÌ@ڗ@ãb@ì-@ô÷@ýÂ@
@
W@
"@
 í@
)·@
2'@
;M@
D@
Lã@
U­@
^x@
gC@
p
@
xØ@
¢@
Šm@
"7@
œ@
¤Ì@
­—@
¶a@
¿,@
Çö@
ÐÁ@
ً@
âV@
ë @
óê@
üµ@@I@@Þ@(©@1s@:=@C@KÒ@Tœ@]f@f1@nû@wÅ@€@‰Z@'$@šî@£¸@¬ƒ@µM@¾@Æá@Ï«@Øv@á@@ê
@òÔ@ûŸ@i@
3@þ@È@''@0\@9&@Að@Jº@S"@\N@e@mâ@v­@w@ˆA@'@™Õ@¢Ÿ@«i@´3@¼ý@ÅÇ@Α@×[@à%@èï@ñ¹@úƒ@M@@á@ª@&t@/>@8@@Ò@Iœ@Rf@[0@cú@lÄ@uŽ@~X@‡"@ì@˜µ@¡@ªJ@³@»Þ@Ĩ@Ír@Ö<@ß@çÏ@ð™@ùc@-@
÷@Á@‹@%U@.@6è@?²@H|@QF@Z@bÚ@k£@tm@}7@†@ŽË@—•@ _@©(@±ò@º¼@Æ@ÌP@Õ@Ýä@æ­@ïw@øA@@	Õ@Ÿ@i@$2@,ü@5Æ@>@GZ@P$@Xï@a¸@j'@sL@|@"à@ª@–t@Ÿ>@¨@°Ñ@¹›@Âe@Ë/@Óù@ÜÃ@å@îW@÷!@ÿë@´@~@H@#@+Ü@4¦@=p@F:@O@WÎ@`˜@ib@r,@zö@ƒÀ@ŒŠ@•T@ž@¦è@¯²@¸|@ÁF@Ê@ÒÚ@Û¤@än@í8@ö@þÌ@–@a@+@!õ@*¿@3‰@<S@E@Mç@V²@_|@hF@q@yÚ@'¤@‹n@"9@@¥Í@®—@·a@À+@Èö@ÑÀ@ڊ@ãT@ì@ôé@ý³@}@H@@ Ü@)¦@2q@;;@D@LÐ@Uš@^d@g/@où@xÄ@Ž@ŠX@"#@›í@¤¸@­'@¶L@¿@Çâ@Э@Ùw@âB@ë@ó×@ü¡@l@7@@Ì@(–@1a@:,@Bö@KÁ@T‹@]V@f!@në@w¶@€@‰L@'@šá@£¬@¬w@µA@¾@Æ×@Ï¢@Øm@á8@ê@òÍ@û˜@c@
.@ù@Ä@'@0Z@9%@Að@J»@S†@\Q@e@mè@v³@~@ˆI@'@™à@¢«@«v@´A@½
@ÅØ@Σ@×n@à:@é@ñÐ@ú›@g@2@þ@É@&"@/`@8+@@÷@IÂ@RŽ@[Y@d%@lð@u¼@~‡@‡S@@˜ê@¡¶@ª'@³M@¼@Äå@Í°@Ö|@ßH@è@ðà@ù«@w@C@@Ü@%¨@.t@7@@@@HØ@Q¤@Zp@c<@l@tÔ@} @†m@9@˜@ Ñ@©@²j@»6@Ä@ÌÎ@՛@Þg@ç4@ð@øÌ@™@
e@2@þ@$Ë@-—@6d@?1@Gý@PÊ@Y–@bc@k0@sý@|É@…–@Žc@—0@Ÿý@¨É@±–@ºc@Ã1@Ëþ@ÔË@ݘ(»Ó(ØÔ(ÁG (¿'µ(ÔÙL(À4ª(·|ß(×úÊ(¹ÿ(ɧ¬(Åë-(â%(ÕZñ(Ï(ÕùÒ(؀R(Ëh×(Õh"(Æ×h(ÏÏ
(ޅú(ÎIð(ÙVL(é¤0(à¿Õ(çÍy(컖(è¬ÿ(âåô(è».(è°é(ån+(èc¡(ù{k(쨟(îÇ (ç
0(èhf(ùü{(òÍ÷(è?(è:è(ú€š)Di)k"(ÿòˆ)[d(ôBÊ)ˆê(òkA(úï(ôìû(änì(ìæ(øéV(ô'©(þ­Þ(ïS`(èf×(éúŠ(öëÄ)R(ÿC®(ÿ8–(ùú"(ôد(ïXû(Öâ(°-w(´ ß(ظŽ(֏
(¹hÇ("·( ¿&(Ë(ãjí(è¶(à×õ(ßÑ
(èY"(æ)!(×û(è^r(Öå(êï(åIˆ(õŸ(ðÜT(ÿãë)qÆ(ú &(÷Ÿ)†(ïnP)¨0(õnM(÷'Õ(òl˜(ëúÆ(ð>Ú(î(ösr(ûÚ(þ
(æä^(Û(مÃ(ÛR&(Ý9((Ú8(íy(à#Î(˨í(Ò2ƒ(Ö;(æÁ«(Ú_@(ã_ë(ۘA(Øõ5(Ý5.(ÜYw(ÚêW(ÔYÚ(Ùl"(ë(鏟(ã%œ(èB
(ÏU8(æÀ–(è(؜(×Ó	(Öú(äN](ÞåÒ(ÛE»(âcÔ(å^`(Ô1å(Ü(އw(߇(äÅ(âéö(íïÜ(ïhY(óÚ¦(çÁH(åƒÿ(Þk"(ÔÙ¹(ÐÚA(Îþ,(¿CG(Êü½(×ø(Ý֘(ßÿð(Û=§(åµp(â"ò(æK5(êLµ(èÆÈ(ÝjY(ìZd(æ¹C(Ö/Ÿ(ÑŒ(ËM1(Óò‰(Û®$(Ê
(­¦z(¥Hë(·h(·(å(°¡h(µ(½™(°ðK(›Šö(¤(œë°(­'¢(ž'ú(›d0("{)(«\"(¯‡š(žÙ(©'u(­‹_(¢¤æ(ªHÖ(©wq(¯VÙ(°·w(±%(­lÒ(¤"(¤Ó(¨e‰(¬Ñ(ª$Ü(£DÂ(±—Ø(©­( [F(—;(™Íï(¤}ƒ( >)(¥ÃX(´óÝ(¬O|(·o(²»,(®µ(§;e(¥åu(¬+(ºd4(°Á›(»í(Â0e(º:(®'¸(¸™Ú(Ķ(ÂA"(ÄuÆ(Ä\«(²ðŒ(Â@a(Ä@Ä(»jØ(¾Ë"(µu(Á&¼(ɚÀ(¾e[(ÁñÕ(ΰà(Ê(Ðu(Ã%ÿ(Ìoí(Ò!Ñ(ÃDÒ(Å	'(Ãð"(ÍÔ (ËíÐ(È6&(Çñî(Ï5†(Î=¸(Èãñ(ʉQ(Ïí}(Äéß(ÌÊ(Ö2x(Íøí(ÄY(ѦŠ(Ц­(Ñ*1(ο(ËÝ(ÌF&(ÆË2(Ҙ­(Öh8(ØÍ(Ûek(ՏJ(Í­…(ßVÐ(×–(Ô±L(ÐÑ(Ë?R(τ¶(ÔÅ(ÊóÌ(Ê
)(×	(ќÛ(×î¤(Ô~B(ÎË°(ÃÁw(Òøg(ʐì(ÓU(Ü»Ö(ÚÊr(Õ,þ(áª~(ää(×ö×(ÌòJ(Л,(ÝùA(ìtS(æø÷(Þa¡(ÛêI(â(çö§(é'	((é(ë°(Þâ(òÅ(÷Aª(î´¿)æÏ(õÎ>(졅(él@(÷{È(ûçm(ñZ¢(ý¦8(ó¶Þ)j(ûm'(ãûý(Ô¬£(Û>É(é"á(ô×(û%N)'j)ûp)À,(÷·(ãô?(ô (ñ¸=)s)ܶ(ùn'(ÿƒT)¸Q)vY)D')J(ø1Í)Va)$2)¤Ú(îÄ(Ò4ž(߆h(ä»D(ä·L(֍È(ÈÅ(Ìfv(ÙxM(ÖLE(ä—(ÖAS(Üb{(ê¬^(éá+(Þ¢Â(Þh&(ÛçA(ßSª(ޚí(øª(ã'(ën¶(æîÂ(äêÔ(ã¶I(çš(ôçá(ì7€(ì5\(ð–°(ô€"(üÑ·(î	©(êî(ÚԜ(å[N(ãoè(á\Þ(ïqï((òr(ñr7(ö¡°(íê*(èä(î@í(òо(åM(ò®!(ïú[(û™ó(òyt(óÝ(ÿě)nÑ);ž(ú
'(ÿæ¬(ûbB(úI^(ï)ÅÀ)–)Bè)ÃK(ÿ¸)(ÿ$¸)û(îGJ(öT|(÷Œ5(ûCI(é°ï(ò	ö)T[)<(û¥)#+)í…(úʶ)f)À)
ÂÕ)GÄ)àf(þЌ)'p)"½)j)7)U)êL)ž)
,Ã).÷)
iÇ)\/)ö–)Q0(õ-Æ)²Ç)Nä)ã)\)j-)\Ž)ïã)ò")	ó.)@L))])cú)l)	 Å)[N)VQ)kF)ší)
®ì)A)Iå)	…Ò)
´)
­)«§)Á])º)}Ð)ËX)Ҋ)fû)ÔÕ)ˆI){Ÿ)Is)¢&)˜ñ)	ã¥)b)Áf)|²)#…)ÞÇ)íY)zÜ)
®))8T)å)
{)k)šƒ)7b)°÷)v)¿ç)µ)	dÐ)­")^6)1€)ã)™)1×(ÿÈT)…º)
Íc) ƒ)
­)‹)	ž$)D")*õ)	w´)+é)= )bû)
œ1)V')	Qq)ú‡)wÙ)øô)
\)&´)e*)šá)"Ü)IË)Õ*(êwÃ)Ž•)µ)Ì.);)")
	)@Þ(ÿÚd)
VN)Eš)îî)1À)ƒ)	ôg)­)ؼ)2o)ë®)IF)Ç
)U)Èþ)»Û)ž)Þ(ðŽ¡(ÿdê)"¼)³)'ì(ñ )#¿)	Ë3))G)md)Ï)ä÷)eE)†¤))›'(þ+)p)¼J(þÔø)¯0)o½)íE)±ó)
Ä)·)d*)
h_)–´)(øã}(þ"€(ÿàÍ(ýö·)þ0)éì)µð)d)]ù)
ö)	+ˆ)	j½)	8
)
ÌÃ)
+8)	&—)‰)
«%)•µ)íà)Ÿ)Ñ)
ªz)¼)†)
%)®")då)A)
,) )	XU)"L)Îe)WÇ)‹Ã)y)
ó‰)	´è)éc)¬)]+)fð)ڊ)t)p•)µ)µ5)ÃB)û)7I)ÇV)	3)@ô)M#)Ö¡)
O)
÷Š)	oà)´)H)
‰c)Üd)S)¶q)A,)ßÐ)
{),/)ç)º)(úO‰(ùü))`ñ)X)*î)	¹)­¬)
Vž)‡)²X)DÖ)ÂQ)lŽ)ß&(ÿô)ã2)f|)™ã)
ƒ))¹T)c4)-)')))M€)©¼)É)"')§/)1%){±)oË)•)«›)¿r))
Ú )9m)')´Y)	_Ê)
Bœ)	5)
ÁG)ç™)Jè)vr)
Ö)
/B)
Ú)™H)(E)
ÈL)÷Ü)¤´)ó)
$){)vu)a²)r)Ž)hé)=)sÏ)r)*¹)¿Y)¨)ÄÀ)E)
{¡)Gn)
Õ)?°)È)
ð)!&)í/)Þ£)©J))ê)	Þ)ê)\Ð)÷)G¬)þ )¼ù)¤*)ÂD)Ü)])
…¶)Æ(ú³Ï(ò•s(å|(ÞßÔ(æRX(ßIÐ(ÛÐý(à3"(èüÌ(⻇(ꓩ(øŠ3(÷ck(ñâ³(ÿ")°)ïN)')Td)
 Ú)Š)²D)ô:)ÂG)Zä)÷<(øº(îO(ý)b)ž2)b^)¦Å)q(û¢')‰)†)'ª)Ý)íQ)—r)·)Ê)
)
sD)6J)—®)	(p)¬){›(þô)])®d)
%q)Íq)fF(þ¯>(ôù=(ñ^4(øú/(ý@%(þkÞ) å)°-)¸9)	ˆR)r×)´ô)&/)ˆ)šì)	o
)^)
t)%ñ)Ü)Õc)R)x<)Q)	çè)ïû)	šå)jº)po)X8)íP)"Ù).)@Ž)dw)M%)­Ï)ÔÀ)
òn)Cû)+æ)V)	©z)cF)ÊÐ)pX),)oW)Ã8)e
)F)×Ò)±à)
P‹)Zí)`)S)
gt)ú)€>)¹þ)³h)ýï)äx)åó)	)	oæ)֓)
ûM)')çÚ)·)	r4)	~Î)ó5)æ8)ú6)ìa)ÏÕ)ã )lº)ÄC)
L)ê&)kT)w²(þ†O)½])
ßÌ)¤Ž)U)~À)	ê)ãÂ)
c)
ŽT)ov)Õ®)	~%)	4)Á)KC)6)ú8)¹Ê)¥b)8)*](ÿ~"(ðc)ëˆ)õ)†")¢~)Ž')HJ)
ò;)‰=)¡À)@m)5)
"Ü)¾³)ƒ))
¥)
 ^)
)ýS)Çì)Ÿò)š6)Œç)-ì)¸Œ)	Ø
)ý)ó)Ò2)
_e)ñ™)¤d)	])VZ) A)!')³‡)z)
)<)8á)G¡)\)Co)
™	)oe)
]d)è+)µj)
µ)?)R)
óð)
>¤)
»x)
#H)F)þÖ)
«Ó)d–)
Cl)äj)	ÈÇ)â)§1)Ìq)¤)œÎ)	³)Áø)‡)ëL)þ)š‡)ºð)
¦)™d)
Q¼)
ř)
Ñ;)
_)
\Æ)
ò«)
¼Ê)
±)
††)
†˜)˜)
o¨)	\_)¬ø)Nª)	Á)Š)‰)Ò)e)P)»R)	Š)
öÖ)ãŸ)'ˆ)ÖA)Üú)-)Kä)|M)
Ië)U)DF)–;)Ï>)rÚ)±)%)'¯)Âi)šb)Š‰)	¬#)õ)	)!J)W5)i})b)'j)	´Š)Y){v)Ú@)
–€)
ê)
Í)ã8)
^)ñL)#¾)+†)
h…)
Y¹)W¶)
e‰)	w)	XZ)àF)ä†)
Fë){)
Æ)³ì)\)E)£Á)	@)3ç)=Œ)Ôæ)dÐ)	•ç)«)Én)"ð)ÞQ)
l)Â)	U)¬Û)s<)
s¿)
Òë)é¿)¸þ)
‡›)õ)
S):4)ܝ)d)êZ)
uW)
7…))ð)ý™)
w\)^¬)
2ý)1)ð)
y€)™ƒ)Ð8)¸Å)
T)
T)õ\)<Z)¾)x)­Å)`š)ÜÛ)¼
)
˜c)Zº)b)½>)´)Èå)/	)
)Ó)¾Ï)
bU)gÜ)
S—)Éh))Ѭ)­)Òg)\u)'
)Ž†)
?ù)€5)
)>#)VÐ)âî)›')
T†)#¯)	²,)Çÿ)hV)·=)]í)
6)~®)"2)"±)\M)¢î)t\)
ž)ó")o«)
·)
Œö)"þ)ˆÖ)[~)])D)")¹‡)
†´)=)	¡$)î†)i³)n )4¢)%ê)ï)ý¤)iì)}a)E+)Ô&)&)
.:)|H)
&)g¼)	ØI)ôQ)#ï)¬)
aŒ)	ü()¢=)	©B)ƒo)'T)
q2)IÙ)0)I4)
"")
Ñ)	ð)
ô)	®})
£)ٟ)e).4)šô)
wU)HN)U)É%)>)
a)x)»á)ñ)<–)ëD)ï¡)
t)­è)É-)
¡)"ì)%E)G0)
;ð)£.)ÇÁ)ˆ)Ý!)	A÷)xb)	¿,)	û²)E)
n)$ý)a)õ;)¤‰)
oÏ)c°)ÍS(öT)óë)Ú%)íð)'')2¡)
Š).)
é)Rè)Xi)á²)\˜)
¤h)÷g)tZ)	و))R)
)	
")êU)¢)
V')=)3ƒ)q)H/)
×°)‡j(ïJ)y),)=`)ž)	è)´±)S)öí(ïë›(Õvñ(ÇíÒ(ñ¤)ä¡)w(ûó¡(ã(ÃIƒ(¸&¿(è)íÀ)'ò)ñ)l)µ¸)y)	Н)	à¾)ԅ)ÌV)Å£)	ýU)_)–W)	v•)
')ÓT)ôÝ)Bƒ)s)$n)
B)õR)ür)ñ)ð)')Àk)	ۈ)i)[)	â[)R)	F)	:t)")	˜)Äå)X')	G|)kd)χ)P)¦)	-)5æ)
ƒP)
Ö)ù¤) ´)q")E)ž;)	6r)P.)7÷)÷)e)<)ôu)2t)£c)*Ú)	ù8)RÎ)S‹)	œ)"h)	8²)§W)i8)jÖ)
ÜP)!)Üí)'
))	2ð)	TV)	_ê)	1*)$_)wâ)ßÊ)9Ÿ(î•(ãØ¥(ü¢)Ø)œ¤)¬V)u^)΄)-m)++)$C)
Œ)äâ)	_-)|S)Åè)±)
¡ž)	bÍ)Ҋ)Ì.))Ο):)²(å/ÿ(É¡¡(ã#Á(ü~«)bd)Àg)ˆÃ)¶¿)!)Ò¢)cÄ)))7Ü)b7)»)¯º)yX)[})zû)Ln)ó)·)é7) q)df)ƒU)Ô°)â")´â)÷â)ýÐ)£)´ä)œ†)èQ(åc[(òí‹(ÿÃ)¶)ˆª)ua)vx)ÒÑ):h)ãU)®)˜ç)$f)A)XN)ö)Dx)3–)üô)É(ûÚ.(ÿ)'))X(ÿ´2(ÿÉ)]Ï(ôã)(ä*­(çØ÷(ö†\(þ°9)};(÷Á'(ù«ž(ýf'(ú–î(ö†f(ÿÇÌ)ß>(ýû¦(þ™•(û§0(þS(ú'(ù?R)³M)M¡)«£)BÍ(ÿ`½)"V)P)jÍ)ìµ)ßæ)tö)J8)"5)^¹))%k)UA)D·(ü[Ì)ço)º)#ö)/(û, (÷—ø)M(ý	Ä)W)›/)N€(ûú (þ/)ß_)	ƒ)œÀ)Šâ)Á)"Ÿ))³)Ë9)O3)²â)–•)õ·)Ia)èX)ÒC)ˆ)Ͷ)pÔ)Oñ)8Ý)Ž|)š)% )  )Mñ)xŒ(ÿ‹Y(þº#)«o)°D)¿e):;)·B)œè)¬‹)Uò)æj)ü)Ù)uà)ïÑ)›)Ò)Ú))\)TD)h)¥)"­(ý2;);V)xB))˜)÷»)
¦)Ûþ)4×)\©)
(ÿ‰)Š){/(ÿ)!)}j)T")Zc)ío(ý95)e\)áñ)ûÀ)hÁ(ÿKH)Å(ÿÐÝ(üÐ(úmB(ô[$(ù(º(úʪ(õ^s(ös÷(õߨ(û©n(ýGÖ(ø" (òQô(õˆí(õw{(î§ê(Ö¼þ(èž(õªe(õͶ(ù°(ÿ2)"(þâ½(û¿(ùv@(üŠ(ÿc)(ü‹î(ü!o(ü²(þ@Ê(ü»(þs(ú¨È(û-(ýpú(üe(÷êi(úø(ó"³(òÁb(ÝUt(Óɞ(êS(÷Õv(úTÒ(þ±(ýÎ÷(ýÕV(üNs(ûië(üú=)o%(þà(ý+N(ýit(ýWu(þñ"(þxs)é")«K)DË(ÿŽ (úp0(ú^(ý'_(ýÉ)ŸÖ)PØ)MJ)t(ýíj(þˆ)Œ¨)‡(ÿs…(ý;(ûrA(÷ÝI(úX'(ú>ë(ødn)^ì(þð¤(úª(ÿéþ)3(ü(ÿ9·(ûš(ñŠ(øÉ&(ô4'(öV)\u(ýçû(ûG\(ýbœ(ú-²(û-*)I7(ÿ©t)lA(ÿ3"(þ¾ê(ý·$(ÿB`(ÿðí(ý¼(ùJ(ü§ï(ÿëf)S'(ÿ–)³8)ŠÎ)uû)Dm(üœy)c(ÿkŸ(û%¼(ü
(ùY'(ýË(ýÛc)~s)­.)ð(úáº(ú²'(ûëb(ùqÝ(ôtë(ôS(ð"­(ñ¼b(öˆâ(ö(ûYÒ(ù²'(÷6V(úP(úEù(ûm(øE~(ø0ö(õáq(ù½,(ýë(ýÂ(ú·y(ö¾0(ó'‹(ùÏÎ(ú,S(úa>(þŽò(õž¶(ì¬'(óÙ§(÷ˆ©(õjZ(ø!~(úÆf(ùH@(üœÁ(ú´i(ø…â(ôÕq(úØ")D(ùy+(þ¯¸(þ´(ü!(útz(óŸ>(÷Ø(ûdt(úD=(üݲ(ù¹Ë(ùqW(û•z(û<4(úÃB(ûÆÊ(ý"(ùø(ôUÉ(÷Á(ö,Ý(ò«ð(ö9—(ü¶ø(øa8(øñ(ú¹r(ú!(óŠÜ(øü©(øÐ`(ö²ä(õím(úR(úGæ(÷DZ(ùB°(ù`S(ö¹?(÷(ùu(öê(ò›(ôWF(úC(ùÑ¡(úpœ(õ¤(ï¿Å(øC>(ôN´(ðäê(óÙ!(õN6(ôڋ(êûØ(ٓŸ(ÚRX(î¥(ôƒý(òµ5(÷n¨(òdÓ(ò7)(æ"(âú(êl¼(ñR$(ü<¢(÷ßÑ(óµ¢(ô}~(ô,d(òm
(ø²ª(ýÂt(ýU(÷à(öì}(ø~š(셑(ós(öR(óÎ(ñ€(õ†ê(÷¢(ú®(û i(ñ
b(òó«(ö†Ú(óòë(÷¾(ó¹·(ð.;(íäò(ñ«À(ò](ø¶(ó"(ëkk(õõð(ï¿!(ð`.(ñÎ(îH(ëÒA(ægÿ(ÞÃb(à`(æYÍ(ì‹j(ïû
(éW·(ß#E(Úk¤(ÌíC(ÕÓ](â4p(åä²(çn(àÊ(Øb(Ïø?(¾…(¿´ö(ʍ•(Ê ¾(ƾ (ÐZ¡(Î0"(Éò(¿šû(Ìh`(Î>(ҐØ(Õâ§(Õ;þ(Ê×j(Óp¼(Ö-Y(ÎF8(Ê1ý(ϔ‡(Ðwß(É_œ(¾bÑ(ÁÏ­(ÈX±(ÁÒ((Àö¢(Êï¨(Ô²i(Êzß(Á)(»h(Íى(Ó;I(Ïp(؏M(Í>º(ºIB(ÍR(ØØË(Ø
þ(·¼Å(¤ï(Ëîš(ÑC¥(ÏþË(҈Û(×"§(ÆñÈ(¬ìÊ(Æ1(ՏR(Ê:(³zþ(¾±+(À˜®(Åqõ(Èڗ(¿8L(Æ»>(Óp7(Íòé(¸†3(®'Ï(Ôb(Õ¤B(¯ô(Ãgà(ÞEJ(ÜÚ8(·ù¡(ÄNÜ(Åls(ÔÂ5(»²(Ïö
(ì>ý(³›¡(Ès(Ýä÷(ã÷q(ë2
(»™](Þ?:(ÞO(Â9h('Ä(¼+ (Ã6j(̪ç(Óà(î°ú)%(¥%ë(ÛÑ(Ǿ(¿ï\(ÑË*(ςa(ÑNÏ(ÉDÛ(×î•)_ï(«~5(ضw(®LÁ(ÅW-(ÈEÂ(Òq(ÌóŽ(¼`˜(ÚÙ²(åÙ( jê(š2(Ï¡s(Ä
(º)
(ÉÜ(Ã3(¯aÆ(´"j(¾Hï(Àa–(½Ïv(¤g¤(¾F"(Õ'É(¯*(ÄWç(Ûg(³Ã(³ñ(ÇȔ(Òl](ât(å4(–ë(¬(ÆV(Ù{@(ÿÀ),l(Žœ²(ÈÓÏ(ã@(æˆe(ã«)q–(«Û"(ë:‡(Ñ'p(½'H(º#Æ(Ó›(éì–(Ø}U(Å@(ÀÊÃ(Ĭ"(ÅsB(¸\í(¾'I(Õïÿ(ÿ¶m)%(ŒÀ×(Ó§'(ËÃÆ(Ë­(Ýù¹(¬7(¶'ì(Ìpd(­í(®"T(¾ÿV(ƧØ(øû'(²µ¯(ÀþË(ÁÆf(Âö(ºÔÙ(³i;(̶9)³Û(¹"](ÆÆ(·.(×,ô(äÝ](£7(·øƒ(§xé(°Ð¨(¼ÒR(¬nˆ(ªÌ(¼Qa(ÐFï(À~&(¥‹^(ÎÓ(ÃvÃ(†ö(ºbW(Ÿ9*(®3"(¶¥n(·çñ(¹)Ö(µÊ=(³‡(ÆD(¼~d(¨Lj(¹òÛ(º¿)(…¤(·™*(¿f¹(ȟ(Ý«(Î-A('«(ÁKy(¿¹(³(¹(ÀÛ(§ x(¥0Ø(¸x(²ÍR(² Š(£ÌÆ(­~(­¯(¢Þš(¹ÕF(·e(¹s(¸¿(œÁ(¦Ö`(°Ëc(¬o(®
(«<è(¤ýY(¦"š(Ÿšò(­œ!(ºë­(¨r(œI(®H»(µ}ë(®!J(°d((¥#Ä(§f(³æt(²Ó=(¬uÝ(¨ÝÌ(Äb(§¾D(²Y3(ªÚb(¢ÚJ(˜«(¥ã"(ªF&(¥÷€(§éc(¥îÈ(›å<(—sN(¡<x(®¦(ª((µ´Ï(º»(ª³6(œB!(¦JÐ(ŸÜÍ(¤>p(®W–(¨:Ç(£·(œúº(ªLS(«Ÿ¡(¨õ$(¢ÒÏ( ÿ~(©,%(¯¾¶(™²(£)#(²Ý(³1
(¤œ(˜4'(«Ð3(§M(¦S±(q›(£42(«"g(«,|(¢ÿ1(°ÏÖ(±Åž(¤ Ü(£¡ì(¯ç(°¶Ú('=n(±þ(ªkà(žÉÑ(œÈ
(¤á°(©y(©É(¬Qé(°Gë(®"2(©óp(™Ö7(˜P£(­¸õ(²	(¦Oa(ªzi(£kk(¢Wl(£ßn(¢Aâ(­~q(°h(žøÚ(£0Ö(V¨( w+(¥Žé(£×þ(§oq(«Š>(©¤ç(§Æ](¬©(§ÿK(Ÿ(¤H%( >(ž(.(¤N#(¤£M(¡s((–æ(ž_ˆ(¢‰ (£ùs(ªìL(¡ç­(ªð¡(§ß (¦?(£(Ÿõx(O&(˜­'(þÎ(œ¼M(ŸøÓ(›ÃË(§šo(¦'6(™È(¤4›(§FÎ(¦?Ñ(Ÿ	X(¨'Ò(¥×ñ(šÔx(	( @>(¡›Œ(¢¡Î(£ë(ªÓ( É=(›ò( $#(œD(™åh(¤Û÷(§fú(œG¢(šy(š´?(—õ›(£$
(¢Îç(™˜(œŸ¢(£é(Ÿí4(¥ ¾(§Än(ž"j(›2¬(Ÿw"( Ä6(¡ë)(£ö(¢‡÷(¡H¥( Õ(Ÿ»(–'W(˜OÍ(¢5@( ›š(žÐm( ±( Û€(¦P(¡o>(£F(ž÷(+L(¡F"( Ÿœ(…}(¼( Lí(ŸÛ(ûè( ·ô(žÏ¾(¢®E(£$( '"(¢¶(£Ñ<(¤ãª(¡€(Ÿ1-( ¾×(žœ†(›ú&( Œv(ž9(˜¬c(šrk(žž*(¡yG( Gà( p(¡¸$(¡zÔ(ž¦d(œ¢ä(ž),( Ÿð(£ëù(¢=(ž÷a(žÛN(5(¥,(¦A>(¡"2(ŸC^( ­'( ](Ÿ K(¡ÀÒ(¥‹Ù(¤"(Ÿ|(˜«á(šh¨(£ ä(¤Ý÷(£C»(¤ã(¥¹/(î(–—£(•+®("1Í(šên(¤aú(£"(¡j(¡Åæ( iÒ( lÕ(¤ò(¦èy(¦…K(£Ñâ(¤:†(¡!(£»à(§Š(£›( <é(ž&¼(ž( YÐ("ö(€`(Ÿys(Ÿy(¢DÆ(¡P(Ÿ;ž( ä…(¡bþ(£)(§FÓ(£Ÿ©(¤(£$Y( ø,(œ4\(šeQ(ó( 2(£Óì(¡ë((¡¯î(ž5(£¡(¢G(£uý(¥r¬(¢{¯( ­Ã(Ÿˆ( p
( zw(£l¼(£Úò(Ÿ."(žÒf(›A(™§(žx(£Rô(žò(›YÖ(Ÿwó(žR…(ŸÇ (Ÿþ×(¢z‡(¢47(¤|·(¤/(¤(£Pó(ž©(œ"è(žÈ( çè(¡óí(¡n"(¤¿4(¤Þ=( ZŒ(šï2(›ªY(¡4˜(¢mõ(¤¡Ð(¤£Q(£$(¡¼?(Ÿiä(í'(›Sî(ŸR¢(¡¬t( ¨¹(¡½"(Ÿ".( ó(›v¾(>ˆ(Ÿ1€( ½«(¢Åí(£y(¡{(ža¬( · (¡«Ö(¡c³( ¾Y(¡f–( ‰(ŸV¨(Ÿ×7(¥/.(¤q^(¡
Ú(x(›O(™ƒ(Ÿ0¤(£(¥"â(¦DÓ(¦Ÿ§(¤Ï}(¡ðÄ(ŸàB(žû¸(œÌi( W‰(ŸÓ( "(¡iu(žŒ(×ó(Ÿ–Ä(¡ìu( žW(¤Ns(¥U(£:†(¤8 (¤†t(žÌ´(ž}(ž(¡as(¢QÂ(žË#(Ÿ2(¢n(¤ò(¡¯˜( è(¡<ç(¢ Ž(¥Ð×(£
¼(£øP(£tÿ( ¦(ž—
(œk+(ã(Ÿ0i(ž"( ]S(¡¬(¥Žþ(¦i…(¥#Ç(¥ý¹(¡e(¡	}(£Yº(¤‡2(¢/!(žüT(Ÿ~þ(¢ë(¨÷Ð(£r½( .l(³f(¡…(¡³Ê(¡šÞ(¡ä‡(¢Tù(Ÿ·(Ÿ(}(¢ž‰(§ÐM(§L3(¥Nb(Ÿ
8(¡ŸA(¥m(¥&(¢?¾(žÐÈ(¡¨í(¢®(¢Å·(£ãF(¢*<(¡=.(¡'ê(ŸÖÅ(¡Ðb(¡O®(¡ì(£&(¢ï(¡C( ó%( ´õ(Ÿ•÷( ¢(¡ïU(ž³Ü(¡®}( §ð(¤q(¨t(§šÀ(¥#h(Ÿ"¤(¢<¼(¡°(ž"`(œc"(5N( ß&(¢MÌ(œÒÙ(Ÿä\( {(¡T)(¢úë(¡ŸÉ(›·Õ(!>(ŸÝ](¢(¢5Î(¦q(¨G|(¢x5(ŸŠ-(æ{(›‹í(œâð(œÆ¦(šÆº(šˆ(¡•ƒ(¤Im(¢bX(Ÿ˜](¡]%(¡¤ã(¢Ž(¢Þw(ŸVž(™ïë(—LÕ(–/"(›Õ(œ­Ý(¡£Ø(Ÿkw( -0(¡Y-( "à(†V(œÄ\(Ÿa%(œÑÀ(œT(ž=(¢˜]( C…(¤S¬(£'r(£Ñ€(¤MÙ(¢j(¦& (¥‡¿(¡G~(Ÿ{ð(¡Ã( 2( \ã(¡(¤J¢(¤L:(£'~(£ë( Q–(¡HT(ŸXs(Ÿ*^(›1ê(²¾( €E(¦"x(¥x( ¨ü(¡o(¤"(¢¤(ž›ª(¤›Y(¥;h(££(£&(ŸÓ¤(¡é¤( N'( ß(¤X;(¥§š(¢r$(œÝ‡( <"(¢õ>(¢÷^(¢©>(ŸÞË(9î(¡:(¡%ë(£…²(¢äz(¢:ˆ(žaü(›Ra(™Ó¯(œ/ã(¢v*(¦U(¦$(¦7á(¢õ(žXÞ(¡€q(¡Þ(Ÿ¸Ì( ì‹(Ÿùæ(ÿ(›µâ(›ß(žŠ>( ¦f(¡5Ë(¡Cø(¦+( î;(¡
º(£ä'(§Dø(¥Ic(£u¬(Ÿú(žD#(œ¹3(žoa(›‰{(—Ýè(…a(žž(¡Sµ( (œÿM(œËH(¢ýh(¡6ø(ê5(—ãó(—¨w(›:Š(Ÿ˜¤(žùÕ(žE÷(f(¡cÅ(žãª(š´Š(œ»¦(žM(<(Åy(ž*¤( i'(Ÿƒo( )[(¡õ(£(@(žóZ(¢,&(¥{Ã(¡]_(ª`(žEÍ(£f(¤,Ž(¡¼X(£"$(£—q(Ÿ'Æ(›óN(œDî( ¡(¤tž(£õæ(œÇõ(žç(œ)H(›¾(œCI(˜½›(•ÈØ(˜-*(›{(œGè(/n(œñ€(¡–Å(ž¬¬(™"b(›*(ž%(Ÿ«ã(šåÖ(™¸¹(šè*(›ßB(œb(œ?C(œzÀ(›Ç(™ˆb(—ö°(œœE(œ#\(šþ(œ(šeü(œC'(š,£(–¹ñ("há(šÁ•(}	(›_Ê(že
(š›Ó(—@U(–ι(—£å(˜gc(—ù(•üô(šd(–å(("Ų("b)("oÚ("(×~(–©ð(—ß(˜5ü(–áã(•†À(æÙ(Žò("u"('"j("Û­(˜u"(˜'ê('Ë(Ž¨`(Ž@('ÙÖ(•êÙ(•
¿('r("îa("¦('­(‹õ­(Ã×(Š¸î(Š´²(‹/U(/('&'("ÌS(|(‹³^(' —("V¤(Žûù(Ž@(‹(‹D(ŽçO(tÍ(ŽÃâ(\c(pö(‰D/(†Ÿ¢(†‹i(Š­Ž(ìQ(Ž@+(ŒX=(qÝ(‰U!(Š'^(Ž–Â('Iå('T(ˆ)S(ƒÐ("*«(Ž(RD(Z\(ˆÞš(†
	(ƒîÎ(ƒý("šT("V6(†©Ù(†åJ("Uÿ(ˆì.(†pa(…ñ§(ˆq"(Š (†Hß(ƒÞ(³ù(}œ¡(".Ñ(…Ú(Šà˜(‡õ(ƒåÜ("—å(…*(ƒé¬(†ºO(†µ("ˆÆ(‡oË(‡¼…(Š à(†Á('î°("vÀ(~°v(pr(†¸»(‡K¸("âR("éþ(wØÃ(nÅù(}½Û(}À'(|Ií(ƒ™ª(†ÿ€("gÔ(}Œ»(|Ê¢(x€r(€È(ëš(y¾½(sö%(u‡¢(sþ‡(}\"(B(|x(yÎ(wÃë(xi(€dz(€?ƒ(vuº(n:
(pf(€Wk({Ò¡(mË(oM(sÚ(€]({øã(o$«(xÛ ({9("L•(}ÙÙ(~ý({¢r(o·õ(u`(m§Ê(jâ](oQ°(v[(}å(wE(w{(oÒÐ(iVh(l†M(lq›(hn (j
(m¥-(yyÐ(sþf(cìO(`9:(h V(lü(hïd(]£(d#(k=ø(ió9(fe'(jwì(j™Á(^¹(eÆC(qX(|.™(mOæ(Xn(`Hõ(jöZ(a.É(fM(r°Â(s/Ö(v·"(|–(^_ó(`á^(\'¿(Z•A(d¬K(X±c(I8Ù(Xg€(^(7(\ñ:(cTý(gñ(l_M(h°Y(`³l(\¥Y(]§8(Yõ"(d3
(b^3(kY(\ã@(P'œ(T+(\`X(Z¯(bä(méC(UËÅ(eíi(eï"(cá=(kê¡(f2(bȲ(V¾\(Z1l(]¬"(Y‹í(]Z(Mr¡(AÙw(\@ã(ZÓJ(I>¿(Yк(aƒ›(Tbd(^QÕ(`Ó([o(cŠ(eÌû(SV(P®¬(_×Ç(E%à(Tæ2(]љ(ZÆ(Y"U(]§Ü(n,m(i8à(Fuì(Dc6(N•<(fŸ§(UqA(Jݪ(=#n(^ö(_Q¼(u< ÀÀ(Rî(íB(i¬¯(D|(8¶q(9ìÇ(9°˜(GW(3ÇS(5æ2(W]â(X
(På)(U((eó(ZrÃ(J"Ï(;ÂK(K•ž(4Þå(P?(VdÂ(?(=rg(Mi>(3¹§(I8(Z.(=¥À('é«(A­
(>Ú¥((äe(CE(=s((F˜(:X'(= (Q
Á(;ï"(1{A(N"à(GÏô(@ºc(NÊË(`æø(W¦"(V=ö(]+((bG^(S"(Xì(KÖ(*Ž"(Yö5(5D¬(lhU(TËt(Eë=(4,(@(C£(5ÒB(0"(DJ(Yýâ(\([Ô¾(#¶û(Z•ž(XL(V
°(Jùç(Ðß(K.(H.'(@h8(A¯°(T4R(\'^(2iß(.±ó(cŠ(JÉî(@R"(Af(O®…(iÖ(EH¿(M9(>]Ž(:Óx(8/.(%ªf(ZËï(?'|(0óz(Dۃ(8F($5N(L%(uí(31Š(4ª¢(9Åí(2ºÄ(0ÍÀ(G»(Añ'(B÷c(8A÷(Dòï(GÕ(0§ì(9§U(1ä(+Ýó(:ö~(:T_(3›(8D(<
(6 ('ìë(0»ò("šö(s;(
m(ì(.D¢(,~Ä(/()!š(0
(.8´(.g1(u(ZÇ("ìZ(,á>(2g(-â(:©(6ƒ®(5Ó£(-Iû()á²(-e'(8Y(7Êm(5	×(?V(3Ä(/©˜(0s—()
•(,NB(2b(2è(/Ò©(+nÂ(,ûŠ(/z(0¿(.¹ð(4
q(6Ê,(1}^(,b(0}(1—Ü(6"(8µ(5ñ(*²Ø(*bï(-_(-N,(+†j(,á(*D(- A(#ŸM(:î(k (Rn(='ûdˆ(ß¼(78(0ã(êU(!7(%'ƒ(%›Ø("O("
7(&wÃ('Še((("±(0R(Lf(é÷(!œ("%s(&2‹((/ï(&w×( ¯K(›Ú( ¼!(ð)(Y(Š($V­(#Ç`("M¦(%B,($®;()Ža(+ú8(&<(D8("T(&"¤('P_(Ӈ( !Ñ($+7(%û…(!Åg(f(!2($œl(!]`(#Y¤(#¿ó("c("Õë(!¬¨("À('O>(ØÈ({"("ûã(#Qˆ( Èv(Î%( '( ,~(™P(Ïð()ß($;¾(#kÜ(§j(•!(µO(bR(!ƒ$(#ʃ(ª€(œÃ(9V(õÄ(!É;('Áu(%x·(!(!£((!Gš(&ˆ(&>( Ì°(ï°(±i(.S(ÃH(•t(#>C(º¯(7­( {Z(p¸(Ê)("i—(*/(%«ò(!MH( S‡( Xb(Ø(èP(ݯ(ú(#¤Œ("h(#µ=(c(îd("s(…ÿ(#}(ÈÂ(!T("¿a('þ(&ç(Ã9(se(¾ù(%"(,$( ‡y(" Z(&Õ($4°(k÷(Èï(Ÿ(ƒ,("ŠO( ö(w¦(Èn($´(:$(Ît(1K(,Ù(š}(I´(î:(Ù'( 9@( Ž%(šO(3%(9½(/5(ªg(F(|(U((œ(xø(–«(N7(•"(Ž(¸|(÷ð(îL(˜j(#j(GÁ(­(!&(Æ.(0¸("£(¿K((º(po(°ñ(eB(£x(3(éÝ(Iî(l~(F(yõ(WR(5x(æ(ÈA(i#(êÚ(6$(ïU(´R(¾i(oâ(ËÃ(ö( l(•l(ßÝ(¥$(C¶(<ü(€ø(úÍ( ™ƒ(!®õ(Á¸(—(!rÈ(õé(zt(Œ™(] (ë(í(6ª(]æ(€÷(X(Îz(5œ(Öa(©(ªW(êq((ž(g(Í÷(j( B(9V(ý6(¹×(Y¸(™w(¬(H\((—O(ù,(Pˆ(y(do((wì(ìc(»1('(ÇÖ('N(ñ(qÄ(öR(m#(×ã(s(AÉ('i(§F((¿[(Ku(Y'(ñ($l(_(–4(Eø(µY(pÍ(6((/Å(]("%(§Ú(Z(((6(¦æ(2(–(Ç(€_(Ü(}C(w*(QÙ(Â1(»V(¾("ˆ(S`(ˆ(pe(°Ú(f(ê€(Ç#(B†(}¾(Е(û (p»(—($k(:(	;(T?(5±(ò(`(ôâ(l(û'(\a(€(Æ6(¨((Ï(Ï(–¼(òû(Œ((ù"(|‡()c( (:(ô½((í(¬(c](7('à('K(ľ(¬Ð(9(!}(N*(ù†(Æ(Ð(.(²ð(r(¾þ(ïx(ªÆ(u(>÷(è)('i(—(XQ(ëk(GÀ(~(²Å(ºÊ(¦Ž(›•(yþ(Ïx(áÈ((Ž(Š$(¾g(±M(zU(p(ËX(QÚ(9š(i©(•({(ú2('(]Ó(gÛ(í(–³(›y(Ùí((b(ÿû(5T(ód(¾ô(XÎ(¥Ý("5(N¤(‰(
b(Z((§.(ܔ(—Û(Í(w¼(x(4'('•(S7(Žn(-À(ؒ(äÝ(1;(ž(²@(0Æ(þ¦(pl(¿(œ7(ãü(Læ(`Q(›ê(—ï((w5(­Þ(?M(Uî(¨"(¼™(Ò	(̀(…Þ(4;(AM(Âi(¦%(](Öw(­â(Gò(h¥(`ö(*÷(ü–(vö(¾'(-(¼Ý(n®(†(Âv(—¶(Š("T(/7(;b(ˆž(8Þ(I(UØ(ŠY('Ã(µX(—°(Ng(ôÖ(8†(c¨(F/(}'(â(Üß(¥(êð(©(Î(((/(½õ(Ôm(Š-(à(på(0u(íI((ð('…(Òë(V7(B(ö(gª(h+(Òæ(àt(ö|(eÞ(I(n (_Ž(Õ*(¬ä(÷%(]3(Eæ(9Z(7÷(
¤(ê³(‰§(»q(þ("/(ù(]1((úI(:Ô(0s(\(¡(
$9(0(!(zž(pì(èm(Q(•(UA(vi(³-(|(è'(b[(7©(ëä(6E(T©(#£(kS(fó(Q(ºk(FÁ(çN('Ý(=C(‡(p8(Pb(ô (ƒ3(¡(5(½z(X›(ý(Ð¥(¦s(k¢(­_(ß(±V(-‹(M (3(~`(£Ž(¾(eŽ(±l(1((Íô(
àZ(
L'÷ç''òô¦'ûwÎ(€®(FK(7¾(ú—(ûå(vó(ד(ÁH(Š(ý(Îw(Öð(	Gø(¹¶(Ö¿(ƒY(÷á(
2(Ü<(
("Ü(ý`(sÿ(Ö(	(s(¯–(è(©¸(X¯((¥ˆ(w(\(½Û(ã(už(4™(3(~(›(–(×(ŏ(Èb(÷S(<ð(_æ(¯Á("4(#¢'þã÷'ê6â'ÞxÇ'鞿'ö^°'öü'ñ¬'ïá'óP]'û¼¿'ÿ`˜'üo)'ù‰£'úÐØ'ÿ´T'ù;ˆ'îøÄ'öOË'ý~î'þÏ('ý('þô='úçM'òÑe'ë\'ö)h'öÍ÷'øþ›'ù•'î?ç'äBÏ'ñ9y'ÿbà'ûC'úûj'öûº'úád(Œ+(ɹ'ùM8'õ¡1'õ`§'ïÉ'üÙ(ïý'öèb(!s(?]'ÿ¢(B§'÷+¹'ý'ÿ'õTð'ì±q'ò,b'ç÷'Ö¢³'Ú('×_G'Üe4'ç‹û'ìîN'æg"'佦'î]V'ñ?p'ì!{'äÞð'ßÝs'ïç,'íšÄ'îXè'çjA'éîÞ'é7ô'éZ'ðoH'òì…''ðç'ñ£$'ó{"'ï
Ü'î³'ß¹'ëd'êÕà'ñ›f'ÿ]S'ñ&É'çŠ'ëð:'õ2'ï‹N'ëBŸ'ì¢]'îMY'ðaá'ìz'í'û'ì*'åYG'ìÀ²'ô"ê'ㄮ'êê†'êÓ'íµ'çkà'ávÅ'êˌ'äÌ'Ùª7'δÝ'ÑΚ'Ù	ù'àÒ{'åz'×c9'ӄ×'Õq`'Ö­"'×''ڞ¦'ÝîÙ'áÝç'à/-'ëÊ'ÛäZ'ц¾'Ù]r'Ü~Ž'á 'ê9Ë'âbÚ'×ÎÝ'݄®'ޔŸ'ÖLÊ'׶'ׂ<'։­'Û'Ý»''Þç-'Ùˆ'ÖÜ©'ÙQ<'Ùªà'Α$'ÝÌ'ä_ö'ЀD'ÑV×'Ø'×|–'Ù1å'×Iã'Άc'ÑAà'ÊD'ÕÁ'ԁ'Í¿G'Ó±¯'ÒÛ9'ÓK`'ËIx'ÎÆ¿'˃'Èß·'¿¨Û'ÌL•'Ý'Éìˆ'ºk''Æó'ÍV÷'ԁj'Ö´F'Å
V'·—×&›Ès&•µ!&šH/&˜ýá&œ\s&›"4&›t[&œ–&Öf&›Éc&·&œ
&´o&œî&Ÿ%&œaì&Ÿ°h&Ðt&"">&'vá&'™¼&™«&¦µ&¤]º&–Ç&':8&&•"V&S&¦	 &à
&".&u_&'{&˜q®& Ê&ŸÀ@&–Êõ&')&"ç¿&'¥,&š¨&¤¡ &›™&"[)&¯7&¿ú&›o¡&§/&¬$â&œ‰§&'	:&'ç&"™)&—Â&&¡q'&1†&"¬Ç&.ù&'td&˜"&œô%&¡bÂ&—€&Ø¾&›·&'.&•þh&›Ó.&—§{&'›¼&Ž&Ž
Í&Œ"<&"¯Ë&šMe&"®&yM&ˆL´&Š)&‹Ä÷&"£±&•¿&­&‰:Ö&ˆ€9&RQ&'õ&ž&—ö&Œf~&ˆ*¥&†~&‹Î&ÇŒ&'p
&‹iŒ&ó&"E&"q¶&ˆÑ‹&Â&Œo'&ˆ"&ƒ‡&'#ô&"¬{&‰ýÉ&{u&Š#)&Šn&']2&"aº&…¸Ì&ŠŸ>&ˆ¨Â&…Kª&'Fþ&€…&€:U&"¸q&‡F&"á&€&}#7&|Us&€Ø–&ƒÊÃ&†×&'Å&~Q&{TÔ&{^&}"9&+î&~"ã&yÿq&v:Ÿ&x¸ž&vËÅ&yÃü&|ùƒ&wè"&uzÌ&zBÿ&oÿ±&rn
&w
Ñ&y‰N&raE&nI/&lÂZ&m{&o¾²&pÀ&oå&&iÜÁ&gí™&hÈí&i˜K&mü/&qüî&l8€&exº&eh€&d=|&fjÁ&k2ø&m‡u&gû®&uÆ &`^Å&b"õ&`Ùw&dÕK&aN[&]̺&[›À&]Dú&]¼9&^,&bèÇ&br&W"d&TÅ&VÂ&V%õ&WÌT&X¹Ð&Za&R®Ø&P){&RÁ&TN¸&U.L&O`E&Oл&MT &M/D&MÁž&P`¦&QïŸ&Mþ›&I‹4&J)5&HOÿ&IúÀ&KrÅ&K..&\P&Fç;&E7&DFÉ&F?k&Gٝ&B½®&C}s&Aˎ&C?&D;
&Eš†&C=&?Éô&?ª&=ð	&>«&@/‰&Bœ<&B¯o&?Ùç&>ôÙ&;=E&>Ä÷&>öB&>ÿØ&<P–&91s&8ÅÄ&9b&RS&;ýï&;˜u&;ÄÛ&9^²&97c&874&9ó‰&8µ5&8ф&8b(&6Í]&7¬N&4I•&5yr&67&4w&5Jø&3Ñ&4&4œL&5ð"&4àð&6Â÷&2Bt&3«Å&4E&4ÿ&4Ç1&;Ôë&1ÀÙ&3©O&1V&2Œ³&1a<&0^Ù&08&. r&.L­&/"y&0'G&/-q&0×2&5ô0&1&-7P&."¬&,š"&+Äé&-}&*Œ²&+0é&+S&+Ž&+b§&+÷‹&+\]&*þu&*zh&*˅&(Ð &*ó¼&(µä&*¸‹&)²ð&)·á&(æ&))P&)»&)g6&)²¥&+ÒÖ&+pz&,>[&)W—&*xˆ&*2Ã&*Ÿh&*¤&*Ïp&(:ÿ&,<	&*œ&,B&+®Q&+®Œ&*ƒ}&8-x&)Á
&(s…&(ÿû&(Ń&'4&&Ų&(©&'æ^&#ÅN&&_î&%Ô¡&&ޗ&("&)w&)ú&)äX&&À€&)#™&%½&*†&*&)|Ž&)©s&*}¬&'¾d&*ì&(
&)E`&(?Á&(+&(å&&ð&$Aa&"c^&%&#i&"¿Ë&"}è&!å&$+{&$a&#º&$ú&#ß
&%Aä&#v#&$[-&/ Ñ&!ê`&#iÑ&#½{&%~i&#a&$¿&#ñ†&1‰-&9e•&2D×&-1Ì&&Ò¤&#'˜&$ˆÿ&"O~&#ä&$¡º&"rŠ&"(7&"}Û&!ë8&!í¤&+
&$¸‹&"´™&'i¦&#á&"è×&#dP&%?H&,Fü&+'Ÿ&/Âw&7Å.&1:q&)8í&&õJ&)_&(^&)'¹&,Ç&0"å&-Þu&)s&&8Û&*É&*do&,¹û&(
Ò&(Cg&%äb&'¬&%Lã&%=µ&#Cå&$÷R&&Ùè&'fS&'Í&&"n&%÷ï&0Ú&(FY&,¥Ê&8ŠY&/&2&(âa&&­&'D*&+ÌG&7dÜ&K&D¡¿&4õ}&-Û&-Ž&-)X&,n&)ÆÉ&,Ë*&-ŽÁ&-}†&+"+&-²&+e²&+¥&*ñw&-ïH&+ðr&1K&.'&/SH&-ק&+…&*e?&+&*©Š&5	Ê&9=Œ&9Y'&+!…&0Š&-šx&3vÐ&1(À&1d&-\ý&-
é&,§&.Cæ&/&2Ž&4¢Î&6Þ³&3±Ü&-NV&*	L&-ìá&+«&1"ù&/¶q&4L¯&0R2&, %&*&Ú&/>7&(3è&.¦Ÿ&-E/&2‹u&-%n&15¹&0³ú&1q&,æK&-ƒW&-°¶&.½Â&/í&9¹Ù&1¸&1==&/ÞÈ&2}&1
&.Aâ&,]w&/ò¢&/U~&2¯&5TX&3sR&3Ÿ&3"&8s'&6+°&6&6'É&8Rú&:ë&9
&7…&4&\&5¤s&6«'&:`&?óª&Af3&M~R&BR±&:¸À&6Kx&;&&>Ùì&:‡0&=)f&AÐÐ&@¼j&H$¡&P1Í&FéÎ&KšÞ&V-&Wãõ&TE&S©¤&\f3&YL=&NÝ&Pæƒ&Xÿw&_ÏÀ&`ò&hÿ]&€7²&|ÈZ&\\å&Oáþ&Xí³&n…&s^õ&iï¶&W>j&UÌì&Enð&H¸<&B·¦&7V&6cY&Fۆ&M."&:~&1O³&&0å&(Á|&-¹8&.2&'3& "P& Êy&*uš&7lü&*‰&&$7&$p&&®
&6gÊ&J›ã&9Ž–&$µ8&$/D&8ÔË&N*g&<€´&(9:&¨­&"Ïà&/?n&;ïÐ&7'A&(™& €H&$2\&*2¾&*!¹&"úì&)¿M&.Mv&+2Ã&)-ã&!b&$:Ó&)¥/&0¨&8#&/x"&Y
&uå&Í%&CP&+,.&19 &(ì& &&t#&/°& ßë&t:&ח&þÅ&"ME&!º™&Åw&‡Å&Æ;&q&Æ&O´& Á&¬ƒ&R'&ÏÃ&Õä&&ö&ë&R&P½&˜¬&§&B&[&^É&Ÿ.& i&
í€&	Ԉ&
Ý&
KZ&3&&¤®&
¦&	{&'{&q&	¦&	ó†&ه&tR&_[&̳&€Q&^%&&Í&.½&®—&¿™&v/&?Q%ýÖø&'1&%ï&¶f&Ù)%þM%øɍ%ùÑs%ÿwí&(&ðý%ú@X%øý%ú—
%ýÌâ%ÿáp%ý«ç%ù'ý%ôM%òP'%õÅè%úwØ%ù£ì%ó(ƒ%ôí»%ñ{2%ø֕%ù‡_%óž%òP%ñ%ó¨%÷4%ñ.%ë[‡%çG@%ë¯ú&è%ï*´%èG`%äçL%äӑ%ê€u%îq%î¡%ê´o%è·%å\T%çò•%æ*!%åBì%áŸJ%àä7%àõZ%â­2%æã
%áÿ²%à#?%ÛÇ%Ýu%àƒù%àÑú%ÜÔt%Þ0Ï%݋}%Ú£!%Þr¹%Û.0%ÛX%Û%Ù6ž%Ú«%Ýøõ%ÛÐ%هÄ%Ø'%ؼù%Ùøû%Ù%Ù¼Ô%Õ¡¥%ÒÃ%ÑX%×kó%ϒ%Íb&%ÌMß%Í(ƒ%ÏHX%ËUâ%Ìäª%ɐ¡%ÊéT%Ì7:%Ëw{%̆%Ë%ÎsÔ%ÍíÀ%Í!â%Ð)ï%ÐV%Ëf$%Êa5%˾*%ɆF%ÌÛ%˘'%Åýñ%Ùdy%Ä_b%Çyj%ÔP©%Å5ð%ÄÝ%Ã5è%ÃZè%Åîq%ÃI%ÄtM%Ɍa%ÆTx%þ%Åp6%ÌÕ¶%Éá%Ǘe%Ã{—%ÃÒh%È%ÃZ¾%–¡%¾˜Â%ÀAT%Á/í%Á°%À%Áì %Àl½%º*%º†Ó%¼Ÿ%½Sl%¿Wy%¾ %¼Å¸%½?3%Àa¥%ÀÜX%ÁS%ÃíÑ%Á˜v%À›S%¿Óx%Áù%ÁRp%À™%À	%¿|©%¼ò%½­5%¼'m%¼º%ºå%»"Ç%¼ãñ%¾ˆ'%»Åv%¹õU%¸Ú"%·Õî%¹y·%º*Ü%¹[%¸m%»P1%¹àu%ºÌ…%º×¿%º'U%Àÿ¿%ËQÃ%Î+%Ñ1s%Ãy%ºtï%»–B%µ€D%¶HÜ%¸‰º%¸—%ºa%¹WH%·ø¥%·ôï%·Â4%º8å%»×%·¬¥%´é%³ÏI%µQ%µ×%º6V%ºT˜%¼nì%ÂáÛ%Ê$ê%Ä'Ã%»ªà%¼4ß%¶+v%¶O«%µŽM%¶>%³9
%³ÉÉ%°Å&%³id%¶Š²%µZœ%³t%±"%¯r'%®¦?%´äí%»{%´ùr%²ûj%²|^%²aŒ%°íþ%²—h%²>(%²x%³dF%³—%±%®Ü—%°e%±Õ:%²­n%´.%²¯X%°Aò%°'.%ª'E%©{%¬NF%¬"¾%­Úe%¯A+%¯ I%°žð%°%²3q%³¾o%Àb›%¹·%³Õ%¯"$%²qo%±JÄ%°lÓ%³.%±[à%±Ž%°¯Á%´"Ë%´þ÷%±ôÑ%´¼)%°Óž%±¿%¿Â"%¶Æ%µP%´Ë%°`Å%±Æ\%´3V%·j%³Ì%²{¤%³§Ø%²ì‹%²•¬%·á %·
%µ™%²c%´¯%±Å²%²|a%³B%³Ï%°> %²q"%°þc%³&f%³'ò%³#%±`%·ˆz%³·¬%¯Þ%´ø"%µÐÖ%³î]%µa¢%²·…%¹W"%³*Þ%´2%·j,%µC %¸%¶0±%µÉ%´ÉÁ%¶%²…â%³%²ž
%³`C%´ %%±
o%´oü%²kß%µòN%³}%´E&%³O#%´®%³Bj%²ÇP%±ƒ%³ø%³'é%µ«ñ%µóÚ%µ$˜%³³%´ŒÚ%¶Qe%³d‡%´³%·@ÿ%¶®ð%³O%´é%µÏý%·€%¶‹•%µÓ#%»Ìi%ºEô%¼FJ%ºN%³Q%·C%¶Ül%¸	*%µY%·fT%µ5È%µÛ%³å±%¶Y%´#É%¹vµ%¶4%·P™%¼ã%·j…%¶ÔÏ%¶'ï%¶o.%±Ø¾%´À!%²Ó;%µ
¶%²p%³\5%³Y"%³4
%°Ñ¹%´ø©%¯B%³¯ì%´©S%³âv%®è)%´›%Á˜%ºH%¶ÜÄ%·{¡%º7ô%¸'"%¶í%Ì¿Æ%´ÓØ%¶˜:%·ÞG%¹•P%·zP%µ¦%´	Ö%Ø-Á%¶Èç%¸œK%³3¢%²Ë¡%´"õ%µ²%·èý%¸ãÌ%¸<È%»6%Ðb%¸ûE%»m6%½5+%»iê%·Ù"%·þ\%½$5%¿±»%¿«%ºý0%¼Å%»ÕÊ%¹uŒ%¹J§%¼Ém%ºuq%ºˆ%½Â€%½wN%»:Ý%ºn§%»i‡%¾Õõ%»pŒ%½üî%½%¾YM%½"%¼7¶%½i…%¿;%¾ŒÀ%À¸K%ÂY%¿C6%¼?X%¾*«%¼`G%¿Õ%½MD%¾àh%ĔŸ%ň¨%Á7y%Á¥¼%¿ÒÅ%ÆŸ%̾{%ÅU%¢h%Ã-%Â!%Ã,5%Á*?%Úx'%Ãßn%Åó»%Ä3ó%Äíñ%ÇJ¶%ÊD£%ÈÕs%É®%È-ž%Ê[—%Ê~Ú%ȍ"%É-%ÊL;%Ȩ<%Éh²%ɤ%%ËrÞ%Ë9o%Ìé£%Ï%§%˦g%ÌȂ%ÊO%ÌÔ%ÐpŽ%ÑA:%ÊÚA%ËÒ8%β%ÎÇA%Ðÿ(%Îø%Љ#%â L%Ͳÿ%Ïê_%ÔÁU%Ґ]%ÔZF%Я<%Ô9%Ó]Æ%Ó¶Ø%Ö—%ÙR*%ۖ•%ÚJå%Ö"%ÔØ%Ö×L%Û¿%ۀ%Ü<N%ܯ%ßM¤%ÝS %à¼í%å¢y%ِƒ%ßô/%ã%樵%êí,%õFa%î;%ë)L%ç'€%ßԞ%én %úþ	%û½+%ñý%ò£N%úhÛ&	C]&þI&›&Gá%ÿé%ìW©%ð—%ûå¿%ü4&ip&æö&
m&Þ¸&ð&&/&%%þžk%ø$&
©0&¢R&¯8&.&%k&$†ç&¥Ì&—s&Sb&¶3&N&l&
a%ûF§%¨¡r%Åxm%×lå%ÃÄÀ%¸u%¬]j%ŸŽ7%¢^ë%±	%¹#í%®Ò%§ñ;%©"§%­¿.%¸cÔ%»ùã%ªÑA%œŒ]%—›%™12%–<p%''%—Nö%§ø±%~Ä%ŸMC%«1ð%°{Â%´!u%Ô_&	Ÿ‹%ö–m%ǀú%«Ä%®ïÝ%¡F%'‹˜%m;%"ã
%"Iq%Œÿ™%*¶%"%û†%‡ëZ%ŽÊÜ%'\M%qC%‰ã[%‹ÿ…%z*%"v¿%•h%'_5%‹Në%‰=¾%Š~|%ñ% %¤P9%¡Âþ%›Ö%Yê%™l÷%"Ó÷%"N%œ~~%£½¾%žV	%áâ%–ã…%
\%‡Ì¨%Žœ%ŽYW%´W%›Ò˜%—Ž
%Š b%‡ßw%ŒŒæ%‹îÎ%†ê%‹ç%·¼%˜I%–‰N%…l%…&%mµ%"
W%‰7-%õJ%"@F%†Þ‰%‰ŠÃ%'é%"m·%€2
%€šÂ%'¸%'Cç%q"%|êj%›B%ˆ=%"ü%zÁb%|%àˆ%},%vÏ%ƒ ¤%xí¾%|Õí%z•T%w5%v'%v X%wÞ{%tT%o'ž%r©Ã%}é)%€§%wŒ›%sö†%uj³%x<%y°#%r&]%rø‹%tŠx%vy±%vS¦%p
ƒ%j¶k%hÌ<%q5Ý%t%q†Œ%p¢i%póû%s.%t0µ%mœ]%k†Ã%l9%lî%jÓ¯%krL%m³(%m|x%iûÄ%cîÐ%aNº%c³¡%`X¹%`ŒZ%_æ%]ÿ2%XíÛ%Tï;%Z‰N%]­Ž%^:Á%ax%`Ø2%aô_%q÷Ë%[×C%]Ö%_An%^R%`Û1%d%e;%aóü%\®G%Ylq%[
Ë%Z
Á%]Qo%]ñ¢%`C¢%[g%\Óa%XŒn%[Ø%VÛ¡%Z"%YúQ%YªË%Z%[ߪ%Yø{%S7à%R%UIu%UŸÎ%WÍ%X|O%WՍ%T÷J%WŠì%VX4%XÁ%V'Õ%UI#%Ra8%W2
%Vùu%UKˆ%R$7%Yã%fɟ%k¾%c‡%YBK%eȒ%Oq1%O6Í%PC1%M!#%LG™%IÚ%M³ç%Q@…%U¡Á%MÏC%N‡#%N¿ü%QQa%SÎ%SÂÃ%_=%N¶U%N\â%NôÝ%U,¾%YO%bÏ{%e!¢%\k$%UãÂ%O­,%O.%O"%PdŠ%Q|Ø%OêÜ%e—²%Np1%Mç$%N O%Nj%MD¡%Ið¸%Kt %JpM%LJð%NS%P5%N&¿%KWÖ%Ilá%Le%J†+%YԖ%\o%Xƒ{%NE´%O"M%O×ø%QVú%Mã[%Lu#%J¡%ODZ%L¿Ê%MŠ·%Jˆâ%F#%HoÓ%Ió'%H}Z%J@0%JDx%KœH%H9>%I‹o%IÙ£%M1•%M±?%K"Ã%T**%K_f%HN4%Gê%EÜv%G*ë%`ÏÜ%V8?%P
"%M½%HÆ.%Ij%H÷%Iùâ%GÊ7%J¾d%R6å%P¸ê%MâÒ%Ktð%Hæ<%IÁ
%GV¾%\…Ë%L$%W/Ô%Nò‹%G)%FC%J{%Gò…%Kž.%EÏ5%G¢K%IPö%Mn%BHÛ%JÑ_%KlÒ%G¼‡%DMÛ%G Î%C«%B°ã%GÕ_%Oé%KŽ"%Gnt%F57%J¹%I$²%Gӆ%H3ž%I,%%G¥-%GAP%GU%JïŒ%G¯%HÌ0%KI%Jzb%Còß%IÀŸ%I-5%Jøc%F¯³%Jw%I®¼%I-}%Cü‰%?Ñ©%@\#%Eü˜%D¢¦%GÂ%F›Ì%H?%IB/%G™%E	Ÿ%J"C%E Î%Q¢Ö%D
×%Jäþ%EZ¶%Fó6%Cð÷%Fš%E£%GíO%F,­%Jü"%ED%G¥L%Cc%FG%=Ó%>çt%?æ%CÔ %AZç%EC'%HG%G̈%BΝ%IO%AÑÆ%FÞg%CIù%D@Æ%@Ö´%G¡ñ%Ge%FƒÌ%BÞ%IŸ%EN´%JÎ\%Eá
%I^Ï%G	S%Kž*%M7v%Sæ4%Nß %OMœ%L\C%N¸u%N^}%Poí%KÍv%P¨{%M¢Æ%SÝv%NM%Q¼%Mÿ¥%N._%Oû?%oÂ%Q%Th%JË/%P=Ê%Nx%VL2%n6%õ%r#¦%hVI%ZU@%Uªc%LÜ4%OŽ%LŒú%P+%Mû%R^l%K¢
%Rw%N %L!Ú%HÑÈ%Qô`%P&'%PFê%O›&%Töc%LÁ@%Q‰Æ%Tàœ%\ÁU%Mgr%M¯†%PºÑ%Nýh%Qa3%XHÆ%M½%Nûî%KDú%MW%N՝%Q'_%RÖ%N{Í%H¤%Hwº%Ff'%`º]%H‡%GõÅ%G×%KTm%Dï‡%Iƒ%EYÞ%I·ä%E?ø%S‹r%FB%JZ?%EŒº%MÚ(%IjÜ%Må™%Ga%J]ê%Fɔ%L*4%J[r%Pl%J°3%LC²%QÅÎ%^K%S…&%NŸÿ%M©"%RÈ;%Rh´%RèÙ%KÄÁ%N-š%R
i%MÆj%N%Q^Û%LøÄ%O°*%NpÝ%LÉ%M'î%O %MSç%R%NÒ<%f>›%LÉ$%TÅð%Q߸%PÍ%L[•%Rö%O¨%Pɕ%Q.k%QtÈ%QÊ%U6\%Xo%aZi%TAÚ%Q+Â%O&}%U)%PçÓ%Tˆ"%P"š%Rm{%W¡%W«æ%Pș%V"ì%]b¯%XDÐ%SL%UK¶%U)ö%Z|â%dÂ%h™%U›{%"I"%U¸%Yôd%Vµ½%]"—%UtÃ%XúÚ%UFü%Zìç%VÇb%X°ç%`…Æ%]gæ%]6%`ž%\a2%_"´%ZqÛ%Y!`%^ø3%fÏ3%\Z=%_Ò½%aW%ci%YcÚ%X[¦%nÎ%aH%aè%b¶a%^%cŽ5%cØR%dö%aÚ%cgø%bIÈ%cd­%_‡%c%_A+%fÚ%iq%k>)%o	~%i?y%c—Æ%aé%_‹E%bnj%a³Ï%a§0%añG%g-ê%cS%eý%dò%j…™%i™A%q %o*g%o¶[%cÍ"%i²%i[%n`%%n˜4%vS%s^&%qݔ%otŸ%u	•%jJc%lgÊ%o"~%w¢$%lB™%fvü%mT]%gmü%`ò½%qÜ%rã­%kIÀ%ceÇ%n|ô%l+1%p_Û%n£ž%pØ,%kk!%r×%lö4%kƒp%rÙ%ÍJ%wŽ%qìg%r`I%wá9%j/W%lºÐ%iü)%lÓu%j¬?%r@p%…Pk%Œ­%ˆ~Á%'ö4%xˆÂ%'žn%€èK%'û¿%"b%…4%}XZ%p%®Â•%´ Z%§9,%¢ÃF%¨ÈÓ%ŒÑ{%…v"%"ðe%­üŒ%²%ð%  Ö%£$»%µOÁ%®ªJ%¥Œ³%­á,%µ|@%ʂo%¼k`%¸P%ÓS9&Ø&>ú&¯­%óO &÷R%ô»%ÕT%¾)?&ç!&'b& .&Äö&øí&Ž'%øz"&'Kþ&_ý&$ru&˜Æ&{&"Ùg&"d&šŒ"'É('=î'¿Q&k¦Ê%þ׊%Ü¡>%õv/&7#£&¢ã&Ì
¿&še2&"àx&"Øõ%ø±»%ÚjŠ&õ&!v,&Iá&´Žð&¹È8&©H¯&'€l&:Ë&&´
& Æ&0µ&"ßþ&'Ž×&‰È«&‡i&>&&Ced&bÃ[&,ìZ&	*œ&þ^&ž%àúõ%ÝÃT%þc/&N &æ_%ÈSÌ%ãÞL&Þø%÷ƒ½&
Å@&:Iñ&ÓÃ%½fH%¶ &û&Ã9&U[ê&OE%Í<%îÆ3&cAÜ'BÄ''%&œ®:&}¹&.L–&''d®'l7L&æ[‹&o™Ì&nÃ&B¸&_b&>£F&"Mð&s3Í&3÷ù&#þB&ãÊ&ȵ%ÛTo%ã½x&(2Ü&Ó"<&­ù&:cp%çŠL%ɳ%ØÇE&pE%áÁ%ãt°%öS%ÙÄ1%Íð&òÁ&"u¯'l&'¹ì&fà%ÝÓ%ùuê%úUr&•&r#!&Äç—&ëÖ&ÀH&…Z9&¶-M&'lÃ&*n¯&Z-%ÒÂä%Ìpµ%ßFÈ%Ñü%Ø%E&
›l&[þ±&‡Øy&°C^&û­a&΍ó&œÍŽ&–Å]&A/&B&%ÒÊÝ%ç5¥& |%ñÁÄ&ðR&5]×&X2"&Œ—¾&¾x&rÕÅ&«V%áó%é¼p&*ÃS%ÆB§%ÎXH%¸â%Mû´%P¬%†lx%ÁM8%­ûè%c	%Vwú%M(à%H,?%@"ò%MQ,%E¶—%.Â%<ŸX%eWä%ù%šÅ%‹½%e™%= F%(ò%&ê¾%)­P%>[­%6»¹%6Zæ%Zä%—ç#%Ž~'%e!%Kba%@eõ%1
+%)¨%¤å%#< %.¢%CóK%YM‡%Toä%.'D% FÌ%%̖%Ap%+åÉ%4Ý%	é%&ö½%.ÓÉ%8ž%8 è%1[	%$kŽ%$P¶%T)%¹v%$!‰%O[–%[o7%cù0%`ƒG%A%#µÉ% [C%/à'%;]Ì%)CH%"vo%'G%.€%"Æ"%%ø%CÆp%^~}%:џ% v%	Ì%+Õ%$¶4%Á\%ŽZ%¹p%%hg% –"%º±%%'†%&·Î%Ña%±%ñÜ%¿Ò%>%RÓG%X»Ç%.‰%+?%Cº%í%™N%I§%kÍ%
ô%à³%¶%8–ß%Kw'%1"Q%%%(Z	%̛%à³%c_%Ž­%´D%+í%ÿ%Cþ%øÅ%Ž%
XT%^%‡Ù%
­^%ýê%¿%ò&%{%`å%‹Ÿ%!3m%¥%
H%<©%µp%§å%€î%!5Ì%F|%%%ƒ½%O%;%Û{%3l%['%ñ—%	ôJ%eÿ%"š%—®%ÝT%=n%v%"f%#³%vB%
\ã%î%9h%ûö%K %nš%
Ù_$üÃQ$ú¥Þ%&%	¦%Æ7%G%3 %²e%‰%
Œ%´%&%Þ.%'–%ò¤%
¨B% ‰%N%-%à|$ú¤Í%(2%'i%¾¦%´£%›Ë$ûb²$ûñU$üá%ñ%	cd%'½$ÿï%;A%)?%,ò%ŽÔ$ÿÁ*$ô®j$ñžæ$ñØ!$ÿø³$ùœ$ôï¢$î_î$öü$øÖì$öíV$îOp$ï~»$ñü‹$ñ;<$ï
i$öæ'$ôl$ñ5n$í™Ì$î®/$$î2Ì$ëݐ$ð(Ÿ$éÖî$ìk$é-ú$éû$ë+'$éul$å[T$솶$ëv$ïÁæ$ñ7S$ò?$ò¸$÷H"%d§%—$õ§R$øÁ%$ô	$è{$êù.$$ö)…$íÿ$éО$å'9$è!$çð™$ç‹0$ä>&$ìQí$çº$æ½°$ãŠ4$éaú$èŒ%$ç"à$ó±[$é¯v$æ­}$å¿s$áó.$â1X$áO²$áVa$éȊ$÷­$ñr­$è¼é$ç©;$ä½$æ9%Ó)$å:T$é6Î$æ)³$äž'$æ»[$í¾ø%¹ò%bT$éŒd$äIe$ájø$ãt$âÅ9$å>½$ãË$ã+j$á'$ìêÃ$ôμ$ðA$ã¦Í$æ¢À$âJø$âï$âԒ$äH$߆€$á'$òO*%	Æ@%q™$çÕã$âuÜ$æE¹$ãӉ$åy‡$ãø$ã‡u$á­.$ã°þ$ã5+$åÃX$áE$éZà$ï¹$ñ´$ätµ$ãD@$Þ¤í$äÙ$á$áѪ$ápÆ$õž¯%(…$î©P$âÇ$â_L$áu$㮳$ád^$åë_$âp2$áGz$ÞS&$áÐs$à¼$㽺$áG%-$åLJ$æ@Ø$â¼0$éŠX$æçÕ$èX$å¦$ç8$ã¹ù$ã½]$î\K$ú$ðŠ$èùû$áId$â£Ó$âÛ$áåœ$çW$äXŠ$ánæ$ât$â¿ô$çÜÉ$ðOÔ$ùy§$çy$æpE$â¹D$åä!$áÜ)$ä4Ã$åÍ$ï'L$êêê$è3'$ãæ$åtl$í2U%ÂÛ$ó%!$ãbk$ãvð$èªâ$äo$æ~$æjá$æòÈ$ä‹+$ëÞc$çYo$ñÁt$ê"
$ê¦$éݜ$ï±n$ì˽$îª$ëÖË$ðÁ$íʙ$þÛµ$êv$ìR|%¤ã$éÝ$ç´)$ê@'$çÏ.$êö'%ø4$ïL$í;K$ì‡å$èp‡$íÏ~$ùÐW$ñل$÷W_$ó>3$ýŒ$ëï£$ûÛ%U!%Ï~$ô©$öÖÑ%ë/$ò[X$ì>J$鐁$ög™$ñ×Ö$óÔV$ç}‰$ìÞR$èy$êëÆ$ì%$òžº$éyä$ëã£$êeË$ì¦ý$é­$é"ù$è5*$ìˆÏ$èž7$í_Ä$é#¥$ë|T$çšv$ì(ú$íZ$í¹I$é@J$óML$ùôi$õ×-$ëÞÿ$éãÛ$î,<$ð"¸$í·$ñ%û$ô€
$ò½ø$ñYI$ù5/%¦y%"%Åû$ötô$øÔ@$ïÝ;$ïó$ëC$$éÂW$ón­$óÔ>%ƒT%ã%–€$ø¸¥%$ô›‰$óº;$ððD%˜@$꧆$îÓà$îtì$÷€=%oÚ%¬$ú¸f%ÍÚ$îÜK$òÒ$ïšÃ$îJ$$ïLv$í¶ñ$öòö$õ
ž$÷$îÈ°$ñ$ùĊ%HÇ$ÿFv$ñüÏ$$þt$ïŠ:$ÿÎ$ù¼æ$õõ%β%
F%°…$ôgS$ðdí$û%q$õ'$í5$ëX$ò©Û$ïÈØ$ñ$$ó$ðPS$îB$ð'£$ô?¥$ó\$ù¸h$óv%)
$ý{m$ö¢$ôŽ$û·a$õl°$ú…o$ûéò%DP%Q%–!$ù6$û…¬$öÌ$÷Ԋ$ø*s$þ¡$ýr"%V$ÿ3R$ý_™%
<]%&¦$ùey$þœ%en$ý2Ñ$ûBì$ÿÏ$ú£$ÿò%Î%'%Ê2%œ;$þÄ·$ü‹$úˆ@$üûw%¼%¯"%Ä>%Ú$üàJ%³%Rå%
%	µô%
Qê$ÿ
Ë$ýòº%À$þxÝ$þÒ?%é¶%Õ$ÿ›Â$û¦'$þ%w%ºq%î%þŠ$ÿWÅ%H!$ûÞµ%yß$ÿ^b%ãs$ü_Ð$þÇ$ù¯ê%gZ$üÐQ%I$þ±&%V¾%8é%Ûy$üÝw$ÿÿÓ%°%%Â%¤%
d%Ra%Ê4%(^%tõ%èÒ%Ñ%̋%¸ý%!
%%Ë%Ý4%äÌ%К%Æh%u/%,%6j%Ì@%=]%‰­%…z%øÎ%îþ%ìŸ%@°%2å%ii%mÌ%ÿ%ö%'%†Å%]ï%ž4%ëg%Ã%Ðk%Zº%'ë%d%Óq%ÁÏ%Ù/%Ê%Ž/%Wì%ñ%	8s%ºÂ%zI%%½›%˜–%Øá%²´%ïý%Üÿ%Ü%¤%‰î%Ä[%&ä#%i(%€…%
‡¢%
Š%d%n %úÒ%
›%I-%
H'%	%{%b%Ã~%Ã%	%û4%	|Z%	sª%
b°%ð%
/Ö%%
F%
-"%W•%+GÈ% »%'>%:¶%
¡&%ý%
^%.%
/e%±	%ôà%'~†%¸œ%
ɶ%Ç­%×% F%ö%'"%uT%e_%
+u%
‰s%˜%¥›%
~«%:%9†%º(%$ƍ%Z\%³%:£%Ê~%×%
¶%K%A$%Û!%ª1%­Ò%}/%¤,%
¨%Œ%
²-%äS%ü%nÔ%ÿõ%ý%&c?%&x«%"uÇ%ªÂ%5%á%GÁ%"%´"%#Ò%øç%®¤%)œ%û%Ur%¹ë%ªæ%%iZ%'!%a‰%l%Êo%y™%ø%?+%_%'ÀB%&H%*H%"\¬%à†%""%
%#/%Ô¼%á%¯%YÇ%l*%˜ì%{æ%Ëå%)+ø%=%Ã%~…%¢€%zÌ%D|%Im%J%Šå%qT%}l%ÌÖ%Á7%rÎ%"ÜØ%.¸B%íÙ%å%yá%"Ó{% èØ%ó'%[Ø%~,%h%Ûi%#"?%-—%'Ú%4^²%^}%" ¡% M%òÑ%™ª%õ@%¡%Öf%¤x% p>%"ø%!ã`%Ó%*–% Û%&¼9%$ڔ%!^¯%!¡%ºZ%…Ü%#åG%5b%"~%!Ž'%#`%!üD%%^%$èH%(>%%¹%&ö%#Ìþ%"íä%,ƒ†%R&6%b_%G!§%2]v%0v¸%;‹ü%Fêó%2%þ%.Q.%')€%)]%-©º%0œÓ%,n-%-øs%%ù %(õÃ%&åÓ%)![%(å%,GH%1¸Û%5Ì%. '%-r¬%+{t%1þ%3˔%8®à%,|¨%.‡%-T%2žá%="%@¬»%2Ü%1—%/•¬%Cg=%CÖì%KlN%9 ,%3èî%.·%1å¥%3è'%7ѐ%<$i%XG%T#y%B®§%>– %?J´%:ó%AMæ%<ߚ%LôÄ%T"ƒ%DX|%9c…%7ú%9"Ð%Av%E‰%J‰%Cv%Bù†%D˜ %Kp%aR‰%Vš%V·%OÐâ%C;U%KU%JÇï%PŒÂ%LøC%W€%X¬å%Q9%O_À%RJù%E%Q/½%§À%Ñ-%…yË%Œht%"[F%†-\%}¬+%"S†%|ºé%q9…%j#%i%Z¹þ%U^7%Q%ž%sÙ%šŠ²%´¥}%¿å%ˆÖ‹%'§Ã%l%\ºš%sÏ7%"`Ë%^°Î%fö6%ŒÓ9%¬Í9%»·%'y%¡²²%®ó%Ȭ$%¤~%†Ù©%g¢p%dÌ{ÀÀ%t;	%"áó%}Õè%W½$â$˒—$Ðû$ããk% ñ% A$öp#$ÆØ:$ƲÎ%4%5£k%2»&$ñ¡$×kÓ$ݱ$éå$䐅$¸yÑ$¦·Ã$¯»Ï$ç,/%<=²%EÿJ%ui%X-%à%¬0%-g%žŽ$òB6$¾×§$¯­,$®¤i$µ¢$È%hV%Ú*%8±(%¢Ô%ìE¬%×ۀ%'÷ã%í2$é	<% í×%Pæt%7(Ä$ô$%$•"%©<$%ÜG]%Ó}‹%¢B%6Éâ$ÍÍÍ$ÐM‰$Î'ú$Ɗ$ÎQ$÷Æ?%!¹S%7rô%#Ïd%
ì²%`Ý%	•%dm%
‡z$ÚÍû%	^K%€¦%_,$¶«:$œó¹$§¬k$øÛ`%zC%À+â%¤äÐ%1Ê$Ƶ·$ŸÉ$ŸŽÜ$Ïñ%›"%*$׈w$§8Ê$¯4™$æM$úD÷$ëÈí$î_X$Õ­ô$³"Ä$¿s•$ßÖ*$ß¿á$ÈGÍ$¯êª$¤FV$¦Ì¦$¹Iu$¸$$®_;$ŸpK$ªe
$·øØ$³Ì$°X$±8µ$¼¸i$ÝáW$ÚIÛ$¹{Ý$®ï¬$´Ê>$¦ú}$•.;$"š°$œ™"$¨Su$²†Ã$¥}ÿ$•ªY$¾=$™e$Ÿ™$¥ó$¢mM$¢³$ f$ %Ä$š
]$—b$ Kû$ªùD$µs$$Ãpú$ÎýO$Æ]¨$ŝh$Í{1$ÖÛu$ÔùG$Ë¥g$ËÌ$Æa4$É¿ñ$Ä'$®BŸ$šŸk$šÜé$›ô0$¡°C$§~n$¯R
$±q8$¹=K$²;q$¦¯[$¢ý$¡«s$­u$žq]$Ÿ~f$šŠ2$•%ñ$šE$ yÐ$žäé$"±/$"LT$Rº$‰IÊ$ˆ'—$ŽŠ$Šƒ
$‹Î+$ˆ–$€?@$Ӑ$ŠÓí$…Œ8$nv$ldd$|µ—$…£"$†/x$€ù$xø$sŸ+$vbÎ$uÎ${´$€–.$|g+$trH$o
 $mì$usø$w}Ø$w'$rW$vR7${Dã$€$$}+©$xƱ$o^ª$mö:$s"$u?!$tëÒ$vúk$u¾E${@ž$€T•$"Ý]$‡™h$Œ=H$•'Ÿ$œ²-$¢Š'$¬
®$È`f%a$û¶p$ß҄$è6!%~%Wr$úfÉ$ð@9$õAÆ$óø¦$æôã$Ô6Ô$ÈðE$¹Þ³$ªˆY$›E"$¡ª¢$±µí$¾fj$Àz³$Å!#$ʺÂ$Ì)l$Ďe$ÂÊ/$¾AŠ$¼^õ$¸í$µ£$²B!$³Jà$±Aâ$®I$¨I0$«"$£Å$—$–J$——Ã$'¿[$Œ÷ö$‰tü$‰0Ã$‡$…}œ$ø$€hå$x®#$zs^$Š¬Â$žc±$‡z§$v& $qe$v_Ê$'V$o/$p¸X$wHØ$q¸d$s§Ÿ$€Wj$‰!ˆ$}8œ$n@L$i'$n(@$p1$–¤µ$nF$p20$lÅ$on$qm@$‡ŠÎ$–÷;$E®$yã$yÇè$t®«$˜…$juD$kn $iûÊ$n&$oCm$u;o$y‡î$†íÖ$‡KD$'O½$‹¤è$K¬$ˆÜž$ŒÁÁ$‹[‡$—³±$­Ÿ$'u'$3•$òÕ$'$š>Â$°¬$«ýí$'Ô²$$Š!µ$ƒ¸ð$|§$xq0$s	$|³Š$f$"áƒ$†kÎ$ˆ(X$†8$‡@$‡f¬$Š^$‡þÀ$‰¶$‡t7$†S>$…ù$…¾`$¦ó$ƒÕ›$ƒâ$'îÿ$€m°$Z$†r9$"•W$ˆNG$|]$x4C$u™_$tÿ3$u*I$p:š$ri²$mrí$n$i¢Æ$k "$iÃ$lÕs$ih¡$j÷ $krË$z'æ$mDŽ$o‹$k?›$m­<$l%ú$yN'$vðû$oeã$mpÕ$nC$je($iŽ$f$mÅ$z,$ãÕ$n1$k²f$k~ì$k·Ø$h6$i‡ù$f÷É$iX­$d˜Î$gZ$f)'$g˜H$fÉ»$m-Þ$e
÷$grï$hø$l"Ó$j‹"$h3U$gñ^$lJÞ$i É$jDg$gº$gÏ»$j<õ$qi¶$rÏÁ$p($j^$f&F$i>«$oàÿ$pCœ$t>ý$rV7$vG$kb$iÎä$ga5$lŠ,$i_&$jy*$n!Á$r(Ý$h¤}$k&×$v8™$w$låú$j•$fîª$i3w$kSp$jÿö$j¶ð$k²Ü$n=´$p·Ñ$j-L$wåÑ$}v$p؉$gó$iœÆ$
Í$o$kZ1$i¾þ$f5û$iTÖ$g
´$j_b$nßP$p;$oqC$qË$iKY$jɈ$nŽM$o/¶$l±«$mc$i-Þ$rù¸$kê$ka$hX$k N$hð$';$h¶j$l Æ$i'$lB$h®t$n¾Y$l$l$h7ý$nô|$k•
$m¡y$këÆ$m·$lÑ:$l‡"$l"$ƒ Ñ$Ž˜$'4Q$o§r$r$r‡Ð$}ùù$~ª$w—7$r÷å$pXg$l¥Ø$që×$pÅ$vÙ$v$sÌ$p($qôd$nmv$r¤ð$s $o]ã$mHú$qÏÃ$t#û$uŽ¶$q-Ö$sTÁ$u!}$uèò$pø$rû{$rWË$s¶˜$p@$qýž$pEw$vU®${#ÿ$vR$rJ¥$s5®$pg™$r¿9$r/Ä$tã¥$sR‹$u}$p£ë$qZ$rœ{$vF$ræ$vZL$ƒ`$‰Ú1$}E$u¥²$o¶Œ$røy$rç»$tî˜$t8Ø$v)á$tš•$v$Š$rð$y#9$Ôï$}9"$t.ì$vi'$s¸ò$q‰Ö$qø.$uØj$r¼$~
$qCv$r…$r"ì$wÆ$}ÚP$ŽÁŠ$Œ
$zïx$t¾$vÃ1$}õŠ$|T¼${VÈ$î¤$…_ñ$€,${ø—$í$|áØ$|!œ$weç$}þ$~-N$ƒQ_$€ÏÑ$pù±$nÂÁ$v%¦$tðÀ$r/Q$o%y$sD$${Ó§$z-$x͉$zÊÚ$""b$åp$…ñø${HÎ$y'Š$}ω$~¯&$€
Ï$}Œ"$~†¨$zB/$z÷Ë$z¾o$|û$yí$|á$y•$;[$}õn$"Õ/$z¾Á$|îª${%$‡$…v$¾8$""$€†$€7¦$€î3$}]›$}M$zEÈ$}\f$~x«$†5$'¸µ$'^$‡eç$…a$°$ƒu$€»$™f$~ќ$Äˆ$€åK$'?$5R$¶8$€SŽ$TÒ$kF$'ò-$'š{$ƒ.Ÿ$ƒ6$'Á_$Ó'$ƒÞ$»Ë$'%g$'ÁŠ$‡õö$Š;Ÿ$'`ß$™¬º$Áï$†¼?$"…$'µ$ƒDñ$'à=$…ñ$$ˆôó$ˆ?{$"$†h$…ú‰$"¿Ê$ƒ.$ŠK$†rä$ˆ#À$†('$"µ$ƒ¢g$"[£$"[$†j‰$‰q°$'+$"'$'Ü8$‹t…$…FÂ$"-Ž$†ÚÙ$‡a$††$'ó$ƒ"$ƒig$…øê$‡÷ž$‡$Œ¾ô$‰t$‡Ãs$‡ð¦$ŠAn$ˆŒ%$‡À¬$ˆÜ­$‡D,$‡Ö$‰ùð$‹VÇ$që$°¡$‹Ç×$Š¡¿$‰E«$ˆ†ú$…tD$†*Å$†kÙ$Šjy$Š~z$ŒÝ±$£Ý$Œv"$k÷$Ž*Ü$ŒZG$‹½<$Š¼K$‹@V$‰‡ü$Š¹K$ˆjm$Š¾
$‰ÐÄ$‹¥p$'-,$ 7j$'•#$Œmû$‰!"$Ò¨$Œ—^$Š^¹$†—$ˆŽc$‰%œ$>_$Œ]$$Š¸ƒ$‡És$‰±Œ$‹'S$¬"$–]$ŽÀ$ŽãØ$Ÿ"$‹wž$‹ÉÄ$‹±Ì$Qp$ŽÊ)$'A$wg$CÛ$Œ9ð$8þ$·þ$ÿ$V¹$Ž.#$Š°p$Œq#$‰wÛ$‹¡&$ˆ>Û$‰Ô,$ŠT½$Š¹
$ŠT'$‰æX$ˆâ$‰Kå$ˆâI$¿ñ$–þ`$£u$¤Â!$ µ«$šÿ$—IÂ$'à
$"®A$¸b$÷:$[$.ê$‹,$Šp$Š:à$Œãú$"H$ŽT²$€$Ž$q$Œ¯§$Ž¨á$"t$'Ëà${~$‹¯á$*Õ$L$'µ$'#$'êû$:$' A$ïJ$¾P$]M$'Ž$Žíu$æç$+7$'ƒ$.p$"
Ð$™×$œgž$˜ ƒ$–‡¤$•V$•Wæ$"¾Å$•«³$"á-$–ñª$–Ž$˜¿Œ$—ù>$™Ó8$™ðö$Ÿ~ò$ž8†$›ýu$˜W{$Ÿn,$¦k¾$Ÿ¼2$›ð\$œ>è$•$ªÅÞ$•ýD$"1$"£$š…"$ž!÷$œ4<$¤†±$—¹V$š¹$£"•$X$•Ïõ$–g¾$":$–Œ^$š+/$•Ì¾$"}.$•]V$™ÚÜ$˜‰ $˜D[$–"Š$™öÊ$™¯q$ŸÆE$ŸÁm$£½c$š@6$žûJ$«-3$Ã+$ÉB`$Âw$´‹Z$¨Î5$¡É
$Ÿ¤â$›²ž$Ü$›‡•$žþ@$¡Kê$®‡ã$©«/$¨ˆ$£Á‹$Ÿ0æ$‡¨$£K"$žÍÝ$œa$™nÝ$šÇ±$Ÿ½$¨ÌÁ$µL¸$©­2$ ô$ $£,œ$¦­‡$¢º#$¢á$¥«b$¡ÉÖ$ž?$¡˜Ã$¢œæ$ª!S$±½($¬†®$¢{œ$ LÖ$¡µë$¤Ã$£¦$¤Ã$¡ÿg$¨(Ð$®.'$«bÞ$¢ŒQ$¡RU$ Êd$£­$¤Õx$¦ëñ$¢M‡$¡˜­$ Ýú$ŸÓ;$£"'$¬ïý$µS"$²¾$§±Í$§FŒ$«œŒ$²çú$°ß³$ªß²$£a·$§[$¯,$°'J$¨™Ï$¨iB$¨É§$ª2ý$¤‹³$¨¦ß$®+9$µºç$¯lõ$À$ÓV
$Á–D$­a²$°š2$½ªâ$àüÎ$Ü<9$¿åó

==> anc/LateM_Spectra/LSPM_J1207+1302.fits <==
SIMPLE  =                    T / Written by IDL:  Fri Sep 27 13:56:21 2013      BITPIX  =                  -32 /Real*4 (floating point)                         NAXIS   =                    2 /                                                NAXIS1  =                 4180 /Number of positions along axis 1                NAXIS2  =                    3 /Number of positions along axis 2                EXTEND  =                    T /Extensions may be present                       ORIGIN  = 'Institute for Astronomy' /                                           TELESCOP= 'NASA IRTF'          /                                                INSTRUME= 'SPeX, IRTF Spectrograph' /                                           OBSERVER= 'Your_Name'          /                                                OBJECT  = 'LSPM_J1207+1302'    /                                                IRAFNAME= 'LSPM_J1207+1302_stacked_tellcor_merged' /                            TIME_OBS= '12:13:34.917192'    / Average UT TIME OF ACQISTION ('hh:mm:ss.ss')   DATE_OBS= '2013-03-07'         / UT DATE OF ACQUISITION ('yyyy/mm/dd')          ITIME   =        120.000000000 / INTEGRATION TIME IN SECONDS                    CO_ADDS =                    1 / NUMBER OF INTEGRATIONS                         NDR     =                   32 / Number of Non-Destructive Reads                SLOWCNT =                   20 / Number of Slow Counts                          TABLE_MS=        512.452000000 / msec to clock out array                        ROTATOR =        247.100000000 / Rotator_Mechanical_Angle; pos=494198           POSANGLE=        45.8000000000 / Average Sky_Position_Angle                     SLIT    = '0.3x15  '           / menu=2,pos=89000                               GRAT    = 'ShortXD '           / menu=0,pos=719950                              PLATE_SC=       0.150000000000 / PlateScale arcsec/pixel                        RA      = '+12:07:23.62 '      / Right Ascension                                DEC     = '+13:02:18.3 '       / Declination                                    HA      = '+00:47:22.519167'   / Average Hour Angle                             AIRMASS =        1.02800000000 / Average Air Mass                               EPOCH   =        2000.00000000 / Epoch                                          MODENAME= 'ShortXD '           / Spectroscopy mode                              FLAT    = 'flat199-203.fits'   / Flat field image                               NAPS    =                    1 / Number of apertures                            NORDERS =                    1 / Number of orders                               ORDERS  = '0       '           / Order numbers                                  START   =                    0 / Array column of first FITS array column        STOP    =                 4179 / Array column of last FITS array column         SLTH_PIX=        100.000000000 / Slit height in pixels                          SLTH_ARC=        15.0000000000 / Slit height in arcseconds                      SLTW_PIX=        2.00000000000 / Slit width in pixels                           SLTW_ARC=       0.300000000000 / Slit width in arcseconds                       APPOSO03= '3.70194 '           / Aperture positions (arcsec) for order 03       APPOSO04= '3.70657 '           / Aperture positions (arcsec) for order 04       APPOSO05= '3.70782 '           / Aperture positions (arcsec) for order 05       APPOSO06= '3.71411 '           / Aperture positions (arcsec) for order 06       APPOSO07= '3.71543 '           / Aperture positions (arcsec) for order 07       APPOSO08= '3.83412 '           / Aperture positions (arcsec) for order 08       PSFRAD  =        1.90000000000 / Optimal extraction PSF radius in arcseconds    APRADIUS=        1.50000000000 / Aperture radius in arcseconds                  BGSTART =        2.20000000000 / Background start radius in arcseconds          BGWIDTH =        2.00000000000 / Background width in arcseconds                 BGORDER =        0.00000000000 / Background polynomial fit degree               WAVECAL = 'wavecal204-206.fits' / Wavecal file used for wavelength calibration  XUNITS  = 'um      '           / Units of the X axis                            YUNITS  = 'ergss-1cm-2A-1'     / Units of the Y axis                            XTITLE  = '!7k!5 (!7l!5m)'     / IDL X title                                    YTITLE  = '!5f!D!7k!N!5 (ergs s!E-1!N cm!E-2!N !5!sA!r!u!9 %!5!n!E-1!N)' / IDL YVERSION = 'v3.4    '           / Spextool version                               RES     =        2000.00000000 / Average spectral resolving power               DISPO03 =    0.000537592000000 / Dispersion (um pixel-1) for order 03           DISPO04 =    0.000403213000000 / Dispersion (um pixel-1) for order 04           DISPO05 =    0.000322730000000 / Dispersion (um pixel-1) for order 05           DISPO06 =    0.000269214000000 / Dispersion (um pixel-1) for order 06           DISPO07 =    0.000231123000000 / Dispersion (um pixel-1) for order 07           DISPO08 =    0.000202689000000 / Dispersion (um pixel-1) for order 08           DAIRMASS=            0.0141700 / Average airmass difference between std and obj HISTORY The output FITS files contain a 3-D array of data consisting ofsets of  HISTORY  triplet arrays of data for each aperture and each order,where each tr  HISTORY iplet is composed of an array for the wavelength,an array for the flux  HISTORY , and an array for the error. The tripletsfor each aperture are stacke  HISTORY d behind one another, followed bythe triplets for the next order, etc.  HISTORY  If no orders have beenskipped or deslected in the extraction process,  HISTORY  the contents ofaperture Y in order X can be found as follows:lambda =  HISTORY array[*,0,( X - (smallest order number))*naps + (Y-1)], flux   =array[  HISTORY *,1,( X - (smallest order number))*naps + (Y-1)], error  =array[*,2,(   HISTORY X - (smallest order number))*naps + (Y-1)]  Forexample, for an SXD fil  HISTORY e with two apertures, the wavelengtharray for aperture 1 in order 3 is  HISTORY  located in array [*,0,0], theflux is in array [*,1,0] and the error i  HISTORY s in array [*,2,0]. Foraperture 2, the wavelength is in array [*,0,1],  HISTORY  the flux is inarray [*,1,1] and the error is in array [*,2,1]. For or  HISTORY der 4,the flux for aperture 1 is in array [*,1,2], while the flux fora  HISTORY perture 2 is in array [*,1,3]. For order 5, the fluxes for thetwo aper  HISTORY tures are in arrays [*,1,4] and [*,1,5], etc.  Thespectra have been co  HISTORY rrected for non-linearity.                                              HISTORY                                                                         HISTORY Xcombspec History                                                       HISTORY                                                                         HISTORY The spectra were combined using a Robust Weighted Mean.  The robust     HISTORY threshold was 8.00000.  The files spectra0181.fits, spectra0182.fits,   HISTORY spectra0183.fits, spectra0184.fits, spectra0185.fits,                   HISTORY spectra0186.fits, spectra0187.fits, spectra0188.fits,                   HISTORY spectra0189.fits, spectra0190.fits, spectra0191.fits,                   HISTORY spectra0192.fits were combined.    Aperture 01 Info: The scale          HISTORY factors were determined using order 04.  The scale factors are          HISTORY 1.26641, 0.990687, 1.01987, 1.27754, 1.05016, 1.03197, 0.947152,        HISTORY 1.01177, 0.972106, 0.877845, 0.863849, 0.974491.  The median RMS        HISTORY deviation in each order is 0.0543279, 0.0544991, 0.0545947,             HISTORY 0.0514869, 0.0462104, 0.0445840.    The spectral shapes have been       HISTORY corrected.                                                              HISTORY This spectrum was telluric corrected using the telluric correction      HISTORY spectra PM_I11482-0048_tellcor_tellspec.fits.  The telluric             HISTORY correction spectra for aperture 01 were shifted by -0.162545,           HISTORY 0.0456210, -0.203332, -0.0547732, 0.0448742, 0.00000 pixels.            HISTORY                                                                         HISTORY Xmergeorders History                                                    HISTORY                                                                         HISTORY This merged spectrum was derived from aperture 01 of file               HISTORY LSPM_J1207+1302_tellcor.fits.  The scaled factors for orders 3, 4, 5,   HISTORY 6, 7, 8 are 1.00000, 1.00000, 0.993147, 1.01019, 1.02988, 1.14963       HISTORY respectively.                                                           END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             ?MG¥?MTê?Mb-?Moq?M|µ?M‰ø?M—<?M¤?M±Ã?M¿?MÌJ?Mَ?MæÑ?Mô?NX?N›?NÞ?N)!?N6d?NC§?ND%?NSs?NbÃ?Nr?N`?N®?NŸý?N¯K?N¾š?NÍç?NÝ6?Nìƒ?NûÑ?O?Ol?O)º?O9?OHT?OW ?Ofí?Ov9?O…†?O"Ò?O¤?O³j?O¶?OÒ?OáN?Oðš?Oÿå?P0?P{?P-Æ?P=?PL\?P[¦?Pjñ?Pz:?P‰…?P˜Ï?P¨?P·c?PƬ?PÕö?På??Pô‰?QÒ?Q?Q"c?Q1­?Q@õ?QP>?Q_†?QnÎ?Q~?Q^?Qœ§?Q«î?Q»6?QÊ}?QÙÅ?Qé?QøS?R™?Rá?R&'?R5n?RDµ?RSû?RcA?Rr‡?RÍ?R'?R Y?R¯ž?R¾ä?RÎ(?RÝn?Rì³?Rûø?S<?S'?S)Ç?S9?SHO?SW"?SfØ?Sv?S…_?S"£?S£ç?S³*?SÂm?SÑ°?Sàô?Sð7?Sÿy?T½?Tÿ?T-B?T<"?TKÆ?T[?TjK?TyŒ?TˆÎ?T˜?T§Q?T¶"?TÅÔ?TÕ?TäV?Tó˜?UØ?U?U!Y?U0š?U?Ú?UO?U^Z?Um›?U|Û?UŒ?U›[?Uªš?U¹Ú?UÉ?UØX?Uç—?UöÖ?V?VT?V$'?V3Ñ?VC?VRM?VaŒ?VpÉ?V€?VE?Vžƒ?V­À?V¼þ?VÌ;?VÛy?Vê¶?Vùó?W	1?Wm?W'ª?W6æ?WF#?WU_?Wdœ?Ws×?Wƒ?W'O?W¡‹?W°Ç?WÀ?WÏ??WÞy?Wíµ?Wüð?X+?Xf?X*¡?X9Û?XI?XXP?Xg‹?XvÅ?X†?X•:?X¤s?X³®?XÂç?XÒ!?XáZ?Xð"?XÿÍ?Y?Y??Y-y?Y<±?YKê?Y[#?Yj[?Yy"?YˆÌ?Y˜?Y§=?Y¶u?YÅ­?YÔå?Yä?YóT?Z‹?ZÃ?Z û?Z02?Z?i?ZN ?Z]×?Zm
?Z|E?Z‹{?Zš²?Z©ç?Z¹?ZÈT?Z׊?ZæÁ?Zõö?[-?[b?[#˜?[2Í?[B?[Q7?[`m?[o¢?[~×?[Ž
?[A?[¬v?[»ª?[Êß?[Ú?[éH?[ø{?\°?\ä?\&?\5K?\D?\S´?\bç?\r?\M?\?\Ÿ´?\®ç?\¾?\ÍM?\Ü?\ë²?\úä?]
?]J?](|?]7¯?]Fà?]V?]eD?]tv?]ƒ§?]'Ú?]¢?]±=?]Àm?]ϟ?]ÞÑ?]î?]ý3?^c?^"?^*Å?^9ö?^I&?^XW?^g†?^v·?^…è?^•?^¤H?^³w?^§?^Ñ×?^á?^ð6?^ÿf?_•?_Ä?_,ó?_<"?_KR?_Z€?_i°?_xÞ?_ˆ
?_—;?_¦j?_µ˜?_ÄÇ?_Óô?_ã#?_òP?`?`­?`Û?`/	?`>6?`Md?`\'?`k¿?`zë?`Š?`™F?`¨s?`· ?`ÆÍ?`Õú?`å&?`ôS?a?a¬?a!Ø?a1?a@0?aO]?a^‰?amµ?a|á?aŒ
?a›9?aªd?a¹?aÈ»?a×ç?aç?aö=?bh?b"?b#¿?b2é?bB?bQ??b`j?bo"?b~¿?bé?b?b¬=?b»h?bʑ?bÙ¼?bèæ?bø?c:?cc?c%?c4¶?cCà?cS	?cb3?cq\?c€…?c¯?cžØ?c®?c½)?cÌS?cÛ{?cê¤?cùÌ?dõ?d?d'F?d6n?dE–?dT¿?dcæ?ds?d'6?d'_?d †?d¯®?d¾Õ?dÍý?dÝ$?dìL?dût?e
›?eÂ?e(é?e8?eG7?eV^?ee…?et¬?eƒÒ?e'ù?e¢?e±F?eÀm?eϓ?eÞº?eíß?eý?f,?fR?f*w?f9ž?fHÃ?fWé?fg?fv5?f…[?f"€?f£¥?f²Ê?fÁð?fÑ?fà:?fï_?fþ"?g
ª?gÎ?g+ó?g;?gJ=?gYa?gh†?gwª?g†Ï?g•ó?g¥?g´;?gÃ`?g҄?gá¨?gðÌ?gÿð?h?h7?h-\?h<?hK£?hZÆ?hiê?hy?hˆ1?h—T?h¦w?hµ›?hĽ?hÓá?hã?hò'?iI?il?i?i.²?i=Õ?iL÷?i\?ik<?iz_?i‰?i˜£?i§Å?i¶è?iÆ	?iÕ,?iäN?ióp?j'?j´?j Ö?j/÷?j??jN:?j]\?jl}?j{Ÿ?jŠÁ?j™â?j©?j¸$?jÇF?jÖg?jåˆ?jô©?kÊ?kê?k"?k1-?k@M?kOn?k^Ž?km¯?k|Ï?k‹ð?k›?kª1?k¹Q?kÈr?kב?kæ²?kõÓ?lò?l?l#2?l2R?lAr?lP'?l_±?lnÒ?l}ñ?l?lœ1?l«P?lºp?lɏ?lØ®?lçÍ?löí?m?m+?m$J?m3i?mB‰?mQ§?m`Ç?moå?m?mŽ#?mB?m¬`?m»?mʝ?mÙ¼?mèÛ?m÷ù?n?n6?n%U?n4s?nC'?nR¯?naÎ?npë?n€
?n)?nžF?n­d?n¼'?nË ?nÚ½?néÜ?nøù?o?o4?o&R?o5o?oD?oS«?obÈ?oqæ?o?o!?oŸ=?o®[?o°è?o¹?oԊ?oæ[?oø,?p	ü?pÍ?p-?p?m?pQ=?pc
?ptÝ?p†¬?p˜|?pªK?p¼?pÍê?pß¹?pñ‡?qV?q%?q&ò?q8Á?qJ?q\]?qn+?qù?q'Æ?q£"?qµa?qÇ.?qØû?qêÈ?qü"?ra?r -?r1ù?rCÆ?rU'?rg^?ry)?rŠõ?rœÀ?r®Œ?rÀW?rÒ#?rãí?rõ¸?sƒ?sM?s+?s<á?sN¬?s`v?sr@?s"	?s•Ó?s§œ?s¹f?sË/?sÜù?sîÁ?t‰?tS?t$?t5ä?tG«?tYt?tk<?t}?tŽË?t "?t²Z?tÄ"?tÕé?tç±?tùw?u>?u?u.Ë?u@'?uRX?ud?uuä?u‡«?u™p?u«6?u¼û?uÎÁ?uà†?uòK?v?vÕ?v'š?v9^?vK#?v\ç?vn¬?v€p?v'4?v£ø?vµ¼?vÇ?vÙC?vë?vüÉ?w?w O?w2?wCÕ?wU˜?wgZ?wy?wŠß?wœ¢?w®c?wÀ&?wÑç?wã¨?wõj?x+?xí?x*®?x<o?xN0?x_ñ?xq²?xƒs?x•3?x¦ó?x¸³?xÊt?xÜ3?xíó?xÿ³?yr?y#2?y4ñ?yF±?yXp?yj/?y{î?y­?yŸk?y±*?yÂè?yÔ¦?yæe?yø"?z	á?zž?z-]?z??zPØ?zb•?ztR?z†?z—Í?z©‰?z»G?zÍ?zÞ¿?zð|?{8?{ô?{%°?{7m?{I(?{Zä?{l ?{~\?{?{¡Ó?{³?{ÅI?{×?{è¾?{úy?|3?|î?|/¨?|Ac?|S?|dØ?|v'?|ˆL?|š?|«¿?|½x?|Ï2?|àë?|ò¤?}]?}?}'Ï?}9ˆ?}KA?}\ù?}n²?}€j?}'#?}£Ú?}µ"?}ÇJ?}Ù?}êº?}üq?~)?~à?~1˜?~CN?~U?~f½?~xt?~Š*?~›á?~­—?~¿N?~Ñ?~â»?~ôq?&?Ý?)'?;H?Lý?^³?ph?'?"Ó?¥‰?·=?Èò?Ú§?ì\?þ?€â?€½?€—?€"p?€+K?€4%?€<ÿ?€EØ?€N²?€WŒ?€`f?€i??€r?€zó?€ƒÌ?€Œ¦?€•?€žY?€§2?€°?€¸å?€Á¾?€Ê—?€Óp?€ÜI?€å"?€íû?€öÔ?€ÿ­?…?^?7?#?+è?4Á?=™?Fr?OJ?X#?`û?iÔ?r«?{"?"\?4?–?žä?§¼?°"?¹l?ÂD?Ë?Óó?ÜË?å¢?îz?÷Q?')?'	?'Ø?'¯?'#†?',^?'55?'>?'Fã?'O»?'X'?'ah?'j??'s?'{í?'"Ä?'›?'–r?'ŸH?'¨?'°ö?'¹Ë?'¢?'Ëy?'ÔP?'Ý%?'åü?'îÒ?'÷©?ƒ~?ƒ	U?ƒ+?ƒ?ƒ#×?ƒ,­?ƒ5ƒ?ƒ>Y?ƒG/?ƒP?ƒXÛ?ƒa°?ƒj†?ƒs\?ƒ|2?ƒ…?ƒÜ?ƒ–²?ƒŸˆ?ƒ¨\?ƒ±2?ƒº?ƒÂÜ?ƒË²?ƒÔ‡?ƒÝ]?ƒæ1?ƒï?ƒ÷Ü?"±?"	…?"Z?"/?"$?",Ù?"5®?">ƒ?"GW?"P+?"Y?"aÕ?"j©?"s~?"|R?"…'?"û?"–Ï?"Ÿ¤?"¨x?"±L?"º ?"Âõ?"ËÉ?"Ôœ?"Ýq?"æE?"ï?"÷ì?…À?…	"?…g?…;?…$?…,ã?…5¶?…>Š?…G^?…P2?…Y?…aØ?…j¬?…s~?…|R?……&?…ù?…–Ì?…ŸŸ?…¨s?…±F?…º?…Âì?…Ë¿?…Ô'?…Ýd?…æ8?…ï?…÷Ý?†°?†	ƒ?†V?†(?†#û?†,Î?†5 ?†>r?†GE?†P?†Xë?†a¼?†j?†sa?†|4?†…?†Ø?†–«?†Ÿ|?†¨N?†±!?†¹ó?†ÂÄ?†Ë—?†Ôi?†Ý;?†æ?†îÞ?†÷±?‡ƒ?‡	T?‡&?‡ø?‡#É?‡,›?‡5l?‡>>?‡G?‡Oá?‡X³?‡a"?‡jU?‡s'?‡{ø?‡"Ê?‡š?‡–l?‡Ÿ=?‡¨?‡°ß?‡¹±?‡Â'?‡ËS?‡Ô$?‡Üõ?‡åÆ?‡î—?‡÷h?ˆ9?ˆ	
?ˆÚ?ˆ«?ˆ#|?ˆ,M?ˆ5?ˆ=î?ˆF¿?ˆO?ˆX`?ˆa1?ˆj?ˆrÑ?ˆ{¢?ˆ"s?ˆD?ˆ–?ˆžä?ˆ§´?ˆ°…?ˆ¹U?ˆÂ%?ˆÊö?ˆÓÅ?ˆÜ•?ˆåf?ˆî6?ˆ÷?ˆÿÖ?‰¦?‰v?‰F?‰#?‰+æ?‰4¶?‰=…?‰FU?‰O&?‰Wö?‰`Å?‰i•?‰re?‰{4?‰"?‰ŒÓ?‰•£?‰žr?‰§B?‰°?‰¸á?‰Á°?‰Ê€?‰ÓP?‰Ü?‰äî?‰í½?‰ö?‰ÿ\?Š+?Šû?ŠÊ?Š"™?Š+h?Š47?Š=?ŠEÕ?ŠN¥?ŠWt?Š`C?Ši?Šqá?Šz°?Šƒ?ŠŒM?Š•?Šë?Š¦º?Š¯‰?Š¸X?ŠÁ'?ŠÉõ?ŠÒÄ?ŠÛ"?Šäb?Ší0?Šõþ?ŠþÍ?‹œ?‹j?‹9?‹"?‹*Õ?‹3¤?‹<s?‹EA?‹N?‹VÞ?‹_¬?‹h{?‹qI?‹z?‹'æ?‹‹´?‹"'?‹P?‹¦?‹®í?‹·»?‹À‰?‹ÉW?‹Ò%?‹Úó?‹ãÁ?‹ì?‹õ]?‹þ+?Œù?ŒÈ?Œ•?Œ!c?Œ*1?Œ2ÿ?Œ;Ì?ŒDš?ŒMi?ŒV6?Œ_?ŒgÒ?Œp ?Œym?Œ';?Œ‹	?Œ"Ö?Œœ£?Œ¥q?Œ®??Œ·
?Œ¿Ú?ŒÈ¨?ŒÑu?ŒÚC?Œã?ŒëÞ?Œô«?Œýx?F??á? ®?)|?2I?;?Cã?L±?U~?^L?g?oæ?x³?€?ŠM?"?›è?¤µ?­'?¶O?¿?Çé?Ð¶?Ù"?âQ?ë?óê?ü¸?Ž…?ŽQ?Ž?Žì?Ž(¸?Ž1…?Ž:R?ŽC?ŽKë?ŽT¸?Ž]…?ŽfS?Žo?Žwì?Ž€¹?Ž‰†?Ž'R?Ž›?Ž£ì?Ž¬¹?Žµ…?Ž¾R?ŽÇ?ŽÏê?ŽØ·?Žá"?ŽêQ?Žó?Žûê?·?
ƒ?O??'é?0¶?9?BN?K?Sç?\³?e€?nM?w?å?ˆ²?'?šJ?£?«ã?´°?½|?ÆH?Ï?×á?à­?éz?ë^?ö
?µ?`?? ¶?+a?6
?@·?Kb?V
?`·?ka?v?€¶?‹`?–? ´?«_?¶	?À³?Ë\?Ö?à°?ëY?ö?'­?'U?'ÿ?' ¨?'+Q?'5ú?'@£?'KL?'Uõ?'`ž?'kF?'uï?'€—?'‹??'•è?' '?'«8?'µà?'À‰?'Ë1?'ÕØ?'à?'ë)?'õÐ?'x?'?'Æ?' n?'+?'5¼?'@d?'K?'U±?'`Y?'k?'u¦?'€M?'Šô?'•š?' A?'ªç?'µ?'À4?'ÊÚ?'Ձ?'à&?'êÌ?'õs?"?"
¾?"d?" 	?"*¯?"5U?"?ù?"JŸ?"UE?"_é?"j?"u4?"Ø?"Š~?"•#?"ŸÇ?"ªl?"µ?"¿¶?"ÊZ?"Ôþ?"ߣ?"êG?"ôë?"ÿ?"
3?"×?"|?"*?"4Ã?"?g?"J
?"T®?"_R?"iõ?"t™?"<?"‰ß?""'?"Ÿ&?"©È?"´k?"¿?"ɲ?"ÔT?"Þ÷?"éš?"ô<?"þß?•	'?•#?•Æ?•)i?•4
?•>­?•IO?•Sð?•^"?•i5?•sÖ?•~x?•‰?•"»?•ž]?•¨þ?•³ ?•¾A?•Èâ?•Ó"?•Þ%?•èÆ?•óg?•þ?–©?–J?–ê?–(‹?–3,?–=Ì?–Hm?–S
?–]­?–hN?–rî?–}Ž?–ˆ.?–'Ï?–n?–¨?–²¯?–½O?–Çî?–ÒŽ?–Ý.?–çÍ?–òl?–ý?—«?—K?—ê?—'‰?—2(?—<Ç?—Gf?—R?—\¤?—gB?—qâ?—|?—‡?—'½?—œ\?—¦û?—±™?—¼7?—ÆÖ?—Ñt?—Ü?—æ°?—ñN?—ûì?˜Š?˜(?˜Æ?˜&d?˜1?˜;Ÿ?˜F=?˜PÙ?˜[w?˜f?˜p²?˜{O?˜…í?˜Š?˜›'?˜¥Ä?˜°a?˜ºþ?˜Å›?˜Ð8?˜ÚÔ?˜åq?˜ð?˜úª?™G?™ä?™?™%?™/¹?™:T?™Dñ?™O?™Z(?™dÅ?™oa?™yý?™"™?™5?™™Ñ?™¤l?™¯?™¹¤?™Ä>?™ÎÚ?™Ùv?™ä?™î¬?™ùH?šâ?š~?š?š#³?š.O?š8ê?šC"?šN?šXº?šcU?šmï?šxŠ?šƒ%?š¿?š˜Z?š¢ô?š­Ž?š¸)?šÂÃ?šÍ]?š×÷?šâ'?ší+?š÷Å?›_?›ù?›"?›"-?›,Æ?›7`?›Aú?›L"?›W,?›aÆ?›l`?›vù?›'?›Œ,?›–Ä?›¡^?›«÷?›¶?›Á)?›ËÂ?›ÖZ?›àó?›ëŒ?›ö%?œ¾?œV?œî?œ ‡?œ+ ?œ5¹?œ@Q?œJé?œU'?œ`?œj²?œuJ?œâ?œŠz?œ•?œŸª?œªB?œ´Ú?œ¿q?œÊ	?œÔ¡?œß8?œéÐ?œôh?œÿ?	—?/?Æ?)]?3õ?>Œ?I#?Sº?^R?hè?s?~?ˆ­?"D?Û?¨q?³?½Ÿ?È5?ÒÌ?Ýc?çú?ò?ý&?ž½?žS?žé?ž'€?ž2?ž<¬?žGB?žQØ?ž\n?žg?žqš?ž|0?ž†Æ?ž'[?ž›ñ?ž¦‡?ž±?ž»²?žÆH?žÐÞ?žÛs?žæ?žðž?žû3?ŸÉ?Ÿ^?Ÿó?Ÿ%ˆ?Ÿ0?Ÿ:²?ŸEH?ŸOÝ?ŸZq?Ÿe?Ÿoœ?Ÿz0?Ÿ"Å?ŸZ?Ÿ™ï?Ÿ¤ƒ?Ÿ¯?Ÿ¹­?ŸÄA?ŸÎÖ?ŸÙk?Ÿãÿ?Ÿî"?Ÿù(? ¼? P? å? #x? .
? 8¡? C5? MÉ? X^? bò? m…? x? '®? A? —Õ? ¢i? ¬ü? ·? Â$? Ì·? ×K? áß? ìq? ÷?¡™?¡,?¡¿?¡!S?¡+å?¡6y?¡A?¡K ?¡V2?¡`Æ?¡kY?¡uë?¡€?¡‹?¡•¤?¡ 7?¡ªË?¡µ]?¡¿ð?¡Êƒ?¡Õ?¡ß¨?¡ê;?¡ôÍ?¡ÿ_?¢	ò?¢…?¢?¢)ª?¢4<?¢>Î?¢Ia?¢Só?¢^…?¢i?¢sª?¢~;?¢ˆÎ?¢"`?¢ñ?¢¨"?¢³?¢½§?¢È9?¢ÒË?¢Ý]?¢çï?¢ò?¢ý?£¤?£6?£È?£'Y?£1ë?£<}?£G
?£QŸ?£\1?£fÂ?£qS?£{å?£†v?£'?£›™?£¦)?£°»?£»L?£ÅÞ?£Ðn?£Û?£å'?£ð!?£ú³?¤D?¤Ô?¤e?¤$ö?¤/‡?¤:?¤D©?¤O9?¤YÊ?¤d[?¤në?¤y|?¤"
?¤Žž?¤™-?¤£¾?¤®O?¤¸ß?¤Ãp?¤Î?¤Ø?¤ã!?¤í±?¤øA?¥Ñ?¥
b?¥ò?¥"'?¥-?¥7¢?¥B2?¥LÃ?¥WS?¥aâ?¥ls?¥w?¥'?¥Œ"?¥–³?¥¡B?¥«Ò?¥¶b?¥Àñ?¥Ë?¥Ö?¥à ?¥ë0?¥õÀ?¦O?¦
ß?¦o?¦þ?¦*Ž?¦5?¦?­?¦J<?¦TÌ?¦_\?¦iê?¦tz?¦
?¦‰˜?¦"(?¦ž·?¦©F?¦³Õ?¦¾e?¦Èó?¦Óƒ?¦Þ?¦è¡?¦ó0?¦ý¿?§O?§Ý?§l?§'ü?§2Š?§=?§G¨?§R7?§\Æ?§gU?§qã?§|r?§‡?§'?§œ?§¦­?§±;?§»Ê?§ÆY?§Ðè?§Ûv?§æ?§ð"?§û"?¨°?¨??¨Í?¨%\?¨/ê?¨:x?¨E?¨O–?¨Z#?¨d²?¨oA?¨yÎ?¨"]?¨Žë?¨™z?¨¤?¨®–?¨¹$?¨Ã²?¨Î@?¨ØÏ?¨ã\?¨íë?¨øy?©?©
•?©#?©"°?©-??©7Í?©BZ?©Lè?©Ww?©b?©l'?©w ?©®?©Œ;?©–Ê?©¡X?©«å?©¶s?©Á?©ËŽ?©Ö?©àª?©ë7?©õÅ?ªS?ª
à?ªn?ªü?ª*Š?ª5?ª?¤?ªJ2?ªT¿?ª_M?ªiÛ?ªth?ª~õ?ª‰ƒ?ª"?ªžž?ª©+?ª³¸?ª¾F?ªÈÔ?ªÓ`?ªÝî?ªè|?ªó	?ªý–?«#?«±?«>?«'Ë?«2Y?«<å?«Gs?«R?«\?«g?«q¨?«|4?«†Â?«'O?«›Ü?«¦i?«°÷?«»"?«Æ?«Ðž?«Û+?«å¸?«ðE?«úÒ?¬_?¬ì?¬y?¬%?¬/"?¬: ?¬D¬?¬O:?¬YÇ?¬dS?¬nà?¬yn?¬ƒû?¬Ž‡?¬™?¬£¡?¬®.?¬¸»?¬ÃH?¬ÍÔ?¬Øa?¬âî?¬íz?¬ø?­•?­
!?­®?­";?­,Ç?­7T?­Aá?­Ln?­Vú?­a‡?­l?­v ?­-?­‹º?­–F?­ Ó?­«`?­µì?­Ày?­Ë?­Õ'?­à?­ê¬?­õ8?­ÿÅ?®
R?®ß?®k?®)ø?®4…?®??®Iž?®T*?®^¶?®iC?®sÐ?®~\?®ˆé?®"v?®ž?®¨?®³?®½§?®È4?®ÒÁ?®ÝN?®çÚ?®òg?®üó?¯?¯?¯™?¯'%?¯1²?¯<>?¯FÊ?¯QW?¯[ä?¯fp?¯pü?¯{‰?¯†?¯¢?¯›/?¯¥»?¯°G?¯ºÔ?¯Åa?¯Ïí?¯Úy?¯å?¯ï'?¯ú?°¬?°7?°Ä?°$Q?°.Ý?°9j?°Cö?°N'?°Y?°cœ?°n)?°x´?°ƒA?°Î?°˜Z?°¢ç?°­s?°·ÿ?°ÂŒ?°Í?°×¤?°â1?°ì¾?°÷J?±×?±d?±ï?±!|?±,	?±6–?±A"?±K®?±V;?±`Ç?±kT?±uá?±€m?±Šù?±•†?± ?±ªŸ?±µ,?±¿¸?±ÊD?±ÔÑ?±ß]?±éê?±ôw?±ÿ?²	?²?²©?²)5?²3Â?²>O?²HÛ?²Sh?²]õ?²h?²s?²}›?²ˆ'?²'´?²A?²§Í?²²Y?²¼æ?²Çs?²Ñÿ?²ÜŒ?²ç?²ñ¥?²ü2?³¿?³K?³Ø?³&e?³0ò?³;?³F?³P˜?³[%?³e²?³p>?³zË?³…X?³å?³šq?³¤þ?³¯Œ?³º?³Ä¥?³Ï2?³Ù¾?³äK?³îÙ?³ùe?´ò?´#?´v?´%Ê?´3?´@p?´MÄ?´[?´hj?´u½?´ƒ?´b?´´?´«?´¸Z?´Å¬?´Òÿ?´àP?´í£?´úõ?µF?µ˜?µ"é?µ0;?µ=?µJÞ?µX0?µe?µrÒ?µ€#?µs?µšÅ?µ¨?µµf?µÂ·?µÐ?µÝW?µê¨?µ÷÷?¶H?¶—?¶è?¶-8?¶:‡?¶G×?¶U&?¶bu?¶oÅ?¶}?¶Šc?¶—²?¶¥?¶²P?¶¿ž?¶Ìí?¶Ú;?¶çŠ?¶ôÙ?·'?·u?·Ã?·*?·7`?·D­?·Qû?·_H?·l–?·yä?·‡1?·"~?·¡Ë?·¯?·¼f?·É²?·Öÿ?·äK?·ñ˜?·þå?¸1?¸~?¸&Ê?¸4?¸Ac?¸N®?¸[û?¸iF?¸v'?¸ƒÞ?¸')?¸žu?¸«À?¸¹?¸ÆW?¸Ó¢?¸àí?¸î8?¸ûƒ?¹Î?¹?¹#c?¹0­?¹=ø?¹KC?¹X?¹e×?¹s!?¹€k?¹¶?¹šÿ?¹¨I?¹µ'?¹ÂÜ?¹Ð&?¹Ýo?¹ê¹?¹ø?ºK?º•?ºÝ?º-&?º:p?ºG¸?ºU?ºbI?ºo'?º|Û?ºŠ#?º—k?º¤³?º±û?º¿D?ºÌ‹?ºÙÓ?ºç?ºôc?»«?»ò?»:?»)€?»6È?»D?»QV?»^ž?»kä?»y+?»†s?»"¹?»¡?»®F?»»?»ÈÓ?»Ö?»ã`?»ð¥?»ýì?¼2?¼x?¼%¾?¼3?¼@I?¼M?¼ZÔ?¼h?¼u_?¼'¥?¼ê?¼/?¼ªt?¼·¹?¼Äþ?¼ÒD?¼ßˆ?¼ìÍ?¼ú?½V?½›?½!Þ?½/#?½<h?½I«?½Vð?½d3?½qx?½~¼?½‹ÿ?½™C?½¦†?½³Ê?½Á?½ÎQ?½Û•?½èØ?½ö?¾_?¾¡?¾å?¾+'?¾8j?¾E­?¾Rï?¾`2?¾mt?¾z·?¾‡ú?¾•<?¾¢~?¾¯À?¾½?¾ÊE?¾×†?¾äÉ?¾ò
?¾ÿL?¿Ž?¿Ï?¿'?¿4R?¿A"?¿NÖ?¿\?¿iX?¿v˜?¿ƒÚ?¿'?¿ž[?¿«?¿¸Ý?¿Æ?¿Ó_?¿àŸ?¿íà?¿û!?À`?À¡?À"á?À0!?À=b?ÀJ¡?ÀWâ?Àe!?Àra?À¡?ÀŒà?Àš ?À§_?À´Ÿ?ÀÁß?ÀÏ?ÀÜ^?Àéœ?ÀöÜ?Á?ÁZ?Á™?Á+×?Á9?ÁFV?ÁS"?Á`Ó?Án?Á{P?ÁˆŽ?Á•Ì?Á£?Á°I?Á½‡?ÁÊÆ?ÁØ?ÁåB?Áò?Áÿ½?Âû?Â8?Â'v?Â4³?ÂAñ?ÂO/?Â\l?Âiª?Âvè?"$?'b?žž?«Ü?¹?ÂÆU?Âӓ?ÂàÏ?Âî?ÂûI?Ã…?ÃÂ?Ã"þ?Ã0;?Ã=x?ÃJ³?ÃWð?Ãe,?Ãrh?Ã¥?Ìà?Ú?çX?ô"?ÃÁÐ?ÃÏ?ÃÜG?Ãé'?Ãö¾?Äú?Ä5?Äq?Ä+«?Ä8ç?ÄF#?ÄS]?Ä`™?ÄmÓ?Ä{?ĈJ?ĕ"?Ä¢¿?įú?Ľ4?ÄÊo?Äש?Äää?Äò?ÄÿY?Å"?ÅÍ?Å'?Å4C?ÅA|?ÅN·?Å[ð?Åi*?Åve?ў?ŐØ?Ş?Å«K?Ÿ†?ÅÅ¿?ÅÒø?Åà1?Åík?Åú¥?ÆÞ?Æ?Æ"P?Æ/‰?Æ<Ã?ÆIû?ÆW5?Ædm?Æq¦?Æ~à?ƌ?ƙQ?Ʀ‰?ƳÂ?ÆÀû?ÆÎ3?ÆÛl?Æè¥?ÆõÝ?Ç?ÇM?dž?Ç*¾?Ç7ö?ÇE.?ÇRf?Ç_ž?ÇlÖ?Çz?LJF?ǔ}?Ç¡µ?Ç®í?Ǽ$?ÇÉ\?Ç֓?ÇãË?Çñ?Çþ:?Èr?Ȩ?È%à?È3?È@N?ÈM†?ÈZ¼?Ègó?Èu+?Ȃa?ȏ˜?ȜÏ?Ȫ?È·=?ÈÄs?ÈѪ?ÈÞá?Èì?ÈùN?É"?É»?É ñ?É.'?É;^?ÉH"?ÉUÊ?Éc?Ép6?É}m?Ɋ¢?ɗØ?É¥?ɲD?É¿z?É̯?ÉÙæ?Éç?ÉôQ?ʇ?'?Êò?Ê)(?Ê6\?ÊC'?ÊPÇ?Ê]ý?Êk2?Êxg?ʅ?ʒÑ?Ê ?Ê­<?ʺq?ÊǦ?ÊÔÛ?Êâ?ÊïE?Êüy?Ë	®?Ëä?Ë$?Ë1M?Ë>?ËK¶?ËXë?Ëf?ËsT?ˀ‡?ˍ¼?˚ñ?˨%?˵Y?ˍ?ËÏÂ?ËÜö?Ëê*?Ë÷^?Ì'?ÌÆ?Ìú?Ì,.?Ì9b?ÌF•?ÌSÊ?Ì`þ?Ìn1?Ì{e?̈™?̕Ì?Ì£?Ì°3?̽g?Ìʛ?Ì×Î?Ìå?Ìò4?Ìÿh?Íœ?ÍÏ?Í'?Í45?ÍAi?ÍNœ?Í[Ï?Íi?Ív5?̓h?͐›?͝Î?Í«?͸3?ÍÅg?ÍҚ?ÍßÌ?Íìÿ?Íú1?Îd?Η?Î!É?Î.ü?Î<.?ÎIa?ÎV"?ÎcÆ?Îpù?Î~,?΋]?Ȑ?Î¥Â?βô?ÎÀ'?ÎÍY?Îڋ?Îç½?Îôï?Ï"?ÏS?φ?Ï)·?Ï6ê?ÏD?ÏQM?Ï^?Ïk±?Ïxã?φ?ϓF?Ï x?Ï­ª?ϺÜ?ÏÈ?ÏÕ??Ïâq?Ïï¢?ÏüÔ?Ð
?Ð6?Ð$h?Ð1š?Ð>Ë?ÐKý?ÐY.?Ðf_?Ðs'?ЀÂ?Ѝó?Л$?ШV?е‡?и?ÐÏé?ÐÝ?ÐêK?Ð÷}?Ñ­?ÑÞ?Ñ?Ñ,@?Ñ9q?ÑF¢?ÑSÓ?Ña?Ñn5?Ñ{f?ш–?ѕÇ?Ñ¢÷?Ñ°(?ѽY?Ñʉ?Ñ×»?Ñäì?Ñò?ÑÿM?Ò|?Ò­?Ò&Þ?Ò4?ÒA??ÒNo?Ò[ ?ÒhÑ?Òv?҃1?Ґa?ҝ'?ÒªÂ?Ò·ò?ÒÅ#?ÒÒR?Ò߃?Òì³?Òùã?Ó?ÓC?Ó!t?Ó.¤?Ó;Ô?ÓI?ÓV4?Ócd?Óp"?Ó}Ä?ӊô?Ә$?Ó¥T?Ó²"?Ó¿³?ÓÌä?ÓÚ?ÓçC?Óôs?Ô£?ÔÓ?Ô?Ô)2?Ô6b?ÔC'?ÔPÁ?Ô]ò?Ôk!?ÔxQ?ԅ€?Ԓ°?ԟà?Ô­?Ôº??ÔÇn?ÔԞ?ÔáÎ?Ôîü?Ôü,?Õ	\?Õ‹?Õ#»?Õ0ê?Õ>?ÕKJ?ÕXx?Õe¨?Õr×?Հ?Ս6?՚e?Õ§•?Õ´Ä?ÕÁó?ÕÏ#?ÕÜR?Õé?Õö°?Öà?Ö?Ö>?Ö+m?Ö8œ?ÖEÌ?ÖRû?Ö`*?ÖmY?Özˆ?և·?֔ç?Ö¢?Ö¯E?Ö¼t?ÖÉ£?ÖÖÒ?Öä?Öñ0?Öþ`?׎?×¾?×%ì?×3?×@K?×My?×Z¨?×g×?×u?ׂ6?׏d?ל"?שÂ?׶ñ?×Ä ?×ÑO?×Þ~?×ë¬?×øÛ?Ø?Ø9?Ø h?Ø-—?Ø:Æ?ØGõ?ØU#?ØbR?Øo'?Ø|°?؉ß?ؗ
?ؤ<?رl?ؾš?ØËÉ?ØØ÷?Øæ&?ØóV?Ù"?Ù
³?Ùá?Ù(?Ù5??ÙBn?ÙO?Ù\Ë?Ùiú?Ùw)?لW?ّ†?ٞµ?Ù«ä?Ù¹?ÙÆA?ÙÓp?ÙàŸ?ÙíÍ?Ùúü?Ú*?ÚZ?Ú"‰?Ú/·?Ú<æ?ÚJ?ÚWC?Údr?Úq ?Ú~Ï?ڋþ?ڙ-?Ú¦\?Ú³Š?ÚÀ¹?ÚÍç?ÚÛ?ÚèE?Úõs?Û£?ÛÑ?Û?Û*/?Û7]?ÛDŒ?ÛQ»?Û^é?Ûl?ÛyG?ۆv?ۓ¥?Û Ó?Û®?Û»0?ÛÈ_?ÛՎ?Ûâ½?Ûïì?Ûý?Ü
I?Üx?Ü$¦?Ü1Õ?Ü??ÜL3?ÜYb?Üf?Üs¿?܀î?܎?ܛL?ܨz?ܵ©?ÜÂØ?ÜÐ?ÜÝ6?Üêd?Ü÷"?ÝÃ?Ýñ?Ý ?Ý,O?Ý9~?ÝF­?ÝSÛ?Ýa?Ýn9?Ý{h?݈˜?ݕÆ?Ý¢õ?Ý°$?ݽS?Ýʂ?Ý×±?Ýäà?Ýò?Ýÿ>?Þm?Þ›?Þ&Ë?Þ3ù?ÞA)?ÞNX?Þ[‡?Þh¶?Þuæ?ރ?ސD?ޝr?Þª¢?Þ·Ñ?ÞÅ?ÞÒ/?Þß^?Þì?Þù½?ßë?ß?ß!J?ß.y?ß;©?ßH×?ßV?ßc6?ßpe?ß}•?ߊÄ?ߗô?ߥ"?ß²R?ß¿'?ß̱?ßÙà?ßç?ßô??ào?àž?àÍ?à(ý?à6,?àC\?àP‹?à]»?àjë?àx?à…J?à'y?àŸ©?à¬Ù?àº?àÇ8?àÔg?àá—?àîÇ?àûö?á	&?áU?á#†?á0¶?á=å?áK?áXD?áeu?ár¥?áÔ?á?áš5?á§d?ᴔ?áÁÄ?áÎô?áÜ%?áéT?áö"?â´?âä?â?â+D?â8u?âE¤?âRÕ?â`?âm5?âzf?⇖?â"Æ?â¡÷?â¯'?â¼W?âɇ?âÖ¸?âãé?âñ?âþI?ãy?ãª?ã%Û?ã3?ã@<?ãMm?ãZ?ãgÎ?ãtþ?ã'/?ã`?㜐?ã©Á?ã¶ñ?ãÄ#?ãÑT?ãބ?ãëµ?ãøæ?ä?äH?ä y?ä-ª?ä:Ú?äH?äU=?äbn?äoŸ?ä|Ð?äŠ?ä—3?ä¤c?䱕?ä¾Ç?äË÷?äÙ)?äæZ?äóŒ?å½?å
î?å ?å(Q?å5ƒ?åBµ?åOæ?å]?åjI?åw{?儭?å'Þ?åŸ?å¬A?å¹s?åÆ¥?åÓ×?åá	?åî:?åûl?æŸ?æÐ?æ#?æ04?æ=f?æJ™?æWË?ædý?ær0?æa?挔?æ™Æ?æ¦ø?æ´+?æÁ]?æΐ?æÛÁ?æèô?æö'?çY?çŒ?ç¾?ç*ñ?ç8$?çEV?çR‰?ç_»?çlï?çz"?ç‡T?甇?硺?ç®í?ç¼ ?çÉS?çֆ?çã¹?çðì?çþ ?èR?è†?è%º?è2ì?è@ ?ð'?ð"ð?ð4·?ðF~?ðXF?ðj
?ð{Õ?ð›?ðŸc?ð±)?ðÂð?ðÔ¶?ðæ}?ðøC?ñ
	?ñÏ?ñ-•?ñ?Z?ñQ ?ñbå?ñtª?ñ†o?ñ˜4?ñ©ù?ñ»½?ñ͂?ñßF?ññ?òÎ?ò"?ò&V?ò8?òIÝ?ò[¡?òmd?ò'?òê?ò¢¬?ò´o?òÆ1?ò×ô?òé¶?òûy?ó
:?óü?ó0¾?óB€?óTA?óf?ówÃ?ó‰…?ó›E?ó­?ó¾Æ?óІ?óâG?óô?ôÇ?ô‡?ô)G?ô;?ôLÆ?ô^…?ôpE?ô'?ô"Ã?ô¥?ô·A?ôÈÿ?ôÚ¾?ôì|?ôþ9?õø?õ!µ?õ3t?õE1?õVï?õh¬?õzi?õŒ&?õä?õ¯ ?õÁ]?õÓ?õäÖ?õö'?öO?ö?ö+Æ?ö='?öO>?ö`ú?örµ?ö"q?ö–+?ö§ç?ö¹¡?öË]?öÝ?öîÒ?÷Œ?÷G?÷$?÷5»?÷Gt?÷Y.?÷jè?÷|¡?÷Ž[?÷ ?÷±Í?÷Æ?÷Õ??÷æø?÷ø±?ø
i?ø"?ø-Ú?ø?"?øQJ?øc?øtº?ø†q?ø˜)?ø©à?ø»˜?øÍO?øß?øð½?ùt?ù+?ù%â?ù7˜?ùIO?ù[?ùl»?ù~q?ù'?ù¡Ü?ù³'?ùÅG?ùÖü?ùè²?ùúg?ú?úÑ?ú/†?úA;?úRð?úd¤?úvY?úˆ?ú™Á?ú«u?ú½)?úÎÜ?úà?úòD?û÷?ûª?û']?û9?ûJÃ?û\w?ûn)?ûÜ?û'Ž?û£A?û´ó?ûƦ?ûØW?ûê
?ûû»?ü
m?ü?ü0Ñ?üB?üT2?üeä?üw•?ü‰F?üš÷?ü¬¨?ü¾X?üÐ	?üá¹?üój?ý?ýÊ?ý(z?ý:*?ýKÙ?ý]Š?ýo9?ý€é?ý'—?ý¤F?ýµö?ýǤ?ýÙT?ýë?ýü±?þ`?þ ?þ1¼?þCk?þU?þfÈ?þxu?þŠ#?þ›Ñ?þ­?þ¿,?þÐÙ?þâ‡?þô4?ÿá?ÿŽ?ÿ);?ÿ:è?ÿL•?ÿ^A?ÿoî?ÿš?ÿ"G?ÿ¤ó?ÿ¶Ÿ?ÿÈK?ÿÙ÷?ÿë£?ÿýN@}@S@(@!þ@*Ó@3©@<@EU@N)@Vÿ@_Ô@hª@q~@zT@ƒ)@‹ÿ@"Ó@¨@¦}@¯R@¸'@Àü@ÉÑ@Ò¥@Ûz@äN@í#@õ÷@þÌ@ @u@I@"@*ò@3Æ@<™@En@NB@W@_é@h¾@q'@ze@ƒ9@Œ
@"á@´@¦‡@¯[@¸/@Á@ÉÕ@Ò©@Û}@äO@í#@õö@þÉ@œ@o@B@"@*è@3»@<Ž@E`@N3@W@_Ù@h«@q~@zP@ƒ#@‹õ@"È@š@¦m@¯>@¸@Àã@ɵ@҇@ÛY@ä,@ìý@õÏ@þ¡@s@D@@!è@*º@3‹@<]@E/@N@VÒ@_£@hu@qF@z@'é@‹º@"‹@\@¦.@®ÿ@·Ï@À¡@Ér@ÒC@Û@ãä@ìµ@õ†@þV@'@ø@È@!™@*j@3;@<
@DÛ@M¬@V|@_L@h@pí@y¾@'@‹]@".@œþ@¥Î@®ž@·n@À=@É
@ÑÞ@Ú®@ã}@ìM@õ@ýí@¼@‹@[@!+@)ú@2Ê@;™@Di@M8@V@^×@g¥@pu@yD@'@Šâ@"±@œ@¥P@®@¶î@¿½@Ȍ@ÑZ@Ú)@âø@ëÇ@ô•@ýd@3@@Ð@ Ÿ@)n@2;@;
@CÙ@L¨@Uu@^D@g@oá@x®@}@ŠK@"@›ç@¤¶@­"@¶R@¿ @Çî@м@ى@âW@ë&@óô@üÁ@@]@+@ø@(Æ@1"@:b@C.@Kü@TÊ@]˜@fd@o2@x@€Ì@‰š@'h@›5@¤@¬Ï@µ@¾j@Ç7@Ð@ØÑ@áŸ@êk@ó8@ü@Ó@
Ÿ@l@:@(@0Ó@9 @Bm@K9@T@\Ó@e @nl@w9@€@ˆÓ@'ž@šk@£8@¬@´Ð@½@Æj@Ï7@Ø@àÏ@é›@òg@û4@	@	Í@	˜@	d@	'1@	/ý@	8É@	A•@	Ja@	S.@	[ù@	dÅ@	m'@	v^@	)@	‡õ@	Á@	™Œ@	¢Y@	«%@	³ñ@	¼¼@	ň@	ÎT@	× @	ßë@	è·@	ñƒ@	úO@
@
å@
±@
}@
&H@
/@
7ß@
@«@
Iv@
RB@
[
@
cØ@
l¤@
uo@
~;@
‡@
Ñ@
˜@
¡h@
ª3@
²þ@
»Ê@
ĕ@
Í`@
Ö+@
Þ÷@
çÂ@
ðŒ@
ùX@#@
í@¹@"@%O@.@6å@?°@H{@QE@Z@bÜ@k§@tq@}<@†@ŽÒ@—œ@ g@©2@±ý@ºÇ@Ò@Ì]@Õ'@Ýò@æ½@ïˆ@øR@@	è@³@|@$G@-@5Ý@>§@Gq@P<@Y@aÑ@j›@sf@|0@"ú@Å@–@ŸY@¨$@°ï@¹¹@ƒ@ËM@Ô@Üâ@å¬@îw@÷A@
@
Õ@
 @
j@
#4@
+þ@
4È@
="@
F\@
O'@
Wñ@
`»@
i…@
rO@
{@
Ċ@
Œ­@
•x@
žB@
§@
¯Õ@
¸ @
Áj@
Ê4@
Òþ@
ÛÈ@
ä'@
í[@
ö%@
þð@º@ƒ@M@"@*â@3«@<u@E?@N	@VÒ@_œ@hg@q1@yú@'Ä@‹Ž@"X@!@¥ë@®µ@·~@ÀH@É@ÑÜ@Ú¦@ãp@ì:@õ@ýÍ@—@a@+@ ô@)¾@2ˆ@;R@D@Lä@U®@^w@gA@p@xÕ@ž@Šh@"2@›ü@¤Å@­@¶Y@¿#@Çë@е@Ù@âI@ë@óÜ@ü¦@p@9@@Ì@(•@1_@:)@Bó@K¼@T†@]O@f@nâ@w¬@€v@‰@@'	@šÒ@£œ@¬f@µ/@½ù@ÆÃ@ό@ØU@á@éé@ò²@û|@F@
@Ø@¢@'l@06@8ÿ@AÉ@J"@S\@\%@dï@m¹@vƒ@L@ˆ@à@™¨@¢r@«<@´@¼Ï@ř@Îc@×-@ßõ@è¿@ñ‰@úS@@æ@°@z@&C@/
@7×@@¡@Ii@R3@Zý@cÆ@l@uZ@~$@†í@·@˜@¡K@ª@²Þ@»¨@Är@Í;@Ö@ÞÏ@ç™@ðb@ù,@ö@
¿@‰@S@%@-ç@6±@?{@HE@Q@YØ@b¢@kl@t6@}@…Ê@Ž"@—]@ '@¨ò@±¼@º…@ÃO@Ì@Ôã@Ý­@æw@ïA@ø@Õ@	Ÿ@i@3@#ý@,Ç@5'@>[@G%@Oð@Xº@aƒ@jN@s@{â@"¬@w@–A@Ÿ
@§Õ@°Ÿ@¹j@Â3@Êþ@ÓÈ@ܓ@å\@î'@öò@ÿ¼@†@P@@"æ@+¯@4z@=E@F@NÙ@W¤@`n@i8@r@zÎ@ƒ˜@Œb@•-@ø@¦Ã@¯@¸W@Á"@Éí@Ò·@ۂ@äM@í@õâ@þ­@x@B@
@!Ø@*£@3m@<8@E@MÎ@V˜@_d@h/@pú@yÄ@'@‹[@"&@œð@¥»@®‡@·Q@À@Èè@ѳ@Ú}@ãI@ì@ôà@ýª@v@A@
@ ×@)£@2n@;:@D@LÐ@Uœ@^f@g2@oþ@xÊ@"@Š`@",@›ø@¤Â@­Ž@¶Z@¿&@Çñ@н@ى@âU@ë @óì@ü¸@"@O@@ç@(²@1~@:K@C@Kâ@T®@]z@fG@o@wÞ@€«@‰w@'C@›@£Û@¬¨@µs@¾@@Ç@ÏØ@Ø¥@áq@ê>@ó	@ûÖ@£@
p@;@@'Õ@0¢@9n@B:@K@SÔ@\ @em@n:@w@Ó@ˆ @'m@š:@£@«Ô@´¡@½m@Æ;@Ï@×Õ@à¡@éo@ò<@û
@Ö@¤@q@?@'@/Ù@8¦@As@JA@S@[Ü@d©@mw@vD@@‡ß@­@™{@¢I@«@³ä@¼²@ŀ@ÎM@×&çŠ&çÞ2&ñ&ØV&âŠ&Úë&øuž&ðìÏ&élí&ßƐ&̼&Álâ&æþµ&ñFÈ&øãŠ&òT&á€Ü&ݗh'í‹'v©'EU&ïƒ!&ú"º&ç^]&ø»'^è&ñ­v'¯&ùÁ@'B'
í&'>µ&÷¥']Q'ˆ'­Í'J['RŒ'š'ÊP'>Ú'Ù'ób'+'
Ze'á«'#\'Ez'~'>'¯4'ô[&ÿÏ~'€Ù'
—'ú€'£ô'\'ç¢';÷'"ü'´I'ìµ'a'QÅ'+=8'³')ú'‰º'Ð~'"Ã'ð&'–Á'-ˆ&å×[&¸ÐÊ&ؕH&ù;ª&ê&ЭÒ&¸3{&³_A&Èå&ݛ¤&ÿt4&ñ':'Ý<'‹'1Å'
Šn'
dŸ'Ó¡'Ù'µ'r"'
?z'~['çs';œ'Œ?'¤G'
öF'+ï'
ß+'8Ç'Ów'
AŠ'iø'Õ^'	'Ù'`'´'
ò§'Î'˜'Õ'
'O'#'Vl'G&&ÿ~Q'ß'ªü&ò»'-&ð=)&úag'§'ýÎ'éQ&ÙüÁ'oU&óc´'"i&ÿ°&÷?&õ)&óŽ*&ôC¥&ûh'
4&þ÷ç'
¤O'uÚ'B§&ý
'ÝÑ&ýF'
×&ÿw<&ît©'RŸ'€'Q@&ý"'=È'Ô&ü\D'FÔ'Áš'P·'"Æ&ûyª&ûð|'€¿&ì²þ&üšÖ&ó"&ÞF&÷ÛÇ'	Ä*'ìö'Ü'RÍ'ˆ	'A»'Z'f$'Ù&ýRÛ'd&úñ­&Ú
¯&½&Ήg&Òñ•&Ñ«'&½ã&ÈLE&ÌÂÁ&ØkB&ÆÊf&²Í&´^´&»,¹&»_ä&¹ú¨&¸žT&ÁO`&µiž&´P2&Ő:&Öv9&ȱ&ÞIý&䄻&é¸t&´y,&¼ñ&&Êw¾&¹†&»8Ž&½¯&Ì:m&¹½h&×ݟ&º4ˆ&½Â§&•ò&Ñ\×&º¶è&·ª"&¸ÜÆ&Áò­&Ìào&Ô?h&¶‡í&Ï Y&Âr¦&°'f&¤&ž&§l&Êeý&á;ž&áoÌ&étö&Úã'&Ûw¯&ØíX&Øao&Ýn&æß>&Õ6&åwñ&ã~ &ä•i&ÓFl&ÚJB&ʲ&Ïf´&×æ1&͓·&æ V&Ûù=&뮏&âÜ&ó"&ùƒ4&æfò&ä&Ýé"&ÕL,&Ú¼…&ã…&ßÎ*&èP&æG&÷°Ó&ٛ[&êÛÏ&ó{Ÿ&àD&ý½&èZ»&êø=&ۈr&äDü&ÓC§&ãý&ìB&î4&àëž&ó›*&óRÄ&ü=&ðB%&î ˜&ë7Ó'
PP'µ'˜P&õ•Â&û¿&é8&ößå&àÑz&Ø€&êZà&âî&ösí&ñ†;&Ü;ô&û3&æ3`&ßA¡&ãØu&ìþÁ'"€&ðÂX&ùý'Ij&á*/&ÜJ&ò,É&ûm"'4C&ù؀&êA'!&ú9ó'fÏ'Ï'
€À'Ñ|&ú'Aß&æåý'L´'£ß'¨¢'8¨'7¼'©'³E'	è'
Ї'
LF&ú]o'¡R'¾˜'k&&çÎò&ô´&û̬'k0'É*'.ã'Ïg'h'í'g='5›'VÑ'
Ö
'@ƒ'û\'4®'
IP'8O'
xƒ'¹'Ö¿'}ñ'ZO'ãÚ'e&öFv'ÐP'	ÁC'N"&ìï.&êÑ"&ð•m'f'¿X&÷·'µA&ðCÏ&ùß%&ÿ]ž&òjT&îõ&ûÓ~&éï'Ñz'
ý&"Õæ&üO/'HF&ÿ³ì'
AC&ò2•&õÔÊ&äÉæ&úé¿&ðm&æ·+&öçý&Ú"²&°òK&š	&¦â¼&'½Ý&™T_&–©Ã&u8Í&ŒÏ'&"O¬&¥ñ&L}?&ƒ&¦)é&ÄêS&Ü"&ðj'¦'_^'ŒÙ'	Ý1'	íÙ'én'
Ê_'€Ê'+d'J'D'.Ú'
@{'úÏ'É-'"Æ'	'ª'2û'o<'þ'éo'¶C'ùÌ&ø>2'/O'˜'2'€Ž'·9'¥°'77'#‹''?'\'h'2'b'iÃ'1Ñ'
Â':'Fÿ'¶'ë%''•R'ê''
ö''Ï¿'8È'™ò'‰'
Z™'ZÔ'Èz'yœ'á''îò'Ÿ''Ó-'É­'Öw'8'Š%'îÓ')Î'ÜÅ'Ú)'ÂÛ'ô÷'ü'"°è'«';n'È?'#ãÈ' üo'&óÇ'#»ø'$»q'ýX'x«'Îg'$¬ß'l"'Ü'ô¼'!½ø'!ŽÓ'c'%£' g'""ô'(¡h' ' '!E'%Ž*',·'ª~'~'+>'™'!W4'Ü' }' ï'f¹'~9'›')Ù'BC'†‡'\ÿ'¹'I…'7•'Á'"õ'Êà'ù>'"0''à{'Rk'å*'Ë'W"' ª'‹ 'rÉ'D'Š#'C»'´'¤ï'ë'yô'ø¯'àc''ŽR'Ý'ŧ'
ÿ'È¡'F'
†'ß¼'óS'
áý'	ÝJ'™Õ'oà'fy'*'Œ'øF'—Á'¢Ö'üB'èx'Õ'#ž'6'cY'
#‰'YÜ'Sû'JÚ'ï¯'\`'ÿ'ž'Å
'UÜ'âÎ'"ˆ'U'ü'&ÿÆ%'`T'í'­'úU'qÁ'çg'é''¡'Åx'R '¾Ô'ˆÃ'"''<Õ',o'ؖ'éb'gV' '5h'ä/'…ò'¨I'!f¡'b'…f'
ù'(Ë'ˆ
'¨'fÿ'V'—À'$jˆ'7Ç'='4'¢x' ¹'yA'—›'%K'Ý'Ü<'CÚ'è,' û'6þ'"'#‹c'!å}'!0l'ù¾''¢…'*€'!±	'HÖ'v˜'ÝC'#/''¤Ï'"`ý''êx'ÏT'!:U'ËT'U'õ¹'";'>'ö'º'…w'1j'þ'Ƶ'øe'¥Á'!%õ'Ø'!_'Ä'"ò' ¢s'*i'½x'óê'
€Ð'	«I'à'nS's
'ó'Õ'_c'»'®('¹ '#øç'"8h'Jþ'9»'£']L'#y['"J'B×'n4'‰8'!¬'Ž	'
|'™¾'­í'Zq' ZÙ'ùÐ' ¨'#­ë'!ô½'û¯'Ïî'?'p'L'ÔÄ'g…'B'¤º'¥X'!³ï'%cR'!NÆ'#]¢'ûò'e%'Ž'×'î4'"…'›Ð'
Ø'ô'	b'î4'}['ªƒ'"£'i•'#mo'È¢'!-E'$@s'2d'ª§'$œ"'…'öÕ'& 'ó'¦£'$ @'!W…'YÃ'!Ú'"Â
'äÃ'ëÛ'ò,'!ìÄ''"'}' ÉP' cæ'!6' Í6'þ³'"'&Ä@'§Y'°Ð'W±'s3'.®'•Ì'2'ßw'Ï6'a÷'`e&ø®!'þç'P'df'·s'"ó'Ý`'	X5'>Í'þü'±Y'‡G'®Ý'ɉ'R·'§8'›ž'r)'Ž§'úC'<'¢)'ì'‡W'»'¤ÿ'¸''ê'Ár'³z'Ìe'¯Ù'µ4'&è'XA'õ…'Äo'3f'<H'¥C'¹j'¢'Þ¼'
¶Q'4'È'çS'N'>'Ó;'¶7'V"'už'
Ã#''éˆ'ä'S' 8h' Ú¹'à¦'"ã'G'¥ê'­'vÞ'!ø_'#Ï}'%ïª'$œ'"3''Þ';F'¦˜'v5'1'&r'=f'>æ'ö«'óŽ'ù''OÆ'Z'R"'ð'‡''²'2'µs'£''â¾'xÐ'†Î'"'·'ÓØ'VÌ'ð1'C''¾+'"=Ù'_Ò'¹ö'f'#[Ÿ'‹¿'º7'†á'Ï]'rq'ò¦'È'sâ'+ˆ'¢³''ϯ'ÕM'`'@Â'ds'u'¬7'H'fÕ'˜'	b'
G+'Ò¶'RY'åA'ý'õ\'àj'ñ¢'Á'IÝ'³'è'Ð)'Õ	'äe'n%'Í#'"î'M8'îä'Ù\'æ»'Áû'ùS''Ä'$èÙ'ޛ'¶'ªº'xÙ'×ú'³ '³¯'
'|ø' ›á'$bç'_'!'!'º'"f['%«¥' 'Íç'X'ô5' ÄG'Ο'44'õ''x¾'Y'!W'$×r'"ú|' å'8'::'Ÿ	'ö'W|' '['#)ƒ'ÉØ'#ŋ'ë±' Îâ'~''Ë2''_Ž'+˜'!g' O™'"¨½'Q?'ã	'_ä'BJ'"å'‹ø'œ¿'°'-ö'!¯I'#‹C''Î0'Xy' r;'#Ùÿ'£˜'o2'y&'Ž5'7&'!ÃÔ'%®´'!ï' 'Ü'"šÞ'T'
Ú']G'('©' ú'#ËV'o'8'5P'›'b³'õ,'ðS'[4'á'‡B'¤'qÏ'Mn':['w´'(áG'Xô'+g'Ú%'xŠ'îè'^T'áÿ'å'ª+'†£'''K'~"'K)'"¢'´L'!¢Z'»2' G"'Oå'r 'À‰'HØ'àÌ'@'ÙN'NÈ'[
'eú'õé'">c'â':Z'K'%M'!['y'ÀY'(3'á}',³'&' 6Ü'$•±'"ž™'³'1Ô'ß'?£'u'ë×'ó' .²'Ý´'"<-'â¢'‡Å'£‹''ë'!´'"H'b0'çõ'&bË'"ÇT'#·©'e•'X~'''$à'/å'!>' ¡'6''˜–'Ü'#OY''²'!ô'A;'α'$"3'#rg' ÐÜ'#3Ð'éS'¼ƒ'VØ'åÏ'|'N`'Dí'N¶'^ó'"á&'%"§'#ÍÞ'$'¸'!( '%¥l'®&''"='  @'#¥¿'$µ­'$['¥ '·ã'—/'%H¥'!i'&£^'!|a'ò''!!''!Ä'$Õo'"˜•'%ï' ì.''SÑ'%͒'$…'#ä'!
ô'åQ' ðW'$e…'×¼'׀'!P]'"Ú'÷'''ò '¿'½S'!
'6/'~Þ'ÃU'ÀM'Ê:'?¶'BÏ';z'¶v'"Ú'"¢' L"'³í'F'Pá'EB'àÖ'¨Õ'Ÿ2'Н'•'>'æ'Ò¦'s'&—'4ú'ò'€6'õ}'ĺ'E'͓'·'pÙ'<m'ùê'Ti'éa'd'ßS'£¿'1á'!¨'þ¡'¾'F¤'˜w'lÇ'¦ú'
':Û'b8'Dy'hÄ';®'!™Ã'#Ë9' ]š'Ñ_'<ƒ'_Á'!ùd'"ȉ'"»á'C©'¾Â'z'à'n}'å£'ž'ÿ\'ÖM'yŠ'"ô''P'U"'_¼'{'M"'RT'V£'¢j'' §Z'!ƒ–'?{'Iý'œ«'†¯'ËÅ' ó'^f'#zÏ'5'¸'߬'ü"'Äi'3Ý'Ûø'q0'
»‡'çœ'è'"t'Äx'¬D'âC'±'ã'Ì%'Y'6×'Š'Œñ'%ä'¸''Ik'ɟ'£?'Ä'ÈÍ'8'f¡'ƒ@'À¶'Ë´'•Á'í='	 'Ë'Å'…'*C'Åã'¿û'yŽ'"w'¡š&öí&Ô³Ë&Úëª'š_'
70'ø$'ÒP&ï~&¿¬'&Уž&ý!x'SÏ'ô'ô
'v'I;'þ©'ØÛ'
0'pÍ'ÐÀ''œ'',Ñ''6'8¸'ü§'q'('z'<'7_'RÖ'®ê'–f'ݛ'Ø,'è¯'O'—Ä'Jˆ'ù'«Æ'D'g¡'øª'Lh'Mt'­`'r1'‹á'9'µÞ'·''¸!''Kd':¡'Ç'Z'H'@C'6
''š'*'â…'
‰"'š@'w'¿ü'†©'‰'æ#'çµ']¼'hn'ô+'ñ†'Q°'
û'œ'uÜ'¯<'Hã'êm'©'×Ý'¨'ÐÔ'K'@¬'»ç'å'«c'
e—&ó{Û&ñ%e'	±'Qô'é'®''_='Üs'=ú'ž£'T¬'¡' 'ö¿'¿''yã'È`'QÔ'Ñ'þ'ÅØ'Üç' &Úî¼&Ì)M&ôq'Ϝ'õ–'Aa'¯'"p'Ó'ø'Ê,'B3'Aç''£–',ƒ'w¤'ÿ'	P8'
^¨'FÜ'£'Zˆ'äŽ''@'+²'<Ž'>»'!×'Á'Ý?'œ'1'	¶Â&ýé'YT'¢´'÷'@'¬Ó'¦&'1'#Œ'¨²'Øï'ë»'9ø'Dz':'s'dH'¥ò'ùì'
}Š'¨¬'•‰'xã''•'ǐ'
OO'PŸ&ý–‡&÷÷Ð'9ë'À²'
˜ú'<y'	ŒŠ' }'I·'Á''›'
ªz'E'
õ"'
ۚ'¬ù'v¤'
ð')¨'w'cc'Êi'
qY'
 'ì'­'‹Ô'%9'á'jY'ÕÓ'i6'0'='æ'–¡'
de'^Û'
%ò'¢*'A''‡'-'§.'PN'	á'h°'œ†'
è'
ûA'	œ…'''ž
'
ÎK'''&'¸"'
àA'½+'
+ý'~D'›×'g')Ù'l<'pÞ'5'ÚÝ''8Ë'—'¥9')%'!®'"î'¶-'	äz'i'šÊ'­"'²'YB'¨'
ð'žR'ôH'ž'0¿'ó'iÔ'á+'o'üø'¼@'Œ^'ìç'œÿ'p"'¿'§g'¤'
x''S8'^ã'P:'F,'T¯'9'
Ø'T˜'•'-ß''šk'šc'~X'
ð/'½"'(Ì'_$'K'œH'
'('
b«'Þê'kŸ'Ƃ'
Ä@'Ýr'‰Ø'	3³'°"'a5'
7'	!¼'/–'c'q'+'
0Ñ'MÑ'Š&ô¨È&ëê¥&ü‡'Q¡''
{('
/'	€'
ø8'
PÆ'¾É'?û'kE'
˜'ôß'	³3'kX'ðÎ'_ò'b'	ø''­0'…'—
'	nK'œõ'	tÈ'øÏ&èXÈ&ã26'Z''	Áß'_'	¾'
¦'F'
ùE'	ô'ž'
ž'/U'
¡h'3§'
s''h'¥5'8È'¨C'ó¬'
yÿ'Pƒ'
?ó'òñ'N"'ó©'º'Ì'ôß'Ÿ²'Ž¹'
'4c'*®'üé' ×'
c'•´'@Ç'JA'Øú'
*2'[Û'«'Õ'͇'ót'XÝ'ç!&ü$z'x-'¼¿'
o"'
Rã'w{'cˆ'
–s'
û/'
{''™þ'yt'±'~˜'Ñ/'3ï'ê'Ìi'
r÷''='ˇ'¼P'³'CÏ'(`'
áŽ'½
'éÜ'Æ'x'¸x'
ÖÒ''&'•Ð'@	'ýÁ'Õ'
Ð'…µ'oü'
·'	¦'
ÿ'<æ'¼'
¼#'
x¼'.ü'	'š'
è'
§Ý'Eà'
º†'
Š['
E
'‰/'X'Ä/'
¬'ç_'
pØ'ʜ'–)'÷'
F'
	1';'48'lð'Ý3'
Ö#'
ò'µ'	'ð'
'T
'úN's›'
X¢'
'
ñ+'
·6',,'
hV';5'7£'	 '
kß''ï''
"t'	–Ç'
Oñ'	é¯'
¯Å'®'k~'
K¬'
Õ\'xã'	;9'	&]'	{'

B'ý5'	ÂÞ'
³i'	Ί'wF'¶'	±¿'Ít'	¨'áX'
‡T'
»	'Þ'	#'
«Ñ'/'ñ"'1'<';ƒ'ïš'éJ'ä'	áS's©'DÍ'	'
Ö
'Y''L'âM'–ò&ú¶!&âzw&ó'M…'ü·'Y'Ðl'''°©&ù)À&ï֘'€'9'	¾Í'	¯Ÿ'óî'kè'EÚ'XÏ'Ê'x'
Ê'«°'Ö'	×'	
o'qµ'çè''‰"'
ë"'çÏ'™Þ'!É'3Í'
])'eq'±5'	Â'ðU'O'›$'%ñ'	OŒ'	Gë'bg'b.'rœ'³w'ÀF'´Ä'÷'—'<l&÷<Ô&ÿ)'n'"3'#&þÞ\&ÿÓ¿&ñ&ãNw&öA'Äè'<'ëj&÷ë2&î}ö&á՟&ÒuÅ&ÜŸ&àfî&ßx&éªÒ&ê@%&è
ã&᥷&ÜYm&ä¹o&íu¤&î*|&ïÆ&íù&å&ì5ë&ëã&åV&åQ&ëØK&ðZú&ß&ÞËÂ&Ù¢&Úùq&Ô½+&ÛÙ=&åt	&ëå"&çÏ&عî&جÀ&ñ)š&æîy&òï%&ë˜ß&ßí&Ú—&î å&ç-v&×B¨&àA &݄¯&çb?&åç&çqZ&óvA&â9a&Î&ҌA&îü&íÏ&Û&΅-&ÏX.&Ø"û&ãB¶&æü&ã[G&æá¢&æ4÷&Ù¢%&¼/ï&ߧ&ç"N&Ëó6&á:&ò&ê]î&í@&Ýu]&è§N&ée¿&×wû&×Ü&ñe&ÕëÛ&Ï<¬&éøl&í'&ñvð&Õ
)&çÏè&ëŒd&Ù>û&É&Ë£Ý&ßž&Þ¸Í&âø&øR*&ô%›&Óè	&àÁ©&Ý5ð&Ûóx&âOi&èØ&ï'A&ècª&öŽz&ëÝ&Ñ_ÿ&ìvº&Ó¦À&ÞMh&ߞ<&íï+&Þïí&Ñt&ð[&ã8x&Äà…&Ù>Ô&é
~&â¾ç&Éu•&áð°&èbø&ݓš&Ýv=&Ôu&ÝZ•&ÓÇR&Àg
&Öá&åñÆ&×`&â4U&ñôÀ&Ú͞&Íل&åR&äñ&ú˜Â&ïz8&ÐêŽ&×IS&ؾ&ìC!'­'&ùQå&Ò%J&ØÄ5&è*w&òá'´d'E°&í&'&å5n&îhK&êVz&Ø>¹&ö»¨&ïïŒ&ÜéÜ&Ò¯
&Ýb÷&Ýb&Ô]&Ùãx&ߓƒ&舘'Êp&ùca&ÍÙÿ&Ý\Ã&ßó&æ
&易&ÓN!&ÇÕ8&Пª&Ï×¼&ÃVÄ&Î ‡&ÕD&êît&Å/l&»¬
&Êå&â3&ø×&Á[)&ã
Ÿ&þ5U&ÚÙ&Ú©&ÏM,&Ô©¤&úÅÜ&ɕÇ&Ìk.&É€&Ô.&áz'&Ò˜&Ë/&؈&ÕË%&×ö&Õô&Ùo1&Ý•&ÑLú&Ëa&Ä
z&Ì«&ÏÎ:&ÎðF&Æt&Ä6S&Ï ð&Ò²¯&Þ²&Ì­Í&Îað&Æ4&­ÊJ&՚í&ÑS'&ßS—&ñZ‡&ÝL|&Èí]&Ía*&ԌD&Ìv»&ÉÐ&Ǽ&ºú&ÌÌ>&Ït	&ƪ(&ÆCä&ÁØq&É&•¡&Ç[&ÉÂq&Ð͌&Èêã&ÁW;&¾fy&Æç´&ˆÍ&Ë&ȹ&Àït&À{Ä&»o&¼YV&&œG&¹2_&ÉÅ&Ê,'&ȅ,&ÍÁ&ÌIÎ&ÄËå&Ç$,&Ë»;&ËG[&Á‹:&¾$Ç&¿ê³&Å
ï&ÆÑ_&¼¿d&»¶\&¾sh&Á‰~&Ã6Â&À<û&Àíå&À,&¸Â¼&´Û`&ÁÄZ&Å®™&Ë͇&ÓÊ&Ïï&ÀM
&Â'é&½½ &ÁŸÁ&Æ#~&Dz&½×Í&¹ß&À€h&Ʀ'&Ƴi&½œR&¼âE&¿u&ÄÒ¡&Æâ'&¼B¢&ÂRù&Ë0o&Äž&´¢À&º$‰&ħe&Ã>Í&¿²À&¹¸ˆ&Åô&ÃäÑ&Äñ€&Ç,¼&Íÿö&ÈNF&ÀõP&ÀûZ&¾Äq&¾Öd&ÇüÏ&Íý6&Áµ›&¸-U&¸r &Âq"&Å^&ĂX&Ê
Ú&Èύ&Ã0Ÿ&ºN$&¶:‰&¼	À&ÊÇX&ÉÛ&»&þ&À6¬&¾'G&¾YÝ&¿¡ª&ÊÖ&ɞ•&¿ë&¼ºÞ&¸ãñ&¹ù&¾ð8&¿x&ÃH &Æ&Äc&ÅøG&Å^ë&ž†&Áì!&¾ç¤&¿o&À"&½jÄ&¹Ÿš&¶ZA&¹Õ#&¾‹a&»¼)&Â/–&¿¿ô&ÃÏ«&Ŧ¨&¼c&Ä~'&Àdy&»Ðy&³Ë&ºŽ&&¸ýV&·ØG&¶ºâ&»/ã&ºoo&º&½5&»£ä&¼âî&ÀÛT&Ã!s&Á,&»œ0&¹¹¤&´áÖ&¿&¾º§&¹à&º\»&½²z&¶›&¸ÏC&¹w&¶ËÖ&·kü&ÂÏ&»y3&·bÓ&°Py&´(—&·±&ºN&²íg&°š¤&ºþ¿&Á̞&ºÒ¬&Àg&žÆ&»ÄQ&¹Í&»jc&½Ò‡&ºä&½é&¾ÆH&¾¨q&¹À•&¸õš&¬?÷&¸í&½¦å&¼É´&¼fŠ&º>ñ&¼¢&¿0&ÀD
&¾¹&µýY&ºµÖ&½?Ç&»öò&¶ŒÍ&½±ö&¼ÃÐ&»€è&½)&ºŒO&»ùð&Á»&»s~&¿R³&¾
‹&¼ü&¿ãø&¿Tî&»Ùr&¼Ÿ!&¶_r&¸e7&¸Ã‡&µ<ó&´æ%&¸'&·R&¾E&·Ô&¼è#&¹w™&¸»&¹z&µP"&¼mÐ&¹ª&½õ&ºÓ"&º&ºæ&º'É&Ãí'&ÀÊ&ºP&¹®Q&»¯š&»p[&¹hŸ&»†q&Ãuò&¿M&¸P&³tô&¸º4&Áy%&ÂŽ&¾m¬&Á¬P&¿ð&°Ý&­Pü&© D&«*&·×&ƊÙ&·h&ÂyÚ&¼t&º^&¾Mµ&ÂŚ&ÃjO&Â~V&ÂÅt&¼qo&»0&¿|&¾^A&ÀZ&¸Åñ&»"&»I¡&¼á_&·F–&º%ç&¸oÔ&¼³Ê&»ý&º¾&¼…&¾d&¿—ô&¿\Ð&Àòv&ÀÜ&À0&¾‡U&¾¨…&¶Ñ¹&¶&µ¬§&ºì‡&½1Æ&º~ª&¼¦œ&¹º	&¶êŒ&¹3f&½#&¾xì&¼(&¼Â-&ºDL&º$&»D²&¾A&º't&»YE&»+í&¶ 2&´¸°&¹p
&½k&µ µ&¹K&¶È±&¸¨ƒ&¸‰ß&¶G&º6…&¼3a&¿v &»…¬&¼\à&¾rc&·o&·¾Ô&º<¦&½¥D&¾)›&¾Ä½&½Ê²&ÀUÛ&·r&µÿ&¸È­&¾Ëž&¿ê‹&ÁŽî&¼
&½¹Q&¹&·Ýã&·&µb&¹9o&»&¹'ˆ&»O&¼KË&·9Ç&µ@·&´†`&¶q•&¾²o&¾´&½I[&·jD&¼œ[&»´&»²N&»òf&º€&¹ ˜&ºÇ&·ë£&¿P®&çÒ&¾rV&»ºÓ&³Þ¾&¸*Ç&µ2ÿ&¿4±&À‡D&¾
¦&¿# &¾€s&Àa›&¼W–&¹ÎW&¸¯&¶9ü&¹1Í&ºšé&¸Àh&»ßÄ&µP5&¹cÇ&º¨&&»vR&¼Á—&¾6&º¯'&¿œR&¿·ñ&»ès&¼‡&¸ð¥&¿!ñ&»•œ&¿'&¾žC&½&¿Uö&Áàn&À•&À•#&ºG&½&ÀR8&ÁQ&Á¨ý&Å=×&Ã*Ö&ÀGñ&»9¥&ºßn&¼²Ž&½ò-&¸Û…&¼;F&º~¢&º>.&½Î'&¾/n&»W…&¾ýg&¿Æo&½
è&ÀÂn&¹:v&ºYW&Áâh&Á}…&½ú<&¹Ç‹&·c[&º¤6&¹vs&ºº½&À€ì&¾Ò¶&º›&¹÷v&¿y&Å¥&À&»(&ºNÍ&½µà&½&E&Àï®&¹¢w&¼*Ú&º ý&¼J€&ÄDŒ&À£&¼¯2&¿‹.&ºŒ&º%Õ&ºž&ÀöÝ&¼ˆH&¿ª«&»ë;&Á·J&½Í(&¼Þé&¸Žè&¶Ð}&¹ö¶&»cN&·3Û&º(X&Á®ì&Ã2Î&ÂZ&¼Ö&½H&»Ùv&¶~e&µÅP&´óÿ&¶ÄŠ&¼u&·dÙ&¸Å&¼t—&¼o]&»l&»¿v&·åÌ&¸_&·ó7&¿ˆ&¾þ&¼Gó&ń,&¿È&¿à&¸8V&¶—•&´º&¹|"&·]À&µB&³Ù¹&ºiá&¼Wâ&¸³&º­o&¸+Ó&ºh&¾ï&½Á
&¹¾•&´ûÃ&¯m&®Ÿé&´?D&·ÄÓ&½3Á&¹˜Î&¹@&&½µ¹&º'»&¶íè&¸4L&ºà*&¸­î&´¬Î&¹µã&¸ð8&¼Œ
&¼ž&¼
&¬-&¾3×&¼|­&¿ê#&¿éè&¼–c&¹M&ºÇ&¼€Æ&½ßà&½Á8&¾Ðç&»´&¾=&¶åÂ&º=[&·È.&µ'Ã&·f&·£Ø&µ@
&º©&¾–G&¾Ÿ&&¾Ô5&¾'&¾õ6&»U¨&ºçQ&»˜&¼ã¤&¿oµ&º‡Ó&¹Í%&´Ð&º®ý&º?p&¾›&¿¢x&¸"[&·Ê¯&¸t2&½·&½çÉ&¸'&»Ð£&»ê&·ñ]&ºK£&À*&¹W—&½©b&¹¸S&´½8&²z<&µ(a&¼b'&ÀV×&ÂX&¿«î&ºïL&·"&·'&´Ð&¶m©&¸ñÅ&¸ûU&¹á&³¤&³Ë&·Dw&¸¸r&¸¯&Á7Ä&½¤ï&¼]&¸ù´&ºn&¿§&ºÒ÷&½
Ö&¼3)&¸2ù&¸OL&¹Š7&´n &±÷Ñ&³ÿ^&·p#&¾fD&¹Öo&´Ï&·3¤&ÂÁÿ&½aÇ&ºH&²Ò&°áT&¶&ºTÂ&º_¨&·_#&½Bó&»¯Î&³«&°ÆZ&´wÃ&´[­&´Ê…&ºñP&¹xã&½;&¶›T&¹ãñ&¼qŠ&¼¼³&·½`&¸ø†&¾°&¹²M&¸³~&·öN&»""&¼><&Àõ8&ÁQ§&Á×¹&·«7&¶ &ºŒ§&¼:Æ&ÀË]&¼¡&¶'¹&¸CS&³C&¶/&±Áê&²VŽ&°õD&±ö¬&½G&¸ºO&¶ˆq&¼2K&¹«í&³àê&´¦ó&·h&¸xã&´$i&±Ýå&¯q&³¾Q&²"&µÀ&¶¤)&µc7&²Xs&±,6&°`ñ&µ)s&´B4&¶N´&±¾=&±-ª&±ºý&°ò‹&¤#]&¯W4&¯Ðá&µî&³…³&¹1p&´IK&°Ö³&³é_&µªg&±'P&®Ù)&°º&±Ø¬&¯‰¨&­ä–&§z_&­ªA&«M&® ë&¯*_&¬B¢&°Æ¿&®ÄÈ&¯ó¯&¨Ú\&¦"<&©—&¤&¯À,&®h_&¯}á&§:q&£·_&¥"Í&«1/&®˜Þ&¨. &«àÌ&­7&§aX&£d&¢˜™&£ê& bí&Ÿº&Ÿ&£'‰&ª¸º&¨z&¦'ÿ&©¸m&«Kû&­?·&¦³q&¦Â5&¡&¤‡ä&¦ìW&¦|^&¡6f&¦&¡&Ÿ?&ª&"z&¤Âê&§«&¥Ê·&¥5³&£ž& ‹¼& ËK&¦y7&­Ý&¦§F&›¨œ&™!&£}&¢NO&¥4Ö&¢«&Ÿ8&š³c&˜w¥&œ‹œ&›a:&›XÍ&œÄ}&›&˜Ÿ-&¡ŽV&S+&ž-Ô&2¿&¡q&Ÿ•&žàš&•wù&"(W&›¢Î& iù&£ÆF&žË9&˜/`&›·Õ&›‰…&›&P&¡³&¢
â&šþÑ&˜½& $é&£uð&˜-k&—Y&›;Ü&•Œm&™ &›¨/&œI*&—¤"&Ÿ-T&\|&Œ‹Ž&™ñ&—`­&'­±&Ï³&žÂD&—i &"?|&"A&"u&'²Õ&'þ&ÝÍ&'Â&‹ý&Ža&'‰w&•Ãv&lá&Žs&¡L&'œ&">}&–Zp&•w&‰#& †&—߇&Ž¦Û&'Ó­&Žð&'6Š&™=i&'>ä&Šy&îÌ&'·[&—¦&"s"&˜ìs&‰0j&öX&‰§Í&‡Z¥&‰mñ&‹Èm&ŽŠ&"øÁ&Ž–÷&ºZ&Ž•&‡'g&‰2&Š¤E&…±c&ƒŸ&‹¼w&"™·&fh&Œž&….ü&‡vr&&"/5&…3I&‰
£&‡Ö)&†Ö¤&ŠÏ*&ˆÒ‡&‰ê"&†&'æ…&Ž†›&kÁ&|é€&£&"­	&‡7{&ƒ"&‰3N&Œ&Œu'&ß"&
£&ƒ†8&~Ó°&~-¸&'ˆ{&ƒ¸I&y#3&ƒ'K&" ™&ø&'&å&‡u¬&‰UÙ&‡ …&ƒ™À&x-9&'Ó&|H&'æë&†/³&'TW&ƒz^&t`~&€ž&xz&uk8&t"^&ˆšâ&‡2&sr*&æ&",;&ƒ6l&ˆ0&ˆQ&ŠG&|©&gÑÖ&qͬ&x|&'H8&j·j&zYª&K&~"&uö]&x´¼&€¹&†™&…Ý&¾Ê&ˆT»&‹á&…Á|&…¶E&‰n&€S&nÿ¡&ƒm&dÛ&qPC&ñå&…]&ŠJ¿&nŠÏ&tèf&ièc&rið&}0&ws$&ofV&{c½&€ê&"¦&ÀÀ&'å×&UXö&U¶ &_?¡&SÒ0&QÉI&Wï&fð &\¶ž&Y²)&[:í&kÁ&rJ&" )&i¤N&_Ï:&aÛ&R+2&bò7&_BÜ&XØE&j°ü&kwá&c™ô&kJ&c5?&Mµ	&h™&hqe&LÙÐ&M½á&a™†&S&QbË&Sj"&Vo>&böB&_H?&nã¦&gYü&L«`&iî¯&p]ñ&e&¯&c‰¤&^1ø&b	;&iÑ+&'¨X&Y=k&VÀÅ&j&84&yh&Y¿×&lØ!&Pù&PçÚ&jSØ&jÞ&^LI&]-Š&g@.&bÎé&]‡k&K{¡&Tiû&{D&}ëç&\Sö&m…&_Öá&o¶m&sÝq&QÐD&R½&YA¢&]ÒÂ&aaï&x<N&vx&a,q&H—‹&P?&_& &Tˆ7&\™\&qÛ+&VÊ&Jƒ%&`‰f&Xø|&d"ô&^Dg&Lke&jÿ>&eU&Lç
&[¼#&WÑ+&Gc+&7šá&%Gd&6ď&Læ;&]Xi&Sߞ&Kä¹&Xj/&\›È&cz'&V-&T&d÷1&XÝ;&TÜu&O"#&FÂÁ&Uóý&V³=&QÐs&R¥\&Z-j&\p³&NNŽ&P&MûÄ&6ª&+È&c&9uN&MoK&JaX&Nõ&JÐ5&M»f&PŽ4&G: &3	;&/5³&GâP&NW&Kác&NÖ&\Mó&V›&QlØ&IsZ&L"Ž&Oï?&^:Ä&_ã×&]rñ&^ã&RÜþ&Nµb&KL¹&J¨c&TÄ&P !&Tmÿ&S‹H&Iö&L‹|&IM§&NoÃ&O&S#&O?&F06&Fr&M	f&O
&T[&`vs&SÛõ&KÓF&Lïr&Rö'&JÎ&F(ä&Jԑ&Gšš&G¢õ&7ǟ&2 É&4ò&0[$&X©&ú&(à;&6»Q&:
`&7Ç&?y&AJ
&Adç&=":&>þ&E9&AÙ@&B'P&;±B&4Í&)&(±Ê&9'T&?dË&E)&GJ€&AJ&>ø&;`0&>XC&8FÔ&7ˆ&@¥'&@	½&<š&ABŠ&AP&@Þ#&J&MD^&G·™&=(&Jo$&JՏ&LØ&GxH&C4'&F;&C:g&?µ¼&C«&Cf'&Eôî&FªÉ&HN)&D7&=ë&@+Ê&@r&Dk_&Dž&=«D&A='&K^Õ&CÃÈ&?Â
&:u¥&EK&;&=è¹&9Ю&3};&BL¥&BVÙ&BÀY&A®ë&@,¥&?ßW&FÚ]&B2¦&@ð·&:sÏ&5)&6\&>
O&F£&&FE&B[¤&Bt¦&Aû¦&I<'&Cu&A\¨&8lˆ&6hQ&6'‰&8'~&<ŸÏ&Ebd&9G&9oÒ&BJˆ&6Ÿ&;	ˆ&Bù&Jsn&B¿ú&BÄP&B'&>uÙ&=óÂ&5ä¿&0È+&@´>&A4Õ&AF&C'&;µ£&;ÇO&9wÉ&=œû&?ÿ&9Û&?¿ª&Bú8&H&?%&2ë<&0'Ò&4&'&3£&<K&<-n&@W&Fx&<˜6&8EN&1½¢&8LÇ&Bç{&<ÿ.&?úF&<[­&?¹ÿ&EÞÊ&:Ñ&*SK&22&=•ö&7BŽ&;æ,&@"M&9½>&="3&?Õ&9òk&=-E&?¾ÿ&</&6!6&=Üá&=§j&:aÈ&5êí&3‡÷&5;d&8Ìx&8ú&6fì&@"&>™V&;2ƒ&;Ç&6»N&4'&8µ@&C*&<N_&6{û&4uÊ&:±&3z"&5n]&7''&8Ÿ&:Zl&:I»&7D&9fE&8ÿ&8]K&9£ä&9Zx&:FL&<ãÍ&9½ò&5yf&5'&;¿&8-Ý&5X©&8—&7é~&8ôÈ&9di&6è&:Â4&7nü&:€Í&7j&8$r&4ï®&0ÿç&7ÎÙ&@Y&;éä&7Ñ®&?Ì&?¢'&9ÍÇ&6úI&8èf&7ϑ&9L&6Ä&5³Þ&923&:k8&>¢©&<˜m&96&4^k&;Ž&?«°&9«à&:Y™&8q{&7ïW&:ê´&9Ëü&6îw&3í&;0&9~&;M­&9ÙÚ&8á&5ûã&6'&9˜¾&>&Ø&@ƒÅ&7à'&3°ê&4pí&8'X&:ŒÉ&;e\&>bÅ&=S&:WH&<ÍÔ&9­&8Š&4µÓ&:´Ñ&7;&9i&:—&9JÏ&6ó&7b
&8Á&>t&9ap&8,&6ïl&;-g&<n&6gƒ&8…&7|¡&5Ð/&7=R&2ė&2ôæ&6^²&9(û&:TŸ&;ÞÇ&=·b&8žð&8™&>Õð&9§Ñ&5è€&<Ž0&?,&>ü&9S&9R&8'O&8§"&4ê&;…ô&:›ñ&9Ç &7ì&9!&:.4&:½'&6€²&<ñÊ&Be^&@²®&?
=&?&9K&>ž:&>C³&:ø&8×Å&9·e&7åp&4Èè&5¦&<òý&=d2&8ÏÞ&7³3&6U&:·ã&;δ&=©
&<"'&9"]&8 ˆ&<V¯&=s_&;;¼&:¹l&>ò7&:9J&7׏&7qN&>yâ&<n&9–á&:œ6&8aã&A_ç&?Ù=&@;&=ó&<ê6&;Ö&;ñ§&<ä&>Íq&A'&>¸o&<à&9v¼&7Í&7&:ɤ&=K&8w
&=b?&;j¼&=Ÿ&;¬g&;lÓ&5›Û&8 à&:ƒ¼&7µû&7"d&4V"&6y0&;¸Ö&5IM&8H¯&=_&8â@&4ÅH&6r@&9U&<ÏÜ&8áW&>hÉ&8i·&<x«&>lÿ&:ób&<®ë&:…÷&<·Ã&5L;&5²C&7­ï&:Z‡&:[&5øˆ&4Ó&7™ý&9Á&:vË&:Ïa&8é&;ç—&<Ú&7D&8
&9[9&7{"&6pa&9&5ó™&9'ë&:z&9»Z&7ß&7¤&1þ¿&8
t&5}!&+]q&$ä¦&&'6&,½W&2†'&%cë&Py&'u(&4yW&5µÕ&3&9dû&>;Ô&8±Ù&6cr&8¬&<eò&6n&:ÿÐ&6þ&3Ñ&2‹J&5£ô&<'G&9Â&4n2&7Ýg&4PÔ&1ß &3ºŒ&5dÆ&5^ú&9æÙ&69ß&:	)&=4x&;—ß&@Cé&>R&5Ðê&3ÇÈ&3ú1&5A!&5Ló&7¤ï&8ˎ&:·&9EM&:0ž&8Æ&8P~&4vˆ&6kª&4€ã&2ÿ$&8}(&7^×&7W˜&7Ï&;<ì&5¢‰&9bb&4fü&:S&8ø&8l¯&<9Ú&5ïµ&8ËÎ&6œ&5­"&2ªÐ&5Hº&6ð&:…Ã&8uª&7JŠ&1™Ý&6©´&9)à&8l&9Â&40&-ËH&3®&=®¤&5¿¬&7aÏ&6‹Â&7Ó&3;Í&4ø&5w¿&2T&8~a&9Tß&5
œ&2"'&6~&;…4&6ζ&8‹U&9s&5P&/tm&+ŸË&->û&*Á‡&0[&-æú&+ E&*n&)ÌÐ&+MO&/©K&3ì]&5c&.ýÁ&0¬}&4.G&4Þ&3Iq&4¯f&5Š&0Ú¡&0Úu&2°x&3«&3"Ô&3nc&-d#&2á,&4kx&3õÌ&5+Z&/^í&6F&3ºå&6¿&*üÁ&/à`&3ë!&9yY&2-"&3zÏ&2}þ&1¬e&,Ž€&0[&/b&28,&.Ѭ&3É&2¹°&6²Á&/a€&0³ß&-¯&2Ó2&2Ä9&-\?&,À&.ƾ&"y@&ªÛ&"F&S¹&ŽV&|Š&!Žè&òÜ&'}&–N&!©^&'7ü&(-&"'÷& ç7&"³&#
&$g&#a &!& 'õ&%á,&&"1&# &$üï&$1&&-Ø&"¤v&+2ê&%{©&$m¥&"Ìu&&V&!ÀŽ&"y¨&#w&#ð·&%‰7&&³û& 6k&Zº&"²¤&*t&t&ùv&#í…&ýD&"oÝ&'W&þ¬&&©Á&6L&¦x&!‹z&Ÿ'&	°&ý
&Ü&s2&Há&ôí&Õ_&Ò&…Z&T£&;&Ú&¾&ð5&§/&_&/Ø&¤•&¶&û+&IÞ&	"&äà&Ô&¦­&
W&mt&ï&œr&¦X&@ &>¸&µN&ó)&˜¿&.v&ïì&žb&gA&ß/&.Û&ö?&ôQ&¬3&&&ì&x	&!®&"fM& ¨&¤æ&\a&§¸&);&Á&
kZ%þÝj&¹&.&&	É_&»L&
¿—&¸ë&R‹&Äy&ºƒ&¦.&	B&"-&6¡&5&Æ]&d1&˜¢&º¾&
$Ñ&â&Ŕ&ô$&ø
&Ҍ&ã	&%–&
©&	&\Ì&+6&J"&À…&Mw&ûÚ&Aù&m&´Î&cÞ&ª"&î&ßÏ&ðª&?U&ü &s&<g&*'&
rO&ÃM&ÎU&<n&¦Ð&`,&Ǒ&
á5&uÑ%ùàŸ&óu&î&
Ú&
z>&T@&zÁ&Ç&zw&#Þ&}Ë&
ëè&…&
m.&	Š&"å&
´&ó'&‡"&~Ã&	"&=%&ÒÉ&
¹"&Hñ&›9&ðl&ñõ&<t&þ¥&¿±&]&π&JF&¾k&¡&%ÿ­"&#v&wË&&!(%ü£N&,Ç&aË&%ÿgW&2?%÷^í&¶u%ö¬H%ù%Ù%ýfÅ&é%üø]&R×%ük+%ú	<%ìd%ñ¬<%ýîè&g5%ñ#6%æ×o&dÁ%öd¿&tÇ&W[%í"(%CZ%>1W%D%Q%?%@¼%=÷i%EPì%=¥Ð%E"}%?ϊ%CÜ%<Ë%EÔ%A».%EÿÚ%C¸%CöÒ%DF5%Gν%EÜï%6	O%:ø¡%Gðr%SkY%FÙ²%9,t%7¯•%3\%ATN%MNR%J"%?Dá%5˜%63%8"Å%E²-%VK%C‹°%:Ñ©%6S0%6Ö%?ìÀ%KËç%JÞ}%;¸¹%;M(%6g§%:ÿ®%Còž%Nuy%EG%:ü%6»%5äû%AhØ%HÑ%G*²%>ßK%7ql%7Þ%9¤-%DOð%LÙÝ%@×à%9Îc%8˗%=¶%;Ò%HÉ%E%;S8%5R^%3
Ä%9%<Úk%F{%=/Î%3ÝÇ%4±›%3t"%8N×%ApŒ%<œÐ%5Ö©%0Žš%/ëÿ%0ë^%7XW%<fð%3ÉQ%1V%+¾C%4¢%2b"%=Ê%<ÄB%3öå%.î¾%("%2.%1½Ç%5tá%4°%+=Ì%)aF%%Žc%+ú‹%.t,%4@Û%/Zš%'Ò¦%%~%%§—%)†ß%1Ԏ%*íÏ%,'p%#×
%%y%&Š!%,Ÿg%+'»%'~[%!Õ% Þ%!U¸%$ç%&´/%&n9%!0n% 9‰%Æt%÷ä% P%$¾Ž% ­
%wÅ%)%",%6õ%ãµ%‡%UB%÷¶%¬ÿ%«%Ø%{´%¨%zK%o% ð%˜Þ%ÞJ%:%!¶%?%ê%GÙ% %Ø%£>%cM%֖%
J½%gy%Î^%õ±%`b%d%	ïâ%	ã$%v%Ež%x>%	ê%s%O%§%Xî%
¯%pÚ%ðý%L%G±%sá%&–%PP%(Ó$ýا%¦%âi%òâ%1%s$üv$ý$øS[$û6Á$úð¼$ýµX$÷æß$ø¡l$ô?5$õä]$ö0$øFk$øýO$÷¨3$ïìª$ò£‹$ìË$ò/b$î P$ò2$ìÃõ$ìèÃ$ê;—$êò$çÊ°$íôV$è:ï$êØþ$ãŠ%$æ´¢$åכ$瓉$ç€Æ$åõ˜$áç'$ä‹7$ãê$éK$æߪ$âŽö$àDå$â$Ü$ÜÛñ$ásÑ$ÜøJ$߁i$Û&§$Û~Ü$ÙÓR$Úýó$ÚÞ;$Øü'$ÛA$ܗM$Øѹ$ØÒ¡$×Û$ن¡$Ôä±$ÙóÆ$Ö–$Ö°U$Ö½$Õ*ð$ÓlÑ$יU$Ò,ø$Õý$ÒyJ$Ò,$Ó¥T$؎I$Õ¶$ݾ
$Ï­ê$Ö£É$Õàé$Õ%9$Ô¢$ÜfL$ÖXg$Ò©^$͓}$Ñ©$ЅŒ$΄Þ$Ïh9$Ï1$$Ìr$Ñx	$Ï&$ÏDA$Ð@$â]I$Ñms$Í+$Éþ$Í¡Í$ÈþŽ$б¯$Ȅ$ÉéŸ$ÆûD$Ãß#$ÂX'$Éí$Å*y$ȖF$Å'T$Å҈$ÃJ'$ÆòP$Å)$Ç؋$Â'§$È"l$Åg=$×*$ÂZç$ÃU·$Ä1'$Æçç$Á˜($ÇG$Á'$Æ!$Äø$Ū$Ã×
$ÉTX$¢<$Å6Æ$æð$Çٜ$À®p$Æ2$ā$Å·n$¿°$ÂL®$¿õŠ$ğ‹$½Ž"$ÁÝ$¿i$ÜÃ$¾FŒ$¯T$¾¢Ä$Á›$¿0'$Æ2($Àªë$Á¥?$¾Ï¥$Ã?5$¾÷R$ÉàÓ$ÃÁ~$Å<N$¿U!$Ç­¥$¾¼Í$õÓ$¿™$ÃE%$Á™û$¿•§$»ý$¾Tµ$¹¯Ì$»Á±$»å$¾ê$¿$Ã÷Ð$»¸
$»Ê$¼ìÏ$¿Û$À=$ÀÊ$Í×$¼RŠ$½‰§$¼,Ÿ$ºP0$½¤G$»R$Ãcr$ºÉé$‰ú$"W9$ØõU$À¼ì$¼,"$¿&$·³1$³$µ¿$±"_$®õ$­D$­'h$ ¼½$œm$'ž1$'¤D$Ž
É$ŠÏK$‡&ž$…r}$'Î'$‹4…$'g6$j+T$>¥¾$¤i…$ÃÂ$¿S¤$´Zð$¸Ð$·</$¿5Õ$¾DS$¾|$¹7…$Â(ù$¼‹=$½3B$º,X$Â%Ÿ$ºt`$Á["$¸«³$»N$¸¬$»§$µ'$½.Õ$¹)b$¼®Š$¼@É$Â$·˜ˆ$À˜'$¼%
$ÂZ6$¼à[$Ã,$½ö_$¾Êº$¼-$½ù¢$¼T]$ÔE%h%±%$ÑE=$¿=$¼@Ë$¡Ú$¼"P$ÀlÐ$½	û$¿'P$ºÊˆ$½|z$½/—$¾Ò$º›$À Ä$º%$Á×ñ$¸ã$Äé²$¿pš$½rÒ$¿9s$¾O$¾˜($¾6$¹U{$Á¨U$ÎÜ<$Ó$Çh™$Ä]—$ºfG$ÉG3$¾2µ$ÃƼ$½em$Ãî $ÂE$ÂÓ±$¾¼´$Èwô$Ƹû$ÉÌ2$ÅÉ´$Æx@$¾È›$±.$¹ñN$ÅB$½]'$ÌÌ$Á~ô$Ás¸$»Œ½$؍$ºh$Áô$¼­
$Ë£$¿óÍ$Ç:¿$Ãç¢$Ä
P$ÁOÁ$ÇEW$Ãc$Äs‹$Âð°$ÑUY$Å"•$Éò•$ž$ÌéR$Ç@Å$É;e$Ãë§$È©Ÿ$ÈiW$ÌùÚ$Êåß$Ð$†$Ë#Î$Ќ;$Í)º$Ó$ˆ$˞$ËU$É03$Ê¿6$ˏ†$Ë	$ɂh$ÊQ³$Êd)$Öòi$Ɉ~$ΧO$Íå$Òçü$Κý$ËL#$ζ<$Õ½$Çt($қ$ÔM$Ô³&$ÐÜ$Ø
$ә$Üy$ÝÁñ$å'G$ØÙü$Úß¾$áyÇ$åâÑ$ØÜð$Úä$ãa"$ãp$áá$íÕÇ$ñE'$ûh#$åùw$àå*$ݬ‰$óÊ$í9œ$íEJ$àêv$¼Õâ$Éeª$×Wd$Ê^4$ƱÁ$¾;¨$˽8$ÒþÞ$Ì{$À'$³û
$µ–v$ºñ$ÄóÊ$¾=c$³
u$°°$³Çt$¿ñ[$Ãé*$·I›$´Æ$²
R$¾ë$ÎúØ$Ë$·Œ4$°›¤$¹ª$Ì3Ù$ÎÏS$»«>$®øL$°¦L$²ô×$ÂÂ$ÄP $¸u$®ë@$¬Ñ­$´§9$»="$µ%Ï$´Nø$³¹-$µL$´&5$´Þ–$²%L$°£´$±ú$¸•í$¿·À$¶—$¨Â÷$«¿g$©g$³'_$¼±Ð$¶(/$®16$©ËL$©}$­ÅÈ$·aë$³à¡$¬ýŽ$º˜ï$®å…$¯C$«u²$©">$¥$£eN$¨"$±´}$©s{$£5$ŸKï$¡§Ó$§t¦$¨9E$ ‰J$ŸVÁ$¡Lý$ ÑÒ$¤G$¡‹$šý$›y•$š/K$ŸÅñ$žÏ­$œù3$˜
¿$šã0$šè…$š˜0$šâ;$šéØ$'"ì$•{µ$"o·$˜d~$•×"$"ã$öà$'CÆ$'°—$—R$'#ž$'œh$Ž	¡$'Ûê$'"b$'b$Žn·$G<$Ž˜6$Žfó$ŽÕÚ$«$Š+?$‹¨Ô$‹kp$Ð$ŽõF$ŠÉs$‰q!$ŠìÈ$ŠÎÛ$Œ½$‹ù9$ŽfM$‰€¹$‰D@$‡U5$‰Nê$ˆÌÿ$‡ˆ²$‡zé$…KV$‡Ø$ˆÌð$…_Ð$…K"$†ü$…m<$"Ï$…õO$g'$~Þ¤$Ô$œýK$"ý$'Ún$}"Y$~,"$6¡$"u
$|$€Óí$}¶$|þþ${=${Õ${§ó$zNG$tÚT$vùÊ$vš$yÂ$w«_$|(c$t"^$uå$vœÆ$xI§$rÐ$uüC$sõ$o)a$oPf$q"¨$nþ$q
$lã|$nDJ$p¶É$sZ{$oUR$kóö$j›M$n=$g•²$pï¿$iÃH$làý$gä£$k³þ$feì$f.M$c®$bO$e$cò8$c4o$^'ô$_æ$]•$]Š$$a±$^ú$_jz$`u$cÆ$dØ,$dŒ$]‡"$^´Ä$_"ü$`óS$]ÐØ$ai\$Xºr$XÏJ$WfV$XØR$[`$YD$Td¥$Un$RÈß$VB$RGõ$WEð$W°r$V;c$V£;$^û$]ûØ$]>½$X Õ$UÛ$TžS$W¶9$S78$Ri,$Ps$Qnš$N.‹$Påk$P"l$U'Š$Mƒ²$Ná'$L†´$RP$Sp$V+¨$Lž$P¸i$L¼þ$QG$M1i$OôR$Që\$S3Ž$Q`p$Mß$M"$O¹õ$LC$M·ß$JD?$L›$GúY$J®¢$C§ $J$Fî
$Jvå$Oj‡$M—á$F/$IÄñ$D$Fz¿$DÆã$G""$H¦™$Gˆ$Gë½$M‡W$Jp6$O½$`o%$dø$O–8$R¿$M"Ñ$D…Ì$GÒ$Cs&$B?ã$GG¾$D¢¸$N\$EDS$F¼£$B =$FIì$D'[$Lr¹$G—Õ$F/\$?Nò$B$A:U$KõQ$Hf$_at$tAÖ$Sÿ$EÑI$C!($Cù&$A$Bu%$CÉø$@ƒ^$@˜o$@¤Ë$?
£$=(i$DŸ-$C½$CE$=ËË$<FF$;í$F¼¤$Q´æ$GLÝ$>°$AÂ>$@qè$=;$<»h$AKË$=¤ç$G>$Dé'$@ƒž$:ÕD$<?¬$=ã$BI<$@Rd$AoŽ$>$DG"$9ù$8ñÀ$7ÿ$=ŒÇ$=î$?Ò-$<·]$;B$;çÔ$B'3$@hE$AÊM$IíX$HÛ*$>Õ$Aæ‹$6Øÿ$>zØ$;¾$B±N$<­$CiG$<$=âç$;3"$@˜o$<2•$D+½$B#x$J!$Ei$CëC$=Û$@BF$?ø$Cø$=Óë$ADÀ$>»$=¸$>B$Cï‹$>#Ÿ$@%¼$:ÿÝ$>´$9ì$Fù$Bz´$Bûž$:*$D$;a–$Alò$=ÍW$CW$9Íû$F»¤$>¤$9Þ $Bb$B:5$?<­$EåÏ$?ÀÓ$Av7$;Ÿð$Bq-$EýÈ$Bq©$@"x$DÚ_$@xî$=©M$<ºr$?ƒ$<øÌ$@mÝ$B-g$GHï$=݊$Hc…$=›U$Ak•$B‡$Eh$?cÎ$A¨_$:5$BFh$?RP$G'$;å½$@.ò$?©Ç$DeÉ$@W$D*$Dm§$A'$=âõ$Dßÿ$@š+$AÍ$A4ž$F>0$CmO$Bc$=pÌ$Iø$DâÇ$H{˜$L$@‹ý$>3k$Eâ$Af{$A"@$Dì$F÷$?iŠ$DW
$>.¥$@;õ$F«»$B53$?®k$GzM$=§÷$AÇø$>þ/$>¬­$9Ò$?ç'$>n$=úí$5¹v$?Ï$=ý˜$=X]$7mž$A	¨$6ó$C,¿$;Z#$>"$4X	$B¢í$@àÖ$In$B$E²L$D$I½$@7r$C·´$?{°$B+"$BßM$NØä$@+¡$DN$=Àö$;NJ$;'Ë$DÖ2$;À®$Bÿl$@¤ž$@ùA$CÀg$F1ã$@\F$Jš½$BwØ$Dt$Fë$Eyº$EO$Gü$A_$O)$Y¶Ÿ$[<v$IDT$LŽ$I0$KÀ_$EêD$JU»$DѪ$IëÄ$F $Eø·$FYk$LâŸ$E‡$IªD$KßË$Nƒ|$J!,$OA$I*
$J,$KG@$NSÐ$NsÉ$Pš#$IÛf$L-N$H{$NJ£$Dù$LÄ$Fa$PêÔ$Xuˆ$Xp($Pñ8$VR¯$O2è$Q‰ö$S]"$U.$MÒð$Uº[$QZ6$Oã$Nm$S
Ò$LÓ$QVâ$QF•$UÖÈ$W@€$e	$Vºb$SK3$RÇ?$V>$VË$$UqÄ$PA$V($|1$Wœc$V$›$`7$Vˤ$ad_$Zý{$^2[$Tô$Y´$Z£X$g˜Ê$bl-$`°Ò$U'"$\tþ$X¹%$\Œ$Y†'$`@o$X´#$]Æ´$Z91$o#$cȧ$dï$^EÅ$h±ú$cr·$i""$dx>$d$b²9$pªC$f+s$gß$d'ž$mt²$gåU$gƼ$böó$syw$f"Ò$qe$côh$f®
$jDl$mÃÇ$m-g$yýM$wø]$uG2$wsX$x'å$jô$r*($x1$€jE${H%$yޒ$wÜg$']1$5a$ˆuJ${Í$"üÞ$sDÊ$uÌá$}¾$yMÞ$†aú$ŒoU$‡d›$ƒÌ$6Ì$j$ˆÌ¦$ƒÆ¿$Á$ˆ$ˆ 2$‰I$#P$"É$'æR$žÜ$'s"$…Àt$Œü"$"&Ë$"†s$ƒ"$‡ô$%8q$-Â$9Œ9$/ƒ¦$*/ $++Ü$ x$¬$#}$+¶$,¨s$ À#$ ªS$"G$&xt$+È6$#	Š$o³$]$3:$Q®$&Î$"°$†$ p%$Q8$"ƒ7$·d$"®Ñ$-.$@n$:ÚG$.h¤$%VŽ$#8Ô$gÂ$‹$¤Â$Èñ$€è$.á$
Õ$97$ç$¿$r$'x$Aj$
ºB$
ÆL$'Æ$
Ûz$$$ß$"w$‹$´M$
q;$"Z$'vß$ ä§$Žå$áø$~î$ùa$Ö>$6¥$ð$Æ3$/h$c·$
'¡$ye$<B$
É¿$
W$9–$
>$ŠÔ$.$	//$Ë)$	Å$±$"$'Å$iç$_»$ÙÑ$82$ª¿$K#ÿë#ü^¯$Ð$]Û$"¦$£d$wh#ÿ؞#ý«f#û4#þéé#ùâe#þ,$	sY$‹#úNÃ#÷Ù#û—k#ùð_#òÇu#ð"£#ò#<#ök‰#÷p
#ý¬#ûªv#÷²©#ôÆÒ#úË#ó–5#ó•$T'$	|'$Í#ùb#òC]#øÈi#ü×#îrÙ#ìkâ#ï;"#댸#íëŸ#çƒ5#åvñ#ßi1#çÿt#æM7#äÏ÷#⢺#ãuß#épF#ñ
E#é[#âð‰#ßÖ#ä¤,#à˜#àâŽ#é¾M#àÊd#ÞHë#Ý|Q#Øãd#ÝÜQ#Øê#ÚE{#ÚsK#Ügk#مô#×z#ϛ¶#ԁð#Ý/#á¢#Ûß0#Ü-­#Ö#Ä#ÔÚú#Ö #Û%˜#Öü#ب#×Ï0#Úé#Ù²œ#הÆ#Ó4#Ö2§#Ó(¦#×¢#ÔRƒ#Õâ%#Ó:f#׉P#чŒ#ՙd#Ð8˜#×ÅË#Õ#ÕNè#Ò|>#ÕÃQ#Õ
ø#з#ÊH°#Îv½#͊k#ÐÉé#Ïö#ÏêF#̂F#Ѷš#Òò #ÑyM#ÏWj#Ð~·#Ìß9#Ô· #Χî#ÒÆG#ÐÁP#㓏#óX#ڀC#Ê#Ì$!#Èû9#È°#Êòu#ËË#Ì#Ò	ª#ÄåÞ#Êñ #Ê÷œ#Ó´c#Ë­#Î(u#Èiµ#ÓO—#ÒD#Ø^g#ÍÝ4#Ço#ǒÌ#Îñ©#ä¼)#÷E(#ïUÜ#ÙÖÍ#Ê®þ#ÌVý#Êî#ȃ_#ɨG#ÊÆH#Ïå®#ͽ#Çûç#Êo#ÉÓ##Ê+#Ç]4#ƅy#Àì)#Èq#Ä>#È1#Ç¡U#Ê9<#ÊÕ#Ȕ #Ä5#Ç;3#Ä¿#Ïã#ìIï#ïÿ#ÑDò#Ø.ù#Ôã#ғî#ÇÑÆ#Ç>Ÿ#ÅÜâ#lj
#È©‹#ËÄD#Ç*
#¿Ú§#Á-#Ä"#ÄÙ2#ÅP‰#"Î#ÆÖ$#À2;#ÇÚk#Å{°#ÎéR#ˤ€#Ǧ#ÅqÎ#Ð`ç#Åq#Ãgã#Ãà#Ãø»#ÄÔ¯#âzÅ#Ü<Ò#ÍZÈ#Á*#ƚL#ª÷#Éë—#ÀËà#Ɖ#ÏÎp#̳#ÅEå#Ŏ—#ÃA­#Å	ö#Â,µ#Ìïë#Ά#è'#ÜH­#Å×#ÁuÍ#Äòl#¼óz#Ç"H#ÀÌÈ#–#Ã'#Æ'Ñ#¼ò–#Ìý~#Éw#ƼÄ#½îþ#ÃÑ#Âì#ÀþÕ#Çß#Þæ·#ÚyÌ#˽#Æà–#Ëà°#ÇJ#Ìý¼#ÈUÉ#Ï
ü#ÈÐó#Ë¥Â#Év7#͍­#ÊcÒ#ÌÊ#ÌÁ#Í#Á|Ð#Ç~#Á¬'#Ä=#Â8j#Ì©Ó#Îz=#É։#¿… #¼Ýs#·Ž±#ÁV#·Õ(#À€ï#ºÆ#Àz¨#¾@´#½U`#¿BØ#¿°}#¹}"#À!1#¹2Y#Η#¿Œ9#Á#½Ùð#Á#{#Àö#Č?#ÁH¬#Èá#À¶#ÄZ‡#»"?#ĝ#¹#ÂþL#¶ÉS#ÁŠ6#½aú#Å
#Âô#Î-à#ÁbR#¾¹L#º€ #ÄÏ#¿å#Á‰ý#Äÿ|#Â\œ#ªÁ#È&#¾OŸ#Å÷Æ#À6T#Í_#Ť¡#ÍO#Àóê#Ë¥H#Æ°,#Ñ\	#Éâì#ÍZ®#Ê÷¼#ÑV#Ì®'#Ó;#Ç;g#Яx#Ǘ$#ØdŽ#̉é#ÐC#Í#βz#͒Ê#ÚþÛ#Ðí#Ô3#Ê:9#ÒPK#Ð	&#Ü­#õ1$3·$ÜÔ#ó%û#Þ¡Ê#Þ}Ð#ÉâL#ÑcÉ#Í#щº#Í Í#Ùl®#ÊΧ#ØN#ÌùÚ#Í¢©#Áòî#Ñv#Íb‡#Ôß#Î
W#ßäP#ÐÁ˜#Ï_3#ÓRä#鈒#Ѫæ#Ï+v#Ñ>ò#Ï]H#ÔzØ#ä&³#Òʦ#Í>Ê#Å"#ÐDº#ÒRé#×~«#Þl#Úy/#ÆÒ#ÈãŸ#†I#ÍHy#Ìíç#Î%#ÊKa#Õ½u#Ãé#Ç%E#Áß¡#É
ä#¾=à#Ò}Í#Œ#ÅÇß#À\Ñ#̾
#Á•D#̟i#ďù#Ì
¬#¿‹#Ç9#ÂÝ#Ϗ#Äôã#˼ü#ߝ*#üb©#ärŠ#ÒðÐ#ÇKÔ#ا?#Ûâ#Õ¤|#ƏH#ËkÞ#Αá#É~#Ëâ#Ô»"#̏G#Ëù´#ÉÓ#ʦ×#ÇáA#ʆu#È .#Ð&T#É®À#Ò&D#Ǘ#Õ/¬#ÕG#Îé=#ÉI&#ÍÐn#Ì%#ËcÌ#Çw½#нß#ÏÇ6#ÕHŒ#Þ6#ø‹#܀#Ï©À#Æw…#ÓM #̟o#Ï$#ɏ¨#Ìq›#Úëµ#Û#Òá`#ӜG#Úw&#Õjw#ÌøÒ#֛ë#ѕZ#Ù
Q#ï-$mJ#ßAá#Ü5"#Ók`#ÛØÄ#ÏXz#Ø$è#ÒÈ#×è½#ÐV£#Þ*#ѵ1#ÝCç#á"#â$0#Ԅ;#Ú£Š#ÛNz#Ý%Ê#؎#ڒÄ#åϦ#õþf#ädú#èïë#ÙÆò#Þl#Ôä'#×ÀÓ#×$§#ß)¨#ގ˜#áþ#×[#ã†Ó#ÙÝl#â©#ݧ‹#ëïB#ß­#âNã#Þ;#Ýߙ#×`­#àrŠ#áG~#íDÞ#òÍ#èó4#áø?#à®#Ü	#ácE#Üz
#ánÄ#ßq§#áý@#݊[#ågã#Þ,g#çÒá#Ý°ñ#ïwø#ã;Û#í[(#ä#å/v#ãܼ#ì´#äWW#ìé%#å†3#æéÔ#íÖ-#öÑ&#äp#ì/#å"##ëä)#ç#ãïY#ëìÇ#àúÔ#òƒŸ#ç<_#ñ3Á#äØÕ#ñbl#è É#ëF#è :#îB\#èLÛ#ñž#æd^#è#ó·"#ú•ó#ôÖ-#ñO)#êdØ#øg'#ë	ç#òåõ#í¢'#ð#åU¯#í|m$3Â$Îÿ#÷ͬ#úx#ìI¼#ýée#ðò§#û0#òu$ʹ#ñæC$AÂ$
I´$bó$½$	Ðú$|$ûý#øÝê$­u$xÎ$˜$
~k$
æ5$ÂV$¯Í$^£$ØE$æD$ þ$Ød$p$`Ç$5q $J¢™$>¾V$%‡
$4æÚ$0Y%$´
$—Q$;ˆ$$7$;l[$1Œ˜$0%j$/°X$)í¤$;@÷$mp$Hù·$5cï$:j>$fgx$hêà$u5Y$'aŒ$ªy$žú)$ma¸$/Ó$!äß$$4S$Kšb$^•$›$'$€Ÿ@$ZUž$0
$$hK$7øl$K'$dP$"î±$þ§$'38$"=l$]ÖÂ$F¼¸$4OÁ$L܃$H^M$HFÞ$quE$‡Æ$`ÿô$c@4$qt€$d ó$8Å´$>Øs$9$2³.$$
´$7¶~$F'$R`$*%M$/‰ô$@	d$=¸$<å$lÑ$Kðƒ$)³$²_$Däþ$ƒÕu$'Â$J¾$/ÌÕ$5d$w¬ˆ$·	H$çÎ6$'qÏ$U{Q$U&v$=$îf"%6ð$ÍË4$"{r$yÞú$}$Z®$fy\$ºz$ƒ#$`(1$Zéë$Q›í$Iۂ$3±Ì$Aͪ$['‰$ Kb$§v$|Ý£$?ç'$6Õ9$3¨–$U#&$CYí$=ø$Då$C°%$5¦…$O'$'[Ê$Ú°?$›NÔ$TùV$>5ä$IО$DØ;$Vþ½$€9²$¬@$­ïT$«?Û$'¦¼$ I%$¡8…$€`$eJÀ$Uài$A‰b$FØ{$?ÿV$G‹¡$eÔ$–ã'$•‰I$œ
®$¯'$¸‰k$"¤$•Â`$€ç$f¢Þ$Sôì$Pø$Q«Ê$Shl$Nêr$rfY$ƒšQ$˜¸[$ªœ$–´$[$Kbr$N|ø$xcÿ#Þ'Æ#þ#Π´#«­#°Å#ºÖ"#Üú#âÖ#ÌÀT#½L#®Ê—#¥6f#ž&b# óë#§Ú‹#›,ð#®¸>#»}Q#Àe"#ÌVå#Ä×N#¯Wœ#¤ì#¡‹Ç#Ÿ•Ä#•éw#£š#œOG#¡C¡#¼îÉ#ÝN	#Î]P#³?ü#  °#z#—m‡#˜wí#'NŠ#'Ï#™B—#¡Ç#£#¨~6#˜ò#'}b#µA#™^#•ä]#'hj#Çó#'Ó»#"ž¤#™/~#–À#–q{#•<#•tô#'6Ù#Çâ#"§k#²ËÒ#¼›=#º;`#¸±#­"n#—L°#"R/#›äg#´•T# èN# )Í#°tæ#­ßï#–à'#•­ƒ#Ÿ+#·ùá#¥¿‡#"Z#Žs'#–Çb#–1Y#Q>#Û$#"#'w#"ƒ#Š`¢#Žø_#'®†#‹…½#"À;#ˆC'#ƒÎ#†g#˜d#²ý×#–x•#'LQ#•Ø#‹U"#€œë#'ù3#€'Ù#z(#V_#†,#q'#œR¨#–Q@#ï€#½Ü©#µ,‰#Y¶#‡Rb#~m™#€£À#z'C#Æ¤#‡s²#Œv#…­€#"³Û#Œ¯#"ˆ•#$Æ#¬#zé#}^$#xLí#|²Á#‰¡ù#¾­¨#³4ö#ŒC[#Ÿ#€"#'_#•8ï#‹•G#…Æ|#vl#uڐ#|¬#ˆ$#"'c#…éz#•U2#"pú#''´#€Iã#z]'#w;J#s6n#'ÝŸ#§°#¤Ãü#‹võ#ŒØ#"ý[#~ÂI#ü#Ì&#šœn#™"x#‡ŠÊ#"óš#o¨à#s"d#tÈô#~Õæ#t:‹#xvü#ÑÞ#…èí#'±;#Ž‰#‡?ÿ#{š#z€+#Š­[#þæ#Žº#~àN#vy#uh#tni#qt{#OÔ#•kâ#Ï#sØ_#uyI#kAó#n
[#niö#…§	#‡'´#yz,#nøË#qmŽ#ƒ»y#ž)#'sÚ#yý'#kAð#m&Ð#pÆÐ#zêŽ#m<ú#jŠ#e¢É#vVÊ#ƒl#€øŽ#h±6#hê¡#g1#h±#dÒ®#k<Æ#ec#hÛo#ep#h"#gŽý#h‰#bh#i
#dÝ»#f#c®à#cºm#c>D#dß4#_ðr#jé#cgë#hv#fY«#iQ#fÖÔ#~ë-#ÅÎî#Ò=¾#"4\#‰L
#˜Þ##ˆŠÎ#eô=#i'!#sÛ#€QA#oè#gn`#a†ê#fà¤#e€#re#_±+#l'K#aÚÕ#bÉï#`uÆ#b"/#\W·#b÷Ù#]}Ã#d\˜#_ŸD#e #ZƄ#^}í#\"Ë#Y¹##f‡µ#‹S–#'Õë#g›ð#`UÝ#_—#^b)#`¥#]³U#dx#^³N#b^v#^Æõ#p5#¬ƒX#´íÅ#'`Ì#aI#[½/#`¥í#\æ#cV#Zu¤#^†I#Yïd#xNT#ŽKÜ#‡;Ð#`úA#b<¾#Zý¯#^x÷#]'·#c6#Zç½#_õw#ƒ¡õ#·h-#¥¹
#nU.#[ש#fI‹#\fa#[ÝA#ZS#]¨é#["+#`±#cEÛ#dPd#\½©#h®
#{.ù#ˆ©_#ot#c,#\þ#cÍt#Z3W#^×w#_Ÿ?#Œ÷#¥1#ˆÅï#aË#\t#ZÙV#^ÔÈ#[Tã#c¾!#^øÇ#`ÉS#[EÞ#bú€#^+q#`'#]=#`Ô×#et#md#hŽP#v´"#n½#n³±#aw#c"5#[`ì#coŠ#€ñ#Ô#‰>.#uS^#\øò#\3Á#Zaž#aû¿#kQ#i Â#\IÉ#_(#^…—#gJø#€r?#'ŠN#|'/#gbA#]j˜#cçƒ#[å#`]M#d©#ƒ9å#€%Ê#iø#ag²#eÔ#yÀ"#Ÿ˜¯#'>
#gÃ#]v#h`ˆ#]Ò#_í#]çh#c}#^ ©#fŠn#iRñ#1#o=\#iì¡#e{"#q¥C#eŒ©#mµ#d¥ê#lƒ-#i‡#fŒ2#dRE#i%Š#btÚ#j@%#dòµ#j³#d=#lƏ#lÝ!#B_#n'ä#o±^#h^±#q³V#l0i#ré'#m©ú#ƒ6i#e)#qAp#mê#Õõ"#ǽ¾#ˆ(ê#‡v4#œ…ô#‰{§#lÊß#f2ô#p¢Ð#€)U#'bX#j÷5#j¿Ë#b x#k.á#iª#'Û#i×]#h'˜#dQu#k£¹#j7£#jñ¦#h_"#jÕ#c¸-#q]®#g±g#o%5#bÏÊ#kø#hDP#oPt#iÖï#\»#ZÓ#†»x#i`#eó°#c)
#nc #gî}#pˆ•#sŒo#wíÊ#o_³#qH#'?ø#Œy"#Ã	±#ÁÓY#"h¡#|£#n´#qHƒ#i´r#nFL#h#o#n»î#'Ò#—wÍ#›Q #~r2#{l#rís#sÇ|#mÎ#q"_#avK#n¬Û#rˆ…#~DW#µXÃ#ÍpË#ŒÈ¥#sGa#iÄ1#s&!#oÞÔ#p9#mn#pù¥#l{#nÊ@#l#s¨f#n0#t¡Z#‰n–#"¦©#†G¿#tü#s¸#€€Š#lFÏ#~gd#xyØ#¨#¿y#¶Œ#ž¢ç#~Câ#q†#|ÿØ#s[C#q…e#eŠa#pÉÀ#j—"#s®1#oUÿ#sëi#oªõ#qZ˜#kç#v=ø#zv#Dª#sN£#Šc´#‡q#w/#rû#À¯#tª#€q#ZT#‹²Ï#›Îœ#å-#}å9#Ž0#v+Û#vÂ#s.d#P#€nž#'Ÿ[#"òa#˜ò#€4O#€®´#vØ#†Ä"#ƒtM#}Q½#x7"#S)#zöj#ûÖ#—ÕÙ#¡ #‡Ñ8#ƒs#f­#z¥ #v)Á#}"#')j#–|{#'×°#ŒMz#€±Ú#‡ý'#€p'#Ÿ³@#¢DT#ŒV"#~P#…*Õ#"f°#|9#*Z#‰_Ç#€ð5#×'#y—¸#'	)#‹SM#ŒÄÖ#{÷ù#€'N#|¶#ÕB#zìõ##~êé#'ÄÖ#z¢†#}‹#xÖ#~Óm#€Å)#'åC#|sæ#'¬#_#~Ó(#{ñ·#'Hš#yV*#êì#'#Žû
#ˆ­#‹µ¢#Õr#ƒ³Á#€T½#ƒ0Ð#{öÜ#'¼#Ð	p#ã–# q²#ŒcZ#¶R#­…ç#'Å>#†{ó#åÛ#"÷ç#Œc!#"°›#•…#"
#‡ ¦#…Úp#ƒg4#†¢:#†©A#‡«†#'?¦#ˆ2ö#€¶)#‡=Ê#"ÙÞ#…[ê#"©Z#‡£H#ƒÐˆ#‰*[#…úú#ˆ¼é#ƒy"#†–ê#…9¾#Š—H#Š¤## ù9#žù?#†9#†­U#‰gu#"àg#ŠÖc#‡P#ˆ…#ŠT#‹ #…ÎC#ˆ@#†t#‰—T#ž/#Ú#Ãêí#"Ë#‰¸	#Ší#†7*#‰úÿ#‡ô3#‹<#†Ð#ˆÄA#‡†©#š™`#ªÛƒ#œƒS#ˆûÀ#Ž"#‡$j#‹g‹#Š»#Šh;#ˆñq#Þñ#ˆÁS#QÕ#¼#ÜÛI#ͽ†#˜Z#ŠF#dÑ#Š#­¦#Šù³#Žà¬#Œq2#ŒÉw#ŒÇ÷#"'#ŽHó#¥#Ž_#•œŸ#£µ#ª¿'#'ô#'éƒ#©#Ž¯#Žrè#":p#Žð#"À#'a®#¶,S#Î$#«î'#¦Î#'¼´#n:#dÌ##'&á#Ûã#'öW#+#—0"#–#"šì#Ü²#"›V#'K#"âß#l«#•³#˜g#·Y¿#Lj#¦5O#"–²#—mM#"ŒD#˜‹#"	W#›‡+#»ÿ#¿'#¦‰#œ÷#•õò#—"K#"À#˜z²#—ë# —u#ž¨/#›"A#—ž\#›#³#™•Æ#¡ÕF#¦'=#¡Ói#¶³ð#Àjˆ# ÓÙ#¯V)#ªo#œ%#˜4Ù#œÃƒ#žÓ#¤è#¡Î.#¥#™íD#˜ãõ#–¯#Ÿû¥#¯#ʍA#»w#¡¯'#šç#žXà#™Û?#¢x#ž(#£'ª# ¶ë#¯mí#ª^Ø#£­n#žÈ+#£h#²‡£#Íñ#³Ž+#£/'#¡A#¤Iñ#ŸˆF#£»Ã#¡^"#¥DÇ# Î#£!@# ;Š#¥*Ž#­ø#²ê8#¤ô«#§%'# ™M#¦I#©Ý#«â
#£˜¢#¦]#£º#¦}Q#¥.•#¨Ý#¤…p#¦â:#¨B#«Ju#©*£#©l#¤#¨c#¥Õc#«Ì#¦Äê#ª.#¨Õª#«ž$#§àŠ#­º"#«Jé#¬í¶#ªŠ#±7Ô#­(F#°Z›#¾]…$&C$Õ#Î;ý#ºUƒ#Æ5Ï#ÓÚ~#Ê>£#±O›#´0k#±,V#³ó~#·æ#ÁR·#³°§#µ'n#®+#³Ð#±&'#¶oõ#±E…#·&#µK#º#µé#·¯#²íì#¸¸G#µÙ
#¼Ò]#³S#¸x#µ #»Äe#½i#ÆXM#¸ÒÒ#¼ña#¸ß‡#ÁzB#ÌÝÛ#ßè±#É[(#ÀØq#»^Á#¿ˆÌ#¾–;#Å+K#À,#Ð0i#ÐÛô#ËúÇ#Á‰J#ÅùØ#Â9#Ǧ¡#ǐ®#ïêk$
l#ê6Ô#ÄfV#És–#ÃàÊ#Ëä3#șt#Ð80#Çò
#˙[#Ç\|#ÎÎk#ÎÄÄ#àrí#âÔ#Շ@#Ëy#ÜÙ=#҈d#ãaÝ#ÏcË#Փ¾#׋¢#Þqó#Ӄü#ÛÈî#Öé#ñØH$u=$—#ノ#÷®¦#õ®	#ùø#ê38#öD#ùÏþ$lR#ëÅ/#ñNÄ#ߞL#å?Y#Ûp9#í]{$'$äz$"f$Ug#úyG#í™&#ñ×µ$t#þH#è¶Ä#â«Å#ûÍ%$	$.©$ß®$%i$Fÿ$íƒ$h$ÒÁ#ì6$#æ|ÀÀ#™Àf#ÃÏì#•oz#PÓ·#0¯7#-Ý#DQ¿#7l°#DC¿#F§'#2â¦#"¹#&ã…#A6#m´–#W†p#47€#(
Þ#-mø#4Tº#,x­#¬À#š‰# ×#/l$#^Y)#_ù#Iô#UN#S'#A¸#9*#<Þå#+õ6#<ñ#'F#›Þ#Ía#!	ë#4¶Ç#B‹#Q#ƒo,#—•#Ž'Ä#g*Ë#6&ß#$ә#HH#wGA#QåÏ#1º	#mm¿#²Ùe#ÀÞ#'/3#‡·#QD#!›å#Š#&çX#Uk#"K#5®#]Ž#uŹ#F=ü#6šœ#gš0#ˆ«D#bÜÚ#2Qó#$í]#6º6#GS5#,ìš#£½#;1##ë?#~j#Œ²?#ÒÅ#Œƒ&#L«›#á@#
"a#
ðW##×#Ovk#pýû#c°#)½@#T2#%í#1çm#'x#.°/#&r##å#$(·#C#,z#Ìg#©#K#BÆ#v#$=#¿‹#´¨#ÿ#÷#‡Ø# l#¼O#*È·#EÁq#3ü #}g#W#»#¶Á#«#×E#·#?#â›#
kS#÷Ã#ò$#Èõ#{´#/³#‹#0Ð#ÿ#Qò#T#$Á#1‹Ó#/¢#7i‰#=´#D?‹#?'#KG#XK#VóP#Esæ#D~,#<ñã#;#/#?:±#/dô#›v#1#8ý##¶?#&ì•#,Tx#1և#CÓ#?iï#)¾Ø#"™Ï#"µö#+þ##Üm#'ÿ[# 5i#,ê#|þ#2 U#35À#qQ#÷â#	6Ô#
š#ï#ºú#ýù#Ð]#Ÿ#'Ù#
ï#ì$#.ò#±³"舊"ðo7"÷ûÝ"üí("ôM3"ôóÅ"ï¦`"ôý"ð4#"þjÓ#H"#Jw"ñ"îÌ"ê.é"íœy"ì¤ö"ñlm"í"ôÊ"ùó@"úæ"÷v"öµô"ï6C"õ2#"÷ˆÐ"öY"îü;"ñ±f"ðÎg"ùÀI"û2è#™W#Šû#?^#þ‹#(F#3+Œ#;†¨#oÔ#°t
#«#K#~ýQ#œx#§¹å#—ÎÀ#ˆm¶#‰H-#‡Ó#4U#má#aâÓ#I†,#9,g#$4³#(U'#>@#OÀŒ#P\v#XÑP#rY#{Sö#W±#N#Gö©#J³-#ENP#Bæ‹#>‡'#@¸a#;ÒÎ#DN#6§§#@œh#9õ,#$6¶#—–#yÎ#^#½3#"L#µ#_P#ìr#ў#ŒD"ý.u#<#…É#B`Ò#ˆx#[|"÷<¨"ù‡¥"ó"ª"ò
ý"ïT"úûª"ô†"öX'#´×#ÂR#—"ö=Â"ì1ü"í5Ù"íÅA"î–"ë
û"ñä°"íñì"òË"ñ7#2#CÌ#;ä#Xì"øh]"ôA"ò÷ó"ízà"îò"ì-"ïï½"ïù"ö®~"ù*Î#ÚÆ#G#["#Û#i'#‡Ð#Ï#©Ä#F3#ôR#ç¼#óº#°#fî#,zñ#`y#Z/€#"¢‡#8#WŒ#
³÷#†U"üˆÏ"ö'"#E#›#Àþ#	m#
 1#T®#Ö§#‰ü#zó#ñ#­š#¬[#u#	Òp#èG##— #¯G#•#P#ց#uÆ#4i'#"W#–"þ¶Õ"þ!"ù•Ö"ü©^"ò™ç"ôTº"ïmˆ"òC"ìi"ï"짯"ó¢ü"î7˜"ò|—"ñ©8"úJ"ôcü"õjÑ"îfž"ñÖ"ôØA#ƒê#6."ûÏÄ"ð
"ô@Ü"ðÂZ"ï"N"èýÚ"óx†#ä"#""üR1"ð@'"ë…d"òu"éÑ"ïO"è™e"ï;r"é·"ïj"éÔa"ìϋ"èNÞ"òø€"é٘"í:ë"ë‰"ñDy"ð
"ï×."ðV"õ{""ô¾E"î­"ñy¦"ï_¨"ÿ'ì#.#»ð"ñsæ"ðjg"ð'Õ"øÿD"üx#ʸ#'Ü#	@À"øim"ïÛp"ê^'"ñŒr"êÛþ"ñý¸"øŽ"ü-"ðÈ"÷([#
¦,#°×"õ…"ó=4"ësØ"ðóÀ"ìé5"ð`¨"ñoÁ"÷â‰"û~J#y>"òýµ#.'#ôÒ#åH"îÒd"îIc"í£¨"ü;j"ôä~"ò6f"ê&C"ïE"ê;"õsÌ"÷"š#ˆ÷#G'"ýEð"ï[Ý"ô‡f# Ê"ø¼"ò²"óø""ñ‰#D"ôð"óýÏ"îÃ"óë€"íUð"ñmç"îJj"õD$"î2#"ù2Q"ìtŽ"òô""ñŒÐ"ëîˆ"öˆ$"îÓ½"öœs"ñX1"ôS«"ó?å"öV™"õ¥æ#{Ò#5Ù#;"ü5+"þ£#¥o#$#Z#ˍ"þg"ù¹Æ"öß"ü*O"ùWå#Z#| #]°"÷՗"ûF!"÷2Í"øÞ;"÷íd"ù•>"õ…/"ú³ì#)Ï#7|"úÆ"ü("øNœ"ûÔº"öÚ"üãÔ"û¤ô#Ü"øwö"û-§"úFŒ#'¯#Îo#^E"ùØî"þx"øü"üË3"ù<."üiœ"ûš{#&"ú<‡"ø^"úÓª"ÿÞz"ý¸Z#|ü#¢Ø#,UD#Â/"üÂX"ø۞"úÝñ"÷´#…"úU#†~"ýg±#È"ùŨ#P"#2v#'b"ý;-#jº"þO"ÿ•"ørò"ÿm5"úaÃ#Ú"øö"þÕÎ"ú–Ž#ª+#¹ß#.8¦#,å#Ö6"ÿf¢#Ff#&J#Ť#ma#
@.#mk#õ#Jv#bP#C
#‡«#ûw#º#Aß#~d#pí#§""úËÚ"ý1#û#	B"ü2q"ü¡J"ý~T#PC#Ũ#V-#
#0p·#³E#Ûî#dU#4=#
Î8#¥y#Ž£#4]#Ôö#é¬#
"#A®#ái#0œ#‹#ßE#Cs#‹¼#ÉF#í©#M8#Û©#•ó#^ø#UÀ#åõ#Ν#
Ÿ›#v°#ºo#Bj#•#ܼ#ò#*¨ð#)à#»#
a#}M#tŸ#
<#¥Ê#s#
#‹#
E#dì#	1#Œæ#
/¯#Ö#hš#³Â#H¾#æM#
VJ#	ìJ#ø#
KÉ#\È#ø"##w#$	%##Ç}#K³#§g#ƒR#
ÉÓ#	ۘ#çU#
Ÿ€#ž¤#a	#ä(#`#BË#[C#Ýu#1#?÷#K$#xw#Šš#Y/#
óE#H…#
#ïð#('V#(ü#
–#p<#Y#C#µ#¶Z#Eö#h]#S¨# Á#
ôÈ#C"#Zá#á#†#¤q#\#åX#¬#à#
Û#±#¸ý#ã#}X#d€#jT#1ü#~c#ªg##<¨#o#3##G#Û#¾#A#P!##Ԓ#°=#Ò9#H##d"#1"#ûÔ#QÂ#ß	#'õ#o
#É#"®
#Ïð#Q2#‹?#óÑ##¶C#ba#XÉ#é+#°ñ#Q$#±M#‰3#Üò#²Æ#$Ö##*#¨Ï#Š#¯¥#¥*#µD#½!#Þ'#®¦# m#`C#
Ê#݋#²ô#"¬#£#έ# ÿð#5º#e¿#›·#)¢#t!#Êô#~Î#Wˆ#g÷#Í#lž#bƒ#€´# º#&'ß#8}{#<X\#:-Ã#0ñ#0È#$žu#%|°#$·#%­#¤Â##<##T'#Ǩ#áI#À#!I##HD# ìl# ǒ#Ã#W# #'t#&b]#"û˜#Çl#"ÕY##°A#)/#%Xð#("˜##Ž@#%ä‹#%ñe#(Ù¬##Òl#(ò¿#$]Õ#&щ##3•#)ÿË#)-7#*‹#0Ù#6H0#/Â#0à±#)Øy#(-™#(¥w#/îÕ#.ÌH#/æ#.‡|#/ÚD#-5#5ýL#20V#:ÂÂ#8O†#7p#1#6Lc#J
%#>1#0¿h#3:#1ÆI#=M#1
c#/ #+à«#5±É#:Gô#9úÐ#0x#1vÓ#4ѳ#CÐ#:&#.Éá#/Y¯#.i=#.]#6Ë*#1¥#,°d#+­/#3‹©#1€N#4a·#-3´#4ÍÄ#3(v#9ƒ¼#;œn#;ƒN#2l|#=…Ÿ#H#ë#mËZ#w/#l''#W«Â#M@#?§â#<~#6+²#8N#8ºm#;q—#:²r#FI$#=E#>]#6Yi#97†#7Ù8#?;¶#=G
#:qñ#4)§#7ÈÁ#:_]#GFi#>» #Gn‡#8#;Q#:Î<#Dø#>
#?…#>d5#;Sõ#9%ù#@˜{#@!q#F.^#G×#K'D#;k#?M€#;Uá#AžS#?I#CЩ#@#F!*#F»$#Iæ#>²#?ÇË#; #A½µ#Aß#ELÞ#>ky#>"0#<‰#@8#@G\#Eñ#M+#KÅà#B4Ê#F#C§!#JÙ#F¹«#G9'#AŽP#Cy'#HIò#IÇÍ#C6 #F?4#A<#FèÆ#CËv#GÝ #G
à#L¾#Fê#Q@­#[â'#YÕ#IëA#L'#M#b©™#_({#W˜N

==> anc/LateM_Spectra/LSPM_J1210+1858E.fits <==
SIMPLE  =                    T / Written by IDL:  Fri Sep 27 13:57:07 2013      BITPIX  =                  -64 /Real*4 (floating point)                         NAXIS   =                    2 /                                                NAXIS1  =                 3595 /Number of positions along axis 1                NAXIS2  =                    3 /Number of positions along axis 2                EXTEND  =                    T /Extensions may be present                       ORIGIN  = 'Institute for Astronomy' /                                           TELESCOP= 'NASA IRTF'          /                                                INSTRUME= 'SPeX, IRTF Spectrograph' /                                           OBSERVER= 'Your_Name'          /                                                OBJECT  = 'LSPM_J1210+1858E'   /                                                IRAFNAME= 'LSPM_J1210+1858E_stacked_tellcor_merged' /                           TIME_OBS= '05:54:31.622612'    / Average UT TIME OF ACQISTION ('hh:mm:ss.ss')   DATE_OBS= '2013-05-03'         / UT DATE OF ACQUISITION ('yyyy/mm/dd')          ITIME   =        120.000000000 / INTEGRATION TIME IN SECONDS                    CO_ADDS =                    1 / NUMBER OF INTEGRATIONS                         NDR     =                   32 / Number of Non-Destructive Reads                SLOWCNT =                   20 / Number of Slow Counts                          TABLE_MS=        512.452000000 / msec to clock out array                        ROTATOR =        314.920000000 / Rotator_Mechanical_Angle; pos=629830           POSANGLE=        271.561111111 / Average Sky_Position_Angle                     SLIT    = '0.3x15  '           / menu=2,pos=89000                               GRAT    = 'ShortXD '           / menu=0,pos=719950                              PLATE_SC=       0.150000000000 / PlateScale arcsec/pixel                        RA      = '+12:10:10.45 '      / Right Ascension                                DEC     = '+18:58:10.7 '       / Declination                                    HA      = '+01:50:43.066111'   / Average Hour Angle                             AIRMASS =        1.11550000000 / Average Air Mass                               EPOCH   =        2000.00000000 / Epoch                                          MODENAME= 'ShortXD '           / Spectroscopy mode                              FLAT    = 'flat63-67.fits'     / Flat field image                               NAPS    =                    1 / Number of apertures                            NORDERS =                    1 / Number of orders                               ORDERS  = '0       '           / Order numbers                                  START   =                    0 / Array column of first FITS array column        STOP    =                 3594 / Array column of last FITS array column         SLTH_PIX=        100.000000000 / Slit height in pixels                          SLTH_ARC=        15.0000000000 / Slit height in arcseconds                      SLTW_PIX=        2.00000000000 / Slit width in pixels                           SLTW_ARC=       0.300000000000 / Slit width in arcseconds                       APPOSO03= '3.96266 '           / Aperture positions (arcsec) for order 03       APPOSO04= '3.95862 '           / Aperture positions (arcsec) for order 04       APPOSO05= '3.92181 '           / Aperture positions (arcsec) for order 05       APPOSO06= '3.91493 '           / Aperture positions (arcsec) for order 06       PSFRAD  =        2.00000000000 / Optimal extraction PSF radius in arcseconds    APRADIUS=        1.60000000000 / Aperture radius in arcseconds                  BGSTART =        2.20000000000 / Background start radius in arcseconds          BGWIDTH =        2.00000000000 / Background width in arcseconds                 BGORDER =        0.00000000000 / Background polynomial fit degree               WAVECAL = 'wavecal68-70.fits'  / Wavecal file used for wavelength calibration   XUNITS  = 'um      '           / Units of the X axis                            YUNITS  = 'ergss-1cm-2A-1'     /Units of the Y axis                             XTITLE  = '!7k!5 (!7l!5m)'     / IDL X title                                    YTITLE  = '!5f!D!7k!N!5 (ergs s!E-1!N cm!E-2!N !5!sA!r!u!9 %!5!n!E-1!N)' / IDL YVERSION = 'v3.4    '           / Spextool version                               RES     =        2000.00000000 / Average spectral resolving power               DISPO03 =    0.000537482000000 / Dispersion (um pixel-1) for order 03           DISPO04 =    0.000403208000000 / Dispersion (um pixel-1) for order 04           DISPO05 =    0.000322733000000 / Dispersion (um pixel-1) for order 05           DISPO06 =    0.000269197000000 / Dispersion (um pixel-1) for order 06           DAIRMASS=           -0.0352500 / Average airmass difference between std and obj HISTORY The output FITS files contain a 3-D array of data consisting ofsets of  HISTORY  triplet arrays of data for each aperture and each order,where each tr  HISTORY iplet is composed of an array for the wavelength,an array for the flux  HISTORY , and an array for the error. The tripletsfor each aperture are stacke  HISTORY d behind one another, followed bythe triplets for the next order, etc.  HISTORY  If no orders have beenskipped or deslected in the extraction process,  HISTORY  the contents ofaperture Y in order X can be found as follows:lambda =  HISTORY array[*,0,( X - (smallest order number))*naps + (Y-1)], flux   =array[  HISTORY *,1,( X - (smallest order number))*naps + (Y-1)], error  =array[*,2,(   HISTORY X - (smallest order number))*naps + (Y-1)]  Forexample, for an SXD fil  HISTORY e with two apertures, the wavelengtharray for aperture 1 in order 3 is  HISTORY  located in array [*,0,0], theflux is in array [*,1,0] and the error i  HISTORY s in array [*,2,0]. Foraperture 2, the wavelength is in array [*,0,1],  HISTORY  the flux is inarray [*,1,1] and the error is in array [*,2,1]. For or  HISTORY der 4,the flux for aperture 1 is in array [*,1,2], while the flux fora  HISTORY perture 2 is in array [*,1,3]. For order 5, the fluxes for thetwo aper  HISTORY tures are in arrays [*,1,4] and [*,1,5], etc.  Thespectra have been co  HISTORY rrected for non-linearity.                                              HISTORY                                                                         HISTORY Xcombspec History                                                       HISTORY                                                                         HISTORY The spectra were combined using a Robust Weighted Mean.  The robust     HISTORY threshold was 8.00000.  The files spectra0045.fits, spectra0046.fits,   HISTORY spectra0047.fits, spectra0048.fits, spectra0049.fits,                   HISTORY spectra0050.fits, spectra0051.fits, spectra0052.fits,                   HISTORY spectra0053.fits, spectra0054.fits, spectra0055.fits,                   HISTORY spectra0056.fits, spectra0057.fits, spectra0058.fits,                   HISTORY spectra0059.fits, spectra0060.fits, spectra0061.fits,                   HISTORY spectra0062.fits were combined.    Aperture 01 Info: The scale          HISTORY factors were determined using order 04.  The scale factors are          HISTORY 1.00630, 1.05327, 0.880206, 1.12339, 1.08582, 1.40051, 1.09025,         HISTORY 1.04709, 0.924984, 1.14226, 0.979496, 1.00803, 0.980853, 0.967097,      HISTORY 0.914418, 0.766779, 0.764461, 1.01587.  The median RMS deviation in     HISTORY each order is 0.0512681, 0.0537152, 0.0567745, 0.0533285.    The        HISTORY spectral shapes have been corrected.                                    HISTORY                                                                         HISTORY Xtellcor History                                                        HISTORY                                                                         HISTORY This spectrum was telluric corrected using the telluric correction      HISTORY spectra LSPM_J1210+1858E_tellcor_tellcor.fits.  The B and V             HISTORY magnitudes of HD_107655_b are 6.18300, and 6.17600 respectively.  The   HISTORY velocity shift of Vega is 21.9814 km s-1.  The Vega model was           HISTORY modified using the deconvolution method.  The maximum deviation and     HISTORY rms deviation between the modified Vega model and the data over the     HISTORY kernel wavelength range are 1.59097 % and 0.624169 %, respectively.     HISTORY The telluric correction spectra for aperture 01 were shifted by         HISTORY 0.108229, 0.0352186, 0.0465056, 0.0208853 pixels.                       HISTORY                                                                         HISTORY Xmergeorders History                                                    HISTORY                                                                         HISTORY This merged spectrum was derived from aperture 01 of file               HISTORY LSPM_J1210+1858E_stacked_tellcor.fits.  The scaled factors for orders   HISTORY 3, 4, 5, 6 are 1.00000, 1.00000, 0.958123, 0.947659 respectively.       END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             ?í÷BO€j?íù|e'Pw?íû¶|*Í?íýðr——½?î*‰†š?îdž?îžv!"¾?îØl¥)©?î	c(ÉÌ?îL9¬üx?î
†00±?îÀ&´oÃ?îùý8Á?î3Ó½j?îmªAù?Åñ´?îáWJk"?î
Ïwß?îTäTÿ?î!ŽšÙ&‰?î#ÈQ^Q,?î&ã…ç?î(;¾hÄ·?î*utî
œ?î,¯sèÛ?î.èÁùEÛ?î1"X53?î3\¦K?î5•¥Š©°?î7Ï<·?î:²—VÎ?î<BIx9?î>{ߣ£¡?î@µV*aJ?îBî̱(é?îE(C7ú€?îGa¹¾Ö	?îI›0E»?îKԦ̪è?îNS¤9?îPGsÛ/¹?îR€ÊbÅ?îTº êdd?îVówr
'?îY,ÍùÀš?î[f$}'?î]Ÿ{	DC?î_ر'?îbw?îdK>¡ä?îf"u*Zc?îh½«²Ú…?îjöâ;dv?îm0Ãø/?îoi/Mè?îq¢eÕÅ/?îsÛ|^þo?îv'èAv?îxM©qŽ5?îz†¿úäµ?î|¿Ö"Dé?î~øÍ7?î1㗪±?îƒjÚ!°:?ð«7B?î‡Üç5P)?îŠÝ¿r¿?îŒNÔIžû?ªÔ]?îÀ¡^œ™?î'ùwém÷?î•2nsÀÀ?î—kDþ¥Z?‰"?î›Üò‹Z?îžȟŒ¾?î NŸ*—·?U¶4o?î¤À,ARŠ?î¦øâÍ[?î©1™X»»?î«jOä~¤?î­£pK?î¯Û¼ü!?î²sˆx?î´M
q—?À d	?W,è!?îºöí¹u®?î½/"F²?î¿hÒ­-?îÁ ±_W?îÃÙ'쒚?îƾyOd?îÈJ5º?îʂ˓mX?îÌ»B ΃?îÎó¸®9?îÑ,/;¬þ?îÓd¥É*O?î՜üW9?î×ÕräÉ(?îÚ
Érê¨?îÜF@c?îÞ~–ŽÁ'?îà¶íÿ?îâïC«Eæ?îå'z:&?îç_ÐÈw'?îé˜'VÚF?îëÐ]åÎb?îî"tËÃ?îð@ëJH?îòy!'Z0?îô±X!sQ?îöén±Ë?îù!¥@Ie?îûYÛÏ~9?îý'ò_DY?îÿÊ(?ï?~d?ï:VEÕ?ïrlž0¶?廙.$Å?ï
ây¾ª?ï
N°r?ïR¦Þ¿ö?o`°?ï"
Œ?ïúŠ½"?ï2!yš?ïjw²>É?ï¢nC
?ïÚdÓäm?ï!;eLí?ï#J1ö6o?ï%'‡±?ï'¹ß4¾?ï)ñµªÁv?ï,)Œ<W:?ï.abÍö?ï0™9_Ò?ï2ÐïñÖ­?ï5ƃ}?ï7@}ÛZ?ï9x3¨/1?ï;°
:÷?ï=çÀÌiÂ?ï@W_`‰?ïBW
ñØ=?ïDŽÄ"Xà?ïFÆ[j~?ïHþ©ý?ïK5¨= u?ïMm>ÐLÓ?ïO¤õbú?ïQÜköÀE?ïTŠU?ïVK™WE?ïXƒ/°°?ïZº¦D™Á?ï\ò<ØI?ï_)³kÿ­?ïaa*å?ïc˜ "ò?ïeÐ(&Ó?ïh¼E‡?ïj?Pm?ïlvZå%Q?ïn­Ñy^h?ïpå((G?ïsž¢rò?ïuSõ7NZ?ïw‹KÌ2†?ïy¢ar?ï{ùøö?ï~1/‹›€?ï€h† ¢¡?¼¶:t?ï"×KS?ï‡IàüC?ï‰E€v®2?ï‹|·hÕ?í¢,%?ïë$7ø?ï'"ZÍÌÄ?ï"Y'cª?§úý?ï˜Ç¾ŽŠ?ïšþõ&…È?ï6½
–?ïŸm"Sž?8ê7?ï£ÛO€Ø¸?ï¦f'÷?ï¨I\®½¾?婢sEy(?﬷iÜÅ?ï®î€s'¢?ï±%w
î®?ï³\m¢TF?ﵓd9Âj?ï·ÊZÑ9?ïºQh¸I?ï¼8(Çî?ï¾o˜X(?ïÀ¥õ0xÑ?ïÂÜëÈ?ïÅÂ`K±?ïÇJ˜ø…Ð?ïɁoÈd?ï˸F)s?ïÍïÁfù?ïÐ%óYÂð?ïÒ\©ò¯D?ïԓ€‹?ïÖÊ7$K?ïÙ
¼–þ?ïÛ7ÄU¥?ïÝnzî»n?ïߥ1‡ÚA?ïáÛè!t?ï䞺1?ïæIUSi?ïèëí1@?ï궢†yï?ïìí9 Râ?ïï#Ϻ4*?ïñZ†S•è?ïó'í‡Ý?ïõdz‡'$?ï÷þJ!"¾?ïú4À¼ˆ?ïükWV*¸?ïþ¡íðF=?ðl2Exó?ð‡m'Òê?ð¢¨à1?ð¾-f?ðÙ?zqÄ?ðôzÇÜB?ð¶Jà?ð*ÑcEy?ð	F°¼P?ð
aGþ7F?ð|ƒK¶W?ð—¾™9ƒ?ð
²ÙçH¢?ðÎ4Ô?ðé0'ëN?ðkÐ~Ü?ð‡žW?ð:Âl:?ðUݺa³?ðpùj?ðŒ4V5^?ð§O¤i7?ðÂjò¡"?ð݆@Ý?ðø¡%?ð¼Ýa<?ð.Ø+©_?ðIóyõ?ðeÈEÇ?ð €*š?ð!›EdòY?ð"¶@³Ö€?ð#Ñ\6Ü?ð$ìwP›A?ð&rŸ‹y?ð'"í÷è?ð(=‰<ð)?ð)X¤‹dž?ð*sŸÚdã?ð+Ž›)i*?ð,©¶wé¤?ð-ıÆõé?ð.ß­.?ð/ú¨eo?ð1£´2«?ð20¿Ç?ð3KºQçQ?ð4fµ¡€?ð5°ð3¨?ð6œŒ?ç?ð7·‡§?ð8҂ÞK¶?ð9í~-ƒº?ð;y|¿²?ð<#Ṫe?ð=>PËE?ð>Y+kšÜ?ð?t&ºæ ?ð@
¾?ðA©ýZ¼?ðBÄØ©ñ?ðCßÓùL'?ðDú¯I3Â?ðFŠ™ß?ðG0eé
ç?ðHKa8y?ðIf<ˆoò?ðJØj¶?ðK›ó(ia?ðL¶Îxkó?ðMÑ©Èrl?ðNì…|Ê?ðP@iÉ?ðQ"¹$î?ðR<÷	:ö?ðSWÒYTà?ðTr©úf?ðUhú?ðV¨DJAš?ðWÂÿšò¿?ðXÝÚë ?ðYø–;Øâ?ð[qŒ
ß?ð\.,ÜÎu?ð]Hè-'á?ð^cÃ}Óp?ð_~~Ϗ?ð`™:o"?ða³õpCR?ðbΰÁô?ðcéŒnµ?ðeGbN?ðf³1 ?ðg9¾?ðhTYUŠ‰?ðio¦y?ðj‰Ï÷kƒ?ðk¤‹Ha¶?ðl¿F™[¹?ðmÙáêá:?ðnô;â×?ðpXŒè@?ðq)óÞy%?ðrD¯/†#?ðs_J›?ðtzÒ3-?ðu"¡#Ó5?ðv¯\tïT?ðwÉ÷Ɩê?ðxä"BC?ðyÿ.iñb?ð{é»—?ð|4…Ó<?ð}O ^£?ð~i»°KË?ð"W
³?ð€žòSÓZ?ð¹¥œÁ?ð'Ô(÷iä?ðƒîÄI:È?ð…	_›f?ð†#úìçÁ?ð‡>v?K?ðˆY'+M?ð‰s¬ãÔ?ðŠŽ(5}½?ð‹¨Ã‡h´?ðŒÃ^ÙWd?ðÝÚ+Ñp?ðŽøu}Nj?ððÐHÿ?ð'-Œ"F?ð'HtÏ\?ð"b'Ç[è?ð"}dƒ?𕗙køp?ð–²¾
?ð—̐+Y?ð˜ç+cB°?𚦵åW?ð›"‹«?ðœ6[5ª?ðQ­ãS?ðžk""§?ðŸ†SI£?𠠊¦I?ð¡ºåùF5?ð¢ÕaL)?ð£ïܞÉÄ?ð¥
Wñ'?ð¦$ÓD[è?ð§?.—²?ð¨Y©ê":?ð©t=á¤?𪎀»?ð«¨Ûä¾?ð¬ÃW7p?ð­Ý²ŠlZ?ð®ø-ÝTI?ð°‰0Çp?ð±-ƒ¶™?ð²G_×0ø?ð³a»*®ò?ð´|~0…?𵖑Ñ.?ð¶°í$¶â?ð·ËHxCA?ð¸å£ËÓ9?ð¹ÿÿfÇ?ð»Zrýê?ð¼4µÆ˜¡?ð½O6ï?ð¾ilmØÏ?ð¿ƒÇÁ~C?ðÀž#'J?ðÁ¸^i[s?ðÂÒ¹½›?ðÃí¿T?ðÅpdvš?ðÆ!«¸¹?ðÇ<wf?ðÈVb`9V?ðÉp´†c?ðʊùOm?ðË¥4\£?ðÌ¿°s¬?ðÍÙËÎâ?ðÎô&X¦?ðÐa­W?ðÑ(n"?ðÒBøUOç?ðÓ]3©¼À?ðÔwnþ-?ðՑªR û?ðÖ«å§_?ð×Æ@û¹?ðØà|OŠ ?ðÙú·¤	?ðÛòø'q?ðÜ/.MY?ðÝIi¡¦Á?ðÞc¤ö6¥?ðß}àJÊ?ðà—ûŸèn?ðá²6ô'É?ðâÌrI ž?ðã歝Áï?ðåèòfº?ðæG–ƒ?ðç5?œB??ðèOzðñr?ðéi–F+¡?ðêƒÑšáÂ?ðëìð"Ý?ðì¸(Dßæ?ðíÒCš'é?ðîì~îëÛ?ððšD:Ã?ðñ ՙš?ðò:ðî[d?ðóUC´ž?ðôoG˜‰È?ðõ‰bíéß?ðö£~CMf?ð÷½™˜´Z?ðø×Ôí—<?ðùñðC	?ðû˜v@?ðü&&íêã?ðý@BCbð?ðþZ]˜Þe?ðÿtxî]C?ñŽ"C߈?ñ¨¯™e5?ñÂÊîîI?ñÜæDzÁ?ñ÷š
 ?ñïâ?ñ+E¼?ñE3›V?ñ	_Nðów?ñ
yjF"E?ñ"eœ¿ê?ñ­€ògw?ñ
ǜHf?ñᗞH)?ñû²óùÕ?ñ®J6S?ñ/ɟî¸?ñIÄö1î?ñcàKñ?ñ}Û¢:÷?ñ—öøÉ?ñ±òNQh?ñËí¤¥^?ñæúu;?ñPÏà?ñÿ§-Ü?ñ3úý.?ñNSlc?ñh©Ô_?ñ '
?­?ñ!œV®N?ñ"¶­ B?ñ#Ïÿ•‰?ñ$éúZ?ñ&õ°Š?ñ'ñ	<?ñ(7ì]‹À?ñ)Qç´"?ñ*kã
šµ?ñ+…Þa'"?ñ,ŸÙ·¶Ý?ñ-¹ÕIã?ñ.Ó°eg¡?ñ/í«¼<?ñ1§ž!?ñ2!¢i>N?ñ3;}Ài0?ñ4Uyí?ñ5otm¹ò?ñ6‰OÄî¦?ñ7£KŸ9?ñ8½FrS?ñ9×!ɑ?ñ:ñ Kî?ñ<
øw÷?ñ=$óÎQÚ?ñ>>Ï%f?ñ?XÊ|dÌ?ñ@r¥Ó¶Ú?ñAŒ+%?ñB¦|ÝL?ñCÀWÙ9?ñDÚ30˜?ñEô.‡rü?ñG	ÞØz?ñH'å6A6?ñIAÀ­,?ñJ[›å\?ñKu—<e?ñLr"}?ñM©Mêõã?ñNÃ)Bqõ?ñOÝ™ñ??ñPößñsÁ?ñR»Hùv?ñS*– 'a?ñTDqø'?ñU^MOÕ?ñVx(§0]?ñW'þÆ?ñX«ßV_?ñYź­û?ñZßv!É?ñ[ùQ]ÄG?ñ],µiõ?ñ^-
Ñ?ñ_Fãd¾Ù?ñ``ž¼õm?ñazz§Ò?ñb"Ul]a?ñc®ĝy?ñdÇìY_?ñeáÇtq?ñfû'Ìb?ñh^$'k?ñi/|wQ?ñjHôÔC?ñkb°,™8?ñl|‹"k;?ñm–FÜǼ?ñn°"4 	?ñoÉݍÓ?ñpã¸äái?ñqýt=Jz?ñs/•¶®?ñt1
힭?ñuJÆF$?ñvdž†º?ñw~\öx?ñx˜Nóõ?ñy±Ó§rê?ñzˎÿôþ?ñ{åjWòÜ?ñ|ÿ%°{*?ñ~á	•?ñ2œa•?ñ€LWº&¾?ñf»z?ñ'ÎkSO?ñƒ™‰Ãî@?ñ"³e÷?ñ…Í t¦?ñ†æÛÍJP?ñˆ—%ñŸ?ñ‰R~œ?ñŠ4
×I€?ñ‹M©0^?ñŒgd‰5?ñáëº?ñŽšÛ:¥…?ñ´–"bc?ñÎQì"T?ñ'è
DåV?ñ"ȝ«i?ñ"cöûÙ?ñ•5OÈ?ñ–NÚ¨—N?ñ—h–iŸ?ñ˜'1ZÆH?ñ™›ì³ž²?ñšµ¨z+?ñ›ÏCeßø?ñœèþ¾Á‰?ñžº¦%?ñŸUq?ñ 6ÉÿÁ?ñ¡O¬#tÁ?ñ¢ig|eƒ?ñ£ƒ"ÕYK?ñ¤œ¾.×b?ñ¥¶y‡Ñ8?ñ¦ÐáU[?ñ§éÐ:U??ñ©k"ßk?ñª&ìåY?ñ«6ÂFuŒ?ñ¬P] Ã?ñ­jù»?ñ®ƒ´R°÷?ñ¯o«Åñ?ñ°·e.?ñ±Ð¦_k?ñ²êa¸%h?ñ´ýͤ?ñµ˜kxÝ?ñ¶73Å'?ñ·PïQ	?ñ¸jŠx;?ñ¹"%Ѽi?ñºÁ+v'?ñ»·|"¬x?ñ¼ÑÞl•?ñ½ê³8/«?ñ¿N'õ½?ñÀéë¾Ç?ñÁ7¥EŒ?ñÂQ@žÒ…?ñÃjÛø¤t?ñĄwRy[?ñެQ6?ñÆ·®,?ñÇÑI`	Í?ñÈêä¹ê†?ñÊ€Î1?ñËm´Ñ?ñÌ7¶Çžc?ñÍQR!Šç?ñÎjí{zZ?ñτˆÕlÁ?ñО$/b?ñÑ·¿‰ZZ?ñÒÑZãU?ñÓêö=S¯?ñÕ'—T¿?ñÖ,ñX¼?ñ×7¨KæÜ?ñØQC¥ð±?ñÙjÞÿýs?ñڄzZ
?ñ۞´µ?ñÜ·±56?ñÝÑ,hÔÔ?ñÞêÇÂð&?ñàc`?ñáþw/?ñâ7yÑÚÀ?ñãQ,®?ñäj°†+"?ñå"KàX??ñæÇ;?ñç·b•A—?ñèÐýïvý?ñéêyJ6y?ñë¤q¨?ñì¯þ¯¹?ñí7+YwÙ?ñîPƳ»¬?ñïjb^?ñðƒÝhÓ!?ññxÃ"?ñò¶ôö?ñóЏxHB?ñôê
Ó$|?ñö¦-|g?ñ÷A‡×,?ñø6¼â»þ?ñùPX=|?ñúiӘ?ñûƒnòm5?ñüœêM]o?ñý¶…§ÉU?ñýÿ"sp?ñÿTþÐ÷€?òªY/
K?òÿ³!D?òU
ë<f?òªhI[µ?òÿ§/?òU¦Ò?òªwcҝ?ò	ÿя?òU, 6¨?òªf~ö
?ò
ÿÀÝ2o?òTû;ú?òª5šÅè?òÿù±?òTÊWâ¿?òª¶ºí?òÿ?—8?òTytw¡?ò©³Ó\&?òþî2DÈ?òT('1'?ò©Bð©x?òþ}Ožd?òS—¯‰?ò ¨Ò£?ò!ýìm£õ?ò#S&Ì©9?ò$¨A,9±?ò%ý[‹Î9?ò'RuëfÕ?ò(§K?ò)üªª¤<?ò+QÅ
I?ò,¦ßiñÝ?ò-ûÙÊ%Þ?ò/Pô)ÖÎ?ò0¥îŠã?ò1ûéËç?ò3PJ?ò4¥©Ñ#?ò5ú
Z?ò7Ojm•?ò8¤ÊÁ×?ò9ù+?ò;N‹va?ò<¢ûëÖ«?ò=÷öL:õ?ò?Lð¬£>?ò@¡Ë
–Ÿ?òAöÅnæ?òCKŸÏD?òD š/zƒ?òEõt}×?òGJnðþ?òHŸIR	T?òIô#³'?òKHþ+È?òLØuBõ?òMò²Ö^?òOG7}-?òPœg˜ 9?òQñ!úNH?òSEü[y6?òTšÖ¼¨?òUï'aø?òWDk˜¸?òX™%áZv?òYíàC "?ò[Bš¤é¹?ò\—u0-?ò]ì/h™?ò_@éÉÖñ?ò`•¤+°1?òaê^V?òc>øïõr?òd"³QÚf?òeèm³Ã>?òg=7?òh'Âx'¦?òiæ\Ú£4?òk;<›—?òl±Ÿç?òmäL¦?òo8æd1!?òp€ÆÀ
?òqâ;(ËÇ?òs6µ‹és?òt‹Oîƒò?òußêQ"G?òw4"³Äw?òx‰j€?òyݙy›g?ò{23ÜI?ò|†®?°?ò}ÛH¢7?ò/ÃwJ?ò€"=h»X?òØ·Ì5?òƒ-R.Çà?ò"Ì'`?ò…ÖFõj¯?ò‡*ÁXÁÊ?òˆ¼£º?ò‰Ó– p?ò‹(ƒdò?òŒ|ŠæË>?òÐåJ¼W?ò%_®*9?òyº"â?ò'Î4u˜R?ò""ŽÙ˜‰?ò"vé=œ†?ò•ËC¡¤F?ò—¾(Ê?ò˜ti8?ò™ÈrÍK?ò›Í1aå?òœq–n?òÅaú!·?òŸ¼^C¿?ò nÂi…?ò¡ÂQ'?ò£«‹GB?ò¤jåïÿ8?ò¥¿@T3ê?ò§z¸óS?ò¨gµ¶u?ò©»ï'}M?ò«IæÀâ?ò¬d"K&?ò­¸¾°a!?ò¯ù6Î?ò°az—)?ò±µMßt;?ò³	ˆDTÿ?ò´]©9t?òµ±Ý¨"?ò·s"f?ò¸Z1Ù
á?ò¹®l=þ?ò»†£{å?ò¼V¡ýd?ò½ªÛmû–?ò¾þõӄi?òÀS9æ?òÁ§*ž¡
?òÂûE4Õ?òÄO_iÌF?òÅ£yÏg^?òÆ÷"5?òÈKŽ›/o?òɟ©Õt?òÊóÃf?òÌG½Ì³S?ò͛Ø2d=?òÎïҘŸ¶?òÐCÌþÞÐ?òїçdš"?òÒëáÊàé?òÔ?Ü1*Ú?òՓ֗xf?òÖçÐýɍ?òØ;ËdO?òُÅÊv¨?òÚãÀ0ҝ?òÜ7º—2%?ò݋"þ3?òÞߏd'ë?òà3‰Êí9?òá‡d1â?òâÛ^˜S{?òä/8ÿOm?òåƒ3eÈ?òæ×
ÌË?òè*è3ÑÂ?òé~šÛù?òêҝé½?òì&whû?òízQÐí?òîÎ,7(X?òð"žDN?òñuácÎ?òòÉ»l†Ù?òô•Ó­n?òõqP;^q?òöÅ*¢Œ?òøå
D'?òùl¿qxØ?òúÀyÙ7ô?òüT@s­?òýh¨9Ð?òþ»Éw?óƒwН?óc=ß¡E?ó¶øGun?ó
²¯M?ó^m(<?ó²'á?óáæé?ó	YœNΡ?ó
­V¶·¼?óñ+2?ó
T«‡A?ó¨E?óüWŒ«?óOšÀ?ó£U(ò?óö:?óJ‰ùó?óž$a¯"?óñ¾ÊAÄ?óEy2Pû?ó™šê…?óìŽ[?ó@(l®Æ?ó"ÂÕRŸ?óç]=ùè?ó!:÷¦¤Ÿ?ó"Žrٟ?ó#âx‹2?ó%5¦á@/?ó&‰!Ju?ó'Ü»³;I?ó)06a?ó*ƒ°…Êä?ó+×Jîô?ó-*ÅWáD?ó.~?Á4ý?ó/Ѻ*Œ?ó1%4"æœ?ó2x®ýD"?ó3Ì)f¥Ï?ó5£Ð
}?ó6s9r‹?ó7Ƙ¢Ýþ?ó9óÓ§?ó:mmvEØ?ó;Àçß»j?ó=BI»1?ó>g¼³7?ó?»=þ?óA'†Á?óBaëðÎ>?óCµFZÞÏ?óEÀÄkè?óF\.ƒ-?óG¯u˜Ë?óIлÁ?óJV*lÝ?óK©"×®?óLüßA)¨?óNP9«Tò?óO£"ƒ"?óPö?óRJ(êq ?óSƒTª:?óTðݾæ!?óVD)¬-?óW—r"î¸?óXê¬þ»_?óZ=çi‹V?ó['AÓ×Ë?ó\ä|>®[?ó^7¶©ˆ:?ó_‹ޓ?ó`ÞK~¿?ób1…é¢Á?óc"ÀT‰Æ?ód×ú¿t?óf+5*a©?óg~o•R"?óhѪF§?ój$ÄkÄÚ?ókwþÖ¿‡?ólË9A½x?ónS­Ex?óoqŽIî?ópÄȃQ¦?órâîãk?ósjýZxp?ót¾7'në?óvR1%o?ówdlœÄ0?óx·§ßf?óz
Ás"£?ó{]Ûß-?ó|°öJØÏ?ó~¶‡½?óW+"9å?ó€ªEïF?óý_ù§â?óƒPzec¶?󄣔Ñ"À?ó…ö=kÅ?ó‡I©©1<?óˆœÄùè?ó‰ï¾LŽ?ó‹BØí£?óŒ•ÓYt®?óèíÅJ(?ó;è1©˜?󐏝…v?ó'áý	ëG?ó"4÷vTG?ó"‡ñâÀw?ó•ÛN©?ó—.»ž?ó˜''W?ó™Óû"
;?ó›&ö†K?óœyðm†?óÌêهì?óŸÅF"8?ó r¿³ï?ó¡Åº¨Ï?ó£´Œ7Ø?ó¤kŽùPÃ?󥾉eæ?ó§cÓO?ó¨d^? í?ó©·8¬Æm?ó«
3hS?ó¬]
†"?ó­°ó<C?ó¯â`nN?ó°U¼Í£v?󱨗:ÛÁ?ó²ûq¨)?ó´NlÎö?óµ¡F'›?ó¶ô ïU_?ó¸Fû\=?󹙵Ênñ?óºì7½	?ó¼?j¥:?ó½'Eb†?ó¾å¹ê?óÀ7Ùí›!?óÁŠ´Zø¶?óÂݎÈYd?óÄ0I6Cà?óŃ#£ªº?óÆÕÞ›`?óÈ(¸c?óÉ{rìÿ4?óÊÎ-Zù?óÌ!ÈoS?óÍsÂ6o[?óÎÆ|¤rr?óÐ7xœ?óÑlû"?óÒ¾Ëîi?óÔ†\À?óÕd@Ê)%?óÖ¶û8>™?óØ	µ¦W?óÙ\PùW?óÚ¯
ƒð?óÜÄñ9'?óÝT_^??óÞ§9ͅö?óßùÔ<7f?óáLŽªe.?óâŸ)¯?óãñã‡P…?óåD}ö?óæ—8dGø?óçéÒӐ?óé<AK~?óê'°?óëáÂáÃ?óí4|*»?óî‡ûýd?óïÙ±jÓ?óñ,KÙ«·?óò~æH‡a?óóр·f
?óõ$&G²?óövµ•,X?ó÷ÉPü?óùêrþž?óún"áì;?óûÁPÜÔ?óý™ÀW?óþf4/M¡?óÿ¸ÎžG)?ôI
ÊV?ô]ã|ÉÏ?ô°}ëÌ@?ôø[XS?ôU'Ê`³?ô¨
9ò³?ôú‡©‡§?ô
M"˜è?ôŸœˆ3Æ?ôò6÷Jð?ôD±fë±?ô—+֏h?ôé¦F6?ô< µß§?ôŽ›%Œ0?ôá•;¨?ô3°gk?ô†*tÁ?ô؄ä[ª?ô*ÿTÜ?ô}yÃÔú?ôÏô3–?ô"n£Yü?ôté Þ?ô ÇCƒqL?ô"½ó>?ô#l8c
 ?ô$¾'ÓfÉ?ô&
C<:?ô'cg³›3?ô(µâ#vo?ô*<"Û5?ô+Z·¼@?ô,­t&Í?ô-ÿ‹ä
¢?ô/QæT}ù?ô0¤@Äñ4?ô1ö»4à±?ô3I¥Y®?ô4›pՎ?ô5íʆTP?ô7@$öÕñ?ô8'gZo?ô9äÙ×áÏ?ô;74Hl?ô<‰Ž¸ù(?ô=Ûé)‰ ?ô?.Cšô?ô@€ž
±¤?ôAÒø{J2?ôC%Rëå˜?ôDw]
u?ôEÉçÍ«'?ôGB>O…?ôHnœ®öP?ôIÀ× &'?ôK1Ó
?ôLelù?ôM·Ær»"?ôO
ãö¹?ôP\[T®?ôQ®•ÅïÏ?ôSð6­L?ôTS*§ô4?ôU¥e=ï?ôV÷¿Šâ?ôXIùûS@?ôYœ4l¥o?ôZînÝúm?ô\@©OR<?ô]"À&C?ô^å>1ƒ¯?ô`7x¢ãê?ôa‰³Fñ?ôbÛ텬Å?ôd.'÷e?ôe€bh€Ó?ôfҜÙï	?ôh$×K`?ôivñ½Zk?ôjÉ,.Ñ?ôlf J`?ômm¡Ƈ?ôn¿»ƒÌ	?ôpõõM½?ôqd0fÒ9?ôr¶JØà?ôt…Jj?ôuZ¿»öä?ôv¬Ú.
?ôwÿŸŸ\?ôyQ/»?ôz£IƒÙr?ô{õƒõt?ô}Gžg˜?ô~™ØÙ8!?ôëóKa?ô>
½Ã?ô'H/6"?ôƒâb¡gÏ?ô…4}œ=?ô††—…Óf?ô‡Ø±ø
O?ô‰*ÌjIñ?ôŠ|æ܉Q?ô‹Ï!NDß?ô!;À‰²?ôŽsV2ÑD?ôÅp¥?ô'kï?ô'i…Š>×?ô"»Ÿü'J?ô•
ºnæu?ô–_Ôá>W?ô—±ïS˜ñ?ô™	Åö>?ôšV8ÜÎ?ô›¨«?†?ôœú9¤ô?ôžL3"ž?ôŸžNþr?ô ðhukù?ô¢Bbèb»?ô£"}ZÕ¦?ô¤æwÍÑÊ?ô¦8'@J?ô§ŠŒ³K›?ô¨Ü§%ÉF?ôª.¡˜Ð)?ô«€œÙº?ô¬Ò¶~_q?ô®$°ñn]?ô¯v«dó?ô°ÈÅ×
²?ô²ÀJ$£?ô³lº½>=?ô´¾µ0Z€?ô¶Ï¢òë?ô·bÊ'?ô¸´Ä‰8Å?ôº¾ü_®?ô»X¹o‰@?ô¼ª³âµy?ô½ü®UäX?ô¿N¨ÉÞ?ôÀ £<J
?ôÁò¯€Û?ôÃD˜"ºQ?ôĖ'•öj?ôÅè	5'?ôÇ:‡|vˆ?ôȌïºŒ?ôÉÞ\c‡´?ôË0VÖÐú?ô̂QJã?ôÍÔK½kl?ôÏ&&1C?ôÐx ¤–Ý?ôÑÊíE?ôÓõ‹ÌË?ôÔmïÿ(o?ôÕ¿êr†°?ô×Äæn?ôØc¿Yщ?ôÙµ™Í¾?ôÛ"A&Ï?ôÜYnµš?ôÝ«i(†ƒ?ôÞýCœ}?ôàOw?ôᡃìÍ?ôâòò÷ë–?ôäDÍkìö?ôå–Çßjr?ôæè¢Spþ?ôè:|Çz$?ôéŒw:ÿb?ôêÞQ¯
±?ôì0,#"?ôí'—2
?ôîÓáH?ôð%Û~Ú;?ôñwµòõl?ôòɐg0?ôôjÛ3"?ôõmEOVi?ôö¿Ã{ß?ôøú7£å?ôùbÔ«Î{?ôú´¯û¡?ôü‰"+T?ôýXd]—?ôþª>|'e?ôÿüðÉÂ?õMóe«?õŸ­ÙƗ?õñˆN˜?õCbÂG#?õ•=6‹:?õçªÑÛ?õ	8Ò¡y?õ
Š¬"í-?õ܇;h?õ
.a|Œ-?õ€ñeí?õÑöe»Á?õ#°ÚšŽ?õu‹Nõo?õÇeÃRÕ?õ 892?õjú¬›£?õ¼µ!‡	?õ•î€?õ`J
Þí?õ²$Kl?õÞô@ß?õU¹h²`?õ§sݬÕ?õ ùNR#X?õ"KÇ"Î?õ#œã;žR?õ$¢Æ?õ&@X%©¼?õ''2š,¼?õ(ãí8¬?õ*5§"G?õ+‡aùX?õ,Ù<mä÷?õ.*öâúØ?õ/|±X5?õ0ÎkÍ.?õ2 FAÄï?õ3r¶ä»?õ4û,?õ6u¡+À?õ7g0Rø?õ8¸ê‹|¤?õ:
¥¨Ì?õ;\uPü?õ<®9ê'?õ=ÿô_µ›?õ?Q®Ôë›?õ@£iJ$?õAõ#¿^ú?õCFÞ4œX?õD˜˜©Ü*?õEêSp?õG<
"c'?õHÈ	ªQ?õI߂~óî?õK1ôÆe?õL'×jå?õMԑßeÔ?õO&LT¹3?õPxÊ?õQÉÁ?gB?õS{´Áî?õTm*¥p?õU¾Ð û?õW‹fï?õXbEŠËQ?õY³à¸‰?õ[šv!Ã?õ\WTëj?õ]©`û{?õ^ú©Öò^?õ`LdLeE?õažÁڒ?õbï¹7ر?õdAs­RÔ?õe"."Ï]?õfäȘԲ?õh6ƒV?õiˆ"`0?õjÙ×ùæU?õl+'oná?õm},å€5?õnÎç[
?õp Ñ#«?õqr<FµÊ?õrÃּа?õt'2g"?õug+¨‡A?õv¸æ"ê?õx
€"G\?õy\;	çÈ?õz­Õ€ù?õ{ÿõ¶*?õ}Q*kä?õ~¢Äâl?õôWÀ¹?õFÍõÉ?õ'—ÔC¦Ó?õƒén¹àž?õ…;	0Ã?õ†ŒÃ¥Ôè?õ‡Þ^Ç?õ‰/ø'Y?õŠ³;?õ‹ÓM~`,?õ$çôªy?õŽv¢jpÂ?õÈ<à¿Â?õ'×W?õ'kqÍdÍ?õ"½,C4y?õ•ƹŒÛ?õ–`a/ç"?õ—±û¦D¦?õ™¶°?õšUP'l?õ›¦ëã?õœø…Ié?õžJõ²¦?õŸ›Úk—[?õ ítâ¿?õ¢?Xtw?õ£©Îæ"?õ¤âDEZâ?õ¦3޻ђ?õ§…™1Ä:?õ¨×3¨??õª(ν2?õ«zh•='?õ¬Ì¿k?õ®'D?õ¯o7øÊã?õ°ÀÒoT?õ²låߖ?õ³d\md?õ´µÁÒw(?õ¶\I	?õ·Xö¿žG?õ¸ª'65G?õ¹ü+¬Î"?õ»MÆ#j-?õ¼Ÿ`š?õ½ðû¨@?õ¿B•‡J·?õÀ"/ýïx?õÁåÊt–'?õÃ7dë?Ö?õĈÿaës?õÅڙؙU?õÇ,4OI?õÈ}ÎÅûò?õÉÏi<°«?õË!³gª?õÌrž* ï?õÍÄ8 Üy?õÏÓšG?õÐgMŽà­?õѸè£?õÓ
'|g¡?õÔ\ó.~?õÕ­·i÷ ?õÖÿQàÃ?õØPìW¨?õÙ¢†Î`?õÚô!E2¸?õÜE»¼ ?õݗV2ÝË?õÞè𩶴?õà:‹ 'Ý?õ጗õ–?õâÝ Õ;?õä/:…· ?õå€Ôü›C?õæÒos¢?õè$	êj@?õéu¤aU?õêÇ>ØB0?õìÙO1'?õíjSÆ©^?õî»î=%?õð
ˆ´")?õñ_#+‹e?õò°½¢…Û?õôX'Š?õõSòt?õö¥mâ?õ÷÷<?õùH¡öÍ?õúš<m"?õûëÖä#"?õý=q[/Ê?õþÒ>5?õÿà†IÕ#?ö2 Àçù?öƒ»7ý?öÕU¯D?ö&ð&-¹?öxŠIa?öÊ%g=?ö	ŸŒ
"?ö
m:/Ô?ö¾ÔzTE?ö
nñzé?öb	h£¾?ö³£ßÎÆ?ö>Vûû?öV¸Î±ª?ö¨SEã@?öùí½?öKˆ4Lù?ö"«…?öî½"¿l?ö@W™ûê?ö'ÒÀÞ?öãl‰¶?ö5D»?ö†¡w‰ë?ö Ø;îÑH?ö")ÖfÏ?ö#{pÝf'?ö$ÌëU:¥?ö&…ÌŠ­?ö'p CÜÞ?ö(Áº»19?ö*U2‡»?ö+dï©àg?ö,¶Š!;;?ö.$˜˜6?ö/YŸ}?ö0«9‡Þè?ö1üÓÿBX?ö3Nnv§î?ö4 î«?ö5ñ£eyŒ?ö7C=Üå"?ö8"ØTS¾?ö9ærËÄ?ö;8
C6'?ö<‰‡»1\?ö=Û"2¨?ö?,¼ª ñ?ö@~W!›ð?öAÏñ™?öC!Œ˜S?öDs&ˆ¸?öEÄÀÿ<?öG[w"à?öHgõ?öI¹f4Š?öK*ÝÀ?öL\ÅUN°?öM®_ÌÞð?öNÿúDqO?öPQ"¼Í?öQ£/3œf?öRôÉ«5?öTFd"Ïò?öU—þšlß?öVé™î?öX;3‰­?öYŒÎPU?öZÞhxõ±?ö\0ð*?ö]hFº?ö^Ó7ßòd?ö`$ÒW '?öavlÏP?öbÈGù?öd¡¾¶?öek<6l*?öf¼Ö®$f?öh'%X}?öi`+æ?öj±ÆÓe?öl`Œ"ú?ömTûV¤?ön¦•|d?öoø/óâ9?öqIÊk«!?ör›"âïã?ösíZ¼ó?öu>¹ÒŒ?övTJ]M?öwáîÂ0•?öy3‰:ð?öz…C±W#?ö{ÖÞ)0¡?ö}(x¡0?ö~zéÎ?öË͐CE?ö€{j¯ ï?ö'%ƒ´Q"?öƒÏ¼¸~e?ö…yÕ½5%?ö‡$Áhö?öˆÎ'Æ&D?öŠx@ÊæÖ?öŒ"yÏ$u?öÌ'Óë?öv«Øµì?ö' Ä݃‹?ö'ʽâڞ?ö"tÖ箿?ö–ïì†?ö—Èèñæñ?ö™söÄÎ?ö›úü,?öœÆô–¥?öžq
~7?ö ï7?ö¡Äÿcq?ö£nøÚæ?ö¥ÑÛÅ?ö¦ÂÊ"Y¨?ö¨lÃ'ÚÄ?öªœ-åK?ö«À•3lÑ?ö­jn9}¿?ö¯g?°?ö°¾@E#?ö²hK=?ö´òQ[E?öµ»ËW|0?ö·e¤] I?ö¹}cǓ?öº¹Viò
?ö¼cp¥ã?ö¾èvÖ¹?ö¿¶¡}ç?öÁ`zƒÈ?öÃ
3Šˆ™?öijì'LJ?öÆ]¥˜$?öÈ^žÝ'?öɱ¥ªR?öËZЬz¢?ö͉³N?öήBº$¹?öÐWûÀþ|?öÒ"Èa?öÓ«MÏA?öÕTæÖª÷?öÖþÞt?öبå‡?öÚQÑìs¥?öÛûjóé'?öÝ¥ûb?ößNޛ?öàø
ãÿ?ö⡯fV?öäKHëÈ?öåôÁ!ú?öçžZ)†)?öéGÓ1›?öêñL9³?öìšåAH?öîD^IfH?öïí×Q‡•?öñ—PY«ù?öó@ÉaÓr?öôêBiþ?öö"›r±Ë?öø=zâ'?öù捃L?öûæ‹ÓN?öý9_"
:?öþ⸜Ð_?÷Œ¥–"?÷5j®_Ö?÷Þ㶦?÷ˆ<¿uc?÷1•ÈGÎ?÷ÚÎÑ£p?÷
"'Ú{ó?÷-€ãW'?÷
ÖÙì6?÷€õç?÷)kþ'"?÷Ò¥ðm?÷{ÞaM?÷%Õ3?÷Îp#Æ?÷w©-?ó?÷ â6¼ê?÷Ê@<ä?÷s4JF?÷ mSÌ?÷!Ŧ]U?÷#nßfá?÷%øpö7?÷&Á1zˆ=?÷(jJ"£b?÷*cŽÁ…?÷+¼|˜â§?÷-eµ¢€¦?÷/ά§À?÷0·ç¶ÑÙ?÷2aÀþé?÷4	ù˵?÷5³Õè?÷7\+à?÷9$êÝ.?÷:®=õ?÷<W6ÿÞ!?÷>P
ý?÷?©Iêì?÷ARB¸Ð?÷Bû;*‰¨?÷D¤T4×Y?÷FMM?®?÷GöFJ‡Ê?÷IŸUê†?÷KH`Ê?÷Lñk¬Ÿ?÷N™êw-?÷PBã'?÷Q뼍qû?÷S"µ˜`9?÷U=Ž£×~?÷Væg¯Q°?÷X`ºH²?÷Z89ÅȺ?÷[áÑK­?÷]‰ëÜъ?÷_2ÄèZM?÷`Û}ôl?÷b"Vÿú¦?÷d-0Œ$?÷eÕ馞?÷g~Â#=ã?÷i'{/^)?÷jÐT:û9?÷ly
G!D?÷n!ÆSJ3?÷oÊ_v?÷qsXkŸ?÷swP2?÷tÄʃ"¦?÷vmcB?÷xœ|B?÷y¾Õ¨¹S?÷{gŽ´ùA?÷}'ÁÂ#?÷~¸àÎÊ?÷€ayÚÖc?÷'
ç§Ø?÷ƒ²Ëóö?÷…[eÍ:?÷‡þ
§;?÷ˆ¬—"?÷ŠU0'cÅ?÷‹ýÉ4FO?÷¦bA+®?÷NûNå?÷÷"Zþð?÷' 
hrâ?÷"H¦uc–?÷•ñ'Ý0?÷—™¸Ó‹?÷™B1RÈ?÷šêªªÔ×?÷œ"C·Ó¦?÷ž;¼Å[Y?÷Ÿä5Òå×?÷¡Œ®às(?÷£5'îE?÷¤Ý û–1?÷¦†	+é?÷¨.sJ~?÷©Öì$åÑ?÷«e2ƒí?÷­'¾@ªã?÷®Ð7NN"?÷°x\{?÷²!	j$a?÷³ÉbxVz?÷µq»†‹]?÷·"Ã?÷¸Âm¢ýs?÷ºjƱ:¨?÷¼¿z¡?÷½»xͽ`?÷¿cÑÜã?÷Á*êK%?÷´cù:?÷Ä\½j?÷Æö@š?÷Ç­O$"å?÷ÉUˆ3oÿ?÷ÊýáAÈÊ?÷̦Pª^?÷ÎNS_Ž´?÷ÏöŒnuÅ?÷ўÅ}_"?÷ÓFþŒL?÷Ôï7›;e?÷֗pª-g?÷Ø?©¹"$?÷ÙçâÈ›?÷ۏûיÔ?÷Ý84施?÷Þàmõ–^?÷àˆ‡À?÷â0À#Ò?÷ãØÙ#±¡?÷å€ò3B%?÷ç)BÕ`?÷èÑDQåF?÷êy]a}é?÷ì!vq@?÷íɏ€·J?÷ïq¨X?÷ñÁŸûp?÷òÁº°'–?÷ôiÓ¿Ðf?÷öìÏ{â?÷÷¹åß°?÷ùaþï`ó?÷û	÷ÿšƒ?÷ü²P¼?÷þZ
¦?ø/Ñ=?øª?{?øROÖh?øú` ?ø¢plB?øJ€»-?ø	ñù'Â?ø™ò¡`ÿ?ø
A˲=å?øéÄ—r?ø'½Òó£?ø9–ãØ}?øáô9ú?ø‰i$?ø1bŠã?øÙ;&zP?ø7l`?ø)
GÛ?øÐæXÒb?øx¿iÌX?ø! ˜zÈë?ø"Èq‹È"?ø$pJœÉö?ø&#­Îi?ø'¿ü¾Õ}?ø)gµÐe-?ø+Žáqz?ø,·gò€e?ø._!è?ø0ú,?ø1®³&ÈÈ?ø3VŒ7â?ø4þEI"?ø6¥þ[(›?ø8M·lϽ?ø9õ}óx?ø;IŸÌ?ø=E¡N´?ø>컳5?ø@"tÄ´J?øB<-Öjö?øCãÆèª2?øE‹úf?øG39$n?øHÚÒkf?øJ'‹0.ò?øL*DAõ?øMÑÝTCÁ?øOyvf"ÿ?øQ!/xbÒ?øRÈȊ¹/?øTpa?øV®çŸ?øW¿³ÁE¨?øYgLÓ¦A?ø[åæ	f?ø\¶~øo?ø^^
×U?ø`'È?øa­*05j?øcTÃB¥I?ødü\U°?øf£Õh›?øhKnzŠ?øiò獊?økš€ ™?ømAù³£?øné'ō;?øp'ؗP?ør8"ë£ë?øsßýþ³
?øu‡wÄ°?øw.ð$ØØ?øxÖi7ï?øz}âK±?ø|%[^$_?ø}ÌÔqB?øtM"cD?øƗ†x?ø'ë2?ø"j˜¾ZT?ø†х?ø‡¹jå8,?ø‰`ãøgÜ?ø‹=û?øŒ¯–ڛ?øŽW3¿?øþhFÑV?ø'¥ÁZ"g?ø"MnWò?ø"ô"™?ø–›ì•b…?ø˜CE©.~?ø™êž¼üð?ø›'÷ÐÍÛ?ø90å'.?øžà‰øý?ø ‡ãÕU?ø¢/< °?ø£Öu5H?ø¥}ÎHò÷?ø§%][
?ø¨Ì`q?¦?øªs™…¬¤?ø¬ò™–"?ø­Â+®?ø¯idÂ|X?ø±½Öm,?ø²·öêæb?ø´_/ÿb	?ø¶ià?ø·­¢(`¥?ø¹TÛ<ã™?øºüQhû?ø¼£MeðË?ø¾J†z{	?ø¿ñ¿´?øÁ˜Ø¤·?øÃ@¸®9?øÄçJÍB&?øƎcâ^m?øÈ5œö÷1?øÉܶK?øËƒï µá?øÍ+5ÛÊ?øÎÒ!K?øÐyZ_¨ï?øÒ stÖ?øÓnjŠš?øÕn¥Ÿ7ˆ?ø×Þ³åñ?øؼ÷É«?øÚdÞUÉ?øÜ)ó'K?øݲCÏ2?øßY<•h?øáU3Ø?øâ§nI ?øäN‡^d'?øåõ€t4M?ø眙‰€~?øéC²žÏ?øêê«´¥î?øì'ÄÉù=?øî8½ßÔÖ?øïßÖõ,å?øñ†Ð
;?øó-É ïì?øôÔâ6O?øö{ÛL6|?øø"Ôb C?øùÉÍxe?øûpƍúâ?øý¿£ë¸?øþ¾¸¹Þé?ùe±ÏÔs?ùªåÌU?ù³£ûƎ?ùZà ?ù–'Â
?ù¨o>I4?ù
OhTLË?ùöajR·?ù
:€àß?ùD3–ëw?ùë­~H?ù'͉?ù8ÞÚ%?ùß×ð8è?ù†±Õ?ù-Šsv?ùÔc47?ù{\J1e?ù"5`ÖÈ?ùÉw~{?ù!oçŽ(?ù#À¤ÔÐ?ù$½™»ƒr?ù&drÒ4_?ù(Kèçœ?ù)²$ÿ'?ù+XþTü?ù,ÿ·-•?ù.¦DQp?ù0Mi[)?ù1ôBqÑ.?ù3šû‰_?ù5Aԟßù?ù6荷-¾?ù8fÍ÷ê?ù:6åJ??ù;Üøüû?ù=ƒ²oà?ù?*k*É?ù@ÑDAž ?ùBwýXüX?ùD¶p\W?ùEÅo‡¾œ?ùGl(Ÿ#"?ùI¶?ùJ¹ºÍm"?ùL`säØu?ùN,üF
?ùO­æµæ?ùQT+­á?ùRû8C">?ùT¡ñZ˜Ý?ùVHªr»?ùWïc‰ŒÚ?ùY•ü¡?ù[<µ¹·?ù\ãnБ'?ù^Š蛋?ù`0Á!å?ùa×Z0X?ùc~/»-?ùe$¬GÎ?ùfËe_]g?ùhqþwtÊ?ùj—Ži?ùk¿0§ªE?ùmeé¿B}?ùo'×bÌ?ùp³ï…R?ùrYµª?ùtNÑ?ùu¦ç7ú??ùwM€P%¦?ùxôhSF?ùzš²€ƒ?ù|AK˜µ'?ù}çä°él?ùŽ}Éá?ù5áX?ù'Û¯ù"n?ù"')V]?ù†(Â*•¥?ù‡Ï[B×!?ù‰uÔ[ ¨?ù‹msæ‰?ùŒÂ挴s?ùŽi¤þ¶?ùø½Ñ?ù'¶'Ö§?ù"]
îöT?ù•¤IY?ù–ª $d?ù˜P–9ž?ù™÷/Q[.?ù›¨j<Å?ùD!ƒ ˆ?ùžêšœy?ù '´î"?ù¢7ŒÍØÞ?ù£Þ%æ?z?ù¥"žÿ.?ù§+ä?ù¨Ñ'1Ö?ùªwêJŒË?ù¬cc"?ù­ÄÜ|}'?ù¯kU•y?ù±ήvÜ?ù²¸GÇvÅ?ù´^ àþ«?ù¶úá?ù·«"	>?ù¹Qì,—•?ùºøeE¢??ù¼žÞ^¯?ù¾E7xCÔ?ù¿ë°'Të?ùÁ'	ªíù?ùÃ8'ÄX?ùÄÞÛÝ ­?ùƅ4÷@%?ùÈ+®[ê?ùÉÒ)ÿ¥?ùËx`C¥ƒ?ùÍÙ\Ç«?ùÎÅ2vqÇ?ùÐk‹?ùÒä©Ìc?ùÓ¸]Â÷?ùÕ^¶Ü©§?ù×ö^`?ùØ«i6?ùÚQÂ)Î*?ùÛøC‰=?ùݞt]Fj?ùßDÍw´?ùàë&Ç?ùâ'ªŠš?ùä7¸ÄÖ?ùåÞޝ¾?ùç"jøg?ùé*Ä3y?ùêÐý,‡K?ùìwVFWi?ùî¯`) ?ùïÄyýì?ùñjA"Z?ùóš®2œ?ùô¶ÓȒý?ùö],âo©?ùøeüÔ5?ùù©¿µ
?ùûOø1Ã?ùüöQKÂ?ùþœŠeo¤?úBÃޚ?úé™ÉÓ?úU´<ï?ú5ŽÎ²?úÛç裒?ú'!å?ú
(Z˜H?úΓ8¾?ú
tÌR•E?ú%l'?úÁ^‡³?úg—¡šh?ú
м"-?ú´	Ö«ÿ?úZBñ7à?ú|ÅÏ?ú¦µ&UÌ?úLî@çÕ?úó'[{ì?ú™`v?ú!?y'0?ú"岫ÊA?ú$‹ëÆfƒ?ú&2$áÒ?ú'Ø]û¥-?ú)~wÍY?ú+$°1qÇ?ú,ÊéL=?ú.qgFƒ?ú0;ñ	?ú1½tœš?ú3c·Ñø?ú5	Æ҂•?ú6¯ßí»?ú8Vo®?ú9ü2#¬$?ú;¢k>dÛ?ú=H"Y¥^?ú>î½tb?ú@"֏¦©?úB:ïªí:?úCá(Å°?úE‡Aàúœ?úG-ZüG5?úHӔ?úJy­2`¥?úLÆM³E?úMÅßiä?úOlƒØ¾?úQ1Ÿ1_?úR¸Jº‹ÿ?úT^cÕè ?úV|ñG??úWª–§Ý?úYP¯(
{?úZöÈCo?ú\œá^Õ®?ú^Búz>E?ú_镨×?úa,±g?úc5Ẽñ?údÛ^çôx?úfxfü?úh''Û|?úiͪ:Qò?úksÃUÊe?úmÜqDÓ?ún¿ÕFü?úpeî¨Å[?úrÄE´?ús² ßÈ?úuXûÒ
?úvþ3XN?úx¤L2à…?úzJENðw?ú{ð^j|›?ú}–w†
´?ú<p¢ ‰?ú€â‰½²Œ?ú'ˆ¢ÙFŠ?ú".›õb;?ú…Ôµú?ú‡z®-¹?ú‰ ÇHµƒ?úŠÆÀdÙ?úŒlـx´?úŽҜ ?ú¸ë¸C®?ú'^äÔnö?ú"Ýðœ,?ú"ª÷E—?ú–Pð(v±?ú—öéD©¼?ú™`Xö?ú›Bû|Þ?úœèô˜È¶?úž
´}¾?ú 5кu?ú¡Úÿìù?ú£€ù	9¥?ú¥'$öd?ú¦ÍA:Î?ú¨s]%?úªýyÉh?ú«¾ö–—?ú­e±Ùò?ú¯Î'÷?ú°±êwè?ú²VûÉ¿?ú³üô#'?úµ¢í?s0?ú·Hæ[ÊÅ?ú¸îßx$E?úº"Ø"©?ú¼:Ñ°Üù?ú½àÊÍ<1?ú¿†ÃéO?úÁ,½R?úÂÒ¶"eA?úÄx¯>Ì?úƨ[4È?úÇÄ¡wŸh?úÉjš"í?úË"°zR?ú̶ŒÌêž?úÎ\…é\Ð?úÐ_V?úѨX"̕?úÓNQ?Dp?úÔôJ[¾-?ú֚Cx9Ì?úØ@•=?úÙæ±¼l?úیÎ=¯?úÝ2êÀÕ?úÞ×á˕?úà}Ú$R|?úâ#Ó@ÛB?úãÉÌ]eç?úåo¥zx'?úçž—‰?ú軗³–Í?úêapЮ¤?úìiíB¥?úí­c	Ø?úïS<&õñ?úðù5C…?úòŸ.`*ø?úôE}N?úõë™í)?ú÷Ù·æ?úù6ÒÓ¶Æ?úúÜ«ðá:?úü'¥
‡Ì?úþ(~*µõ?úÿÎwG`=?ûtpd_?ûI@?ûÀBïä?ûf»'F?û×ÚÌ?û	±íõÞ?ûWÇRÄ?ûýÀ/Ï?û£™LLd?ûI'i	?ûïk†M]?û•d£
À?û;=ÀUª?ûáݟl?û‡úeM?û,é²·?ûÒâ4|>?ûx»QÍO?û"o 2?û č‹ï5?û"jf©E½?û$?ƞ?û%¶8ãr?û'\΍?û)ë,\?û*§ä;H?û,M½Xg¸?û-ó–uÊ÷?û/™'ªT?û1?h°1?û2åAÍyß?û4‹:ê^©?û61Êõ?û7Öí%9?û9|ÆB¨ò?û;"¿_"õ?û<Ș}t?û>nqš}Â?û@J·ôÝ?ûAºCÔè?ûC`òbÀ?ûEöß??ûF«Ï-]†?ûHQÈJWè?ûI÷¡gÙÄ?ûKz…]k?ûMCS¢âÜ?ûNé,Àj?ûP%Ýmg?ûR4þúø3?ûSÚØ"É?ûU€±6$?ûW&ŠS£H?ûX̃p¯"?ûZr\ŽC6?û\5«Ø°?û]¾Éoî?û_cççô?ûa	Á£À?ûb¯º!º¡?ûdU"?Xù?ûeûl\ù?ûg¡Ezšõ?ûiG˜>–?ûjì÷µãü?ûl'ðÓ}?ûn8Éð®j?ûoÞ£Y?ûq"|,Ž?ûs*UI³Ä?ûtÐ.gc¼?ûvv…u?ûx¢CB?ûyÁÙ¿ø€?û{g²Ý¯{?û}
‹ûh9?û~³e"µ?û€Y>6Þñ?ûÿTœí?ûƒ¤ðr\§?û…J鏘t?û†ð­[­?ûˆ–›Ë ¤?ûŠ<tèçW?û‹âN¯É?ûˆ'$yö?û.BEâ?ûÓù_ß?û'yÒ}]C?û"«›.a?û•Å"¹??û—k]ÖÕÕ?û™6ô¬&?ûš·"2?ûœ\é0]ù?ûžâM³Ñ?ûŸ¨»k'
?û¡N"‰oÿ?û¢ôm§P¬?û¤šFÅ3?û¦@ã1?û§æw]?û©‹ò^ë?û«1Ë<H1?û¬×¤Z3.?û®}}xà?û°#V–K?û±ÉO³xÃ?û³o(Ñj™?ûµï^&?û¶ºÛ
Sg?û¸`´+J^?ûºIC?û»¬†f·Ã?û½R_"³Ø?û¾ø8¢±?ûÀžÀ±?ûÂCêÞ²I?ûÃéãü/ƒ?ûŏ½4?ûÇ5–8:^?ûÈÛoVBU?ûʁHtL?ûÌ'A'Ѷ?ûÍͯÞÁ?ûÏróÍí~?ûÑÌëýî?ûÒ¾Æ	Še?ûÔdŸ'ž2?ûÖ
xE³¯?û×°QcÊÛ?ûÙVJ^?ûÚü#Ÿx?ûÜ¡ü½"Õ?ûÞGõÛ-?ûßíÎùL­?ûᓨmî?ûã95Ü?ûäßzS/Õ?ûæ…SqV?ûè+,~?ûéÑ%­"?ûëvþËMZ?ûí×ézS?ûîÂÑ#R?ûðhª%SŸ?ûòƒC…˜?ûó´|a3–?ûõZUhã?û÷N4?ûø¦'»RÓ?ûúLٍ?ûûñù÷Ck?ûý—Ӂ?ûÿ=Ì3:¢?üã¥Q{‹?ü‰žo8z?ü/w|±?üÕP«Â?ü{IɄt?ü	!"çÍ ?ü
Ç'Ï?ülõ#ßF?üîA§Â?ü¸Ç_÷"?ü^À}ÃJ?ü™œS?üª'¹åe?üP‹×¶?üödö?üœ^â?üB72=I?üè0Pˆ?üŽ	ns?ü 4ŒM"?ü!Ùûª)»?ü#Ôȍ"?ü%%Íæl'?ü&ËÇM?ü(q "µè?ü*™@š8?ü+½'^€&?ü-ck|íR?ü/	dšÖ'?ü0¯]¸ÁN?ü2UVÖ­¼?ü3û/õ!g?ü5¡)?ü7G"1Z?ü8íNõB?ü:'ômof?ü<8í‹eˆ?ü=Þæ©]G?ü?"ßÇV£?üA*ØåQŸ?üBÐÒN2?üDv«!Ò?üF¤?ÑÏ?üG]Ó8?üIh–{Ö<?üK™ÚÜ?üL´ˆ·á?üNZÕèë?üPzóòX?üQ¦týa?üSLm0
?üTòfN??üV˜_l(?üX>XŠ9?üYäQ¨L"?ü[ŠJÆa#?ü]0CäwW?ü^Ö=#?ü`|6 ¨‰?üb"/>Ä?ücÈH\Z|?üenAzx£?üg:˜˜a?ühº3¶¹·?üj`,ÔÜ¢?ül%ó#?üm¬?¡œ?üoR8.ÉE?üpø1Lò†?ürž*kX?ütDCˆÄ#?üuê<¦ò?üw5Å!«?üy6NâÍ3?üzÜHÿå?ü|'a®–?ü~(Z<äm?üÎS[Ø?ütlxÏ<?üƒe—	Ê?ü"À~´ÀQ?ü†fwÒþ?üˆð·©?ü‰²Šø|?ü‹X£,µC?üŒþœJù6?üŽ¤µh¹!?üJ®‡0?ü'ðǤÃ:?ü"–à‡Ñ?ü•<Ùàӎ?ü–âòþ›A?ü˜‰d"?üš/:´é?ü›ÕXI?ü{7vO2?üŸ!P"ª?ü ÇI²uD?ü¢mbÐG×?ü¤{îô?ü¥¹•ñŸ?ü§_®)ÈÔ?ü©§H')?üª«Àfu?ü¬QكÝK?ü­÷ò¡º®?ü¯ž¿™—?ü±D$Ýz
?ü²ê=û\
?ü´W?˜?ü¶6p7$©?ü·Ü‰UE?ü¹'¢rój?ü»(»Ý?ü¼Îô®B¶?ü¾u
Ì/u?üÀ&ê¸?üÁÁ@
†?üÃgY%þ×?üÅ
rCñ²?üƳ«a`?üÈYÄVg?üÉÿݝMÕ?ü˦ºÁ4?üÍL/Ø»¯?üÎòHö·­?üИ'/ž?üÒ>›2.¥?üÓäÔO©Ÿ?üՊím«°?ü×1‹¯F?üØ×?©.Í?üÚ}xƯØ?üÜ#'ä·ö?üÝÉË<?üßoä G,?üá=ÎC?üâ¼6[Ün?üäboyfˆ?ü樖ò&?üç®á´C?üéTúғu?üêû3ð#"?üì¡m
µ7?üîG¦+HX?üïíßHÜù?üñ"øfø¬?üó:1"O?üôàj¢)r?üö†£¿Ä?üø,ÜÝ`1?üùÓúýÐ?üûyOœî?üýˆ6=Š?üþÅÁSߢ?ýkúqƒ9?ý3(L?ý¸Œ¬IO?ý^ÅÉñ^?þqIè?þ© §™?þà÷f	?þÎ%Ù?þ
P¤ä›?þˆ[£©J?þÀ2b¶å?þ÷é"Lg?þ/ŸáäW?þgv ù1?þŸ-`•ó?þÖä 5?þšßÖ¯?þF1 %?þ }è_¦…?þ"µŸOL?þ$í5ßõ?þ'$̟³?þ)\c_èu?þ+"ú  M?þ-ːàZ‰?þ0' —&?þ2:¾`Ö'?þ4rU!†?þ6©ËáàÇ?þ8áb¢&é?þ;Ùbôë?þ=PP#ÅJ?þ?‡Æä˜?þA¿=¥m&?þCö´fD£?þF.+'z?þHeè€(?þJœø©^¹?þLÔOjÅ"?þOÆ+¨k?þQCíŠ?þSzs®?þU±ÊoðÒ?þWé!1bý?þZ wò×?þ\W®´ÓÑ?þ^vM?þ`Æ<8N?þbý'ùËä?þe4ɻѓ?þgl}ٗ?þi£7?ãì?þkÚnð˜?þn¤Ãÿ—?þpH»†–c?þròHª?þt·	Eu?þvî?Í]½?þy%VýÍ?þ{\mR 0?þ}""Dâ?þʚ×ëà?þ'±š•2?þ"8È]@Í?þ†o¿ t-?þˆ¦Õã$e?þŠÝ̦\_?þãi3?þKÚ,MÅ?þ''Ð?þ"¹Ç²ÍË?þ•ð¾v=?þ˜'µ9Vø?þš^‹ý$q?þœ•'Àn½?þžÌY"@Ç?þ¡PG¤?þ£:'f=?þ¥pýÏ??þ§§Ô">?þ©Þ«V÷§?þ¬'×S?þ®LXÞ¹D?þ°ƒ/¢|?þ²¹æg	g?þ´ð½*ò$?þ·'sïb"?þ¹^*³ÕH?þ»"áxJ;?þ½Ë˜<Áp?þÀO:æ?þÂ9Ŷ–?þÄo¼Š4Š?þƦsN´¼?þÈÝ
¼ž?þËÀØAJ?þÍJWM¨?þπîb\??þÑ·…'m?þÓîì€%?þÖ$²±•o?þØ[Iv¬ö?þڑà;Ƶ?þÜÈwâ°?þÞþíƆP?þá5"‹¦º?þãkûQNÐ?þå¢rù?þçØèÜ¥›?þê_¢TR?þìEÖh>?þî|M-¸b?þð²Ãómº?þòé:¹%E?þõ'ds?þ÷VE g?þùŒ_cý?þûµѩÆ?þýù—ñÀ?ÿ/c^;ë?ÿeº$ˆI?ÿœêÖÔ?ÿÒg±''?ÿ	¾wz{?ÿ>õ>U?ÿ
uL¬N?ÿ«'Ë‹4?ÿáّæÙ?ÿXÊ?ÿNG¯"?ÿ"}æ—?ÿº´­€à?ÿðëtlÍ?ÿ';àU?ÿ!]9И?ÿ#"oÉÃ?ÿ%Ɇ'=?ÿ'ÿX¹0?ÿ*5Ô²?ÿ,kêç2?ÿ.¢®µ3?ÿ0Øv9ù?ÿ3/=Àè?ÿ5D&Ïi?ÿ7z<ÍZ¢?ÿ9°S"çÿ?ÿ;æJ\üì?ÿ>a$Ž'?ÿ@RWì§Å?ÿBˆN´Ã?ÿD¾E|à"?ÿFô<E0?ÿI*3
!ì?ÿK`)ÕEÉ?ÿM– kÄ?ÿOÌe"á?ÿRî.C‡?ÿT7äöoã?ÿVm»¿#È?ÿX£²‡T`?ÿZىP?ÿ]`Ƽ?ÿ_E6áƒ?ÿa{
ªAŠ?ÿc°äs?ÿeæ»;ÄÅ?ÿhr÷?ÿjRHÍÕÖ?ÿl‡ÿ—$;?ÿn½Ö_ïM?ÿpó)Aà?ÿs)Cò–'?ÿu_»gë?ÿw"Ñ"ÀÉ?ÿyʈN¾?ÿ|þ0?ÿ~5Õá]O?ÿ€kŒª¾…?ÿ'¡Ct!Í?ÿ"ÖÚ>"?ÿ‡'t
?ÿ‰B'Ñbú?ÿ‹w¾›Sù?ÿ­UeG?ÿã.¶Í?ÿ'¢ø®?ÿ"NÃ,¶?ÿ–ƒ°(?ÿ˜¹GW%}?ÿšîÞ!$ú?ÿ$Të«ê?ÿŸY뵯…?ÿ¡b€:"?ÿ£ÄùJBK?ÿ¥úpÑv?ÿ¨/æßb¬?ÿªe]©õô?ÿ¬šÔt‹D?ÿ®ÐK?"Ÿ?ÿ±Â	¼	?ÿ³;ÔÜâ?ÿµpŸz`?ÿ·¦jæ?ÿ¹Û]5@à?ÿ¼´ià?ÿ¾F*Ë'?ÿÀ{–<"?ÿ°Øak®?ÿÄæ/,œÍ?ÿÇ…÷Ïõ?ÿÉPÜÃ$?ÿˆ3Ž<X?ÿÍ»ŠYu'?ÿÏðÁ%63?ÿÒ&ðsx?ÿÔ[N¼8"?ÿ֐¥‡yo?ÿØÅÜSB ?ÿÚûÖ?ÿÝ0Iêِ?ÿße€¶¨I?ÿᚷ'y?ÿãÏîNKÄ?ÿæ% ?ÿè:[å÷@?ÿêor²U`?ÿ줩~0?ÿîÙàJÚ?ÿñ÷p÷?ÿóD
â×?ÿõyD®¹Ì?ÿ÷®[{#ã?ÿùãrGõ?ÿü‰þ?ÿþMŸàn@A[Vp
@[Ö¼ì¿@vr"å@í‰c¹@«hïãc@ÅäVd@à¼`J@úû"âé@	v‰fƒ@
/ñïë@JmVp«@dè¼÷:@
d#~Ã@™ßŠF@´ZðÄ@ÎÖW>@é1¾,@­$¸@(‹Eæ@8£ñÔF@RÿXé@mz¿yW@‡Ö&@¢Q"I@¼¬ô:ç@×(ZÏ@ñƒÁé­@ÿ(Ô@&ZœS@ @µö¹Ê@![1]R×@"uŒÄr<@#è+'˜@$ªC'³é@%ĞùÖ1@&Þú`ùr@'ùUȧ@)±/BÓ@*.–hò@+Hgý	@,bÃd¸@-}Ëá@.—z3@/±Õš5÷@0Ì1aÖ@1æli@3ÇÐAÎ@4#7p‰@55^Ÿ%"@6OºV8@7iõn
+@8"PÕ?´@9žŒ<ø@:¸ç¤,ú@;Ó#ç¸@<í~s@>¹ÚÚ­@?!õB˜A@@<0ªVÇ@AVŒá@BpÇyQI@C‹á¢@D¥>HÔì@E¿y°˜'@FÙµ\R@Góð€!l@I+ççw@J(gO®q@KB¢·v\@L\Þ?7@Mw‡ÿ@N'TîÓ¸@O«pW$»@PÅ«¾ñP@Qßç&¾Õ@Rú"ŽI@T=öâ@U.y^²Q@VH"Çç@WbÐ.Û@X|ë—3'@Y—&ÿ‡@Z±BgaÓ@[Ë}Ï7°@\å™7"Ô@]ÿ´Ÿðã@_ðɈ@`4p(p@aN&؈D@bhB@é@c'}¨ÅU@dœ™'ë@e¶´y‹l@fÐÏáïØ@gêëJU-@i²»n@j""˜@k9=ƒŠ­@lSXëóª@mmtT]'@n‡¼Èd@o¡‹%¹u@p»¦Ž&@qÕÁö"§@rïÝ_@t	ØÇöÏ@u#ô0g@v>˜ØC@wXÏ°@xr&jB¯@yŒ!Ó;ê@z¦=;°µ@{À8¤«Á@|ÚT
"Z@}ôOv3@Jßð@€(fG–?@Ba°•Ê@'\]–9@ƒvx';@"sëw@…ªoT˜@†Äj½Ÿ@‡Þf& Š@ˆøa&Z@Š|÷§»@‹,x`¯T@ŒFsÉ·Ò@`o2Á4@ŽzJœPÎ@"F[ù@®Anh@'È<×t÷@'â8@'Ë@"ü3©''@•/¡@–0
|6ê@—JåHJ@˜dNZ‹@™}Ü·ó@š—Ø!@›±ÓŠï@œË®ó·@åª\Í´@žÿ…Æj"@ /'ÿ@¡3\™! @¢MX;Ï@£g3kÜ0@¤Õ}p@¥›
>š?@¦´å¨=@@§ÎÁá"@¨è¼{@ª—ä¦1@«sNL°@¬6N·ô@­P*!œK@®j‹Ee@¯"ôj@°Ü^è@±··ÇÀ@²Ñ"1m3@³ën›¥@µJÈô@¶%nx!@·8àØ­{@¸R¼B^c@¹l—¬(@º†sÂÉ@» NvG@¼º)é*¡@½ÓåSe'@¾íÀ½9@Àœ&Ò'@Á!W'@@Â;2úÇæ@ÃUdf@ÄnÉÎÁ@ň¥8|J@Æ¢`¢½ª@Ǽ<z—@ÈÕ÷v½¬@ÉïÒà|M@Ë	ŽJÁ@Ì#Iµ¼@Í=%Çê@ÎVà‰A@Ïp»òÒ$@Њw],@Ѥ2Çe@Ò½î1¯Ë@Ó×ɛv@Ôñ…Â~@Ö@pÂ@×$ûÚ]ß@Ø>·D¬Õ@ÙXr®ü£@Úr.ME@ۋ郞Ã@Ü¥¤íñ@Ý¿`XD@@ÞÙ˜B@ßò×,í@á'—BË@â&N™O@ã@	kðª@äYÄÖHÞ@ås€@¡å@æ;ªûÂ@ç¦×ÛÃ@èÀ'€7K@éÚMꓪ@êô	TðÝ@ì
¤¿Ô1@í'`*3@îA"'À@ïZ¶ÿx'@ðtriÙí@ñŽ
ÔÁf@ò§É?$j@óÁ"©ˆ?@ôÛ r6@õôÛ~×´@÷véÃO@ø(T¯À@ùAÍ¿·@ú[i*Ê@ûu$"og@üŽ¿ÿ_"@ý¨[jO®@þÂÔ»Á@ÿÛ²?­ñ@õMª ó@é"Æ@(¤€ @B?êù—@[ÛUïß@uvÀæø@+Þà@¨­–ך@	ÂIÑ$@
ÜlF5@õŸ×A`@
;B=[@(Ö­:%@Br7À@\
ƒ6*@uˆîº«@$Yº³@¨¿Ä»Š@Â[/½0@Ûöš¿¦@õ'Âè@-pÆú@(ÈÛËÛ@BDGVÐ@[ß²]N@u{d—@ˆl¯@¨'óúÛ@Â-_Ž@ ÛÈÊ@!õD5Ÿ @#ß «º@$([=æ@%AöwK˜@&['âZ@'u
Mî©@(Ž¨¸þ¿@)¨$$"è@*Á¿¦—@+Û:û>W@,ôÖfQŸ@.QÑêõ@/'Í=…@0Ah¨š¾@1Zä6u@2t_Òø@3úêêÿ@4§vV‰@5ÀñÂ'ö@6ڍ-B\@7ô˜âÏ@9
""@:&ÿp&@;@šÛC¡@<ZFç;@=s'²‹ž@>
0Ê@?¦ˆ‰Ö¿@@Àõ}|@Aٟ`Ÿ¾@BóÌH@D–7ñ"@E&£šÿ@F?E§@GYzñ@HrƒæH@I‹ÿRJD@J¥z½ø@K¾ö)¦'@LØq•Uå@Mñíû@OHm<@P$ÃØíÃ@Q>?D /@RWº°Sa@Sq6X@TŠ±‡¼@U¤óöÜ@V½ˆ_­$@W×Ëd3@Xð7@Z	ú¢Ô@[#V=@\<ÑzÍ`@]VLæˆF@^o¨RÉ3@_‰#¾…¢@`¢Ÿ*BÖ@a»ú–†@bÕvDÍ@cîÑn‰Ž@eLÚIÒ@f!ÈF
×@g;#²Qã@hTŸq@imúŠ]@j‡uö!@k Ñbk,@lºLÎ0Ä@mÓ¨:|^@ní#¦C~@pž@qú~Y=@r9Uê§á@sR±V÷F@tl,ÂÂ-@u…ˆ/@vžã›d¿@w¸_1é@xѺs…@yëßØÿ@{'K¨m@|ì·ýÚ@}7H$T@~PÐ%µ@jü}b@€ƒzhÕÐ@œÕÕ.ý@'¶1Aˆê@ƒÏ¬­^W@"é¹Â@†c†í@‡¾òr×@ˆ5^Ð@‰NuË.è@Šgñ7Î@‹L£h²@Œš¨ÉW@´|*¸@ŽÍ^èŒÖ@æºTï³@'ÁSO@'q-·¦@"2̚¼@"L('@•eƒré@–~ÞßPn@—˜:K¸w@˜±•¸!>@™Êñ$ŠÂ@šäLõ@›ý§ý_þ@i˸@ž0^Ö8,@ŸIºB¥]@ bõ¯˜‡@¡|Q/@¢•¬ˆv"@£¯ôæ²@¤ÈcaWŒ@¥á¾ÍÉ!@¦û:;r@¨U§3º@©-±§€@ªG€@«`gì'=@¬yÃY0@­'þÆ@®¬Z2z…@¯Åµžò©@°ßk†@±øLxjY@³§ää©@´+Q_°@µD>¾`°@¶]š*Ý*@·võ—Z_@¸1]‡@¹©ŒpÜ.@ºÂçÝ[@»Ü#J`Þ@¼õ~¶á­@¾Ú#c3@¿(j¬@ÀApüí¤@ÁZ¬iöŽ@ÂtÖzó@ÍcC@Ħž°@Å¿ú'«@ÆÙ5‰ž(@Çòö&!@ÉÌc4@Ê%'Ͻs@Ë>c<ÌË@ÌW¾©WŸ@Ípúhb@ΊU'ô¢@Ï£ðÑ@мì\"~@ÑÖ'ɨ@Òïƒ671@Ô¾£L6@Õ"Ü·@Ö;U|ó&@×T°é…@ØmìVœî@ه'õ}@Ú ƒ0I†@Û¹¾c~@ÜÓ	øð@ÝìUwP@ߐä0d@àìPÇô@á8'½åm@âQƒ*~f@ãj¾—I@äƒú¼Þ@åUqWð@涐Þxë@çÏÌKš›@èé'¸7Å@êc%ZÛ@ëž'~¡@ì4ùÿâ@íN5lC@îgpÙhí@ï€ÌF
F@ðš³1‰@ñ³C Y|@òÌ~'#@óåÙú&D@ôÿgPL@öPÔ{@÷1¬A!;@øJç®MW@ùd#z$@ú}^ˆ§¢@û–¹õP™@ü¯õby@ýÉ0ϯ	@þâl<ßG@ÿû§ª9@¼¡@.>ƒîñ@Gyñ!ð@`µ^U @zËÉ@"L89×@¬‡¥o•@Åæ@	ÞþÝ@
øY쏰@•YÈ)@
*ÐÇQ@D4;'@]G¡u¬@vƒ°Ý@Þ{gŠ@©è¤@ÂUUáU@ېÃ@@ôÌ0]×@@'c
WÛ@@žw˜{@YÙäÙÉ@sRÄ@ŒP¿^j@¥Œ,¡¾@¾Ç™å¿@Ø#¥8@ ñ^sê'@"
™á0–@##ÕNwI@$=»¾§@%VL)¯@&o‡–Oe@'ˆã"@(¢p]ž@)»YݨW@*ԕJó¹@+íи?É@-%Œ'@. G'Ùç@/9ƒ'÷@0R¾mv¯@1lÚ@à@2…UGð@3ž´á¨@4·Ì"3@5я…@6êBü×Ñ@8~j+0@9¹×<@:5õDÓï@;OP±¤@<hŒú"@=ÇŒPÒ@>›ù¨,@?´>g.@@ÍyÔXÙ@AæµA²,@Bÿð¯)@D,fÎ@E2‡‰<é@FKÂö˜ß@Gdþcõ}@H~9ÑRÃ@I—u>°±@J°°¬E@KÉìn"@Lã'†Îh@Mü'ó©Â@O¾a
ö@P.ùÎlÒ@QH5;ÏR@Rap©2z@Sz¬–J@T"çƒúÁ@U­"ñ_Ý@VÆ~^@o@W߹˦Ù@Xøõ9
é@Z0¦už@[+lÝû@\D§Fü@]]âî°£@^w\ñ@_yÉ´@`©µ6lL@aÂð£Ø‰@bÜ,Ek@cõg~²ò@e¢ì! @f'þY
À@gA9Æz8@hZu3êT@is°¡[@jŒìÌv@k¦'|>}@l¿'é+ú@mؾVŸK@nñùÄ?@p51‡×@q$pžý@r=ÌíÃ@sWydF@tpBæÛl@u‰~TS5@v¢¹ÁË¡@w¼.¿@xÕPœ93@yîŒ	³‰@{Çw.@|!"ä$ì@}:^Q¡)@~S™¿@lÕ,›ˆ@€†0™"}@ŸlC@'¸§t'ª@ƒÑââ´@"ë>O0@†y¼|@‡µ*i@ˆ6ð—"ø@‰PL'û@Ši‡rÌ@‹'Âߚ=@ŒœLš#@µYº×@ŽÎ•'¦+@çð"§ó@',/ˆ@'go·¾@"3ÂÜ»f@"LþJDÜ@•f9·Îñ@–•$Ôz@—˜Ð'_Ð@˜²ÿëÅ@™Ëgló,@šä¢Ú€`@›ýþG‰@9µz@ž0u"¦‹@ŸIЏ±@ cýA_@¡|gjM @¢•¢×Þ¬@£®ÞEpÖ@¤È9²~v@¥áu Þ@¦úЍ ¸@¨úµ\@©-ggÅs@ªF¢Õ[S@«_þBl§@¬y9°À@­'•N@®«ÐŠ®¥@¯Å+÷Ân@°Þge[ý@±÷ÂÒq@³þ@Í@´*Y­"	@µCµ8ã@¶\ð‡Õ…@·vKôíš@¸‡b‹s@¹¨âϤ¿@ºÂ=CÒ@»Ûyª^W@¼ôÕyw@¾…_@¿'kò6¸@À@Ç_S­@ÁZÌög@Âs^:"@̹§3[@Ä¥õ×ç@Å¿P÷å@ÆØ«ï~@Çñç\¾Ü@ÉBÉàª@Ê$ž7@Ë=ù¤&@ÌW5Îá@Íp~ó@Ήëìï@Ï£GY=^@м'Æè@ÑÕÞ42@Òï9¡6n@Ô•^D@Õ!ð{†µ@Ö;Kè¯À@×T‡V^Œ@ØmâÈÉ@ه>0³Ÿ@Ú ™ß@Û¹õ@ÜÓPx7¸@Ýì«ådô@ßR'Ç@àb¿Á3@á8¾,ð8@âRšÖ@ãkuP@ä"Ðt€Ø@åž+á²@@淇Nä>@çÐâ¼Ô@èê>)J@ê™–}É@ëõ²&@ì6Ppç@íO«Þ©@îiKRÌ@ï'b¸‰‡@ð›¾%ÀÛ@ñµ'øÄ@òΔÿ¬@óçðlå6@õKÚä@ö§GY)@÷4´"@øM^!Ïv@ùfَ†Y@ú€4ûÂõ@û™i+@ü²ëÖ=ö@ýÌgB÷0@þå°6'@ÿÿu´@™Š0®@1ô÷qg@KPd²³@dËÑoo@~'>±ç@—'«ôó@°þ³o@ÊY…÷§@	ãÔò·L@
ý0_ü¬@«Ì½|@
0:@I'¦Åþ@bÞ
¯@|Y€ÐÒ@•´î¬@¯0ZÝö@ȋÈ'ø@â4íj@ûb¢8"@Þÿ-@.Y{ÆX@G´é=@a0Uۑ@z‹Ã)›@"/ó@­'œ½$@Æþ	‡Ã@àYvØ@ ùÔã£à@"PPp9@#,˽=$@$F'*Æ@%_¢—]Ö@&y,x@''™pû¬@(¬ÝËu@)ŐJ›Í@*Þë·ñÚ@+øg$ÃX@-⑕f@.+]þh@/DÙk;8@0^TØû@1wÐDãO@2'K±¸4@3ªÇª@4ÄB‹c²@5ݽø:K@6÷9eu@8´Ñé/@9*0>Á{@:CË«3@;]Gî @<v"ȝ@==ñ£*@>©¹^~G@?Ã4ËYó@@ÜÐ7±@AöK¤Ü@CÇk9@D)B~I$@EBÝꢀ@F\YW‹@GuÔÄa&@Hp0¼.@I¨ëœé@J‡	ù@KÜvÚè@Lõ}ã½N@NP#@O("¼þ¦@PB0)]™@Q[«–B:@RuG¢H@SŽÂoˆ@T¨]Ûé4@UÁùHJî@VÛtµ2V@Wõ!•-@Y‹Ž}±@Z(&úá¤@[AÂgF$<Ä<ϟ<Èâ¾¢™<ÊbÐ8š–<ÆæUø¾'<ʚsŠ)ž<ËeLŠÔ3€<ÍBí²ô±€<Èó´ÚV~<ÍgDúY<˹@^¡€<Ê_ù]Ðb<Ì©Ý¥µ€<Èø'n¹B€<ÇØpºu<Éڇl׀<ͳÑýO€<È |™µ
<DZUú·€<ÈÖº7¨<ȁ
óQ®<Æ£ÏY¬<ÿ®}Âë<Í=&£Î8€<ÈU< WK€<ǜ€û݀<È~#e<Èꤠ®€<ȍ{mµ€<Ë·Ù²†<Çð£(*¥<Ê£"Áµ]<ɇµV"€<ÍE»è€<Èÿaj0)€<Ê߉´P²<̌›Œ€<ÎDƒCäÅ<Ì2@JO<Í
ÆCÆ<ÇÚKËà<ο«j-ç<Θ' E)<Ì+dFγ<ÍoZY<ÅøÙ¸®5€<ɇrÃNX€<Æo5¾x<ÆÇò)ºµ<ȉ	¦¸€<Ɍ‰<ÌuGÎV€<Ë1'Õ[r<È«‰¤¸J€<ÌJª³<Êú†ÙßC<Γ	öá<ËÀ
¼"€<ȓ%ß:[<̼SjÙ<ÎÑ`Y€<ÏÀiûP<Ï	¡â1ê<ÌùGN´"€<ÊîÈH›s€<È?¡%—<ÊÏÉãWä<Ï¢@t`<ÉÔ|Øc<Êó ãVÉ<ÉÎ3~!><ËÈĽ[<ÊÇ7•C:<Íń'õÔ<̜@	Àí<ͦn©Mx<ËE߁ìÛ<ÍåoŒ<ÊmjÛI<ËGN^¿x€<ÊižÑ><È €	"€<̘¨7aՀ<Î4ÇóF€<ÉX%<ÌHÏ4Ë=€<ËA‹"M€<ɼ¶(x®€<Êà΢
̀<Ì¿›|¬€<Ê÷"é䌀<Í'¯X.€<͓·-}>€<Í5íþZ÷€<ËwÏ癙<Ëêd@ì<ʈbJ<È`8,,€<Ì%4øÆ<ÍÀóÍ<Ì»8¿i´€<Í7*¿©'€<Ç.'
ìs€<ŹH)L™<Çb³ã'£€<Èñ
a–"<ÆM
Åf
<Ɲ€‰ö0<Ê×oý.¯<ÉHï=Á<Êhµ\€<ËXJ–
5<ÉÝK¨€<Ê~690€<ÌvqyQ€<ÍJ×s€<Ê]"Ôڛ<ɄۅÂ<ɺ4[¿€<ËÁ ðâ¢<Éð©@°Z<ǃdO'+<ÊJÍcî€<ËÁÿxOß<Ê÷؂Cà<Ìc4؍ˆ<Ë
Æê…v<șÚp2+€<È5`bÝ<ËH5 	€<Ë=­Õ<ÌnpI@<Í°ëBôʀ<Ìäßom€<ΤU0&n<̙xX"y<ʒˆqS€<ÈN>$ƒS<ÍFÃ0-<ËþpÌ<ͪß%œ€<ÉYÌÒ?h<ʸW<Ⱥ£ux<ÌÓE°œ€<ÊÊÀÕ¥±<Ìؓ¯'ì€<Ê)0¸aû<Ë$C"Í<Íb³u[E€<ÍxÎ+2܀<Ë}˜‹<Éóèñ0U€<Ë/7¶äÁ€<˪À?½<Ì^t€<ÉXFŸa‹<ÊÖ®mù¬<Ì(ÇwPŽ<Îýr*€<Ì~3ˆV€<ʪÛrr$€<ÍøžZí=<Í3E³é€<ËÍ[Xè€<ÌÓmØÑ%<ÌvA%""€<Ì>cmMÐ<Êç­µ
€<Ë@‡®
J€<ʦEã·ð<Ê)ºõÅ€<ÊëïK÷4€<Ì(5J%c<ÌÜ×5©<Í¥Ì~>ú€<Ë5ÇpÁ·€<Êw§å誀<ËJž¤Âæ<̈́w-KË<;Ü|ö€<Ìü=XX<Í@x°²€<ÎÀO˜Ã6<̙?¹.<ÌC¦¤ŸK€<͐–á#Ȁ<Í{¥`ö½<ËÉ«ÿ<ʳBƒÝÓ<ɘQ²<ÌË·Á€<Ì[øh³<Ídözm)€<Í lT‰'€<ÎG<ç<ÊƒËÙ¶€<Ë8éƒûŒ<Çûéºí<Ç'˾(<ÇaŸ€<ĵ·˜ó1€<Á÷Íæ€<ËÀØ"€<ą¸!
°<ÂÖ8X¼-€<üvž·Â€<Ç*Ûa Â<Åò\š#<ÆfRA™<ǔxíØ,€<Æßg€›<Æçð0Œù€<ȼÿƒ€<Èêg€î+€<ɉ0'€<Ê[i#·I<Ê
ʽ¢€<Ëf™á¦@€<Ë»d}'€<É"ûJo(€<ʏÌ4è€<ɆøÀtÿ€<Ëø¾ü*<ÊÏÈð¾<È ]ˆ4<ǀqCh'<ÇÕÌF˜€<ɝô¦N'<Éêíë¹€<ȝx%<ÈAçyÓ€<ÇÃeVÞ#<Èp¾®§ß€<É7Á¦R€<ÈIgNÏ<È´9ƒ}<Ê!¹¥›[€<ÉýéýÄc€<ɹ1†Ãú<È»Àû¶º<Æôy3W<ÊRÄÔ8{<ÊhžDïO€<Ê¢LW$‹<Èq®4€<Ê8*¶q°<ÊÚè.ÀÎ<ÉJG8<ȓŠ4•™€<Æ ïßä<ÈÔõÕ<É=y6Ö~€<Ë[©÷
€<Ê+̕FT<Èö£~š€<Ŋ´=k<ŪŸOí¿€<Ç?™Ó²<Èjòq<Ç|Ьúˀ<ʈ‰"d<˾ǙD¶€<Ì$«š€<Êî³è°Ñ€<Ë<=C€<Ìõ'Òf€<ÌÖJL™<͜*u<ˉé!¾€<ʸ­KÄS€<ËmŒ²Þ€<Ìmÿ¿R<κýÁ<ΐ~œ€<ÎËúa¼ƒ<ÍPdí"
<ÈÛîd'Ö€<Êk…œÖ<Ƀƒf°D€<È6ìÖDÏ<Ì»/'/€<Ì­þ
<ËâœÂӀ<֍©5<Ì(
@Cx<ÊÙ$&/²<É»c¹«ù<ɔÃAŸA€<Ël¦[NX€<ÉOùBš<É ÛBU¥€<ËDrï€<̵獻¸<Êû>P>€<Êß®NÅ€<Êîšpˇ<Ëãʨ!€<ËcýÈt€<ËEg	Mm€<ËÃpÛ<Í[`ÞµÔ<ÍR+ìEƀ<ÊÙKók*<Êêª@m€<ÊR)¢š<Êér–'î<ÌÁ0÷zd<Íâüñû¦<Êæbfp<Ë̺É€<ʃ:G鲀<ËpÍ¿±ª<Ê"ŠÔ€<Ê6Ðj <Ʌ:àˑ€<Ê>;4H<È°
çû´<È]ö´€<Ȫ
2b;<É5éù¾
<ÊwÇJ0<̜X­_¥<Éàß!o€<ÌÀHÊJ(<̍7¶[
€<̟÷×橀<ËsN?} €<Ë/sã5<Ì(‹
"<É_÷€à€<Êq»+`Ā<Ê*:¨9:€<ǛXÙÌ2<ÇÞhß<ɏçUÉ¢<ÌÊEtÖæ€<˶°»¥<Ç뗝¤º€<Ê Åç ;<Ç!ÏƦ<Ǟ۴ ˆ<ÈAåWù€<ËmYð&ڀ<ÊIÍ\'<Ë
vš-<É®2@€<È£Ýù™ñ<Ê{Jž0l<Ë÷&k€<Ë÷Íu×<ʞkç|Ä<Ì:È
-û€<˦ç€{<ˀ¥Ëǀ<ËUíŸÉ €<Ë^éœÖ<Êžéµà€<̱'õ€<ÎoÜZæ-<ͶÛ^р<Ë K"€<Êí1€:$€<ÉÔû×c'<ÇÚs·n¿€<Édš®êπ<Ȫ¤®ÿ€<ÉóqÆ$`€<Ê";¶ú€<ËÞcǏt<Í
½œÇø<Ìvχ掀<Ìq°Î<Ώ'ÄoÂ<Íܘ8!8€<ͧ`nÒå€<̨ëþ'Ú€<Èñ &al€<Éqáьú<Ë~¹M–€<Êeöq5G<ËX* ùª<̽<ˍe
€<È0tÆR<ÊNãqöè<ÌØy]c<ÌrÉã®<Í2EYÑû<ÊòÃ}»ý€<Ë_"-ÿ<ÍÍb<†<ÐBoʪ€<ˌù<Éíj€<Ê)È>¡<ˁßIƒÔ€<Í®µE¥›€<Í·Bšր<Ìs½¯6€<̓Á9òË<̹<ë¹Î<ÍjÂdçØ<Í©m¬LЀ<Ð w
Nï€<Ð!º'€<ÍÆ•NC€<ÌE þú²€<ˊµ;9¿<ˁ'§J/€<ÉÍ;´"€<ÌeÚÇø€<̛թÑ:<ÊÇÙ(±˜<ÊÌ6ìM<ɁÚ3¬<Ì
OÁ¯`<ÊZIÃb<Ìhë˜<ÍWü <ËÕ8zë€<Ê+KñԀ<Ë·ø¿€<ÌE «€<ËyŽéz<ËÒ¸fö€<ËiâρÁ<Ê°õ©ÐJ€<Êhó­TA<Ì–Ò[€<Êþö"¸€<Ì<xå´€<ÍèçlVG€<Íð9k[™€<ÌÉÇG€<˲O¥:c€<ËqÍ<Ìok‡w€<Í}>‡ØŠ<Ë¢(ã¿f<ʄð7Ë<ÌŽˆè€<Ìø'"ñ<Ë°lîv<ÉlN<ÊT›²zM€<Éäy3û]€<Êeuq-­€<ÌKÌ4CĀ<Í#]ổ€<ËK—|ç€<˺µÄF<̍¯Ôˀ<ËÜ#D<ÈkŸÕ$X€<ÊPöŸ<Ë|nðUŀ<ËNp¶€<Ë4YÿÕÌ<Ë´Y¹<ËQ£?<Ê8g{7é€<ʆÎ÷u<˂ÝÚ%"<ËbÀz'<Êþä»Íæ€<Éb›åK€<ËH4KÂp<ËT
ß%u€<ÍùQÇý€<Í{`Ê»°€<̝3ÒÍ,<Ìð»z<ËÙÛ¹äڀ<Î9úvÁP<Í#RXð†€<ÌIÂý×|€<Í"­í´Ä€<ÎÀ¡m¾<Í¿Î5i€<Ȟl~܀<Êћþî€<ÉBùw€<̙ a#€<É!©Hæ<Êk©™¾<Êùm
wê€<Ëu)as	<̍߯W‰€<Ì
~mÅß<Ìøk젊€<Ì)àw§€<ÍÔ¯mBù<̘Àa³§€<ÌÕ¦­í¸<Ê/E™Ñ€<ˆáaT<Í2å¾<͗IPAŽ<Ì
öD^Q€<ÎUFG*<Í`ǽáë<˞Ùހ<Ì^֛¥8<Ë""TÌí<ÊižÑ><Êd¶›rÕ<ÌY…i÷;€<Ëtؑ†<ËTàù¬<ÊêÙÀCò<ʶ1ãó…€<Î;Ä™ú€<Ì~µª"<̛¬p¯<Ë.8¬ö,<Éî0U³C€<ÌTó‡Pý€<ÎÀ.ö©<Î<‹1Œ<Ì®öt¤!<Í}¢ U€<ͼÂÝ¥€<Í+Ì|³^€<Íëªí€<Ì_>tM€<ÌÙv-`€<ͬKÀë¸<ͼðZ!€<̆gôÇ<Ëæ¨F€<˗Šâj¼€<Î9°0ë{€<Í°z}vö€<Ì*ê½B@<ÌâÑD6Á<ÍT]i:l€<Íyò*†<Í"çSH<ÌÿñÎ
=€<ÎнNù¾<ÎøÁIö<ÍƘÕ<ͧž&2ë<̘ˆ;›0€<ÍÄS?)¯<ÍÈüá€<Ít!(/<Ͳ…>*<Íq£žoV<ÍK"ø"<ÌMÂv¬€<͹`<ϓÛ>BÇ<ÎË;Êf<ÏN<ÏÀ)—l<ÍЮÅ.<Îdñh€<Îa†È:<Ïߎ£Vl<μÿq<Ïàsø¹D<Ð'è­!:<Í!ýÈIÆ<Ïd=½8<Î.Ô;Y€<Ìù¹¼¿}€<Í`…I€é€<τM-ÔO<Î{tD²<ÐÁW§<Ðg5i¡W<ÏY—0ø<Ϊþï<ÏÒ¾PƊ<Ð-(u2<Ï÷¾Ðh<ÐÉàpÚx€<Ðvi6V¨<Ïm5êáÚ<ÏxÌSð…<Ð,̈¾æ<ÏØ.æ›<ÏØzzY<ÐÒaÑ/<Ð{ý7_R€<ÎÔa	<ÏU8_òÁ<ÏQè8B<Γ¥ÙÕw<Ϙ8† <ÎÅ¥¥Åh<Ï@œ"Ñ<Ϟ´£b<Î>#
dà€<Î1V}°<ÌÐÿxÃ<ÏÂßv ã<Înú"D<Ï­öœ/=<Ï.ÊöØ<Íbz>UÉ<Îú±×q<ÎS‹Fþ<Ð
k1€<΁}›<Ïò[±g<ί1Ûté<ËO¿€X€<ÐnFÙy?€<γjlûÌ<Ш#—Äú<Ð[~×΀<Îkª.ík<Íç,ü]<ÌÜölÅŀ<͒Zé´ä€<̊±<|<Ϻëä-3<Í5°'<Ì;îäX	<ψü4sÎ<ÏD•Ô¾<΢åŠ<Í$ÕÕù€<Î}ò2ÓI<Ìàwbfƒ€<ɤÅh¥×€<ÎÄ©UPý<ÍØB	T.€<ÎJà,J_€<ÍW׀#€<˙~ä¥Ð<Îݳ‰'€<Í7o¦<ÌtA¥^¶€<ÌŽñ߀<ÎñÒ¤Ë<́m½U€<Ð%uSk²<ÎÁ`{Ð<Ì«ìo8€<Ѓg`¶v€<ШÄVìŀ<Кj²c€<Í­$K2N<ËʵEx<ËÚo­ðd<ʂ–tN<Ìe%ˆ<Êt[yŒ€<ËpzC€<Ύê¾
<̗ºxê<Ð/ê³>Q<ÐâwŸoã<ÑQç?	ª<Ð_ä<$€<Ð Ò€<Ï,µ"<ÐƋ1/œ<Ñ	P˜Ž¾<ПW½Î<Ïë3-<Ïä{C·<Ïü8 q-<ÐD¶Ó<Ðo¶¨å©<Ì5]D¬<ΚÆTöæ<Ïí̅%s<εÆRRÛ<ÐWªë<ÏåØè<Ðq"U}<Ð'ÃN<ѨÊYP=€<ÍÞµìË\<ÏKɽ0Q<ÌFO‰FY€<Ï:²s<Í>CÄOÛ<Ì?û	õ±€<Ïѧjþ<С
§'ˆ€<Ï©Ïc±<ÎbëÏé3<ÍüOeó<ÏgÝD<Ðêv¥£€<Ðü?ówå€<ÎÑ['MÒ<ÐD1úA™<ËtRR€<˟ç
íÁ<ʁÔMxí€<ÏûO§%<ÎÃFè õ<Ϟ¢€<ÐR`<ÎIG <ΙkÀ<ΒÆ<Ïf‰À<Î\:€<ÎÍjà<ÏÝ <Ϭ@<Ïcº <Ð<à<Ð(>à<εc@<Ïç>à<ÏCE <Ðn—<Ï|Ã<Ïó<ÏÈý<ԟÀ<Ϧð<Ïkã<Ð&Œ <Э-€<ίA@<Î5½à<Íi@<ÍN <ÍUR@<Í1
 <Ð&GÀ<Ï	"à<Î@å€<ÎÕí`<ÍÛx€<Í u <ÍÚ <Î/€<Ìþú`<Ë.? <È´`<Ælkà<Ãî<ÈX <ɜZà<˯«@<ÊHÚ <ÅÝ<ÂC¯à<¿ã7`<ÅG!à<É# <Ìi3€<ÎDú@<̔ç <͞©@<ϸ`<Î!È <ϸK <Í~' <ÍmüÀ<΀<ÎWpÀ<Ï}J`<ÏOÀ<ÍÛÅÀ<Ð"<νƀ<ÐR²€<Ï%»€<Ï <ÎÌ~<ÐJÔà<жÀ<Îzf@<Ït}à<ÏÜKà<Îø¸@<ϕÆ<Ͻ
à<Ð ]@<ÏЦ€<Ïå®`<ÐeÆ`<Ï­À<Ï)í€<ÍF <Ï$¼À<Ï7sÀ<Ϭå<Î(Q€<Ð$@<ÎRæÀ<Ï" <Ð;`<ÏîA@<Ð`
 <Ð(¹<Ð?¹ <Ð<€<Ï~&à<Ð0_`<Ðrq <Рé`<ÐM`<Ϗo <ͬ§`<ÍI <ÎE¸À<ςÑ`<ο<ÎÎÑ`<Î~Ð@<Ï}=@<Ð^€<Ïv`<Î×Û <ÏúG <Ð,Ë <Ðfd€<Íë`<Íæ˜à<ϊè`<Ϗï€<Ю€<Ω­`<λà<Î`z<Ð$y<Ð*<ÐpÀ<Ï©V <ÎPÄ@<Ͳ"à<Î&O <Íe`<È;€<ÄÂ!`<ÈK—`<ÍtÜ <Ï¡UÀ<Ïi<ÏCñ <Ð0. <Ð/à<ÎN@<Ïހ<Îo€<Ï( <Ð"ã`<ϱœ€<Ïl5 <Ï"W<ÐÉ <Ï՗@<ÏKy <Î}1<ÎVà<Îø/€<Î$`<ÌAA€<Æ9`<Àù• <Š‡À<Ê)`<ˍP`<Î'@<αë <ͯä <Ð÷À<τW<Îð@<Îââ <ÏvGÀ<ÎÎÀ<Ά <ÏDÀ<ÏÅÈ <Ïc¯€<Í}à<Í4^À<ξ¿À<Î`<Ïà<Ï0Fà<Î_ <Î*Ã`<ξ@<Ïq… <Îè`<ηր<Î1õ<ÎÁ¥ <Îý€<ÎêJà<Íjþ <Ê/À<Êp <Ìá5`<Ͱۀ<Îm¦ <Ï.¾`<ΗÇ`<ΫI <ÎÜíà<Θ>À<Ïb\À<Îð†À<ÎF <Ï"À<Ï3û`<Αـ<ÍáÃà<Ì¢¥`<ͳP€<Ìÿ<ÌB…`<ÌSҀ<Íò#€<Í4yÀ<̯¢€<̹à<ÌW <ˋI<Éq¦À<ÈÜö <Ëk	 <Í<Í(܀<˅\`<ËP <Ëì <Ì@þ@<Ì)F`<Ì®Ô`<Ì·Eà<ÌÃ' <Ì\	À<Ì´ûà<Ì­RÀ<Ì=pà<ÌW <̂€<Ìdà<Í¢K<ÍÜW <ÌíX <Ì! <ͨê`<Í`¼à<ÎN`<ΣQà<͚j <͊®`<Îe <ÎäÀ<ÍÞà<Î<ù`<ÎõÅKp3€<ÍqäÀ<Ìk'…Dó<̦IO‡ <ΓßMN…`<κ	⍐@<ÌÅÖøQ7`<ÊÍáÜuÀ<Ëåt6`<Ìl«à<Ìn	Á0â€<Î
«ýÒ´À<Îl,Œy <Îx}0—<ÍzÒ<<Í(~4DÀ<ÍÈBÁD1 <Ïk8¸K@<ϋ§½°º<Îuz$ve <Îü(»¶@<Î^"§L€<ÏGw°æ	<Î2Õ2×À<Îb"¦>À<ÎYÚÕ!Ҁ<ÏÝñŸÀ<Ï"öô\€<Ïg˜J@<Εá"û <ÏÁ´1x€<πˁ¦<À<ÎÃíæÁ€<Ï$ñõýq<Ï åTªOÀ<Φ
"8 <Î=̽Yz€<ÎØ'xWÀ<ÏÉDÐÎ@<Îå¡%æ}@<Î;@ET@<Íÿ¬Ù}€<ÎTí(z`<ÍL°Á!
@<Î5ˆ]fùà<ÏÐå¾t@<Ði]éz <Ð=Jíïˆ@<ÏC@Øw<Îþ'EôÀ<ÎƵ_F0<Ï-¥
%<Ïç:%W#<Îsšš€ <Î
ûuÇ®à<Ïp]lJÀ<αX¤¶pÀ<ÐLsz³<Ï:H8ê<Ψ¶@´·À<ϟ'¢TÓ@<Îô³'ËÞ@<يz"h@<Ω:;ø<Îî&Ž3€<Î$h€<ͽ¢)á2 <ͅ·ˆyà<Ï#,ľÖ<Ϫ×È|±<ΖHÐà<ÍàBõïÃ`<Î¥‡Ù¡À<Îê]ß <͍ن <ÍKސëu <Íñ{âz@<Ímª Y€<ÎU	›¤Û <Îÿª{t`<Í;¾@€
à<Î[µQ<Í3L÷ <ÏDøð1@<Íà;‰ <ÍR‹¹<Î!a:Φ<ΰ"6 dÀ<ÏHÛ' <ÎD¾jö~ <Íl	Á Ð€<Íz)˜ ø <Î{›É¾Ü`<Î{TÄel<̌¦œ†À<Ì8¡U|Ȁ<ÌBa]x'à<ËxuÅ$×@<˦‡»¡à<ËÛúýÄ <Ëy`cû"à<Íaý1ð	€<̳ÂF¢*`<Ì1´ìélà<Ê|Àúnõà<˞|
<Ìê8Á˜`<É=`ë <ÆGÇ9¨à<Ǟ©u®: <Ɍ%¥Íà<Ë8‰ûÂ@<ËÔa…Œ<;QÜÀ<Íèþaß\À<ͪT¤i* <̉ ª=<Ëë–×ÕG<Ìnß+þÀ<Íójþ×t€<ÍUÔ@f€<ÍìÉ3ið€<ÍSÃ|ã`à<͍zµegà<Í#·'e@<͝xÅ
à<ÌÍÃáñ <̹49ŵ<Ì@qåCÀ€<Ìc¹IOHà<Í<æ'• <ÍÎi} <ËßbHpÍ <Ëd63ë^à<ÊÅ-¸€<Çò17z{@<ÃkÒˌ7 <Æ?ß0‡ˆ`<ÊûˆÔŽÀ<̉dQ¶`<̇:âó€<ÍÀ4ߘy <͜}½Ñ˜à<ÍN_èñs@<Ì4soÛ<ͺˆÖa¾ <Î7(è³Þ <ÍØ¿ã%\<Î
7¢ãà<ÍO	ÊLÀ<ÌüiY5€<͛£+iº€<Í»´Ùl<Îbéø_8<ÍÿS¾|ž€<ÏW¿IÇþ@<Íq©ïÏà<Ì4ÔRà<͕™zžÀ<ÍKÁ9;@<ÍèåxšnÀ<̯º\è<Îü«ûÉ<Í»®CAY`<ÎfSk`à<Î"ƒÜ<ÎK ¿Ò <ÎfÜÊV<ÎKÁvDË <ÍÚ÷7R>`<Í-Øú¶Ü <ÎÑr
<Ìçüh ™à<ÌeKVÁÀ<Ì,ϳ6Xà<ξPŠ{À<δ¾áí <Î
2_º@<ÍÊÐ1ñÏ <Ͳ»cÃd`<Î~…ΐV@<ϵ÷SkE<Ï'v‰Ôÿ@<Íæu»—À<Ì߃ûŸ€≮:¢pŸ€<ËI¸¹©ÿ@<Ëãb¢ú—<Í7—6Ìr`<Î^²Hð`<͐±Aëß`<Íp­¿'<ÍhÏJŸà<Η®«í`<ÌÒ¬`6`<Î|K¹5­@<Íø=ÆèºÀ<Î5Õ_¿Á<Î`oÏò`<Ͳõôz]À<Σ!µ+à<ÍÄÄ1`<͒˚c£<ÌÝÜrr <Í9À
Å`<ÎýûjÚ	€<ÎÁ¥¿óó@<ÎF;Þåû<Î
D'¥Ù <Ïø™S*€<Ïß<ʾÀ<Î×j2›@<Îßt íÀ<ÎÇn‡çÀ<ÐíÕç@<ÎcêÜ>`<ÎÿÂIUåÀ<ÍOYúêR@<ÎaCž€<ÏUEº§Š€<Ï,Ï?@<π &¿<Î
ú­h½ <Í¥2ÑV <ÎÛä\]<Îʔ·€<Ï*¨‰G|€<͉¹	] <Í9Jµû€<̵@r‡U<ÍɳÀ'6€<Î*
qƒ€<Íߏn¬‹@<Î;¹]y <ÎõÝ>§ <Θ¿` ã@<Îÿ¥M Ç<Í~7õá‡`<ÎiZ« <Í?÷"ˆµ@<Í®]Š <ÍaqmÇ%à<ÌͶ$›± <Ï+Җz<Ï/(3@<Î!ð/ä@<Ì 'É®<ÌÓV‹. <́(Ý÷`<Îx4_öà<Îï."¹Ê<Îjæ?Âà<Ìñ—¬º <Ë!xz¦à<ÌðD¼ZXà<Ì¥h¶	ª<ÍêO-öà<ÍĨRXà<Í!'†Žs <Í@Â`wc <ÍÐÉõvÿ<Ί µ>€<ÍZ(‰`<ÌùՇÀ<ͺ۷ê <Î'¿[]< <ΈÆZ@<ÍW,u@p@<Ï=½Ä'ˆÀ<Î}9"Ýú<ÍyÓ\÷J <ÍEoOý{`<ÌúAØèý€<Ít"éšÜÀ<ÍsqOà<ÎA	. <ÍRIDÅt <Î=¹ò$@<Î'ßÀ<Í¥ˆíGÀ<ÎEBÿ†"À<Î瘤R½À<ÎDÈ[½À<Îæ‰}þ<Í®Iú;Ù<Î.ë{G@<ÍÎ"]'À<Ìç§`c <Îö
Â5U<Ï%YêÓ>€<Îéqy̞@<Ít¥ëQN<ÎE;sòî <Í/èçÄA <Íè·×)µà<Îq4O <Î¥Å*óaÀ<ÌæÑyeqà<Î=îƒtx@<͞X6Õà<Îå	áäà<Î![× <ÌZ¸)H©@<Î¥*Œ´À<ÎxºEț <ÎWš){à<ÎFZÅ*?À<̀Ò7,s€<Ìx¡Âú <Íz !þ,€<ͅTe‹`<Ï
!?À<ξiyb@<έ-ˆ'§€<Í¡Œ†…5<΍q¹Ìà<͙"€<ͽÅ_çŒà<ÎK,›€<ÍWǬ‹v@<Íwo™ó& <̚º–¯ <ɯY@&¯à<ÉúÛ¡"q <ÌÚÜ&tހ<͵þdìRà<ÍuÍ$`<ÎqlÚ¦[À<̵…Ê£" <Ìî1ÐÍH€<ÍP8bp| <Ë%‹"@<Ìe™m
ê@<Î!Aœ"³<Îóæ™fà<Îaéég@<Íã|bLóà<Ìä¼Áò-à<ͳƒeà' <Î5ÀjB`<Îèö˜±9€<Ð…
ªP <ÏN-]à·@<Îw¼º¬G@<ÏÞ‡§<Îï6<͙µ# E <Í)³ž@…`<ÌD2Üà<Ë9CžC€<Îp_ŸÀ<ÏÔÊ«jmÀ<΁Û`à<ÎS#õ¬€<Ïž	u€<Î8
M9_@<Í
i¤~Éà<Í*ñÛ¶ <ÎÀh_ý€<Î)»*0 <Ð
¿¹š <Í2h'Œþ€<̤¦î=Ç@<Íؒb¾`<Ϝ¸‹IE@<Î
£é[–À<Î¥¦°Òà<ΚÂm0 <ÌÐa*K)À<Í¡þMx¥@<Îy÷¦¥à<Îp@†¹ <͹"êɕÀ<͍%ê'`<̪"0±¡à<Ëß@¿§´ <ˁÈГ`<Ëæø(×Ùà<Í"ÿÅH€<Ì¡~ƒ—<Í	q~T`<Ì,Ë&"^ <Ì)Ô¬®mÀ<É°'ª <ȐE@ <Ì
¥Ô{î€<Ì0œU;€<Ëûý²öX <Ìzx£bà<Êʊ`¡ <ɹ5²H€<ÈÐÖR`<ÆU&R<ǔ0ý`g@<ÉvgäÕ<È\JïÓà<ÉþàjBà<Ê$tsÈ4`<ÈÜ·Öé <È΀y€<È诳´PÀ<ÉIQÙUèà<ÊÁçü	è <ÊöŠYà<Ê£ÿ—@<ÈøÄÿh €<ÉÙvˆ³•`<Ê£˜ŸN <ÈâoÁtQ <É8Œ¼Óº <ÈôõüÄé <Ȳ2.<<ȖtÅç'À<Ç äúô? <Çc¢j­o <ȶ6Ò <ÈFé⚀<Ææιë@€<ÈK¨­\dÀ<È.´´@<Ê|Z"-w@<Édæ˜áÀ<Ç}ãÅ£‡<ÈiqæóÐ@<ÊI;'M6@<ȁÆMø <ÉÀñ'&	@<Ê×çÊü€<È[ç
ms <Ƈtùݸ <Ée¬xÓ>€<É,=Y›-@<ƸÞ;ñà<É\©Ê8P<ÉfëM~À<ÈrŸuѱ<ÈÁ}¹`<Ê£
ÐlÈ<Èùê.öV€<Æ]mÙgú€<ÄЖòá <Åþ¯ËIB <ȽÑôò <ɍ:"z@<Ä´+Q­D@<ÅæX"Õa@<Åd#*°j€<Çßè_x`<ÄÄ:`<ÈA| <Éúe3@<Ê[…bì <ÊÈJ_¼ <Ê3¶õú0 <Ì«ñy‰M <È<ÃI<Ʊڷ¯k<ÄŠAñ<Ë?^à<ÉJQ‡À@<ÆS"¦	`<Ë/ʛ]ê€<̉D3À<Êúî1$˜à<Êù¾ò'[`<Ìh{ªà<Æ1q%!à<Ëԏރó <Ì"¹Qgï <Ægý¬fl€<ÉmÎc.`<Ïۍ"ýA@<Ì7+i¢à<É)OžTYÀ<ÓkGI¨@<Úý!5eÀ<ã_¦± <Ñ>•®°À<Î8ÿòG‹<È<O <Ç£y –â <Ëõ¥p¾&`<Ê>whé`<Ì**õ6`<ØÐ|yåjÀ<ÑÏÿÎà€<Æ~4¼%`<–<º¿¥€<Éã"
cà<ʇö'õ`<Ì!ÓØñè <Ȅ‡\Á<Ó:Ÿå2à<ÍÆ<¦Tnà<Ɠ\âäB<Ç ŠÛ|à<ÐÐá5.o <ÎñYýñ@<Ç­¬~k <ÂþžnqÄ`<ÈÀ	gsÇ`<Ía÷¯"|@<Ç«4}ŽF@<ÒÆ"H <À*ÖlK@<Ç5|Çn <ÐéÌâŒÀ<Ñv7ã:`<ÇA
˜Œ`<Ç\üO}Ö <ÈèÙ½X¢`<Å;"KZ"`<Æþ4¨€<È9åvO <ÄwXùŕ <ÄPI@<č͘¡ó@<Æ%ÞÝ늠<ÊL'žd®`<Æ·ïèUjÀ<đÆc<Èd4Xð@<Ã"(ˆ§ <ȟwUÙ#à<È8Â'r–À<Çë¹ðU`<Å=í{ <ËɺºhÀ<Ã`û;>¦€<Ç0Ââ'ù`<ÅͽÞÉ<Ê"¨¬=†À<΃*z <×£«mĈ <Û w6oà<҆;¬"W <żÌÞÇÃÀ<ÉÈ¿à<¼†L¥€<ÀÀ$ã°<ÖPŒwµN<ϒ@¬H.@<Êh©i¡¶À<Â9Ñè'hà<Í7Ǹä@<ÈSY=k`<Çq
§z.`<Âû¿ÊR< <Å…åwQ@<Æ9£eÔÀ<ÆÒpÛº?@<ÅÚ$Ú@<¿LïýÁ€<È(m$¦—€<É`|'V‰`<Ï|k‰R@<ς;/°Ø<Àcû¦R÷ <Í4dç"@<ƺÅrLþ€<Èè­, <Æx`ï»`<Èv¾óñ£à<ÆèºîÀ<Æ¿‹Å»ÍÀ<ËN$'-<ÃÄbÃÉÀ<ÆUlçƒ<ˁËϺÀ<Ê­]X³`<Î«6äÐÀ<ÇôP;¯+€<Å©X/'" <ÅhgÉeÝ <ÇíkYü <ùqoŽâ€<ɔµr¶X@<¿²¾ÜU§€<Å#Ô‡t <ٟ_˜Xà<Ò¯µìâ€<ÎZèN@<È
¬B~à<Á‹¤H…¡`<Ê\¡g½pà<ÉÙà±À<Ç	@¢äÀ<ĤˆTÀ<ÅNâÜ  <ÆÃaÀ<æ¹C{ <Â&dÖ]à<ÁïMâ5@<¾×ëÈ<ƞóôs¸@<ÍÇ|ç <yÿtrlÀ<ÆÀ{.øi`<Ñ6	|ƒ]€<¿ò§Kë:<û'hÀ<Á|ù£$) <Æ8…PÂÒ<ÅÇÜL¢`<ÆÑ"™À<Çë±Úâ@<Ê]-+æT€<Ï+ûxîÝÀ<ÇÌ_aA@<Éy֙ë=À<ÌÂüf¡ßà<ÈX;»sà<ÅZõ›Ò‰À<ȐÿxI <É& <ɾʀ<ÂÞz<ǃº`<Ǭ! <Çq <Ƃ†€<É
ƀ<ÆÀÏà<Æ
å <ƈ`<ÅΉ`<Ɓq€<Åwëà<ŜÀ<Åüd <Æì¯ <ÈE‰€<È|¸`<ÉYŀ<Åêëà<ÆÅìÀ<ÆJ›€<źk <Æ9 <Æ~`<ŝŽ <Å­G <ÄÍoÀ<Æ+À<ǧÇ@<Çø¾€<Çí@<Ç4€<Çj <Æni@<dzZÀ<Ç"`<Ƙà<ÇA©€<ÈD9À<Èeà<Å«À<ÅÉ`<Åíà<ÆÙ<ĽD <Ä+m<Č à<ÄÔ¯à<Ťþà<Å+@<Ç·`<ƙà<ÅÐ <Ãf0 <Å@A<ÇÇ`<ƍÇ<ÆÏæ <ǯ¼€<ǕUà<Åõäà<ýp€<ŽÀà<Å`<Ƨ<Å	ïÀ<Ä"¤À<ĺà<Æ[j <Ŷ²@<Æwü@<Åþ‰À<Åø`<Ã÷J@<ÅMm€<ÆfÒÀ<Đ½`<Æ÷+@<Æ×f <ÄÿB <Ą}€<Æ>~ <Åîü <Ň<Åv€<Å ¶€<'n[ <Åsðà<Ä·Š`<ƍ· <LJž <ÅÛ©€<Å·Õ`<Åöá@<Ÿ@<ÅûÀ<ÆW <Åí`<Ä]P <ÄCc<ı
À<Åm¯<Ƥ <ÆcŒÀ<ÆV,<Åïy€<ďS€<–S<Ãÿ£ <Ƕ€<ÇòÀ<Ƙ@<Æ-þ`<ÅZü@<Å Và<Å*ý`<ÅvÒ <Æâ <Æݗ<Åuå`<ÅRM<ÄÓÞ@<ÅOހ<Ři@<ņ‰`<ÅèT <ÆÙ<ÆñÎ@<Æ#p@<Æ<à<ƹù <Ũ<ŗ©À<Åò€<Ųž@<ÅÔº`<Å/– <Å;À<Ä´¥ <Ä#ƒ<Đ<Å·© <śØÀ<Å/Ù@<ÆLt€<Æ)À<Åì``<Æ©ù`<рà<ÄßÛà<ʬ€<Ål" <ćö<ň@<ÄÇ|€<Ä|õà<ÄÜæ`<ÃÃeÀ<Äˎ€<ł `<ÄÆe`<Å¿~€<ƎÊ<Åôà<ÄÈD<Ä勀<Äá>@<Åë<ij‡À<ÅA'À<Ŝ† <ÅQÃà<Äò–€<Åls`<Å54`<Äsµ <ÅnÏ@<Å&ÓÀ<ijÌ<ÄC%<Ä'4€<ć&<Äá`@<ÄØð@<Ã¥Ù`<ÄkÏà<Å°ë <Å!À<Åà<Æ\+`<œM@<ÅÛà<ş®`<ÄÑL<Ä¡à<Äãǀ<Äî²À<Ä×j@<ÅPÕ <Å6q <Ä®Æ`<Ä+J<ÄúÀ<Å»:@<ŵr<Å`Á <ÄÞ> <Æ
Oà<ÆEµ <ōe <ÄñÌ <Å1¬`<Ś <ÅàÔ <ÅF`<Äó=@<œü <ÅÞ <ÅyÆ <ņ^ <ř[À<ÆÙ`<ÅÍrà<Ňè€<ÅɊà<Å <Æ÷À<Å:`<Å3}<ŬI@<Å/à<Å,Ï<Å)È@<į¹<Ě* <Å _`<Å^# <Æ,À<Å=~€<ÅY <ŌÖ<ÅÈ_<Ä·h@<Æ:î <Ōõ <Å°><ÆP€<ÆM`<Å€@<Å ª <Å|ä`<Æü@<Ǝ>À<ÅÍ5€<Å Ê@<Åa<Åx@<Åt/@<Å,T <Åö¤ <ÅÎáà<Å? <IJ{`<Ä´<Åak`<Å·À<Å>G`<Å$£€<Æ#t`<ÄTa<²ˆ€<Áä2 <Â1`<ýò <ş¥<Ɔd`<Åè¼ <ÅĐ<Æx€<ÅëH`<Æ͌ <Çš <Ɯé€<ÆeÞ <Æ
B<Å֌€<Æ F`<ƔÅà<Æ%@@<Åƛ<ÅÝs@<ƹ <Æ9'À<Å`é€<ÅI?<Å5y <ŝ¥€<Æ.*`<Æ>ü`<Æáà<Å­(<Æ} <Æ>"€<Æ|ýà<Æyµ@<ÆûB <Æ|e <Æ?`<Æ+þ<Å}s€<Æ
® <ÆF<ÆÅҀ<Ædù`<Æ'©à<Å¥·<Æ7À<ÅÈ¡@<Æ[—À<Æɀ<ŹH€<Æ~@<ÅÒ¶ <ÅÊz<Åßz<Æ9«à<Æ"Š@<Æý`<ÅV~ <Æ—€<ž€<Åm¡€<Ævi <Æ!<Åüò<ÆNk<Å´`<Åî€@<Å\ˆ@<Å|¨`<Å×· <Æ;"<ÆEà<ƍè€<ÅԒ <Åo <Åï <Æt <ÆW
À<Æ <à<Æ{ø <ÆW[`<ƯÍà<ƕØà<ż‡<Åc…@<Åèá<Æ* <ÆÛ€<ÇGô<Æ!à<Ɓ¶<ų~à<ÅèÙ <ÆZ`<Ŝ¸<ÆRà<ÆŽà<Åú<Æ!ª<ÆB¸<žéà<Æ÷ <Åѳ<Åt <ÅÓ% <ÆPß`<Æ£¼à<ÄÜÅ`<År¬À<Æoªà<Ŷ' <Å>b <Ťî<ÆZ^À<Åsà<ÆNŠ`<Æ°¬ <ÆÜ\@<Æ7áÀ<Æ5¹à<ÅES <Äíç <ŵ•@<ÆFO<Ƈëà<ƙùÀ<ƹ) <ÆÝ`<ÆÌ@<Æ¿ <ÅÞè`<Åî~`<Æu <ŗß`<Æ$ê<ÅøHà<Åe«€<Å9@<ŊŸà<Åè{ <Æ0è`<ÆU\à<Æy) <Æ]`<Æi	@<ƽŸ <Æ[ˆ <ÅÜÀ<Ç"Þ<ÆÉU<Æ êà<ÆTw <Æ1ýÀ<ƌšÀ<Æ~¢à<Æ<–€<ž«À<ÅIJ@<Ƌÿ@<Æ¡¿À<Æbe <ÆA <ÆÚAà<Ɩ@<ÅÖ<ÄÇD€<Å8k <ņ <Åz'<ÅÙ@<՚à<Æ7€<Æ,Çà<ÆM5€<Æœ@<ŒF@<'n]à<Æ7; <Æ[æ <ƗÔ`<ŏ®<ÅuÓ <ÆV
`<Ç™<Ç<D <Å¢P <ÄéY`<Å/ü <Æ@ <ÅWS<Åå¹ <ÆŸà<Å÷V <ÅPà<Ňðà<Ç?o@<Çîà<Ɔ‹@<ÅfÖ<Æ¢´ <Æë*à<ÇW <Ř€<Åæ"À<Ņy`<ÆM˜À<ÆÓw`<Æ×`€<Æz'€<Æ!q`<ÅÊ <Ũû <Æ·À<Äï#<Æü¯À<Çÿ@<Æ7¸@<ÆY¨À<Ær<Åß\à<ÅfÜ <Å5Π<Å׸ <Æ>µ€<Äü*@<Åub€<ƹL <ÇAà<ÇÑÀ<Ŝ4`<Ŝˠ<Æ*x <ÅJ±<Årß<Ä ¤€<ÄȎ <Æf@À<Ƅ@<Æ<̀<Å亠<Å­®`<ůÿ@<Ƨڠ<Ń%@<ÄÆ.@<Æ—<ÅüZ<ÅÉ[€<ÅØßà<Çzãà<ÆÐö`<ÆBn<ŝÅ`<Æ(8 <Åá.@<Å°ü€<ÅhC€<Åkà<Ğ <ÅÑ¢À<Æyu <Æ3tÀ<Æ"Z`<Æf+ <ÆAi`<ÅÓT<Æj=<Æ¥t <Åg
à<ij`<ÃÞ·€<Ä{Å`<ÄÙÊ <ÅÇv€<Å¢y <Å.ð <Ɩ@<Å°€<Å
Ó <Äí´@<Å)æ<ÅwUà<Å-ƒÀ<ŗ$ <Ž²€<Ær‹€<ÆnêÀ<Ɖڀ<Æz' <Æa€<Åò? <Ʀ <Ç€<Ɵ <žÀ€<ł•À<ÅøöÀ<ÅÉ@<Åà(à<Æ&b <Ætà<Æ¥Ý <ÅÌ8 <ÆŽ <Å`,€<Äø±€<Åe`<Åi&à<Äí
<ÄêQ`<Æb <ÆO§à<Æɝ <Æê<Æ
`<Æ' <ÆJ³€<Ō¼<Æ!À<Æãр<Æ—<ÆgÖ`<Åyg`<Ūú<Åïõà<ÇÂ`<ǃà<Æ
À<Äç¶ <ÄÓâ€<ƙQÀ<Æs… <ÅÍà<Åä£ <ÅC«@<Å__ <ÅÞ·€<Ɔɠ<ÅôÈ <Ædo€<ÆO0@<Åg[ <ÄO©À<Ä@<ÅÐr`<ÆÅp`<Æp÷<ÆÏØ <Æq‰ <ÅÀž <ÅQÒ <ÆG'à<ÅÓ)à<ÅþK <Åp€<Å] à<Ås<ÄR¢<Å×`<Å<  <Ŧº <Æ`<Æ0é<Åê`<Åvx <Æfn€<Æ®¶@<ƶq`<ƼG<ÅÜV <ÅѨÀ<Æ À<ÅC*€<ÄDÆ<Ä<ę÷ <ÅxÝ <Å70@<ÅöNà<ÅT¨à<ŀNà<ƀ$@<ÆՑ<ÆUö <Æ%@ <ŋI <Åeu <ÅBH <ÅÉô <Å^Íà<Ä´O <Å$3€<Åyüà<ÅDC€<Å+À<Ä¿ÕÀ<Åþà<ÄËË <Ågf <Å­À<Å|— <ŋKà<Åå& <ÆL`<Åñ"@<ÅО@<Æ«\€<Åb1<ź.<Å7\@<Æ'à<Ɛ@<Æ[³à<ÆØ«à<ÇŸ<ÆÇÈ <Äõv <ÄâQ`<ņ`<Æw¡`<Æ(i`<ÅjÀ<ÅaÉ@<źì`<ÅVk<Äì`À<ÄÄî <Äà'<ÏÎÀ<Å y`<Åíõ@<Æ!‰ <ÅÈ]à<Æ`‰ <ź@@<ÅÏ <ÅG{@<Æ* <śϠ<Å$@`<Å0ـ<ďÁ <Å|¡ <Å€`<żÇÀ<Ƙ <ňæ<Ä{y <Äý"À<ÅEäà<Åå= <ÅtÅ`<Å
Ú`<Ăqà<Å"•<Å,· <Ĕ# <Ä͗ <Å4€<Äè2@<Æ@<ÅXé€<Å·à<ÅT9`<Ä»ž <ÃÿÃ@<Är#<ÄˎÀ<ÅYª@<śïÀ<ÅBø <ÅÓ <Ä$|€<ÄN`<ÄmßÀ<ijC <Äc'`<Å2G@<ÅWd <Å_‹ <Åyà<Ä£=@<Äãà<ÄlL€<Ħۀ<ÄwI <Äk‹€<Äæõ`<É <Ã[_`<ÃD²`<Ã_KÀ<Äaó€<Äò¿ <Äò<Ãçë@<Ä¿ü<Ä%-€<Ã&'@<Ä#—@<Ãú‰`<ÃJ <Ãbê<Äí <Õ <Åx<ÅE× <ÃÈ7<ÃWà<ÄÖà<Äv& <èö`<Äà<'<çõ`<Äû‹`<Äæf€<ÃEî <ö{`<Ãà€<ÂàÝ <Ãç <ß <ÃDÂ`<Âçäà<Ä)}`<Ão<Ã](`<±@<û€<ÃÐj<ÃpÙà<˜â@<Áh"€<Á£=€<Âd'<ÂÍþ`<ÃCI`<Â^ð@<Âxf<ÁϤà<ÂÄ&`<ÂD@<¬éÀ<¯Ç@<Âf$`<ÂU <ÃQE@<Ãá<Âh{ <Áó§à<ÂèT <ÂÕ«@<Âb¹@<Â=p€<ÁIƒ€<Á¡À<ÂZö€<Ã+|<´©À<"Üà<ÂÇiÀ<Ã.]à<ÂS@<Áƒ@<ÃH;@<Âó˜<Â㷀<Âs@<Ãà©À<Ã# <Â%¨à<ÁëÚ <€m<Á¿‹€<Âjµ<Ã?‰ <Âi" <Â\0 <Áýè`<¿½‡`<À¢Ô<ÁrCÀ<Áïˆ`< 5€<£0 <£Ú<ÁëÎ<´`<ÀãЀ<Á><Á5Y@<Á¯6<Àý^@<Á`<ÀøØ@<Á!À<ÂF^€<Á€:À<Áh¼À<Á?© <ÁOÀ<–<Â;ù@<Áà)À<Áne€<ÀaöÀ<Á×2€<Â7š <ÀÏZ@<Àªq <Á5À`<Á¼%À<Á˜ €<À.ˆ€<Á
¨à<Áâ`<Àwe`<ÁƐà<€É<Â#ý <ÀrõÀ<À–@<ÀÜ' <Àd"à<À‡L <Á.Z<Áä4@<ÀþÂÀ<À75À<À|`<¿åÚ`<À8ë <Àj½ <À<À(@<Àg@<ÁŒà<ÂO%@<À˜H`<¿	Ì<ÀÀ<À"ºà<ÀqUÀ<¾qsÀ<ÀØ <ÀÄ`<ÀÆ`<¿$ÿ€<¾NQ <½öAà<ÀÂâÀ<À«À<Á' <À½á@<Áˆ³À<¿XՀ<¾uóÀ<ÀÅK`<À=À<ÀFÓ <Àa: <Áû <Âl <ÀõW <¾5É@<À¤–<À= <¾"Ý<À(© <½‡<¾k\à<ÀzÕà<¿Å@<¿,s`<Àp@<¿°¿@<ÀÿžÀ<Áw­ <½y(€<¼b^ <½Ÿ@<¾"à<¾³¯ <¾× <¿úU<¼ùi`<½-ë@<¾D' <¾#@<¿Q=À<¾zö<ÀoMà<ºü}€<½å:@<¿è™€<¿#k<¿ì!`<¿UJà<Ávç€<À†¤`<¾ç1@<Àø@<ÀnU <¿~¢À<À'%À<¿@<½ˆtÀ<¾ýC <¾±8<¼'@<À"  <¿" <½B8 <À"H`<¾kê <¾°! <¼ÎÚ@<»TÞ<ÂÀ<¾Ç`<ÀÍä€<½¨™ <ÀDà <¼ÿçÀ<¾3@<¿îÀ<¿õ<¿ýû <À=u€<À+@<ºeç`<¾'' <»Óà<¹–F@<¾'-@<¿Çàøø<º^‹`<°ê <±Ü@<»V<¹k±à<·'°À<¹_} <º @<¼'V <º8Q`<¸Þ˜<½EÀ@<¼Œ€`<½9J <½ÿÈ@<¸D" <¼´à<ºî@<¸Ìv`<»R5 <»6ùà<»`9@<½$ <»8Ë <¹™DÀ<»²
 <º¿ <½Oa@<½,ÍÀ<ºx¤€<µóöà<¸8cÀ<¶ç]<·&
 <¸àÀ<¹À<º×õÀ<»^ý<ºuÒ`<»Ç*@<»4ý<¸¢÷à<¹ÁŒ<ÁEI<¯Èð <µ`<½,B`<»ÉØ`<ºãÀ<»x' <¹œ_<ºæÁÀ<»à<»•£€<À0K <©‰ À<±yÅÀ<°½"€<Àßü€<»äª<º#c <¹<ÿ€<º…®à<º¸" <¸¤õÀ<¸y<¸|÷@<ºC" <»–Í <¹º€<»•å<·ƒôÀ<½¦×@<¼tK€<º¼À<·yZ <»~À<¼|×<¹ñË<º=ˆ<¼ÈM€<Á¬• <¶¸" <º)i@<ÀKR <»ú'<¹ËÐ`<¹5à<º6©<¹§<»-ž@<¼¯®€<ºHeà<¹ª˜<¸¹˜<»aÀ<¼4p <»K܀<»9m€<ºé <¸ŠÃ <´¡/`<²*T@<²'¿à<·E´€<¸; <¹m$@<¹]‡<¸4"<»Ø`<º[À<¸ãR@<¸Ë#<ºuö@<¹ëñà<·ò`<¸Á3<·åÀ<¹IM <¹§@<¸(•@<·À<º!À<º¾º`<¸X*`<¸Tê`<·÷  <¶Ñ`<µÃC@<²"R <³Jç <¶«€<·5Ä@<·ã¾ <·¼¥À<·Žà<·Â†<·ÜÀ<´À‡À<²f³<´œ‰à<·(b <·GÂ@<·`<¸Y~À<¸§j@<¸z9à<¸ì%<·YÀ<¸_ä@<¹<¸÷©à<¹^ <¹nØ <º7¬à<¸i«€<¸É@<·ñ€`<·ã><¸f6€<¹¹À<¹&0€<·"é <¸'AÀ<·»<¸ï <¸`5À<¸}l<¹8݀<¸p <¸–5`<¸ —<¸^À<¹·@<¹ãT <º4_@<·Ð¹€<·ZR@<¸RP`<¸Rá`<·-¾à<¶ÃZ<¶Îø@<·Ç<<¶_ <´·<´Þ>@<µ^ú@<³'<°7 <°ç@à<´Î<´üMà<µÿ€<µÿÁà<¶¹Š <¶ÿ° <¶¯Ç@<µïÍ<·›§ <·6@<·V¹@<¶/‰À<µž <´	oÀ<²{‡À<´)é <¶DQ`<¶?#@<·@<¶u5`<µé¹`<´© <µ¿à<µb³@<´TÀ@<µ`º <µòr@<¶¿æ <¶±<¶X <¶R¸@<·| <·ÖØÀ<¶Úð@<µjÕÀ<µ\8 <¶'0€<·ÓÀ<¶)G€<·ÈE <·Ñ¿`<·rÈ`<¶ìV <¶–¨ <¶zi <·þŽ<¸:€<· <¶o€<¶	@<¶kÝÀ<¶`>@<¶Ã¢ <·-x <·	Р<µJ‹ <¶ƒ™`<¶»Ê<¶z8€<¶TÁ@<¶²Çà<¶\Î@<¶*5 <¶†ð <µ$€<µyŸà<·&¡à<¶Èâ€<µÝ`<µs <µæ¦à<·Uþ <·©Ü <·ÆY@<µºa`<µH˜À<´Ñ@<µwÍ <·I6<·Qäà<·*êà<·+y<¶'ô`<¶¢óà<¶ÿ9@<·®@<¶Uƒ@<µ¢9<µÉx <µþL <µ>(à<¶»"`<¶y"à<µ#ÏÀ<¶'à<¶{¼à<µzð€<·-4@<¸RÀ<·¢v<·È<¶ÞŽ@<¶Jw`<¶Ë­À<µ÷— <´'OÀ<µYÊà<·S%à<¶ÄÓ@<·!"`<¶<«À<µÝ‡`<µƒó€<µ›Ç`<µæ~`<µ`<µÒœ`<¶~C€<·‡%€<·­Žà<¶~.@<µ‹ýà<µòÀ<µŠ·`<µd±€<¶ÓJ<¶ãŠ<¶öãÀ<¶Ã© <¶ƒ‹ <´Þü <µA­€<µë@<¶³Ä€<¶ûº@<¶Ýà<¶"à<·í@<¶¦$À<µ«¹€<´†š<¶˜G <·Ú <¶Gu<¶ÝÕà<¶WM`<µŠËÀ<·4€<¶©ß <¶…† <¶æ© <¶D<`<µîB <µÛK<µÇj€<µî€À<¶¯À<µ.0<´mO<¶(9 <¶Sù€<µîU@<µê1`<·#Þ<¶h/ <¶•X <¶'@<µ¡I <µë²À<¶çt <·v™<¶Ì0à<µHX@<¶=û <µu•@<µ" `<µ‹Ï <¶S,à<µ×õÀ<¶3† <µïë <µ'À<µàfÀ<¶2~@<¶Ak <µâà<¶-<¶NJ`<¶J9 <¶7õà<µ…Ò <µä4`<¶aH <µäK€<¶¨ <µ»y@<¶aÆà<¶
š@<µÏ"€<¶×<¶d@<µï¼à<¶V¦@<¶eÀ<¶"À<µXº <µ«Ü<¶óÀ<¶Ñ	À<¶Ç¯ <¶ŽI€<¸=<·M@<¶Œ`<µyÀ<µ±€<µ X`<µÛE@<µÆU <¶G¡€<µµIà<¶Z¶ <¶£'<¶CL <¶I• <µëÇ <¶`À<¶x¤à<µ"rà<¶%@<¶¹`<¶ aÀ<·a@<¶€ç€<¶VA`<¶€<¶ñ¯à<·W†€<¶+Kà<µéÛà<¶0·`<µŸÔ@<¶.~À<¶­â <¶ä
`<·-üÀ<µd <µoå@<µÅ6à<¶"@<¶ˆ´à<¶ýÀ<·?cÀ<¶ 'à<¶Uà<¶àä@<¶6°`<µ¢À<µÌÑ`<¶s[<¶kÚ<¶£©@<¶ˆd <¶W@<¶ÕÀ<¶/À<¶êÔ <¶ÑäÀ<¶?* <µ×z`<¶a|€<·+mÀ<¶‰ï€<¶) <¶¹À<¶U›@<µa<µœª@<µÅ› <¶là<¶W@<¶W¦ <¶.Ë@<¶,	€<·
¼ <¶Œþ€<¶µ" <¶² <µÓ2<µ¿·`<¶¢À<¶%`<¶ª`<µè~€<¶Yÿà<¶4[À<µÃˆà<µÍÂà<¶dù<¶U	@<µ¬Z@<¶ô@<¶;; <¶n <¶Ô <¶øÀ<¶éÓ`<¶ß€<·1À<¶ïÎ`<¶­À<¶âñ@<·×<¶Ø»<¶I¬ <¶‡½<¶(U<µ«`<µí'`<¶5@<¶9½`<¶µ<¶s>À<µ©Ç€<¶?`<¶\{€<¶•!à<¶Ãë<¶ˆà <¶]à<¶'q@<¶qJ@<¶›ÛÀ<¶'À<¶"¾<¶mw€<¶{@<¶8 <¶¾/ <¶á#`<¶ºÝ`<µøþÀ<µäÖ`<¶a`<¶W›€<¶‰ <¶¨‰@<¶"~ <¶Và<¶Œ½à<¶ßŸ<¶ës@<¶¶-`<¶¨6`<¶éD <¶•(à<¶Ø—À<¶ÍÿÀ<¶h2@<¶sÓ<¶å€<·é <·,`<¶‹2à<·‡@<¶^Ž <¶$à<¶PÌ`<µüÿ€<µÒJ@<¶&G@<µÜÍà<µÑ@<µÃÀ<¶(`à<¶—è <¶Ce`<¶¶4 <¶' <µö <µ—^@<µû/@<µþn <¶Aô€<¶'³`<µ_… <¶$× <¶&Ç@<¶* <¶'h<¶PŽ€<µþJ€<¶'æ <µw(`<¶Ž <µô€<¶x"`<¶ŠiÀ<µáÀ<µÅîà<¶bà<¶wË@<¶ºvÀ<µ¼‡ <µçî€<¶;j@<¶#´à<¶4Ø <¶_Á@<¶,`<¶9" <¶="<µð¥À<¶|T <¶ð <µÏ <µµù`<µŠ¨À<µ— <µH<´ŽIà<³…õ€<²Z*À<±È>à<³µá <´µÀ<³és`<²us <²ãxà<³ô@À<´³Zà<µ!0<µ‰L<µêu€<µJO€<µ&" <µ‹Õ <¶…¦à<¶
à<µæg<µà¹ <µ•¾`<µ–ãÀ<µ	<µ–Ï<¶1¼<¶' <µ¶O€<¶mp@<µãE <µq <µ
À<µÊj <¶mµ€<¶Và<µà<¶w¢à<¶¢à<¶¥²<¶l±<¶H. <µÒžà<¶NE€<µ €<µ¯¥`<µ®Ì@<¶3Р<µñÛà<¶,€<¶9³€<µ£©À<¶ú <µ¡à<µ€rÀ<µCûà<µÁ"€<µ¸0@<´Ú•<µ sà<µÞl€<µsŽà<¶'>à<µñ"À<µ®À<µòU@<¶-À<¶MŒ <¶¯Ëà<¶$™ <µ Í <µÙ±à<µœ1À<µ|šÀ<µÇ" <µfX<¶à<¶%9@<µ¯È@<¶!à<µçþ<µº— <µ÷vÀ<¶ <µÄ`<µ—¬ <µf0`<µè\ <¶E€<µ\\`<µK€<µ
	à<µŽ…<µ²`<µKžà<µw€<µŽæ€<µ¸¢ <µÀz <µÉŽÀ<µk <µ(¥À<µåüà<µ|ô <µA(@<µiÂ`<´Ì <´|Ö <´Ÿ©<´kÃÀ<´X@<´±/ <´Ä¹ <´4@<´ÜÔ <´Šh <µ|€<µE' <µ'$`<µ™^<´Ôè<µð¢ <µ!Ӏ<´Äb <µ6%@<µN€<´øQà<´Ì€<´Æ <µ52 <µà<´"ƒ€<µ, <µ® <´È]`<´ä <µ€öÀ<µ_ <´Oc€<´†Ä<µšÀ<´×¼`<´‹"<´ ‹À<´ì®à<µÌà<´ÁSÀ<µ	<´ÄSÀ<´ZÜà<´…Ä <µN<´ºI<´ñ›à<´Ó-à<´Æ@ <µ7Â@<´" <´»ž <´½ƒ`<µ&b€<µh× <´óY@<´k'@<´˜‡<³é> <±w:`<¯n <°O  <°Zá`<±¨Ç`<±D@<±©«à<²Y  <²#x<±nyÀ<²Æà<²³® <²ƒ<²ïÈ <²ÀG <³M<³dÒ <²ÚH€<²µš <±êM@<²jè<³Iwà<±æÓ<±Ú[`<³_Ó <²é <²Óå <²èêÀ<³q~à<³#Ì <²ÊÀ<²Éa@<²óÄ<²:ÿ <³–à<²Þ¾@<²Ïøà<²Þì<³7€<³eF`<²±p <²|7`<²|ÄÀ<±ò›`<³" <±Ì¿@<²­Â`<³s) <²l	@<³@´<²vôÀ<±â¸@<³iJ€<²ˆ' <°F,à<­±
€<­¢½`<°Œ=à<°¸. <°Ï@<±ê<°•° <±2Õ@<±<[<±\ <°ø½@<±(¨ <±âë <±§? <°ú
@<°Ç' <±$¯`<±Ã9à<²>I@<²[Y`<±Æ€<±'-@<±ƒy <°_× <°®{ <±| <°Õ$@<±Ê± <°ò€<®øT <°w<°ã@<°~à<±H©@<±3' <±™jà<±-c`<²o`<±¨-`<±‡€<°¹Û<°xCÀ<°ñƒ<±Ä`<±(6 <°ø<±sÀ<±½kÀ<±Õ< <±¥€<±*° <±N|<°ÿÚ<°M
à<±Žà<­èÔ<¬>–À<­ÁX`<­pEÀ<°Cv`<¯W€<°'ê€<°.È<°—D€<°BÀ<°í`<­~á <¯ˆ( <° <°ß*à<°Mx <°]Ç <¯¾à <°F`à<¯oÇ@<°)m<±Æ@<±Fô<°æò<±+@<°Fš`<±ÿ`<°"ß <°`Ž<°*—<°‹3@<°¡@<±g@<°‹4 <¯¹z€<±3Ö <±› <±Ö³à<±~äà<±€<±?`<±TÓ`<°a  <¯Âà<°pÌ <°mÛà<°ù´€<±#Å <¯ÖŒ€<¯Vɀ<°W
`<°ÿ# <°ýh <°a— <°{;à<°`M <°@F<«ï¸@<«lä€<¬Î»à<¯ŽCà<°†<`<®Ç- <®Ž"`<®0i€<®^@<°)á <¯íû`<¯39 <°
`<°#`<±D‹€<°|¨<®½'À<®›E <¯dÞ <®î׀<°ðž<°kà<®Ù]@<¯3<@<®©ý <®•é<¯O <®…`<¬µ-`<°W'À<°OÀ<°•ø <°¢à<®Ç²`<®"<¯6"@<­¿§€<¬î€<°‰À<®´8€<­ÃJ`<­r½À<®"þ<­"Ž <¬¼# <°*¡à<®+Z`<«û^<­û <­Ó}à<­Üvà<­ÒÌ@<¯
;€<­®m€<®5I`<¯Eè@<¬nAÀ<­Ð <­MŽà<«¥cà<¬>`<«À+À<ªuB<«H"`<¬Ê@<¬\þ`<®«€<­è'@<ªJ < «&
là<¡¿ä.ë <£V½_ÆÇ<¤QáÞÈ <¡ß"‰™à <¡]½¯	 <£24í¶áÀ<¢H(VY|À< e°™@< &¶ÛŽÕ<6483<›3±}<À<šÒ:‡l<›íuÅ<2{Gx`<›ª3Ш¶ <›ïr¬«@<œÏñuÕ@<œàg£Ëw<šõüÀ– <›þH@<›¥Kl@<›îyé <*ûÚ{ä`<¡‹­
«Ià<žÂà4*3 <™—Ûµ <š2%ªDq < 1bS) <¡…³×_Z<žœ›{¹ <™Ô—Ӏ<˜	ió±à<˜þ]Ò÷ë <›ß67ûÅÀ<œ=ÆÉîà<¾	VÉV€<šYrPڂ`<˜¿¿¿€<™ãg/à<˜kV‹aÀ`<˜:«|Ѕà<˜žû¶~öÀ<šÈ`?'%<œ6Ùz#È@<—–í
݅`<•Ã™Z¯@<•"áŠ48<˜©ÔdzÀ<šŠÙ!ݚÀ<š½o˧æ@<›¦Î"^@<— i ]ö <"ߪ[Ú,€<"#'I}1 <"'CÛ<•Ž8fÎ<—Ë‹Šúvà<˜ÏÎ2À<—è]§P•<–z2.\ <•Ç}¶ <"Ä*ˆà<"þ=‹C€<"´Åä¤Íà<"XµþAà<•¼Dî€<–HB5Ç <"Ìö/¡¾à<".ª
<"¨¬á`<•á…Æ`<"u	¬e³ <"õ…2n`<"I=¤GQ <•S 뉭`<"7ˆ…*ú<'šñ§±à<'¬Ä…µ <'Ü?X´ä <"…NWS¶À<'ÕüþŒ£ <'ïwÊaÞ <'ÛSdjŽ@<"àÙøBëà<"ÂÇ-@<'³xó§`<'Tüû!8`<'Ä/P€<'T•ìû <'–+>u*@<áøÀn@<yúaà<g• Ú <¶_R <''›L]à<'y©F< ëº	€<'Imvƒà<ŽJpñž`<ŽÈ¼UMp <#«–­È€<ö'ªÙ'@<ŽûÛ5°`<­×«€<^*.<¢Y'oH <
|WŽ) <ŒùeÒÅ/€<Œöa.ŽÀ<ŽxG]¹ÿ€<ŽdÑY'À<_x)oÀ<>ÄÛå?`<	á?Š<‹z&´xD`<‹½Ù"¬À<ŒEs%?ÛÀ<Œ s~m`<Šþn[­O <Šô¶àóà<Šrà'+q<Š>˜.<Š}q¤<‹GL Ý <‹>Bm"®`<Š'E\t:À<Š›¶À<Š9ﶀ£<Ša"¯C`<Š¬ÁEö`<Š–«P <ŠkGQš\À<‰É7"7 <‰Ý«}'@<‰7³1š~`<‰g¬Xû <‰ã?Ò<Š¥BØNà<‰¹8uŸR<‰Vø9f€€<‰"äˍê`<‰b
µ€<‰5Êhà<ˆùg1+Cà<‰($'ñ@<‰;(sB4À<ˆò-v]üÀ<‰šûà¨à<ˆGÍ&mñ <‡ž‡Là<ˆ8³9Ûoà<J nŠÀ<‡Y8
/i<‡Æ<¼6`<‡hÏÎ' <‡=ù°Ö› <‡ÃÂv€<ˆÈÃìHÑ`<ˆd¤ ÑL@<‡Fz <‡SÞ9¿`<‡­ÎÒóÀ<‡
¿\-<†!/Ìù <†!Åi© <†ich¥b <†
Ýéw§à<†;o{@<†©8'6à<†pAÿ!- <…èÃF'ó`<…ÌTVz <…€÷wNÉ <…ÔåòՆ€<…€ÜÑ,µ@<…-—yò <…gDÄ@@<…£y+h<… Z$c <…ŠALr<"âËý`<"°"~T  <"·¦÷ <"Å"rØ" <"{ŽÒ®<À<"²P,´<"ÞhýI·`<…cå¹€<"à–é÷'€<"oeÃ()à<"j´ #ö€<"Z	@ô`<"lÉm <"i¨ù <"&½'°Í€<"o))Ð% <"MƒµZ€<"á~kù<ƒÇÏ» <ƒÜd‡žà<ƒl°ô½<ƒÚŽAce@<"*t;`<"«bAE <ƒˆþ¼'«à<ƒA5©ø <ƒ.€Â×CÀ<ƒYØòíÆ@<ƒWý\¥`<ƒg¼"´VÀ<ƒüžÐò <ƒ"'fÂ@<ƒxê¸Þ@<ƒ•ay¿8<ƒ±Ótá`<ƒå¡D5;€<'þÚ;1à<'å"ܵ¯@<ƒ6†0è* <ƒ{×yï à<ƒWC¼`<ƒ$ø½@<'Zç7â=`<'_pè<'j~JÂà<'}<CuÍà<';ÒûÁX`<'M@0s± <çÉ]}š <÷6(ä<ØƏ©û <ù!…~À<­XxWæ <ïŽ.8] <'2—5b€<'-'¡±Ê <ÅÑI€} <Âëàx€<'qleՅ <ƒ(s¶â.€<'Ú|@î9@<'	Ü҅.À<'ö"Ѩ@<ï,¶ހ<ú€ñòÀ<'*èµÙ' <—º}Ùo`<™×¾Ì»`<³f?5^ <¦|p	u@<˜»?Á <ðœiԀ<Át=ø`<+FÀ <>¾€ŸÀ<o>:g€<9ïKLÍ<¨îþ'à<[N‰CÕ<K–ªP‹€<älya<c4±8 <8ÙÚZ8<NW•Àú <Ž^F—mà<ë9Á<¸P9F`<ùhØ@<'îºcCà<R^ÆnÀ<÷Ýév <\åïË€<€ØÂÄé<€â'#ü`<€óäQeå€<€Ì?rã <€™ºŒlOà<€Ù=UBg <€™¿,, <€µÊס <"Ü8 è <Mœë«°à<€œ<PWa <€ŽÏ4ìÄ`<€l_dd`<€¤ð=\xÀ<€nl7—€<€Äg
	q<€^â–!|€<€ë3²À<€dj''ç<%V¨@<€ÔV¤GÀ<€¹ÇËH`<€×¥r < <'áS'*@<'Ä;‹à<ƒ^²ž¸uÀ<'þêMé<7Åß8h€<€ƒ.'¸À<€",Ķ1@<ð'
}Ì@<€ûOL¾à<€\a/ªœ <5(\ήÀ<€m°Ò™V<€1.סn<ïÙ¤'@<€8­Ï"Ÿ@<€Ä"]š <€ÊÞÍ­'à<€ÏÐ-6€<€Øœ8òž <€55q¯@<€7ý>þà<|<Ú@<€‰äXÒà<€ßÀæ"p <M'¼ùǀ<€þÓG5`<'öýØ <Ÿ4xˆ¨€<€¡‹­>à<€PÔ^g@<ÿNJ9ü@<Ó¡v&²@<€J©$ìº<׸ìzÆ@<Ýé_€<l¿‡»nÀ<~éëc[ <,¤£Ç¤À<€;Šÿ…€<«‰×5e<é3ƒÑ†À<~ã²iÈ
À<~³ŽMÿtà<~"ɦЛ <€@§Y <'ÆÍÀà<'NR€<€‰üM <á"H¹@<€`
@† <€0"ðëà<$0;¼`<$×Adà<,ª÷¥§@<Ú}!ñÀ<\a1Ð2@<¡Q¸Z€<~ÌÀï.8@<!"*« <~–hö-]@<~—??š"`<
Š5à<žþÒäæ€<~þ»™m€<~ëèD3À<~Tb–'=`<~†P¿-<~PÈƺ€<eNo'À<‹—hÑÅÀ<–Ʀ½1<~"Æ·-r€<~v²âÔL<~-Æ"£™ <!'þiÿà<~ #Ó»<Ï«•"\À<€ùÇb(Ì <PF؎à<€vé˗ <|úÒ'@<~<1q.€<~q"ùó²`<~݋r™Fà<'RüÐ<<.·/jÀ<€w¥™Ù <€(dgŸ@<Þßì^@<~Ó5i¼À<¹9$í¥À<~2–oÈ€<~íQë´G`<~òyxRÆà<2±mZ« <}^Ô\gà<€"à@"€<~Ú³ÅÞ'`<~×à!'<V­¡`<¤¦ ùÓÀ<~‹¡e(¸€<~þ~ÿ«i@<)ïÄQ"<Ýg3£ <~½›ï×2 <€<¬‡d`<€-…¢à<' "n€<>Ý <ü÷hà.€<~ÆùÛ7oà<£,0t<€¶Q BÀ<€©9YjÇÀ<~àK?¼À<~ü«òá <~\¬H4à<)d~¨<7þ˜<Z‰Ì@<~ùÕ/BÀ<€+yå5@<›FÃ-ä€<~x¢qZà<NÄ$ɖ@<€ôwœ <~ñ¯:ßí <€=h'á¥<€¤Ö`<€tslIÀ<AµvÆ2€<d÷Ë_ À<QùÂQ@<€="䘠<€1ÙÙÀ<m¸½"nÀ<2zí§ËÀ<å
ïð¨@<~ÇÀϔ@<cEaAœ€<+gI5NÀ<~¦HB%{@<~³àqÚ@<âI}€<~€+U/â€<ý;ËæúÀ<~ƐöÍZ <€´‹åà<zeW¦«À<\X­9€<~áùŒ¥Ëà<¢ež—€<×r'@<p}ëPs@<~þT*j@<€ìRDÇ@<۔"_8À<€.fÝj™ <•k¥"<‹©çÐàÀ<~ýdÏÒR`<Åóž?7<á­ùÂÜÀ<†éãNÀ<}u÷/áÀ<þ4…%@<l=æ^@<d*%¯Ï€<:C£9òÀ<ò[ä %<l!Ó¨À<Ã|QW€<¡Îô>´@<€§»Þ:à<€ ³l~ <€uÅWlßà<ÁWgx@<*Åî˜<€Òа5 <סӁÀ<€&#ûò' <€IŒb <€)œ
`<€"ÑÅÝ^À<|Éj§b€<mœÿÆ@<¬LJùvÀ<˜mÞïuÀ<Às¹Ê
À<­÷h€<|7&ÌÆ@<€VÙë»à<—¼°!À<âí…[<v¬ËT½@<Êæ[4z@<~œÄ½``<€3ÃÕsý<€uËØ8€<€ÍU'<~æç©ÛH`<u("<[¬KtÀ<4È&@<~™¨/p<¨'Åq¯@<~å:Ë <´Y¡ßà@<°O•G€<€ˆ"¦bN`<>W±Q@<¾X,ôú€<ã>Ñ,@<€¸UóQ]À<€T@¾p€<€}Ù_¥}@<€xšÓn× <\ íÙ¨ <€–¸¦1Œ<€
s&0@< ­ÕÀ<€èÝ×a <€	/Í?È<€G¢žò/`<–hµðä€<€?dìw`<hBžÐ<"-Í׀<€&©xêm@<€½ª®ô`<,¥^°€<evi܀<"#…è€<€ ¹¬Cà<€)ê¥ÑJ <€¥ó)7 <€À¢ô]`<€¥Ç"‹W€<€Gµ\>À <€šü
#€ <€¬¡çŽà<€¥úøþºÀ<€Z">'¿ <€.LÓ
,à<€,"bŠ[<€Ö˜fž@<Æ†˜íà<"ü ¹ó<'y
Pî¦À<	¯Îy½<€ËêD87 <RÙÛ¸€<"Ќk
<€Èöà<€ts‹o¼à<€u\Ž˜À<€³—æޛ <:‰2ià<€ÿã—, <€ë#úò? <€Å·û÷v <TØöXÛ`<€ÒÓ2#À<a‰³ò <€ün ­`<$®
S€<€¤mN'ö@<€ÔˆÆœ©@<€ÌÆ£5û<<'Ö^À<€úšÀ<§ˆ'UÁ <É4Å <7ð7ÞÈ<€«ÃÁ¾à<Ñ-`<€Šÿ½@<€ÌÞ>É@<€ÓhBåà<6å›cA <ÁÝz€•@<ƒö@ò^þ <ƒq¦0÷€<å1ð¤m < 5öà<âÞj7`<²"Rw`<'
Aå
­€<Õ<uL€<Ç»t—À<'.ÈpâÎà<'[xÀÔvà<¤Ú5( <'.HŒà'€<Ú'ô/o <Ô9¬V‡€<{ˆ>q@<Òi3Úw`<ÈWëxËà<ƒÏ¯'ŸÞÀ<"JŒÂ€<ƒVªƒSz <'hTÏçÆ <'Å¥:Ìßà<'.ŀ<'"E2—÷à<Íb'S <'™f')î <'‰†‹Imà<'óÜE‹¢@<'ýa~Éøà<'ökl@<ƒ­v㄀<ƒ½äLú~`<'éØÜiK<'µYƒy€<ƒððJÆ <'½©Jˆý@<'jđn©`<ƒûÇÆsԀ<…1lÂÀ<""W <ƒWè›à<ƒÞ° <ƒ$¨Ï}`<"-'Ÿ@<ƒE${Ä`<ƒ˜Ã¿Ìæà<'ᜁÎÀ<ƒaÑzõ1`<ƒy¼lR <"=õ6
—€<"+üO©@<"¢EìSôà<ƒî9<@<ƒøq¥5@<ƒ·2 ·€€<ƒê_ÍBê <ƒî(æ(A <…-䝏à<…
Aߘà<…»€6 <…ª ±E`<"Ý_¡Ž <"díˆÈ <…‰4:ì@<"S¤XÞà<…êÞ <…Î29`<†þÍ.DÀ<†YGºSà<‡
ó+ˆ<†œ@
mû<"«dî|J€<…dS;= <…Æ{Ò#<…›Âx:¤€<‡QàþëøÀ<Š~>)å@<‰1÷0h:`<ˆõ¹Z)¨`<‡§yõÀ<…S"B3·À<…{U\æ`<‡RPz
€<‹b'ˆ—$À<‹^êÇ&€<Šß{ÔtãÀ<‡ÚŠð'žà<Š@¢¬ <Â'œ½€`<'íL-"Qà<ŒÄ¸×§B <Œ~£¥
ô <Ššžÿ6ó <‡¨ŽA`<‡Â°0ðŠÀ<ŠŒyKIz@<Š8$˜¬¼`<ŒfRž[b€<Fø#ü@<þ>Œþ€<ŠÌãf» <‹xÌû
 <Ž¶j=)À<Žؓ¦<‰'"»ÑùÀ<ˆÀì5`<Œœ`™X€<¥H›6À <hDz—Ñ <"rSY
Þ`<•"Ñ—
À<–ù㑨R <È2¬ <Šu³€ <Œß°ý´L`<•8jšVÀ<Ô+RkI@<‹N¸^ع <‰äÍÀb€<JþÀ<€7Uà<†Œ?`<Ž—¾À<†T*<ƒ>ʀ<º‡à<?ˆ`<€PT@<ƒ`<""Žà<¿Ä€<€ä<$…@<'
­€<ƒ3Qà<…Ue`<'¨]à<~ÂîÀ<|®
@<}7Ó <|Ï3`<{Ö@@<|*¤à<©à<!0 <€bo`<ƒF <ƒÉv <"C€<‰RÂ`<•æ@À<"Ž<‡H¯À<pç`<ƒ. <€Ç:€<{0Ù<yȉ@<z˳À<}mä<zï
 <{®"€<~û <z÷ò<y~À<y8ZÀ<|æр<|# <zs`<}‹k <|7åà<|V\<|bÀ<{q"`<y¡' <xý°€<x·P`<zWÿ`<€Ã} <ƒšà<"˜ <šÀ<€AðÀ<©?À<})Ø <|k3 <~µ'À<¢†€<€¨‹@<€ª]`<~t <y€`<w½<zÿ9<{ <ye? <~Õr<ÊW<y£r <xt,€<y"C <y¿¡ <xz?`<yv—à<z¥.@<}Ù8<{ud<wC9 <yuM`<A¥ <~ uÀ<y;i <w1Ú`<w"Æ`<wýÓ <y1 <x`<wÁ»€<wÒ@<v``<v¤£À<w¿½à<v©œ`<uŸ <wր<{M`<y¡Ý`<v¥ <vE' <vùÌà<uúÁ@<u(à<tֆ<u'<tø4à<u5 <uìî@<u\à<t_€<tþ` <tiýà<tÀ<tIŠ@<wM$@<x9€<u±€À<tüˆ@<tžù€<ty¦@<t˜f <tES`<tFT`<t'œÀ<tÉs@<th@<tWà<s'Š`<t`<tÀç€<t.k<sð$à<sà <såÈ <uS@<u<và<t `<s8 <sVZ <s'"à<s0é`<sYÜÀ<t4¤<s¤>@<r©æ€<r"&<r¹aà<r$'@<r	p <q¹B@<qн`<r%€<r;Ì`<r™åÀ<ri2<r@<r‰Š <r™D <rËy <rÛÓà<r¡Ó€<q֝€<qÖE@<qÝ× <r$$ <rYˆ <s(y <sm¥`<r±9À<qÇz`<qËYÀ<qG`€<qzâ€<q'ƒÀ<rZ/ <qÞ}€<r²çÀ<qÂcà<qià<pýï€<qd;À<q¨— <qˆý <q:m@<röà<qõ…€<r4þÀ<q‰¤<q?¡À<q-Ë <qW<pê±<q=Z@<qº <qoò <q}à<q4€<q¯À<qÞ<p"š@<pÑ5<pµà<qEL <p×Ã<q0Æ <q÷F<sŒK@<r‹`<qŸˆ`<pݶ <ppۀ<pO `<pÖ'<p·@@<qTb@<q+G`<p­<p°€<r0cÀ<rFG <qq@<p{·€<qo<q¤@<r}`€<rcT <q¢ <pP+@<pʧÀ<q.b`<rEÍ`<t.uÀ<uÒò@<sL«À<r ó@<q¾`<pÏæ <pŸà<pÀI€<q+… <q7>€<p¢#€<p"ŠÀ<phX`<p{<p"Œ <p0là<oÅj<p<d <p#BÈî `<pM÷ʌH@<pLÈYû*@<plpõa <pR¶Æ$€<p-"7 <oªÌ,eÀ<p'ÿ>n€<pÇ}Äu€<qAFɶç`<r²A¼VL<v"zÜ|V@<tÇÈ;Çéà<qT^Là<pÒ.ˆàÀ<ru5Û4í@<rŽÙàÀ<péF—ou <p5E™¬<à<p¬KZ5`<pp(>@<q@XpáÑà<pd}cöɀ<oK"K<@<o6Ü®»À<p–£HŽ <o?«]³»À<o­!Jx€<ožÈ°¬p€<p'žÈEè<oT–WÅ7€<o˜J"Wˆ<oF¡7ÅÒ <p¤	S`<q‰°Á€<pçú…TÆà<oª<<p(ÿ†8À<oc#X€<o "Y.À<oǸÒ <oGBÎ@<oQò5í7À<qº_®F<t7Œ¡)à<s;iþ8¹à<pj>É;À<p'ªå;.à<o·µ»Ñë€<oè Á¯f€<nù^\`<pÄíˆÄ<qÉ:Hâ <qûâØôÀ<pޝ¿À<o|="«8À<o·ÓÕ@<p)Ü¿'4à<o%l¾ìÏ`<o]°ô£ð€<ojÚ\)!À<rmœ+å€<tkmàF`<rªÛ¢æà<oê-ç.­<oÁIzEi@<nù1ŒÞ_`<pä§$˜€<n¨ËHŒ! <ooQ)¨@<oë¼J?È<p#gûn`<mÒ#²pp<p@rN† <qfãûz+@<p cÜÿs€<nﰆά@<oÚöì <n"ìí€<n!­9l€<néË	OZ <qCý£ò±À<sB…ôî@<r
v§µÀ<oz†Ü]À<o戔Ë)€<oVÇ7‡ €<náD˜\§€<o-,{¡ƒ€<on,¹¯K€<n¸Ú(J¡à<o$Árýü`<nûBœ²à<oÜ}kGÙÀ<oܦ' <oÛ!jª@<p¬#j, <pÌvéÅ <p( ¹±À<p=Q2…8€<o獯«!@<p;eaU@<o'°h`<paÑêÀp@<rüĜ<qýRFkZ <p,¿(¹‰À<oæzcY<n™‹O¬r@<o ^ZӀ<o;Tÿ5Zà<oÄCþ¨@<ol¦Î
À<p0Ìï­à<p)/Sdà<oó÷øõô@<nüD+5ˆ€<p›©aç<nYüu.J <oDƧ <nÙÿ"o@<pjŽÀQ@<p42ÿ@<paðt:€<oE­»aäà<pŠ*<oœm<"<o¾
Ñc@<p1»2MVà<q*rpÜÀ<oå{¥BIÀ<p^öŸ <oñÛ§ol@<p¹È<n7^ <oòGÐÌpÀ<oLy_y <o¡EF<n#¦PøÀ<nð7\‹<pYþ¹¸À<q0Œ~¶ð<oøI'ÝgÀ<oÙ]8¾@<m÷ƒ.í@<p2g®ÏÀ<pÅJ¿Æ^ <p=9ÓÝ$ <naæ
I–<oß|V¦@<pt¨¦™"@<q&GòÍÜ <oÎRGO<p:G¢[ <on‹.äº<q"hÿ_M@<qÙ1¹ê" <qÒ¯¾‹¶ <p×cwLã€<q•xN~Ìà<qΛÀ<s²ð•¬‰€<s½HW@<s»†Sڀ<sÍp5Î<s32"^<sðH@<tRëQ¼€<r×úÓ³J`<r˜šõ*'@<rL¹Ì¦Ý <rÓ±N <s•JO4< <sf¤>`í`<qÙù§bç`<qÝÀ¾ÞÓ`<reX+;]À<wó¡m€<t—šÁIî@<t.Jþ.¾ <rñ
Ìêé <sbŽ÷ž•<u?Èû¾ <t´=£g6 <wY/5À<Ä-º‰ <ƒÿK»|@<¨"hl`<~
ðthÞ <}
¡m½@<zÏ€<vã¼¼<uo$²˜ <vÊ†l€<sPCyŠ<sá+õÀ<tƒ!'nÝÀ<uK8â8µ€<u¿Mɂ»`<uŸÜ®"À<rÅþžc± <rã$L–< <t"Vá~©À<v"4žÈ@<v%<ùí`<vž¨:¿#€<u×J¥ûŠ€<t'ãhá`<tuÓi€<y]PE]¸€<xe8c <tt¶4Ÿ@<txa°!ƒà<tö,xïZà<s…žòï <vH•œ®€<yQÕnÏ» <uz×s¬' <qoW2 <r\T®_qà<r┈I9@<s®¢× <vç\Qc <vÿN­çw`<soëiæ`<pôaa•´`<pYóxN@<q3#J_D <sR'°ñ;@<s¶¥N€<qD_¥"©`<qÂÏ»pÀ<qµy¬€<p7€té <pÚ_S™*`<s[è¥_ò`<qؙÂü­à<qA"ºX€<oð<aÒ<pPáŽ'<oÔ$_G€<r>°ÍD`<qèp—ãà<q4÷è»@`<pQøW`<pJ®ñà<oÍ?†å€<p¨ï3©@<qN8f£ <q¹Š©~à<pHî,#ˆÀ<p¬Ö¶ã@<p×ñÊe <vÇÛ+ëà<wȔñ÷Þ <tz®NÀ<q9ûÆ÷õ€<qm"ø9L@<sv{ë÷À<sƑÐÅ{à<q$ÎûÈà<qPä\‰‹`<qÍn @<pî³1ÿI@<p¢,Û°¶à<qïÿÂog`<q.)5õ±€<q¶ãà<p¹ˆU`x <pÙ-›Y<q¥Î@<q,þk¨Ý@<p‹³½3g`<q	K©x`<qæ"Yj@<qÁXiÉ<p J+5:@<qF.£>`<r.Xu <r{lXg^ <pñYIƒ<qvÌ16²€<pÛ#Ò`<q8 iƒb <q%‹GF`<qõÉlH`<qŸ©Ä+@<q©"þN¨à<q=="ŸG`<u;(kGå <v#U‡"3@<rÒßw{Ý@<q)/íï€<qÚ¾G$À<på\V-à<q9µ-µ)à<qOä&"$ <qÁ³"•R<q—€Íìà<sg	Oß <ræ$2‰› <r)JL@ä€<q¦½xâ6 <r?Ó°­6 <qçq»y€<r'²ì'€<qœø@<r/|B¯À<sRµíéO@<xÜ' <v¶^ý< <sM:ÃïkÀ<qËΞ@<rÙÁÝ:SÀ<r%|Z±-€<rúbç@<rH$K–®@<rsø91ªÀ<qb…€<qâ›Aÿ@<qÔ7(6b€<rú³)Úpà<twÿí4Ӏ<t» ¡kn€<s_× <s¹(ªJ<sd"Ðà<srâšÈK<rJ›'þ0À<r°¢µ^D<r¡ g0¸ <vV[a <uù}¨Ï <säˆ;®o <r[­-ro@<s@­\ÿ(`<rœ"­èà<ruãzEå <qɖØ1ïà<rëõzè <rò]kb €<s(/;^€<r鑹¹© <sŠ¼xîM`<sjD˜¦@<tŽ¢õ€<t¢=Âhp <s¼²Û<sïP÷T <u^`ò<sîY"<so½$º³ <rŒ…v"¯`<s½éoÑÀ<t}t=ì<u":°§à<v¸¦Áò@<vÖ%œå¢<tûuõÙ¾ <sõuÊð5`<s[#nÒ <sr¨»ø`<s»ÓH)à<s´ñÓÊ <sH´O"Ú@<sä
àßF <s©¶¦*0€<tÎsSyà<só雮› <t$½>Œ'<sßøûy`<uސá <uõšÝ· <v»›!ún <u9T'1 <tÑÚÛü6À<u%/gÅɀ<vM?ÚWà<t¤ÿ <uﳌ~º€<w³ÜŸŠÿ <xL½&0à<weþÖMà<xŒ"U*<wÊl"F€<v›T£þ•€<t¼Š'¡€<vóùH!À<xþá§à€<v"ùz£E <vC¡Å»@<v°üÇ 5€<t…q}§<t¢9™nµ`<v»eèŽe@<xR~ãÜà<u	'ÀhÀ<u_Žw#Ç <vzcµVc@<w{¨QÊõÀ<wSOýˆ <wá$ÿǖ <uŠGcc<vRâ¹/â <vB⧀¸<vQç
+!€<uJºû
`<wz—õ80€<z+^T+<yƒÑ¨+<v8_maÀ<w(®Î,ì<w€9©áià<v÷¤zA@<u€šZÀ<v¾¯¶ <vF'5g<v4×BÀÿ`<v-Ù»r<zzÛ$'ºÀ<~i¦£'`<púuH›À<zµ–³úìà<wèü×4à<xd¬Hð à<zu²'}F <y gC<'à<|jmѳŽ@<{

©âÀ<yMçn¬Žà<{ôƝù`<†;Œ$i±`<‡'àìzŽ`<…y•ÈÍ<ƒ'k{Q`<pypr›À<|CtÅ1(€<{{ÆÓ€<œ~Þ#`<‡Gl¦à<Šyš§"`<"
ýþÑ@<'²9F<ˆúº¦Ì¶@<ˆ¥Q\<"¡™€•€<…Ê"…÷S<ˆ!_E‡5`<Ð"ÓÀ<‹ì&;¡ÅÀ<ˆ8"ªˆtà<#<_ò <æ»Y¬§ <©{âµÚ< ághÄ}`<".;²ÔÙ<˜§³±@<—wŠ[<<Œgù@2À<‰ßÆ7^à€<"@±(øÀ<š¬ •" <™ñ){+†<•Xj|^¹ <˜Å
ªö} <›"{×SA <•œ÷Ušèà< RאŽp<®iæÞºR < |ê <—x£¦@©à<Ÿzo^c<²€F} <¸ôh'¥Ñ <½üV&žœ<ԙŽ¬Wà<äžx´À<ÑT[ï‰À<¯»s‰Ø€<•›Ó&¼˜`<'àØþc@<–8SõøO`<¤b+@'Œ<¼è媜€<ŃBWÃ`<º2Ù«ljÀ<´<®<µa€<¡8h@X@<')S9Æ«À<'¾V}ñwÀ<˜Yú׺²À<£KJTn@<¦º´~{<¼[}¯hÀ<ř衘3À<Ã{Qnm¢€<¼è
`<§Ra3 <˜e/rýÎà<–&T±–¼<¢°ãOϾ<¤X¹Ä'@<¢g.Aw<³CU§Ðã`<·"P˶À<¨aàÿÌ <¥'Y¿_f€<°M¶ñu‡<¡@gž"à<—ýmÔNr€<šV×9št€<—¯bgwX <»¥¡| <'CRåÜ<•3e`Ûï <×mn<•Èws@<‰Äºåˆ£€<lUÒWÀ<—½Æß8`@<"qN8åÞ`<–±Qr''<£^ƒC€<•{i‹O`<…ÝQkH¶ <†$åbƒùÀ<'¼
Þ <¨‰–vâ€<¥½*܍¯ <"ªX)PÂà<ŠÏŸÚ°‰ <'mVÚà@<¥Ö¼ö+dÀ<Ç0<ÔËU²8ʀ<³ ÀüÈ~@<š0³î
« < Ïuó@<°ÚñKµ¯<Äì:0˜à<ÙˌhºåÀ<¾@•Ë){à<®"‰Ô`<³€ò.R@<¦•û¼g©<žùؐ€Ó€<£¶â¾Éq€<¶™*žPw€<­PŠøâ<£šÜ¸ƒà<ŸÔšRHn<$ªp8 <•gðR'^`<­ñ÷0¬ <ÇE[ײ@<šå	¶'Ô<¹NËA¾¬ <ºwâWWn€<ž†Æ€ì@<i¼¹ `<‰9UH÷à<‹NmJ <"óÏʑ¾À<qô^%5<Ž…{kïà<"Œ"ï	`<pÝ5 <Š|Ê0§Å€<'Ø£Ú±@<§™lÐÿ"<ŏüÈ®@<°¥jé Æà<•[¹Œ-¡€<˝yÀ<'‰É <"–Ùo@À<–"-,& <¨5\¢³q`<ê݆"À<Ì :
h<Á¡£6'Š <±=ImJ€<µÈÔsê`<°Çѧ@<ž÷o‡"Š <•¯°òŸí <Š¨1Փà<‰Kàä›Ì <-çQ'à<Ž¥ô‹æ€<Œì͞G <•qôc[›à<§c©ìÉ <±ZžÄÿ <·m5Çêm@<Ç|ú'	™@<¦ýÉu<¸Ô_¯\<¸«¾ëöLà<¥$, ö <"ñùLâ€<ŒÖ)ƒÀ<­RÕđà<•"a <'†}·€<'¾ŒsMV`<žGr7v <©ŸvhÎÃÀ<°Ú[Ç<¡@<¾(Œ<©ÐHA"à<"Ú•«y`<ÐþJW»@<Ž('Ás <zj4<'ï€<™• <QÒà<vx<zv² <"®ê@<—¤w <')`<'2? <|ŠÞ@<yª³@<zR³À<uÍC<zA`<vu <q¡h<wâ<€hç€<…VÄà<E'à<†v5€<~û <u%B <rÐå@<rúÞ <rñ̀<u·À<uø{À<uSi <ÅË`<+@<ŠCE`<}"Y <w™à<v À<s5߀<q©\@<oé€<n›. <r—cÀ<w"_ <{Šü`<z-ë <q³
à<mÖ`<pìÍÀ<u[³à<s# <n¨€<n`ä <q…Žà<tc~`<u…Dà<v·þ`<tè! <q®•`<peš€<n‰Ã€<i* <nŽ"<v虠<|0E`<zìÖ <|ïYÀ<t܀<nl€<nü'@<uV€<v÷À<qhö <qø¿@<tb¨À<tý <pàB <p <x}ã <€ @à<t¬'€<lÖé<lS`<rçà<rû<n)[`<nU@<m×`<rL€<oà!€<lZ@<pb @<qÒÀ<jÇY€<iÒÀ<kÙ/ <j³í@<l}p@<yvï <}ã <qÔ<lý;à<pZk<j¼Ê`<g¡g <h¥À<h®Ž€<g>õ <hŠI <n'@<v!`<|•"`<vàAà<u <yoÁ€<t0µ€<lAÔ@<i <fó <eê: <g/Õ <gÚ@<l¯³ <knë <kÕîà<nÝû <l(	à<h[¯`<iF¾<g WÀ<eòÄ@<e®(€<eŠ <f=À<p¾J@<w¥õ<r¡"€<l0€<i\+`<fs¢à<g™Œà<nLà<qþf@<iûo <e¿Â <d˜× <hW<m5Hà<jE <m±À<r"ê<p Z <jâ¤`<i¤`<gmŸ <e£ë`<fÀ–@<p#Þ<uÜ€<rWN`<rÍ` <s<l €<h« <mÇY <n¶Á@<k†Þ@<ltAÀ<n <h"U@<e`Õ <d‹><gJÛ@<j²% <h›À<g«Ò<l+@<kŒù <oR€<o/,`<j@uà<g‡<@<k(à<oLÄ<r ® <nZ@ <fö@À<fýâ@<i2í <f­Ä<g_,à<nȧÀ<o³À<g— <h*<f«X@<eä·`<ef[<g"ÚÀ<l¯ù<m% <gÀY <fk;€<fýr€<nC <qb' <lÀæà<f·y@<d㯠<c©À<e^F`<f5U@<eõ€<dDÅ<dy| <gM6à<iþX`<f
À<d>«<c–À<cÞ&`<câà<d"¹`<cñ¸ <dz× <cV܀<bÑg <cÞÀ<c¶ <cñÀ<cº<c,®<c"c@<bËñ<cPÝ <cOà<c# <bê‹<c"Yà<c\9<cÿ¬@<c¢Q€<doÔ <d"¢€<eÙà<lK…`<wD³@<v±9`<kä"`<l'<oNd`<h3¼ <c¬à<cýV@<gþn<h[bà<d¼
@<b£`<bó@<b¿ <caú@<cL\ <c(¡À<bI¦€<b¨B<b†¹<bµ½@<bzõ@<b™î@<bh¢€<bå?à<bA~À<b'<bNý<b'íà<bÈ@<bùà<bhS`<f¸È <k¹<h­ <caà<b]Ó`<b7@<b^6@<aÃ6à<bqÂ@<b
¥ <b <bø`<b—Y€<h1Í@<s‡ <r‡þ <fÇ&@<b>@`<b/d<aڝ <b.-€<bG§`<b5XÀ<aö¼@<bÏ( <gC²À<lb£€<g; <b믠<aØ<aäK <bp <bv`<aÿQ<b*ôÀ<c'R@<nkO@<t]}à<pš`<cí'à<bُ<b¦¼ <bâ5@<aƱÀ<aÙQ<a°â<bBSÀ<bjm <b÷m <b 5 <b[@<cbš <ia<ir˜€<dqu@<b='<b£F`<aÕà<b%ãÀ<b%Ê <d'<nYLÀ<p߀<gô.À<bÌ÷ <a½À<aÒ©€<a‰¤À<b8^À<bW@<bit<aßq <b†¡à<aõ/À<aéÀÀ<b?% <cWf <b2@<dö@<dEÉÀ<e*Ïà<fcÀ<eà<cÜç<c\@<bÿ<aë–<c˜S€<j%	`<l<À<iüt@<dޝ€<bOIà<a‹0`<aÀ<cWg`<e
‰@<c‹}À<bY <aö‹ <bN/à<b»þ`<jÌ`<lƒý <f'£@<bz	€<bÏß<b;$<bS"@<aõ1@<eI <hŸ‹`<fÉ£à<bxIÀ<bè
`<bà¢@<j£;À<pŽÏÀ<k%/À<cwV <bîáà<b€`<bm· <bdZ€<büË <b±" <bò‹€<b•k <f…c <g©½ <e <ck&<cûà<c¸'`<d+V <c'K<de;@<dLî@<dNØ<cß<d[rà<co^à<c–v <dã@<dûª<dyýÀ<d«Þ`<dù`<eZh <d'ë <dAr€<céä@<drŒ€<enƒà<i•ø`<k¦ó€<g*à<cšè <crBÀ<d":À<q  <xR·<tHnà<h³'<m˜ <oÉQ <i~g <d <dŸ= <e¹¢@<h§ãÀ<fà<cÿÈ<b¹Ìà<cIü`<cŠòà<d]÷@<d¦F <dŒËÀ<bì	<cl¯à<cYh€<cuR <b ñ`<cˆ³`<c6À<caw <bÈê <cgƒà<bѕ€<cž<bëÑ <c&€<b¨h<cÑ= <i+à<l${À<f
z <cÄ$ <cq®À<c¦@<bÓpÀ<cq`<cz  <cÈ
À<c'Y <d¶`<daš@<dôà<n	f<v?Ë<rÕKÀ<h-q€<dj* <d/€<cn€<cdB <b£`<cò­à<dA" <e"û <fs×<nHÐ<m/í@<fkW<cÝûà<d¤€<c€¸€<cê"`<bâ´à<c'•@<cZ–@<d&q@<iŸQ€<tí…À<t"œà<iÅf@<cà±À<cÅZà<c€<c€^ <c_- <dÍ`<c† <dy@<cˆ¶ <cÚ/@<c3—`<cÝ'<c¶X <iN <m–Ü`<gåF@<d#Ûà<e$â`<cá&à<dåwà<dÏ€<dæÝ`<eëKÀ<nxAÀ<rÞÏ<mó/ <ef <eŸhÀ<dZg`<d
¯€<c+<cæ3@<c†c€<d?@<c[?À<cë±À<c†@<cr¹ <cªrÀ<d\€<daÝ<e"·<dçÚà<fJì<ic(`<h1 <dR/<dG<cºó<dh- <f&>€<fï`<k² <nKi <ho1 <f^ɀ<eALà<d³Õ <d <eüà<dšà<g¢ü<j0Ï <gÀLà<dJ <dä÷à<d6Z@<e@<hÌ@<fæ
à<d¤{@<e¹ <d´­`<düCÀ<gJf`<o'<mü\À<ho¦à<eš <e—€<d¥à<dæÝà<eTíà<h" @<l"y<kú¸`<f'B`<fó"`<dӕ <he0 <p†£€<pŠh <g&Ûà<eM±à<dâO`<dÙ@<dë
 <em¼ <dü2`<ežåÀ<eTâÀ<e0˜<f°ëÀ<jò`<g±4 <e²a`<d×à <eEØ <d¶Þ <e:^à<e@<f¨€<e@<e%à<d«â <eõ¨`<dµ <f$¨€<e±€<erà<dÁW <e<d«õÀ<eJ <d…Üà<dՄà<dì: <f… <f³ <gV…à<fW±@<fI9à<eý‹@<gåà<ep)À<f£ó€<mN}`<wíÛ <wq@À<m§À<i÷à<pBrÀ<p¨à<i º <ff—@<fs€<fí@<j2J@<iöB@<fûØ <eÙM`<f%`<eÐÔ<fœ"@<fmÙ@<g§ã <f­õ <f!Π<e˜@<fÍà<eÄΠ<f/À<e§Ë<f##À<f¦`<fƒwÀ<fZÏ<f­ñ`<e×`<fe¨ <f:Ê <fª¼`<fBX<hÍÂ<nÄà<mYÀ<g"­ <fÿƒ<f"PÀ<f¥<fKh`<f§c`<fö@<gDS€<f¥ž`<g%<f[øà<føº`<gv€<q|7À<wˆmÀ<sï<i"z€<gú¥ <fØ€<gŽÀ<fR <fìƒ<f½W@<gÄX <g1D@<gåÔà<mÊ\<pá7<jà <h.!`<gO³ <gy•`<gpÃ@<gƒÀ<gZ-@<g— <gH<gÙK@<h7ñ@<q;¬ <xßà<t( <jÁ<h6Á <g³W <h# <g¹‰<h"`<g¼¥ <g£Ž@<g¸À<h´à<hâúà<hëm <h{ <hõ"à<iÜk@<p2ä`<oÞÁÀ<j|€<hD~À<h>Û <hRÉ <hï]<h܍<iI <h¡¸À<jÜi€<s,°`<uK· <n£W@<i…µà<hYù@<i!@à<h³~@<húi <h·€<hæ¨À<h¸$@<iG`<híŸà<i<À<i@8`<i3µ <hÖ<i~œ<h²Ô`<iD'<hê`À<kÒ£€<pÉÀ<qÕùÀ<n˜›@<k¸¼<iÃÓ <iÖÝ <j'íÀ<jEà <lS<qØ!@<rˆÀ<n½Á <jËá`<jl=`<i ß`<i¾E@<j%ç <k'7<llwà<l"¾à<jߟ@<jŒæ@<jˆ@<k ¥@<k>Öà<j¸z@<j¼¢ <m? <o´* <p¾s@<q à<oE`<jÐVà<k
À<k®À<m9Þ@<m·R <o2G`<mt{À<k¥@<jð÷ <kF`<k÷£<qŸo <súZ <q à<lj <l8O <kW=`<kðï <lTÀ<mõß <lh© <mÔ®`<p=a<oG`<l&†<kÚ?`<my@<sC¥€<tÓ <pŠÙÀ<lA€<læ<o> <p)öà<nObà<m <l¹ <mºÇ@<nð`<l·aà<mAÇà<p†¥€<pŸg <nâG<nÀ§€<n~@<lþ€<nŽêà<mý΀<mvù`<lÍÂ@<m|<mò@<p6j`<nu‰ <m¾®`<m¿Š`<oµ\ <oޅÀ<pÒ<m‰
€<mò€<mNâ <ni(À<mŸ <n5Æ`<m½V <o"˜À<oGqÀ<oY3`<nì  <pCa <pU\À<pƒS<o)s@<o¶À<oR!`<t'€<~wc€<€åOà<xX¿ <rü<sbà<uÙþ€<r7À<pLÀ<p0À<pYF <p…¬ <r7Ýà<r¡€<qaA <qN1`<p醠<oëH <p2ä€<p€<pŒ| <p¹œ <qÀ‡ <rÏ@<r5øÀ<póÄà<p̳€<q!@<sðî <rsì<q)€<pƒ <qmÁ <q¯±<sª¸ <t²± <rü¼€<qòà<pûî@<qx <udÝ<yà<tw¡ <qÐÃÀ<q¨ƒ`<qÞ€<r\¡<qëZ`<sì`<w͑à<yõÓ<t¶: <u5¤ <tßã€<svœ`<t¤ã <v¤ç€<{Ré <}·þÀ<v'bà<sÏ@<rY˜<rl <sFPÀ<vÔ<vdà<ulà<uv€<v
ª <v
ùÀ<uÌYà<wIXà<z»Û@<và–@<tu0€<uK:€<v鳀<u_Ó<vñŒ <w["`<yïL<uù À<vnÀ<w·œà<u½ž <{#@<ƒ#gÀ<"Ú€<ƒ¦z <'˜fÀ<…È<"å <€²öà<
L <[ <{·¾à<|ß<}]<yy!@<w¶Ê`<vûÈÀ<{ Å <…Í­@<'"< <Š'Ì€<²`<'aß <}Y|<xfo <{1@<}!  <yÀ<x鐠<€´îà<ŠÒµ <&@<‡¸m <ˆèiÀ<‹¬T <L}<‹@<LüÀøø<ŽÇ» <'†­à<š&<‡{
À<wÃV <m»O <iÚÝ@<hÈxà<o%ƀ<}ÃÀ<y­<l"Bà<dþƒ <g\à<tÝà<†9D€<zÏ<pUa <l¥{ <jÐS@<q™µ <iÇ!À<aò–€<`»çà<c&¶ <p+À<‡.‹ <Aôà<sáN <v–ø`<§d€<}ž1`<z£ó <yv <oÑ <dŽ'à<a]"€<c-ö <d"Ž <füÍà<uìñ<~vÁ`<…YŸ`<¡÷X<±®§@<¨ÄQ<jJ<vœ( <pÖv€<}‰ <&Å<}Ȁ<r|@<.òà<Ÿb <«ô@<¤¡hà<•#fà<zQ#`<fç•à<f×`<jÔÄ <fêó<ivπ<s¹xÀ<}Ș <…Qt <{»`<y'À<Š~|<˜ã‰`<ŠÌÀ<u¢¡`<j?L€<tà¼à<€ûõ <rLc@<bFŸ€<]eˆ@<aaF <pŲÀ<‹â%<¡š à<•äï€<|'† <f" <_  <^¢ <f¨'à<}±" <z^5@<l÷Ú<b4@<aè; <nlb€<tL®À<m¿
à<pé+à<j<\à<b<k <fîŸ`<pš]`<qÄà<jSÁà<b†a@<`±`<`fT <e}­€<gÖ@<c& <`hÝà<a‹R<e¹Ü`<b+U€<b
}`<dAà <eRuà<nو€<m%)à<bÆ€<bœN<düà<`;«€<Xý`<ZsÀ<_=Ð <aõg <e‡CÀ<bÞÈ <^[€<\g6€<];@<`Owà<`{'À<`ÛÙà<`Z€<`Ç`<^	jÀ<^2¤ <]ê#<_ö"<aD…@<bW9 <eGÇ`<cí'`<c»—@<cp~à<gð<jdWÀ<hF¹<eNøà<dû"€<eF<eº <fåN€<a5«€<[ïœ <\Û @<]·Ãà<^pŸ€<`"öà<a|É`<c[n@<e¥è <cŠä<^§4À<]åÍ <\  <[8+`<\Ùƀ<_)u <[äv@<Z!ôÀ<\hŠà<aKQÀ<`̀<[}€<Z½W <Yk#à<WDJ <Xhí€<Z)þÀ<Z+¢`<ZØ\ <Z­+<W&© <XŸ… <_‹œ<]©¡ <Ug@<S¾gà<TŒ÷`<XMƀ<YÒ@<VˆÎ <T…0`<Tdµà<T<Tà€<V ï€<X,æ <U8 <Tà<S¡Á<Sºj€<UÇà<Vр<SӖ@<SUs`<T2à<U3TÀ<V«`<V³Õà<T{X@<S¸½€<Síl@<T—¼<S_^à<S¯€À<T%² <T/W <Tpë <UDŽ <UÈhà<VÐ@<Wƒ€à<ZUQ <[{N <];[ <`V0À<i¼Þà<s#‰À<pá@<g"o€<iÂ`<pb€<q6¨À<k6ÈÀ<i <iW_À<j} <h%@<fyÀ<d&À<aÐÃà<^ÍVÀ<[?`<\BÀ<`†i€<a˜7`<bŠA<c ïà<c›pÀ<c_) <c,ê€<bm3`<b <adEÀ<aA"à<`áî@<a6ÂÀ<azç <`íà€<`D"€<`i£À<a´ à<`" <[ÎGà<[Gü`<Z:üÀ<YE¢À<XKW€<WÍÌà<VóÛÀ<Všg<UÔO€<V• <Tô[ <TÕÀ<Vh`<a:À <cO\<\6ÛÀ<U©ØÀ<TÒXÀ<SÖ`<SÑt@<SB¾à<SÞH <Sý)à<SÊ <T¥×<\B³<]6*@<Vr¿€<Svl <Rôø€<RÖã€<Rр@<R·€<S_Õ <S
à<S*qÀ<Sr€<TH <[âGÀ<dð<a<`À<V`<S˜¿@<S™~ <S) <S<v@<Rç7@<S <RßOÀ<Sm <SÎðÀ<U0% <Uc_<U@j <V÷Õ<\VH <[ŒjÀ<X7« <Wq) <XVq <X_(`<XòØ <Y!®à<ZH@<YqŠ <ZÒc <`g®à<g4à<d}@<\¡œÀ<YD=À<Wú <V8P <UgÑ`<T"ú<Tš@ <TËÀ<U»<UººÀ<V—¯ <Vª·<W3d`<W[@<WÈp`<WÐÀ<WÓ <W.F <We`<VêƒÀ<WdÀ<V,~À<V~"€<Uû¡@<V^ <U¬â`<U|c€<U¼o <\M™<`Óà<\d`<UåΠ<TÎ <TÎà<T(̀<S©,@<SšQ@<S[h€<SªÜ <S" <Rçf <R–ª€<S
@<Sà<S`l`<SHk <T¿3 <Sؤ€<S×¼ <SÈÀ<S!@<SBò€<Ti,À<V¬@<VÇ+ <TÐà<SÒ[ <S6À<S>" <RæN<S#q€<SÈ8`<Wòç@<XsÏ <T¼2<Stà<S#<RÑF€<S&'`<R­`<Rʛ <Rtà<R˜Yà<RX¢@<R‹<R^&€<Rï׀<RÃÞà<Råƒà<R¸KÀ<RÕ`<Rá€`<S—
€<Sq©À<SšS <SKH€<SD€<R坠<Rõ` <S­€<T^À<U^Š <VMa@<T‡3@<S>Là<RÐ@<SŽ"<T%à<U
y`<U¾r <V‹T`<VÞî <TÎ@@<RÈp <S†€<Rx€@<Rѧ <S`<TÁÈ@<T8<Seüà<T¦š<XËb`<Ws<T&ß <Seu@<S¿? <Sgº<S1€<Rí¤€<Sö <Sx@<U	`<U@<T^ìà<W_dà<YÎa€<Uq<SjÀ <RжÀ<S™‹à<T¶<T'ƒ@<Rò¾ <SÚ`<R§/ <R÷µ@<S/à<Ti! <ULà<V>!€<T?2`<SxO <Rì«<S&  <S `<S±. <S
À<SÑ<S|' <S±O <S£<S41 <RåïÀ<S <RΚà<S+ <S
t<S:ñ@<RÔ5À<SFgÀ<S
@<S:ö<RÁĀ<SD£ <RÙ¡<S:Š€<SË<Sfù@<S:o@<SM³<S6Õ`<TÜ <]öó <ay±`<Zj<UGŸ<T—y@<U÷í <Y俀<Yá@<UëK€<TpÏÀ<Sxç@<Sã•à<S'°à<TGý@<Uµ#<Vd€<T+7 <T
"€<SŸ5À<Säl <Sν`<Sò' <S½Ë@<SÚç`<T>N<U‹`<TUd€<SïÆà<SËVÀ<Tt <SŘ <Tù<TŸ <TM5`<Sð°À<TD@<Sîh`<T]€<V¯û`<Wü"À<U"€<TJc€<T
π<TH¾À<Tê@<TzC <TD<TŸà<TqÀ<T" <To€<T#… <T-¾<U-à<V%9@<\²ç@<_[ <X7SÀ<T>@<T2…`<Sì¼`<T~& <TžK@<T«Ï <TÎ	`<U#' <TKo <T¢ãÀ<VÝk <Yî*<WVÀ<Ù<TjÊ<Tšß <T""€<TÝ<TrÍ`<U# <T.; <T"Û <T5w<T–â <TÆÏ <Y$ëÀ<`è–@<_+s`<Vrç <U!ð@<TÙû <U¤X <U‡€`<VLž <W% <WNB <Vgœ€<UÛý@<U_¦<UÆZà<U¯s€<Uî€<UIƒ <Vž€<ZŠ¯À<YuD <Uzü <UÊ <T' <T¶á <T®ŸÀ<TÓ€<U"@<U'@<T÷C <Uh'€<UŸ@<[:#À<`hà<[€FÀ<U²)`<U™€<UGŽ<U¤ <U‰	<V7¥ <U¤'à<U"› <UGî <U°à<USÊ <U˜ò <UI'À<Uðñ <Uû)à<Wpý`<U"À<UÞ €<Uҍ <V²€<Wâ.`<YgL`<Wˆ <V <V3€<VË
`<UèS <U>À<Uiv<UàjÀ<UÝ€<VNÚ <ZË`<_ø•à<ZRª<W#b€<VKnà<V¡Û@<Vª
`<V¸üÀ<VCXÀ<V+@<V3€<V'í`<V3ã€<VªG@<V?üÀ<Uû@<Uͼ <VRò€<V=À<Vº <VÇL`<V•ˆ@<VvÀ<Vˆ{À<V•ˆ <Wÿ <VM­À<VÙ£<X¶²À<Ziþ<[ƒ`<YøÀ<W
Hà<V}`<V#@<VŽÀ<Vco`<Vð:`<Wþ§€<ZÂÁ <XÿHà<W Ë <V¶@<Wq¥€<W-À<WèIÀ<W-´ <W[:€<W`õ€<W¯…€<Vݧà<VóW <VÁ§à<Vü¤à<W/Q<XŒº€<Zðà<Z¤XÀ<Ydä <XHÿ`<VËá<WIGÀ<WÚ
À<XZ} <W¡,`<WàÀ<V"mÀ<W' <W&Ž <Wø£€<Y9ʀ<Z/@€<Xfqà<X¹À<X ³@<W†Eà<WE|à<X"Ð<XCÀ<WÇ/@<XQX <YB`<XÏ©`<Y·~à<Y¸€<XýQ<Xº|`<Xc <W'Þ€<W†HÀ<WãÀ<W¡¦ <WëÀ<Y¨E <Yö <X;À<X:›`<Z"û <YQŒ <Ymò@<XZ£ <XàÀ@<X¼› <Xnä€<Wå <Xmm <X0@€<X\`<X° <YzÅ <[M<YÏ<X²F@<Y|`<XËàÀ<Y•0`<XƒwÀ<Y˜ <Xߊà<YÁØÀ<YÉ@`<Z€À<YwÑ@<YkÀ<XY1À<YŒÌ`<[
ǀ<[A <YÊBÀ<ZRãÀ<ZL@<Yˆ¢à<X«QÀ<Yw¤€<Yƒù@<Yšó<Z0îÀ<ZÛå`<Yï+`<Z‡`<Yԃ <YËÀ<Yg<Z^ç@<Y¬NÀ<Y÷<Y4á<Y"k <Xó<YT<XŸ<Y— <Y3=`<YÄ@<XÏ,`<Y7Qà<YKÀ<Yk' <Y˳À<[î"€<_ò <`ژ <_ÀØ<^l÷€<\Zk<[Ô <[Y¯@<[UÀ<Z¤®€<[as`<[\µÀ<[‰…<ZÈ! <[Xà<ZG<Zˆ£à<Zæ@<[q€<ZhÈ <Zš <Z
Œà<ZÉ° <[Ø\ <[ð¹<Z‰ <ZÁª€<Z_£<[¿@<[C<\
µÀ<[¥{<["À@<[@®€<[µu`<[âe`<[œ©€<[2æÀ<[³@€<Z±y@<['> <[Ùò <\Â|`<\K…@<^%K<^Êòà<^u<]ú <]Œðà<\siÀ<\®Ô€<\±<] <\¬€<^!`<]Fà<]mœ <]{= <^3`<^Ý{À<_–à <]Ъ<^Ê`<_s`<`x€<`[@<`e½ <a™ˆ`<bhÎ<_#d€<_ À<]à<]¡dÀ<]l^à<`Rà<_¬˜€<^%³À<]€<^è`<`Ì[€<`¢<]Ž <\4€<[ë€<]‡†€<^HÌ <]'Ð <\oßÀ<]jµ@<^µ× <_7` <]mà <]4¿@<]ø <^gÀ<`­À<a¨Ž€<_¨L€<``<_êÈ<`¢š<d¶Ö€<gËÍ <fê7€<d
t@<aÔ <`Ì;@<_§ `<_BIà<^'¨€<_Äø@<^èëà<`Ò¯€<aÏ" <adq <aȬ<b¿à <`F4@<_àè€<`IJ <`±p€<_¦A <^æâ€<^¼+À<`‹:@<b¨Î <d¶û@<cÀ <aØà<`!–`<br@<b,Â<a" <`ý# <bó‹€<a§¯À<`3À@<`9	 <`ëà<aP† <d³e <d¢g<`ðU€<`Ad <`}Þà<`Šv<ar¢€<`›Ç@<`¡Ö <a¡^À<dYÒ<cÿ@<a†E <`c× <` <`dÀ<a4 <aæÀ<a\€<`a-À<`"¹@<`ŠÁ@<`® <b'@<fT" <d–<a¶™ <a͸€<b²  <dÉñ<e´5@<c¬ÿ <a­J@<aT¼À<c½7à<eä`<bx—`<av«@<c8 <bÁ%€<a΀<ab `<dȀ<eä¾ <d)À<e‡à<nю<j@Ӏ<câ¨à<bg§<eògÀ<nW: <qŒ§à<kdTà

==> anc/LateM_Spectra/LSPM_J1302+3227.fits <==
SIMPLE  =                    T / Written by IDL:  Fri Sep 27 13:58:11 2013      BITPIX  =                  -64 /Real*4 (floating point)                         NAXIS   =                    2 /                                                NAXIS1  =                 3595 /Number of positions along axis 1                NAXIS2  =                    3 /Number of positions along axis 2                EXTEND  =                    T /Extensions may be present                       ORIGIN  = 'Institute for Astronomy' /                                           TELESCOP= 'NASA IRTF'          /                                                INSTRUME= 'SPeX, IRTF Spectrograph' /                                           OBSERVER= 'Your_Name'          /                                                OBJECT  = 'LSPM_J1302+3227'    /                                                IRAFNAME= 'LSPM_J1302+3227_stacked_tellcor_merged' /                            TIME_OBS= '14:01:16.858667'    / Average UT TIME OF ACQISTION ('hh:mm:ss.ss')   DATE_OBS= '2013-02-17'         / UT DATE OF ACQUISITION ('yyyy/mm/dd')          ITIME   =        120.000000000 / INTEGRATION TIME IN SECONDS                    CO_ADDS =                    1 / NUMBER OF INTEGRATIONS                         NDR     =                   32 / Number of Non-Destructive Reads                SLOWCNT =                   20 / Number of Slow Counts                          TABLE_MS=        512.452000000 / msec to clock out array                        ROTATOR =        186.750000000 / Rotator_Mechanical_Angle; pos=373498           POSANGLE=        166.500000000 / Average Sky_Position_Angle                     SLIT    = '0.3x15  '           / menu=2,pos=89000                               GRAT    = 'ShortXD '           / menu=0,pos=719950                              PLATE_SC=       0.150000000000 / PlateScale arcsec/pixel                        RA      = '+13:02:21.18 '      / Right Ascension                                DEC     = '+32:27:15.1 '       / Declination                                    HA      = '+00:29:30.320000'   / Average Hour Angle                             AIRMASS =        1.03191666667 / Average Air Mass                               EPOCH   =        2000.00000000 / Epoch                                          MODENAME= 'ShortXD '           / Spectroscopy mode                              FLAT    = 'flat163-167.fits'   / Flat field image                               NAPS    =                    1 / Number of apertures                            NORDERS =                    1 / Number of orders                               ORDERS  = '0       '           / Order numbers                                  START   =                    0 / Array column of first FITS array column        STOP    =                 3594 / Array column of last FITS array column         SLTH_PIX=        100.000000000 / Slit height in pixels                          SLTH_ARC=        15.0000000000 / Slit height in arcseconds                      SLTW_PIX=        2.00000000000 / Slit width in pixels                           SLTW_ARC=       0.300000000000 / Slit width in arcseconds                       APPOSO03= '3.78485 '           / Aperture positions (arcsec) for order 03       APPOSO04= '3.77662 '           / Aperture positions (arcsec) for order 04       APPOSO05= '3.75615 '           / Aperture positions (arcsec) for order 05       APPOSO06= '3.74812 '           / Aperture positions (arcsec) for order 06       APPOSO07= '3.78656 '           / Aperture positions (arcsec) for order 07       PSFRAD  =        1.80000000000 / Optimal extraction PSF radius in arcseconds    APRADIUS=        1.50000000000 / Aperture radius in arcseconds                  BGSTART =        2.20000000000 / Background start radius in arcseconds          BGWIDTH =        2.00000000000 / Background width in arcseconds                 BGORDER =        0.00000000000 / Background polynomial fit degree               WAVECAL = 'wavecal168-170.fits' / Wavecal file used for wavelength calibration  XUNITS  = 'um      '           / Units of the X axis                            YUNITS  = 'ergss-1cm-2A-1'     / Units of the Y axis                            XTITLE  = '!7k!5 (!7l!5m)'     / IDL X title                                    YTITLE  = '!5f!D!7k!N!5 (ergs s!E-1!N cm!E-2!N !5!sA!r!u!9 %!5!n!E-1!N)' / IDL YVERSION = 'v3.4    '           / Spextool version                               RES     =        2000.00000000 / Average spectral resolving power               DISPO03 =    0.000537562000000 / Dispersion (um pixel-1) for order 03           DISPO04 =    0.000403204000000 / Dispersion (um pixel-1) for order 04           DISPO05 =    0.000322727000000 / Dispersion (um pixel-1) for order 05           DISPO06 =    0.000269212000000 / Dispersion (um pixel-1) for order 06           DISPO07 =    0.000231124000000 / Dispersion (um pixel-1) for order 07           DAIRMASS=          -0.00941667 / Average airmass difference between std and obj HISTORY The output FITS files contain a 3-D array of data consisting ofsets of  HISTORY  triplet arrays of data for each aperture and each order,where each tr  HISTORY iplet is composed of an array for the wavelength,an array for the flux  HISTORY , and an array for the error. The tripletsfor each aperture are stacke  HISTORY d behind one another, followed bythe triplets for the next order, etc.  HISTORY  If no orders have beenskipped or deslected in the extraction process,  HISTORY  the contents ofaperture Y in order X can be found as follows:lambda =  HISTORY array[*,0,( X - (smallest order number))*naps + (Y-1)], flux   =array[  HISTORY *,1,( X - (smallest order number))*naps + (Y-1)], error  =array[*,2,(   HISTORY X - (smallest order number))*naps + (Y-1)]  Forexample, for an SXD fil  HISTORY e with two apertures, the wavelengtharray for aperture 1 in order 3 is  HISTORY  located in array [*,0,0], theflux is in array [*,1,0] and the error i  HISTORY s in array [*,2,0]. Foraperture 2, the wavelength is in array [*,0,1],  HISTORY  the flux is inarray [*,1,1] and the error is in array [*,2,1]. For or  HISTORY der 4,the flux for aperture 1 is in array [*,1,2], while the flux fora  HISTORY perture 2 is in array [*,1,3]. For order 5, the fluxes for thetwo aper  HISTORY tures are in arrays [*,1,4] and [*,1,5], etc.  Thespectra have been co  HISTORY rrected for non-linearity.                                              HISTORY                                                                         HISTORY Xcombspec History                                                       HISTORY                                                                         HISTORY The spectra were combined using a Robust Weighted Mean.  The robust     HISTORY threshold was 8.00000.  The files spectra0129.fits, spectra0130.fits,   HISTORY spectra0131.fits, spectra0132.fits, spectra0133.fits,                   HISTORY spectra0134.fits, spectra0135.fits, spectra0136.fits,                   HISTORY spectra0137.fits, spectra0138.fits, spectra0139.fits,                   HISTORY spectra0140.fits were combined.    Aperture 01 Info: The scale          HISTORY factors were determined using order 04.  The scale factors are          HISTORY 1.00121, 0.982164, 0.811086, 0.853912, 0.960532, 1.06440, 1.13044,      HISTORY 0.999380, 1.18768, 1.09638, 1.03743, 0.551189.  The median RMS          HISTORY deviation in each order is 0.0627184, 0.0633726, 0.0655674,             HISTORY 0.0650786, 0.0553369.    The spectral shapes have been corrected.       HISTORY This spectrum was telluric corrected using the telluric correction      HISTORY spectra 2MASS_J12003292_tellcor_tellspec.fits.  The telluric            HISTORY correction spectra for aperture 01 were shifted by -0.115549,           HISTORY -0.0304107, -0.0874973, -0.0456147, 0.124969 pixels.                    HISTORY                                                                         HISTORY Xmergeorders History                                                    HISTORY                                                                         HISTORY This merged spectrum was derived from aperture 01 of file               HISTORY LSPM_J1302+3227_stacked_tellcor.fits.  The scaled factors for orders    HISTORY 3, 4, 5, 6 are 1.00000, 1.00000, 0.999802, 1.00062 respectively.        END                                                                                                                                                                                                                                             ?í÷3=¾€?íùSUp†Ì?íûw£Y\?íýǙÖ62?î¼	R?î;¾;ï?îuànê°?î¯â¡Ðï?îéäÔÁf?î#ç¼?î
]é:Àù?î—ëmÐ?îÑ͠ɹ?îÏÓí)?îE²û*?î":R?î¹vm5œ?îóX b
?î-:Әž?î!gÙL?î# ß:v?î%ÚÁmY[?î(ƒ ˜³?î*NEÓâ?î,ˆ5œ?î.ÁÊ:")?î0ûlmÛ?î35.¡LÄ?î5nÐÔ¨É?î7¨sÕ?î9â;~ä?î<·nøò?î>UY¢|ÿ?î@ŽûÖ?îBÈ~	ƒ^?îE =%W?îG;¢p±˜?îIu$¤GÍ?îK®¦×çð?îMè)'?îP!«?Eü?îR[-sÝ?îT"¦«ù?îVÍñÚ]ö?îYt9…?î[@ÖAÿA?î]z8uÎÛ?î_³z©ˆŸ?îaìÜÝkè?îd&?Y?îf_E0G?îh˜ÃyW?îjÒ¬ü5?îmGàðÝ?îoDŠïO?îq}ÌH÷…?îs¶î|éÎ?îuð0±Š?îx)RåT?îzbuÕ?î|›·MSÎ?î~Ô¹W
?î
Ûµƒ»?îƒFýéº? ú.?"R$4?î‰ò$†Wê?îŒ+&º•I?îŽd(îÜO?+#,ú?î'Ö-W‡G?î•/‹ë7?î—HÀ9?ô°7?ö)??îòØ]{Ü?î +º'ð?î¢dœÆmÚ?^úÕp?î¦ÖA/fY?î©#dÊ?î«G嘅?§ÍÈ?jª?î±ò,6JÙ?î´*îjõ$?î¶c°Ÿ¨ð?RÔFp?îºÕ	
1?î½
·=½¢?î¿FYrw‰?îÁ~û§:ã?î÷Ü®?îÅð@Ýç?îÈ(âE½?îÊadz†Ó?î̚¯yJ?îÎ҈äU`?îÑ:Ö?îÓCN)­?îÕ|ƒ!â?î×´'¸#v?îÙíí.f?îÜ%v""Ú?îÞ]øW@y?îà–ZŒG™?îâμÁX?îåöqÏ?îç?+"Þ?îéwã`Á9?îë°E•öÜ?îíè‡Ëò?îð ê^!?îòY,5¾?îô'njʚ?îöÉ° ³?îùòÕ\
?îû:5
²œ?îýrw@a?îÿª¹u{\?ïâ۪ʹ?ïýà);?ïS@­Ì?ï‹bK±?ï
Ā'»?ïû¦¶ð?ï3¨ë|t?ïkË!ò?ï£íVª"?ïÛïŒ/w?ïñÁ½w?ïKó÷T"?ïƒö,ôÉ?ï»øbž?ï óú˜Pv?ï#+üÎë?ï%cß°?ï'›á9~!?ï)ÓÃo4á?ï,¥¤ô©?ï.C§ÚÝZ?ï0{jM?ï2³LFj)?ï4ë.|N?ï7#²:ß?ï9ZÒèÓ?ï;'µ§?ï=ÊwS÷'?ï@9‰èp?ïB9û¿âC?ïDq½õå?ïF©€+ðÅ?ïHáBbl?ïKä˜?ïMP¦Î)–?ïOˆI9?ïQ¿ë:Qy?ïS÷prÁ?ïV//¦œí?ïXfÑÜÏö?ïZžtß?ï\ÖIP¦?ï_
˜~W?ïaE:µÔÐ?ïc|¼ì0?ïe´?"\e?ïgëÁX­j?ïj#C=?ïlZÅÅiâ?ïn'GûÕQ?ïpÉÊ2I‰?ïs,h¦"?ïu8®Ÿ,]?ïwp՚ö?ïy§sL?ï{ÞÕB'e?ï~7y:?ï€M™¯¬Ì?ûæG?>Ê"?ï†ó SuÙ?ï‰*âŠ
N?ï‹bDÀÇl?†÷m@?ïÐÉ.Å?ï'dÒð?ï"?M›'É?ï–vÒ[H?²	r?ïšäô?æ9?ïv¨©?ïŸSX­"³?zäg\?ï£ÁC¢?ï¥ø¿R(ƒ?ï¨/á‰û?ïªgÀ?ﬞöê«?ï®Õ(-ñÜ?ï±*dáž?ï³CL›ùð?ïµzNÒúÊ?ï·±Q
1?ï¹èSA?ï¼Ux0?ï¾VW¯SŠ?ïÀYæ?ïÂÄ<'ø?ïÄû>TÏn?ïÇ2 ‹ô`?ïÉi"ÃAÍ?ïË úw±?ïÍÖç1¶?ïÐ
ÉhüÕ?ïÒD« L?ïÔ{×£Å?ïÖ²PãÛ?ïØé2FLg?ïÛô}T?ïÝVÖµ·?ïߍ˜ìxu?ïáÄ[#â—?ïãû[U?ïæ1ߒÐ?ïèh¡ÊSH?ïêŸdÞë?ïìÖ9RÞ?ïïÈpï8?ïñCj¨sÛ?ïóz,à ã?ïõ°Ï¶0?ï÷çqOSÐ?ïú†ùÁ?ïüTµ¾§þ?ïþ‹Wö^Š?ð`íþ§?ð|N2ò>?ð—NÉé?ð²Ðj¥µ?ðΆ…£?ðéR¢i¯?ð"¾QÞ?ðÔÚ>*?ð	;ö."?ð
VW#?ðq˜.¿?ðŒÙJ|?ð
¨fU?ðÃ['G?ðÞ|ž:?ðù½º\?ðÞÖ~?ð0òË?ðKA?ðf'*1?ð£F2ý?ðœäbX—?ð¸~b*?ðÓ&šoÏ?ðîG¶€?ð	hҗ??ð$‰î±?ð?Ë
ï?ðZì'è?ð uíC¹?ð!'_@²?ð"¬/{n´?ð#ÇP— ¾?ð$âq³ÖÏ?ð%ýrÏðÆ?ð'"ì.ä?ð(3µq?ð)N¶$—?ð*i×@á.?ð+"Ø]5?ð,Ÿùya_?ð-ºú•—f?ð.Õû±Ñk?ð/ñÎ/"?ð1êq"?ð2'·?ð3B #ˆ?ð4]!?O{?ð5xB[Á?ð6"Cxq?ð7®$"Q'?ð8É%°®ü?ð9ä&ÍÄ?ð:ÿ'év"?ð<)à6?ð=5*"MÞ?ð>P>ŸN?ð?k[Ù?ð@†
wŽU?ðA î"ë–?ðB»ï°ló?ðCÖÐÌÒ?ðDñÑé[J?ðF³ÈC?ðG'""9%?ðHB•>Î!?ðI]v[FÙ?ðJxWwÃy?ðK"8"D?ðL®°Èr?ðMÈúÍPÈ?ðNãÛéÝ?ðOþ½m%?ðQž#)?ðR4?™?ðSO`\4Ü?ðTjAxԅ?ðU…"•x?ðVŸã±ÿJ?ðWºÄΪ•?ðXÕ¥ëY½?ðYðgìŽ?ð[H$£p?ð\&	A=ø?ð]@ê]ü?ð^[«zžÌ?ð_vl—Dá?ð`'M´?ða¬мÇ?ðbÆÏínb?ðcá±
D?ðdür&ýM?ðf3Cºe?ðg1ô`{O?ðhLµ}@?ðigvš˜?ðj'7¶Ôö?ðkœøÓ¥%?ðl·¹ðy"?ðmÒ[
0¯?ðní*G?ðpÝFë«?ðq"žcÎÚ?ðr=?€•˜?ðsX€]?ðtrÁºnë?ðub×A?ðv¨#ô7 ?ðwÂÅÂ?ðxÝf-î-?ðyø'Jï?ð{Ègԏ?ð|-i"½E?ð}H*¡Ê?ð~b˾º;?ð}lÛ®5?ð€˜
ø¥í?ð²¯¡h?ð'ÍP2  ?ðƒçñO£•?ð…'lªG?ð†3‰´¶?ð‡7Ô¦Âà?ðˆRuÃÔÃ?ð‰màê`?ðŠ‡·þ·?ð‹¢9}?ðŒ¼Ú8!C?ð×{UEÀ?ðŽñürM©?ðy?ð''>¬©+?ð'A¿É¼/?ð"\`æó1?ð"vâ
˜?ð•'c!+¯?ð–¬>mÄ?ð—Æ…["<?ð˜áx¼`?ð™û§–	?ð›(³:?ðœ0©Ðn-?ðK*í¦?ðže¬
á†?ðŸ€-( ±?𠚮Ec…?ð¡µ/bª?ð¢Ï°ô#?ð£ê1Aì?𥲺"\?ð¦3×èq?ð§9´õA-?ð¨T}5?ð©n—/Ý4?ðª‰M@Ö?ð«£yj‡Ä?ð¬½ú‡ò¨?ð­Ø{¥a,?ð®òܲù?ð°
]à(¸?ð±'¾ýÀ?ð²B Þd?ð³\¡8^ü?ð´wUÂÕ?𵑃sJ¢?ð¶«äµ°?ð·ÆE®$V?ð¸à¦Ë–"?ð¹ûéi?𻉦.?ð¼/ê$#0?ð½JKA£Æ?ð¾d¬_'ð?ð¿
|¯­?ðÀ™nš:ü?ðÁ³Ï·ÉÞ?ðÂÎ0Õ\Q?ðÃè'òòT?ðÅÓk‰?ðÆ4.«?ðÇ7•K©[?ðÈQöiMš?ðÉl7†Õ?ðʆ˜¤€Z?ðË ùÂ/;?ðÌ»:ßÁF?ðÍ՛ýw;?ðÎïÝX?ðÐ
>8Í`?ðÑ$Vm‹?ðÒ>àt1¡?ðÓY!'ØÙ?ðÔsb¯ƒ—?ðՍÃÍR<?ðÖ¨ë?ð×ÂF¹J?ðØܧ&'w?ðÙöèDNÄ?ðÛ)b?ðÜ+jÑÛ?ðÝE«˜¦?ðÞ_ì»bï?ðßz-Ù0·?ðà"n÷ü?ðá®°Ö¼?ðâÈñ2®ø?ðãã2PŠ®?ðäýsniÞ?ðæ´ŒL‹?ðç1õª2®?ðèLÇûà?ðéfWåèñ?ðꀙÙz?ð뚺!­?ðì´û?¤'?ðíÏ<]Ÿk?ðîé]{}[?ððž™+?ðñ¿·cÿ?ðò8Õl³?ðóR!óXi?ðôlcgÿ?ðõ†"/Z"?ðö ÅMq?ð÷ºækjx?ðøÕ‰gU?ðùïH§ˆ?ðû	iŋÈ?ðü#Šã'é?ðý=¬v?ðþWÍ«k?ðÿqî=¼Ç?ñŒ/[ò?ñ¦Pz
/?ñÀq˜%Ã?ñڒ¶D½?ñô³Ôg?ñÔòŒâ?ñ(ö¶?ñC.â—?ñ	]Lò?ñ
w9k%_?ñ'Z‰\?ñ«{§–#?ñ
ŜÅӖ?ñߝãóî?ñù¿8?ñà ¬?ñ-á>ª?ñH\øe?ñb#{J?ñ|$™~Œ?ñ–E·Öå?ñ°FÖ?ñÊgôq(?ñäi³?ñþj0øM?ñ‹Oa`?ñ2Œm­M?ñL­Œ?ñf®ªo¡?ñ €¯ÈŊ?ñ!š°çÇ?ñ"´Ò›Ö?ñ#ÎÓ#û¸?ñ$èÔB^ê?ñ&Õ`Ån?ñ'Ö/A?ñ(6םœd?ñ)PؼÕ?ñ*jùÚ¡?ñ+"úù"?ñ,žü'z?ñ-¸Ý5ï?ñ.ÒÞTp?ñ/ìßrôÉ?ñ1à'|L?ñ2 á°?ñ3:âΕ3?ñ4Tãí&?ñ5nå»7?ñ6ˆÆ*2ž?ñ7¢ÇHÍÑ?ñ8¼ÈglI?ñ9Ö©…í?ñ:𪤒€?ñ<
«Ã:Ä?ñ=$ŒáÅÃ?ñ>>ŽtŒ?ñ?X&—?ñ@rp=»Y?ñAŒq\så?ñB¦R{&?ñCÀS™Î/?ñDÚ4¸oí?ñEô×è?ñGõݪ?ñH'ø‰?ñIAÙ37Ì?ñJ[ÚR
@?ñKu»p¿c?ñLœw¿?ñM©®Sà?ñNÃ~Í®?ñOÝ_ëÔ±?ñP÷A
™ì?ñR")b]?ñS+#HN"?ñTEgn?ñU^å…ï}?ñVxƤÄÀ?ñW'§Ã6?ñX¬ˆâxÞ?ñYÆjW¹?ñZàK 9Ã?ñ[ú,?þ?ñ]
^g?ñ^-î|ó?ñ_GϛáÊ?ñ`aº³-?ña{qÙ¨P?ñb•Rø  ?ñc¯4œ?ñdÉ6šÄ?ñeâÖU|?ñfü·t€ü?ñh˜"‰"?ñi0y²"p?ñjJ:тO?ñkdð"ì?ñl}ý¨³?ñm—¾. ?ñn±ŸM»?ñoË`l¸µ?ñpåA‹Ú?ñqÿªÝó?ñsãÊ•?ñt2¤é¿?ñuL†=¥?ñvfG'N?ñw€(F':?ñx™ée˜ç?ñy³Ê"ÓP?ñz͋£ð;?ñ{çLÃC?ñ}-âT?ñ~ïzI?ñ4° £¨?ñ€N'?ðÀ?ñhR_ U?ñ''~S?ñƒ›ÔˆÍ?ñ"µ•¼Á¯?ñ…ÏvÜK?ñ†é7û]^?ñˆùŸ‡?ñ‰º9äÇ?ñŠ6{Y-?ñ‹P<xx‰?ñŒiý—Ç	?ñƒ¾·ž?ñŽÖmF?ñ·@õÅ?ñÑÏ?ñ'êÃ4}°?ñ""Sޞ?ñ"EsB¢?ñ•8'©³?ñ–QDzÔ?ñ—kˆÑ?ñ˜…IðñA?ñ™ŸdŒ?ñš¸Ì/Úç?ñ›ÒmO3¥?ñœì.n°?ñžïŽ/'?ñŸ°­²?ñ 9qÍ7©?ñ¡S쟛?ñ¢lÔ+@?ñ£†•+¹ë?ñ¤ 6K*ö?ñ¥¹÷j¿¯?ñ¦Ó¸ŠWp?ñ§íY©Ñ?ñ©ÉoZ?ñª Ûé)?ñ«:}"S?ñ¬T>(:.?ñ­mßGÃ]?ñ®‡ gp<?ñ¯¡A†ÿn?ñ°»¦²P?ñ±Ô£ÆGƒ?ñ²îdæf?ñ´›™?ñµ!Ç%Z{?ñ¶;hDûª?ñ·U)dÀ‡?ñ¸nʄg²?ñ¹ˆ‹¤2‰?ñº¢,Ãß«?ñ»»ÍãÉ?ñ¼Õc'?ñ½ï0#¤?ñ¿ÑBÒ°?ñÀ"'b¯f?ñÁ<3'nc?ñÂUÔ¢0W?ñÃouÁõB?ñĉ6áÝØ?ñŢب¯?ñƼy!v|?ñÇÖAG@?ñÈïÛa;«?ñÊ	|U?ñË# ëó?ñÌ<¾Àȃ?ñÍV_à¨?ñÎpŠy?ñω "?ñУc@xç?ñѽ`d,?ñÒÖ¥€R`?ñÓðF C?ñÕ	çÀ7'?ñÖ#ˆà.?ñ×=*(|?ñØVË %R?ñÙpl@%?ñڊ
`'Ã?ñÛ£®€-[?ñܽO 5Þ?ñÝÖðÀAK?ñÞð'àO ?ñà
3`Þ?ñá#Ô u?ñâ=u@Œ?ñãW`¦?ñäp·€Âà?ñåŠ8 Áä?ñæ£ÙÀäŠ?ñç½zá
?ñè×2€?ñéð½!]Ò?ñë
^AŒ?ñì#ßaœ^?ñí=€ÐU?ñîW!¢0?ñïpÂÂ@ë?ñðŠcâ}†?ññ£åœ??ñò½†"ޙ?ñó×'C#Ñ?ñôðÈckç?ñö
Iƒ–?ñ÷#ê£ãè?ñø=‹Ä4–?ñùW,äˆ?ñúp®½¿?ñûŠO%þ?ñü£ðEs?ñý½qe±E?ñý÷1 ÓÁ?ñÿL²þ†c?ò¢4\=5?ò÷µ¹ø4?òM–›?ò¢˜uYô?òøÓ!y?òM{0Ì_?ò¢üŽœ7?ò	ø]ìOq?òMßJ'™?ò£@§ã?ò
ø¢¢Ç?òNcf–?ò£dÁ.ˆ?òøÆúš?òN'|ÊÎ?ò£ˆÚŸ$?òøÊ8VÍ?òN+–3]?ò£lóó@?òøÎQØ?òN¯ %?ò£q
'?òø²k]s?òMóÉ1Ù?ò £5'
T?ò!øv"æå?ò#M·ânj?ò$¢ù@¬H?ò%øžtF?ò'M[üa'?ò(¢ZR?ò)÷¾¸&K?ò+M^?ò,¢!sû¬?ò-÷BÑÜ?ò/Ld/Ào?ò0¡¥Éµ?ò1öÆë¶2?ò3KèI¦º?ò4 é§zu?ò5ös
?ò7K,co«?ò8 MÁpM?ò9õOT ?ò;Jp}\Ì?ò<ŸqÛH¤?ò=ôs98}?ò?I"—M/?ò@ž•õE	?òAó—S@â?òCH˜±@¸?òDšD?òEò›mL[?òGGœËX'?òHœž)gë?òIñ‡ZÏ?òKF€år†?òL›bCmX?òMðc¡Œý?òOEDÿº?òPš&]–m?òQï'»Áï?òSD	Ї?òT˜êwã?òUíËÕùŒ?òWB­4ô?òX—Ž'2O?òYìOð3¸?ò[A1NYé?ò\–¬"
?ò]êÔ
'4?ò_?µhÃ)?ò`"vÆØ*?òaé8$ñ?òc>ƒ.¾?òd'ÚáOq?òeçœ?t?òg<]œˆ?òh'ûÈì?òiåàYù/?òk:¡¸-V?òlCDx?òmät€_?òo8ÅÒÀ&?òpg0âæ?òqâ(*g?òs6ÉíTâ?òt‹kKƒ5?òuà,©ÖK?òw4ÎS?òx‰ofF4?òyÞăí?ò{2²"Å~?ò|‡S
ã?ò}ÛôßT?ò0v=€D?ò€…›Ñ&?òÙ¸ú%Û?òƒ.:X]x?ò"'Û¶¹Ï?ò…×]ù?ò‡+Þs<?òˆ€_тñ?ò‰Õ/î"?ò‹)'Ž<õ?òŒ~ì3?òÒ…Jå;?ò'©??ò{h{»?ò'ÏéeÝ?ò"$jÄBE?ò"xì"«3?ò•ÍM€öù?ò—!Îßgq?ò˜v0=º¾?ò™Ê'œÍ?ò›ú?òœstXì?òÇÕ·Nn?òŸ7´~?ò p˜tK?ò¡ÄùҋÕ?ò£[0ý?ò¤mœQ.?ò¥ÁýíÉé?ò§_LFb?ò¨j ª¥ž?ò©¿	)†?ò«Cg1?ò¬g¤Æ†?ò­»æ$‰?ò¯''ûh?ò°dˆá'Ý?ò±¸Ê@?ò³
ž‡ò?ò´aLý‡?òµµŽ[ŒË?ò·	¯¹óÇ?ò¸]ñk?ò¹²2w¼?ò»sÕ¡»?ò¼Z•4k?ò½®Ö'±À?ò¿÷ñ.Ç?òÀWO¯u?òÁ«Z®TÈ?òÂÿ|ÜÈ?òÄSkho?òŧ¾É÷¼?òÆûà(Š®?òÈP‡!C?òɤ"å»}?òÊøDDYZ?òÌLe¢úÚ?òÍ ‡Ÿù?òÎôˆ`'¼?òÐH©¾Ô?òќ«c?òÒðÌ|¹?òÔDÍÚ¬ô?ò՘ï9gÉ?òÖìð˜<?òØ@ñö¦H?òٔóUJï?òÚèô³ó,?òÜ<öŸ?òݐ÷qNq?òÞäøÐv?òà8ú.¸?òáŒûr>?òâàÜìþ?òä4ÞJÐT?òåˆß©•<?òæÜÁ<±?òè0Âg½?ò鄣ŷS?òê؅$ix?òì,†ƒ@0?òí€gáùq?òîÔI@¶>?òð(*Ÿv—?òñ|þ:z?òòÏí]é?òô#λÌá?òõw°›`?òöËqyLa?òøRØ!ñ?òùs46û?òúÆõ•¶˜?òüÖô–·?òýn˜SYQ?òþÂy²@y?ó;
?óiüo×8?ó½ÝÎÈä?óŸ-?óe`Œt£?ó¹!ëOÁ?óãJ.]?ó	`¤©u?ó
´fö?óf¾?ó
[ÈŪ"?ó¯Š$š˜?ó+ƒm?óVìâcú?óªŽA=V?óþO ;9?óQðÿ?ó¥²^ M?óùS½~?óLõò"?ó –zà9?óô7ÙÑÃ?óGÙ8Æ»?ó›z—¿%?óïöºý?ó!B½UºD?ó"–^´¼ú?ó#êÃ?ó%=r«›?ó&'"Ѹ•?ó'ä¤0§ç?ó)8E»¸?ó*‹Æî±Ý?ó+ßhM̀?ó-2é¬Ét?ó.†kÉÐ?ó/Újî©?ó1-ÉõÐ?ó2)]?ó3ԐˆM?ó5(ç¡?ó6{"F4W?ó7Ï¥Lp?ó9"vFÑ?ó:u÷ce©?ó;Éx‡â?ó=ú!­y?ó>p[€µV?ó?ÃÜßáª?óA>>ð>?óBj¿ž#I?óC¾ ý8•?óE'\Q<?óFdã»m<?óG¸e­°?óIÆyÐ_?óJ_'Øöf?óK²‰8Æ?óMê—Ly?óNYKö|?óO¬­U¯ß?óQ´æ?óRSPÿu?óS¦±s<Ì?óTúÒ}t?óVMT1 L?óW µç"?óXóöð?óZGXO^ò?ó[š™®?ó\íû
ã†?ó^A<m3?ó_"}ÌT+?ó`ç¿+'o?ób;ŠÑü?ócŽAêÒ?ódáƒI\ñ?óf4Ĩ§X?ógˆõ?óhÛGgEû?ój.ˆÆš6?ókÊ%ñµ?ólÔë…+U?ón(,ä‰\?óo{nCê§?ópΏ£.?ór!Ñ•Ý?óstòaßÈ?ótÈ3ÁN?óvU ž€?ównvò(?óxÁ—ßI?ózÙ>ÄW?ó{gúž!µ?ó|»ý'P?ó~=\æ'?óa^¼M7?󀴀·€?ó'¡{%?óƒZ¢Út•?ó"­Ä9èˆ?ó†å™_±?ó‡TøÚ?óˆ§X6{?ó‰ú)··G?ó‹M+?óŒ Lv¡K?óóMÖ
"?óFo5˜?ó™p•·?ó'ìqôz"?ó"?"T¯?󔒔³ŠÚ?ó•å–4?ó—8—r†½?󘋘Ò	q?ó™Þš1S?ó›1›'a?󜄜ð¤™?ó×žP3ü?óŸ*¯¥Y?ó };?ó¡Ð'nÓì?ó£#cÎNÃ?ó¤ve-íî?ó¥ÉfC?ó§Gí‹?ó¨oIL½)?ó©Â*¬G¹?ó«Õn?ó¬h
k‡x?ó­ºîËp?ó¯
Ð*²‹?ó°`±ŠLÆ?ó±³²êV?ó³"I«Ñ?ó´Yu©Oj?óµ¬Wö$?ó¶ÿ8hŸù?ó¸QùÈ+·?ó¹¤Û'ÛÅ?óº÷¼‡Žñ?ó¼JçE5?ó½Fþ•?ó¾ð@¦™Ø?óÀC"Yi?óÁ•ãeúÜ?óÂèÄÅÀŸ?óÄ;¦%‰y?óŎg…40?óÆá(äáý?óÈ4
D´?óɆˤh
?óÊٍ?óÌ,ncúl?óÍ/÷›?óÎÑñ#wÛ?óÐ$²ƒ;,?óÑwsã?óÒÊ5BÊý?óÔö¢—~?óÕo¸g
?óÖÂyb9©?óØÁî?óÙgÜ!ÆÊ?óÚº¢‹?óÜ
^áX?óÝ`AAñ?óÞ²Á¡&Ò?óàƒ½?óáX$`Øq?óâªåÀÆm?óãý‡ –0?óåP(€hú?óæ¢éà`?óçõ‹@8Þ?óéH, ¹?óêšÍÿó–?óëí_ö·?óí@0¿Û›?óî'ÒÁ?óïås®i?óñ8ߜP?óòŠ¶?8?óóÝWŸ ?óõ/øÿx?óö'š_qí?ó÷Õ¿MŒ?óù'½Ml?óúz^PI?óûÌÿßV"?óý?=²?óþr"ŸI?óÿÄ£ÿ7?ôE_HÆ?ôiÆ¿<:?ô¼hSì?ôéMQ?ôaŠßjò?ô´?jE?ô	ŸlŠ?ô
YÿqÇ?ô«°_›=?ôþ1¿¦`?ôP³´w?ô£4ŀ?ôõµßÙ{?ôH7?ðf?ôš¸ 
C?ôí:'?ô?»`FË?ô'<Àiw?ôä¾ ?ô7€–K?ô‰ àÁ¿?ôÜ"@ð?ô.ƒ¡ ?ô4U?ô ӆakx?ô"%çÁ"7?ô#xi!Á+?ô$Êʁ߻?ô&Kâ"ƒ?ô'o­BFâ?ô(¢n+?ô*¹¤?ô+fñbæ·?ô,¹Rð?ô.´#IŒ?ô/^5ƒ š?ô0°–ãÙ>?ô2øDÄ?ô3UY¤S*?ô4§»"s?ô5údØ ?ô7L}Å©?ô8žß%i"?ô9ñ@…¶[?ô;C¡æ?ô<•ãF75?ô=èD¦Œš?ô?:¦äØ?ô@g?ô?ôAßHÇ|™?ôC1ª'Ýj?ôD"ˆA?ôEÖLè†K?ôG(®Hïª?ôHzï©:?ôIÍQ	©Ÿ?ôK'iú3?ôLqÓÊMž?ôMÄ5*Å3?ôOv‹I?ôPh·ëz4?ôQ»KúH?ôS
Z¬[Ü?ôT_œÀB?ôU±Ým'|?ôW͑†?ôXV`-þc?ôY¨ÁŽg?ôZûïç?ô\MDOw3?ô]Ÿe¯Íø?ô^ñ§Hä?ô`Cèpƞ?ôa–)ÑG&?ôbèk1Êy?ôd:¬'P›?ôeŒíòن?ôfßSCç?ôh1P³Òh?ôiƒ'cµ?ôjÕ³tÖq?ôl'ôÕmP?ômz5å?ônÌW–'
?ôp˜÷!E?ôqpºW¡ç?ôrÂÛ¸%O?ôtÌ×?ôug>yUÌ?ôv¹Úà?ôx¡:'[?ôy]›"—?ôz¯ãû¶—?ô|%\nº?ô}TF½<?ô~¦h¤?ôø‰~C‡?ôJªÞåK?ô'œÌ?‰Ð?ôƒîí 1?ô…AÛ?ô†"0a‡Õ?ô‡åQÂ7Q?ô‰7s"é‹?ôŠ‰"ƒž€?ô‹ÛµäV0?ô-×Eœ?ôŽø¥ÍÄ?ôÒ£?ô'$g.Ù?ô'v<Çô+?ô"È^(¼6?ô•_‰e–?ô–l€ê3?ô—¾¢K>?ô™£«´Á?ôšbÅŠ\?ô›´ÆmAH?ôçÎN?ôžXé.Ø£?ôŸ«
¹?ô ýðzÉ?ô¢O-Q`˜?ô£¡.²'¸?ô¤ó0ñ"?ô¦EQsßk?ô§—RÔ®š?ô¨éT5€x?ôª;U–U?ô«v÷M¨?ô¬ßxX''?ô®1y¹)?ô¯ƒ{ãl?ô°Õ|zÅ[?ô²'}Û©õ?ô³y<'<?ô´Ë€{,?ô¶þgÉ?ô·oƒ_W
?ô¸Á"ÀHú?ôº†!=?ô»e‡'4Ð?ô¼·ˆã.µ?ô¾	ŠD+@?ô¿[‹¥*s?ôÀ­m
á?ôÁÿng^?ôÃQoÈ"?ôÄ£q) K?ôÅõRŠH?ôÇGSëX?ôșUL,	?ôÉë6­ï?ôË=85æ?ô̏o.?ôÍáÐJF?ôÏ2ü1G¯?ôЄý'i&?ôÑÖÞókÍ?ôÓ(àT'"?ôÔzÁµšf?ôÕÌÃÆX?ôפwÓw?ôØp…Øã0?ôÙ‡:÷?ôÛh›+è?ôÜfIüCw?ôݸK]
?ôß
,¾›Î?ôà\»(?ôá­ï€Ý?ôâÿðâ#?ôäQÒCJ;?ô壳¤sö?ôæõ• G?ôèGvfÏ.?ôé™WȪ?ôêë9)4¼?ôì=Škd?ôíŽû뤝?ôîàÝLàl?ôð2¾®Í?ôñ" _Ä?ôòցp£J?ôô(bÑéb?ôõzD32?ôöÌ%"}F?ôøæõ©›?ôùoÈVùö?ôúÁ©¸Là?ôü‹¢W?ôýelzú_?ôþ·-Ü3|?õ	=ž?õZðžðK?õ¬²1?õþ"a•Ö?õPtÂý(?õ¢6$E‹?õô…±ñ?õ	Eøç â?õ
—ºHpâ?õ雩äæ?õ
;]9÷?õ>l³?õÞÿÎ
)?õ0á/‹K?õ'¢êw?õÔcòL)?õ&ESÑÜ?õxµ8–?õÉèÃR?õ©x/?õmjٝ^?õ¿L;/¤?õ
œ¢ï?õbÎþ½?õ´°_²Š?õ!qÁ-[?õ"X3"ª©?õ#©ô"*z?õ$ûµå¬É?õ&M—GS?õ'ŸX¨Úa?õ(ñ
d*?õ*BÛkðs?õ+"œÍ8?õ,æ^/x?õ.8¤5?õ/‰àò:n?õ0ÛÂSô¢?õ2-ƒµÐ?õ3E-w?õ4Ñx͙?õ6"ÇÚp5?õ7t‰<H?õ8ÆJ¼Ô?õ:ëÿEU?õ;i­`ñÐ?õ<»n À?õ>
0$R(?õ?^ñ†?õ@°²ç¼W?õBtIu ?õCT5«0]?õD¥×̇?õE÷˜nŒ«?õGIYÐOB?õH›2L?õIìܓÛÇ?õK>}õ"-?õL?WPŒ?õMâ¹[?õO3Âð™?õP…c|¢Á?õQ×$Þxß?õS(æ@Qm?õTz‡¢
ß?õUÌIèH?õW
eÈ?õXo«ÇˆÚ?õYÁm)m‰?õ[‹3?õ\dÏí¦?õ]¶'O˜?õ_2°Õl?õ`YôÆ3?õa«•t—Û?õbýV֍u?õdNø8cî?õe ¹š^Y?õfòZü9£?õhD^8ß?õi•½Àõ?õjç"ý?õl9 "à?õmŠáæ
´?õn܃Gôb?õp.$©àu?õqæðv?õrчmáP?õt#HÏö?õutê1ë»?õvƋ"ã½?õxLõÿ­?õyiîWür?õz»¹û›?õ|
Q®?õ}^ò~""?õ~°"à(Ù?õ€UBS?õSö¤^?õ'¥˜ks?õƒ÷9h{2?õ…HúÊ®à?õ†šœ,ÃZ?õ‡ì=ŽÚ0?õ‰=Þðóc?õŠ€Sñ?õ‹áAµNj?õ2ãn¯?õŽ""y'L?õÖ%Û¶D?õ''Ç=ݔ?õ'yˆ (Ð?õ"Ë*TÓ?õ•Ëdƒ/?õ–nlƳß?õ—À(æè?õ™¯‹H?õšcPíSÿ?õ›µO¯?õ³±ëÿ?õžXU*µ?õŸ©övk¿?õ û—د?õ¢M9:ôÐ?õ£žÚ<Õ?õ¤ð{ÿ‡/?õ¦BaÓÚ?õ§"¾Ä"Õ?õ¨å`&t#?õª7ˆÇÂ?õ«ˆ¢ë³?õ¬ÚDMuò?õ®+å¯Ð'?õ¯}‡-a?õ°Ï(tŒŽ?õ² ÉÖî
?õ³rk9QÓ?õ´Ä›·ì?õ¶­þ P?õ·gO`‹?õ¸¸ðÂø?õº
'%gI?õ»\3‡Øà?õ¼­ÔêL¿?õ½ÿvLÂê?õ¿Q¯;_?õÀ¢¹¶?õÁôZt3%?õÃEûÖ²w?õė94?õÅé>›·ò?õÇ:ßþ>?õȌ`ƌ?õÉÞ"ÃQC?õË/Ä%Þ@?ṍEˆKé?õÍÒæêÝs?õÏ$ˆMq??õÐv)°S?õÑÇËŸ¨?õÓlu:C?õÔk
××#?õÕ¼¯:vC?õ×P§?õØ_Ñÿ™¯?õÙ±sb?–?õÛÄç¿?õÜT¶''*?õݦWŠ>Ô?õÞ÷øìí¿?õàIšOžé?õá›;²RR?õâì½æ\?õä>^wžC?õåÿÚXf?õæá¡=Ê?õè3BŸÓh?õé"ä"D?õêօeW^?õì(&ȱ?õíy¨*¢?õîËIŒl?õðêðXr?õñnŒS&²?õòÀ-µ÷-?õôÏÉß?õõcp{žÌ?õö´ñÞTP?õø"A-­?õùX4¤	C?õú©Öç?õûûwiÇ?õýMÌ©N?õþžº/¿?õÿð;'RÂ?öAÜõ;ž?ö"~X&®?öå»ô?ö6Án?öˆb€õ?öÚãèý?ö	+…F½l?ö
}&©µ²?öÎÈ°-?ö
 io¬Ö?ör
Ò«³?öì5¬¿?öM˜¯þ?öfîûµk?ö¸p^›c?ö
Á¥0?ö[³$±,?ö­T‡¿W?öþõêϯ?öP—Mâ6?ö¢8°öê?öóÚ
Ê?öE{w&Ú?ö–üÚ l?ö èž==Ò?ö":? ]c?ö#‹á?ö$݂f£?ö&/#ÉÉ?ö'€Å,ñR?ö(Òf¶?ö*$óHF?ö+u©Vvû?ö,ÇJ¹§Ù?ö.ìÚá?ö/j€?ö0¼.ãGe?ö2
ÐF€ß?ö3_Q©š×?ö4°ó؟?ö6"pŽ?ö7T5ÓZ¡?ö8¥×6žØ?ö9÷x™å4?ö;Iý-µ?ö<š»`xX?ö=ì\ÃÅ?ö?=þ'	?ö@ŸŠe?öAá@í¸E?öC2âQ
•?öD"£´†µ?öEÖEàF?öG'æ{;ú?öHy‡Þ™Î?öIË)AùÂ?öKÊ¥[Õ?öLnlÀ?öMÀ
l&V?öO®ÏŽÃ?öPcP2ùQ?öQ´ñ–eû?öS'ùÔÁ?öTXT]gU?öU©õÀÚV?öVû—$Or?öXM8‡Æ©?öYžÙë?ü?öZð{N»k?ö\B²8ò?ö]"ÞÚE?ö^åy\?ö`7 Üß×?öaˆÂ@eÆ?öbÚc£íÍ?öd,%™ž?öe}Æk%Ö?öfÏgδ$?öh!	2DŠ?öirʕø¸?öjÄkùL?öl
]#õ?ömg®À¼²?ön¹p$y<?öpˆ#?öq\²ëµ ?ör®tOwå?öt³	?öuQ·ÀA?öv£xz‰C?öwõÞ2 ?öyF»AÞ?öz˜|¥­G?ö{ê	\Û?ö};¿m€?ö~€Ðãì?öß"4™¯?ö€jâÇÖ§?ö'd‰3,?öƒ¿æJ'ú?ö…jhö?ö‡éÍ\p?öˆ¿kŽÆ?öŠiíP3?öŒO?ö¾ÐÒôø?öi2"Iû?ö'´UÃû?ö'¾"?ö"hwØ~N?ö–ٙàY?ö—½;[E£?ö™g®0?ö›þÞú?öœ¼@ŸgF?öžf¢`ً?ö ä"-N?ö¡»Eã¦
?ö£e‡¥I?ö¥Éf]¿?ö¦º'¾m?ö¨dLé"U?öªŽª‰u?ö«¸ÐkóÊ?ö­bò-?š?ö¯
3î°\?ö°·U°"?ö²a—qy¾?ö´¹2Ò\?öµµÚô..?ö·_üµ2?ö¹
vïd?öº´@8TÈ?ö¼^aù½\?ö¾ƒ»)?ö¿²…|vM?öÁ\§=èi?öèÿ;ñ?öÄ°ÊÀ´g?öÆẐE?öÈÎCkM?öÉ®Ðˀ?öËXÑÆ.Ú?öÍӇ•[?öάÕHÿ?öÐV·
J?öҸ˺?öÓªš_?öÕTœNœ?öÖþ~Ù:?öب_Ñ3û?öÚRA''Ý?öÛü#Sòá?öݦW?ößOæÖ¾H?öàùȘ(¨?ö⣪Y–*?öäMlå?öå÷MÜX½?ö硝­Ï?öéJÑ_û?öêô" aA?öìžtáág?öîH6£Bá?öïñØd…¬?öñ›š%íU?öóE[çX?öôï¨Åë?öö˜¿j?öøB+‰?öùì"ìÞZ?öû•Ä®6¹?öý?fo'*?öþé(1y?÷'Éòt?÷<K³¶æ?÷åíu?÷6‰`?÷90÷÷0?÷â²¹FF?÷
ŒTzº2?÷5Ö<^?÷
ßWýg–?÷ˆÙ¾ÂÛ?÷2{€Bô?÷ÛýA¤J?÷…¨?÷.àÄNB?÷Øb…¸±?÷äG&$?÷+FtÓ?÷ÔÇÉèQ?÷~)‹=?÷ '«L¶Ž?÷!Ñ
J?÷#znÏo?÷%#АÏÈ?÷&Í2R3‰?÷(v"šJ?÷*õÕ
?÷+É7–Nû?÷-r™W¾¶?÷/Û¡?÷0Å<څY?÷2n~›Ü<?÷4à]Wê?÷5Á"´Â?÷7jcà•?÷9¥¡wb?÷:¼çbÝ%?÷<f)$Eâ?÷>JåÄ?÷?¸Œ¦þl?÷AaÎhp?÷C
ð)ÂÏ?÷D´1ë:X?÷F]S¬"?÷Humîž?÷I¯—/M/?÷KX¸ð®°?÷MÚ²#?÷Nªüsz"?÷PT4ä×?÷Qý?öR?÷S¦a·ÂG?÷UOcyŽ?÷Vø…:‰š?÷X¡†ûà¼?÷ZJˆ½:È?÷[óª~¹–?÷]œ¬@x?÷_E®|B?÷`î¯Âáø?÷b—±"J•?÷d@³E¶?÷eé•­?÷g'–Èsÿ?÷i;˜‰è6?÷jäzK={?÷l|·|?÷n6]Ή?÷oß?px?÷qˆ!PÑJ?÷s1#VÕ?÷tÚÓ½i?÷v'æ•&ß?÷x+¨VqY?÷yԊà?÷{}kÙRŸ?÷}&-š¥µ?÷~Ï\?÷€wñ˜+?÷' ²ÞóÕ?÷ƒÉt R[?÷…r6a³»?÷‡#9Ï?÷ˆÃÙä å?÷Šl›¦
Î?÷Œ]gw"?÷½ÿ(ÅP?÷fÀê7Â?÷''«­	?÷'¸$mI?÷"`æ.~<?÷–	‡ïÚ%?÷—²I±Z½?÷™Zër¼K?÷›4 ¬?÷œ¬.õ‡Þ?÷žTжñâ?÷Ÿýrx^µ?÷¡¦9ÎV?÷£Nµû@É?÷¤÷W¼¶?÷¦Ÿù~.?÷¨H{?‡?÷©ñ»?÷«™žÂcL?÷­B ƒÄª?÷®êÂEJµ?÷°"D±¨?÷²;ÅÈd?÷³äG‰‡ç?÷µŒÉJ÷3?÷·5KiI?÷¸ÝÌÍÞ#?÷º†NUÄ?÷¼.°P®I?÷½×2+t?÷¿"Ó‰?÷Á(•6?÷ÂÐwVoÉ?÷Äxùø?÷Æ!ZÙa?÷ÇɼšÌö?÷Ér\;?÷Ë€¬é?÷ÌÂáß!?÷ÎkC —Û?÷Ð¥br?÷Ñ»ç#kà?÷ÓdHäêñ?÷Õª¦l½?÷Ö´ìgÏa?÷Ø]N)V§?÷ڏ꾾?÷ۭѬ)"?÷ÝV3m¹?÷Þþu/)I?÷শðœF?÷âNø²ú?÷ã÷:sŠe?÷åŸ|5…?÷çGöav?÷èïß·â?÷ê˜!yeB?÷ì@C:ÉO?÷íè"üQõ?÷½»g?÷ñ8èIu?÷òá
@¸J?÷ô‰,)Ï?÷ö1MÞ?÷÷Ùo…ì?÷ù'FŽ?÷û)³
Ä?÷üÑÔɉ¶?÷þyö‹U?ø"LŸ?øÊ
ô®?ør;Ï~R?ø=èµ?øÂ_Rw¬?øjaçc?ø
'Õ{°?øº"–ð¸?ø
b†Xhi?ø
ˆâÁ?ø²‰Û_À?øZ‹œßf?ø^a¯?øªæ ?øRán4?øú'¢øm?ø¢tdcZ?øJv%òÛ?øòWçc
?øšY¨÷Ï?ø!B;jmE?ø"ê+å[?ø$'íÿ?ø&:®ÿT?ø'áâpH?ø)‰Ä2Ù?ø+1¥ó‡	?ø,هµÕ?ø.iv™>?ø0)+8R?ø1Ñù"ò?ø3xî»&-?ø5 °|™?ø6Ȓ>0?ø8pSÿ¨—?ø:5ÁE8?ø;¿÷'Â}?ø=g¹DB]?ø?›æÂ?ø@·\ÇkÎ?øB_ˆóo?øDàJ}¥?øE®¢
p?øGVc͙Î?øHþ%+¿?øJ¥ÇPžQ?øLM‰5h?øMõJÓÏ?øOœì•IV?øQD®Vè"?øRìPg‰?øT"Ús?øV;³›ù?øWãU]?øYŠ÷ ­?ø[2˜à,Û?ø\ÚZ¡ÝŒ?ø^ücnÓ?ø`)~$à°?øaÑæw?øcxÁ¨÷?øe ci«i?øfÈ+If?øho†ìÇó?øj(®k?øk¾ªoî ?ømfL1–½?øo
Íói?øpµo´Ì"?ør\ñvZJ?øts7ê‡?øu«ôù}I?øwSv»?øxúø|ªV?øz¢z>D¢?ø|Iûÿáo?ø}ñ}Á€À?ø˜ÿƒ"'?ø@DÆä?ø'çãK¼?ø"dÇõ?ø†6扠Þ?ø‡ÞHK-4?ø‰…ÊÞ?ø‹-+ÎoU?øŒÔ#?øŽ|Q»i?ø#qT/?ø'ÊÒÔïr?ø"r4–.?ø•–X-e?ø–ÀøÐ?ø˜hYÛu@?øš»ä?ø›·^Æÿ?ø^ s'?øŸÀâ ?ø ­"£²!?ø¢T"ef?ø£ûÆ&ú‰?ø¥£'è³j?ø§JiªLÃ?ø¨ñËl
'?øª™
-¨Ð?ø¬@NïI"?ø­ç°ì«?ø¯Žòr´B?ø±644\K?ø²ÝuöÆ?ø´"··³°?ø¶+ùyc?ø·Ó;;Õ?ø¹z\ü§?ø»!ž¾]·?ø¼Èà€Ë?ø¾p"AÒO?øÀDn>?øÁ¾…Å.›?øÃe§†Ïc?øÅéH"•?øÆ´
:2?øÈ[,Ëâ9?øÊn®­?øË©O[†?øÍP²
É?øÎ÷ÓÒ¼u?øОõ"pˆ?øÒFV'?øÓí9ßã?øՔZٛ*?ø×;|›XÖ?øØâž]è?øډÀÛ_?øÜ0áà :?øÝ×ã¢Ev?øßd?øá&'%Û?øâÍ(ç‡?øätJ©XG?øæLk	l?øçÂN,¼ò?øéioî"Þ?øëq°M$?øì·srÈ?øî^u3ÄÍ?øðvõ".?øñ¬˜·gó?øóSšy,?øôúœ:òŠ?øö¡ü»`?øøH¾d‹?øù2?øû–ƒBÿ?øý=…ÔB?øþäfņÔ?ù‹h‡]Ë?ù2jI7?ùÙL
ð·?ù€MÌζ?ù'/Ž?ùÎ1Po®?ù
u2¨?ùôÓ÷ú?ù
Â֕¿Ÿ?ùiØW«£?ùºwò?ù·›ÛF•?ù^}‹?ù_^êÓ?ù¬A Àp?ùS"â˜^?ùú¤rž?ù æfO.?ùG¨(?ùî‰éí4?ù!•k«Ð¶?ù#<Mm¶"?ù$ã/|™?ù&‰ðñg?ù(0²³1µ?ù)הu ¼?ù+~V6ð?ù-%7øã¨?ù.Ëùº·ˆ?ù0r»|µ?ù2}>f*?ù3À_bø?ù5g Â@?ù7
â"Y?ù8´¤Fø?ù:[fäÝ?ù<'ÉË?ù=¨é‹³~?ù?O«Mž<?ù@öm‹??ùB.ÑzŠ?ùDCГJ
?ùEê'U=Þ?ùG'T3÷?ùI7õÙ
G?ùJÞ·›ç?ùL…y]Î?ùN,Þä?ùOÒÜààP?ùQy~¢Áì?ùS @dÇÛ?ùTÆâ&­ù?ùVmƒè–Y?ùX%ª€ù?ùYºçlé?ù[a‰.?ù]*ðpd?ù^®Ì²d?ù`UntYÙ?ùaü6Qï?ùc¢±øLD?ùeISºHÓ?ùfïõ|G¡?ùh–—>H¨?ùj=9Kë?ùkãÚÂQi?ùmŠ\"7?ùo0þF@þ?ùp× M)?ùr~!Ê9z?ùt$ÌJ?ùuËeN\ë?ùwqçOâ?ùyˆÒg'?ùz¿
"^Œ?ù|eŒVX%?ù~.v?ù²¯Út?ùY1œtL?ù'ÿÓ^˜Ñ?ù"¦U u?ù†LÖâ¤L?ù‡óX¤­V?ù‰™Úf¸'?ù‹@\(Åþ?ùŒæÝêÕ ?ùŽ_¬çq?ù3ánûs?ù'Úc1¥?ù"€äó*?ù•'fµD™?ù–ÍèwaZ?ù˜tj9€I?ùšËûP?ù›ÁM½¢?ùgÏÈ?ùŸ1AÍ£?ù ´³÷t?ù¢[4Æ#t?ù¤–ˆ/"?ù¥¨J_Ú?ù§Nzp@?ù¨ôûΤì?ùª›]¹¥?ù¬A¿RЉ?ù­èA±?ù¯Ž¢×&æ?ù±5™DD?ù²Ûf[cÉ?ù´è§?ù¶(IßËc?ù·Î«¡ñ^?ù¹u
d|?ù»o&CÀ?ù¼ÁÐèp*?ù¾h2ªž·?ùÀ"lÏk?ùÁ´ö/A?ùÃ[Wñ7:?ùŹ³nX?ùƨu§—?ùÈN]7ÀÛ?ùÉô¾ùþ_?ù˛ ¼>?ùÍA'~Ç?ùÎçÄ@¡'?ùЎ&ç—?ùÒ4‡Å/»?ùÓÚɇWá?ùՁ+I¤D?ù×'mЩ?ùØÍÎÎ!G?ùÚtQæ?ùÜrR¦À?ùÝÀ´ۘ?ùßfõ׌?ùá
W™m»?ùⳙ[¨å?ùäYÛæ,?ùæ<àG¬?ùç¦~¢‰'?ùéLÀd̺?ùêó'h?ùì™CéZ-?ùî?…«¤?ùïåÇmð?ùñŒ)0`2?ùó2jò°U?ùôجµ'?ùö~îwVå?ùø%9‹+?ùùËQûã¨?ùûq"¾><?ùýՀšå?ùþ¾BùŸ?údYZp?ú
šÇ½R?ú°¼Š'?úVþLg/?úý@ÐL?ú£aÑW?ú
I£"†–?úïåUõæ?ú
–E$?ú<HÚ¸"?úâjñ?úˆ¬_ƒ?ú.Î!Úþ?úÕäV«?ú{1¦²D?ú!si2?úǕ+'Ã?úm¶íó'?úø°ys?úºrßL?ú!`<5G0?ú#}÷ÓG?ú$¬Ÿº?B?ú&RÁ|­G?ú'øã?W?ú)Ÿq?ú+EFÄ%º?ú,ëh†›ç?ú.'ŠI?ú07¬ŽY?ú1ÝÍÎ
?ú3ƒïˆè?ú5*S	;?ú6Ð3‹"?ú8vTØö?ú:vš–Z?ú;˜]Ä?ú=hº©6?ú?»âƒ?ú@´Ý¤¡ý?úBZÿg2x?úD!)Äù?úE§BìY|?úGMD®ÍÜ?úHófqfd?úJ™ˆ4ï?úL?©ö{?úM嫹ß?úO‹Í{ºn?úQ1ï>\ý?úR×ñßc?úT~Åð?úV$†T?úWÊ6H¶ß?úYp8AC?ú[YÍïË?ú\¼[~(?ú^b}S0¬?ú`Ã?úa® Øy'?úcT¢›Ñ?údúÄ]ÊE?úf Æ dŽ?úhFÇãÎ?úiìé¥Á5?úk'ëham?úm8í+?únßíÉï?úp…°p?úr+s,?úsÑ5ÂA?úuw5øz?úw7»>{?úxÃ9}îu?úzi;@ f?ú|=TM?ú}µ>Æ
(?ú[`ˆä)?úbKò?ú'§dY°?ú"MeÑb?ú…óg"×?ú‡™iV˜Ÿ?ú‰?k\,?úŠålÜ!®?úŒ‹nžé ?úŽ1pa²"?ú×r$}Ü?ú'}sçK%?ú"#uª_?ú"Éwlë‰?ú–oY/œu?ú˜Zòq?ú™»\µHz?ú›a^x!f?ú`:ü@?úž­aýÙ?ú SCÀ•Ž?ú¡ùEƒv2?ú£ŸGFXÆ?ú¥EI	=D?ú¦ëJÌ#¯?ú¨',ŽéØ?úª7.QÔ?ú«Ý0ÀK?ú­ƒ׌7?ú¯)š|=?ú°Ï]n0?ú²t÷ ?Ø?ú´øã5Ÿ?úµÀú¦-M?ú·fÜi´?ú¹Þ,3?úº²ßîýŸ?ú¼XÁ±Ú¾?ú½þÃtÛ÷?ú¿¤¥7¼æ?úÁJ¦úÁí?úÂðˆ½¦ª?úĖŠ€¯~?úÆ<lC˜?úÇân¤¦?úɈOɐ÷?úË.QŒ¡f?úÌÔ3O'?úÎz5¥²?úÐ ՙ–?úÑƘ±'?úÓkú[©;?úÕüÄý?úÖ·ÝáÀk?úØ]ߤßñ?úÚÁgß"?úÛ©£*à5?úÝO¤îa?úÞõ†±
5?úà›htë?úâAj7;´?úãçKúF(?úå-½R|?úç3/€'å?úèÙC'ö?úê~ó¤å?úì$ôÉÚé?úíÊ֌ð"?úïp¸P?úñºC³?úò¼›Ö^ò?úôb}™|?úö_\›	?ú÷®aÞ?úùTBãÁ?úúú$¦%I?úü iK­?úþF,–!?úÿëéïÀ:?û'˲ì(?û7­vï?ûݯ9kÊ?ûƒüE?û)r¿Ð–?û	ÏTƒ¾?ûu6F<¾?û
	u–?ûÁÌÒ~?ûfû?ûÝSMZ?û²¿Š?ûX Ùύ?ûþ'f?û¤"`{O?ûJf#ÂÐ?ûðGç#?û–)ªWN?û<m¤I?û áí0ó?û"‡ÎôCº?û$-з¸h?û%Ó²{¬?û'y">bÄ?û)vºª?û*ÅWÅd?û,k9ˆoî?û.KÍF?û/¶ý,o?û1\Þҍf?û3À•ð.?û4¨ÂYw?û6N¤Ýe?û7ô…àE—?û9šg£¯™?û;@Ige?û<æ+*‰?û>Œíøj?û@1î±iš?ûA×Ðtܝ?ûC}²8Qi?ûE#"ûÈ?ûFɕ¿b¡?ûHow'ÜÎ?ûJYFXÅ?ûK»;	և?ûMaÍV?ûOþ×j?ûP¬àTZ‰?ûRRÂßo?ûSø£Ûf?ûUž…žî—?ûWDgbxØ?ûXêi&'?ûZJé´ì?û\6,­D'?û]ÜpÕÞ?û_ð4i?ûa'Ñ÷ýè?ûbͳ»"™?ûds•-	?ûfwBÇA?ûg¿Yc>?ûieZÊ#@?ûk<ÂÅ?ûl±Qd?ûnW?ûoüáØ«é?ûq¢ÃœRz?ûsH¥_úÏ?ûtî‡#¤ä?ûv"ˆçrþ?ûx:j« ˜?ûyàLnÏñ?û{†.2
?û},ö3ê?û~Ññ¹èƒ?û€wÓ}žß?û'ÕAy>?ûƒÃ·3?û…i˜Èî¯?û‡zŒ¬?ûˆµ\Pk?ûŠ[>+ð?ûŒ?ØÈ?û§!›Õ?ûM_›!?ûòå#bç?û'˜æçN°?û">È«ò?û•äªnæî?û—ŠŒ2µ¥?û™0mö†?ûšÖoºz‹?ûœ|Q~Nt?ûž"3B$?ûŸÈûq?û¡nÉöÍ?û£øÑ›?û¤¹ÚQ®"?û¦_Ü®¨?û¨½ÙŽ¢?û©«ŸpR?û«Q¡av?û¬÷ƒ%[?û®déA÷?û°Cf­LË?û±éHq7?û³*5#?ûµ5+ù2ÿ?û¶Û
½"c?û¸€ï?ûº&ñE(•?û»ÌÓ	?û½rÔÍ5š?û¿¶'-…?ûÀ¾¸UIo?ûÂdšDÂ?ûÄ
{ÝAÈ?ûÅ°}¡bÇ?ûÇV_ec4?ûÈüa)‡š?ûÊ¢Bí‹j?ûÌHD±³3?ûÍî&uºf?ûϔ(9å'?ûÑ:	ýð$?ûÒà²?ûԆ
†Nò?ûÖ+ïJ^"?û×Ññ'0?ûÙwÒÒ¥5?ûÛԖÜ/?ûÜÃÖ[Ù?ûÞi¸,ç?ûà¹ãhî?ûᵛ§"W?ûã[kø?ûåŸ0Å?û槠ôGƒ?ûèM'¸i ?ûéó"|¯¶?û뙆@÷u?ûí?h"?ûîåiÉi¬?ûð‹k¶m?ûò1mRÛ?ûó×oTò?ûõ}Pڄg?û÷#Rž×Ô?ûøÉTc,ê?ûúoV'ƒ§?ûüWëÜ?ûý»Y°6 ?ûÿa[t'Ú?ü]8ï;?ü­>ý+ô?üS@ÁŒ¥?üùB…îý?üŸDJRú?ü	EF¸Ÿ?ü
ëGÓë?ü'I—ˆÝ?ü7K[ós?üÝM _¯?üƒnäïß?ü)p©_e?üÏrmБ?üut2Ca?üuö·Õ?üÁw»-ì?ügy¥§?ü
›DAU?ü³¼U?ü YžÍ8ù?ü!ÿ '·>?ü#¥ÂVYu?ü%KÄÚÿ?ü&ñÅß^)?ü(—Ç£âõ?ü*=éh‹±?ü+ãë-À?ü-‰ìñl?ü/0¶K?ü0Öz×÷?ü2|2?ˆ×?ü4"4?ü5ÈUÈÍ?ü7nW`ˆ?ü9yRß?ü:º{®"?ü<`œÛi?ü>ž ú?ü?¬ÀdÀÊ?üARÂ)]ã?üBøãîï?üDŸ²á"?üFEwƒƒ?üGë)<I_?üI'KÛ?üK7lÅÙï?üLÝnŠ'L?üNƒON–?üP)²z?üQÏÓØëû?üSuõ½?üU÷bmq?üVÂ'A½?üXh:ì¢?üZ\°ï?ü[´~uÈ5?ü]Z :¢ä?ü_Áÿ*?ü`¦ãÄ]?übM‰<|?ücó'N‡?üe™I.?üg?j×äd?üh嬜ì‰?üj‹ÎaÓñ?ül1ð&¼ë?ümØë§}?üo~3°"¡?üq$uu£²?ürʗ:"?ütp¸ÿƒç?üvúĘ´?üw½‰ŒÂ?üyc>N'a?ü{	€›è?ü|¯¡Ø"°?ü~U㝱_?üüb­H?ü¢G'Í?üƒHhìÌ+?ü"ï!?ü†"ÌvñS?üˆ;<k?ü‰á0À?ü‹‡qÆEû?ü-³‹pÇ?üŽÓÕPzË?üz¨¸?ü' XÚØ2?ü"Æš 	=?ü•lÜe;Ù?ü—þ*M¦?ü˜¹?ïƒ^?üš_´º£?üœÃyów?ü¬?-Õ?üŸRGiÃ?ü øˆÉ§A?ü¢žÊŽæH?ü¤ET&Ú?ü¥ëNhý?ü§'Þ¬ª?ü©7ñ¤<?üªÞ3i[?ü¬"u.£Q?ü®*¶óí+?ü¯Ñ¹Zê?ü±wZ~§Ú?ü³œCöS?ü´Ãþ	h°?ü¶j?κ@?ü¸"
W?ü¹¶ãY"Q?ü»]%Úx?ü½†äT‡?ü¾©È©­¿?üÀP*o*Ý?üÁöŒ4©?üÜÍúS?üÅC/¿‰?üÆ鑅E?üȏÓJnª?üÊ65ôò?üËܖÕ|Ä?ü͂ø›?üÏ)Z`ó?üÐϜ%úõ?üÒuýëˆÜ?üÔ_±J?üÕÂÁv©9?ü×i#<;­?üÙ…ϧ?üÚ¶LJ?üÜ\h'?üÞÊR·?üß©,Q?üáOÝì˜?üâõ¤?üäœqiJ'?üæBÓ.ê¦?üçé4ôŒ:?ü鏶ºQ«?üë6öC?üìܚE¾º?üî'üfT?üð)}Ñ1Ì?üñÏߖÜe?üóva\ªß?üõÃ"Xz?üöÃDè)ò?üøiÆ­üê?üúHsÑc?üû¶ª9"ù?üý]+ÿ\q?üÿ­Å5d?ýª/‹Ö?ýP±PëÉ?ý÷3É5?ý´Ü¨!?ýD6¢ˆˆ?þX%¯½¡?þˆxR?þÈêw5p?þ
LÚõ?þ9>"ˆ?þqÑ¢6~?þªÚâ?þâvi¤#?þ¸ÍM[?þRÛ0֍?þ‹""œ?þÃ_ø5?þû'[Ł?þ 3¤¿XV?þ"kç#?þ$¤	†§ª?þ&Ü+êA¸?þ)NMÞ)?þ+LP±Z?þ-"sûÇ?þ/¼ux|ó?þ1ô—Ü"ö?þ4,š?¨ê?þ6dœ£1??þ8œŸ»ø?þ:Ô¡jI?þ=£Í؊?þ?D†1Gò?þA|ˆ"Ü,?þC´jøPN?þEìm[éH?þH$O¿b*?þJ\2"Ýi?þL"†[?þNËöéÚý?þQ¹M:Û?þS;›°¿?þUs^$"?þW«@w­"?þYãÛÎ?þ\Å>'m?þ^R‡¡ði?þ`ŠJ`»?þbÂhÓf?þdù®Ì%ï?þg1q/G?þii'ô}?þk µöN?þmØXY©ç?þp½*'?þrG h£?þt?ƒË|?þv¶áç0©?þxî"J˜*?þ{&­ß"?þ}]‰)-?þ•+t—?þÌ­×åç?þ"0;6'?þ†;²ž‰i?þˆs¼%?þŠª—e«?þŒáùÈK?þ|+§ ?þ'Pގã?þ"ˆ@ò!M?þ•¿£UaÓ?þ—÷¸¤¥?þš.héÀ?þœeÊ1%?þž,âzÕ?þ ÔoE¤P?þ£ѨòŽ?þ¥C š?þ§zVoPë?þ©±˜Òƒ?þ«èÛ5¸a?þ® ˜ï…?þ°W_ü(ë?þ²Ž'_B?þ´ÅÄ€?þ¶üç%Ä?þ¹4	ˆ½½?þ»kKìt?þ½¢nO&ô?þ¿Ù²M±?þ³v²?þÄGµxr?þÆ~×Û¬ò?þȵÚ>º3?þÊìü¡ì.?þÍ#ÿýì?þÏ[hå?þђË(?þÓÉ.@?þÖ'[@?þØ7
ôx*?þÚn
W—P?þܤﺖ4?þÞÛÒ—Q?þáԀ½#?þãI¶ã±?þ候FÊw?þç·{©Ôv?þéî^à¬?þì%@oï?þî\ÒÝ<?þð'å5ð?þòɧ˜â¢?þõ‰ûùæ?þ÷7L^ðÜ?þùnÁê	?þû¤Ñ$åf?þýۓ‡â÷?ÿUêâ»?ÿIMä±?ÿº°ÆU?ÿ¶}Ì­?ÿív²³?ÿ#Áٚì?ÿ
Z"<§Ñ?ÿ'&Ÿ"h?ÿÇɃ*?ÿþket?ÿ4íÈDº?ÿk+:?ÿ¢2Ž1y?ÿØ´ñœ?ÿ7Sáç?ÿ!EÙ¶ßâ?ÿ#|\½"?ÿ%²Þ|P?ÿ'é`ßC?ÿ*ãBca?ÿ,VE¥'$?ÿ.ŒÈ"?ÿ0Ã*j×¥?ÿ2ù¬ÍÄb?ÿ500Â?ÿ7fq"_G?ÿ9œóöRu?ÿ;ÓVY%F?ÿ>	¸»ú:?ÿ@?û®Ò?ÿBv]ˆ?ÿD¬¿äci?ÿFãGj?ÿId©þ
?ÿKO§½N?ÿM…éo~°?ÿO¼+ÒB4?ÿQòn5Ö?ÿT(°—Ï™?ÿV^òú™z?ÿX•5]e}?ÿZËWÀ?ÿ]š"áP?ÿ_7¼…'(?ÿamþèež?ÿc¤!Kª?ÿeÚC­ÏÖ?ÿhfˆ?ÿjFˆsBz?ÿl|ªÕþó?ÿn²Í8½Š?ÿpèϛ[°?ÿsñþu?ÿuTô`ÀÐ?ÿw‹ÇÇ?ÿyÁ&.P?ÿ{÷ˆÖð?ÿ~-끦?ÿ€c N.t?ÿ'™"°ÝU?ÿ"Ï%ŽL?ÿ‡vÓ?ÿ‰;	ØÓó?ÿ‹pì;h¢?ÿ¦îž!é?ÿÜѺ¼?ÿ'³cU ?ÿ"H•Åò™?ÿ–~x('¦?ÿ˜´Z‹2¾?ÿšê<íÕì?ÿ P{%?ÿŸUá²ÿé?ÿ¡‹Ä©B?ÿ£Á†x2"?ÿ¥÷hÚߛ?ÿ¨-+=l˜?ÿªbíŸû¤?ÿ¬˜°Œ¹?ÿ®ÎreÝ?ÿ±4ǵ?ÿ³9÷*LI?ÿµo¹Œå?ÿ·¥[ï^W?ÿ¹ÛQû²?ÿ¼À´x?ÿ¾Fƒÿ?ÿÀ|%yšì?ÿ±ÇÜâ?ÿÄçj>¢à?ÿÇ¡)æ?ÿÉR¯²ó?ÿˈQf>?ÿͽÓȨ–?ÿÏóv+7·?ÿÒ)ÈÛ?ÿÔ^šð9|?ÿ֔R¬?ÿØÉ¿µCQ?ÿÚÿB¹û?ÿÝ4Äz2©?ÿßjFÜ­Y?ÿáŸÉ?*
?ÿãÕ+¡†6?ÿæ
®ì?ÿè@0f‰¢?ÿêu'ÈëÌ?ÿì«+rƒ?ÿîàwØ­?ÿñÙð@Ù?ÿóK\R͋?ÿõ€¾µ9µ?ÿ÷¶!§×?ÿùëƒzú?ÿü å܊?ÿþV(>Û¨@EµP—˜@`väè@{³¨@•¸ä=g@°Zk!@ËF¼g@å¼wì@]©Í@	þÚN{@
5 #@P!<';@jÂmÆÜ@
…cžüz@ Ð3@º¦j£@Õ'2€£@ïÈcº+@
i"ô®@$êÆ
›@?‹÷J@Z
(dô@t®Y£^@/ŠÀ4@©°»Þ@ÄQíU@ÞÓ?@ùTO_Ë@Հ{@.v±Æ´@ H÷âêR@!cyé@"}úE4x@#˜{vZý@$²ü§'y@%Í}تí@&çÿ	ÔX@(`:Ü&@)ál~@*7b3Ë@+QãÎa@,lDÿl³@-†Æ0›à@.¡GaÌ@/»¨'ÚŠ@0Ö)Ä•@1ðŠõ@3&Pú@4%mWcR@5?Έvœ@6ZO¹­o@7t°ê @8ØÇ@9©sLïÞ@:Ãô~*}@;ÞU¯C{@<ø¶à]l@>xP@?-yB"$@@GÚs°ë@Ab;¤Î¤@B|œÕíO@C–ÞêV@D±?8
â@EË i,`@FæšNÎ@HBËO—@I£üsæ@J5-™%@KOF^œÁ@Li§Ãß@MƒèÀÉY@NžIñòV@O¸‹"ù­@PÒìT$ˆ@Qí-…-¾@Sn¶7á@T!Ïçeˆ@U<qˆ@VVRI~u@Wp"zŒQ@XŠÔ«›@Y¥5ÜÍg@Z¿w
Þ	@[Ù¸>ïš@\óùp@^:¡€@_({Ò)Ö@`B€@a\Þ42®@bweIÈ@c'`–aÍ@d«¡Çz¼@eÅÂør@fà)ŒÇ@gúEZ¨x@if‹¢|@j.§¼À@kHÈí»Ü@lc
Û7@m}+OØã@n—l€ú@o±±ù'@pË®âùù@qåðâ@sE @t2v#B@u4s§Iå@vN"ØNØ@wh¶	T´@x'×:[w@yœøkc#@z·œk¶@{Ñ:Íu/@|ë[þ'@~}/ŠÙ@ž`—@€9¿'¤@Sà²@'nóÀú@ƒˆ$®(@"¢$U¾×@…¼E†Ði@†ÖF·ÀI@‡ðgèÓ¨@‰
‰çê@Š$ŠJÚw@‹>«{ð"@ŒX¬¬äÜ@rÍÝü±@ŽŒÏòÏ@¦ð@m@ÀñqS@'Úò¡ý@'õÓf@"÷@•)5i@–C7f.\@—]8—+"@˜w9È)±@™':ù(­@š«<*(Ž@›Å=[)N@œß>Œ*ñ@ù?½-w@Ÿ@î0Ü@ -B5$@¡GCP:M@¢aD@V@£{E²G>@¤•FãO@¥¯(5@¦É)E>¡@§ã*vI
@¨ý§1¸@ªØ=á@«1	Jì@¬Jï:65@­dðkDü@®~ñœT¤@¯˜ÒÍB‰@°²³þ1O@±Ìµ/C@²æ–`4@´—'H@µxÂ:N@¶4Yó-i@·N[$Cÿ@¸h<U8Ô@¹'†.†@º›þ·%@»µÿè?@¼Ïá7g@½éÂJ0Œ@¿£{*@À"¬%k@Á7eÝ!"@ÂQGµ@Ãk(?'@ą	po@Şê¡–@ƸËÒ–@ÇÒ­p@ÈìŽ4(@ÊOdû@Ë 0•þƒ@Ì:ÇÆ@ÍSòøä@Îm´(ë<@χ•Yò@СvŠù¹@Ñ»7»ßœ@ÒÕìèù@Óîúó/@Õ»Nۜ@Ö"œç"@×<]°Ñ£@ØV>áß;@ÙpË
@ډÁC·°@Û£¢tÇÏ@ܽc¥¶$@Ý×$Ö¥P@Þñ·õ@à
Ç8¨Ð@á$ˆiš€@â>Iš@ãX*Ë£@äqëü—<@勭-ŒG@æ¥n^'&@ç¿/xÜ@èØðÀpg@éò±ñhÉ@ës"aÿ@ì&4S\	@í?õ"Vé@îY¶µRž@ïswæO(@ð9L†@ñ¦úHJ¶@òÀ»yI½@óÚ\ª&ò@ôôÛ' @ö
ß)!@÷' =+u@øAAnù@ù[Ÿõ@útÃÐÁ@ûŽe÷¾@ü¨&1þ1@ýÁçcw@þۈ"êé@ÿõIÄóÓ@êõÚì@(¬&åx@BMWÎ3@\ˆÚd@u¯¹ÄÀ@Pê¯î@©¾'@³L«`@	ÜT}™@
ö®ª@¶ß™V@
)X‰h@CAœî@\ºrŽŸ@v[£@üÔtn@©žh‹@Ã?6]y@ÜàgS6@ö¡˜lg@BÉcÁ@)ãú[ë@C…+Tá@]&\N¦@vǍI8@h¾D˜@©éï @Ë @Ý,Qå@ ö͂|@"n³Þ@#*ä@$C±@%]2E÷/@&vÓvùÄ@'t§ý&@(©õØÞ¬@)×	ã¨@*Ý8:él@+ö¹kÍV@-ZœÔ´@.)ûÍÜÜ@/C|þÃ'@0]/Ìç@1vŸ`´Æ@2@'À@3©Á©@4Ãbó¶y@5Üä$¡"@6ö…U°@8†œ @9)§·¬°@:C(èšâ@;\ª‰Ü@<vKJœJ@=Ì{Œ×@>©M¬~,@?Âîݒö@@Üp…Ý@Aõñ?yŒ@Crpn@D)¡…ï@EB"Ò{ø@F\rÆ@Gu—4j_@Heb¾@I¨™–[å@JÂ:Çx}@KÛ»øs3@Lõ=)n®@N¾Zjñ@O(?‹gû@PAÀ¼eÉ@Q[Aíd`@RtÃc½@SŽDOcà@T§Å€dÇ@UÁF±fu@VÚ§âF>@Wô)Iw@Y
ªDMu@Z'+uR9@[@¬¦WÀ@\Z-×^@]s¯e@^9JI@_¦'jRæ@`À›\C@aٓÌfg@bòôýN¡@dv.ZM@e%÷_f¼@f?XQA@gXÙÁ_6@hrZòmï@i‹¼#Z¾@j¥=Tjü@k¾ž…YQ@lضk@mñ ç}œ@on6@p$ƒI'B@q=äztb@rWe«‰ð@spÆÜ}"@tŠH
"¦@u£©>‰Í@v½
o³@w֋ ™	@xïìѐq@z	n«K@{"Ï3¤5@|<0dà@}U±•ºü@~oƶ'@ˆs÷²@€¡õ(Ñm@»VYÎ×@'Ô·ŠÍ@ƒî8»î@…™ìîF@† ûî°@‡:\Nï×@ˆS½ñ½@‰m>±@Š†Ÿây@‹ @Œ¹bD#~@ÒÃu)@Žì$¦/{@…×6–@'a @'8h9i¸@"QÉjs@"k*›}@•"‹Ì‡î@–ìý"{@—·N.ŸÃ@˜Ð¯_¬É@™êº@›qÁÉ@œÒòØH@64#è@@žO•Tøô@Ÿhö†
d@ 'W·@¡›¸è/x@¢´ú j@£Î[J4Ç@¤ç¼{Iâ@¦¬_·@§~ÝvG@¨3à'@©MA?¥˜@ªf'p›¥@«㡵 @¬™DÒÏU@­²¦êC@®Ì5í@¯åHeÿž@°þ©—º@²
È:@³1kùY!@´J­*U·@µd[u¹@¶}oŒ–t@·–°½•7@¸°î·c@¹ÉsÚJ@ºâ´PÛ4@»üÿ‹@½v³$›@¾.·ä'¯@¿HN.@ÀazFuf@Áz»wz @"¨£H@í]Ù©ð@ÄÆ¿
Ô@Åà ;þÓ@Æùam£@Èž3Ü@É,Ï>@ÊEekÂ@Ë^¦1wk@Ìxb¦€@͑H"³•@Ϊ©Ää@ÏÃêõò™@ÐÝL'$†@ÑöX4s@Óî‰gÌ@Ô)/ºy%@ÕBë­è@Ö[ÒÀª@×uMÔ"@؎t@Ù§µ°ä@ÚÁáX1@ÛÚXn{@Üó¹C¨0@Þút¿â@ß&;¥ØH@à?œ×@áXÞ-é@âr9Hk@㋀j†W@ä¤Á›¢@@å¾̾Ý@æ×cýþâ@çð¥/å@é	æ`;›@ê#G'}º@ë<ˆÂÓ@ìUÉó¾¡@ío+%Ø@îˆlV%@ï¡­‡Gî@𻸎<@ñÔO鲃@òí'×}@ôÒKý(@õ 3}F;@ö9t®mI@÷Rµß•@øk÷½x@ù…XB	P@úž™s3"@û·Ú¤]¥@üÑՈÙ@ýê]´»@ÿ¾8@ÿi1L@6@š_A@OËä@hÂü½6@'$.ó@›e_@¨@´¦r@ÍçÁ¤@ç(òÖÛ@
Š$-@ËUa#@3†•ò@
LM·Ëm@eŽé—@~Ð8q@˜Koø@±r|Êè@ʳ®Ë@ãôß=\@ý6w›@wA²‡@/¸rî"@Hù¤*j@bZՊ@{œǼ@"Ý8@®iE@Ç_š"±@à ËÅ@ùáý@!#.G¶@",d_Š@#E¥Í@$_Â3‡@%xGówå@&'‰$¼ð@'ªÊV§@(ćI
@)ÝL¸@*öé×Ð@,Ï 3@-)LiB@.BQ}²û@/['®ýa@0tóàk-@1Ž5¶æ@2§vCK@3À·tPZ@4Ùø¥ž@5ó9Öìv@7{;"@8%¼9‹9@9>ýjۜ@:X>œ,¤@;qÍ~W@<ŠÀþе@=¤"0Fy@>½caš)@?Ö¤'î@@ïåÄCƒ@B	&õ™,@C"h&ï@D;©XF{@ETꉞ@Fn+ºöj@G‡lìO_@H ®¨û@I¹ïO?@JÓ0€^+@K쑱Ü}@MÒã8·@N•š@O8UEó%@PQ–wQV@Qjר°.@R"Ú­@SZoÔ@T¶›<С@UÏÜn2@VéŸ".@X~Ñ®@YÀ}@Z53á"@[NBeEÔ@\gƒ–«,@]€ÄÈ,@^šùwÐ@_³G*ß@`̈\G
@aåéÒ^@bÿ*¿;—@dkð¥w@e1­"û@fJîS{%@gd/"æð@h}p¶Sd@i–Ñçã:@j°P÷@kÉTJ¿V@lâ•|.Z@mûÖ­ž@oßM@p.Y>@qGºB'@r`ûs…É@sz<¤ø¢@t"}Öl@u¬¿àB@vÆ 9wÈ@wßají/@xø¢œc8@zãÍÙç@{+$ÿQ5@|D†0ëè@}]Çbd~@~w"ݵ@IÅWŽ@€©ŠöÒ	@Âì(oè@'Ü-Yë¨@ƒõn‹h
@…¯¼å@†(î…s@‡AR ¹@ˆZ"Q' @‰sôƒ$ê@Š5´¥@‹¦væ%ß@Œ¿¸§K@ÙIL@ŽòZzÎÆ@›¬R@'$üÝøÄ@'>>}R@"WA@"pàr«@•Š!¤1@–£bÕ¸@—¼Äc@˜Ö8ëO@™ïFjt:@›§œ @œ!èͪ·@;IÿXF@žT‹0ã°@ŸmÌbo»@ ‡-"(@¡ nŬn@¢¹Ï÷]@£Ó(ë›@¤ìRZzÀ@¦³Œ-D@§ô½½¤@¨8Uïqf@©Q—!@ªjøR·þ@«"9"JÕ@¬š¶@­¶Ûç•!@®Ð=L–@¯é~Jáä@±ß|š"@² ®1@³5ßë@´N㥋@µh$C=ë@¶…tùª@·šÆ¦"D@¸´'ØP=@¹Í‰

Ò@ºæÊ;©@@¼+mh@½lŸ´@¾2ÍÐĺ@¿L/…]@Àep4#Õ@Á~Ñeå°@˜2—¨&@ñsÉHq@ÄÊÔû@Åä6,Ðg@Æý—^•J@Èؐ8@É09Áþ@ÊIšóÄÐ@Ëbü%Œ@Ì|=W1@@͕žˆùÄ@ήÿºÂä@ÏÈ`쌜@ÐáÂVï@ÑûOÿ@ÓdÊœ@Ô-ų–½@ÕG&åcx@Ö`ˆ0Í@×yéHþº@ؓJzÍB@Ù¬«¬œc@ÚÆÞl@ÛßN©@Üø¯Aê•@Þs¼@ß+q¥Ž:@àDÒ×`ï@á^4	4@@âw•;)@ãölܨ@äªWž±Â@åøЇs@æÝ:€ƒ@çö›4Wf@éüf.ß@ê)]˜ð@ëB¾Éߙ@ì\û¸Ú@íu-'²@îŽâ_m!@ï¨c'jò@ðÁÄÃF@ñÛ%õ"Ä@òô‡&ÿ@ô
èXÜò@õ'iŠÝµ@ö@'¼F@÷Z+î›m@øs {+@ùR~H@ú¦o"_2@û¿Ð¶@±@üÙQèE'@ýò³(>@ÿL@%•~#@>ö¯ö@Xwáþ\@qÙãõ@‹:EÊ$@¤»wÓ°@¾©»	@םÛÅÁ@ðÿ
®C@

€?º&@#áq£Ò@=b£°Ý@
VÃ՛³@pE©æ@‰Æ9¸°@£'k¥C@¼¨µ5@Ö)ÏŹ@ï‹´	@	3Ŷ@"e×ø@;î—È@UoÉÛj@nðûïf@ˆR-á,@¡Ó_öO@»T'@ÔÕÄ"M@îVö9+@ ¸(-Ï@!!9ZEÑ@":ºŒ^g@#T;¾w@$m¼ð'H@%‡>"«•@& ¿TÆu@'º@†áå@(ÓÁ¸ýé@)íBë~@+Ä7¥@, EOU`@-9Ɓs«@.SG³'†@/lÈå±ö@0†JÑö@1ŸËIòˆ@2¹L|«@3Òí®X*@4ìnàzp@6ðE@7qDÀ¬@88òvä£@9R"©+ù@:lÛQ@;…–
v¼@<Ÿ7?¿Â@=¸¸qæ@>Ò9¤
ç@?ëÚÖXŸ@A\@BÝ:ª%@C8~löŒ@DQÿŸ ¶@Ek Ñn=@F…"™‡@GžÃ5è-@H¸Dh–@IÑåšd\@Jëf̑á@LþâÄ@M©147@N8*cck@OQ˕µü@PklÈ	@Q"íú9û@Rž,Ž8@S¸0^ã@TÑё8\@UëRÃkv@WóõÁí@X•(ï@Y86Zp'@ZQ׌ȡ@[kx¿!P<çÄrÑ=`@<éÆ3ÀmÀ<é'–¹N<èdžŽzò€<瓃aF€<æÿ:tF<ìŒ(ñéxÀ<è0l®‰`<ê'ï™õ¸<êY'&ˆÀ<éªÚz¼@<èäkkvl<èý»ÃÌ@<èhºë闀<è!ä'€<èa	'|ZÀ<í}>öƒ<ì@ʉ^v€<í	¡ºOý@<ïjÔ¾oÀ<ìÊÆq-ýÀ<êìÐá•î@<ê½:¨'Ê€<êmá½jI<éI;<鑟RÄ5€<é…yb;݀<êš$.Î@<çÿ%°m©@<ì)¨wÚ,@<çÛ¿Á€<èë8ž€<êY¹å˜a@<æ&uxE$À<ê·VwƟ<衹.–<çõk"És@<ì¬Ýª³%À<ë"K‹ow<êÃOÁ-ß@<ç¦õÚª@<ê3—nëã<íØ;V©]<ïêϤp@<ìNœþQ<ë7—±ìӀ<éÌÚG®®€<ëóE¨ð3€<ìn§Þ<ë¸ÏÓ~¸€<í,_þ€<éã,òü<ê5þ1Ý@<ìÈ݃þ<êÁÏ#'n<í·%L<é÷‰XKØ<ë‡%aÚ@<èŠà2é@<ëR˜‹;€<í¢¼\æ<êBŸÄà@<ìÔ;óÌ5À<ë6 jqÌÀ<ë'ìq}7<í"{rÀ<êvd¹O¾À<ê/³ë·€<éàÖ¸'ž<驆­
À<ì%ë_
Ñ@<ëa`]Á€<ì¡øÍn<îjïbÛÀ<éƣɾ€<ìVΗÜ<íðhz€<ï_N‡
€<ë°%QIÅÀ<îaä15€<ï$Ü2(+€<ìÑ«Ë	@<ë(®pvf@<뛫ìr¥<éY)DÒÀ<êUg
ÄÀ<êÅdöO €<ꃶy¶H€<élÎqýӀ<ëH0L<íC6‹Ôo<ëî±-½u<ë"ñP‹À<íBP¨@<ëû3Lý'À<ìူÀ<ëɔȑ€<ê´µLL2€<ë˜@×Ç@<ëْΏ3<ê쬛Ë\À<èS°oè0À<ç¢ÀüÀ<é	^p€<êà…«À<ë1y7ÒR€<éò'iÀ<鏈 O@<ê°k<ûF@<ê¸'¹/À<êFâX&<ëûØÇi&<ët[Œ<ì'xK@<êÙgþýÀ<é"³mÀ<çúãBT–À<êÓøÊ"Y€<ìl#UÀ<ë½3<<êŠs
½€<êËGÆãÀ<ëY_'€<ìBî€Ûx@<ë$ÞFâÀ<ë}§¶¨À<ëÞÔE`BÀ<éﲗæ<ëÏP«E@<í¿IËd@<ëÈR­{À<ë-Œ÷{ À<ëþ?‰ @<êÌíJ0@<ëuXmò À<êþä$_¤€<ë´ã3°€<éŸjF"'<ê>bÿ\@<ìHÁnæ$@<êñ½êì/À<é¿S¾ÚÀ@<ëE"í‹o€<ë"ƒí=<êšM§@<ëL¯ð "À<춱‰«À<ë_/¤:©@<ëöôàÀ<ì}£ gÆÀ<êÜSÿ®À<ëXXhTÀ<ël²Q7@<ê»óÔdVÀ<êû«t®€<ê¡~ºÿí€<è*?'»@<êøï}‰À<êÚ2(‡ÿÀ<îà£À<íFÎ>«5À<îã@w€<í·Ã稷€<ìõ;Xî€<ìŠð÷™<î2³èyµÀ<íè÷nª€<í,¤1B.€<í‡Î¿}V€<ìÔGõ¶ýÀ<íÑ
ðÒé€<íuýÇI%À<ì\
Ô&<ëb…Œ]€<ìiô›à[€<뛯€<ëþGjÒ3€<ê•O(íïÀ<ë\z՝›<ìo%P^À<ëË{"¹<ë"SåöÀ<ì™ìĆn€<ìx˜ÒPÊÀ<êѕh…g€<뻝† <ë©+ó<죕oO•@<íó0ĊÿÀ<ëÿßC<ë"«Z»}€<ì¹
Üd@<í‹sTb®€<ì0øÂÈC<ìÓdÑsÀ<ë¨æâ±<룕ïëÁ€<é¸*Z"–À<é
ß)»vÀ<çkðO•Ò<æyB"<äF´ÿh	€<äûêMêïÀ<å²ù(	€<ãÿxµ€<äÒÝß@<å­ożb€<åðü®¸K@<ä~G~ί@<çÑOÙçÀ<çÇzÍ"@<è9êRsäÀ<çå!)S<莦Âr@<éÿÕKgãÀ<è2Ó±I@<éó¯úù€<é"E+z/@<êi´ÒÀ‡€<èúý%ïÀ<çȵÿu@<éè5ðrÀ<êIÄyQ,<éC¥Ÿ¯<ègÕ§N¼À<æ±'=ö€<瞇£d…€<ès©=ô<é@n®œ@<éxQq€<è3§'ŽÒ@<èqÿF®¬À<è­eâ'W€<åÜqöÅ<癓ۇ<é!wj q€<ê,Jä—*À<é˜A¡ë<êkëÍF›@<ç: UÀ<èÊá÷±—À<êÁ¶?Ì/À<éÓ¸àu¯€<èÙë~Nþ€<èå'\OÀ<êÍDt«€<颻nÀ<éí¶h¼€<éM.%VX<èÏRí8q@<é¹nmà'<êS—À<éò«@<êzŠBËà<ç2ä2ڀ<ç3=˜Ô@<èÒÔ\:€<çÅú´ª@<çU	tP@<碎Gñé€<è햢7î€<驖ÆZ@<ê
†Kn€<é×UÔ#-À<êwÑóŸ¬À<ëNaµb
À<ê­D'€<ëICäAÿÀ<êቔ™}@<éC™]º€<éęÖh÷À<ê곍!À<ërMQ•<ìÆ~Ò¸@<ëÏ^s&€<ìa¸KCY€<êP‡Í½±€<éÿÙl˜€<é›é7K<é•\XÆÀ<éÝp¤P@<ì=Lº©ï<뽏•šR€<êØÿ·šÚ@<ìÄJ=<êë:À¾G<éó¬ú~i€<ê^qfb'À<ꑢ2²€<éØUœù׀<êWÀTàqÀ<éýñ~)~À<ì-#€…<éÉûRVǀ<è3¿@<éLÉU=Ӏ<êŸÔ¶ûk<êôUT×ÙÀ<é+‹Æ›J<éš!v‹À<궵¾O@<êNTsË߀<겔UIâÀ<é¿
ó¶À<éVv ¯¯<éCêê¿E€<ê÷¢¼Ý<êÌ!E€<éÓêˆcE@<éO'×2À<ꀮÂ5@<êH.oK@<ê"d‡@<è÷7+´È€<éý™À<èìÞäáôÀ<éDp S@<瓚¤Ó*<ê…w!XÀ<éc!††Û@<ê@6'Î
À<éGeߋ@<êéĄþC<ëdT¶ƒ:À<ëžïñíJ<êáÊ~öƀ<éÛhZ–=<êp>¾€À<é'…b€<é蝚À<è*B@<è&w7}DÀ<çÿèï™ø<èa£Šš<èJ'øʨÀ<êTHGÀ<êó….–<éB ÍÁÀ<èS!9
š<èI
½3ŠÀ<è¿
´3•€<êV:VœG@<êÇ´´ÉðÀ<ê¸DÝÖ¬€<êeó@<éæ4óû'@<êò#{#`À<ê,Ùb€À<êßÕNñÅ@<ëŒQ˜î±À<éPþ!)¨@<ë¬ÀƝíÀ<êÏLk'À<ê]{Ç@<é^ î€ø<é·ËJõ<À<ê0]p<êu?ê×<ì4
àÅÊÀ<쯐fE<êE«1Ê@<ép±pÚ5À<èõ¥‹•,@<å÷ÖæÌ^<èGWW4ê<émü'€<é]­gŸOÀ<éù¥wp@<êCuWqû@<ì/_á€#@<ë¼yŸ@<ìwÍ*6À<êëO"ë€<ìÍñrª,À<ëÃ=ÝËÀ<ëÿ?²v @<é¹Ó¾
‰€<é:­"ÅÀ<éBF''z€<éç}ˆqˆ€<ê4xM°€<ée;s<éZy$¨Ñ@<èÓVÑU\À<èŽï¥€{@<êi[䍮@<ì'ã<?@<êÿ§C†Ö€<ë
_9 "<鮒òï€<ëU®¿Ë9<ì¤õ'€<êIçžíºÀ<éM¦u<éÉÅ@<êPúÅ<íÑà7@<ì¾IÒÎÒ<ìàû|ÚvÀ<ë֜5q@<ëĶ¹öv€<ì1"l؀<ëÆÌo,ªÀ<íi´±$?<ìT2¢"4€<í'Q%<êWãڌVÀ<êÂ5" ƒ@<éÆîµ´âÀ<èã={AQ€<ékn9Á"€<è¨$«Ê@<é÷+É[×<é™e€<ë6O1Ã@<ê÷\°£<éölÅ<éÝäÀ1¥<ìófm£æÀ<ê²÷E¸<éüȬo@<êU+Ëj]<ë0ãێ€<ëÇLC•q@<ë]¬€<ê݋Xf<éò+\í-@<é§WŠ'š<ê>`çÑY€<ë‡N,V<ë^g"Fù@<ëtwü@<ë'ºpÀ<ì$_ßåµÀ<쀟:Re€<ëÕxß@<êú™åÒ@<ëÄÜí,<ëx°vž½À<뺓۪—<ë]Èêô'@<ë+ú×G'€<ës¹«¹¹À<ê$Ó³s&À<ê_t¯È`€<êkZVÿ<ê鞾öX€<ëfCoÀ<êÈa0SÏ<ë	+™ºÀ<êtJ£fœ@<졈›"Z@<ë@Ô|´€<默FMÛ<êÚz´"À<éÍx`좀<ì[1À‹h€<ë`¥ßú­@<ê›è–©Ö<ì"X
U<뫀óÄ<ê¨5m8<èâa¸*ÿÀ<éO"õL<êBÒý†5À<ê?ÅŠ<ë'z"¶¡À<ëAlãÑõ@<ê£#þB+€<ë"'6·êÀ<뫖V÷ø@<놚oRô@<íjßàèá<ë)Bˆ^@<ì´ÊŽ¡×€<ìDÎíÕ<ëšÑ	€€<ì®Åx•"À<ë—Â̛Â<ëD4umÜ<ép•»³@<êÐm6ZÀ<醷µ®@<ê£øӟ€<ê9æðÚj<ê€CdÀ<ë©·ª‹.<ëª^Å98<ëW¥ð"@<ê°$q­µÀ<ìÎ}éK<ë=è'‹<ìZò6f[€<ì(g/1À<ê^ØgôÀ<ëÆ¢£€<ìS¡+Y˜@<ë;ž¶‰À<ëØZÜÁ€<ì:rÿـ<ëށ˜-<됍Þ'<ë–Þˆ)Í@<é0±XøN€<é/¨N§U@<êcÌ74@<éû9Oh@<èç8=é
@<ê;¬<éÐmWV@<êź#é@<êRúÑÙ­@<ë¢n@¶D€<ê…3ÛÀ<é¦cã›Õ<éÑ9@©@<éµW¦¿±@<ê[*à­À<êџ**<ëø`y•€<ê×¢ÙL@<ë<¢_þ²À<ìwáÀ<êùÒ %<ê¡[u^B<ësnŸ¾WÀ<ë,ñR€<뽬ÚFš<éèÏ~fû<éæL÷Ñ@<ê#AóNmÀ<ëg¨þ–y@<ë'T™>à€<ì"çÉeøÀ<ëÛò/ˆ<ëÐ.μ´<ìWȕ"hÀ<ëH*WN3€<ë8¥<õ×À<ë\·¿WL@<ë
Lö¶.€<ìl¯ë‡@À<ëózñr<ë^_"ðs<ë!³S!Ê@<êE¨±cÍ@<ë" /€<ì¾kÉÁÀ<ëÄ좑ÝÀ<ì:ùÛ¯Ð<êòÏ6Ž'€<ë*aUkÀ<ìj@Äß@<ìú®#m€<í"–*IÀ<ì¥2q@iÀ<ë•7¤¥€<ì>|ë;<ëÄcì¾<ëñ<U´€<ëþ¬šú@<ëŸëú*•@<ìgšçÀ<ì8¨\íí@<ëÁįü@<ìSúË/€<ë2;vÕ»@<ëbªòˆñÀ<ë»-™p€<ëO®Ê<ë|!»õ€<ëúõCÝÀ<ë§/ƒ7€<êÖU…@<ëË©Öâ€<ì¢A8þ@<íÞÿ%8À<êÁæg|l€<ë"Î H¶<ì?S͉ÿ€<ìò¹…&@<íÕâ{À<ì9À	•
@<ëÍqÞÓY<í³rÈÀ<ìÂ?¿T@<éëW¥âñ€<ìïqô<ë–À£cö<뫆´xî€<ëU‡y…õ€<릶å€<í«4æZ	€<ì	äå'@<êò½©IÀ<êÃÊtÅ<éëÍ£eÀ<éž~ äý<ëp«nÕ_@<ì…&SbÀ<ë^ñZH»À<ëˆv›Y€<ê÷ÉîH€<ì;—4Ï€<ë˜v)>̀<ì"îoÊ@<ìEHáT@<ìDÊLÒ­@<ë±b£ó°€<ëzëñÜ܀<íƒÅš‰³€<ì?!Ex €<ì.O–¦€<ê¦U³¾€<êž풖<ê0ýd"Ý@<ë%slk×@<êÔێVõ@<ê/.W@<ê°õÓµ@<êø«fŽ<ëD½KF¸€<ìDBÂYÀ<ë\½ÀL°@<êÆzª@<ë@ßíPd<é6‹¨0šÀ<é?m3.÷€<鼍́O@<ënÆO'À<ìK. m<ëÆ\½Wa<êÝ0BØ݀<ë*Vt)À<êÛzäv@<ëÍk=Äe@<êŽ~À<ê?Ç¡p€<ë´õrÆ<ê–FsÀ<믒YÒЀ<쪲2g<ëΈ+B9À<ì¤'ö@<녛‹ À<ìf€îÉìÀ<ê\bJ<ê؎eƒÀ<ê$è´u<ëpñzC@<ëèh¬í8<êòôܑ`@<ë5Y.æ<ëgz7xÀ<ëfœ"»wÀ<ë>¸µNvÀ<êø>ôÃ/À<ì!Ù8§@<íAÅ0ÛÌ@<ì§Ýz€<ëÏ0†#c@<ëGnÙ^Û@<ë…òt!<ìmð¯5@<ëEdeô€<ë\bâ<ëÍ¡_À<êÀÖïÀ<èÞ)'€<íÍáÀ<êä9ÄlÀ<êݓòÃ_@<êøG|€<걯°È—À<ëkôî4À<ìnÃ`ao€<ípÌó À<î>€
«k@<ë(ž­ò?À<ë|˜vGž<í;ÈÜ4ô<ìr¦ÿWa€<íLVbS@<ëxï`ª;<ías¿ÛÀ<író9<ìcª	€<ëDò³Í¬À<ê_ÿ´øÀ<ê¡~šúÐÀ<ì^ØuÇ©@<ëErB@<ë湨7€<ê/êc›À<ë7sì6µ<êE|Êab<녀bJµ<ë3)ò<ì­¤ <ì–(À<ìi@<ê_¨ <ê-—@<ëp¶ <ìrê`<ëw <í~`<쿄@<ì7@À<ëº( <ì'€<ë÷Ö <ë£ <ëÓ¥ <ë}þ@<ë|ž <ë®À <êݏ <떼 <ëIû <ìyï <ëøÕ <ìË'À<ìI½à<íÛÀ<ë‰%à<ë¢S <궠<ê+6`<é(Ž`<èLS€<êz <êº	 <êÓ<ê…ï`<ë-% <ê(Û <ê5€<è5à<ææ´@<åÆåÀ<ã$À<åA¹ <è¤~@<é3îà<è@<ç<€<ⳋ <à7'<äÜq€<ç¶n`<éc] <ꢠ<éú¦ <ël¬`<ëIÿ@<ë } <ꗊ€<ê|µà<êÝý <ê¯k@<ë
Mà<ê×<ëåÀ<ëçxà<뿪€<ë›)€<íD- <ì$4à<ì% <ëòX <ìÊï <ëq <돃€<ì(§`<ëõã€<ëkÚ<ìi<ë_…À<ìÀ<ëN<ëw.à<ì<b <ëjC <ë#z@<ëe¥`<ë܌À<ëN@<ë.*à<ëPÀ<ëêð <ëlü@<ë%U<ë#þÀ<ë-] <ëz<ìå <ëîóà<êï <땣€<ë†à<ë-½@<ëÈ:À<ëT´ <ëxà<ê›nà<ê0Ø<èì0<ê#­À<ëG&@<éñµ <évq <ê—o€<ë~†<ëò`<ëYm€<êËÞ <êç' <ëÊ <êÓA@<ê u`<ê¥w`<ì9jÀ<êê$À<ê*Ø@<éªä`<ê³3 <êJ£€<ëT@<êÛô <ꁅ<ê~ <ê¢L€<갗à<êrÖ <çôf <å±íÀ<ç¡ `<êb* <êÀ›<ëƒ: <ëbZ€<ë£À<ëƒûà<ê´úÀ<êì¦ <êâð@<뿝à<ëq®À<ëJfà<ë  <ëáà`<ë¤I`<êâ?À<ëJ <ê!Ç <êütà<ë;Ø<êÙÏ@<éà<æJ_ <â+@<ä':`<è{ª@<êà<êÃ|`<ëWÀ<맠<êsü@<éÿ²<ê­} <êHV <ëÀ<ë'¤€<ë5é€<ê®þ <ëÏÀ<éÑ <闳à<é«É<éüª`<ë! <ëHMà<ëº&`<Ꝓ<êàN€<ë݀<ê¹V`<êÝ@<ê˟à<ëR%à<ꎋ`<ê½Ý <ê3"À<é‹Ã@<ç<à<çã'@<é»A`<éÔµ <ê¦<êv¨ <ê=ïÀ<êaà<ê	 <녮`<êÊ, <ê÷Ü@<êí€<ê6¤à<ê…@ <êۊÀ<ê´`<éÓB <éÏ€<êÊ <éá€<éW<é˜À<éd @<é4¾À<é8à<èìÁ<èqr <æLÀ<æÑ
À<èV"`<éI<é˜t <èôs<è|à<èõà<è÷Y<è!~€<é«*@<éÃà<é|î <éŒØÀ<馥€<èúšÀ<è8 <è7ì <èO^€<é¤D€<éÉ0à<ê^–À<é…ì <é1` <é{S@<êßX@<ê/<êûY€<ê<= <éäO€<éÜð <êäíÀ<êC÷ <ê&àà<éßQ`<ébÚð¤<éßùº`<ê*¨‰ü£ <êJQOÀ<ꍨv~à<é*,'ò, <è›2Վ- <è^°GŠ`<èp&¥³<èåU1Tg<éR-©¡‰<êµø6	Œ`<ê<"aµ`<éJsÄ <èÞÆÄù<éÜIX† <ë OÎæ/`<ê!3%y<霓aûŸ€<êW'ÓÍ@<ê8þO‰Ì <é§í.Ye <éûô;. <éÌ@Uä <ênÚ3Î<éÐÄä+€<êZ§™¹! <ꙍð€<ê.ýœ€<ꢷðm
 <êŲ'C <ê0Œd_@<êmÑàs¶`<êEõÆã4€<êZaêà<éìÂOl€<êÃThDπ<éë‹^ࣀ<ê9cÊaç <éƒþá®õ@<鸐õ저<é¯Á_) <é¿Á˜"`<é²KG€æ€<êƒ>éƨ@<ë[ƒläØÀ<ë`QÎaê <éã׃—À<êrPåø÷ <éòseÛ <ê-4èז <êu῎<êfœEæ<éÊr; <êƒHiKÀ<ê#Öìi`<ê¨Ý€z‡À<êiYaÀ<ê%«Já  <ꬹnI <êx›@8 <êQ¥Îßcà<ê@2±Ô×à<éÁéc'à<ényy˜ûÀ<ér‹®*<éíˆæÀ<ê¹
§q`<êksŸ@ôÀ<éãHJVg<ép½¼×`<鞑H¡€<ê÷~!•`<éÏ5ïfZ`<ê+
DÞ~`<éÏԇW›À<é‹óš4` <é³>,€<ê±Ôká°`<éd'GÀ<é	½·É <é"u«‹] <é¨^"@<éÁ½^œ <é²õþÔ{À<éJdÝÉà<鐓á`<éhU	|à€<é›hQ-j <é´/»€<ê.'7%Z@<éœÏ>ñ <é±½®²" <ètވÃ`<è&ECÚ@<è¹OÍ㎠<è±Ð¯dŽ <èËÖ¼ê¦À<èöÍ®
 <è{
7¬"`<èÊ=€<èó§w<è³<í¢ <è{g3:`<è!C¦–à<è¤7 Gh`<çÂ-<?]À<äÝL@z"`<æ6.zÀР<çÜIèŸ?À<舿ýÀ<è¨à#ª <éi¢X³ <锗	Ù\@<éÈí#oÀ<éj<䘠<é.0« <égÁðö <éŸP>ú`<é,®¬ <èî]ÛÔ½à<èÿµú>dà<é"ÄòA" <èùºhÀÀ<é]7»Ý€<éCm	'*`<菆í\Y <èÕÏ{8m€<éBD˜S`<éˆMGÍ <é­,ê% <é9ÎF¢	 <èßt=ʈ@<è3¸7t
<æòéö
 <䥷1À<åiæ[½£ <è°'%WÀ<é2>èöY`<é	àР<éœC¦¯@<é'ê¿›è <éïÚÚô <éiH] 
 <é˜þ°Ž"`<éÞք$Ù<éFg¢Ão <é€
#ê@<éGJw=,À<éeŽM™`<éQ'YT <éƒÃ¹' <êK
ä¡< <ê	gz¥à<éúm½I `<郇Ǽ`<é-Xìà<èØo
À<èá9¦ÁBÀ<év45  <é>9M" <êi>ä@<éëŒ~Ò`<éÃn ¢à<éÎR:÷þ <éõC+@ <é¤O½^"À<é^û»<éê‹ËÜà <éyŠÑ <éaPÄÀ <éZ"…; <èêö¨@<é@ªg
<é$Ë7ì­À<ê*`-©Ë€<éÈÜáö"À<éŽgšLL<ê…ÿ%ÿà<êW¸âPà<ꈒäz<êÆVdÀ<é¢ò/  `<èló@<èXސ/€<èa#»ÿà<èûUs,… <é"PzpÂà<éù5ÿ[ <èÁì]áñ <è÷Ç ˆÀ<é"üôt`<èþ(Nr² <éÈÈc(@<émÉ"ŽŒ <éXޒš—À<é!ÄMõ<éá9%¶@<éZµš¬  <êBÁЌ <é^êcöë <é:©–y<èØ=÷Í <é;ë‹"@<éÖ6­gÀ<ê,~rÍ <ê1V¹œ<ééށ2 <êÞÐPM€<ê£2Š2s<ê	˜Aà<éE&óp`<é®´v/}€<é¢P\â€<é²Æ!C <éƒIêàª@<ékCc]r<ê
«ª	! <éŒøVÀ<éï­	$! <é©Ý'u <êUâ² <éLªqTŒ€<éŠk®è <é­e:M<éŒWÕ»à<èŽV<×J`<èLàð8ã<è¢×e@<è(áähCà<èÃï­<è»÷ËWF€<é¯"—o`<èúƒýÐ× <èèڃ‰a€<é¦laæF<é&3ś% <éB·²¸¿À<èêé¨Á@<èÔÏ(>Mà<é'£U2 <ê8UãI <épm`3À<èÛ`2Õ܀<éÌ1V§ <éíd­`<è‰r¼lî <誜M'à<é*gnô'@<é+ßÛԘÀ<錸•<èÆ`C÷݀<çö"sz£à<ç"Ëú•¢ <èÔñæzk <édÐw>%@<é
¡¥/˜€<é(ÌãÐKà<èèÜcpÿ <éÊ:8ö€<éÃ^¸Pà<é7Ö`< <é5¸µDÀ<èôÊHH' <é?â7"µ`<ék$Dò1 <酖,ý}à<é£Ì¤Eà<éK¨¾lN@<éžk©üç <èÊíè¾ï <é›7³¥»@<éqBds<èÆã]Nº`<éø!Ó@<è K <é+| ß<<éLÞî©Ø<çá†D…ã <èÕt?ÛÀ<éÝS÷È{ <èý]T× <è€Qs,Ïà<èéµ%} <è³õó|ˆÀ<è…/3áñà<èý—UÐC <é‹ßEÎ <èô(òà<éfí²à<èª}Φ!`<é£Ejæ
 <èM2Œ`<è|Ø]i€<éŸ/CÀ<隥
à<é'‰4BO <é .ó)<év¶ëE <è¶k…Ó€<èÅ"1› <è¾vªáǀ<éIÏ6{Gà<évD";°@<éPnx <éª÷FÑà<è™Ipw<èv˜1¥I <èõÁ›·¹À<éqó¬^¡`<éJÖi <è˜ÝÓã"@<éÇó"Ñ`<é	»·ã <éGúªð@<éÛõúÀ<èï´êfÆÀ<èª-'¹± <èÓlzCp <èŠ0'ÇÐ@<çBã#à<æ¶6ù}Á <åäÀWӀ<ç"ÁÊÿ‹€<ègÒñ <èí'%\ <èÍ­º{À<èÉøµ4$à<肝uLãÀ<çOڋ06@<å²q¤¿`<æ±ö0Ï <çóÙÞW <è¿ÔÙ)@<èí)«}2 <é5¦\¯ÑÀ<èßbþªÙ€<éL87">À<èàÔ+é(@<é#:lIž <é}€¼€<ê$ÖõªÕ<è_‰` <éØëQ D€<éÄJ¥<踖œ<èÌo-.`<è3_ 
à<è…½R¡à<èUL`<éJ-Q³IÀ<èҖe#æÀ<éYãÅUR€<éŠËM/<èÐù³Ð`<è§Y×~å€<é.ô³ÀƒÀ<é3¿¼ <éLVu˜à€<è·ê|Á <èb–õ֋à<è5ÛÛ¡)@<è\t囎@<è´Bï";À<és"à<èñX5C`<è«Ø}	 <èM^Iڅ <è[/a‹ <薛'DD <èK\Cø'À<çíï$à<è¡7çBGÀ<çÐn¢Õ{ <çXuH›@<æë "ÍõÀ<ç«Ç"<çb®ÖI!<è›-Øòà<çÓÁX¨`<æü
Å<ç~"ËmY <昮‹§à<æ4–Êø <çÙ@ðèà<èžbÉ <ç¹3°úWÀ<çu)ï؀<æׅHLq <åæɃe9 <äT¶ðò` <äC¤Oô <äe#[U³`<äg÷ö… <ä÷™Ê^Հ<å°)IâÜ <åñÒ㐀<äÃüé«õ<äwqìÀ`<äš×`Ø< <åÖ3›`<勀Ʈg<æ Uï+ <æk=h¦Ÿ<䖟÷¯"@<åúó&ï<åÆ٢ȫ <ä[æ"{0 <倖4©ò <æ0~$¾¡@<æ9—Nhg <ä²ä(
. <äÎ?m@<äkYà<åJÒÏïX@<ä+tɒäà<äxûÙ6Yà<äüŒªB`<å0åsۀ<äMmO»ª <ä`\'÷ <âÛà"Tà<äaᅲõ`<äÔz".ö€<åçõT)­À<æPX50 <äÙÍMò£€<ãÅdY€<äæñƒ <å‹ÓV€<æ_¸u<ãöØÜ1 <äUÇ#`<ä™"úâ€<径¯&à€<åÛ›Âq <å°êøÒ<åÄ@d•$€<äBS]Y <áù«v <ãã©ÏXӀ<åWødðò<åY!5Üi <ä[ÞÁ`<âÕ#mí <ä‹Þc•ö`<ä "7g<店"=Ž@<äx3£bb <ål¢˜*À<å0«''À<䝳­=`<â¦ùì`<ã΢ ÙÀ<å·TÌ¡PÀ<æeòíw©À<䡯§ÑD<äfC,¶3€<åè?(E@<åHóq@<ävš1À<㦱¨XÀ<äwaî	óà<åù3| <âßÍwÆÀ<ãû\}<ã{ÝÕ`äÀ<ã—/r'À<ã!§ˆ <åæ"F&¯à<æ"{Ý7ހ<å0ªd(B<ábQÄ@€<äׯ`<à}iæ<ß <ï¾w7 <Þ´A³`<äú¹À<åˆõ§Ã2@<å9Õîvà<åÔà$8 <çÀŽ1Uœà<è>¼h+H@<à#ÝÍf@<æ;1–mÀ<åˆ\<æj}rg_<äAé%"ï`<åˆï&%À<äÌôµ¼À<ä¤]"ø–<äÄ$'­À<ä¾·wp€<ⳟ!܍ <âiÛAIu@<â2<uBà<å/ŠÒā <åƒóÈãÔ`<å¤Ù}à <ç)w^y;`<ä
ô|#@<æP»kb@<å‡jÛÒ <âx6æŠ8à<ä&͆`<å¦ô!¥2@<㝁ßÔ<ä+V <äCüʂ <ãò'Ž>z<ã6ãV‹âÀ<áÊby6€<âÖ`=ÔjÀ<⯁7hKÀ<âC	z1	<഍¹™<㚇¦ŽY`<ä_L§FŠ`<ä˜)C´*à<㤤ã{ <äw;oþš`<äȆ­‹ <㽨}©À<åFrÈÖø€<äî®þZÀ<äDO†Nà<âP\éuÀ<ßsöÈ< <åA"È%À<ãöÓö`<ä@]9¢{`<åg!_Ã@<å{uüø <ÕìS[\€<â⢞a'À<æQVy‹Ç@<㆑J20À<å"Ú],ÍÀ<æWòÑ
 <åÄ#!à<â‰CHÌë <æC9ÑÄ <â¯Ý* <ã*@:éF€<ãà"×{‰ <åGZ&€<äé¦_Òi <ä}Ãø¡À<ã1õÏ`<äëÜsà<ã-‰ð%œ <â¥-ý³_€<ä°hTà<åt4Õ°T <ç¯kºÄ <æZBå{z`<än;à<æL¢ö±;<æhÑF~À<äoúnW»À<åþ¤í=<ãzl*¶ <ãìnRNÀ<ä>ø!³À<ã-UrÐQ <áŒvÀÓ¥<ãX|A( <ãäWf‡à<å[ìq…½À<àØ×Áí <ãçqÞ)Ë@<ãûãô<¸ <ã©¿ £á <á2ŏhÀ<ã4Fªó <ä>ñLç`<ãtïo‡"€<ޗÕ7]üà<ãÌk§òà<Ü®z"$ð`<≋Ù`<äëõaËz€<á,y¡M§<âÌ C%+@<â&óA<⭈'€<âæ+q}<áeŒšø1 <à´¥÷Ô@À<â2iqê@<ã¥.Ûþñ <â¼ÀKL<àñðÚ òÀ<äÔk3öåà<à–já`<Ú:Ç8S <á÷6=¤ <áJßµì`<ã®\ä™C <ä5ÂcöÀ<ãpêÃÊø`<âBé{Ñ)<â/0œUBà<âÏQ¹œÙ <áu}k£€<à—+·:|€<ÞkêH@<ä-¹À€<⣕Rv¸@<܆m}Ÿ€<å9¥ïSF<áAdC;€<â+5Ë©À<ä5z@<ãŠÀ<á"@<ã¨@<㦍<â|Á <âþy<â `<âG}à<âc7`<âÄ <â=	à<áœt <â¾À<â†óà<áÚÅ@<ã8à<ã?t€<â®ÓÀ<ã7à<áö€<ãN;à<ãZ <ãž@<âŠ÷`<âå$ <âëà<áò|€<âWe@<âÐW`<âÁÁ@<ãhà<á²= <⃀<ãŽM@<ãp~@<âŸà<âÁ€<â\'€<ââπ<ã<«À<âLB <áÒ\<áEŸÀ<âÀŒ <ã$ <âJÌà<áŽJ <áY¥ <âö@<âZƒà<á¿ <âz`<â <á4æ <àâF<áÁf`<âB÷ <ã <ãÈÀ<ãvx`<âCÀ<áÀãà<ámà<áññ <â®Ö <₠à<áÖù`<àÀ<áA(À<áÀG€<âàk <âР<á‰â€<áދÀ<â2À <áÇ} <á«LÀ<á'jÀ<⤔à<âzÀ<â@÷`<á`€<âMo@<â&&à<áð¾ <áUl<áÙd`<â…Gà<âKEà<â/Հ<âê@<ãN`<â"jÀ<á×$ <â)¼ <áÙ" <á_ր<㍖<â>Áà<áßå€<à÷­`<á4€<áèÖÀ<⅓ <â
ƀ<âk <â,™ <áÌ`<à <áAÕ@<â°9@<â3À<â4 <â\À<â-û€<áÝZ <áèà<á¼kà<âi.<âµ <፠<áã@<áœ<áy€<á¥	À<á̒À<â–Á@<â õ <âši<âiÐ<â…0À<âst@<á€ò@<âƒ.<ፗ <á›8à<á†'<áÚß@<á7Ö<á$<á<i@<ᒏ@<áÁ"À<áÐ
€<áË÷<â›e@<â%š <áôɀ<âw¢à<áýãÀ<áKW@<áTãÀ<á:Ç@<á&} <á>áà<ᆉÀ<á|à<át£€<ák <á²5`<á͋@<ᩛ <âBiÀ<â"G <áâـ<á[z <á^· <áQ\`<ᮜ<áÁd`<ᗆ <á"íà<ámá`<àóñ <ájþ@<àÞJ`<ádóà<áˊ <â	ûà<áŽ`<à¾ó<àÑ/ <àã΀<á
π<áz  <à»
@<á©@<ᴌ<áA/€<áÑG@<áÉö€<áC <á <á$ÆÀ<ámx€<ám <á6@<áŠû<á²÷`<áR×@<áIÀ<༠<áM3à<áÅË<âÀ<áޟ`<á7-<á2'<â'ù<átÇ@<áô¶ <áau@<á^ <áj?à<áÄ?€<áH <ábÒÀ<á\§À<ál»€<႕€<á¢` <áo`<áÝ2À<á²Û <á¥n <á‹` <áðJ <ᤎ@<á'Ó€<á^Á€<ᮖ€<ápÙà<àÈØ <á\'À<áI_@<àÎ[€<à¦Ë <á
ä <á[øÀ<á¦* <áu0<áY¼@<ál× <áq"À<à½`<áî<ᣠ<á'ç <á§Õ`<á_†@<á‡ü <á»`<â- <â)J <â¼€<ḷ <á@–à<á"€<át™à<᫶@<áÉl`<áäÅ<áG.€<áOà<á@<á—7€<áÂ@<áZ<â2\`<âfÀ<á5< <àQIÀ<߂€<ߺÀ<àÁºÀ<áèƒà<á¬| <á{@<án³ <á¯pÀ<áǚÀ<âˆ`<â> <â	@<áÇ€<áÒT <ᢻ@<á¾i <âÓ`<áÛCÀ<áUH <àô: <á:` <áÊÜ <áh€<àזà<áÉ`<á,ià<áÜÆÀ<á¯o`<ál¸ <áðCà<áüC <âø <áÃ{€<áÊg <áŸG@<áÀ<ኪ@<áz¨@<á*ä@<áF_ <áb@<áwz <á¦~<ṇ@<Ⴋ@<áhF <áuý€<ᜭ <â
aà<á¥
 <á¸\@<á~%`<áyÀ<áóØÀ<áÚÄ <áy6@<áeÏ`<ák€<ás
À<á^€<àæ <á # <áSÀ<á`<áh{<ás	À<áq­€<áÌØÀ<á5À<á~é@<â	@<áþà€<âT`<â!{à<á"È`<áÇ <áOV <ác•<á©' <áÀ­ <á½òà<áÊÀ<áX\<á; <áEÔ <àýEà<á¿TÀ<áÛcà<â0$€<á†Â<áU, <á>¨à<á‡Ñ@<á'DÀ<áZà<á†îÀ<á"Î <ácY@<á9DÀ<á'z@<á!@À<áA¦À<áFñ <á«-<áœF`<áÚÓ<áe+ <á<@à<áI€<ás`<án~@<áb¼ <á§U <ák+ <áf <áW/<â:à<â("<áö/à<á +@<á!Üà<àØ@à<áh|@<áúÀ`<áôó@<áðƒ <áî] <áÚGà<á'Ë@<áDX<á•`<á—Ñ@<á­« <á² <á$óà<á¹ë <á1K`<á²à<á;< <á‡7<áif€<ợà<áŠ=`<áv[à<áÕÀ<áÀÀ<ác>à<á!ô <á` <áý<á[€<ázá@<ᆌ <áIà<᪳ <â-¾ <áïr€<á¾k<ár§€<áÉ9 <áј <áÊۀ<áæE`<á¹Ìà<áj¤`<àíà<á%< <àö€ <àû <áŠÁà<á(7`<áb€<ás4@<áœÌÀ<áÎï <á\"`<àùh@<át¥ <áü'€<ᑤ<á–3à<á
ì€<átà<â,ŀ<á"ó <à÷cà<à˜ <á1€<á±¾`<áfµ@<á"×`<áO¼à<ᤣÀ<á1À<áM1 <á÷2 <áü: <â[ <àÛ{@<៚<âDY€<᪝À<á³<á @<á:f€<áÄ <áeðÀ<ἶ@<áOS@<ážÜà<ᔫ`<ááà<áj(<áH <á[qà<á|âà<á³oÀ<áD <áƒl <áh(`<àŒ <áp <áHà<á"à€<á-± <àç"`<áv`<á¯$À<âh€<á"Ë€<á
0À<áJ+ <àó_ <ঝ <àVÔ@<à™¡ <áö@<ᦺ<àÜp`<à¿l <á)¤ <àôä<á?ª@<á%• <àK\€<à¡ <áH7@<áh€<árl<á™^ <â
O <ᤠ<àэ`<àõ÷€<àÂ(À<àØÔ<á' <àÒW <àz¬€<áES€<áqá <á'ÿ`<á8àà<àâÁ`<àH <áV=€<Ⴉ <áMy <à³Y<à‡`<ßú# <àwŠ`<àÔÀ<á@{€<á5\ <àö <áÈïà<á°Ñ<á;G <àßW€<àÅæ <átÀ<á-B`<àî6à<àg`<àØM€<â'à<áÈ <á~Jà<áu'@<â¼€<ᝀ<áí¨<á\M <áΠ<áz€<á
:€<áÀ<á+"€<á<Ò <ሀà<áVõÀ<áj@<á¬@<àí1 <à''<á+¬à<à'˜`<àˆ¹€<á.¶à<áþÝ <â-<ám <áE™À<ᦼ <á	$ <á9" <á7< <áuà<áÒ÷<á¸þ€<á–`<àûè@<àúçà<á;wÀ<áQà<áÊAà<âÀ<à›ø`<áBÀ<áLp`<á^@<â'@<áe <àëà<á'
 <á;£ <áYB`<ád`<á8< <á0`À<à± <à©`<à?`<á– <áp)`<â.X@<âš`<á",À<àíÒÀ<á-
<á2"€<àÖ€<àõÐ`<àïñ€<á\æ <àŸy`<à^6À<à˜ò€<àýJÀ<àÔ§à<á€óÀ<áfà<áCàà<á<<àÿ{`<ᮂÀ<ᐉà<á¸<á®*<á,­`<à‡q€<á-€<àøA <à\!À<àS…à<à"‹à<àû–`<áŸÎ`<àÜ.<àœ± <ákÚ <áv <àý‹ <àpõ€<ßÝæà<à*Õ@<àÕ£€<àq–@<àÙ)`<àh°À<à{<àÓ <à3à<à_<À<àM`<à G <à‰Õ`<સ€<á.Ø<áqMà<àçXÀ<á<ëÀ<᜻€<á?9à<á7˜ <ášU@<á‰r<àÒù@<àçp<áv%À<á'ä€<áX@<á¹# <á«{<á%ˆÀ<àlB€<à– À<à¤ú@<ádâ <ង@<àøµ<à²ÁÀ<àÉ=€<àöPà<àǍ <àWÓ<àQç€<àY¹à<às€<à]r <á/¤`<àâ"à<á@¤À<á}< <à˜‡@<à˜P<á[5 <Ẁ<à'L€<ßû8`<à'Òà<àUÙ@<àÄç <àqi<à×<<àÀ; <à>T<à8†<áHà<àï <áê€<àŒ`<à¾u@<àE½ <ß¿r <ß©• <Þ#ˆ <ßܸ <଒<àÝ€<à^a <àî±@<àh8 <ßä¿à<àv€<àŠª <àE%€<àè <à`À <à­ð <ßûÆ <ß%À<Þô¤€<ß4›€<ߐrà<à."@<àV|`<àÍ <à;… <ßôÓÀ<à
@<ߟÀ<ß= <ßÔ€<ߏÀ<àšG@<àx@ <ÞȀà<ÝÛÀ<ÞS$`<Þ[ <ߣâ<ߺ'`<ß}+à<Þ¢Ð@<ßÎz@<ßvrà<ޗë <ÝÓ>@<Ý <Ýöåà<ݙ<Þe¬ <ÞÙà<߂r@<ߨë€<߶ò <ßKkà<Þ§á@<ÝÍI<ދ <Þy6@<Üû3@<ÞPš <Þ¯é <ݼ=à<ތs€<ÞҀ@<Ýãià<Ý¿€<ÜLÖ<ݓt`<Þ˱à<ßƀ<Þe¶<Ýóº <ÝXk@<ÜÜÔ`<ÝÑÀ<Þ*€<ß	X <ÝÊö <Ûî, <Û³ÿ€<ܪ¹ <Ý;{<Ýæï <ÞéÀ<Üvæ <یg <Û÷°`<ÜN­à<Ûtá@<ÜÐcÀ<ÜÛâ`<Ý	<Ûíjà<ÜXb <ܐ`<ݏ€<ÞÔ_ <Ý7­`<ܘã <ÜÍà<Ûìl<۔ƒÀ<ܼ¨ <Üê#@<Þ@<Ü«ú`<Ü«Öà<Ü="€<Ü
Éà<Üû¡à<Ü¡š<Ü&d<ÜÞÔ@<Ý;J`<Ý~€<Ý8¥à<ܔ»<ܲ`€<Ü`8À<ܙ]<Ü_OÀ<Ü÷# <ÜÛü`<Üx% <ÛX	À<Ø''@<Ù•Õ <ۃÛ`<ۀÅà<ۏ@<Ü}K <Ü3Aà<ÛÔ<Úהà<ÚU,@<ÚåáÀ<ÛH
À<Û£¡<Øû{À<Ú{$<Ú,› <Ú¥•À<Ü.ZÀ<ڟg@<ۂ8À<Ùñe€<ÚRáà<Únˆ<ÛOM@<Û£à<كX <ÙÅ΀<Ü/Ž <Ü	f <Úðù<Û
@<ڗ\à<Ú͗À<ÚÊ¡€<ØË$`<ٖd@<ۘÏà<Ýñ@<Úà'<Ýñ<Úó§à<Ú{» <ڄ˜€<ق@<ØH<ÙZY€<Ùùþ`<Ùë@<ÛH} <Ûo <Ú2gÀ<Ùbë<ØÖPÀ<Ù¢À<Ùä<؍yÀ<Ú$Õà<Úágà<ۉ÷à<Ú'9 <Ù4 <Ùmi <Ùõ@<ÙÆöÀ<ØÒ@<Úð€<Ú	å€<Ùÿe@<Ú	²@<ØùWÀ<ÙÜD@<Øûþ <Ø?ûà<Ùÿ]à<ÚþSÀ<Úrî`<×tK <ØlŒ€<ØXO@<ؼ©<ØÜ#€<Ùü`<ہ <ÚÄgà<Ù¸Å<Ùß@<ÚBv@<Ùœ€<Ø/`<×Æ(À<×â€<×øJ`<×á¼@<صÅ<ØÙÒ <×ÿ)à<ÙÇ <Ùå,à<Øëñ<×Ul€<؆†à<×fd@<×ï¹à<×ÌZà<Øjí <Øi <Õ<£<ÕíÕà<×ùÀ<ו— <ÖB" <Øf5<ٌ¡ <×bV@<×å`<Ù= <ځ <×¥$ <ÙJb <ØqŒ`<ØÄ	<؜
<×7 <Ø&õ <Øo <ÕhØ<Ö®…à<Ö·\ <××O€<×O£`<×qù@<זn`<Øz`<ٖ~<Ù4`<Ø$@<ÖÑ/à<×£À<Õ²´@<Øýæ <Øap`<Öƒ€<׏±à<Øôç <×£ë<×d#À<Ø]þ€<ØQ`<×͘`<×­B`<ÕS(@<Úä`<Øo€<Õ¢qà<ÖªB@<Øj:à<Øý¡À<Ùoøø<Öň@<Ö <ÓnW<ÓèŠà<ÓÎ@<ÓB`<Ô'öà<Õ§ <ÔDG@<ÓEb <ÓÖã€<Õ,½<ÖpªÀ<×5q@<ÔÑ@<Òè7à<ÔN"€<Ԃv@<Õ§m@<ÔP½À<Ô¼ã€<Õ³
`<Õ>î@<ÔJt <Öà<Ôä-À<Ӈ <Õó <ÔíÅà<Óÿh <һ̀<Ô±.<Ò«ô<Òä: <ÓèTÀ<ÔÑIà<Ôb|`<Ó¶! <Ղî€<ÔxUà<ÓÍ`<ÔFŸà<Ö v€<ÓÔ° <×Z€<Ô<Õ.I`<Õé@<ÖCl <Ò«¿<Ӕã`<ÕÓÑ`<ÖÒÀ<Ót=€<ÓóÓà<ÓÉÏ`<Ó%k`<ԀÂà<Õ¡> <Õdzà<ÔKy <Óڄ`<Õـ<Ô7~`<ÓÀ<Ò+a <ÔÞc@<Ö50 <֎f@<ӿÀ<Ô'×@<Ô[h`<ÕÓTà<ÖÅ <Ò]`€<Ôõ <ÔqE <ԁOà<Õ8ùÀ<֞¬à<Õo¦€<Ôj<Ò5cÀ<Ôÿ <ԟj`<Ԍ  <ԔL@<Ô½mÀ<Òc'<ҝ‹<ÔÍâÀ<ÔÏò <Ô¯¹@<ÓòÊÀ<ÓI™À<Ö; <ÕN:`<Ó:ˆ`<Ô{X`<ÓÞIÀ<ћö <ÎÌ<ÎÖµ`<ѳc<Óà<Ӈòà<ÓU­€<Ó½ <ÔLˆ`<Ôº <Ԑó€<ÔrX@<ԄdÀ<ÔÖÃ`<Óÿw <Òóˆ`<ÒçYà<Ò¤ <Ó^;À<ӝÀ<Ó£§`<Ó»˜à<Ô!\€<ӞÀ<Ò. <Òx~€<ѵ/À<ÐÜ"@<ÍÚ <Î$9À<Ñ]@<Ò{ <Ò´`À<Ò¼ö@<ÒyAà<ÒÓÜ <Òm®À<Ѷ@<ÎR˜€<П@<Ò`@<Ò_'@<ҌçÀ<ÓÖE<Ô¹ð`<ÓÙW`<Ó" <Ò¼…€<Ò*
à<ӗVÀ<Ôµõ<ӎ~<Ó¬è <ÓÚ <Ó¸À<ÓZ@<Ò7'à<Ò¨¦À<Òìõ <Ó|è <ÓP' <Òµ" <Ó
ã <Ó!h€<Ó) <Ó].<Ó¸<ÓeP <Ód`<Òõ5<Ó§ <ÓEm@<Ó3À<Óï[€<Ôt <Ó
<Ò¥‡`<ÒúØÀ<Ó(? <ÒsT@<Ò¶@<Ò£àÀ<ÒÇt`<Ņ̃à<ÐUlÀ<Ð[^ <ÐdU`<ÎX¤<Êj`<Ë4. <Ð<€<ЄÆ@<Ðá¯@<ыø@<Òø<Ñ¥í€<ÑÃ%<ÑmÀ<Ò!RÀ<ÑÊÂ`<Òš@<ю?à<ÐrÂ@<Îru <̏"À<ÍüÊÀ<ÑV@<Ѳ›€<ÒAº`<ÒÑ<Ñjg<Ñ~ <Ñd#€<Ñ>
<ÐN'À<ÐĨ <Ѿà<ѺbÀ<Ñ Û@<Òb@<Ò#' <ÒHÌ <Ҏ) <Ñڝ <ÑM"@<ѶV <Ò§  <Ò:IÀ<Ѩ <Ñ	Hà<ÑD¿à<Ñv <Ò%"`<ÑJÏ`<ьÿÀ<Ñg< <Ñπ<Ò; <Ѹ= <ќJ <Ñ,,€<Ñôz <ÒYÉ`<҃v<Ò¨@<ÑVE@<ÑZÞ <Ñz <ѦϠ<Ñ^¥`<ёl@<Ѽ'@<ѧñ@<ÑññÀ<ÑVíÀ<Ñ|t€<ÑÕ§`<Ðó:À<Ðøh€<Ñ|" <Ñ<њ`À<ÑÀ§ <ÑMòÀ<ÑIΠ<Ðî @<лƒÀ<Ñ&ë@<Òr^@<Ñ¿
@<Òº`<ъø€<ѯu<Ò – <ÑÕÇ@<Òóà<Ñ8®<Ðy)@<ÐÅF`<Ðð«`<ÑLŽ@<Ðÿ&<Ñll <ÐáZ<ѧנ<ѝþà<ÐîÆÀ<Ñ¥X <Ò¦š@<Ò:s@<Ñåm`<ыD <Ò+€<ÑÛ¢À<Ñ>:<ЁР<Ñ5Ó<Ò;?À<Ò( <Ò9h`<Ѷü<Ðî
€<ÐòÙ@<Ñ/0@<ÑQ@<Ñ|ü <Ñ'À<Ñ?öÀ<ÒXú@<ÒN <Ñ <Ð]á`<ЇÏ<Ð¥`<ж`<Ñ<¿<Ñgx`<ÒšÀ<Ñýž@<о©à<РYà<Ñ€<Ðë <ÑÏØ <ъ–@<Ño<Ñu"à<Ñ­z`<ÑÁà<Ðg×<Ð7Ü<Ч <Ñ7€<Ь~ <ѹ
À<Ðþ1@<Ñf¯€<Ò-sÀ<Ñ3&`<Ñ<ъQ <Ñ\à<вP@<Ðæ `<ÑDØ`<Ðò¤<Ñ€à<ЄNÀ<ÐQà<аþ <Ðæ¾ <Ñ>qÀ<ї÷€<Ñ@ë@<м­ <Ñ
Q`<Ñyû@<Ð}Ìà<Л^ <Ѥ«À<Ò¡€<ÑÀ<Вu@<ÐÊÄ@<Ќנ<Э)@<ÐØ÷À<Ðìï<з?@<Ð÷èà<Ñ^@<ÐÇ <Ñ
à<Ð×À <ÑP)€<Ñ:Ð@<ÐïÝ@<ÑÔ`<Ñç`<Тû`<ÐÒ0 <Ðñ‰À<Ñ@Q`<ÐÒC@<ÐÏ+ <Ðþ—`<Ñ$˜`<Ш<Ðñ%@<Ð÷W <ÐéåÀ<К…À<Ðf€<Ð̾@<Ñ'à<Ðh/à<Ѕï@<хŒ€<ÑÛʀ<Ñ)B€<Ñ(<ѧÀ <ÑOê<е
@<Ð|& <Ð^3 <ÐR`<Ðl<ÐH+<вd€<ЦÏ`<ÐÔÉà<Ðó¼À<Ðא`<С÷À<ÐÄq`<Ðâò`<Ðð¥<Ъ¸ <Ðp <Ñ-˜ <Ñ› <ÑH€<ÑQ´<Є*À<Ѕº@<Ñ( <Ѹ
<Ѽà<пØ@<Ð
<ÐQŽ`<Г!<Ðì1@<ÑkÀ<Ñ~K@<ВL`<ÐD# <Зç <ÐâPà<Ñç <Ñ9€<Ñ8hà<Сrà<ÐÛÎ<Ъ4À<Нw`<Ð!½À<ÐÕ>@<Ѓf€<У­<Кã <Ðç«à<Уn@<Ñç@<ÐÿO<Ñà<Ñr@<ÐÕÿ@<ÐîŠ <ÑT³ <Ñ}JÀ<ÑY <к›À<Ñâ@<а0À<Ф0 <ÐØy <ÐÚg <Ќ9€<Е@<ÐÞìÀ<ÑC8 <Ñ!à<Ñ5ø`<Рü <ÐÄS<Ñ*úà<ÐYÀ@<йH@<Ðð¹`<Ñ=êà<Ðþ:À<Ѧ <Пù <ж <ÐL¹`<Ð}h`<ЋÀ<М™ <Ð:€<ЀC€<ÐiP€<Ðȶ@<Ðz@<Э_`<Ñ€<ÑL€<Ñ;' <Ð×q<Жˆ€<Ðø€<ÐŖ <Ñ+`<Њ€<ÐD2<Р<ÐI. <Ð>L <ÐΚ€<ПR <Ðꌠ<Ða¤<ÐaðÀ<Зª`<ÐÁ܀<Ñ <Ñ	¯À<Ð`r€<Ѕɀ<г'À<Ðý­€<Ñ' <Ñ,UÀ<Ñ# <ÐÉx@<Ðäjà<Юø@<ÐÄñ@<С0`<ÐbÒ<ÐdÙÀ<ÐoP<н <Ðþ] <Ñ@H<ÑPJà<Ñ!c€<Ñ%
À<Ñ÷à<ÐØ!<Ñ/·<Ðá5<пàÀ<ÑÅ<ÐϘ@<Ж[€<Ј2 <Ðc@<ÐÖ¯ <вL <Ш€<Ðáà<мB<Ðþ/À<Пh€<Ð|¶€<ÐËÀ<бÏ@<ÑÀ@<Љ^ <Ð	`<Ð- <ÐO€<Лµà<Ш;`<Ðç,@<з׀<Ñz <Ð^ÙÀ<ÐH <Ðrh <Г–à<ÐN™À<ÐÀ <Ðî¿@<Еä<ÐJb<Ðr‡À<Ѕÿ€<ÐTaÀ<е… <Ð["@<Ϩ®à<Ф}à<оY <Ð3'@<Фü`<Ð8m€<Ð_š€<Ðû@<ÐØÍ <ÐHÜÀ<Їqà<г<Ð"À<Ðs‹À<Ðe(À<оt <Њ~à<Ѝ+@<Ё) <Ðm?à<ÐÜÀ<Ð,Ç`<ÐE€<Ð=@<ϊ\<Ð1œ <Ïë‰ <ϖǀ<ÎP1`<˂e`<Ì1)@<Î)<ϧÀ<ÎõÐ <ÍZß <Í|â@<Ï!À<Ïq¾@<Ð@€<г`<ÐPŒ@<Щœ <Ðp¶À<Ðg" <Ц•€<ÐQx€<ÐWñ€<Ð	ý€<Ð# <Ð+¬À<ÏÐ	 <Ðdœ@<ÐÛ'€<ÐSë <Ϯ܀<Ð'"`<н€<Ïú( <Л<Ï~Q <ÐR°à<Э¦`<Ð0Ó@<Ð{Ø@<ЕŒ`<ÐÄ`<Ðä <ÐRu@<Ði·€<ÐÓà<Ïdß`<Дú <Ð2 <ÏèxÀ<Уl <ÐÀà<Ð(`@<ÐRð <Ðvà<ÐTS <Ð&<@<Ð#ÁÀ<Ïñy€<Ð1-@<Ï!2@<Ð#@<ÐRÆ@<Ðf¾À<ÐzÃà<ÐE'@<ÐG<Бq <Ð-üÀ<Ð`<Ѓø€<Ð|´ <ÐW‰ <ÐX¿@<Ïê~`<ÐCe <Ï0Ó`<Ð  <Ð] €<ÐñX@<Ðul <Ð
m <Ѐ<Ð8ÑÀ<ÐG& <ÐIx <ÐJ`<Ð,€<Ð`­@<Ðiš<П´`<Ðhû <Ïç7 <Ïß| <ÐC*<Ïl®`<Ïëé<Ï¿FÀ<ÐQà<оÀ<Ð$là<Ï\´<Ͼ <ÏÓ<ÐX] <ÏöÖ<Ïíº<ÏsÀÀ<Σ€<Ϭ`<Ïw=<Î,²@<ÎNOà<Îõ@<Ï * <Îw! <ͪ<@<ÍÚèÀ<αEÀ<ÐP`<ϒ}€<Ðð <Ïn <ϊ›@<ÏÚöÀ<Ï×°@<ϓ{À<ÏOq`<Ωc <Î¥y`<Îë
 <Î+Và<ÎT% <ρ€<ϱ–À<ÏÒP <Ï! <ÐË`<Ï<1`<Îá<@<ÏdV <ÏFÀ<Îó*€<Ï3h`<ÍñµÀ<Î;@<Ï_À<ÏUS <ÏÂÀ<ο'@<Ï2å <ÎÊ, <ÎÖ <Ïàn@<ΰ4`<Îßóà<ÎÔñ`<ÎÚ9 <Ïà<Ï0 @<Ï*˜à<Κ <΋2`<ÏN}€<ÎKà<ÍrP <Î
><̱¾`<Ê&ˆ@<É8P@<Ƀn <Êm!`<ËY,À<˗^à<ÌM,À<̏d`<̌g€<ËÁÌ <̾ª€<ÌkŠ <ÌÀ@<Ëü·`<Ì{Í@<ÍU¡ <Î<Ó`<Í^F <ÌÛՀ<ͧ' <Íä#€<ÌFß`<Ì`t <ͪ^ <Ìüõ <Í,> <͎§À<Ìâä <ÍrE≮ <ÍTw<Íõ <ÍHz@<̹@<ÌÀ˜`<ˤǠ<Ì~ò`<ÍlÇà<ÌÁõ`<Ì6@<̅Xà<ÍC"<ÌL <˞ë@<ËÞ¹€<Ì;q€<ͪÓ<Íêà<Ì_J<Î'O <Ì?Y@<Ëô¶ <ÌhíÀ<ËצÀ<Éè{<džâ<È	<ɦæ <ÊYTÀ<É"¨`<ÉÍ"à<Êñ@<Ê  <Êêáà<ÊAæ <Êî <Ë- <Ë_{@<Éá¸<Ê]Cà<Ëà<ʯIÀ<Ëà <˪?€<Ëö€<Ê­@<ʪà<ÉI~À<É5ô <É|!€<Ê?j`<Êô€<ʞ6€<Év@<ÇÔ`<Év@<Éñ <ɸZ€<ÉëÙ <ÊN €<ÊK"@<Êò €<Ìhà<Ë	À<ÉCƒ <Ê°À<əè<Êgs <ËIR <Ë(= <Ë_@<˱_ <Ì5–€<̓çÀ<Ì	˜`<ËñäÀ<Ë$£ <ʓ\ <Ê À€<È%~<ÆìÇ`<ÆË8 <ÇÆ~ <Çó@<ƽ¦@<É4°`<ÈRéà<ÇËR`<É*`€<Ê	và<ÉÁ'@<È­¬@<ÇO<ÈÏlÀ<É>» <ÈëŒ@<ËuŸ`<Èþx <ÈüÓ<ÉT<ÊBç€<ÊD <Ê;m@<ɺ´€<Ê18`<É
g@<É«©`<ɳÀ<ÈVíà<ɔ)€<ÉOk <É€<Êè€<Ȭì`<ÈÈ`<É0‰ <ÊL°<ɸÇ`<Èçg@<ÊÝg <É-Ï`<ÉèÞÀ<Éù@<Éc <ÊH½ <É~è@<ʃž <ÊJ1 <ÈO±À<ȦW <ȵA€<É۟<Ȳº@<ÈHº <ÈLۀ<Èì <ÇV@<ÆÚÒ <ÆÚq <Ǫ <Ç+Ÿ <ÇCòÀ<ÇC…€<Ət <ÆôW@<džs <Æ¿@<ÇúÂ<ÇbÑ<Ç«p <Èmk <ÊDvÀ<Ç«@ <ɦ <È8Õ`<ǽ~à<Èfš@<ɔӠ<ÈŒÉ <ÈKå€<Æм <È©0<Çêãà<ÇÖbÀ<nj <Ç­ €<Çó"À<ÇF`<È
@<ÇW¦<ÇF<ÈFÇà<È3¢À<Ç1² <ÇÿÉÀ<ȅeà<Æû/ <Ɨ <Æd€<Çs@<Çq<<Çw=À<Ç>M<Æp?à<ÅûÀ <ÅÐ(à<Ɯ¯ <Ål@à<ÆnÀ<ŗ[ <ņ<Ɯy€<Åf<Å–À<Åßõà<ÄɊ<Ä
È`<Æþà<Æ2'@<Ä͈À<Åäà<Æ"îÀ<Ç/;€<Ç[ À<ǐ¹€<Äf… <·7²ŠÚ0<·T/ñ'"@<¸/¶¸
ºÀ<¹ã=ùÀ<¸USøÖk@<·òá[€<·XcAþ@<·œÞ¾¶Æ@<¶rÊòTŽ@<µîø•€<´í<x5u€<³à9âR<³c¿u9<³•ì¯H¢À<³Æh)¬€<³°1h.Î<³>ÇZœ<³_éi.@<³âƒì·Ã<³°"ð!<³J_
½€<³niǶ¿@<³j³ñˆ€<³'l©;<µ1`å_À<µŸ¯W'ÄÀ<³'kü¹Á<²yt¹T@<³ÉNIvEÀ<µß?ʲU€<µ-NµÁÍÀ<²¤€=w<±~ðøːÀ<±®k+9@<²-%ádîÀ<²ÙD_Sd@<³+xïƒà@<²Ñåȳˆ@<±;"÷ö€<±A¢sÀG€<±.aêB9€<°àC­›‰€<°Â`j»åÀ<±V‡^Îz<²<îcü©@<±KøÇZ€<¯ì u"è<¯Ià¡_À@<°AR\ý:@<±[Ö+JàÀ<±"/pö.€<±»'ÏùÀ<±hé)<¯¶÷9
@<®9ñ+MÈÀ<®'ÃC<®1l}3À<¯ÓˆÞðÆÀ<°M®9—2<°‡?Ò;ü<¯­N1"€<®í±Å@)@<®ª­dÀ<­I¦¼.@<­%eù<À<­Z7.'j€<­Eñ<"€<¯Y;›8·À<®ÀíM<¬Œc1À<¬B'Ÿø<­k=*'ùÀ<¬¼Í0ǀ<«ñ¼¦Å«<«àf$gBÀ<­ôy›@<¬ˆµ4tü<«¨'J€<ªwýÞ£À<ª˜!.í9@<«â³à·@<«"^1@<ª`ãҁÀ<ªoQÀ}€<«6%,˜â<ªÔw *€<©ÿ˜ÁPäÀ<©´C£UÀ<©çú¥<©¨S)'€<©AÑZoØ@<©u)'‹À<¨wJ	̀<¨q8'ðº<¨N‡Íç><¨à8¯«Ô€<¨"Òv&†@<¨Ma¶lR<§"l@<§ñ¹õ@<§žLÀ<§}•¯c<§ctI1è€<§:Ø)ƀ<¦µCÀñý@<§1ìÔßY€<¦w.¬O<¦UÍaË«À<¦&fØú²@<¦ö°:"÷À<¦'ƒó¯aÀ<¦5ù4<¥ÿ±áÙü€<¦ÉJ¾VÀ<¥¢3*éâ<¥€Â_lWÀ<¥‰–0€<¥µ)íÿ€<¥aW]EÎÀ<¤âašXa€<¤£iÓYH<¤´KÌiÏ@<¤RN"Ñ€<¤—5º¢À<¤~1ú¦<@<¤î=l¹Y@<¤…Ò֐˜À<¤>ç
׀<¤$
芀<¤Kœðͪ@<£ø`K‡ž@<¤O#øæ«À<¤p™8…@<¤?ˆ™é‰€<£"ÌÌ)À<£™FóζÀ<£]šð-<@<£³š
ÚÈÀ<£´–\5À<£«ªK£Ì€<£ŒEV€<£J«í1y@<£7÷ŽäQ€<£\­}8€<£'4j<£d¦€,"@<£V©âL#@<£4à`
@<¢Å'K}«@<¢Ó"K¯<¢E>æ@<¢7éi6€<£ÿUè€<¥"Þd€<¢v26kÓÀ<¢/óÚ·Ž@<¡Ë|õT®€<¢Œü?<¢X=º@<¢Uz¢€<¡éÅ`Gڀ<¡ë¨¦Ý~À<¡Ì
àæ²@<¡Úé‹Æ@<¡ _Dþ<¡RÈr?À<¡74>À<¡ŠÍ«>l@<¡ŠG|&À<¡2}þA•<¡
rÉ'@<¡:>ܺ1€< á>Á§O€<¡"ú"[€< °u|ƒêÀ< ø̓%‹@< ÕKmeàÀ< ¦ú¶Ï€< ˆwK$À< ÓP"í7@< ŠŒUó< Xê;"À< E|Ò"|€< 9f;[@< ŒPò€< j¾´f€< ‹Û•GÀ< HvîûB@< r6ÄK3@< ‡!/ÉØÀ< \fË@< /Õ¥@<ŸÍ¸(
@<Ÿø U
çÀ<ŸTfXpl< wŠã|@<ŸSü°âÀ<ŸêFo»b@<ŸGYí½Û@<ŸÅ—Añ­À<ž±þaæ<ŸóÀ<ž¡üùåWÀ<Ÿ0Z¸DÀ<Ÿ®ƒ™€<ž«<t€<ž1ƒŸÍ<žAT•Û@<èpIuÊ<ž9';.c<Í¦eíր<ž'°öF×@<Î•ìnÀ<ÑCoȤ<'Æ'™Â@<žGöøNÀ<ž84¯g@<žÈvÀ<õÏñ²€<Ÿêÿ7<"[¾'ª€<½9v5i@<€2¶å€<No}Ìé<œ˜)PO£À<œµÿ开<œ["ñøÀ<œªQciW<œ§xÉ=|@<œO%üÀÀ<œV@<œ€¨ï¤<œ¬éÚü€<œÁsX«@<›}ÏEW"À<œkº¿&€<œ*}îȸ€<œaiqJ$À<›ãÛòùÀ<œ"K§B@<œÚ²	¶<›{ƒ»@<œ"I‡­<œo9^}<›¹'JºÛ@<œDã*G\À<›ßiP7µ@<›ÐÆ%'@<›sxÒó€<›ŠœË¥À<›0ûã.@<›e8nÃÉ<›"&³ðÆ@<›²ËÀS!@<šê‡ƒÜÀ<šîfR1ñÀ<šï+¡òÈ@<›odþ¶D€<›1—/PÀ<›l4ˆV@<šØrQ@<›'·.¡€<š®É¾
zÀ<›Bÿ"½À<šº\ꞛ@<›öúÜôÀ<›\ԜQ@<›^&žE€<›'I\çÀ<šîìj7<šž˜óSÀ<šåÔã|@<šŠ§[~sÀ<šàÄjՀ<š@è˜8 <šbú"j€<š78â€<šaZÏbÕ@<™¼^C<¼€<špD€0^@<š:Þ(ì<š‰ÔÊ®¶À<š¢æ«H€<šY;©c@@<™‹ú¦7<šÚ
€<™ä' À<™½P6ò@<™t|‹Æ€<š^xóóÀ<™¯š>Qæ€<šW۝<™Ç"èY:<šo¼5N±À<š>m…"h@<š¶¢>f€<›t‡G¤Ú@<œ³õæÀ<›¢a0ËBÀ<œtº¼¨@<›¥Ó4\<›hÔ
G@<š§Ýü@<™8H÷˜ó<™ÐÐEG@<šhb§ý@<™KL¼<ó€<ší렅À<™u!v€<™~š̒<˜ô:Ȟ
€<™]™R@çÀ<™¨¸'«&@<š^	؂<™¼ ¾SY€<™Hë¢Õ@<˜½Af[@<™RdÍ;j€<˜ózY@âÀ<šc¾.ë@<šJìۚ€<š¥WIÀ<š¬"/œ<›:}"n<ša¤UA@<™ûˆîKýÀ<™ÙöÁ@<™I2ñM
@<™Lß]<™ŸB0DE<™āò€<™!Äk[¹€<˜Áž~1A<˜·¥²`Ñ<˜Í*ê;`<™b0—€<˜ø‡`}<™$cëÀ<˜+É¢ò<˜H(K¤ð<˜GýÈ@<™´"¤:€<šÈ¸°v€<™«Ðæ¹À<˜ÌcúYP@<˜ùQЦ À<˜¡0GXÓÀ<˜±þ>Ðs<˜\€KræÀ<˜´P®F€<˜rmË â@<™7Û҅@<˜Ux»ÅÈÀ<˜IK¢ç¢€<˜Þʃ€<˜Œzä€<˜Eòހ9€<˜°!•w<˜y¶à‰+@<˜­cšÀ<˜ ¤Cü@<˜™ÐPœÛ<—½ñ"ªÉÀ<˜Aö¡@<—ónGì€<˜UMxQ†@<˜Gµfë<˜ Ï—€<˜#6p_À<˜-ùvWÀ<˜<±Tò@<˜ðÚ"€<˜f{À<™͋ɀ<™ÛvÞÏÀ<™Ki>ƒ¤€<˜6&'š€<˜ý\£EMÀ<—Ð{•'À<˜J‰üR[<˜!+¿
À<˜¶}º¿@<˜fª-(À<˜öü€ö8€<˜ŽI…½@<˜áê2HQ@<˜Eá=à@<˜²‡	¼X€<—þ¡Õ&€<˜Ž'%@<˜Ö9Ã^*@<™á3ÔÀ<™.ˆðPȀ<™3IÑx€<˜NN)MÀ<˜œWdFjÀ<˜xA¿@<˜ê,û C€<˜%oåÿŽÀ<˜aÂ僀<˜z€PžX<˜½Ð°q¾<˜yÒb»j@<™†¥™À<˜´Ïøo¾<™©Xw´<˜8ŸŽ$™<˜¨³½!€<˜w÷'æ<™*"Öhy<˜ñɖ³»€<™ù¿·<˜# Ì@<˜ÎM¡qK@<˜ Ã&sL<˜Èæúß<˜¯iÊn€<™LÈ3@<™`Ã@<šZðlB/€<˜Û‡»æ<˜`Ry‹Ü€<˜Ù=í°À<™I`´×@<˜_>£†<™>çþíˆ<˜..<™	©Ý€<˜c™{@<˜öz––âÀ<˜ûgûLlÀ<™ÿCªÆÀ<˜"Në¥÷@<™
™'×w€<˜Æÿ¬%V€<˜±¶°<˜_´¬ò<˜«`·š‰<˜0YN<˜«mXœ¨@<˜ 9S¡d<™J äLx<˜2÷É<™MÐ/œf<˜_^¶<€<™
«sDí@<˜Í¨K"€<™>Èc@<˜pAÿ@õ<˜àvp'<˜LèLºÅ@<˜á^G‡€<˜ ^6"OÀ<™lNžßž<˜¥§¢¡ÑÀ<™E|@<˜ÊI\ŸÀ<˜ÜP¿Ö/@<˜×[èk<™b!ÚÀ€<˜ìüԙ8À<˜ý/?¥™<˜Ïë'|ŠÀ<™kÀóÀ<˜Å䵍ÞÀ<˜Ê¦vÇ{€<˜Û"±><™MafÄ€<™°Hì'<™4;ºaÀ<˜²QlL€<™ôÉÄfš€<™TªÛ´@<š·¨y€<™À@'Ÿ`€<˜Ù™(M€<˜ß8»<bÀ<™k¼3.ï@<˜üm.ßÀ<™#‰?À<™=œä~"<™vçWt¿À<˜ÆÂÈÀ<˜ýN"ØÀ<˜¬oíAÅ@<˜Ðƒ–À<™3™·Ù"@<˜ìÔñi÷<˜rdøA€<™¢'¨@<˜¡Xê—k<™-ѥȀ<˜¡*FÞ'À<˜þbx,Ý@<˜b1ŸÍ*€<˜ôîîà<˜ŒÿҀ<˜š©áû¶<—Äü'§!€<˜tô
@<˜#¸ä·<˜Þ%@<—ÿîǕ<˜°šâq@€<—Òþc|@<™
ËÕÚØ<˜Fa²€<˜ÏÙ!Ü<—{8ë¾@<™Ò\'@<˜ß¹e'*<™á¼ß	À<™É<«ž@<™Ý
¿
â@<™ËPQ@<š=OQ€<˜ÞÏRÑö<™Ø&½/À<˜–ÐFÛ<™!ît<˜õ5œ¤·<™òæ½ÖÀ<˜´2KÙÀ<™A§À<˜‡¼ÿ+e@<˜aßÙEÃ<˜Äø§ÿ€<™6Z°"hÀ<˜Y"lƒÀ<˜ÏR@€<˜±fª4À<™
N±X€<™&;æ§EÀ<™«*À<™Rـ<™çž·Aæ€<™ieãj<™ªä>…@<™[ëLK<™ÊöŠˆÀ<™‹z¼§@<™g5V©
@<™Eðn¬‰À<šê€ÂŒÛ@<›ªÖݳ\À<œS)¶v€<™èv9<šc1'À<™û#`@<š	™í̏€<™lç+
‡<™ù
K€<™•örDß<š1ܜÍÀ<™´¥Ee!À<š.Ã@<™Ê.ݙ#€<š("ïTÀ<™³·'jЀ<šG¶cI€<™ý¤¹dË<š³½8"€<™ÍCº­À<š±[vˀ<™îfaÕÀ<šsMeøÀ<šÄB'@<š½ú4~…@<š@˜QÏã€<š¬ï%-À<š,º[À@À<šNëv˜g€<™  Œ==€<šRÅ){<™¢ôé<šMûCjù@<™³¢0µËÀ<š¹±6q<›ð¦0Š4@<œ'=ÌXÆÀ<šâ›,Œ<›=¨f%@<šhW¢‰@<›•,'áŀ<›íжž=À<›¾ö8ûœ@<šçrä J<›t¿Œ"æÀ<›*{Þ@g@<›'¡ãøoÀ<šµ"ˆÝ‹@<›àí//`À<šÐ½´é@<›täoҀ<šä©/¦<›Ü––ƒø@<œËÞÙ@<]¢ô~I€<œºOCÆ@<œ@,éøß<œ0¹n*þ€<œgÎü'€<œo‹ú™@<›ðq,Nš@<›+FS@<œ†ŸIÔL€<›ò»;<œŒ©¥J2@<œ£"O€<((ï|Ú<œ…c°¡Í€<+cKL€<œ«2÷€<-!5»À<œ}•ñ!õ@<œÉù
g_@<œ©Zª<€<ž"ŽMP–À<ú‰W²À<tžj9òÀ<œÝÀ£R@<Y0™›…€<œùNҍÀ<ÄO'Q€<œÆ3½U¥@<Æ5íà"À<œ½h©œ€<«ÉQËÀ<8¡À(<ž'fæä@<ž
ÁÄ4¿<ž‰òŽ‡ŽÀ<¨b;9À<ž·iïÐ@<žù Ë@<ž¬ ©"_€<žƒì³mª<Ÿ92ŒsÒÀ<ŸÕÁ»@< NkäÀ<ž £~P<ž¸\C(úÀ<ž•ß">ü<ŸÇU…'Ø<žíù^ëÀ<Ÿlz$áÀ<ŸG*)í—À< >¿h`àÀ<ŸÃÓ½å-< T7ÿ9P€<Ÿ×ÇÕ¹*<Ÿ[7"@<ŸÕz¢À< 9ׂ< ;]£AuÀ<¡"
ŽBÀ<¡EÖ@<¡"¨úªI€<¡ÒôOo€< ÆZ;ÿÀ<ŸQ%žôÀ< o|'&@<¡‡ªKH<¢eVýåN<¡o7·k À<¡}‡[ì•À<¡ˆ¢>æ)À<£MèOT¿€<¤$®Õ@<¤Ã1û@<¢•Ž‰ë€<¢õ¦ã{@À<¡è—ä'< ÿÈÈß@<¡µiÏw<¢
¨=Áš€<£ÌŒ€<¤>›Föã<¤nÊ_Ë%€<£s((«[@<¢Âßµ¡Ü€<¥	$2À<¤(Aþ-ì<¢ï¼8€<¡ÙŠT‹#<£¥8•€<£ˆ€<ëR<¤["—(á<¦ËK»W<¨Ãú …@<¨wž•·í<¦Ë¸}€<¢ó·æ€<£i‰"
€<¦^)¬¬ù<§FO5o<£Šo"vN@<¢O®Þ¡<–S"<—a<š>½À<ŸÁç<;: <™þ3 <˜ÿ̀<–À«€<–›£€<˜(À<™õî€<™uh <—Q"à<—Ö½À<˜jÄ`<˜½F <šz <˜ò¦`<–M0À<"Ïg <•IÄ <•]'`<"Sƒà<"ÔÀ<•ÀÐ<–dr<– <—{J <˜‡ýÀ<™"ä<›äÈ@<¡ó@<¢ÚFà<Ù`<˜›À<—øIÀ<—¼J <"Œø`<"›m<"åEà<"Q®À<"N"À<""ƒ <•&Bà<"°à<"
>€<"6çÀ<"îb<"v²à<"£jÀ<"h<""òÀ<"F?€<"]ä€<"ÄR <"U
 <'m <' î@<"¹ <•K<—D[<—`°<•yõ@<•¯<•c™€<"wj€<"Î.€<"l²à<–<–'ã`<•N½à<"úʀ<"+°@<'Ô@<'—ð@<"u–€<'ã€<"m <"éþ <"ìà<'×`<'Y <'čÀ<'œà<'Láà<'ãí <"Ú	 <"3ˆ<'Ø¢ <'­M@<"'€<""á`<'•|€<'¹9<'=»€<'VÀ<'Ž <'¹ã <'q‰À<';S<ÒÈÀ<'çÀ<'áà<'€<~‡<ú&@<'Rã`<'—
À<ÔTà<¯(À<Ì<Î¹`<)<À<q <1)À<î`<nÕÀ<" <4 <Â0@<ß`<IÀ<ƒ <oa`<'Yª`<DÞ<Þú€<DÀ<Òk`<æKà<™à<Ž•ì`<KN€<Žúµ€<A[€<Ž_€<Ži <Ê€<Žþ»À<ŽkÈà<ŽoZ <âú <Že<<Žwß <S <Ž¹À<ÿíà<Ú€ <ŽC@<x™€<ÖÊ<Üz`<ŽQhÀ<o[À<ŒÛIÀ<ŒWé <AÒà<Œà<Œ_,À<Œ&à<ŒXÁ@<Œ	´ <ŒO«@<ŒM¼ <Œb< <Œ,ù <ŒËw`<Œ²<ŒÄw <Œ¬€<‹Ç~@<‹ ò€<Œ:è`<‹¹d@<ŒO <ŒgX <¼ <Œƒ´€<Œüà<‹Fµ€<‹Õà<‹"5@<‹®t`<‹V <Œ@<‹\|`<‹Ï<<Šî <‹xµ <ŠŠà<‹"h<‹,=€<‹)$`<‹ "€<‹â•€<‹@µ <‹+`<Šhý <ŠÉΠ<ŠOæ<Šêc€<Šw <ŠÓÙ@<Šd <Šæ† <Š…G`<ŠÏj`<Šd‰<Š«Ÿ <‰ô* <ŠÈœ <Šbþ@<‹@<Š~† <‹¾g€<ŒÈ|<ŒáÅ<‹9à<‹Ã`<Š1íà<Š$"`<‰Ëô@<Š%Ê`<‰­!€<Št÷`<‰Œà<Š³€<‰ï-À<‹1ü`<Š <ŠF¾ <‰Å <ŠÌf <ŠÉ­`<‹VÅ@<‰ïõ€<‰åŠà<‰²Y€<Š‰D`<‹ ·€<Œ5 <ŒØìÀ<ŒŠo`<‹#Ñ`<‹€<‰òg€<‰úÀ<‰©9@<‰÷π<‰î/@<‰Ï`À<‰o™à<‰Í`<‰|À<ŠMà<‰å <‰Wò`<ˆÅ¹ <‰iî <‰@K¡\€<‰U^Œt`<‰[U0Ê5à<‰´,®éü <‰`óA—à<‰0
> <ˆÂ\"Ìr`<‰vZA	Ð <ˆîòúj <Šé–ÒOŠ <jƒ)d}€<YÈö2H <Š2C:Ă`<Š¥¸kÄ:@<Š¶æü‹@<ŠæÒdOŽ <‰r|ÔF<‰hÞÀŒ <‰uxUw <‰Í_«8€<‰FͶR½à<‰Á>éŠ`<ˆé'—w¦`<ˆ}69€<ˆz`hp`<‰v_V–à<ˆžà#Ù<ˆ÷ªy <ˆ¶Õ^ȹà<‰;нËÛ <ˆ]ہˆ†<‰ ª¿ü€<ˆèѹ¦,@<Šôáv'à<‰•kvõ¾ <‰.ײ-Ā<ˆdØòˆ€<‰A"»0¹<ˆ ûìç"à<ˆ°GIkè <ˆ>Û«+– <ˆÅ¾Ë@@<ˆüÝ·@ßÀ<Œ)Ýïà<‹R1	ë=@<ŠNd <ˆ{á¾<ÿ<‰œäá@<ˆ¥ß
 <‰_x¸'€<ˆPä•Ü@<‰{%ÞU@<Šî[NUÀ<ŠÏQ3@€<‰½½°°Jà<‰REë¸`<ˆÚù3µµ <‰)÷¹º`<ˆz‡‡ù@<‰¨Žö" <‰ƒü^^<Œa—d•°<‹¢{ã
À<ˆÏz}$€<ˆ{rŽ@<‰«tq€<ˆ1¨A	*`<‰CöÈËà<ˆDâcøßÀ<ˆ÷õW-@<ˆµký"@<‰3—sIÔ <‡Óƒåc1 <‰Õ¢uEu€<‰ah°›€<ˆïÌì=@à<ˆq¬QÀ<ˆ•ýTkBÀ<‡õºfÙ	À<ˆ(AÞ-¡<ˆ©bö@ <‹Ñ
±Ï <ŠDò!=ã<‰²*N+<ˆ^_Ï <‰Ün°À€<ˆc_½¦' <ˆ½æÐ¸€<ˆN¥DzÌ <ˆõï¤Tn<ˆCO¯üà<ˆÌ܏€R <ˆtÜËåT <ˆðŽgR¿`<ˆXÑbP0@<ˆÜr
"Œ@<‰-s¨¿ <‰PVØLD€<‡Þ½\`—`<ˆÔFßD§ <ˆ†;zé¥<ˆûÅ~_˜<ˆ<Þ8T <‰«&óùà<‰b¹ ¸À<‰AœO <ˆ`š¯ª¦À<ˆ|I[›`<‡²6ýýÞà<ˆ¯"n_[<‡ØñÂà <ˆ"®¼ë¡`<ˆÁIÙ <ˆí¥ú<çà<ˆ'ïèF@<ˆ"B, <ˆ>ÂÒ@@<ˆúéjZ <ˆáö¾ <ˆ»,‹¢`<‡ü¥Ûnà<‰gvaäT`<ˆ"§¥€<ˆÏ€Ñ <ˆxZ; <ˆáó†Rz <ˆmD=MÌà<‰+"*N
 <ˆ×Ø(&@<‰ÃCÌÂ$ <ˆ~¤ÀÀ<‰/ãë]@<ˆ*ÇMÇ[€<‰/dnšWÀ<‡Àð^7Å <ˆæb)~+à<‡¾«üú€<ˆÇ ôÊmà<‡á-Ž€<ˆÊSŸÀ<ˆÙ~ýQÏ`<‰Ayxü'@<ˆ˜Î'Q€<‰~Qš¾À<‡Õ4Úc <ˆÏõ;\Y`<ˆ38>Ð`<ˆ…™¿¦À<‡¶ÈIýÀ<ˆË¶ööÀ<ˆ×Mx« <‰£ß¸ñ9€<ˆrY\>— <‰y\ítí`<ˆìŽV¿`<‰¿Ùü?€<ˆ÷':Ë`<‰§" Û…€<ˆ›—lÔ <‰¦1ÉÙ`<ˆîÐò¤<à<Šq×ý3|<‰W·(Q¤<Š5ÞR7€<‰cPáêÀ<Š.X4@½€<‰Í	Ƙ <ŠÝ>Þ <‰tÔÊï <Š—#ʛO@<‰³·Ñâ!<‹1GÿüW <Š"2Ǥ`<ŠŸÜ1↠<‰ûw0Ÿ€<Š
Uêö <Š¦ɒsà<üÓgý <ŠjJnTiÀ<‹å¿: <‰Õ97ñþÀ<ŠNxŸU <Š[âl	B <‹¾FŠá…<Î´½­y`<'7º¶Ö<C‡6<ŽaÄ¡ÕÀ<‹Úˆs2`<‹™¨™Óà<‰‰¤"åà<‰þóH‡ó <‰ŠúZá€<Š}©0Uê€<‰"çšOr<Šá`Ǹ``<‰F"WÇç@<Šêɪƒ§@<ŠeéªÎz <Šæóãu­ <ˆŽG¾Ç<ŠxGSXL€<‰¤PV¸à<Š]Ë_œÙ <‰¦}çéû@<‹?¿¡áß <‰äXõ' <Š>·é¿`<ŠWpHôT`<ŒIbBEÀ<‰×,KC» <‰·²xF@<‰¾\l§Ì <ŠµSt€À<Š_â
s<‹á¸äPñÀ<Š
&°p€<‰Ä^%•š@<‰#Zñià<Š&Ë¥[*@<‰ÖSPÇ <Šà%ï¸K@<‹0øD?@<‹ß`Ø à<‰#ÚÙ¦ <‰}0ôŽI@<‰
{±â<‰Úi¶0¾ <‰rî·HËÀ<‰¿!'¨'`<‰wÁwéHà<Š‹5û– <ˆÔ@ê@<‰X¡¢\y€<ˆ'ô~q@<‰Œ³Ï©¦<ˆV©pVX@<ŠNbãÕò<ˆ´-û° <‰R¦iDdà<ˆ‰¼Ä3 <Š(Ä؅<‰Ÿ À<Š#]lÍ <ˆâî_òÏÀ<‰Á›Rà<ˆÁÞ7`À<‰ÀàÜH <‰!ÖÆÂåÀ<ŠŽÈ€öjÀ<‰Wðß» <Š(b{ã`<Œ‹Æ7}€<RADØs<ŒÈ»å°8à<Šå/¥ìà<‰ûn¿iˆ@<‹þ_ÿ.À<‹´Mó€<‹®&ø® <‰ ¯®	À<Ši³ò'@@<Špjφ@<Š'¦_Ìo€<‰ö£þ• <ŠélÓ`´ <‰â7q0 <Š"Éþʀ<‰Þ_|n˜@<‰ûâ|x´€<‰÷˜¥‰€<Š{~¨À<‰£sÛ®Õ`<Š×ÉÆ <‰æ"‡C<ŠûMß <‰¦ßål™@<‹MÇ­À <‹
ɦÚö`<‹!­¥yÑà<‹3¸2\€<‹Ô¸øߒ<Š ±Bº`<Š'²O"Á@<ŠbàžŒÓÀ<‹ÑT‡ <ŠÊêÕ÷ <‹gL ¢' <Œ=Lð£ë`<ŽîrN€<Œ'Ì'\À<ŠÊ½:ùԀ<‰ù=ͪ9@<‹—"©xYà<Š	dÕ,À<ŠÌ»¦ <ŠF:è›<ŠçIaI— <‹º¤''÷ <ŒFâRMÅÀ<‹ªô%<‹Š>7Á <‹‰Ë =¡@<ŒKõ䍠<ŠžæØl<‹Îœ¢ÿ <‹'êé…@<Œ£Ä¶"<ŽÁUÃ <+^sB¨`<ŒEљ;¶€<Œ(`øºà<‹WªFPÓà<ŒoG‹Œ¿€<‹"NAe!@<ŒƒÚå¶û <‹6G¿x'@<‹ôöÇ(C`<‹¦Ù)ˆÀ<Œ.ê.6ž€<‹~ìÐg@<Œõ''	 <t«gS<{EþW <‹ý@1AiÀ<"zo^à<ŒWÍDŠ <ëžç <‹î0s9Ià<Œ‰®`<ŽB?ó€<µ‡?ê€<9q('°À<ŒæLÅ`@<ŒPž'úÉ@<Yº™`<‹Šj¼2² <Œ´¹…`<‹Ê·YõÃà<îõ…³À<ŒªAë쓠<|""ä¼ <ŒK-6aúÀ<"dý›€<ŒÒŒ…ظ<Ž(RÆIÀ<4ú%wà<òú±¼'€<wþ†Ú <³éköE`<ŒÏŸ8â•`<I"š-<Œ%¯j?Y€<Ñ)-µÄà<Ž!q`<#kà'`<…öaßà<Žú]€‡Y<l&Qc <7©4(xÀ<ŒÏ|o <¬t¼uj@<5Ò!p<Š}yd2`<!ææ8 <Ž äG·À<{X[çà<Žg¿W´À<nÔ-PÜ`<ŽJ¦þ <Žäõ¨€<HþR÷À<"ü‡Ñà<Ç#L"<Ž¼ƒ+¯à<Žæ¬@žjÀ<Ž²»²vŒ <]*}ßɀ<Žƒ´¤[4à<Dq)4 <õ¶@<*×Ö®?<´4½£€<¢ÉÊ}Ê<&˜`Õ<…ð4«"À<ŽÏ_¸+à<$#È@ <÷P"4Ÿ€<Y tå# <%¸-@<1®~<Ž6aTJ`<Q÷˜2>@<…ÀÇZ3À<cÃdpÒ<Žeކm»À<' î×v<»:‹L`<k4t	@À<,Ì©ôš <}ܚ®ˆ <Œ(¬4Ú <Z@BPE`<Ò©Á›§@<´Ÿe`<&#DÁ <'zŽÿ£ <Üv³V« <˜
eI€<‰Ö <ýö™pJà<tGÀ<Jª§®Û`<w©Š*@<Pqâ$<Ç…
L@<O·¦Ô~@<'$þ'`<"%'µ}QÀ<'ÀCˆo'€<'¦¬Žâª <ÑýR <'j¸vv@<'I>oÅ¡ <'Æ7báÕ<'€ØæÕ@<'ÐA|Þ`<'(â¢@
À<'"+'A\<–DFê@È@<š%0oÍå€<—¬~ã17 <—þX;l<•
y#gþ<"¦ätW<'!»—HÀ<"˯ü  <–Ó"†‰g<™ÃJŒ–=à<–Þbß×x`<–Â3``<—þ°pì@<š&z§iû@<—J#ÕW`<˜‡¾1B@<˜üù:€<›Æg¶s <›*Nî¿<™¾G
2р<›by@ä <¢¥‹ö7ÚÀ<¨‰\†3à<¨›gÑ0È <¡1ï‡a° <¡ø
ÞÉ @<£|gÀ<°zâHÄ<™>}¬d® < ‰ÎLý– <£I¬ìª`<£áùLu`<¢}"½å<¡þB–W¸`<¢þ3uÑ<¡šÐ3­`<£Òj'2T€<¯1Çø½ <ªÛk`<£]º(4÷à<¤B'xYÀ<®RœÃ¯ž<³Z?~‰À<³.É9‰º<¼™­×Âh <Å_|:pØÀ<Ä)¢ãºÀ<´€'dk	@<£«$Ð¥{@<žêµ&_áÀ< ³f/à<¦1­#>€<²*™I@<»Ÿqpû@<¶>Ŏ	À<³3ªyËè <«Ç‰.¥' <¡ªYø!ƒ <¸Õ¹ <¡¡ûΏQ€<¦aS-O;@<ªÃèÇf¹ <³B°: <ºßžó&R@<¶Ú+7f <µŽŽhCÕ`<­±Ñ9•ý <¤8GZ … <¡4ä(¬<¦);=n <¨Ðtx º <¦À[ƒ*P€<®à»‡B <µ'	1¡ª€<­¶ ýŠ}À<©åދ«ù<¯)ˌÉÀ<¬ëÑáxr<£\Æh¼<£¨ôžáK€<¤jl`<¡\7ÔZw@<ždþ,! <¡‰ù귔<£ò!âåÌ`<¥–×4À<ž¦Œ¡¶¬<ÒÙ¼å<¢']¿À<¢¹Êò†Û@<¢ýž­@<©-"ýFY@<¦'¾R^^à<3r¿ <™yNJ¿rÀ< g¢Ë@2€<¬úTƒo<³Ë3€ «À<¥¾
sRµ <žp<þ<Ÿ'‰š`<ª0ú£Û<¼·¹´RK€<ɧB'ë& <»èÓ6—@<¨>Q®­  <¦LNÒ$<°³Kwà<¿ì»Ø	€<ЯàõWò€<Ä©üœé <±ïãóϗ`<°"s{cÀ<¯ @	…'@<§$¬: <¨
|7© <±,·Št <²úR®Éaà<ªo¼ŠèW€<§Ý$†Ãà@<¥èœ¾}´À<£"¬ÉMà<Ÿ¦>â†@<ŸñNzIAÀ<¤mhðÀ<´«ü©ÿ,à<¿ßa.䏀<°¿0QÂBÀ<¡Œ3|>Ê`<¦YD/à<œ¼t*@<¢|Ð?+w€<¡®ÿðû<Ÿ©MŽ£$€<¡¯–v6€<¡8´[Zk <èµ®Z<¡n8?BÆ`<­öH¼=d`<À4@}–€<¹Š{^€<§àt+@<Ÿ'ɉ*)€<¡O1ò`<¡Ò5'¡à<£qG @<«
K}" <¸«|¨–'à<½úùݸ" <½ÚÄï6(à<´bY(ûÂ@<´Ü¸- <·tŠ)Í`<«äD³Á5à<¤2Ǿddà< ¡FtU=`<œì Ø@< 
b)Ðõ€<Ÿš²‹À<Ÿ`gèÌÌ<¢zðµ™à<¬~J	ë <±Ð-b>À<´ŒŸû@<¼Ø£>Á@<Ádÿû» <¶F¸ÚYV@<µ¤uѲÀ<°¨lqÎÀ<¥U¼yژÀ<Ÿõ¨Ýø§@<Ÿ²çÐ-J<¡ú˜./¢à<¢s½Z0Ú <¡5Ñ."nà<¦ßÚ,<¬UÔq"@<±jÁuÊí@<¶¥ÓÏ»Hà<µ*äІQ€<¥ëYI`< "—-X}< +"òHAà<Š¹`<•oÞÀ< <•z*@<Š·µÀ<‹ <?* <˜2J<š¯@<'ìÀ<³Ø@<‹šE <ŠÞ®<‰KN`<‰ÜÐ<‹ý<À<†Íπ<ˆÑfÀ<Ž%À<'ڍ€<•£`<"!Ë`<P`<‰çÈ <†™Þ@<†YFÀ<†/E<ˆÆ@<ˆÜŽ€<ˆÒ^<%<"Hà<"ôð<ò`<‰â[À<‰>'@<‡&ʀ<†w‡`<"ö`<"sB€<…ëzà<‰eg€<‹ÒXà<"îÀ<ˆPÀ<"†Ià<"®êà<‡¯Ã<‡° <…±<ƒÔÔÀ<…æ <†•Ú <ˆñà<ˆ³<‡ßÏ<†b@<…
[ <"¢,€<ƒ+ú<ƒ¢% <ŠÕ`<Žb€à<ŽÔ{ <ÈÀ<‹É^€<…GÔ <"Ü <†…'À<Š`<†íÑ`<†ƒ`<‡Ùr <ˆþà<…þ;à<…6· <ˆkÀ<Ž—, <Š›1à<"Ù²`<ƒC] <…¦˜€<†Åb <"vÏÀ<ƒz™ <ƒ½³€<…&¤`<…êèÀ<ƒ>e <"Q:à<†7~€<ƒõ À<¯5À<'À^@<'c¨ <'› <ˆ^<B`<‡å"<ƒœ— <"<ƒf—<¶€<hsÀ<B•€<-×<€í=`<'±»`<†?‡<ŠÜ"€<‰O¬@<‡8ºÀ<‰' <ˆðë <ƒO <'3à<€ÆÅ <€©{@<€d§À<0% <']È <ƒiÝÀ<Ëˆ€<ƒ
Hà<'9À<yÀ<I´<g¦€<€S`<€¥» <€œ <€gãÀ<'qø€<‰Ûà<‡lZà<'Û<sÖÀ<€û¨@<€ÂÁ<'ê€<"iáÀ<ƒ˜h€<€ºÀ<€1äà<€ö€à<ƒ†€<'˜y@<'V@<"-Ž@<" : <'m@<›a <€å]À<€"‹`<€± <'ðÀ<†Õ  <†7à<"Zœ<†	@<ƒX/ <‹ëà<'_à <"µ€<'ò_À<ƒ3w€<'ùûÀ<'(€<Ð@<{üà<€ <|g<€´( <€<hM<'<€<'#~À<ƒu<t<€càà<€ê
à<'¨~ <ƒ¸e`<ƒ©	À<€Æ- <€_õÀ<€ó¼@<€±K@<iq€<ó<'¥) <€Ùm <€NÀ<€RD <~›Ø<&€<Y
 <‡} <'À<€¼m <–d <€/@<FÀ<ƒíqÀ<'õ <€Z?<~áí <~#^à<~%›`<Ȗ <~ú<~{–à<}}^€<yêà<€Šz@<€ÂÀ<}›<}ô¯€<}p4@<}ÝXÀ<}nú <~5<}ÀF`<~M <|Ø  <}e. <}HK@<}'Å<|³m <}ªÃÀ<|È­à<}Wp<|³® <}3—`<}EèÀ<|ã`<|p`<}©Ã <|óЀ<}µ‹<}—À<~6]<}ف <€~
à<‡!e€<‰øà<ƒD]`<£@<'ßë<¯€<}0Ç <}›‰À<~´À<€1~<~Î<}"S`<|ªj <|îä <|Æ`<}X¹<|-`<}+ª@<|2 <|š³€<|Fm <}á@<|À<|m1à<|ô <|ÖË`<|+`<|§F <{ބ@<|HÁ@<{áà<|*@<}"`<€<€y<}`š@<|b‰<|F«à<|#<|%" <{Äfà<|½ªà<|i <|˜ä <|=ÍÀ<~¾¸@<"Âà<†Fw@<€‡±@<|r]à<{}£ <|'-€<{ø€<|pV€<{Ëà<|[ <{²äÀ<~Ï@<'[€<€{¶`<|Gê <|?5à<{f	@<{ÚEÀ<{²}À<|-9@<{Œì`<|^]€<€³< <†>Ÿ`<"c0€<~V}À<{ÎE<|æ€<{÷p<|YX€<{qº <{åf <{'úà<|5NÀ<|7Ê <|£ç€<{ȟ@<}Ñ`<%Ñ@<€¤×à<}~Π<|¤ö <{«c <|eÙà<{*@<|¯à<|_fÀ<^ <ƒ›
`<€ùÕ<|KÀ <{ò+ <{f€<{Øá`<{^%@<|cs<{­F€<|Hà<{a<|3À<{Š}<|W†<{âQ<|‡=`<|\§À<}>€À<|â#`<~œ `<}€s <}a8€<|\_@<|žJ@<{¬mà<|P» <Xß <ƒà<€‰]€<~  <{¨¾à<{|ÁÀ<{/c <{ù/ <|öä`<|ùe <{Âl <{÷À<{¿±à<|¿ƒ <R½à<¡€<R6 <|âu@<{ܾ`<|´ƒ`<{¥à<|F¸`<|bK€<ÃÕ <!ž@<}kÁ€<|'`<}õÀ<Ò1 <ƒG—<Å܀<}hÀ <{˙ <|üv <{ÄÛÀ<|>]€<{áâ <|ˆê`<{¹·€<|ñQ <}1†€<嘀<}íò`<}"á <}Ë <~-• <}k?€<}ëA€<}8Õ <~LÅà<}g@<}.x<}@<}Gƒ€<|y€<}fã <|ðm<}Œ´<|x`<}uý<}äª@<4Bà<}Ìô <}תÀ<|ÿJ`<~6ƒ`<}©
À<~ <~2{à<~¼'<|Ðà<~9ß`<'Ì@<‰½R <ˆWÐà<"s@<À<ƒ«€<NJ`<~e¦`<}y`<~ɏ<ÎP`<€H`<}YÐ <}ž<|lø <}1@<}S/€<+}@<}7ð`<}fÀ<|¤RÀ<}œo<}&\À<}k¹€<|Â¥à<}¬Ñ <|ÁýÀ<~‰z@<|Ê5 <~	k`<|Âi<}£ç <}
‰`<}ÆÖ`<}CL@<€4[<{XÀ<€©çà<}NJ<}}`<}f€<~†`<}°À<~[Zà<~.Ô<~¼^<~1Ý<~w€<'R€<Ö$<‡Çǀ<‡«l <n€<îû <~	À@<~H³À<}‹' <}å› <|â÷à<~á¹À<~åÄ@<€¬Š@<'6-`<'¿¦@<€à<ŸÍ@<~/÷<~¶à<}³/ <~Xûà<|™Ï€<}í<~%fà<€_. <†D€<ˆ€o`<'¿`<~ñûà<}‹À<~Œ¨à<}íÀ<~@¢<}ùà<~U'`<}}zÀ<~҉À<~?w€<~Àœ <}–Y<~z@ <€rv@<'%1<5›à<\ <~|<`<óK€<~ ñ@<€@<3>`<™1€<¬m<…¿CÀ<ƒ†P <€I <~?X<€½`<~¯Ùà<~v½ <~Iß`<€Þë`<}öí <~Ӊ <}åñ<~à€<}Ú<~I <~Р<Dã`<¾@<Àà€<~š²À<€ói@<€¬ž <w1À<"€<€T:À<~àn`<€	'@<€"l@<5Ô <' ü<&à<áÁ<€ f€<~ý1@<7t@<~Å( <€	R@<€ à<Äb<€½@€<€=F`<~É`<€-° <ªÀ<€LŸ<€Á`<€ À<Œ° <€ŠÑ@<Ó@<€'Ú€<'ˆÛ<ƒ‹›à<€òé€<€–2 <çìà<€ŽÀ<H} <€/U€<€¨P€<'i¶ <'Gj`<€­ <€%@à<Rß <€¥< <ƒã.€<"; <'ë <€` @<€™ù@<€†ŒÀ<€6<€_‡`<T<€lMÀ<€|y@<Ý"`<€±Ê <WÝ <ŸH<ë<à<€C˜@<÷å`<€X@<À"`<€kü`<€€<€"4<€¶€<€+à<ž`À<€¹$ <€
`<€o1 <€3ɀ<€tÿ€<€!Þ@<€?=<ÄÀ<€Bä <Ëà<€.•<€.ö€<èE@<ƒþ€<" <€¤
`<€ÁYÀ<€â€<?V@<€PvÀ<'ŒÝ <‰
0À<‹åÿ <"¢	 <¹r€<ƒ$à<…<H <'\' <ü@<€‡b`<€ð\€<˜+à<';'@<€ú«à<€à¦à<€œd <€ä$<€ž±`<:'€<X <T"À<€Îªà<Gt <€­€<!t@<€«®`<

`<€À7À<<€¿ <]å€<€ý"@<Yb <€×Dà<RÞà<Rà<{Ç`<ûà<ƒÙg<ƒÉ@<'d6 <0 <|f <ž <ip <•`<ƒZ<yM€<º@<<[<B`<œ€<»g <"»@<Šz'`<ˆ°‹ <ƒ9U<´À<É€<Hœà<¼Æ`<eM <¡ `<Ht <Ò€<˜«À<ƒtH <… @<ƒÈ`<ŽwÀ<'[à<…Ñ <ëb <ÌM<'tà<Éè€<'îà<©½À<'L7<"™`<Šõ À<‰Í¥ <ƒÊwÀ<ÉoÀ<'r†à<åL€<'` à<îjÀ<'~€<'ÍÀ<'1…<''W <'û( <'h7@<'°Å€<'J—€<ƒ-r@<"s5@<…bÛ@<ƒø@<'Úg`<'*T <']E@<'Z^€<'òŸ`<'w%@<ƒTe€<'â`<†© <‰HÀ<†(Á<'¿ï`<'Èà<'Sü`<'ÇÜ<'M÷<'àf <'®z@<ƒ\à<'ŒÅà<ƒQÐ@<ƒÄ`<ƒ.T<'¨Ž <"qÀ<'º <ƒ-®@<'— @<ƒhoÀ<ƒÇóà<†IÍà<‡`9<†–À<"4À<"9§ <"#Y`<"t-<ƒvÂà<ƒù(À<…èˆÀ<‡—ž <…0b€<"8Zà<ƒ"À€<ƒ¡` <ƒ6Ü@<ƒªu€<ƒ"9À<"Š=@<"E€<"
w€<ƒØè<"€<ƒÑJ€<"mUÀ<"N@<"ZÀ<"Æ9€<†`4<…ùÀ<‡îà<†Hpà<"ÚÚà<"41 <"2@<"§cÀ<…Aî`<…é€<…$(€<"+ï <"Þ <ƒ'Ó <"¦I€<†ÁÀ<‰Ñ <‡Wf@<…UÀ<"8¯à<"¨2`<"]"@<…h¶ <…é@<…~À<…Ý<†q<…ñqà<…0ÏÀ<"Ëý`<…uAÀ<‡ 1€<ŠAà<‡Wú`<…n… <…"‰`<† {à<…æ´`<†#@<…WÙ<…ªê@<…
õ@<…´Ô <…§d<…–"à<…ûÀ<†é™€<…ó‹à<†]ʀ<…‹\À<…ì\ <…²À<†&¶ <…kg€<…âE`<…‰¾À<†
rà<†b*À<†ÛM€<…±å@<† €<††Ò <‡0ÙÀ<†§ºÀ<†ŠÀ<…¡¹À<†]à<…ê:à<†£@<…Þ] <†d!€<††<‡5È`<†f' <‡.Ñ<†ôÅÀ<‡ž§ <‡ ¨ <‡wƒ <†¢ë`<‡6‹ <‰8i€<¿Ð@<'"í<¢à<Š_®à<Š*dÀ<‹ @<Šk•`<‡jÁ<‡ú¾ <‡¯Å<ˆÕ <ˆƒž€<‰(À<ˆS4 <ˆ¸<‡Áå <‡õ¾À<‡tø <ˆ1ª€<‡Øbà<ˆ'?€<ˆ¥2€<‰®'`<‰2—À<ˆæì <ˆHš <ˆâK@<‰_© <ŠÎ¸À<ˆ˜/`<ˆöÏ@<ˆª'À<‰€m`<Š0ˆ€<ŒŠ@<Š"&<‰¥ä <‰"À<‰®› <‹ŸÀ<dî<Œ^×À<Š.€<‰<â <‰ûÃ`<‰ðÙ@<Šª!€<Š‹1<Ž)À<ZÀ<f– <‹l°@<ŒW <‹T  <ŒE3`<ŒÊ, <.+à<'¸$À<©Eà<‹Á€<‹n· <ŠÂUÀ<‹Ñÿà<Œ¥¤@<ü6<ŒñQ<Œð—<Œsm@<ø'À<¿Ö@<0•@<Q;<òr <Œ¯/ <œà<ŽE€<Ž 5 <½€`<$ <¬à<Îª <}HÀ<89€<Ù܀<>  <"9ˆÀ<–`¾ <"úÍ <"¡7à<•a5 <•¦¢`<'à€<"fgà<"Fà<'—x <'(ê€<'
G<¤Ì@<	Z <PÂ<'`z <•'|à<›w0 <šiÅ<•ÕÀ<"Å;@<'¸ÑÀ<"S€<'ٝÀ<''@<Ý#€<
Š<"
¯À<˜KQ€<›'à<˜:a <˜^"à<™«² <ü <œ}à<•(Y<'§Ú øø<ÆÌ<–o0à<&à<'¶q`<}'"€<z*Ý`<{× <};Ê<'êæÀ<" `<~Ï5`<xJj<xÆF@<€
"`<‰Ãà<†¿ù@<~r <{Ê4à<{¹p <~p—@<}$) <vHà<t±Áà<uÏ@<|ʱ`<‡½î@<ŠïÍÀ<Z† <r <…QµÀ<"å·€<'M`<'õ <~û4`<x+Р<u›ÃÀ<v@@<vö <x'7À<´×@<"¥#€<†ñÀ<"À<WÆ <œ!@<ä–@<'f7<|Y'`<ƒ?¬<Ó <‡•&<~éú@<…b9@<"Æ‹ < W' <˜Òë€<•ytÀ<‡'Û@<yû´€<wE¬@<zº <xÿ° <yD‡`<qö€<"¾³@<‰Üó€<…ð <EÞ`<‰þˆà<"µ_ <ôe <×] <zý/ <€(Û <†çµà<wà<wg¼ <sb)`<t§¡à<}Üq`<Œ&SÀ<˜vL <™gÀ<ˆbÏà<yÃÀ<s¿Ç<s"r€<x£» <ƒíw<†7b€<Hx`<vÈk`<u¼<€<{m€<Ã;à<}K <}Ÿ†`<}G¶à<v<›`<w*E<|÷1@<} < <zÙV<vlÌ@<t½Åà<t¯c<v"¿À<xqÕÀ<v3ý`<tQšÀ<u›€`<w9¤€<vΞà<tømà<v$À<w)x€<{jtà<~Z <x²?<uV†`<w<À<ux@<r@`<qš0<s¥<u%ãà<v¾ˆÀ<v\Oà<sšá`<r¿<s5ù <sè@<tÍ#À<tÊó€<t ïÀ<t!é<tBÍà<sá¹`<t
Ì`<tËV<vi= <wX} <yöy <{*@<z¸å`<zK$`<{Êßà<}ÊN <}ܦ <{³Œ <{|`<zÈãÀ<zg!@<z´­à<x <t€<sÉò <sõ(@<t¸‰À<u°6 <vñBÀ<wv¥€<yB <x^`<vX£à<uB¶<u%2@<tLI <t"$À<u@<td¬à<rÿ[À<s¨¥ <uE…À<u§r@<su˜ <rãÔ@<rÝ@<qqî <qLhÀ<qýò`<q½¨ <qææ <q®<pÂQ@<p]½ <rÇJ`<råø€<pHÀ<m×mà<nô°@<pY <q0ò <pY <nÁ <mª0`<nf(`<n!¡€<o{þÀ<pX"@<o׶à<nY<n[€<mkúà<oZÀ<ojœ@<n²i€<mxހ<n+º@<nì`<oÃ@<o†M@<nÿù`<m¥aÀ<nÛà<nK'@<nLà<mÅ/ <nMÐ <mñ.À<næô<oY´ <pAm <pÁÙÀ<qÁP <s´<tiŽ€<u; <w~g <|l@<ƒýª <"n¤@<€®ï€<€ý<ƒ߀<"•W@<ƒQáà<"_`<'-¡<'j <A à<^ø <}27<z"º@<x•à<uZ<tûØ <w'<zjSà<zæ¶à<{¾÷ <|Äè<}¬"<{×ØÀ<{
ƒ€<zsà<zp €<y¹và<z@^`<xõ©<xÈÎ`<x/ <xü <w.h@<wáå<vüD<tû.@<s¦â <sμà<râ†à<rc*€<qžÕ<q&À<q
  <pæ#<pI<pau`<ot<<p	 <rÌ»€<w <sEëÀ<oS`<nP.à<nª¼<m–`<móF@<mFà<ng`<mÄÞà<nLr <pŠl€<r|¼ <pn•à<n3N€<m#´@<mŽK`<mt{à<m;@ <mù<mÑòÀ<m6<mÚ<mã`<p¿Ô <uäñ`<u¹Ã <p?,@<nvI`<mžÜ <mµ@<m.»<mf‹<md<mHX <m<ø <nI8 <n~lÀ<pPÀ<p®ð`<pÒKÀ<ra³à<rð à<q˜½À<r <rd@<r™Ü <r†ï@<st`<s÷€<s9À<rÿÜ`<uÉà<yr‹ <y­N <t$Æà<sœ`<qüï€<qB*@<p'k€<oŽFà<nH'à<o§û€<pA<pþ•<q3à<qm)À<q],À<qìÉÀ<q̘À<r
¥€<qÀÇÀ<qéK€<q™zÀ<q‰Þ@<q!… <q'ø@<qjÀ<qˆ" <pêl<p¹X <p/uÀ<p^<qv <tuâ <râBà<p"–à<oZC <o0;@<nœ? <n¹"€<mNj<n)‰€<m©Žà<mýô@<mˆ<m#= <l¥"€<m\Í<lù/À<n~@<m.T€<nâ <mƓà<mý¾ <m4À<m¢Q<m <o"ú <oR@<nZ`<mVåÀ<m¦<m
<m*`<l—èÀ<mǹà<o€r<p'à<njžÀ<mG5<l¥X <m'°`<l‡‡@<m5n <lc <lí€<lrù <lö
`<lb`<l½Å€<l?öà<mj‰<lD <líå€<lŸO@<m7 À<lÛ@<m**€<l<mÀý<lðæÀ<m_d@<l¾`€<m:<m¥ <nKƒà<n> <nɕ <m!¼ <mÛ@<lìó@<më/@<mëu@<nñÍà<nÏä€<oûž`<n߀<m)Óà<lL̀<m1{À<lþ½à<mR`<msö <n8`<làöà<m´h@<p+Z@<puÅà<m‹) <m1l <l€<mP2<lð
@<lýŸà<lòn<m8@€<m£s <nÍU <mW)À<o <p¾fà<oóÜ@<m,1 <m-e`<l³ó<n&r <mˆ" <mkœ`<l¬@À<m9 <lšc<m}€ <mܶ`<n̑@<nË <n¥­@<lµÙ€<m<³ <mûv@<mÌ|<m.â <mé<lÙe <nKÑ@<m_<`<mp©<lêÃà<mª8@<lòõ€<mV`<lû'@<m°, <lúPà<m±+ <l¨'€<mi`<l͈À<mUç`<ly€<m–Ò<lÙJà<ms¾`<m¸p`<m»9<m¢›`<n!e@<mށÀ<qåÀ<tý{À<r')€<n¥" <nâÓ`<o'@<pìn <q(ƒ`<oóØ<ngkÀ<nr <m€÷ <nG6À<mý~À<oS"à<oW <nó! <mõ¢À<nžxà<mÏ2À<nR,<mó@<n	Ȁ<mÞ€<ntE€<n´*à<o;'À<nHo<n»€<n]Aà<n§$À<nÄà<n¾¡`<nnÈà<nε <mÆZ <nfÀ<n#Ý@<o®$ <ptã€<oÅT<n?<n³ö€<n"€<oµ@<nþ <n¬@<nfà<ob¥ <nO(@<n^»à<nZËà<oAe@<nÕà <o½XÀ<q¤ <séÐ<qP­<nÝk <nŀ<nŠÖ`<nY€<o3<n'2à<oü`<n¥` <nÜï€<næ <pÐ<qe¯ <pÈë€<n±ÃÀ<nç'À<nÆà<oG <nJ˜`<oVÀ<n– <o×èà<nŠ0 <ní<n?p`<o_Ö <pZÁ <sþ@<t0à<pœ`<nÖî€<oœ <pu¯@<pæ@<o¤ <p°õÀ<q®à<p°g <p<pA @<p$°à<p+¡@<oŒ6€<p+á <p•€<qÛÀ<qz%`<p<€<oÚ<oªÿ€<nÁ$@<o*à<n¿e <o]ˆ <o^À<oó.@<oµG@<p(@<qWÿ@<t‰ <rÅJ@<pKØ<o³<pA|À<p_i<pAžà<pO½<p˜$`<oì <p"Ïà<o×µ <p#Ѐ<o–Ö<p" <oáà<pkC <p}߀<pìë`<oۈ`<pF2À<pH <q]‹ <qd=@<pÜ@<pNµ <p¢<po@<p§ä <pTÀ<p<F <o¾À<p/zà<p8Á <qúà<sm' <rùX`<qz@<p¿Â <px¦À<p¹4 <pi· <pzÀ<p4Žà<pµ <pwn€<pÍ+à<p b <pÉþÀ<pvÄ <p±à <phí@<pÙk <pž÷`<pøº@<pÒ<qà<p¸gÀ<púÿ <pËP€<q9s@<q< <r©` <saðà<s'€<rõ <qå@<pú<<q<pΠ<q°à<pôZ`<qTÍ@<q÷<r.eà<qÀ<qE4@<q6Ï@<qg¬ <pï2€<q­ <q<e€<q¢à<qp9€<qc2à<pý^ <q-‰à<q*¯à<qºI<qæ <rÉÀ<rÄà<s£ <roC`<q¥·`<qAE@<q«Î <q¶v`<qëUà<qv <q¶`<pæÿ<q'ë <qà<rvÌ <r<r4WÀ<q†è€<qص@<r <q €<q˜y <r%n@<q˜"<qéXÀ<rR <rVÓ <rëÁ@<sdd<rb	 <rxï€<r¾à<qÅx<q‡î <q|€<qcOÀ<r@@<raÆÀ<rù <r¿† <rKö<ráö<sj.@<r¾Oà<rèFà<rC¾ <r¾÷€<rH, <rm"€<rS <r… <rV@<r"´`<rå€<sêK`<s°cÀ<r!À<r)<rÐü@<r¿à<r³@<rVKà<rΖ<rš@<shùà<s(à<s/`<r"Æ`<r´à`<r» <sþä <t@<sZÙ<s+¾@<sÂ6€<s
õ€<sôÀ<r¦Œ <s?Ü <seÐ<sÝ« <sŸ³€<s™À<s1€<sM`€<s` <smß@<sŒ® <sߺ`<rè" <s5ÏÀ<rΞ <rûÙ <ro€<ráπ<r¦¾à<râT <r®
`<r½†<sÅÀ<s Ð€<sBëà<tvÉ<twŒ <v¼Ö<wÙë <wèà<vv <uÙî<t'lÀ<t—}À<t%j`<t\y`<s׀À<tWÀ<sÏ>À<sވ@<s{\ <tSà<sžá€<t˜ <tì<t@<s Ã<s¿a<s­z€<tÑ=à<t²6À<tPÄ <svA <t(Q@<tZ'à<tîf€<tqê <t¹Ã€<t[Ž <t|
€<t"¢€<tǀ <tkq@<tÓ <t…¾ <tœP`<t."<uYà<u`À<uI›`<u×a€<ví@<uùÑÀ<uÛî <ue <u4`<tí®`<u'Ê <uGß<u¢`<uà<vC@<u§_<vÇ; <vX¸à<w°@<w <w7À<uó À<v½-À<xA<wó/À<v†¾à<vҌ <wK`<xu<vhù€<v9 <u`IÀ<v}ûà<w)9À<w'"à<uõ~À<v!fÀ<vg9 <x\b <w¾é`<vò <u5ۀ<uu
À<u~'<vš <uø§€<ux+À<u<vq8 <v1± <vWŠ`<u'3à<v]	 <v``@<wD¯`<x
²<x@€<v{Á`<wg1À<xŒ <|ô{€<X΀<~á¿À<|æÀ<yã« <xzF <wõç<w0à<w+±€<w
fà<w¦ÃÀ<wˆx <y G <xšœ@<x¾k <xҁ`<x5ç <w%Êà<x.i€<wôw@<wˆÇà<v"ãà<wÉÀ<w€Å`<yŸs€<yÝY<z" <x	 <w¯À<xÆÀ<y‡€<x… <x³"€<x×ÇÀ<x®€<w]'€<wý‹`<xdû@<y~R@<z¬f<{VÕÀ<xƒ·€<x`<xúÀ<xN@<x9_`<y#ƒ<x£åÀ<y&±`<zk-@<zˆqÀ<xq%`<x3Á <x%"À<x™? <x¢? <y^à<x¿'à<x[ <xíÀ<x•®€<x—ÝÀ<zBÀ<}'<`<|i' <y`& <y˜z@<yôd`<{8<{oÕ`<{&`<y=<yv® <z=Æ`<{L€<yýE€<y<@<yyh <zb× <ya <y¾ªÀ<zg;à<|–¿ <|oÏ<|]? <€@Ê <úW <{š <zÐØà<|õ€<
À<ÆA <€7Ø`

==> anc/LateM_Spectra/LSPM_J1659+0635.fits <==
SIMPLE  =                    T / Written by IDL:  Fri Sep 27 15:51:34 2013      BITPIX  =                  -32 /Real*4 (floating point)                         NAXIS   =                    2 /                                                NAXIS1  =                 4170 /Number of positions along axis 1                NAXIS2  =                    3 /Number of positions along axis 2                EXTEND  =                    T /Extensions may be present                       ORIGIN  = 'Institute for Astronomy' /                                           TELESCOP= 'NASA IRTF'          /                                                INSTRUME= 'SPeX, IRTF Spectrograph' /                                           OBSERVER= 'Your_Name'          /                                                OBJECT  = 'LSPM_J1659+0635'    /                                                IRAFNAME= 'LSPM_J1659+0635_tellcor_merged' /                                    TIME_OBS= '06:09:56.999335'    / Average UT TIME OF ACQISTION ('hh:mm:ss.ss')   DATE_OBS= '2012-09-18'         / UT DATE OF ACQUISITION ('yyyy/mm/dd')          ITIME   =        120.000000000 / INTEGRATION TIME IN SECONDS                    CO_ADDS =                    1 / NUMBER OF INTEGRATIONS                         NDR     =                   32 / Number of Non-Destructive Reads                SLOWCNT =                   20 / Number of Slow Counts                          TABLE_MS=        512.452000000 / msec to clock out array                        ROTATOR =        56.8500000000 / Rotator_Mechanical_Angle; pos=113697           POSANGLE=        66.3000000000 / Average Sky_Position_Angle                     SLIT    = '0.3x15  '           / menu=2,pos=89000                               GRAT    = 'ShortXD '           / menu=0,pos=719950                              PLATE_SC=       0.150000000000 / PlateScale arcsec/pixel                        RA      = '+16:59:05.45 '      / Right Ascension                                DEC     = '+06:35:36.8 '       / Declination                                    HA      = '+02:40:50.743333'   / Average Hour Angle                             AIRMASS =        1.32816666667 / Average Air Mass                               EPOCH   =        2000.00000000 / Epoch                                          MODENAME= 'ShortXD '           / Spectroscopy mode                              FLAT    = 'flat85-89.fits'     / Flat field image                               NAPS    =                    1 / Number of apertures                            NORDERS =                    1 / Number of orders                               ORDERS  = '0       '           / Order numbers                                  START   =                    0 / Array column of first FITS array column        STOP    =                 4169 / Array column of last FITS array column         SLTH_PIX=        100.000000000 / Slit height in pixels                          SLTH_ARC=        15.0000000000 / Slit height in arcseconds                      SLTW_PIX=        2.00000000000 / Slit width in pixels                           SLTW_ARC=       0.300000000000 / Slit width in arcseconds                       APPOSO03= '3.62144 '           / Aperture positions (arcsec) for order 03       APPOSO04= '3.60691 '           / Aperture positions (arcsec) for order 04       APPOSO05= '3.56978 '           / Aperture positions (arcsec) for order 05       APPOSO06= '3.53100 '           / Aperture positions (arcsec) for order 06       APPOSO07= '3.49290 '           / Aperture positions (arcsec) for order 07       APPOSO08= '3.44501 '           / Aperture positions (arcsec) for order 08       PSFRAD  =        1.70000000000 / Optimal extraction PSF radius in arcseconds    APRADIUS=       0.800000000000 / Aperture radius in arcseconds                  BGSTART =        2.30000000000 / Background start radius in arcseconds          BGWIDTH =        2.00000000000 / Background width in arcseconds                 BGORDER =        0.00000000000 / Background polynomial fit degree               WAVECAL = 'wavecal90-92.fits'  / Wavecal file used for wavelength calibration   XUNITS  = 'um      '           / Units of the X axis                            YUNITS  = 'ergss-1cm-2A-1'     / Units of the Y axis                            XTITLE  = '!7k!5 (!7l!5m)'     / IDL X title                                    YTITLE  = '!5f!D!7k!N!5 (ergs s!E-1!N cm!E-2!N !5!sA!r!u!9 %!5!n!E-1!N)' / IDL YVERSION = 'v3.4    '           / Spextool version                               RES     =        2000.00000000 / Average spectral resolving power               DISPO03 =    0.000537554000000 / Dispersion (um pixel-1) for order 03           DISPO04 =    0.000403212000000 / Dispersion (um pixel-1) for order 04           DISPO05 =    0.000322729000000 / Dispersion (um pixel-1) for order 05           DISPO06 =    0.000269203000000 / Dispersion (um pixel-1) for order 06           DISPO07 =    0.000231105000000 / Dispersion (um pixel-1) for order 07           DISPO08 =    0.000202671000000 / Dispersion (um pixel-1) for order 08           DAIRMASS=            0.0690033 / Average airmass difference between std and obj HISTORY The output FITS files contain a 3-D array of data consisting ofsets of  HISTORY  triplet arrays of data for each aperture and each order,where each tr  HISTORY iplet is composed of an array for the wavelength,an array for the flux  HISTORY , and an array for the error. The tripletsfor each aperture are stacke  HISTORY d behind one another, followed bythe triplets for the next order, etc.  HISTORY  If no orders have beenskipped or deslected in the extraction process,  HISTORY  the contents ofaperture Y in order X can be found as follows:lambda =  HISTORY array[*,0,( X - (smallest order number))*naps + (Y-1)], flux   =array[  HISTORY *,1,( X - (smallest order number))*naps + (Y-1)], error  =array[*,2,(   HISTORY X - (smallest order number))*naps + (Y-1)]  Forexample, for an SXD fil  HISTORY e with two apertures, the wavelengtharray for aperture 1 in order 3 is  HISTORY  located in array [*,0,0], theflux is in array [*,1,0] and the error i  HISTORY s in array [*,2,0]. Foraperture 2, the wavelength is in array [*,0,1],  HISTORY  the flux is inarray [*,1,1] and the error is in array [*,2,1]. For or  HISTORY der 4,the flux for aperture 1 is in array [*,1,2], while the flux fora  HISTORY perture 2 is in array [*,1,3]. For order 5, the fluxes for thetwo aper  HISTORY tures are in arrays [*,1,4] and [*,1,5], etc.  Thespectra have been co  HISTORY rrected for non-linearity.                                              HISTORY                                                                         HISTORY Xcombspec History                                                       HISTORY                                                                         HISTORY The spectra were combined using a Robust Weighted Mean.  The robust     HISTORY threshold was 8.00000.  The files spectra0061.fits, spectra0062.fits,   HISTORY spectra0063.fits, spectra0064.fits, spectra0065.fits,                   HISTORY spectra0066.fits were combined.    Aperture 01 Info: The scale          HISTORY factors were determined using order 04.  The scale factors are          HISTORY 1.13400, 1.09043, 0.932935, 1.00892, 0.990601, 0.937398.  The median    HISTORY RMS deviation in each order is 0.0751434, 0.0790969, 0.0724637,         HISTORY 0.0678574, 0.0563032, 0.0488884.    The spectral shapes have been       HISTORY corrected.                                                              HISTORY This spectrum was telluric corrected using the telluric correction      HISTORY spectra PM_I15188+2915_tellcor_tellspec.fits.  The telluric             HISTORY correction spectra for aperture 01 were shifted by 0.0330205,           HISTORY 0.0149954, -0.0310759, -0.0372014, -0.0710757, -0.0500000 pixels.       HISTORY                                                                         HISTORY Xmergeorders History                                                    HISTORY                                                                         HISTORY This merged spectrum was derived from aperture 01 of file               HISTORY LSPM_J1659+0635_tellcor.fits.  The scaled factors for orders 3, 4, 5,   HISTORY 6, 7, 8 are 1.00000, 1.00000, 0.984488, 1.01480, 1.02930, 1.03496       HISTORY respectively.                                                           END                                                                                                                                                             ?Mõ×?N?Nb?N¦?N*ë?N80?NEt?NR¹?N_þ?NmB?Nz‡?N‡Ë?N•?N¢T?N¯˜?N¼Ü?NÊ!?N×e?Nä¨?Nìó?Nü??OŒ?OÙ?O*&?O9s?OH¾?OX?OgW?Ov¤?O…ï?O•;?O¤‡?O³Ó?OÃ?OÒi?Oá´?Oñ?PK?P•?Pà?P.+?P=u?PL¿?P\	?PkT?Pzž?P‰ç?P™1?P¨{?P·Ä?PÇ?PÖW?På ?Pôé?Q2?Qz?Q"Ã?Q2?QAU?QPœ?Q_å?Qo-?Q~u?Q½?Q?Q¬L?Q»"?QÊÛ?QÚ"?Qéi?Qø°?R÷?R=?R&"?R5Ë?RE?RTX?Rcž?Rrä?R'*?R'p?R µ?R¯û?R¿A?RΆ?RÝË?Rí?RüU?Sš?Sà?S*#?S9h?SH­?SWò?Sg5?Svy?S…¾?S•?S¤E?S³‰?SÂÌ?SÒ?SáT?Sð–?SÿÙ?T?T`?T-¢?T<å?TL'?T[j?Tj¬?Tyî?T‰0?T˜r?T§µ?T¶ö?TÆ7?TÕy?Tä»?Tóû?U=?U~?U!¿?U1?U@A?UO?U^Â?Un?U}C?UŒƒ?U›Ã?U«?UºC?UɃ?UØÃ?Uè?U÷A?V?VÀ?V%?V4??VC}?VR¼?Vaû?Vq:?V€x?V¶?Vžõ?V®3?V½q?V̯?VÛí?Vë+?Vúh?W	¦?Wã?W(!?W7^?WF›?WUØ?We?WtR?WƒŽ?W'Ë?W¢?W±E?WÀ€?Wϼ?WÞù?Wî5?Wýq?X¬?Xè?X+$?X:`?XIš?XXÖ?Xh?XwM?X†‡?X•Â?X¤ý?X´8?XÃs?XÒ¬?Xáç?Xñ"?Y\?Y•?YÐ?Y.
?Y=D?YL}?Y[¶?Yjð?Yz*?Y‰b?Y˜œ?Y§Õ?Y·?YÆG?YÕ?Yä¸?Yóñ?Z*?Zb?Z!š?Z0Ó?Z@?ZOB?Z^z?Zm²?Z|ê?ZŒ"?Z›Y?Zª'?Z¹È?ZÉ?ZØ6?Zçn?Zö¥?[Ü?[?[$I?[3€?[B¶?[Qí?[a#?[pY?[?[ŽÆ?[û?[­1?[¼g?[˝?[ÚÒ?[ê?[ù=?\r?\§?\&Ü?\6?\EF?\T|?\c°?\rä?\'?\'N?\ ?\¯¶?\¾ê?\Î?\ÝR?\ì†?\ûº?]
î?]"?])U?]8‰?]G¼?]Vð?]f"?]uU?]"‰?]"¼?]¢î?]²!?]ÁT?]Ї?]߸?]îë?]þ?^
P?^'?^+´?^:æ?^J?^YJ?^h{?^w­?^†ß?^–?^¥A?^´r?^ä?^ÒÕ?^â?^ñ7?_h?_™?_Ê?_-ù?_=*?_L[?_[‹?_j»?_yë?_‰?_˜L?_§{?_¶«?_ÅÛ?_Õ?_ä;?_ój?`™?`É?` ø?`0'?`?V?`N…?`]´?`lã?`|?`‹A?`šo?`©?`¸Ì?`Çú?`×)?`æW?`õ…?a³?aá?a#?a2<?aAj?aP˜?a_Æ?anó?a~ ?aN?aœ{?a«¨?aºÕ?aÊ?aÙ0?aè]?a÷‰?b¶?bã?b%?b4;?bCh?bR"?baÁ?bpì?b€?bE?bžq?b­œ?b¼È?bËô?bÛ ?bêL?bùv?c¢?cÎ?c&ù?c6$?cEO?cTz?cc¥?crÐ?cû?c'&?c P?c¯z?c¾¥?cÍÐ?cÜú?cì%?cûN?d
y?d£?d(Í?d7÷?dG!?dVK?deu?dtž?dƒÇ?d'ñ?d¢?d±D?dÀm?dϖ?dÞÀ?díé?dý?e;?ed?e*?e9µ?eHÞ?eX?eg/?evW?e…€?e"¨?e£Ñ?e²ù?eÂ!?eÑI?eàq?eï™?eþÀ?f
è?f?f,8?f;_?fJ‡?fY®?fhÖ?fwý?f‡$?f–K?f¥s?f´š?fÃÀ?fÒè?fâ?fñ6?g\?g'?g©?g-Ð?g<ö?gL?g[C?gjj?gy?gˆµ?g—Ü?g§?g¶(?gÅM?gÔs?gã™?gò¿?hä?h
?h 0?h/U?h>z?hM ?h\Å?hkë?h{?hŠ4?h™Z?h¨?h·£?hÆÈ?hÕí?hå?hô7?i[?i?i!¤?i0É?i?ì?iO?i^5?imZ?i|}?i‹¢?išÆ?i©ê?i¹
?iÈ1?i×U?iæy?iõ?jÀ?jä?j#?j2+?jAN?jPq?j_•?jn¸?j}Û?jŒþ?jœ!?j«D?jºg?jɊ?jØ­?jçÐ?jöó?k?k7?k$Z?k3}?kBŸ?kQÁ?k`ä?kp?k(?kŽJ?kl?k¬?k»°?kÊÒ?kÙô?ké?kø8?lY?l{?l%?l4¿?lCà?lS?lb#?lqE?l€e?l‡?lž¨?l­Ê?l¼ê?lÌ?lÛ,?lêN?lùo?m?m°?m&Ñ?m5ò?mE?mT3?mcS?mrt?m"?mµ?mŸÕ?m®ö?m¾?mÍ6?mÜV?mëw?mú–?n	¶?nÖ?n'÷?n7?nF6?nUV?ndv?ns–?n'µ?n'Ô?n ô?n°?n¿3?nÎR?nÝr?nì'?nû°?o
Ð?oï?o)?o8.?oGL?oVk?oe‹?otª?oƒÈ?o'ç?o¢?o±%?oÀC?oÏb?oԒ?oæd?oø5?p
?pØ?p-©?p?z?pQK?pc?ptì?p†»?p˜Œ?pª\?p¼,?pÍü?pßÌ?pñ›?qk?q:?q'	?q8×?qJ¦?q\u?qnD?q€?q'á?q£¯?qµ}?qÇK?qÙ?qêæ?qü´?r?r O?r2?rCé?rU¶?rgƒ?ryP?r‹?rœè?r®´?rÀ€?rÒL?rä?rõä?s°?s{?s+G?s=?sNÜ?s`§?srr?s"=?s–?s§Ò?s¹?sËg?sÝ1?sîú?tÄ?tŽ?t$X?t6!?tGë?tY´?tk}?t}F?t?t ×?t²Ÿ?tÄh?tÖ0?tçù?tùÁ?u‰?uQ?u/?u@à?uR§?udn?uv5?u‡ý?u™Ä?u«‹?u½Q?uÏ?uàß?uò¥?vj?v1?v'÷?v9½?vK'?v]H?vo?v€Ó?v'™?v¤^?v¶"?vÇç?vÙ¬?vëq?vý5?wú?w ¾?w2'?wDG?wV
?wgÍ?wy'?w‹U?w?w®Ü?wÀŸ?wÒb?wä&?wõé?xª?xm?x+0?x<ò?xNµ?x`w?xr9?xƒû?x•½?x§?x¹@?xË?xÜÃ?xî"?yE?y?y#Ç?y5ˆ?yGI?yY
?yjÉ?y|Š?yŽJ?y 
?y±Ê?yÊ?yÕJ?yç
?yøÉ?z
ˆ?zG?z.?z?Æ?zQ…?zcD?zu?z†Á?z˜€?zª??z»ü?zͺ?zßy?zñ7?{õ?{²?{&p?{8.?{Ië?{[©?{me?{"?{ß?{¢œ?{´Y?{Æ?{×Ó?{é?{ûL?|
?|Ã?|0?|B;?|S÷?|e³?|wo?|‰*?|šæ?|¬¡?|¾[?|Ð?|áÒ?|óŒ?}G?}?}(½?}:w?}L2?}]ì?}o¥?}_?}"?}¤Ó?}¶?}ÈG?}Ú?}ëº?}ýs?~+?~ ä?~2?~DV?~V?~gÈ?~y?~‹9?~œò?~®ª?~Àa?~Ò?~ãÑ?~õ‰?A?ù?*±?<h?N ?_Ö?q?ƒD?"û?¦²?¸i?Ê ?ÛÖ?í?ÿC?€|?€X?€3?€#?€+é?€4Ã?€=ž?€Fy?€OT?€X.?€a	?€iä?€r¿?€{™?€"s?€N?€–'?€Ÿ?€§Ü?€°·?€¹'?€Âk?€ËE?€Ô?€Üù?€åÒ?€î­?€÷†?`?	:??í?#Ç?, ?5y?>S?G,?P?Xß?a¹?j'?sk?|D?…?ö?–Ï?Ÿ¨?¨?±Z?º2?Ã?Ëä?Ô¼?Ý•?æm?ïG?ø?'ø?'	Ï?'¨?'€?'$Y?'-1?'6	?'>á?'G¹?'P'?'Yi?'bA?'k?'sñ?'|É?'… ?'Žx?'—P?' (?'¨ÿ?'±×?'º®?'Æ?'Ì]?'Õ4?'Þ?'æã?'ï»?'ø'?ƒi?ƒ
@?ƒ?ƒî?ƒ$Ä?ƒ-œ?ƒ6r?ƒ?J?ƒH ?ƒPø?ƒYÎ?ƒb¥?ƒk{?ƒtS?ƒ})?ƒ…ÿ?ƒŽÖ?ƒ—¬?ƒ ƒ?ƒ©Y?ƒ²0?ƒ»?ƒÃÜ?ƒÌ²?ƒÕˆ?ƒÞ^?ƒç4?ƒð?ƒøà?"·?"
Œ?"c?"8?"%
?"-ä?"6¹?"??"He?"Q;?"Z?"bæ?"k»?"t?"}f?"†;?"?"—æ?" »?"©?"²f?"»;?"Ä?"Ìå?"Õ¹?"ޏ?"çd?"ð9?"ù
?…ã?…
·?…Œ?…a?…%5?….
?…6Þ?…?³?…Hˆ?…Q]?…Z1?…c?…kÚ?…t­?…}'?…†V?…+?…—ÿ?… Ó?…©§?…²|?…»O?…Ä#?…Ìø?…ÕË?…ÞŸ?…çs?…ðG?…ù?†ï?†
Â?†–?†j?†%=?†.?†6ä?†?¸?†H‹?†Q_?†Z2?†c?†kÙ?†t¬?†}€?††S?†&?†—ù?† Í?†© ?†²s?†»F?†Ä?†Ìì?†Õ¾?†Þ'?†çd?†ð8?†ù
?‡Ý?‡
°?‡'?‡U?‡%'?‡-ú?‡6Í?‡? ?‡Hr?‡QE?‡Z?‡bé?‡k¼?‡tŽ?‡}`?‡†2?‡?‡—×?‡ ª?‡©{?‡²M?‡» ?‡Ãñ?‡ÌÄ?‡Õ•?‡Þh?‡ç9?‡ð?‡øÝ?ˆ¯?ˆ
?ˆR?ˆ%?ˆ$ö?ˆ-È?ˆ6™?ˆ?l?ˆH=?ˆQ?ˆYà?ˆb±?ˆkƒ?ˆtT?ˆ}&?ˆ…÷?ˆŽÉ?ˆ—š?ˆ l?ˆ©<?ˆ²
?ˆºß?ˆÃ°?ˆÌ?ˆÕR?ˆÞ$?ˆæô?ˆïÆ?ˆø–?‰g?‰
9?‰	?‰Ú?‰$«?‰-|?‰6M?‰??‰Gî?‰P¿?‰Y?‰b`?‰k1?‰t?‰|Ò?‰…£?‰Žt?‰—D?‰ ?‰¨å?‰±µ?‰º†?‰ÃV?‰Ì&?‰Ôö?‰ÝÇ?‰æ—?‰ïg?‰ø8?Š?Š	Ø?Š¨?Šx?Š$H?Š-?Š5è?Š>¸?ŠGˆ?ŠPX?ŠY(?Šaø?ŠjÈ?Šs—?Š|h?Š…7?ŠŽ?Š–×?ŠŸ¦?Š¨v?Š±F?Šº?ŠÂå?ŠËµ?ŠÔ"?ŠÝS?Šæ#?Šîò?Š÷Â?‹'?‹	a?‹0?‹?‹#Ï?‹,Ÿ?‹5n?‹>=?‹G
?‹OÛ?‹X«?‹az?‹jJ?‹s?‹{è?‹"·?‹…?‹–U?‹Ÿ#?‹§ó?‹°Â?‹¹'?‹Â`?‹Ë/?‹Óý?‹ÜÌ?‹å›?‹îj?‹÷9?Œ?Œ×?Œ¥?Œt?Œ#C?Œ,?Œ4à?Œ=®?ŒF}?ŒOK?ŒX?Œ`é?Œi¸?Œr†?Œ{T?Œ"#?ŒŒñ?Œ•À?ŒžŽ?Œ§]?Œ°+?Œ¸ú?ŒÁÈ?ŒÊ•?ŒÓd?ŒÜ2?Œå?ŒíÏ?Œö?Œÿk?:??Õ?"¤?+r?4@?=?EÜ?Nª?Wx?`F?i?qâ?z°?ƒ~?ŒK?•?ç?¦¶?¯ƒ?¸Q?Á?Éì?Òº?Ûˆ?äV?í#?õñ?þ¿?Ž?ŽZ?Ž'?Ž!õ?Ž*Â?Ž3?Ž<^?ŽE,?ŽMù?ŽVÇ?Ž_"?Žha?Žq/?Žyü?Ž'Ê?Ž‹—?Ž"e?Ž2?Ž¥ÿ?Ž®Ì?Ž·™?ŽÀg?ŽÉ4?ŽÒ?ŽÚÎ?Žãœ?Žìi?Žõ7?Žþ?Ð?ž?k?!8?*?2Ó?;Ÿ?Dm?M:?V?^Ô?g ?pn?y;?'?ŠÕ?"¢?œo?¥;?®	?¶Õ?¿¢?Èo?Ñ<?Ú	?âÖ?ë¢?ôo?ý<?Ò?~?*? Ö?+?6-?@Ø?K"?V/?`Ú?k†?v1?€Ü?‹‡?–2? Ü?«ˆ?¶2?ÀÝ?Ë‡?Ö2?àÜ?ë‡?ö1?'Û?'…?'/?' Ù?'+ƒ?'6-?'@Ö?'K€?'V)?'`Ó?'k|?'v&?'€Ð?'‹y?'–"?' Ë?'«t?'¶?'ÀÆ?'Ën?'Ö?'à¿?'ëh?'ö?'¹?'b?'
?' ³?'+Z?'6?'@ª?'KS?'Uú?'`¢?'kI?'uñ?'€™?'‹@?'•è?' ?'«7?'µÝ?'À…?'Ë,?'ÕÓ?'àz?'ë!?'õÇ?"n?"?"»?" b?"+?"5¯?"@U?"Jü?"U¡?"`H?"jí?"u"?"€9?"Šß?"•†?" +?"ªÑ?"µv?"À?"ÊÁ?"Õg?"à?"ê±?"õV?"ÿû?"
 ?"E?"ê?"*?"54?"?Ø?"J}?"U!?"_Æ?"jj?"u?"²?"ŠW?""û?"ŸŸ?"ªD?"´ç?"¿Œ?"Ê/?"ÔÓ?"ßv?"ê?"ô½?"ÿa?•
?•¨?•K?•)î?•4'?•?5?•IØ?•T{?•_?•iÀ?•td?•?•‰©?•"K?•žî?•©?•´3?•¾Õ?•Éw?•Ô?•Þ»?•é^?•óÿ?•þ¢?–	C?–æ?–‡?–))?–3Ê?–>l?–I?–S¯?–^Q?–hò?–s"?–~4?–ˆÖ?–"v?–ž?–¨¸?–³Y?–½ú?–È›?–Ó<?–ÝÜ?–è}?–ó?–ý¾?—^?—ÿ?—Ÿ?—(??—2ß?—=€?—H?—RÀ?—]`?—gÿ?—r ?—}??—‡ß?—'~?—?—§½?—²]?—¼ü?—Çœ?—Ò:?—ÜÚ?—çz?—ò?—ü¸?˜V?˜ö?˜"?˜'3?˜1Ò?˜<q?˜G?˜Q®?˜\L?˜fë?˜qŠ?˜|'?˜†Æ?˜'d?˜œ?˜¦ ?˜±??˜»Ü?˜Æ{?˜Ñ?˜Û¶?˜æS?˜ðò?˜û?™-?™Ë?™h?™&?™0£?™;@?™EÝ?™P{?™[?™eµ?™pR?™zï?™…Œ?™)?™šÆ?™¥b?™°?™ºœ?™Å9?™ÏÕ?™Úr?™å?™ï«?™úF?šã?š€?š?š$¸?š/T?š9ð?šDŒ?šO(?šYÃ?šd`?šnû?šy—?š"2?šŽÎ?š™j?š¤?š®¡?š¹<?šÃØ?šÎs?šÙ?šã©?šîE?šøß?›{?›?›°?›#L?›-æ?›8?›C?›M·?›XQ?›bì?›m†?›x!?›'»?›U?›—ï?›¢Š?›­%?›·¾?›ÂY?›Ìò?›×?›â&?›ìÁ?›÷Z?œô?œŽ?œ(?œ!Á?œ,[?œ6ô?œAŽ?œL(?œVÁ?œa[?œkô?œv?œ&?œ‹À?œ–X?œ ò?œ«Š?œ¶$?œÀ¼?œËV?œÕï?œà‡?œë!?œõ¹?R?
ê?ƒ? ?*´?5L??å?J}?U?_®?jF?tÞ?v?Š?"¦?Ÿ>?©Ö?´n?¿?Éž?Ô5?ÞÍ?ée?óü?þ"?ž	+?žÃ?žZ?ž(ò?ž3‰?ž>!?žH·?žSO?ž]æ?žh}?žs?ž}«?žˆC?ž'Ù?žq?ž¨?ž²ž?ž½4?žÇÌ?žÒb?žÜù?žç?žò&?žü¼?ŸS?Ÿê?Ÿ€?Ÿ'?Ÿ1¬?Ÿ<C?ŸFÙ?ŸQo?Ÿ\?Ÿfœ?Ÿq1?Ÿ{È?Ÿ†]?Ÿó?Ÿ›Š?Ÿ¦?Ÿ°µ?Ÿ»K?ŸÅá?ŸÐv?ŸÛ?Ÿå¡?Ÿð7?ŸúÌ? b? ÷? ? %#? /¸? :M? Dâ? Ox? Z? d¢? o7? yÌ? "a? Žö? ™‹? ¤ ? ®´? ¹I? Ãß? Îs? Ù? ãœ? î1? øÅ?¡Z?¡
î?¡ƒ?¡#?¡-¬?¡8@?¡BÕ?¡Mj?¡Wý?¡b'?¡m&?¡wº?¡'N?¡Œâ?¡—v?¡¢
?¡¬ž?¡·2?¡ÁÆ?¡ÌZ?¡Öî?¡á?¡ì?¡ö©?¢=?¢Ð?¢d?¢ ÷?¢+‹?¢6?¢@²?¢KE?¢UÙ?¢`l?¢jÿ?¢u"?¢€&?¢Šº?¢•L?¢Ÿà?¢ªr?¢µ?¢¿˜?¢Ê,?¢Ô¾?¢ßR?¢éä?¢ôx?¢ÿ?£	?£0?£Ã?£)V?£3è?£>{?£I
?£S ?£^2?£hÅ?£sW?£}ê?£ˆ|?£"?£¢?£¨3?£²Æ?£½X?£Çë?£Ò|?£Ý?£ç¡?£ò3?£üÅ?¤W?¤é?¤{?¤'?¤1Ÿ?¤<1?¤FÃ?¤QU?¤[æ?¤fx?¤q
?¤{œ?¤†-?¤¿?¤›P?¤¥â?¤°t?¤»?¤Å—?¤Ð(?¤Úº?¤åK?¤ïÝ?¤ún?¥ÿ?¥?¥"?¥$³?¥/D?¥9Õ?¥Dg?¥Nø?¥Y‰?¥d?¥n«?¥y<?¥ƒÍ?¥Ž^?¥˜ï?¥£€?¥®?¥¸¢?¥Ã2?¥ÍÃ?¥ØT?¥âå?¥ív?¥ø?¦—?¦
'?¦¸?¦"H?¦,Ù?¦7i?¦Aú?¦LŠ?¦W?¦a«?¦l<?¦vÍ?¦]?¦‹î?¦–}?¦¡?¦«ž?¦¶/?¦À¾?¦ËO?¦ÕÞ?¦ào?¦êÿ?¦õ?§ ?§
¯?§@?§Ï?§*`?§4ï?§??§J?§TŸ?§_.?§i¿?§tN?§~Þ?§‰m?§"þ?§žŽ?§©?§³­?§¾<?§ÈÌ?§Ó[?§Ýë?§èz?§ó
?§ý™?¨)?¨¸?¨H?¨'Ø?¨2g?¨<÷?¨G†?¨R?¨\¤?¨g4?¨qÃ?¨|R?¨†á?¨'q?¨›ÿ?¨¦?¨±?¨»­?¨Æ=?¨ÐË?¨Û[?¨åé?¨ðy?¨û?©—?©%?©µ?©%C?©/Ò?©:a?©Dð?©O?©Z?©d?©o+?©y»?©"I?©ŽØ?©™f?©£õ?©®ƒ?©¹?©Ã¡?©Î0?©Ø¾?©ãM?©íÜ?©øj?ªù?ª
‡?ª?ª"¤?ª-3?ª7Á?ªBP?ªLÞ?ªWm?ªaú?ªl‰?ªw?ª¦?ªŒ5?ª–Â?ª¡Q?ª«ß?ª¶n?ªÀû?ªËŠ?ªÖ?ªà¦?ªë4?ªõÃ?«P?«
ß?«n?«û?«*Š?«5?«?¦?«J3?«TÂ?«_O?«iÞ?«tk?«~ú?«‰‡?«"?«ž¤?«©1?«³À?«¾M?«ÈÛ?«Ói?«Ý÷?«è"?«ó?«ý ?¬.?¬¼?¬J?¬'×?¬2e?¬<ó?¬G?¬R?¬\œ?¬g*?¬q·?¬|E?¬†Ó?¬'a?¬›î?¬¦|?¬±	?¬»—?¬Æ$?¬Ð²?¬Û@?¬åÍ?¬ð[?¬úè?­v?­?­'?­%?­/¬?­:9?­DÇ?­OT?­Yâ?­dp?­ný?­y‹?­"?­Ž¥?­™2?­£À?­®M?­¸Û?­Ãh?­Íõ?­Ø'?­ã?­í?­ø+?®¸?®
E?®Ó?®"`?®,í?®7z?®B?®L•?®W"?®a¯?®l=?®vÉ?®W?®‹å?®–q?® ÿ?®«Œ?®¶?®À¦?®Ë4?®ÕÀ?®àN?®êÚ?®õh?®ÿõ?¯
'?¯?¯œ?¯**?¯4·?¯?D?¯IÑ?¯T^?¯^ë?¯ix?¯t?¯~"?¯‰?¯"­?¯ž9?¯¨Ç?¯³T?¯½á?¯Èn?¯Òû?¯Ýˆ?¯è?¯ò¢?¯ý/?°¼?°I?°Ö?°'c?°1ð?°<|?°G
?°Q—?°\$?°f±?°q>?°{Ë?°†X?°å?°›r?°¥ÿ?°°‹?°»?°Å¥?°Ð3?°ÚÀ?°åM?°ïÚ?°úg?±ô?±€?±?±$š?±/(?±9´?±DA?±NÎ?±Y[?±cè?±nu?±y?±ƒ?±Ž?±˜©?±£6?±­Ã?±¸P?±ÂÜ?±Íj?±×ö?±â"?±í?±÷ž?²+?²·?²E?²!Ñ?²,_?²6ë?²Ay?²L?²V'?²a?²k¬?²v9?²€Æ?²‹S?²•à?² n?²ªú?²µ‡?²À?²Ê¡?²Õ.?²ß»?²êH?²ôÕ?²ÿb?³	ï?³|?³	?³)–?³4#?³>±?³I=?³SË?³^W?³hå?³sq?³}ÿ?³ˆ‹?³"?³¥?³¨3?³²¿?³½M?³ÇÚ?³Òg?³Üô?³ç?³ò?³ü›?´)?´µ?´C?´&˜?´3ì?´A@?´N"?´[ç?´i:?´v?´ƒà?´'4?´ž†?´«Ù?´¹,?´Æ~?´ÓÑ?´á$?´îv?´ûÈ?µ	?µm?µ#¿?µ1?µ>c?µK´?µY?µfX?µs©?µ€ú?µŽL?µ›?µ¨î?µ¶??µÃ?µÐá?µÞ2?µë'?µøÓ?¶$?¶s?¶ Ä?¶.?¶;d?¶H´?¶V?¶cT?¶p¤?¶}ô?¶‹C?¶˜"?¶¥â?¶³1?¶À?¶ÍÐ?¶Û?¶èn?¶õ½?·?·Z?·©?·*ø?·8F?·E"?·Rã?·`0?·m?·zÍ?·ˆ?·•i?·¢·?·°?·½R?·ÊŸ?·×ì?·å:?·ò‡?·ÿÔ?¸
!?¸o?¸'»?¸5?¸BU?¸O¡?¸\î?¸j;?¸w†?¸"Ó?¸' ?¸Ÿk?¸¬·?¸º?¸ÇO?¸Ô›?¸áç?¸ï3?¸ü~?¹	Ê?¹?¹$`?¹1¬?¹>÷?¹LB?¹Y?¹fØ?¹t"?¹m?¹Ž¸?¹œ?¹©M?¹¶˜?¹Ãá?¹Ñ,?¹Þw?¹ëÀ?¹ù
?ºU?ºž?º è?º.2?º;{?ºHÅ?ºV?ºcW?ºp¡?º}ê?º‹3?º˜|?º¥Å?º³?ºÀW?ºÍ ?ºÚè?ºè1?ºõy?»Á?»
?»R?»*›?»7â?»E+?»Rs?»_º?»m?»zJ?»‡'?»"Ù?»¢!?»¯h?»¼°?»É÷?»×>?»ä…?»ñÌ?»ÿ?¼Z?¼¡?¼&ç?¼4.?¼Au?¼N»?¼\?¼iH?¼vŽ?¼ƒÔ?¼'?¼ž`?¼«§?¼¸í?¼Æ2?¼Óx?¼à¾?¼î?¼ûI?½?½Ó?½#?½0_?½=£?½Jé?½X.?½er?½r·?½ý?½B?½š†?½§Ë?½µ?½ÂS?½Ï˜?½ÜÝ?½ê ?½÷e?¾©?¾ì?¾1?¾,u?¾9¸?¾Fü?¾T@?¾aƒ?¾nÇ?¾|?¾‰N?¾–'?¾£Õ?¾±?¾¾[?¾Ëž?¾Øà?¾æ$?¾óg?¿©?¿
ì?¿/?¿(q?¿5´?¿Bö?¿P8?¿]{?¿j½?¿wÿ?¿…A?¿'"?¿ŸÅ?¿­?¿ºI?¿ÇŠ?¿ÔÌ?¿â?¿ïO?¿ü'?À	Ó?À?À$U?À1—?À>Ø?ÀL?ÀYZ?Àf›?ÀsÛ?À?ÀŽ^?À›ž?À¨ß?À¶ ?ÀÃ`?ÀР?ÀÝá?Àë!?Àøa?Á¢?Áá?Á "?Á-b?Á:¡?ÁGá?ÁU"?Ába?Áo¡?Á|á?ÁŠ ?Á—_?Á¤Ÿ?Á±Þ?Á¿?ÁÌ]?Áٜ?ÁæÛ?Áô?ÂY?˜?Â×?Â)?Â6U?ÂC"?ÂPÒ?Â^?ÂkO?Âx?…Ì?"
? H?­‡?ºÅ?ÂÈ?ÂÕA?Ââ?Âï½?Âüû?Ã
9?Ãw?Ã$´?Ã1ò?Ã?0?ÃLm?ÃYª?Ãfè?Ãt%?Áb?Π?ÛÜ?é?öW?ÃÓ?ÃÐÑ?ÃÞ?ÃëJ?Ãø‡?ÄÄ?Ä?Ä =?Ä-z?Ä:¶?ÄGó?ÄU/?Äbk?Äo§?Ä|ä?Ċ?ė\?Ĥ˜?ıÔ?Ä¿?ÄÌL?Äه?ÄæÃ?Äóÿ?Å:?Åv?Ų?Å(í?Å6)?ÅCd?ÅPŸ?Å]Û?Åk?ÅxQ?ŅŒ?ŒÈ?Å ?Å­=?źx?Ådz?ÅÔî?Åâ)?Åïd?Åüž?Æ	Ù?Æ?Æ$M?Æ1ˆ?Æ>Ã?ÆKý?ÆY7?Æfr?Æs«?ƀæ?Ǝ ?ƛY?ƨ"?ƵÎ?ÆÃ?ÆÐA?ÆÝ|?Æêµ?Æ÷ï?Ç)?Ça?Ç›?Ç,Õ?Ç:?ÇGH?ÇT?Çaº?Çnó?Ç|-?lje?ǖŸ?Ç£Ø?DZ?ǾJ?Ç˃?ÇØ»?Çåô?Çó-?Èf?È
Ÿ?È×?È(?È5H?ÈB?ÈO¹?È\ò?Èj*?Èwb?Ȅš?ȑÓ?ȟ
?ȬC?ȹ{?ÈƳ?ÈÓë?Èá#?ÈîZ?Èû"?ÉË?É?É#:?É0r?É=ª?ÉJá?ÉX?ÉeP?Ér‡?É¿?Ɍ÷?ɚ-?ɧe?É´œ?ÉÁÓ?ÉÏ
?ÉÜB?Ééx?Éö¯?Êç?Ê?ÊT?Ê+‹?Ê8Â?ÊEù?ÊS0?Ê`f?Êm?ÊzÔ?ʈ	?ʕ@?Ê¢w?ʯ­?'ä?ÊÊ?Ê×P?Êä‡?Êñ½?Êþó?Ë)?Ë`?Ë&•?Ë3Ë?ËA?ËN7?Ë[m?Ëh£?ËuØ?˃?ːE?˝z?˪°?Ë·æ?ËÅ?ËÒQ?Ë߆?Ëì»?Ëùñ?Ì'?Ì[?Ì!'?Ì.Ç?Ì;û?ÌI1?ÌVf?Ìc›?ÌpÐ?Ì~?̋:?̘p?Ì¥¥?̲Ù?ÌÀ?ÌÍD?ÌÚx?Ìç­?Ìôâ?Í?ÍK?Í€?Í)µ?Í6é?ÍD?ÍQS?Í^†?Ík»?Íxð?͆$?͓X?Í ?Í­Á?ͺõ?ÍÈ*?ÍÕ]?Íâ'?ÍïÆ?Íüú?Î
.?Îb?Î$–?Î1Ê?Î>þ?ÎL1?ÎYe?Îfš?ÎsÍ?΁?Ύ5?Λh?؜?εÐ?ÎÃ?ÎÐ7?ÎÝk?Îê?Î÷Ñ?Ï?Ï8?Ïk?Ï,Ÿ?Ï9Ò?ÏG?ÏT9?Ïal?ÏnŸ?Ï{Ó?ω?ϖ9?Ï£l?Ï°ž?ϽÒ?ÏË?ÏØ7?Ïåk?Ïòž?ÏÿÐ?Ð
?Ð7?Ð'i?Ð4œ?ÐAÏ?ÐO?Ð\4?Ðig?Ðv™?ЃÌ?Аÿ?О1?Ыd?и—?ÐÅÈ?ÐÒû?Ðà.?Ðí`?Ðú'?ÑÅ?Ñ÷?Ñ")?Ñ/\?Ñ<Ž?ÑIÀ?ÑVó?Ñd%?ÑqW?Ñ~‰?ы¼?јí?Ѧ?ѳR?ÑÀƒ?Ñ͵?ÑÚè?Ñè?ÑõK?Ò}?Ò¯?Òá?Ò*?Ò7D?ÒDv?ÒQ¨?Ò^Ù?Òl?Òy>?҆o?ғ¡?Ò Ò?Ò®?Ò»5?ÒÈg?Ò՘?ÒâÊ?Òïü?Òý-?Ó
^?Ӑ?Ó$Á?Ó1ó?Ó?$?ÓLU?ÓY‡?Óf¸?Ósé?Ӂ?ӎL?ӛ}?Ó¨®?Óµà?ÓÃ?ÓÐB?ÓÝs?Óê¤?Ó÷Õ?Ô?Ô7?Ôh?Ô,š?Ô9Ê?ÔFû?ÔT-?Ôa]?ÔnŽ?Ô{À?Ԉð?Ԗ!?Ô£R?Ô°'?Ô½´?ÔÊå?ÔØ?ÔåF?Ôòw?Ôÿ§?ÕØ?Õ	?Õ'9?Õ4j?ÕA›?ÕNË?Õ[ü?Õi-?Õv]?ՃŽ?Ր¿?՝ï?Õ« ?Õ¸Q?ÕŁ?ÕÒ²?Õßã?Õí?ÕúC?Öt?Ö¥?Ö!Ô?Ö/?Ö<6?ÖIf?ÖV–?ÖcÇ?Öp÷?Ö~(?֋X?֘ˆ?Ö¥¸?Ö²é?ÖÀ?ÖÍI?ÖÚz?Öçª?ÖôÚ?×?×:?×k?×)›?×6Ë?×Cû?×Q,?×^[?×kŒ?×x¼?ׅì?ד?× M?×­|?׺¬?×ÇÝ?×Õ?×â=?×ïm?×üœ?Ø	Í?Øý?Ø$,?Ø1]?Ø>?ØK¼?ØXí?Øf?ØsL?؀}?؍­?ؚÜ?ب?ص=?ØÂl?ØϜ?ØÜÌ?Øéü?Ø÷,?Ù\?Ù‹?Ù¼?Ù+ì?Ù9?ÙFK?ÙS{?Ù`«?ÙmÛ?Ù{?و:?ٕj?Ù¢š?Ù¯É?Ù¼ú?ÙÊ*?Ù×Y?Ùä‰?Ùñ¹?Ùþè?Ú?ÚH?Ú&x?Ú3¨?Ú@Ø?ÚN?Ú[7?Úhg?Úu–?ڂÆ?ڏö?ڝ%?ÚªV?Ú·†?Úĵ?ÚÑå?Úß?ÚìE?Úùt?Û¤?ÛÔ?Û!?Û.3?Û;c?ÛH'?ÛUÂ?Ûbò?Ûp!?Û}R?ۊ'?ۗ±?Û¤á?Û²?Û¿@?ÛÌp?ÛÙ ?ÛæÏ?Ûóÿ?Ü/?Ü^?ÜŽ?Ü(¾?Ü5í?ÜC?ÜPM?Ü]}?Üj­?ÜwÝ?܅?ܒ<?ܟl?ܬ›?ܹË?ÜÆû?ÜÔ*?ÜáZ?ÜîŠ?Üû¹?Ýê?Ý?Ý#I?Ý0y?Ý=©?ÝJØ?ÝX?Ýe8?Ýrg?ݘ?݌È?ݙ÷?ݧ'?Ý´W?ÝÁ†?Ýζ?ÝÛç?Ýé?ÝöF?Þv?Þ¥?ÞÖ?Þ+?Þ85?ÞEe?ÞR•?Þ_Å?Þlõ?Þz%?އT?ޔ…?Þ¡µ?Þ®ä?Þ¼?ÞÉE?ÞÖt?Þã¤?ÞðÔ?Þþ?ß4?ßd?ß%"?ß2Ä?ß?ô?ßM$?ßZT?ßg…?ßt´?߁ä?ߏ?ߜD?ß©u?߶¥?ßÃÕ?ßÑ?ßÞ5?ßëf?ßø•?àÆ?àö?à &?à-V?à:‡?àG¶?àTç?àb?àoG?à|x?à‰¨?à–Ø?à¤	?à±9?à¾i?à˙?àØÊ?àåú?àó+?á[?á
‹?á¼?á'ì?á5?áBM?áO~?á\®?áiÞ?áw?á"??á'p?ឡ?á«Ñ?á¹?áÆ3?áÓb?áà"?áíÄ?áúô?â%?âV?â"†?â/·?â<è?âJ?âWJ?âd{?âq«?â~Ü?âŒ
?â™=?â¦n?â³ ?âÀÐ?âÎ?âÛ2?âèc?âõ"?ãÅ?ãö?ã'?ã*X?ã7‰?ãDº?ãQë?ã_?ãlM?ãy?ㆯ?ã"á?ã¡?ã®C?ã»t?ãȦ?ãÕÖ?ãã?ãð:?ãýj?ä
œ?äÎ?ä%?ä20?ä?b?äL"?äYÅ?äfö?ät(?äY?䎋?䛽?ä¨î?ä¶ ?äÃR?äЃ?äݵ?äêç?äø?åJ?å|?å­?å,ß?å:?åGC?åTu?åa§?ånØ?å|?å‰=?å–n?壡?å°Ó?å¾?åË7?åØi?åå›?åòÍ?æ?æ
1?æd?æ'—?æ4È?æAû?æO-?æ\_?æi'?ævÅ?æƒö?æ')?æž\?櫎?æ¸Á?æÅô?æÓ&?æàY?æíŒ?æú¾?çñ?ç$?ç"V?ç/‰?ç<¼?çIî?çW"?çdU?çq‡?ç~º?ç‹î?ç™ ?ç¦S?糇?çÀ¹?çÍí?çÛ ?çèS?çõ†?èº?èì?è ?è*T?è7‡?èDº?èQî?è_"?ðI2?ðZ÷?ðl¼?ð~'?ðG?ð¢?ð³Ñ?ðŖ?ð×Z?ðé?ðúã?ñ¦?ñj?ñ0.?ñAò?ñS¶?ñez?ñw=?ñ‰?ñšÄ?ñ¬‡?ñ¾I?ñÐ?ñáÎ?ñó'?òS?ò?ò(×?ò:š?òL[?ò^?òoß?òŸ?ò"a?ò¥"?ò¶ã?òȤ?òÚe?òì&?òýç?ó§?ó!h?ó3'?óDç?óV§?óhg?óz'?ó‹æ?ó¦?ó¯e?óÁ%?óÒä?óä¢?óöa?ô?ôÞ?ô+?ô=[?ôO?ô`Ø?ôr–?ô"T?ô–?ô§Î?ô¹Œ?ôËI?ôÝ?ôîÄ?õ?õ>?õ#ú?õ5·?õGt?õY/?õjì?õ|¨?õŽd?õ  ?õ±Ü?õØ?õÕS?õç?õøÊ?ö
…?ö@?ö-û?ö?¶?öQq?öc+?ötæ?ö† ?ö˜[?öª?ö»Î?ö͈?ößB?öðü?÷µ?÷o?÷&(?÷7â?÷I›?÷[T?÷m?÷~Å?÷~?÷¢6?÷³ï?÷ŧ?÷×`?÷é?÷úÐ?øˆ?ø??ø/ö?øA®?øSf?øe?øvÔ?øˆ‹?øšB?ø«ù?ø½°?øÏf?øá?øòÓ?ùŠ?ù@?ù'ö?ù9¬?ùKb?ù]?ùnÎ?ù€ƒ?ù'8?ù£í?ùµ£?ùÇX?ùÙ
?ùêÂ?ùüw?ú,?úà?ú1•?úCH?úTý?úf±?úxe?úŠ?ú›Í?ú­?ú¿4?úÐè?úâœ?úôN?û?û´?û)g?û;?ûLÍ?û^€?ûp3?ûå?û"˜?û¥I?û¶û?ûÈ®?ûÚ`?ûì?ûýÃ?üu?ü!'?ü2Ø?üDŠ?üV:?ügë?üyœ?ü‹M?üœþ?ü®¯?üÀ`?üÒ?üãÁ?üõr?ý!?ýÑ?ý*?ý<1?ýMá?ý_'?ýqA?ý'ð?ý" ?ý¦O?ý·þ?ýÉ­?ýÛ\?ýí?ýþº?þi?þ"?þ3Æ?þEu?þW#?þhÑ?þz?þŒ-?þÛ?þ¯‰?þÁ7?þÒå?þä"?þö@?ÿí?ÿš?ÿ+H?ÿ<õ?ÿN¢?ÿ`O?ÿqü?ÿƒ©?ÿ•V?ÿ§?ÿ¸®?ÿÊ[?ÿÜ?ÿí³?ÿÿ`@…@\@1@#@+Ý@4³@=‰@F_@O4@X
@`ß@iµ@r‹@{`@"5@
@•à@žµ@§‹@°_@¹4@Â
@ÊÞ@Ó´@܈@å^@î2@÷@ÿÜ@±@…@Z@#/@,@4Ø@=¬@F@OU@X*@`þ@iÑ@r¦@{z@"O@"@•÷@žÊ@§Ÿ@°r@¹F@Â@Êí@ÓÂ@ܕ@åi@î<@÷@ÿä@¸@‹@^@#2@,@4Ø@=«@F@OR@X&@`ø@iË@rž@{q@"D@@•ê@ž½@§@°b@¹6@Â@ÊÚ@Ó­@Ü@åR@î$@ö÷@ÿÉ@œ@n@@@#@+å@4·@=‰@F\@O-@X@`Ñ@i£@ru@{G@"@Œë@•½@žŽ@§a@°2@¹@ÁÕ@ʦ@Óx@ÜI@å@íì@ö¾@ÿ@a@2@@"Ô@+¥@4w@=G@F@Nê@W»@`Œ@i\@r.@zþ@ƒÏ@Œ @•q@žA@§@¯ã@¸´@Á"@ÊT@Ó%@Ûõ@äÆ@í–@ög@ÿ7@@Ø@¨@"x@+H@4@<é@E¹@N‰@WY@`)@hù@qÉ@z™@ƒi@Œ8@•	@Ø@¦¨@¯x@¸H@Á@Éæ@Ò¶@ۅ@äV@í%@õõ@þÄ@"@c@1@"@*Ð@3 @<o@E?@N
@VÝ@_¬@hz@qJ@z@'è@‹·@"†@U@¦$@®ò@·Â@À@É^@Ò.@Úü@ãË@ì™@õi@þ7@@Ô@¢@!q@*?@3@;Ü@D«@My@VH@_@gä@p²@y€@'O@‹@"ë@œ¹@¥ˆ@®U@·$@¿ò@È¿@ю@Ú[@ã*@ë÷@ôÅ@ý"@a@/@ü@ Ê@)˜@2f@;3@D@LÎ@U@^j@g7@p@xÒ@ @Šm@";@œ@¤Ö@­£@¶q@¿>@È
@ÐØ@Ù¥@âs@ë@@ô
@üÚ@	¨@	t@	A@	 @	(Û@	1©@	:u@	CC@	L@	TÝ@	]©@	fv@	oC@	x@	€Ý@	‰©@	'w@	›C@	¤@	¬Ý@	µ©@	¾v@	ÇB@	Ð@	ØÜ@	á©@	êu@	óB@	ü@
Û@

¨@
t@
A@
(
@
0Ú@
9¦@
Bs@
K>@
T@
\×@
e£@
np@
w<@
€	@
ˆÔ@
'¡@
šm@
£:@
¬@
´Ñ@
½ž@
Æj@
Ï6@
Ø@
àÎ@
éš@
òg@
û2@þ@Ê@–@b@'.@/ú@8Æ@A'@J^@S*@[õ@dÁ@m@vY@%@‡ð@¼@™ˆ@¢T@«@³ê@¼·@ł@ÎN@×@ßå@è±@ñ}@úH@@ß@ª@v@&A@/
@7Ø@@¤@Io@R;@[@cÑ@l@uh@~4@†ÿ@Ë@˜•@¡a@ª,@²÷@»Ã@Ď@ÍY@Ö$@Þð@ç»@ð†@ùQ@
@
è@
²@
~@
%I@
.@
6ß@
?«@
Hu@
Q@@
Z@
bÖ@
k¢@
tl@
}8@
†@
ŽÎ@
—˜@
 d@
©/@
±ù@
ºÅ@
Ï@
ÌZ@
Õ%@
Ýð@
æ»@
ï†@
øQ@@	ç@±@|@$G@-@5Ü@>¨@Gr@P<@Y@aÒ@j@sh@|3@"ý@É@–"@Ÿ]@¨(@°ó@¹¾@ˆ@ËS@Ô@Üé@å³@î~@÷H@@Þ@¨@s@#=@,	@4Ó@=ž@Fh@O2@Wý@`Ç@i'@r]@{(@ƒò@Œ½@•‡@žQ@§@¯æ@¸±@Á{@ÊF@Ó@ÛÜ@ä¦@íp@ö;@ÿ@Ð@š@e@"/@*ú@3Ä@<@EY@N#@Vî@_¸@hƒ@qM@z@'â@‹­@"w@A@¦@®Ö@·¡@Àk@É6@Ò@ÚË@ã•@ì_@õ*@ýô@¿@‰@S@!@)è@2²@;|@DG@M@UÜ@^¦@gq@p;@y@Ð@Šš@"e@œ/@¤ú@­Ä@¶@¿Y@È$@Ðî@Ù¹@â'@ëL@ô@üá@¬@v@A@ @(Ö@1 @:j@C5@Kÿ@TÊ@]"@f_@o)@wô@€¾@‰ˆ@'S@›@£è@¬²@µ}@¾G@Ç@ÏÜ@ئ@áq@ê;@ó@ûÐ@›@
e@0@û@'Æ@0@9Z@B%@Jï@Sº@\"@eO@n@vä@®@ˆy@'D@š@¢Ù@«£@´n@½8@Æ@ÎÎ@ט@àc@é-@ñø@úÃ@Ž@X@#@í@&¸@/ƒ@8M@A@Iã@R®@[x@dC@m@uÙ@~£@‡n@9@™@¡Ï@ª™@³d@¼/@Äú@ÍÄ@֏@ßZ@è%@ðð@ùº@†@P@@æ@%±@.|@7G@@@HÝ@Q¨@Zs@c>@l	@tÓ@}Ÿ@†j@5@˜@ Ë@©–@²b@»,@Ãø@ÌÃ@Ս@ÞY@ç$@ïï@øº@†@
Q@@ç@$²@-~@6H@?@Gß@P«@Yv@bB@k
@s×@|£@…n@Ž:@—@ŸÑ@¨œ@±h@º3@Âÿ@ËÊ@ԕ@Ýa@æ,@îø@÷Ä@@	[@'@ò@#½@,Š@5U@>!@Fì@O¸@X"@aP@j@rç@{³@"~@K@–@žâ@§®@°z@¹F@Â@ÊÞ@Ó©@Üv@åA@î@öÙ@ÿ¦@q@>@
@"Õ@+¢@4n@=:@F@NÓ@WŸ@`k@i7@r@zÐ@ƒœ@Œi@•4@ž@¦Í@¯š@¸f@Á2@Éÿ@ÒË@ۘ@äd@í1@õý@þÊ@—@c@0@!ü@*É@3–@<c@E/@Mü@VÉ@_–@hb@q/@yü@'É@‹–@"b@0@¥ü@®Ê@·—@Àc@É1@Ñý@ÚË@ã˜@ìe@õ2@þ@Ì@™@g@!4@*@2Î@;œ@Di@M7@V@^Ò@gŸ@pl@y:@'@ŠÕ@"¢@œq@¥>@®@¶Ù@¿¦@Èu@ÑB@Ú@âÞ@ë¬@ôy'­}ö'°ƒF'Ÿ&}'À—B'¼¯3'·ç'ÅÀ'ªü'¿C'й'Ãò
'°×Ý'Òý '¦l'¿º¢'¾Í­'Å5Å'ºÒ¹'Á"ä'ϕÕ'È"v'¸ow'ʝI'̾á';u'ÌT('ك;'Í~¦'Ëu'ÍOM'وÔ'Չ–'Ô±?'Ì5T'á¼'âI½'äÔy'äp©'ՕB'ÜçÏ'Ýv€'Þta'ÝÛ
'á97'؍M'ÜXå'ÕJ'è¢'ÛÅ'ã'¨'éÜZ'ÕĨ'å¬÷'ï"é'ÞFk'ì8a'ðíC'ô/'è²¾'é;'×L^'Ò+Õ'–h;'Ž•B'Ÿôž'¹£³'£ïj'ŒIa'\£™'g'ÁÑþ'Ëê'ÅÑ'Áð'ȜM'ÏÃ$'Âð—'Ѿè'Ç*'×C<'Ù¦Ë'Ú 'ÙÕç'á	Þ'á]÷'Ñ}Ô'ÜÂP'â‰á'á8£'ìCû'î	'íŧ'Ú,Ù'î×1'ÒL'Ô³û'åÊÔ'àžÂ'ã¤ó'ݹ\'×-'Òèñ'Ôçb'ãrÔ'ÕÀÍ'Ðц'Ô{Œ'¼—¹'½ÙN'ʌ#'ÃÙC'ÊÖ\'Æë''¿îO'ÆØO'´N'ć*'Îð'ÊÜ©'½§P'Év4'ÏÎt'́
'ʤ'Ëî'¹Œ'ɀ¬'Ö'ÀÕ)'ÁÜÑ'Ïÿ-'Úk'Èc'¾¡_'ÆYA'¼/?'ÄJ'Ï|U'υ†'Á´¢'²³'²˜Q'»v…'ÎÙï'ÉÊ*'ÅÝ{'µü'Ç5g'½ÊX'µ]_'¹ƒS'¯õ'²Î
'½}''ą³'»´ã'Çøy'Öy½'Ó"Å'ф©'Ú»'Æ'ÌÍ'܋C'Áce'ı'ÂUn'É%H'¼ls'¼+'µ·Ì'š¢¡'£ d'¯Ö¸'¦U¢'n-'›è'§@é'–±}'‹i'ŒV}'"NÝ'"9ë'œê'€%''Äó'Î–'ˆÙœ'":Í'€`}'µ'ŠM' 9'¡êË' …Ó'ž®7' Ò'›üÍ''³?''ë~'"yy'ŽØ‡''?'‹¥P'‹Œp'>'"Ó'ƒCõ'ˆ÷P'']Í'—#'D©'•÷'"!M'•Ò',
''Ê''"Â~'ª‡''šÙ"'Ÿa'³O'¥Å0'¥ÕO'Ÿ¹'›-('RÅ'¬Ðl'¬³.'¡ª%'¡MN'—â '£|X' ·'©°Ú'©<G'¤öT'¬ '°)Å'«ª¿'©›'´Â'¯Â^'±Ë¤'®÷n'½l—'¸X'¶=Ì'²Šh'²"'¯·â'¶a-'ºl†'¦~/'¸à½'±s–'¯©‡'·"'±û`'¯1'³TL'·þ'¨÷'²´Ç'³Ú¨'À§`'¸œR'²''·Ó‡'³'Á7ž'À'½ôZ'½(''¸ ˜'»tb'¿d$'¼"T'·L`'³{'Ÿ'»/'°ð)'ºn'³î#'¶ô'''¿àC'½jÍ'®€ô'®y…'´GY'·,'¯´T'»´'´‡'Ì´	'ÉÃ'½´'Ååq'¾I'¸fó'Òbl'Ô¬'с''É
'ÅîŽ'Ôs9'Ò1A'Õ Ÿ'àHì'΀@'дg'Α3'Øð%'ÚL‡'éi'×ò'Ô£ü'ØZÓ'Ôӌ'æ›û'Ùã'ÝÐ'Ü?€'àÓ0'éœÀ'çQ'Βb'¼‹'Íõ^'Ù½'å²'í9!'å8Â'ï¨y'èûZ'Ú$\'Ï!'Ü>k'êa…'éѺ'åÞ¦'íYZ'Û´'ñZ¶'õÝH'ä7'ä†h'óX0'랹'ðsà'ÞM'ÐÞ'²Ð¯'Æ>Õ'Í;Ë'À('±¦l'´ú$'·Gª'Á1¡'½f#'¿.'¼'´'d'ÁPW'Ä¿Y'Áâ­'¸µ'ÊW€'ȸÑ'Ó½m'Ïæ'Ô"'Õá¸'Ǜœ'ÒDÔ'ã'4'ØI×'Ы'Û;'Ҏ¿'ØÆG'ÜÕ'âzõ'ßÅÏ'Ìvž'Ã8'¹z‰'Ò4'ÆM'É(Ó'Â|&'ËHp'É'Ӟ±'éGP'٘†'Ô3.'Î}C'åx'֕V'ÛÑÔ'á4Í'àöä'Ör'Ú¸'êÄT'àüö'椆'Új'æ¨F'à¾t'Ùy2'ß!<'ò‰…'ëú'ô#y'ë''ñ¿'âe['Ù¥'×–'æ%6'ÜiH'ç
¤'âT€'ãá\'æ
b'î«'é,ô'ëOº'츿'øŒx'÷¸|'ùBô'òNj'ãWâ'íE•'íXð'î¤/'ùAà'ìSˆ'ä)¶'ßÍ'ãÝ+'ê÷K(¸R'ï¡Ý'üº¡'÷Î'ê—y'ì-J'ø'	'òRŸ'ùÏÃ'óÀ•'ü/v'ô%9'ù7'óöŒ'ú'ù§N(oÄ'ÿuÙ(e(xg(Òî(ª(B½'ý_(u¡(‹´'ýûZ'ú1)("d'ÿ$$'û2¾'þ׋'ÿ³@(èT(…Þ(˜s(é(<Œ(‡(µ(»L(Y1'ýCr'ýà7(Ú(j'(Wâ(;"(¾H(š¨(Ř(0³(ðÌ(€('Ï'ÿā'þl1'ö3þ('ûÓF(sN(=@(+()'ûÉ·'ób'êªÝ'ëç 'òY÷'ëâ(þ$'þì'óË%'ýü{'ô‡Ö'÷´¢'êó'þ•y(î (÷Ü(N(_ü(cã'öÖV'øç"(_"'ñÜF'êy¹'÷ÂV'ýæ¾'ûÙ@(ÕY'ö"õ'ñô'ïé'è'ë'æ@'ì¹}'ï*''鐏'ïÁ'òÆÐ'öª»'êz"'çŒ'ôªC'úcD'ù"V'ù«F'ÿFà'ìð3'òŒª'ý¢°'î«'ùoÈ'ê½ë'óz«'ùÔÀ'ðVÁ'éKC'äí{'êQ'ù'öïR(P'òí<'ëý'ÛsF'â"'û[È'ùÄ´'úØ×'øż'ó÷×'ûµ]'ûÆd'öù‹'菘'ëa'ù^E'øï('Ô'÷Tò'ힼ'ð70'îÙÆ'짧'î2u'薁'ø1º'ÿÎè(&'÷4›'â/Å'ï1'õX'ÿ¬¶'û
Ö'ù%/'ò²B'ï%¥'ú{(ß'úôÒ'ûfç'ÿ"(ç(¥¨'ûWÎ'ýäù(ÌÛ(r/(à'õ7(ã‡'ûöP'ïæA(E'üùÜ(R7'þð­(`h'ü'ùî'(¦ÿ(ª(`±(©(¦"(Gm(¡Z'òÜX(àÉ(M#(4w(v–(ü¤(ÐE(¹'(Î('(³M(0(q¬(´h(`+(A¦(³p(Rt'ýH'ò¬U'îáÄ(
'øgC(n¹(àe'ÿ~(((i‰(ûþ(bt( (—(¾Œ'ðO¥'ò+ç(ö+'ó'ù¦D'ú¢ƒ'ý[ó(]š(À¼(
ã('(¾å(I<'ö	'ñ
(_Ö(—Ò(K(ãq'þ…(Œ(æ¨(ä(
6Ó(Ö'ñ>ç(¯ç(ŽÜ(5(Or(¢ß(	´+(ç¶'ô€5'øiš'úmò('ì'þü'û¸''øŽâ'÷F['ÿ
(|j'ýnj(Ó(e(Z(AF(dœ'ý¿(5¡("](gý'þ2M'æ°Ç'ä£({^(‡(Ý·(–(x%( ˆ(Î(`|(—Œ(è((#0(7a(¬Ý(¼¿(ùØ(ÀM'ÿµ'ÿׯ'þƒ¯(cu(å(Ñy(ø¯(—(a3(ˆ(î((¼ž(Åà'ÿë€(»(‹'(<³(¥É(Â(w(Š(
Ö'þzî'ð$œ'äv'בµ'˙p'Ì q'Íp‹'Ã7Ã'Ɛ£'Ô'Ù	>'Î"Ÿ'Õjü'Üe9'Ü)¿'ßÿR'ëöO'î*‡'ñ‰:'øT'÷Ä-'ø>À'ú‡%'ôì5'ë÷>'öE(?L'üL'ëWc'çN'ë}(f†'øɓ'îM‡'ñt÷'ì¢'ï…M'ñƒY'ñõc'øúk(ãê'ý¢c'ð·B'ì´I'öú(‡	(ôZ'÷Ú5'ý"€'ø›
'úå³'ñ5¹'ô©Î'ó)¢'þÖg(`<(»'ôl•'ìºå'êšê'îß«'ñœ'ïS¾'ó,§'û''ÿXÄ('Q(Gj({(J(2E(4'ü‰,'þ
I(ú.( (m¿(e(ù(z|(°†'þôå'ùn²(èä(aw(.(ñ (#Í(€'õ¶}'ô{ª'÷X€(=''ú~(+»(³Ò(§'ûÔ'ûF^'ü‡ '÷'p(}«(e»(ia(A>(–Ú'üñÒ'ôBÛ'ýA†(‹"(V«(Nñ(•(]?(ßS('â(0(þO'þÞ¥(mÇ'ô¡'ú"h(	G(<(ÿ(!7(IÍ(ȉ(¡˜((ŒI(/Î'ý'üÍÜ(H\'îT'ñú¦'ÿ‡¨(Y«(ã(ޟ(´'üˆ''÷õV'úuø(R¥(I±(ÛM'ÿ×,((L'ýAó'ý{p'ö,Á(ºõ(4å(c(%(‡Ñ'þõ['û}`(ò(·¸((ý!'ýÅ;'ò¶'àtV'í°þ'øˆk'û"ø(çë(—ä(B¨(¬W(%"(,f(
EI(´ž(
4(–(¼‰(ª($(îÊ(d5'ü¡'õe(Uø(°g(Áo(îh(h]'ÿ<t(Äú(	›/(÷(—"'ûA'üõ-(Ìl(û7(€(
ýõ(t¤(	0é(		q(ŒÅ(A)(
<(6á(	÷æ(H­(ÿ'û¼'(«%(ƒï(Ùâ(ç3(æ( U(êÂ(vc(ë((Ä$(Ór(ó}(îf(^(ù(â$(áŸ(¬(*(
Ý»(•¼(X(ÂØ(Í(ö(	—(&ü(ö:(åð(zü(ùZ'þD)'þޓ(hÏ((…B(Cˆ(õt(Ìæ(Ö,(}['þÜ÷(r$(qÁ(¨?(ؗ(¤(|­(¤ô(pÜ(CÆ(¾(ž(¥¿(³G(\q(	†Þ(òÜ(-v(œ( ¸(ˆç(v(ì(	" (Þ(¬Þ(Äê(ÈR'ü™e'õÅ'þ†Z'þþa(öË'ÿYD(þ"(³(E•(ny(̌(IO(Â(]Ë(©r(¦Æ(gÄ(Ðç(Þë()ý(è4(
Ï(Øs('þù"(û<(§E(ŽL(,+(âf(	w(0W(S_(_y(‹Æ(÷Ó(3™(›Æ(‰(`(
­«(b\(Nj(i€(	@(GR(Ë.(+(;(B´(§m(ÙE(!—(\ˆ(¹(y(êÐ(3(	À¥(
(¨¾(*Õ(	I#(×£(+3(,Ï(ÒÆ(	A(ªº(÷i(}(Cœ([J(	Õµ(	Y‡(
¡p(@.(	°£(	S…(øõ(Kt(
ñ(%@(p?(ñ…(J{(
[(
-Š(	C9(ÿ(þ(•Ô(Èw(ÕÏ(îD(	t(¿¯(ҋ(
GÍ(
øF(eˆ(Qz'ÿ8Z(
I(	(M»(• (ǖ(	°Æ(
(
…(	üº(š?(|(F'(¯?((¿(ó,(
+Ê(	äØ(9«(¤(ò¦(Ô(
¨(Ý(ÛÞ(w(
£µ(
^(
•â(
ƒ
(Jx(ÁÚ(%Æ(L(é"(3S'þø(|(±<(p(7c(q…(\i'úãh(êû(,'ÿ˜6(#r'þ¬¶(ŒÅ'ùËz(½Ò(IV(É(m(06(wÃ(ìF(ØN(_0(g(x(‰+(ªÓ(¼/(ÊÐ(̖'ø!¡(ßG(ëß(cd(	;ý(ª,(Hq(¾ÿ(n(úå(¿?(	7É(Í"(tõ(!À(jì(Öd(
À^(¾£('ÿË«(ˆv(	iÿ(	x?(ýé(Lª(\B(«(Aƒ(J5(+€'ù·Ü(šo(™4(ÿi(ÊR(Sg(D¹(c(Gª(fŒ(ìÖ(áì(	WC(;'þ©/(fã(I(ØK(×?( Ý'ü'þ9_(Á'ýÙ(ë¥(ãÝ(Oí'þØ($‡(J)(y(µ(c7(g·'øØg(¨ã'ýÏ"'ÿó(Vo(FÐ(ä((›(2v(ª`(Ó'ú2Í'ø£Æ({®'ÿC'Þ(F(¾B'ý1'ø'ü?'ò/'õ'!'è6'ȓu'¬$Ø'¶Q€'ÜÈø'êŒU'鐁'Ûè'³//'—@'©6\'՗y'çÿ·'õIª'ô~ 'ú''ù*'ü'(;›'ü_'ô	B'ôT×'þac'ýŠ'ÿ~i(´ñ'ÿR(Oƒ(=(ðV'þ|'þ'®'ÿ´x(Ï'ü.'ü3|(0»(¬z'úèJ'ø47'þéN'ÿì)(±Ò(³Ÿ(p'ýÑ'÷¸¦'ø:µ('üÉ'úRb(-(ƒ`(\ð'ÿK(Š'÷!(`y('E(%æ(''ýÑ0(ùÊ'ÿê['üØã'þºÇ'úJ"'ñÄß'ïêï'ù¶Ñ'úÚ"'í°ò'çÝr'ó,Þ'ú"õ'úÃf'ù¢'üŽ("Ú'þ~Ä'û/h'íÔÚ'ò˜ò'øvš'ý'ûTø'ù£_'õ¿a'÷u(H9'úÁI'ûÚ'ùÍN'öG?'ú"'ö¿Í'娧'Ê£0'ÌϏ'ë8/'ôž'ú«™'ýó'úuQ'ùÞ£'øµç'ûú'úˆ1'ô†'ù4r'ûÎ'ùK÷'õ>¯'ÿMX(Œ('øI³'õŸ@'õý@'÷øù'ôÀõ'íïL'Û9œ'°Æ'©Šð'Îq'æ¦'é<	'ñŠ 'ýuª'ôóz'ñ
¡'öè'ù%R'ôý;'÷Šô'õå—'ö\4'õ±À'ö5'ëò}'åõÌ'ëu#'ñbÅ'óNË'÷¢'öñÅ'ðìŸ'ðÃ'ø7''ö6»'öðù'÷ŠR'ñ£&'ðmp'óŽó'ñÛ9'ۂ'Ïcg'ßG'éÉ'ð"'ò¾…'ô6'ð\ï'ñO$'ðڝ'óýê'ù5y'ñ¨.'õ¦'ô›.'ó3t'ò7#'ñ—v'ë¿Q'íÊZ'êír'æt'çzâ'ë½'ë‹'讔'î¾]'åhØ'ÒNý'Ì-'×cP'å
Ú'ç؅'æh§'æóÚ'åZ©'åd'ä!w'åjb'ëOd'è·'åί'çïÅ'ëª'繋'à,Æ'âÑð'íp¾'î'!'ì¼w'ì'ëW'êh'ìDŽ'ñˆ'ôò'íGœ'îQ''ï8x'ð$ž'ó'óðð'íÖ<'æq)'çLž'è–,'ñ?'ñ%e'ð9'éLõ'ç#¼'ç_•'æ±'ï'ïÆÄ'ñÕ­'ìß@'ç.Ô'éc'ôì…'ö›'ô›ô'ññè'ö©«'îÍ'ðÌ'î2Á'ò—'ñÿ('ñÈÂ'óH9'ò›"'õѳ'÷ג'ïðø'í{¹'ò/
'òœó'óU5'óϝ'ñûm'ðeP'íSÆ'íæë'ëim'ïJü'퓇'ñ>ß'ök@'õD<'ò(W'ñ²'òËÍ'òŽ"'ó÷'ò/®'îf­'ðå˜'ó¥'ò"'ïú´'ñfâ'öpÂ'÷"i'ô¼È'ó2í'í‡È'î÷'ë='îý'ñºS'ñ´'ñ'2'ï«'íс'êÐ'èˆ''èÂA'í&Õ'ë¸'ïzÉ'ìæõ'ìÍÝ'çEá'æõQ'íö-'êTc'ðú'ì›M'ï"'òÂj'ïx/'ì!þ'êÔ®'ïîh'ììÿ'èòÿ'áhQ'Ý_'ã­'áÀ'áÝ 'ái:'á÷i'çܚ'ãI'ކà'Þ§'Üùƒ'Ö<\'ÇmÚ'Ç¥Ý'ÕÅ'Þ»÷'ãv'å̃'åqû'åP'ë.]'◣'ä'ìhw'ë7i'êƒã'éáù'æ•'áP_'ãï'å¨K'å"G'éj'ãúû'ê$ª'èW'æ½@'âÊÿ'äf—'ÒåT'»[â'»ƒ'×É'æëÇ'è\ý'ê'ë!8'ër>'ì¿J'ê|a'ð9'í;F'î 'è§é'èº'é08'çþç'íB'í[T'ñ÷«'ìÞM'çl÷'êe'çÐF'èvN'苴'ë¼I'îrë'ïM'ëÉÚ'èµ'ëÜ'ìʑ'êšv'ëT'ë•'éÔ'èãÜ'餜'íV'ïÎú'ê)ú'ð•¯'í†Z'é¸'ë#ò'ìà7'èx.'ßÝ'Õ÷™'ÜD'åF'è6Ã'ë8"'ò}v'êb'çîz'èi'æf'îœ'ðÐ_'ëT''ë¾'éÍó'î*<'ë#Q'å³Ë'æþ'íP'îÎ='ébi'è$b'ëúK'í^#'ì%¯'ì|g'íÚI'ìø
'í9Ó'ë¹'茵'èž4'ëŽC'ï'î'î''ëBï'éÅ~'åÔ'âP0'åþR'áï'ÝÆ*'ÙìÉ'ä‰I'â¾''çûä'ëôL'ëaÛ'åé˜'äè'èN€'ç'ê$å'æ£Å'æøþ'çæõ'ïŽÉ'êl 'ç|l'ß}"'ãy'çzŽ'è§'èÃé'é&r'Øyy'Ü¡¸'ß
é'㠖'å£'ã}ß'ç'ç¬='æ
Ÿ'éç'æ 'êã'êÝ'è,±'éï?'é¬)'çü7'èÃ''æÛF'æČ'áW¨'æä¿'è9‹'åbþ'ænÀ'çҒ'æ'r'åµ'êP'ç-¡'ê>'åpr'娀'èGb'ä|'äN«'ë†5'鮖'çJù'æ_…'ç03'ée*'æ̎'å'é`®'ãm½'åö
'ç¸='ë¥Æ'æ?Ò'äÊø'êD)'é¶Ð'åô"'åì'悺'àòp'ãÿ9'åV'ê?'è5ò'ä¦å'çÒ'嘜'ãô'âþl'ä×@'ä…'Ý\'Ì@'½Î)'д'ÞÚ'áwÅ'âÖ©'ç5/'âïj'ܜ^'ʐ?'ÌY'Ý÷6'æ´Ã'è+¾'æzƒ'å³Å'åˆP'åÚb'éšÊ'è^-'íÆo'é5â'ìƒÇ'韺'å1¶'â'<'Þî8'âÇ2'åeî'äMº'ãe©'åzâ'êl4'çFo'á[è'ßî"'äýé'æÎê'éXU'Þ
ä'݌&'àÐO'á)Œ'â̸'ã²e'ß8v'ÝT3'äºS'ãL%'ÝcÝ'ÞJ'â3'ߣ'Ò³G'Óz'ÛWB'ÝËÏ'ÝŸ'ߌä'ÚñÌ'Ó:—'Ʊ'±'Ëk´'Ø{ü'Ûµ`'Ûè{'Ñäd'ȼE'˜…'¶°W'¾`Ù'ÂÁt'Â~¯'ÃÖ'Ɯö'Äñ'½Õ'Á€'ÆÝB'Å»€'ɜr'Îē'Ç·´'Á@ÿ'Çté'ÅÀ'÷•'Á9‹'ÍãÌ'ÆÐ'ºxp'º³ï'½q'½'¸a='½
{'ÅÕÀ'ÉÄ'ÃÍ'µà'À>K'Ê<'Ëz'Ì
Ì'Çþð'Á‹f'ıq'Âð['Æ©~'¼ÍR'»—N'ÁÂ'ÍZ'ÇTl'Ë>æ'Î])'Á‡À'ÂiÎ'µÉ¨'ÒrÓ'Êo#'¾æ5'¯Åv'·o'°+k'Äzâ'º`Z'Á†='ÈÈ-'¿èt'Ç2É'¿xy'¿5!'Èöw'¶•þ'ÄBÌ'Èðt'οH'Şõ'ÅëÇ'µ;'µc'¹ƒX'Àö'¿àá'ÁÓZ'³"T'á'áðÐ'Еc'·Y'Dß'"¡t':U°'Æ® §"Sy'šNx'î5ø'ÍN'ÉFæ'½)´'ÈÌW'Ènº'u	"'ÿ\o'½t''áÒ''ÅQª'×	u'×R;'Êð'†^h'aX&"ãÓ'ØÜä'Æ+'Ð3$'ÐfO'Ìðþ'Î@'ÅIÚ'«{'Ñn'Úi'ÏW‰'­v²'²î.'¾±'½ØÆ'¹]*'½xœ'»wŽ'º`f'ÂB"'®sá'Åg'ÃU]'´6Ô'ÆVÝ'Èùt'³õT'Äùª'ÎÆC'Âzw'»h¶'­<'ƒ.'ÇBm'רú'Ͼ'ÖE¥('»´(+w5'õÕ<'øH
'Ôý¾'¹<?(08&Êçl(5•ý''±—p'Ý&å'áÔ'ÞÆc'½Ï''™_­'Ç,Ž'¹½ù'ËÑî'Å-·'Ë2E'Ó5E'à·®'Ü'šV&'ùiÀ'Äñ²'È ¶'Áñ'´Š—'±'n'ĚÁ'ªÌ8'®?S'·A'»'2'ەå'ЍZ'íYÇ'á›ñ'½5'¶µE'­î'É¥M'ÕbÂ'ùL)'wN'"l'ö/œ'µû'¶¤Ã'ÉÊ'¹Ì'ºg'¸iÆ'­¤"'¬ú'º¬ø'¼æÓ'·•Í'¡«'¥"þ'±±'Â÷.'°Ã'Ä|'º¿f'¹<û'º+'©óI'²²"'§ª''½˜A'¨ß:'­§'«´Ý'ÉcÍ'­!…'Õlž'ÄfN'Âðt'¹D'ÔÇ'›B€'½G'»F½'²1Ñ'´'Äý''Ÿè'´–'¯Lþ'«"0'­Äˆ'ªLœ'­øé'££…'³×'µ•A'¯üÃ'¨45'³Õ'·Ëú'°ÿ'©ìö'­ï='§}™'¤_'¢Ç'©ò²'«A±'¯pá'º#'ŸC~'±_Í'¶ý'®á('¬ÒC'ª—¹'¬N#'®¸'®ío'ª'¨Ž"'œ¸+'£'®Õ'§'¨ÊV'£a"'¦¥'§Ô"'¦¬;'«{»'©!' Ù'˜Íá'¤û'¬ü,'¨mv'¯ž'²]j'¯'¨<Ø'¥½'¨A7'¢**'§ë'¢ux'£Ù­'¤¿+'¨TŠ'©É
'¥¢–'¢?þ' Z€'«¤Ç'±;ö'¦Ÿ'©¤Ë'±Dª'©yô'¦<o'¤»h'¬µÂ'¨Ë*'¥·''¨'' ñœ'§…m'«€{'ªƒ-'ªÄ'¯='§Ã¯'¤qJ'§l]'¹¨'¤h'ª%"'«é'£ '™|u'¤T÷'¨íä'©u'«¢ö'«€'¦œJ'¢ƒk'¢Œy' v+'±,e'¯Œù'¨Óp'¬ò'£èF'¡´'£—N'§. '«}j'¯ƒÑ' ˆ'¢‹1'œ"~'¢kœ'¥àa'¦ÏP'©Ñ{'ª'ì'¨ .'§ª8'§àÃ'§rý'ž]z'¢ó£' *­'¡÷ö'¢‡9'žþd'¡d'ž—a' æ*'£š)'£QD'¥Œ'¡'¨'¨J'¢*'¥˜è'ŸìÁ'œ¦u'œÔH'žõÖ'œrG'ŸWÿ'••‡'¢•'§'¢˜o'£¹Z'¡¼0'©ú'¦h
'£+î'¤y‡'œª' á'¢%‹'Ÿñ8'ž—º':Ç'œ¹'Ÿ"<'™Ÿ'›º•'›X '™¶'¡Pv' ån'›­'›'›'œ‡' Š'žrr'™P½'•ƒ'ŸV'ŸÄ~'£äÇ'¤ò'ƒV'›·¼'žîC'¡]Ù' fÉ'¤Úi'¢c''ŸQ'¡¤ã'›×'"åM'1'¢ú'¢€'¡òÊ'<³'Ÿ''¤àÂ'¡gx'žéž'œÜD'ž®õ'¡<3'¢Œb'ž£i' ¯' ³e' '$'Ÿ`‰'£Ç '¤Ê'¢w'¢£2'¡#ª'¡Úå'£SX'£dX'¡(á' #.'Ÿ''œz'œ´ì'Ÿ		'š¿L'—³ '—t2'œîÅ'Ÿß'ž+á'Ç'Zy'Ìƒ'Ÿ;'žÕ@'œz'ŸjU'¡…ª'¡G'ža¾'žá8'¡ƒØ'¥‹2'¢IŠ'—X' 
'¡'#ä'œÍí'£n '£0¤'¡&&'œa'š¯Ë'õð'¡Põ'¤–'¡ß¶'¥I''Ÿ(È'•g9'‡'‹±	'"œ–'ŸÆ!'£—'¡—'ŸËþ' ±y'¡;'¤s'¥u'¦îÔ'¦#ñ'¤—¢'¢+"' Àã'¦;'¤'@'£o'Ÿöñ' ¨'¡Ýü'¡¨¥'œ*‡'œg='ž'®'Ÿú,'žR«' +€'Ÿ›©'¡'l€'Ÿÿ'¡Þ"'£Åy'¢Ë['¡Mç'Ÿv¹'›aŸ'œ†ã'Ní'ŸIù'Ÿ¸z'ŸsÊ' ;`'¡!Q'¡''¢¡ˆ'£'¢ƒÄ'¡`Œ' Ä`'ž'sç' Ë' ¤5'ž5'¡É'š¼
'šOì'šhó'O[' Ï'›ò
'œdd'Ú'2ô'^`'¡;'¢5#' Õw'¢`Y'¢Œ€'¡ÔM' ðt'œhx'žUï'ž'¡ŒÃ' w' Ü'¡é'¡ºO'¾L'™‡ÿ'™è§' òó'¢€þ'£øD'žðÖ'Ÿ(ª'ŸV'ž1m'™iì'˜:'+©' bµ'ŸF'žã…'A/'™"Þ'˜v¢'œÃ'®É' ;;'¡&°' I'žæ³'ž
ô' r9'¢0i' Œ'Ÿ1Y'Ÿy¹'&N'œ!Ç' oû'¤^ü'¤1'žûP'™£ô'—øG'›ûã' Y¨'¢û)'¤zý'¢·9'¢ó'£"ß'Ÿ	A'žÙ'œÐg'š½&'œ—è' ¨Ÿ'm4''š±''š©‡'›¦S'ŸÜ_'¡''£'¢ŽÅ'¢Ry'¡Gž' õË'3F'ž#>'žšÍ'R'žNp'œõ	'¡Í'¡P¾' ¯/' 0ô'Ûá'Ÿ >'¤"»'¢+U' ª'¢?ä' ®'œü'š@¤'™ 'œ®ê'ŸÇÛ'ŸE' '' ª
'¤"'¢ÀŸ'£C
'¢À'£gÌ'¡½h'¤"‰' äz'Ñ€'œ²Î'Ÿ‹¹'¥~)'¤÷T'Ÿä"'›ò»'X' 
ž'ŸÝ©'£‰_'£€í' $'ïô'ŸC'£~c'¤¢w'£ù
'Ÿ%'žL''¢kÒ'¢ŠÈ'¡ë,'ŸEÍ'Ÿ3ä'ž÷q'£N:'£0''£D%'¢¹,'Ÿp—'#'žü5' Ê'Ÿ¢'¡*
'¢×f' '''8'ï8'œj'›oâ'ž?Ø'ž;–'œ8'ž±#'4Í' Ðb'¥žŒ'£ó' "Õ'Ÿ£Ö' :Ú'›~t'›ì'˜œ'œ¼b'žñG''š,'™¹X'œS'Ø'œä'—ýœ'–u'š†t'œš#'Ÿ˜R'¤yó'¥Qj'£Lâ'Ÿü]'žÜ'šš‹'—@'—;¿'˜hš'–Šù'˜«'¡BÈ' k''¡6â'ž0^'ŸÃ'Ÿ[' o8'ú'˜¯'–À'"·J'—7$'š³'š¾ 'ŸZ£'šÝ¬'žŽ'Ÿ$ì'žYß'šè'œ²—'-N'še'›v'œK]'ž'A'Ÿ9'¡h³'¢kÿ'¡n'¢b'¡ÖÏ'£o'ŸÏ'›‹'›•' !'Ÿ|'›U'ž‹?'žïÒ'Ÿéÿ' ³'<˜'›•'™Ï»'œ+y'›Þ¥'š¥x'›4' …'¡b¨'¡Ê'žJZ'åÜ'¡v' %U'™Ûk'jû'£ˆß'¢´¦'¡K¸'ž{À'œ¾œ'ž®B'¡{¶'£RH'¢c'œ‹'›ÎQ' ©"'¥në'žYÄ'Ÿ×'œc®'šÏþ'ãØ'žœ
'žƒð'¡:''Ÿx'˜uå'—Õ'•Û'Ÿq—'£'''¢=±'§
'¥ä›' á'žÕþ'œF'õñ'Ÿ'1'žo…'šQþ'œpU'•m•'™—' 2t'²'ž±' ".' Ø'ŸV'Ÿoç'¢?Î'¢¼Ó'¡Å='Ÿ=u'œ©ž'œíË'š6V'—î'—gÛ'•H¼'™Å~'›¾·'›º'˜'œ'›jþ'ž=.' l'›ã'•ñ''ÒÄ'˜çö'›•'˜ç¥'›|ÿ'™¿'›ø'"­^'•"'˜#â'—§œ'˜‰'›êŠ'œø'ž0ï'›ùü'žD''ža'Ÿrº'ŸOñ'¡'¤'¡EÖ'šå/'š,‡'¡ò'¶Æ'Ÿˆ' ç'¡1V'žt#'™ÎÍ'š	'™ÉÖ'Ÿÿá' kÇ'œN]'—'™9á'—"X'˜}û'˜[ß'–S'"'"÷'–ãµ'˜Zö'Ð±'œa°'œ;@'š_g'˜ 'šoÕ'až'—–%'–ø('"Ý¢'˜?'™Tÿ'št'›¨§'™Áy'—£'˜ïp'—'›­x'˜^'›Óí'˜{Ð'™&'—£ˆ'•·''âR'—ì'™K'›‡ä'›ð9'š4›'š*×'—.u'—dÅ'™Þn'™añ'"´'–qÆ'–Œq'˜q‰'g›'µØ''Žž'í»'"n'——Ý'–µ'"uW''ºô'YÞ'‰4,'ŒÂú'' í'C<'…—'"½ö'#'µA'Ï7'Œp…''ÈP'""|'"M''t'b'Œšø'Žz¦'Š©K'‰¿'‡e'‰5÷'‹DC'l^''°–''˜Ž'Q'£d''ƒ‰'°^'Í'‰ÎT'‹š'‹"·'Ž'ŽÚv'‹_q'©¸'‹Îa'‡qj'""x'Š4K'â'‹Dú'vù'uÙ'ˆì'‡¦'‹=Ó'Žc3'ŽÌ'ˆ(í'"æë'‡¬Z'‰(ë'ŠXÐ'‹Qi'‡ÊÍ'"¢?'…L}'ƒ•N'…JÚ'"ý'…'‹9ç'‡Ý†'…•^'†ô''¤,'ƒá'‰:Ã'†Š°'†Ü°'ƒ\‡'€Ü4'€i²'þ)'ƒ~]'‰;é'†ÓÎ'…G3'†'ûk'"-'…¹'ˆ
…'…Ð'"Åû'Š¡'†;E'"å''Á²'ƒ_ª'$ç'"l^'†)Â'ƒræ'õô'+'qAÅ'tþ"'€Ä´'v^,'~Î_'ƒJ¥'ƒÌ'"‡'zµ€'s"ª'wÇ'z*¢'{4ú'w†—'x	Ç'xHd'U½'€¡˜'€v'z0Å'zvµ'wµÏ'rŸ‡'}¼'~E'w¦ÿ'p#D'u'ã'yp,'u¡Ã'næ'sB('€[ñ'3N'y\'sYq'vÓ5'€¼'r"L'oA'…‡ã'yÏz'sgf'n°Ð'j	g'm.'s¹-'w)­'z²'qŸ'o9ó'pÅS'nٕ'trš'nn#'k^¦'r•¶'wÇ'~Ó'yO³'h˜O'kqd't§º'p'dÄÙ'e´µ'm¼''g¦'cïí'g̟'i—z'cáˆ'b­Œ'jº'tØJ'oOÛ'f÷•'ix‰'h''cÃè'cÇÍ'o¿'oé'q{>'mM;'g­@'d=:'`FÌ'U4´'_ã:'ZcD']Ê'`B¾'\Bs'`2È'[Ü¡'`2¼'iðE'gÏÑ'_»'[tä']§'[°Û'\$'f2'_*^'`c '\~'Z'Z??']B'b
•'i±á']]ü'TŽ
'fª-'cØ('cu»'j
Ì'm"n'beÕ'ZsÐ'Vº,'SÁ'[ø'S§ö'Lâ½'QÓ'^œx'O*­'V'–'Y']Èf'^jŒ'Z¶'[—'U؞'Sv8'UF']	½'Hæ¹'\{'TÕj'VïÐ'Uñ''WnA'`à\']•O'fg?'c'UÆ?'X:'Tâò'Qn]'Pÿˆ'M'L)	'aéý'rè''i·'^ÇÂÀÀ'17'E[X'6n'>›«'>¥t'Tñg'b;ÿ'3^æ'?…'O=¼'O::'`Wì'\q'ÎT'E+Ä'8‰ò'Gª'K®÷'4H2'GtÁ'=Ö×'?¾®'Z…­'o"'#ºú'Cð;'H¨S'D
'7^ª'OÏp'6¹X'.~':ê'BÑ'Cc7'>ƒz'LŽ5'Zæ¤'BñÖ'Z¹a'ažT'/''*L'C9±'`jo'X˜"'e6'dî'2ü'Tƒ'`B'zúQ'cÐï'!›Ã'0"i'ZhŽ'Nn'N~X'<@Æ'<Å-'K'ì'K'·':'ñ'EV'>oS'[ 'g2"'1à'@;­'V4ê'G·}'PÆ
'6½Å'6Ÿ¹'D/]'C'@°'Q©}'jrç'0±¾'¥'?{-'F»'?D'=Þg'>ø='OЖ'!ž¥'?°Å';¿_'5'>¢$'7×µ'BP'Eÿ('$@B'3‹s'4Gm'!ëƒ'ÜV'™ç'/zË'5À-'2¤/'42Ô'/œ'9°V'>ˆL'9`ì'9¾Ø'4P'<¹'1Ž'0Û';Ð'*9µ'4³A'5o'2¹Ä'/pÉ'1Ö1',¼x')'*'G'î"&þ_'0['¦-'(tý''p')±e'(ýï',—í'+ÑG'"ܟ'j«'›z'ÑE'*î''¬V'-¾'4¨"'6Â',$õ'.©'(ÉÐ',i'5¯6'7W)'9'A…ü'5%Ä'+¥É'-lÙ'(·'*~°'0ؔ'1ý•'+¿ê'*Ä)')È'*>'-™'.ßr'-«'/Ì2')¤N'*¯\',c}'3#š'3U*'5Ô­')Òx''×z'&)—'',E''@3'$ ç'%L')Wy'&Œ'²1'Æè'ØF'§&ô¥&éjø'	CÜ'"¹'Ï+'@'˜¥'ä'–#'v'Ý`' NÊ'!d—'Œ'ˆ''Ë!' '`b'Q‡'n"'#R+'!H'2='°'"'<É'®`'½'"æ'õ<'äñ'h"'!|Ò'!‹é'$[C'"•'¶|'T'$؉'"Ñf'$@Ú'2Ë'b''#™ý''…w'#_O'$œú')‰È'&™'$m>''#c''#'''N{'#P!'&0',ù'&>k'Êp'zô'#´«'%žm'"œD'$rt'"!Ö'!ˆ'!Âô'"û{' %'"ø'(rÍ'%±Ó'?' Óé'"Í' +L'%ç'!zY'
''2Ò''"7'$÷Ê'$Τ'!‹Â'ô±'!–î'$å¤'#½¢'¤ñ'Á'B'Ê0'ÍÓ'í':Ø''ní'Ò'iX'a'$DF'#ûs'"ßK';›'Þ@'Ñf'§Z'ç'r5'÷b'OŠ'õÝ'Š'hi'Ðá'"ö'M'ú'ÜA'_'!64'!îŠ'éÖ',µ'Àö'ð:'sÿ'I;'p'š­'!ZÓ'ºu'¡é'+C'â<'c¯' ¿d'&S'¹Ã'·¢'z$'C'ô8'Ç'Ÿ'áL'ßE'±1'ã'Vr'">'û«'Ëq'6•'É'†Š'ž{'m'Þß'"V'Ór'ør'Š'œ2'´Ü'CS'O''øy'è''$þ'±¥'!ñ'1'ˆ·'VÁ'.ò'ÇÍ'ÿÛ'¡9'î"'u'Ü'o
'¹w'¤š'x>'	o'òÖ'¸…'×á'¶i'Ó'€''.'Ύ'°Á'sž'²—'×Ø'd€'sê'òÊ'ž'‡¿'iÄ'PØ'÷'¿Ÿ'Ý-'ë'Â'Ý'ÚA'D]'*'Ez'–'Æ^'÷Ü'ø'GÕ'kÒ''''{7'‡'—"'½©'Ÿr'ˆ'4â'àÂ'úÃ'té'!^'ñÎ']b'9¢'ˆ_'‡"'E™'—D'.‹'<'¬z'æ'žš'eP'Û¡'Pl'	'*¢'á3'Îä'ÖG'»]'¾'XH'™«'no'ùs'Åû'TÜ'ò6'™™'z'"X'Ê­'—þ'_Ì'uo'iÇ'¾»'ÅO'€'ƒj'æ'¨'•®'^¹'F¥'%I'u'À7'½Ä'ŸÙ'¾¤'­¨'Ey'£i'|'È'_¢'\'s'Ÿ 'Gö'ðf'ì'M€'Êo'ڏ''Æ'Èä'
p' õ'$E'þ'–4'"V' :'ŸÇ'Н'F'J>'ra'ƒÌ'O‡'â'0Ï'ߜ'ÇÄ'=›''­p'zî'ú'è'vX'"¬'ïu'Ó0'½æ'@Ò'_ê'ŸT'w\'ª']'WM'ËÂ'¶'8'"¿'Ì
'4ã'
é'\Ô'^º'îU'™~'\˜'Ù$'"Ç'(™'¦'F|'Ò'Ŧ'¦%'Á'ðF','¢š'\''öø'%'h	'|Ö'E?'#'Ÿ'ž‰'"'Ôr'½T'²Ÿ'Ì's'ÏÃ'Y^'¨'Yy'¤Á'§ž'×'¡' ‰'¦'Ÿì'e´''ì©'¦T'ùo'''ȶ'×f'Ãû'?‹'ï/'Š'E'€'«'ªZ'pÈ''â*'Ãô'pK'gK'Îc'›'&î'9þ'¬A'ÿ¡'<¤'я'Ž;'!'-Ë&ñuK&ñ«T'°'í~'
$a&ÿ^w&ú''àM'Á²'ßÜ'ü`'Õ¸'±…'˜4'ãp'$'\l'B'•D'Ù'Z'/'`Ã'œ'¸'Çì'wz''[ '
€á''¤'ç'w
'v½'á'<X'C'ž–'Ü+'Üc'с'¯ 'ª¤'¶'d'´†'Ýy'‹'-§'¥à'÷û'Ě'ð­'_2'h¾'Ou'_'§Ù'å°'—'3‹'žà'°œ'1–'ŽÌ'œ3'ÆÚ'fH'Fý'S'Մ'f	'¶'¤%'
–'*'!Ò'îX'R§'¨+'G('W''CÁ'1r'ϊ'¹w'ó;'½'Sç'ß' á'

'ÇÍ'º_'$¢'x‹'§n'®à'ð³'ÄÎ'X'b`'Ë'	!£'	0|'	P'ŒD'Ýß'
P'Óã'	Óê'd'C 'tg'¨%'8Ã'-)'AM'>ð'x*'i'Q»'t '
f›'|¼''¬"'2'4l'ï;'Äò'
ç'ë.'µ'"f'³{'VÓ'ªw'q›'ÇÂ'
­'üâ'$'
Õ'½¬'
Ë'
ch'ñ	'X‹'
a0'–Ø'
¤)'Š)'
š.'
Zu'	ð´'F?'Y'
ñ'ø'
›Ù'™?'
B&òVY&ßÜg&èîã&í[n&ós™&ôýÿ&ø>Í&ø÷,'qç&ÿ*S''¼'+}'V''j'P©'i 'tô'g'W'p'}³'ÏH'Ži&ÿ†3'ÖÊ'ÅÀ'aX'['+'é˜&ÿ"R'¬'ä°&ýêí&ÿ~o'Cš'Ý"'w.&þ5Ñ&ýû‡&ûm^','&&ÿ='oî&üR'¶']É'3'€A'‡&ýdU&þÎ>&÷×^&êØ&&Ջí&Óù&àQú&âéÚ&Þd—&äµý&ã¨(&ë˜`&ï֊&ïk¢&ëG9&êð¹&ív÷&ól&èM©&äöå&î}Ø&ò§&û™Ù&öy&ñs&ïÐT&ä_š&ÚP.&âo&í#¾&é>&éч&àšÑ&Ó¯h&Õê&éM&ç++&ð7&ïZo&ï	&÷ÏS&ö(&ñ>—&íù	&é©F&í`³&ëä"&ô—&÷Â&ôž‹&óa&õ&õœE&ñ¶O&é{;&ôó&ëÊ&âû›&å"Õ&Ïq"&Ä6N&Î&Î@;&Õ5&ßT&ÞÑ&Úl>&äÆ&ã'&áÒ &Þú¹&ß{l&ãëó&å¡&ä&á‰&á¬"&à‰›&ٍ&á½×&å'&ä€v&掘&è®l&í,&붆&ã\•&ÛÛ&ØÒ&ÞzÊ&ç­&æ)Q&æZK&én&&ífJ&ì\Ö&ælÚ&æë¬&å¨c&äv
&âši&ç&äæ&äc&ܨÌ&â±æ&ãÃ&Ý·A&׈®&Ü´¤&ÜÈ &ÞÓ[&Þ\¨&Ü%Ä&ßt&Ñ£/&Æß&»qÝ&ÃÖ=&Ì&ÒlÈ&Ñw&Ȧ¤&ʈ·&ÈKÃ&ÑT&Ñ£¯&ӌ &Ôr<&Ùž&Øúñ&؃ß&Ô8&ÑEŠ&Ô54&×NÃ&Ût&Ý':&×öÙ&ԅ_&ׁ¡&ήà&Ï	&ћ2&ÐÆ@&л&Ïï"&Òu\&Ðã&ÎwÍ&ЖÜ&ћ<&ÎJ&Êâ}&Õa&Îiì&Ò³F&Îi{&ÊÀ¹&ЁÅ&ÊðÏ&Í#—&ÆWn&Å7
&ÉÈ0&Çú>&Åbî&È#D&ÎcÔ&̇A&Í®&Ä¢—&ÄGµ&¼ÏP&À{¢&¿¾©&Ǿ?&ɧÆ&ÄUé&¿eû&Æûx&Âãb&Ë4æ&É=&¼9¢&Æzˆ&ÅÝL&Á~%²§!%·¦%´Áà%¸Ô¸%´§Y%¹bJ%Âðû%¸g%·¶o%¹F%%·ÅD%»ò%µ¡%ºì~%·r¡%ºm%·Ó\%¼b%ËïÍ%ÁmÎ%®ôC%©ÅT%¨Q4%¯ãõ%º|%¿ŠE%Â,%ªfÖ%¨ ý%«"%¶&o%Á,/%·òp%¯co%¯õˆ%±(%­3t%º3™%¾f%±Ì©%¬®%¦ÈK%¯fZ%»V%Ë©T%Ä»;%°Åº%ªêk%¯á9%·Þ %»Mî%Ã~%¸o
%®j{%¯ë¡%µ¢%»wÕ%Á%½lû%®Æõ%©"Ü%°$ª%°šÆ%·ÊÑ%»"%²âÞ%®F˜%§À-%¨œ½%«[¦%¼Á%¶šÔ%©S2%£Ñg% 5³%¥"1%ª6%²×%­Í%¤'T%£eÀ%¦¹P%¹[Â%Â'Ý%Ñú7%²p%¤8% 6Q%¡	²%«=%¯%¼%¦ÊÁ% ›%œŽ9%ž x%¡%­%¨«X%£Ií%ŸU%˜f%¥ŸÑ%¢íª%«:N%¨«ý%¡ y%£/õ%šŒì%¡Ðo%¦5%¦ÛV% Ø%œs	%™›%˜:%›yÄ%£"%ž÷%™–%"új%—*F%—á$%y'%ŸëÅ%šï—%"'õ%"m0%—óÕ%–P]%–ÙÄ%š¬%"œ?%'"‹%üÞ%"¼v%'œ†%–Ý%"Ù%Í€%"/%p%–‹0%›;Ï%`Ë%ŽäJ%ŠÌÅ%‹,Z%ŠÎª%Œ›%'	è%Œ4÷%‰L'%†‡j%"÷F%‡y¡%ˆ-%F%‹°«%‡½%…<%†o]%…¹3%‡01%Š™8%…Èi%ƒL´%'`ˆ%‡¶›%…Šù%"2¥%…‹‡%—Ü%ª%|Ö¨%€^7%|—ô%ä%'Sâ%€f%v%y=©%wÓR%y
Ü%x"%xpŠ%sÊó%s0%nš%r¸¤%rù\%q°y%lâ%o\€%mžÈ%oÎÈ%n~%s='%m£a%k€:%g|B%hّ%eo(%l£'%jœ
%k*%eI$%dM%bÁ%e›Ð%eŒ%eÀ‹%_>%c6œ%^¦õ%aÃ%a1à%dC™%aÏ%_ë%]9,%a[€%^¢p%b'%bç%aœ\%^f%`Ì%Yà^%\%[ãª%Z'%WÒ%WEV%U÷‰%WN~%Wø%ZÉ%YÚ%\'"%VaG%X˜ü%Uwº%Wfó%Vl6%Týd%Ua%T—'%SK¤%f,t%RH^%Tžz%PÌR%T4Ç%Q¶%O¥«%O­¢%Rù«%P-?%Rh7%M#r%QI"%N²L%N?%\W'%Vè(%Ie{%M%HŒš%Lï%I^—%JBþ%JË;%I}Ö%F´ª%IB%Hß%Hä%HÓÒ%Oîô%G¬\%G'%D¢%E¬§%DÉc%HÚÔ%Cwº%Dô£%CàÏ%C{"%BA%C3%BûÑ%FC;%B±%E¬0%BBµ%FîX%Bñ<%H ÿ%Bý–%EÏ`%Ei–%FUg%C±‰%FÔå%Bô¾%Dà%A%G{%B'%Fmõ%G·n%G–\%Gv%K¿ %Gï%Jj%F/í%I7}%FË©%FñZ%DbA%C'‡%@xï%Auû%@L%C'_%=h%NȾ%:û¡%@«—%<É:%BÓ^%?J¨%@%>Ž7%@"v%>ht%F>À%>ž¶%E÷µ%DÉ°%Fññ%Aÿ%Bé"%DÔß%F
%>òÛ%E|È%>¦O%Dÿ-%B]õ%B×X%=%ƒ%<˧%8a%;±®%=@9%>ˆ%:õÙ%;ûR%8&%<Ë%<\±%>'%<'Ì%@Jü%=CQ%9i‹%8ì´%7$'%7+m%<7»%:"ë%=Ð5%7'(%8m%8
®%H¬È%Mç%Lj%G­%<²%4'%%;7®%K37%=Iä%9ïä%8=»%6²Ð%;r%7ñ÷%7uÑ%:¼%=é%:X:%D›Ý%>"¶%@
%>"<%D0±%IÏ%HÜ%QtY%_׆%SÕN%K½]%Bëu%F"Ø%E$%RUî%T°®%YæA%Iz´%?ڌ%CA8%`>é%J®$%K÷¢%A"%GŽ%BM;%GaE%B¢%Dzÿ%SùY%H¸€%EÔ%%F=7%A5}%A½r%>ˆ×%Câk%>AÂ%Aµ0%@3ü%@ËÝ%?v^%A¾6%>$K%G¡-%UÙ¸%xô"%p)%YÛg%N¦Ð%T–¹%L'|%l@%E0ç%LYÉ%L8%Hmí%HÓ %K˜›%Gî%JŒc%IŸy%OL%Kƒ%O
¦%KÙ%Oè(%G&Q%D¶0%C-#%Jn%NËâ%v»Ü%ii3%a}>%IÆ]%VÄë%Oö
%Z5Ø%R›ƒ%L›ý%C¬*%I˜¦%E±}%KN^%QoÂ%aJÄ%\!%Wóù%M¯æ%Hï%C¾[%IÄ2%EöV%Sìj%PÉ/%Zµâ%LHø%E‹*%CÞ%L¢%Aí$%K &%FN¢%T8¾%FÌ%JøŒ%D!{%HR%F£©%J+õ%IÕø%LÎq%Oðl%b@Ë%f¼Ó%P–%Kíö%M-W%Jê.%N%-%K %N˜(%L¹P%e_@%RÉ0%TV‹%Qg%T<ã%V0˜%R~o%Oր%V4†%Yb%XCÌ%R!Ž%Tžþ%R½"%R¦Ó%UȚ%`€%XÞ¿%\ý%Z:™%…ŽA%YUi%Wº%^¸k%i-ì%c&-%kçv%kGP%nø1%|${%¸§%vrÂ%ˆ×N%'Û%‰yq%‡Kš%"
%'­p%… Š%~ë%'}%–Êó%–E %›
O%³MK%½¡F%–ʍ%x2!%‰N%ž.ª%­F±%£»%}%ƒ¤T%gžñ%†Âþ%‰[%y†'%g[
%yœÀ%‹ÿF%z6%bX3%UºC%>ïÞ%GøK%Spc%T %KÁ %?õÈ%G™%[/f%W%M#¯%Hm%EƒÄ%O\ò%~ç,%'(å%Oà%<‡	%Y—!%‡cØ%†3%V"@%Bpf%=%R.%j4ù%t¡Ó%f>Ú%C:¾%DHˆ%N"Š%Q^‰%U¥á%Póâ%hGN%WK¬%D‹ö%B"–%GÜ1%[—M%Zï%pªd%jàŒ%A%0P%0Çx%5w%J&%e>÷%`7	%Ktz%A÷¹%?Ëß%;Bi%@Šæ%9*æ%6_%AZ«%KÈc%H¨O%?TÚ%Hº%B»M%6Äg%9Û¢%N;C%Hë6%5ø%)í,%&…ö%7"º%A]}%0F
%-ãª%=gÊ%B8g%82ã%/3t%)r%%j%/v®%+ð·%)Åm%&:/%$kN%*-¬%/¼ˆ%/|S%)Õ%mð% "ÿ%!³¬%)¥P%$É%$«Ù%%ï‡%DÖ%Â<%AZ%&ۃ%$³	%!aK%þ_%KË%8X%ì7%‡Ç%rM%A%—%0Á%‹%d?%
õ8%cß%ðÙ%¦Æ%U(%Ѽ%š%âö%ä%óº%Œ%öb%
Ð%T%Ä%·Ø%rÈ%ÊÕ%\O%+ú%ß%e€%F|%
¡Ã%؋%í5%è·% v%j{%ƒÈ%tÿ%5íÖ%˜%Ô±%Ãï%;Ð%
½%
¬(%š\%	Ý%	_%í¥%´%(«%–%75$ýœs%eû%å[%y($þ>$ü3‹$øƙ$þÒ$ÿ±6$ý9$üöÒ$þÚ\$úˆ*$÷«¤$÷å®$ôñ@$ö;*$õú$ô±Ï%²Ÿ%gj$øQ$ñÚ9$ò/+$ô,Í$ôæz$ïTs$óò$ð#
$ïð$êQ$ñ£$剋$è`$æk.$ôzx$ñ,‰$çù3$ãrŠ$ã†$äÁ$$ä×[$㔡$ê‡Á$çŒD$êŒO$îe"$ñ;s$ëÔ$é`$牕$éé¬$ëÁÐ$î!Ì$çô·$ä{Ü$à±$âïª$à@Š$ã$à'×$ß-Â$Ýt$Ü¥$ێœ$ÝÝ2$ݲ$ázm$ïßá$ßáR$Þb$ëÍk$òJ$æ
$ߢ3$à–ž$à¦á$ßßÀ$Úû[$ߖ$ØV½$ÝE$ÝJè$Ý
1$ظ$ÚϤ$ٍ~$Ù[$ÙD°$Ú½ù$׫^$ÜË$Øì>$Ú)Ñ$Ökr$Ûæ´$Û	$æá$ä$	$Útú$Ü<"$Û·$Ú|õ$۝"$Ú"¹$ۋ2$׏$ÔÁ9$Øqë$Ù¡$Ù¢¸$Ýóy$Þsv$Þ݄$ם$Ôbj$Î$Ïú¤$ÐBà$Ô¹$Ïü¤$Ôë$Ó|o$Ø¢\$Ò¥4$ÕÖ$×IP$Ô5"$Öì†$çpN$îþ$û‹š$Þ%G$Ñð³$Ò_—$КÐ$Ó!$Ù8Z$ÒG]$Ս"$Ï•$Ò±À$Ò0¨$çu¯$ÞHö$à($åcV$Í©$Ì
d$Ñ#ñ$Ñ_$Ø'$Ô~$×Ì $Ûúp$ì"ç$å…$ݗH$תÖ$Ín)$ÌU=$ÐÆR$ËX'$Ê·.$Ï $Ìõ$ÑUó$Õef$Í~P$ÌdÒ$ǯ$Ë8ñ$Ùþ×$íVŸ$áGp$Ñ)ª$Ó!ï$ÑCþ$ã=
$Θ;$ˉÍ$ÎY^$ÍŠ$Ìé$Êxý$É:.$Ç13$Ê^¤$ËÁä$ËV$ÉÞa$˃Ë$Å«2$Æ<›$Ä£Ô$Ì\$Ë==$ʝ$ǁ$ÍqÄ$ÉÔy$É 7$Ç4
$Íþ®$Ö
ö$ã°!$Úe($ÎXI$É'$Ìa0$ÉE&$ÈW$ÉqÜ$Î¥Ï$Ґ‹$ÏÝK$Ë{T$ÑQ‡$ÉÂ"$Íq$ÇôW$×ÏU$â5'$×7}$Ì™$Í¿}$͘
$̉$Ìï±$Ï;þ$Ê~Æ$ÊÕD$ÍEö$Òwm$Ó¹Á$ÓÏ«$Ì´1$Ïj"$ÉÞG$ΰ2$ьÔ$Úû$Ï÷"$Îk"$Ʀ¥$̪ì$ÈÑ¥$Í/$Í-ø$Í«Ç$ɁÖ$Ð@ö$Ï_'$É£™$ÌÎé$ԍX$ÐE2$Ò $ÏS>$Ô.Ž$ÍÖà$ց2$ÕÉ$Ï…$Ìçû$ÎÆ$Íøÿ$ÑÚL$Ì0F$Í»$Í5è$̈Ö$Êý$Ï
'$Ç.8$Ўt$Èê¨$ÎvK$ÍÑä$ÐÃc$ÌÅ&$Ïå$Èâh$̐•$Ê®µ$Ò-$ÌÆô$Ñe)$ύ{$Ï7 $Êå1$Îv‹$Ïö²$ÎÃd$ÎÑô$Ð~&$ΟÙ$ÎcÖ$Τ™$Љü$ιM$ÒØ;$͞^$Ú–$Ôg$ؐr$ÔYØ$Î{Ö$ÒÙV$Ïí|$Ñ˙$Βã$Ï<½$Ðñ
$ͅ	$ΦU$ÎlJ$ÍKD$Яô$Ño$În$ØÚà$Ó?v$Ӈ$Ñ@$Òãp$ËZ$Ð$ÉûŒ$Ñ0ç$ú}Â$ÕmÄ$Ì"$ÊI$Èö %1t$Ë|ï$Ùœ$Ò~G$Îæÿ$Çøc$Ъ$Ñ`K$ÚéD$Ò#$ÜÇ$Þ
Ÿ$Ökˆ$Ϥ"$ÒJ$ÍöÊ$Òêí$А‰$Ú^ü$Ókm$Ñ!$ÍFL$Í/$Ð\–$Ña$Êúx$Ì×+$ç¤$Ñؼ$ÓY)$Õ$Ϗ$ÖdI$Ӈ
$ÔoZ$Ô¿Æ$ÕÞ$ÓJ$ÑÓC$ٗ	$þ½p$õ™$Ýÿ­$Ù%ö$âÞÛ$Û~$ÓüT$Ò'$י$ÖY9$Ûýt$Ù¦¥$×ûë$Ó[!$Ö‡$Ր$ÚìP$ÝTù$âÈ$àÙ$ÞY$Ø-8$Ö´O$ÛÓ$äÁû$ܵ—$Üÿa$Ü>$×»Œ$ÒuH$Ø&$Նü$ۄ$؄n%~%
{%Î.$ó} $ãB$ÝØ¢$ø"'$çè»$â†{$ø¤Ã$êãy$â
ø$áß%$ޏà$攀$ÞÑq$áJÄ$Ý°'$òâN%‹\$óOl$倔$æõ±$ä¼$éÈ]$èn¶$éΫ$èÏ/%ï$ärí$édG$ô_¨$ô1$è5Å$êóJ$ï»$î"$ìÕf$ò¦'%©¸$ü7Ü$쎑$ꩯ$ì•3$õ
x$ñXF$ñ9l$é$d$ðò'$ïpA$ô~ã$ô$ütm$õ9R$øý$ñ|I$õ*$ö?±$ü³T$üT1%þ"%ò†%c…$ø‹Û$ø=¿$õöx$þÀ3%êë%5¦%9%ˆu%5U%ÏÐ%û"% ©%½%
>¤%ˆ%Ìr%mÖ%Åå%
ؾ%Ý%ç+%ì%!à©%ÖÃ%^½%­Ž%8û%Tn.%9
%.Œ˜%%ü%ïr%	%%¼Ü%7 %!&—%7zb%?cç%*–C%!È<%+Ï%7c–% 2C%…K%-%.wã%/´©%Xx‰%sÊÓ%‡¢F%q		%.<%Xª%Y"Ù%Xíe%/T/%+qh%•"$Â`—$íI%,"M%b$ð 2$㲐$Æ¢0$Áþ£$Ú£ã$÷fÜ$å$$ВP$ÒW«$Ý$åkM%XX$ô?$ÖÄ¥$´M$±þÑ$µ+˜$¯	±$¨ÞS$½¡'$Äv´$Å$"$ßò$ðÈ$ó©l%
9%T"²%‰w·%,\$戈$ÞÑ,$Ý6`$±©o$¢E$¦‹$±C²$§Â¤$žˆÎ$±Ø$®°v$›yä$—PÙ$«ÊÀ$¬)$™X–$§þ•$¯VÛ$¯ÅO$°V¢$ªjœ$¥¬'$Ÿz$Õs$¢¡w$½Ì%$é7$äϛ$Ƥû$ÉÄ$ɘÓ$»&_$²³$¸–k$וx$Ô×°$Îf™$Ç ¹$ª­V$š†$¢ø$­Çé$¤‰µ$µªw$Ì‹$­ÜÐ$za$ ê$§d$ (»$ž<#$ªP^$²‡˜$·í·$›–Î$™J$»Äi$Èñ$ªñQ$šhE$•iŠ$—¾2$¡In$™þo$˜ÊL$ž
º$'/$"¬w$˜q¨$–7+$Ž³Ý$'5â$¨Sé$§ÛÆ$"YÉ$'$•çº$ 8«$‰•.$ˆ¡y$‹+`$Šàþ$Œ{•$"_$Ž
p$ˆ§K$‰ƒ"$…Λ$…$"‡[$Û¾$œÂ^$'#É$ˆë!$ˆ
1$‰Ý¬$Š'&$‡Vå$…$"æª$‰nË$‡°C$ƒÌô${¬$ƒ,E$ˆŽG$†ö$…ÊX$…Á$†—$ŠS¸$Œ©Þ$‰œÝ$ƒ‡]$"€d$''Ë$¼$ƒ9$ˆ2Y$‰¿™$"À'$}÷d$|2$|sH$^ß$s¿Ü$t!ÿ$mÁÌ$k‹à$nºõ$z]$z¤š$|ƒ$~˜ $ŒRž$vPg$|²¹$t	Y$sÄX$r¹$uFÕ$uáì$®$$…n	$€7G$rà¹$oO$n'¡$tƒ$q8$vJr$wŽ™$}®Õ$uèk$sz¨$maL$pxý$o‰—$r;^$oU$tí¢$vµ½$tà#$lk•$l$3_$lÁ³$j¢˜$p^*$ll$lÚç$k%¤$nXÃ$l/A$kÙÛ$i
$jhë$hQë$n=[$lÁŠ$gÍo$cð¿$i-à$u¼
$€¸ú$||¾$u3$iàË$f2$eÆ$eï2$e,%$g/$d×ë$nƾ$xåÇ$t[Í$bî¦$hÇa$i
î$w$´$€Œb$nª²$a­,$e¨$gX$l~ê$qBi$'_>$‰2$ŠÛ1$'›$s¸m$dýð$g ®$kØÃ$nC-$h'Ó$c´U$f-_$h¨Z$fà$fCK$eôÏ$y÷ë$^ ;$_"$dý
$f
Ò$eR¬$ež$`ó$^Ãt$_!•$fûñ$muì$•Û,$'Z»$r…¬$c"ð$x6Í$}9"$njA$e}$fù$c˜‰$q1€$g÷œ$cw $`O$^Gl$^ôV$a3­$]Eò$dä˜$b—$a×Ì$[%ï$cÿf$lDÜ$kœj$cf$aPh$[S˜$`<½$^g¿$e‡'$_¸Ó$e.?$ƒŒâ$†£Ÿ$f»÷$bKê$^҂$`VÑ$^ðR$`É'$aØ$qR$uFa$i$´$eèY$`I™$_Ç$bPñ$]øF$hqÜ$†"0$…ó¤$`6Q$YãG$Z´$_èX$Z'=$`D$Yfø$]`H$]~­$h'»$d>´$k2–$`œ$^Zï$Y6$[–>$UŸ$]ìb$€K©$z»5$]nv$[D-$ZÁ®$asD$^Ø$[,,$[»$^¬$ZR$[
$YLw$^Là$\PK$ežÁ$h$†íq$Væ$bä$tM($eŠ–$o¡P$s¦'$ai¼$[!¢$V+$[®å$Yâ$\Ù2$]¦]$_§
$].œ$c]Z$_,/$a`å$^5$i@$]Š"$b€¦$_ßó$l¨]$`9ˆ$a¦w$^þq$c÷‰$e1E$jº6$bVj$gî$`¬i$c¿y$VãE$Xdå$SdÁ$b(Ú$\Õ$ahÉ$ZZþ$cWV$eZ$`ã£$X6@$kÆñ$_¿f$ce–$WÆÞ$\Šä$[&â$hü$d¬$$_Z$ƒ§$iC6$h²s$n$b$jºš$hƒÊ$xF*$uëA${<‹$rwä$w.á$sôå$|-0$t¦Û$rOç$ldg$spg$w$}›í$n½$‡ìÍ$mMs$xóT$|As$ ÓÈ$yY${‹%$z˜¸$~ç$}?º$¨ç¼$Ë£W$ÄO6$¨4$¤e$—ªg$‰»¸$}ý\$S.$v¶i$vŠT$xŒ$x+$ؚ$""|$t…¨$m2…$n–³$'Šà$"6$…¥b$"qH$€jÌ$q,ê$‹fÒ$'Ѥ$ˆÝ$v‰w$'%n$|ô,$ƒkÍ$–8£$ŽJu$hå$kÖ$pµñ$}­%$"Ë$×1$'M¬$hªª$_$aåb$k2£$v¥º$ju $hký$la<$l3J$^$k$o_"$i£ý$fVÃ$^Î$mÍ0$[q½$i
Ã$fª$nøY$`¥ß$fÄ$[±¸$dП$e?è$kÉ0$dt™$j¢M$b¡$…xg$–[$Š:$jw²$mÐÉ$z '$ƒ.$mÎw$m0$e$lQ$n–«$oà$l½h$lþÈ$b¡O$lôÛ$eEÚ$d%ª$eÍÙ$j|$hn±$q»Ñ$g0$$pŒ_$p…Ñ$}$m/ø$hô$eœª$m©ï$h½Ã$pf[$lE$n‡$nmÆ$…1s$'Hô$‡:V$mXC$mR$iö¡$v6c$pDu$rð$og-$€I=$'òT$t}°$g* $vU'$~ÿI$w‰q$k=c$s:$x"Ú$–g$™Û$…ào$mþ'$|çs$vŽt$|`Ø$ˆÍ…${«Ô$lƒc$tFÈ$mÞ$tL°$yIÃ$‡˜}$†çé$[u$ë"$€Ú"$xƒ+$€ˆÀ$r¹Â$"³$'$ˆ]6$tT#$€Ð¦$'Ô$€‰Ó$pÿ²$|>Å$}Á$…}ª$¯è$ƒDÝ$~õ$…Qr$‡îÈ$…©Ü$ƒ¹½$‰ñY$'Ù}$~î$}àm$…ë$'Y$Š°C$'_˜$"{H$6û$‡=ï$Šå:$€!+$ŽÀ²$ƒH
$n<$'·$€š‰$‰ø$"åã$"WÝ$"­$Œ!¥$‹îW$'
Ä$ŠØt$‰2$‡<$Žƒ	$ˆUË$::$"ì$™&l$"[$$—jÃ$™G'$"ø!$‡Š$'$—«Ì$–g¹$…<Û$†ž˜$ªÒ$‡à$'ðˆ$™²a$Œ!$…Il$ˆ3Å$•4t$"$'ú`$‹ÒZ$Ž$k$ûÇ$'Àæ$‰/$‹ÿg$žƒö$¥RN$™âä$˜I$"H‡$"sù$‰¦$Š'J$ˆÐ$v$Œö+$›2º$¸ÿ$Áïú$°†$œJÒ$– k$ª9»$©Á'$¤[¤$©­$¢Éÿ$¥¾¥$êƒj%ü`%/^$ó\þ$Ú^š$ºò$­™$°Ð"$øœÅ%€ù%¨$àx%âQ%$$ù*$ö¤S%x»%%¦%5#j%k%.ÃÈ%—)&jÈ&Q³%šÚ%†e%ªN@%IÀà%ùâ%F2%žov%šWÐ%šñl%'kë%Í?q%èÛ%¦Ø&1.‰&˜%ž%¾%¹Ÿ±&/­&¾§Ú&ÁÒ&'`œx(#¯['®©1&¯·%²è%c¬ë%…'i%ˁ§&"r'U&æ]&'OÜ&;Í%w˜%oç%%†1d%ß)ª&ü/&ƒ1'/"Œ'&J0'"£&Mù\%¶·Ã%'Ÿ'%¿'"&#óì%ôô &I"&DzZ&Gia&	û&Hºî&Ÿ7%¥òk% õ±%Ÿ¾+%d·]%Qý¨%x1³%°¯%™#%;¦B%!mb%‡RT%'¹2%|9%ÊCÖ%¦¼
% õž%8l%6N%Ñ+Å&(´%¢Ôl%7Ùd%?/À%¿œÏ&ÕK7'ŒPP&´–}%Ðuô%¶2Þ&6úW&͌é'¬7d'Ç4&e
&Ý)&3\Ë%àîW%ÝüÅ&W\B&k­À&
%ÏcÐ%½Èˆ%—èY%[±¾%:Ã*%†n›&7œV&Ôª&aM%eñ% I¬%»o%U†è%WJo%&xw%[ƒX%E¶×%wÒ%?Ö%Õ?b&±ê×&ƒë§%Úu%I?U%[£Ú%vZ%{ÛÍ%ÝU½&½ãß'H,Ø'-â&‰š!&[¶G&‹˜2%å)	%ŽAƒ%5&ö%âû%)Ìk%:éÒ%![%F…v%¾I&BRî&‹¶æ'	¤'0&ºíï&ž©_&!åÑ%%Ü%2B%½%_M¹%PsË%B
í%Z&	s&0ºÊ&–T—&Pyè% 'I%0«ù%4ô±%_Q1& Á%ë¨%ƒr$—'›$œ>Õ$ßp—%u1V%)/%ç—$¿Ô$¦ :$©U™$?$˜"Ÿ$œ—Û$j,Ò$‰Ý$ÃZó$èÍ·%4Bf%|M$Þn$"ÖA$zØt$sèÃ$p×*$©%$$'¡›$­Äã%(%F%<¶¹$Þ³V$œþÈ$¬«ù$=-$h‡Y$^=V$I"W$cxd$›$©EŠ$ªrá$€9$E‡$V‰ë$ƒ:=$‡áH$RÑM$HIM$\óð$'h7$Š $"?W$Šº`$sº!$X]½$SjX$2åz$:Y»$"e$·Êô$¯ò;$ÀØ
$™U¦$Ws$FŽ·$}sñ$™@Ÿ$tŽŸ$a'Ü$'@ø$‹Ÿ$m/ü$Wï'$S‰$Ðâ¸$žî[$T‹±$@_€$`K}${Ǻ$RÃ$Kt$H'b$jƒÒ$eÙÖ$FÎ$N}š$sÿ$Hˆ$/@Í$9Ôû$>E¹$9+¦$‰µ{$ËÄý$"€($Fh:$S¼c$?j$)ØZ$'Ät$-ƒ$&,$(C,$?ê$ƒ)f$¹~$¨¿$‡›Û$ tÄ$˜h¡$JöÅ$6~$$þñ$4V$"Ü¡$$"Š$@ª$F+($6¶$N$IŸ•$(b$/€º$(f$<ì$×$­i$"ì$:ã™$"¯_$ˆÓÆ$B¡$3Là$ °Î$ÍÍ$.$Xì
$DJ$5Pt$ <î$$ƒC$Bî$>¸ß$>ä$mú¨$n$CK$3±§$)U«$JX$ƒ$<{T$Œñ$ƒäÁ$s¾$†Çô$ZÈà$0u4$@¼±$Tp$8l]$/>…$L$DÀæ$)àú$ñõ$ïÞ$9ð$/£´$¬œ$>L!$Bt$Bz$XÀ»$C¹`$$ßÀ$0¾‰$O2_$nâ$`Œg$+cV$þ|$0¾$'£$Ât$=³y$Z%¨$*òø$#×$#~‡$0 $f‡$²$:¯Ë$Mö«$,Üä$!79$8I$79"$d"D$R Ï$}«$;Ý$¸p$\$R€$â$'J$Ñ$f¿$2˜[$!Ãy$´"$
›'${ê$AM$SÜ$úÞ$sU$o$	ú$	°$Ǩ$³J$$	kD$fß$î‡$	³¾$îþ$"œ$+$Šï$ó‡$ak$
¢w$l¨$'$Î$$™à$"×—$•À$NzÌ$,_Œ$NŽ€$3
$
r0$ñ5$™º$(ÊÇ$÷ø$¡q$×$"¶$	«å$
ì¤$
¿$êT$bî$^"$Þè$|›$($C#$Ý$fH$úÖ$Ó]$«…$ê~$¢Ã$î:$DW$1"ž$.'±$ïÖ$%™$ÉR$G$ë†$h'$Ž•$dj$6£$o€$mÃ$eŒ"${‡k$-׿$pì$`ì$$1³$Œè$©è$$}-$y^$<÷ì$*öE$	íÕ$í…$=$ˆ$"Ø$Ð$(§$X$(Ü$å$kÜ­$!ž$Ê$¹?$ýš$Ž$‹$sB$N+$|$:$€†$®¹$†C$ñ$0ÂO$<H$î"$k$Á@$‡¤$"q$wˆ$2¢²$_	)$7~®$Œ$Óâ$"w$à©$S$F1$·š$Nª$üñ$—A$.æ$g$™n$ùL$	ԟ$`…$DT$ši$›
$‰š$	øß$-	$,$т$!Ni$9V¦$G[¶$ë»$Ê$@=$"$Ýs$97$
«£$ת$›j$› $F,$!¨^$=Â$"Rº$-$Ó$ðÆ$E$Ó$	$#ì$!Ö$‰É$M¾$j^$€ó$Qle$FûÈ$YU$fò$˄$ÅÒ$8$³$	r$¯Þ$ÉÖ$Û'$ Ðn$3,$Èj$
¿%$¨A$6]${·$'¹$x$L¯$'?$
´œ$	†k$
D$
 [$
"y$[‹$
½$&¡,$ä'$°$
'þ$ÓØ$5_$%Ë$Œ$!Èn$l=$&$
`Ä$üÆ$5ðý$Žù×$Œß$-È¿$/b•$O!
$7'$
2$
C$%j$(‡$‰¤$)è$SŸ$!Á$"g$	<ˆ$ˆ[$'¤$	J¶$	»$@ú$	úç$Åê$	Ûà$<Ú$[\$Šf$	¿$C$©7$Ò½$	¨$ý$jo$×P$8:A$ ÷v$¬ê$µ$	Ò$
I4$
ή$	ï¥$­j$
$t$$
m.$ÖÒ$,ºÉ$†b$"¾Q$+̆$£š$³$
»$m$4$7$­H$%$5€$S4"$Hd™$°$Ýè$hK$ét$
óì$°ˆ$ï$ËÕ$
4¼$2'$oÕÓ$Œx™$>•»$·n$
à¾$ß:$	˜$õð$
~{$
ú$
FU$	Â;$Ç
$
eö$ÞA$	z‰$‹\$:Ó$)µ$çQ$(ô$
#4$7f$ûÚ$"‰û$Gg$/
ý$q,^$Xce$˜Â$
š­$	ó$Çb$ä$dš$	l$Ù6$	oa$
™A$	êb$3"$è°$9$]$¢$Sé$•æ$$øÂ$*õÑ$Èh$i$X€$k0$ý$U$*cÿ$Hô¼$.áS$60$§$¢x$9$ãÁ$
Ew$´Ì$,È$&õÑ$o†$D\$
<å$h%$;©$½>$h°$Ês$åµ$Ú¢$ÿg$@ð†$IaH$+N$¦ $3š$§ƒ$º‰$ÒÌ$s$;IÏ$>äÊ$ûî$$‰Ë$$ù8$Ll²$PaÅ$ ÎM$Š—$‰¤$"t$†]$zO$L$Ì$K$'ö$ŽÙ$,·î$'5$S^$ÙK$pn$œ›$՝$0?$Ðf$'v$B'$HÚ$ $é'$!Šþ$HO$od$>œ$.æŒ$'$†'$$W$N$#œ+$lX$"#$ÕY$³'$êo$[f$$!õ]$)Ö$‡×Æ$—Ç$O8é$# ¬$DÁ$Y'\$6$
\$Þ3$/¡$(Õp$.Eé$¤$I$Ô¶$B-$!$،$wv$¨$$ý$æ/$H™$ù$E$'ß$v4$4Ã$zP$"¼$Õõ$á$ª $ʛ$2£$Î$<Å>$Dí_$2ß$6þ$¤$$™ˆ$ãú$î'$—Ù$#Î$"ß$'í$ÿô$h"$>e"$Œ$ã$ƒP$.¿k$!($Yµ$µ9$ì$ð»$N©$†$Ø$—ÿ$4"Ê$Y9U$=†ª$ U$¸J$";°$>U$û£$$ ç$$òÍ$M$=[¡$E=$Œîô$5E³$$­)$Ž\$!<÷$"$!"¶$‰$"-…$!|'$!"¼$$î'$&=Ö$"c$#1j$$ZK$IÌX$Qvb$4s¬$'£¹$%åŸ$ϙ$!tÅ$!g\$#J$!ßU$&I$[-p$‡™ë$Wq¬$&óF$!0Ý$$U$#Àa$%ˆ
$Ü^$$$%ÃÕ$%X\$ \*$(zg$$1Y$"ˆù$¨ï$$K$!ÚG$$ž9$!¥m$)Ó¦$B<¿$RÚB$:I$8ò$6Tµ$3±$,Dñ$+n$/ŸŠ$N¥P$ml$NtF$+\…$+(†$$c$'@$)æù$)Þ¤$4ú‹$:¦¹$,"Î$' "$(Õ$2I~$/uá$+Vt$'%$--µ$6§$EÕQ$^NW$]·M$=ùÐ$0Aq$'ö$8…$9)¯$?ü5$>òá$7#i$,Hr$*Ý]$+YË$L,Ç$vZß$_5ß$0O‹$2$.C•$,'‹$0>´$=y$4åé$B»þ$Cç¹$EÉ$/6L$/ŒT$4ÂQ$UK$vƒO$^¦Y$0ÞÊ$5]ã$>—Ÿ$I>ë$=‡0$5Ë$1k$2¡b$/H)$3Oþ$?P©$BLé$J…$B$%$;cU$<'E$2b×$<×$;úž$6ï|$.^Ø$3®$$5ô$@k†$;P$$7Žy$4…l$@{$DÉü$FîO$9ù3$5À$1<"$5îú$3†˜$:.H$5U$:?Õ$?Ï$Pù—$5Çó$Atk$F…$I$?Z$@Çe$>c¢$]°$¨Ð$ÊP<$œ}a$n5Ú$^>$Ýú$izŠ$BҚ$A'?$IÖw$G©E$Uo$^œ¸$T¹$JÞ8$HR$=Ŭ$B€º$?šZ$E©T$H*$$Q¡$Yâ$YÆ$Jӏ$Iò>$J¦V$]™$Yù$Wy$Fÿc$J|½$Kîm$`Å	$s(©$aí€$JÉV$MÎí$K$$dR\$Ât$yB©$QÎ($MEF$MÐ0$i_p$Pm$\ô$xâ$—]$|Ý$i"$ü7$`Ú+$c¢E$w¦'$ip$¬—*$‹$cfe$QÇ;$Rªï$UŽn$tÐI${†û$v€H$j§†$vøn$w_£$yT3$~v^$'š$ƒ$nè$já$‰ØE$m£"$|Bí$€hW$S²$}Iv$u̶$ƒƒ#$v&$†éJ$Êj%þ´$Ý)$ÌLó$á`¼$æµ¢$¿åw$·ú!$Â÷©$ ®c$	y$¤§$"*"$ƒÃ${Ð$Š'Ú$Òôj%&˜%#|‰$ÖÿÁ$Æ'$«Øj$‰I*$‹A©$¢±($py$‰úå$¨(%Ô¼%*'u%
S#%
ÆF%%W¦%ÍU%$0§$Þ"$¦Ïç$‰9`$˜àdÀÀ%5ؙ$µY@$X$í$2‡$9Må$@$²:v$ÉñM$YöQ$"!$¸‰$[Bö%#[$Ë;€$nM8$Kú$6Pþ$e#$@C,$ø"#çà¡#ÿô¥$4Ïó$î¿]%˜$'
Á$‰Š$í ƒ$â¿ô$½ƒw$Àˆ»$o£8$0A#öA$?$$ñg$vôå$ׯ$ýÕá%³–#&jA&f%'&$»=?$mk$ï%lgô$äÀ$|ªÇ$§§	%'ˆ2&?mB&#%ÁuŠ$öx$;L$æ^$7+—$&û $%]Ç$ob±$º¬ð%ð$Õ$© +%
Ÿ!%»µ%`Ñ$±¶Ä$<TL$da$îþ0$$O#Ôkí#؍·$)Zì$ìqÙ%×6R%¿š$÷Ðk$6S#笃#Óð¸$³)$–ºa$²f"$SÅ$Zò#讄$,×$)$Rx,$W5©$C€X$æê$º†$PŠ$sôÖ$?­×$»#é»#üG?$¶\$ fä$²l#æ6Ï#åä$Óµ$uì#÷(ô$
#‹$‹'$9ï¸$L$‡Ü#ô¸í$Žª#ñ+A#¶Øo#®ÁG#ˉT#óÇ$JÓ$èæ#Ô¢­#Ê;#È"N#ۏÉ#á(#í\p#âip#áÚä#Ñ¢5#ÐYã#ËÇ=#Ôxù#éÛ¸#ôÀš$s$
|Â$˜–$$ó$0€'$)O$.ò$Œ#$<$†¸$Fñ#þ¡·#Æ¡â#Æá#Ï&J#ÑVØ#ݶÒ#ì,#ýgG$oš$	QŠ#Ûn#Ó²2#É,#Â=Þ#Â#ÕtH#ʑ(#¸/ã#ºAt#ßf1#Ü^#¿gÙ#º#¹Xµ#§#¤–—#²@#¸,ÿ#³?6#³ãŒ#£ïh#ŸE#ÁÛ #Ãý¤#"#™&#þÑ#¤hû#±*ƒ#¤.Ø#'…d#‹œç#Šµ8#"r#–"Ò#¢˜M#˜ÃW#èm#ˆºü#"	á#y$#Ÿˆ<#'=$#Ž,#Œú'#"(C#›Ð,#Ÿž5#'Tò#Šú;#‰³#Q#‹Î#Ó#ŸáÝ#u™#hÒ#™í#š¿#¡]5#¥Àº#»\#Èè)#Ìoœ#Øo6$	U$m'ò$v›$'å¼$,§5$Wªc$r"Ÿ$IÍ$2ú²$4pP$=¯ô$/À™$
p$9¥$q@#á™	#É=J#Ý#ä'Ó#ú+ï$T¯$íË$7R$	$	Ä $Q¸$Lž#ûA2#ûR®#ðJ|#ñ»'#öZ`#ðWñ#æô3#âËK#îÁ#ëL #ÇzY#Á#»æ¯#ËËk#­² #§'O#¦³Ø#¥J/#ªîÀ#œ¨›#•»‹#–˜ô#'çË#ÀÙô#øqß#×y¬#—ãc#'\9#Ž¾#O+#•œ£#
[#Žj†#Žo´#ž`#ªüV#»˜ø#¨†#M˜#‰;¹#‰N,#Šyo#‰Î|#‰J#‡µ#‰õ
#‰Û£#R|#¤²ý#óˆ`#ï"Ë# ç#ŽÅN#Œvg#‰{ÿ#Š¨#ˆÙ±#Š&S#ˆÊ"#ŠÁ#‹w#'ûÑ#'Ù#›ó™#¢H˜#ºŒ#Á#©Ü#¥3#­·C#­BÑ#°$™#¯§'#¶#´\M#¸R#Ɔ'$¯M$é#É!S#²×#­n4# >¯#™_ó#sŸ#€¨#ó$#™Eå#œº1#£:5#¡i#¡ 0#¡…Ô#¨Ã›#¦µO#§Ä‹#§v#¥\´#¢x]#¡ª&#Ìý#ŸÐ'#œ¤#Ÿü,#ã#šË#—¨#­&d#ؽl#ɏÄ#œv# ¶º#'›ç#'sƒ#Ž0¹#f¯#C#ŽÏ9#‹1Â#‰M#…°T#ˆ4#ˆ³ù#ˆé0#ˆùÝ#‹U¢#‹$H#"k¸#Š
ú#Š¾#‰¾±#Œ-#˜jj#œÀ-###Œ…n#ŠAâ#‰ÌJ#†MÝ#‡Y#‰i# ç#§Ô<#"d#ˆûR#ˆ&›#…êÐ#‡‡é#"(#…áô#"ÇÄ#…Vø#ƒ6`#†4'#ƒW#†Ê#†d#‡Ø
#"ž#ˆ>A#‰ñ#ŠJä#ˆRñ#ˆô€#‰|è#Œ#…î«#…ڝ#†ud#ŠçA#'˜›#–}<#Ž.#‰÷'#†' #‰ é#Œ}#'³#–:õ#–‰¦#˜œÞ#"!•#†á#†p#"ì¾#ˆ¼#†Wm#Œ¨¢#Žåþ#‰NX#ˆm/# Á"#¢\ƒ#ÀØ#ˆÚ#ˆl#…u±#'
Ý#‰VŸ#‡Í#‡	Ç#ŽPâ#'éû#Œõ¨#"ž›#¬F#—GÐ#‡CŠ#ƒË'#†0#Š¹º#~é#"»2#‡>#"Ê#…Ëö#†D#‹û­#Ó·#–"#Ž2Z#‰WL#"È-#†¤¤#‡æ]#‹Ç#‡.¶#ˆªy#…®$#‰ã#†Ø#‡Òi#†$#‡bú#…ü¥#†ÜK#…Þ*#ˆQí#†g#‡H'#…•Ÿ#ˆ{#†^#‡^#"£A#ˆ·Ì#†m¼#‡Ð¤#…tU#ˆÝÞ#ˆr#‹
È#³$#àÆ(#¹hd#'u#Œb#"g&#¦h9#¬g¤#–ìT#Rü#Šw"#‰Ž
#‰/ú#ŒÌ#"N#˜ýŽ#Âú#Œðr#‹'#Y¼#‹d#Œ®•#Šôa#ŠÇZ#Š #Ž2w#©Ü#å#‹Q÷#ŒçÑ#Œ3¶#‹†#‹˜J#V#‹é#‹Ø#ˆÉr#‹"L#"ñ8#Ÿ©‰#"»¡#ŒØy#‹½x#Œ\#Š7–#»»#3Y#ŽÛ#™Á÷#"2Ã#Š‹#Šà½#‹Þ«#¬#'2o#­|##ʝ§#ªpý#Œî#‹þ€#‰S#Ž¨˜#Ž"F#Ž²×#‡#'ü^#Žba#Œ'x#¢Iø#©œ˜# œ#Ìf#Œ9
#Ž}#‹˜
#"ì#ŒÆN#Ž#‹­&# •#‹
—#é°#Ž?#›•Õ#ÌÔ¿#Ðk—#œ¢ #7 #Úû#"§–#"ýS#•Þ#—·#žì]#œm·#•‡[#"'0#•Ô
#"zž#'ó#ËÇ#•Â–#­^Ò#§«Š#YÒ#ŒÓz#–À#')#‹,Œ#ŠbD#‹¯#Ž»º#•™¬#'°"#'jb#£ù¯#Ë#ºË#"úZ#ØY#'ñ#'eF#' ð#˜H£#"cö#"WU#'Û#'ˆ/#'"ç#"^,#}/#'…Ò#'#—ƒ$#•Z2#ŸÓì#ÛO#"¨Õ#œHR#­pé#œ>î#"Ù;#"qþ#—Tá#"PÛ#• #'_#"Bd#'ï#"T2#£ëÒ#Áü#³PÚ#¦Ñn#£Q÷#–º#š» #—×-#•à#"ˆV#"#˜¿#—#˜Dû#–Y#–ˆ#•%E#•€Ç#–)5#—Ÿ#–"0#™¼@#›<%#™ß#™~î#šµÚ#–Rj#˜ÍŸ# ¨#¤2.#õä#¢­Ú#«óœ#ªLò# ð#šÀ#˜&#™~Ó#Aõ#«ì®#§ª•#›ÝX#™Pé#œÇX#›DZ#›K´#šb#¥'#É³#Ÿu\#™X#™ Ð#™9#˜Â<#˜<#š;#šÎl#¥0#³š!#²÷î#¥Zò#ž:#œþ#ÅÝ#Š¸#™l#"r»#˜tW#˜*#žø#£³ï#¬D€#£šx#Ÿ™é#ø]#œ"#œEû#î##žî"#Ÿõ#Ÿ.é#¤þû#£G#¦§p#«Ãt#¨·#¡Äå# ‡#Eº#œ…"#šeñ#šØ'#™AG#£¨Û#¡1×# ª#¢ªæ#©¯#¨†#§éÁ#¢)@#£#­³I#¡l#ý<# 	#ïw#¡<#£|#¥«1#´%§#­S'#§l'# aT# Ê0#§ëð#Å
#œb#Ÿ?«#¢"º#¥!5#©£k#¥(#¢Aä#iÙ#¢ö#«'n#°­í#¨
Œ#©Dö#©'T#§È£#¡ì# ÙA# at#¥Õ#®hà#«›S#§õ4#¥Ô#£V¹#¦Ml#¦¥ö#©+û#¥+#¯>¹#¡+-#¢":#ž‡Â#ŸDZ#œks#Ÿ™U# -™#Å'#«¬#–#›ë"# Áø#¢#°I?#Æk#ÕN:#É]#ÄóI#·"¬#±¨#¬È­#­#Z#«³ù#¬#©3h#¨Qò#£ê<#§L#¡|C#£Ji#¦¼3#¨:¶#¥P#¥Þ8#¡²‰#¤·6#©'C#¯V-#§xJ#¤ãÛ#¡ÃN#¨®æ#¬ÂÍ#¯É™#¨Z#§±µ#§âT#ªV#¨"Ú#©8È#«ð#«p6#¥U#§š	#§W™#±3#¯7;#¶
Í#Ö]p#¿Ï#¸T#¶»#²ùð#¯Êº#°«Ã#³£E#¯µû#ºr#´_¤#µ£Ÿ#µ–²#»Xo#¼¨–#Ãaž#¸ó<#¹ð#¼ÔŠ#ÈVm#ÈoÒ#ÁŸõ#Á·>#Ç]A#½#ÌØ#¯–#²
1#±ëg#ÁÔ#À3˜#¶Æ"#±=Z#¶–…#É!'#ͯM#²˜&#«×#¬2±#°rO#¶¸#³Œ#«WÁ#°ÊO#µš¨#ºô#±V#²bK#±'#¶=#ºìÀ#ʹÃ#»j#ÂwÃ#ÀîÄ#njÙ#ùÍ$36$¨J#öâ*#×®h#Éð#¿{*#»Úb#¸8ö#»1u#¶ð(#øƒ#ÑâŠ#ÐÈ5#È´Š#Ùn³#Âr,#»bb#À›˜#ÆNÌ#¹ï…#¶p#²‹#¼iÏ#ч
#éeû#ã:Z#Ìݕ#ºªn#͗¦#Óü#Ç`¶#Âɓ#יš#ÍPW#½7«#½'Œ#ā#ů˜#彩#ëÊÃ#Æôõ#ÉG#Á,#ÁL#ÆÚ#ÀGñ#Õ®ò#Ä5Å#Þ
Š#ægë#Î÷#À¤~#¾ß€#¾–3#Å{6#ÎÄ#ʧ#¼-ý#ÏÍ#¾9#ÁN4#É(#îû1#ñ#Ӛ]#Î:#ÑLÎ#äb|#ôhd#à<S#͛Z#ÃW3#ÕÙv#ëBÇ#ب<#ÅM+#ÕØ#Ôe#Ì%ù#Å¥N#Û4™#ó¡]#òj#ôTž$%c%$éu#ßu#˕¡#îra$öþ$B
­$ûl#ßî#ÇYÏ

==> anc/LateM_Spectra/LSPM_J1748+1143.fits <==
SIMPLE  =                    T / Written by IDL:  Fri Sep 27 15:54:44 2013      BITPIX  =                  -32 /Real*4 (floating point)                         NAXIS   =                    2 /                                                NAXIS1  =                 4170 /Number of positions along axis 1                NAXIS2  =                    3 /Number of positions along axis 2                EXTEND  =                    T /Extensions may be present                       ORIGIN  = 'Institute for Astronomy' /                                           TELESCOP= 'NASA IRTF'          /                                                INSTRUME= 'SPeX, IRTF Spectrograph' /                                           OBSERVER= 'Your_Name'          /                                                OBJECT  = 'LSPM-J1748+1143'    /                                                IRAFNAME= 'LSPM_J1748+1143_tellcor_merged' /                                    TIME_OBS= '13:46:10.349412'    / Average UT TIME OF ACQISTION ('hh:mm:ss.ss')   DATE_OBS= '2013-05-15'         / UT DATE OF ACQUISITION ('yyyy/mm/dd')          ITIME   =        120.000000000 / INTEGRATION TIME IN SECONDS                    CO_ADDS =                    1 / NUMBER OF INTEGRATIONS                         NDR     =                   32 / Number of Non-Destructive Reads                SLOWCNT =                   20 / Number of Slow Counts                          TABLE_MS=        512.452000000 / msec to clock out array                        ROTATOR =        241.980000000 / Rotator_Mechanical_Angle; pos=483960           POSANGLE=        56.0400000000 / Average Sky_Position_Angle                     SLIT    = '0.3x15  '           / menu=2,pos=89000                               GRAT    = 'ShortXD '           / menu=0,pos=719950                              PLATE_SC=       0.150000000000 / PlateScale arcsec/pixel                        RA      = '+17:48:44.54 '      / Right Ascension                                DEC     = '+11:43:53.0 '       / Declination                                    HA      = '+01:10:57.122000'   / Average Hour Angle                             AIRMASS =        1.05740000000 / Average Air Mass                               EPOCH   =        2000.00000000 / Epoch                                          MODENAME= 'ShortXD '           / Spectroscopy mode                              FLAT    = 'flat368-372.fits'   / Flat field image                               NAPS    =                    1 / Number of apertures                            NORDERS =                    1 / Number of orders                               ORDERS  = '0       '           / Order numbers                                  START   =                    0 / Array column of first FITS array column        STOP    =                 4169 / Array column of last FITS array column         SLTH_PIX=        100.000000000 / Slit height in pixels                          SLTH_ARC=        15.0000000000 / Slit height in arcseconds                      SLTW_PIX=        2.00000000000 / Slit width in pixels                           SLTW_ARC=       0.300000000000 / Slit width in arcseconds                       APPOSO03= '3.68515 '           / Aperture positions (arcsec) for order 03       APPOSO04= '3.68287 '           / Aperture positions (arcsec) for order 04       APPOSO05= '3.67269 '           / Aperture positions (arcsec) for order 05       APPOSO06= '3.65702 '           / Aperture positions (arcsec) for order 06       APPOSO07= '3.65024 '           / Aperture positions (arcsec) for order 07       APPOSO08= '3.69993 '           / Aperture positions (arcsec) for order 08       PSFRAD  =        2.10000000000 / Optimal extraction PSF radius in arcseconds    APRADIUS=        1.40000000000 / Aperture radius in arcseconds                  BGSTART =        2.20000000000 / Background start radius in arcseconds          BGWIDTH =        2.00000000000 / Background width in arcseconds                 BGORDER =        0.00000000000 / Background polynomial fit degree               WAVECAL = 'wavecal373-375.fits' / Wavecal file used for wavelength calibration  XUNITS  = 'um      '           / Units of the X axis                            YUNITS  = 'ergss-1cm-2A-1'     / Units of the Y axis                            XTITLE  = '!7k!5 (!7l!5m)'     / IDL X title                                    YTITLE  = '!5f!D!7k!N!5 (ergs s!E-1!N cm!E-2!N !5!sA!r!u!9 %!5!n!E-1!N)' / IDL YVERSION = 'v3.4    '           / Spextool version                               RES     =        2000.00000000 / Average spectral resolving power               DISPO03 =    0.000537494000000 / Dispersion (um pixel-1) for order 03           DISPO04 =    0.000403193000000 / Dispersion (um pixel-1) for order 04           DISPO05 =    0.000322731000000 / Dispersion (um pixel-1) for order 05           DISPO06 =    0.000269226000000 / Dispersion (um pixel-1) for order 06           DISPO07 =    0.000231155000000 / Dispersion (um pixel-1) for order 07           DISPO08 =    0.000202758000000 / Dispersion (um pixel-1) for order 08           DAIRMASS=          -0.00490000 / Average airmass difference between std and obj HISTORY The output FITS files contain a 3-D array of data consisting ofsets of  HISTORY  triplet arrays of data for each aperture and each order,where each tr  HISTORY iplet is composed of an array for the wavelength,an array for the flux  HISTORY , and an array for the error. The tripletsfor each aperture are stacke  HISTORY d behind one another, followed bythe triplets for the next order, etc.  HISTORY  If no orders have beenskipped or deslected in the extraction process,  HISTORY  the contents ofaperture Y in order X can be found as follows:lambda =  HISTORY array[*,0,( X - (smallest order number))*naps + (Y-1)], flux   =array[  HISTORY *,1,( X - (smallest order number))*naps + (Y-1)], error  =array[*,2,(   HISTORY X - (smallest order number))*naps + (Y-1)]  Forexample, for an SXD fil  HISTORY e with two apertures, the wavelengtharray for aperture 1 in order 3 is  HISTORY  located in array [*,0,0], theflux is in array [*,1,0] and the error i  HISTORY s in array [*,2,0]. Foraperture 2, the wavelength is in array [*,0,1],  HISTORY  the flux is inarray [*,1,1] and the error is in array [*,2,1]. For or  HISTORY der 4,the flux for aperture 1 is in array [*,1,2], while the flux fora  HISTORY perture 2 is in array [*,1,3]. For order 5, the fluxes for thetwo aper  HISTORY tures are in arrays [*,1,4] and [*,1,5], etc.  Thespectra have been co  HISTORY rrected for non-linearity.                                              HISTORY                                                                         HISTORY Xcombspec History                                                       HISTORY                                                                         HISTORY The spectra were combined using a Robust Weighted Mean.  The robust     HISTORY threshold was 8.00000.  The files spectra0352.fits, spectra0353.fits,   HISTORY spectra0354.fits, spectra0355.fits, spectra0356.fits,                   HISTORY spectra0357.fits, spectra0358.fits, spectra0359.fits,                   HISTORY spectra0360.fits, spectra0361.fits were combined.    Aperture 01        HISTORY Info: The scale factors were determined using order 04.  The scale      HISTORY factors are 1.31118, 1.33644, 1.15701, 1.02889, 1.01052, 0.961534,      HISTORY 0.877292, 0.968966, 0.945760, 0.983860.  The median RMS deviation in    HISTORY each order is 0.0589846, 0.0614945, 0.0618515, 0.0572340, 0.0525616,    HISTORY 0.0584064.    The spectral shapes have been corrected.                  HISTORY This spectrum was telluric corrected using the telluric correction      HISTORY spectra HIP87182_tellcor_tellspec.fits.  The telluric correction        HISTORY spectra for aperture 01 were shifted by 0.0970622, 0.0221159,           HISTORY 0.00211288, 0.0158298, 0.0375487, 0.0400000 pixels.                     HISTORY                                                                         HISTORY Xmergeorders History                                                    HISTORY                                                                         HISTORY This merged spectrum was derived from aperture 01 of file               HISTORY LSPM-J1748+1143_tellcor.fits.  The scaled factors for orders 3, 4, 5,   HISTORY 6, 7, 8 are 1.00000, 1.00000, 0.946358, 0.961210, 1.02907, 1.02389      HISTORY respectively.                                                           END                                                                             ?Mý?N
P?N•?N$Ø?N2?N?a?NL¦?NYé?Ng.?Ntr?N¶?NŽù?Nœ>?N©'?N¶Å?NÄ	?NÑM?Nޑ?Næ4?Nõ'?OÐ?O?O#l?O2¸?OB?OQS?O` ?Ooí?O:?OŽ†?OÒ?O­?O¼k?OË·?OÛ?OêO?Oùš?På?P1?P'|?P6È?PF?PU^?Pd¨?Psò?Pƒ=?P'‡?P¡Ò?P±?PÀf?Pϯ?PÞù?PîC?PýŒ?QÖ?Q?Q+h?Q:°?QIù?QYB?Qh‹?QwÓ?Q‡?Q–d?Q¥«?Q´ó?QÄ;?QӃ?QâÊ?Qò?RX?R ?Rç?R/.?R>u?RM»?R]?RlH?R{Ž?RŠÔ?Rš?R©`?R¸¦?RÇì?R×1?Ræv?Rõ¼?S?SF?S#‹?S2Ð?SB?SQY?S`?Soâ?S&?SŽj?S­?S¬ñ?S¼5?SËy?SÚ¼?Sê?SùC?T…?TÉ?T'?T6N?TE'?TTÔ?Td?TsX?T'š?T'Ü?T¡?T°`?T¿¢?TÎä?TÞ$?Tíf?Tü§?Uè?U)?U*j?U9ª?UHë?UX,?Ugl?Uv­?U…í?U•-?U¤l?U³¬?UÂì?UÒ,?Uák?Uð«?Uÿê?V(?Vg?V-§?V<å?VL$?V[c?Vj¡?Vyß?V‰?V˜\?V§š?V¶Ø?VÆ?VÕS?Vä?VóÎ?W?WI?W!†?W0Ã?W?ÿ?WO<?W^y?Wm¶?W|ò?WŒ/?W›k?Wª¦?W¹ã?WÉ?WØ[?Wç–?WöÒ?X
?XH?X$"?X3¿?XBú?XR5?Xap?Xpª?Xå?X ?XžZ?X­•?X¼Ï?XÌ	?XÛB?Xê}?Xù¶?Yð?Y*?Y'd?Y6œ?YEÖ?YU?YdH?Ys?Y'º?Y'ó?Y¡+?Y°d?Y¿œ?YÎÕ?YÞ
?YíE?Yü~?Zµ?Zí?Z*%?Z9\?ZH"?ZWÌ?Zg?Zv9?Z…q?Z"¨?Z£ß?Z³?ZÂM?Zу?Zà¹?Zïð?Zÿ&?[]?["?[,È?[;þ?[K4?[Zj?[i ?[xÖ?[ˆ?[—@?[¦v?[µ«?[Äà?[Ô?[ãJ?[ò?\³?\è?\ ?\/Q?\>†?\Mº?\\í?\l!?\{V?\ŠŠ?\™½?\¨ñ?\¸%?\ÇX?\֋?\å¿?\ôò?]%?]X?]"Œ?]1¾?]@ð?]P#?]_V?]n‰?]}»?]Œí?]œ?]«Q?]ºƒ?]ɵ?]Øç?]è?]÷J?^|?^®?^$ß?^4?^CB?^Rr?^a£?^pÕ?^€?^7?^žg?^­˜?^¼È?^Ëø?^Û)?^êY?^ùŠ?_º?_ê?_'?_6I?_Ey?_T©?_cÙ?_s?_'7?_'f?_ –?_¯Å?_¾ô?_Î$?_ÝS?_ì?_û°?`
Þ?`
?`)<?`8j?`G˜?`VÆ?`eõ?`u#?`"Q?`"?`¢­?`±Ú?`Á?`Ð6?`ßc?`î'?`ý¿?aì?a?a+F?a:s?aI ?aXÍ?agú?aw&?a†S?a•€?a¤¬?a³Ù?aÃ?aÒ2?aá]?að‰?aÿ¶?bâ?b?b-:?b<e?bK?bZ¼?biè?by?bˆ??b—j?b¦•?bµÀ?bÄë?bÔ?bãB?bòm?c—?cÁ?cì?c/?c>B?cMl?c\—?ckÀ?czê?cŠ?c™??c¨i?c·"?cƼ?cÕæ?cå?cô:?dc?d?d!·?d0ß?d@	?dO2?d^[?dm…?d|®?d‹×?dšÿ?dª(?d¹Q?dÈy?d×¢?dæË?dõó?e?eD?e#l?e2"?eA½?ePå?e`?eo4?e~\?e"?eœ¬?e«Ô?eºû?eÊ"?eÙJ?eèr?e÷™?fÀ?fè?f%?f45?fC]?fR"?fa«?fpÒ?fø?f?fžE?f­l?f¼"?f˹?fÚà?fê?fù,?gR?gy?g&Ÿ?g5Å?gDê?gT?gc6?gr\?g'?g¨?gŸÎ?g®ó?g¾?gÍ>?gÜd?gë‰?gú®?h	Ó?hø?h(?h7C?hFh?hU?hd²?hsÖ?h'û?h' ?h¡E?h°i?h¿Ž?hβ?hÝÖ?hìû?hü?iD?ih?i)Œ?i8°?iGÔ?iVø?if?iu@?i"d?i"‡?i¢«?i±Ï?iÀó?iÐ?iß:?iî^?iý€?j¤?jÇ?j*ë?j:?jI1?jXT?jgw?jvš?j…½?j"à?j¤?j³&?jÂH?jÑk?jàŽ?jï±?jþÓ?k
ö?k?k,:?k;]?kJ?kY¢?khÄ?kwç?k‡?k–*?k¥L?k´o?kÑ?kÒ³?káÔ?kðö?l?l:?l[?l-}?l<Ÿ?lKÀ?lZá?lj?ly%?lˆF?l—h?l¦ˆ?lµª?lÄË?lÓì?lã?lò/?mP?mp?m'?m.²?m=Ó?mLô?m\?mk5?mzV?m‰w?m˜˜?m§¸?m¶Ù?mÅú?mÕ?mä:?mó[?n{?nœ?n ¼?n/Û?n>ü?nN?n]<?nl]?n{}?nŠ?n™¼?n¨Ü?n·ü?nÇ?nÖ<?nå\?nô{?o›?o»?o!Û?o0ú?o@?oO:?o^X?omx?o|˜?o‹·?oš×?o©ö?o¹?oÈ4?oÎW?oà'?oñö?pÅ?p"?p'c?p91?pK?p\Ï?pn?p€k?p'9?p¤?pµÕ?pÇ£?pÙp?pë=?pý?qØ?q ¥?q2r?qD??qV?qgØ?qy¤?q‹p?q<?q¯?qÀÔ?qÒ ?qäk?qö7?r?rÍ?r+™?r=c?rO.?r`ù?rrÄ?r"?r–W?r¨!?r¹ì?r˵?rÝ?rïI?s?sÜ?s$¥?s6n?sH7?sZ?skÉ?s}'?sZ?s¡#?s²ë?sij?sÖ{?sèC?sú?tÓ?tš?t/b?tA)?tRð?td·?tv~?tˆE?tš?t«Ò?t½™?tÏ_?tá%?tòë?u±?uw?u(=?u:?uKÈ?u]?uoR?u?u'Ý?u¤¡?u¶f?uÈ+?uÙï?uë´?uýx?v<?v!?v2Ä?vDˆ?vVL?vh?vyÓ?v‹–?vY?v¯?vÀß?vÒ¢?väe?vö(?wê?w­?w+o?w=1?wNó?w`µ?wrw?w"9?w•ú?w§¼?w¹}?wË>?wÜÿ?wîÀ?x?xB?x$?x5Ã?xG"?xYD?xk?x|Å?xŽ…?x D?x²?xÃÄ?xՃ?xçC?xù?y
Á?y€?y.??y?þ?yQ½?yc|?yu:?y†ù?y˜·?yªu?y¼3?yÍò?y߯?yñm?z+?zè?z&¦?z8c?zJ ?z[Þ?zm›?zX?z'?z¢Ñ?z´Ž?zÆJ?zØ?zéÃ?zû?{
;?{÷?{0³?{Bo?{T*?{eæ?{w¡?{‰]?{›?{¬Ó?{¾Ž?{ÐI?{â?{ó¾?|y?|3?|(î?|:¨?|Lb?|^?|oÖ?|?|"J?|¥?|¶½?|Èw?|Ú0?|ëé?|ý¢?}[?}!?}2Í?}D†?}V>?}gö?}y®?}‹g?}?}®×?}À?}ÒG?}ãÿ?}õ·?~n?~&?~*Ý?~<•?~NL?~`?~qº?~ƒq?~•(?~¦ß?~¸•?~ÊL?~Ü?~í¹?~ÿo?%?"Û?4'?FG?Wý?i³?{h??žÓ?°‰?Â>?Óó?å¨?÷]?€‰?€
d?€>?€?€'ò?€0Í?€9¦?€B?€K[?€T5?€]?€eé?€nÂ?€w?€€v?€‰P?€')?€›?€£Ü?€¬·?€µ?€¾h?€ÇB?€Ð?€Øõ?€áÎ?€ê¨?€ó€?€üZ?2??ä?¾?(–?1p?:H?C!?Kú?TÓ?]«?f"?o\?x5?
?‰æ?'¾?›—?¤o?­G?¶?¾ø?ÇÏ?Ð¨?Ù?âX?ë/?ô?üß?'¸?'?'g?' >?')?'1î?':Æ?'C?'Lu?'UL?'^$?'fú?'oÒ?'x©?'?'ŠX?'"/?'œ?'¤Ý?'­´?'¶‹?'¿b?'È9?'Ñ?'Ùç?'â½?'ë•?'ôk?'ýB?ƒ?ƒï?ƒÅ?ƒ œ?ƒ)r?ƒ2I?ƒ;?ƒCö?ƒLÌ?ƒU£?ƒ^x?ƒgO?ƒp%?ƒxû?ƒÑ?ƒŠ¨?ƒ"}?ƒœT?ƒ¥)?ƒ­ÿ?ƒ¶Õ?ƒ¿«?ƒÈ€?ƒÑW?ƒÚ,?ƒã?ƒë×?ƒô­?ƒý'?"X?"-?"?" Ø?")®?"2ƒ?";Y?"D.?"M?"UØ?"^­?"g'?"pW?"y,?"'?"ŠÖ?""«?"œ€?"¥U?"®*?"¶þ?"¿Ô?"Ȩ?"Ñ}?"ÚQ?"ã&?"ëú?"ôÏ?"ý£?…x?…L?…!?… õ?…)Ê?…2ž?…;s?…DF?…M?…Uï?…^Ã?…g—?…pl?…y??…'?…Šç?…"¼?…œ?…¥c?…®7?…·?…¿Þ?…Ȳ?…ц?…ÚZ?…ã-?…ì?…ôÔ?…ý¨?†{?†O?†"?† ö?†)É?†2?†;p?†DC?†M?†Uê?†^½?†g?†pc?†y6?†'	?†ŠÝ?†"¯?†œƒ?†¥U?†®(?†¶û?†¿Î?†È ?†Ñt?†ÚF?†ã?†ëë?†ô¿?†ý'?‡d?‡6?‡	?‡ Û?‡)®?‡2€?‡;S?‡D%?‡Lø?‡UÊ?‡^œ?‡gn?‡p@?‡y?‡ä?‡Š·?‡"‰?‡œ[?‡¥-?‡­ÿ?‡¶Ñ?‡¿£?‡Èu?‡ÑG?‡Ú?‡âë?‡ë¼?‡ô?‡ý`?ˆ2?ˆ?ˆÖ?ˆ §?ˆ)y?ˆ2J?ˆ;?ˆCî?ˆLÀ?ˆU'?ˆ^c?ˆg4?ˆp?ˆx×?ˆ¨?ˆŠy?ˆ"K?ˆœ?ˆ¤î?ˆ­¿?ˆ¶?ˆ¿a?ˆÈ3?ˆÑ?ˆÙÕ?ˆâ¦?ˆëw?ˆôH?ˆý?‰ê?‰»?‰Œ?‰ ]?‰).?‰1ÿ?‰:Ð?‰C¡?‰Lq?‰UB?‰^?‰fä?‰o´?‰x…?‰V?‰Š'?‰'÷?‰›È?‰¤˜?‰­i?‰¶9?‰¿
?‰ÇÚ?‰Ð«?‰Ù{?‰âL?‰ë?‰óí?‰ü½?Š?Š]?Š.?Šþ?Š(Ï?Š1ž?Š:o?ŠC??ŠL?ŠTß?Š]¯?Šf?ŠoO?Šx?Š€ï?Š‰¿?Š'?Š›_?Š¤/?Š¬ÿ?ŠµÏ?Š¾Ÿ?ŠÇn?ŠÐ??ŠÙ?ŠáÞ?Šê­?Šó~?ŠüM?‹?‹
ì?‹½?‹Œ?‹(\?‹1+?‹9û?‹BÊ?‹Kš?‹Ti?‹]9?‹f?‹nØ?‹w§?‹€w?‹‰F?‹'?‹šå?‹£µ?‹¬"?‹µS?‹¾"?‹Æò?‹ÏÁ?‹Ø'?‹á_?‹ê/?‹òþ?‹ûÍ?Œœ?Œ
l?Œ:?Œ
?Œ'Ù?Œ0¨?Œ9w?ŒBF?ŒK?ŒSä?Œ\³?Œe'?ŒnQ?Œw ?Œï?Œˆ¾?Œ'Œ?Œš\?Œ£*?Œ«ú?Œ´È?Œ½—?ŒÆf?ŒÏ5?ŒØ?ŒàÒ?Œé¡?Œòp?Œû>?
?Û?«?y?'G?0?8ä?A³?J?SP?\?dí?m»?vŠ?X?ˆ'?õ?™Ä?¢'?«a?´/?¼þ?ÅÌ?Î›?×i?à7?é?ñÔ?ú¢?Žq?Ž??Ž
?ŽÛ?Ž&ª?Ž/x?Ž8F?ŽA?ŽIã?ŽR°?Ž[?ŽdM?Žm?Žué?Ž~¸?Ž‡…?ŽT?Ž™!?Ž¡ð?Žª¾?Ž³Œ?Ž¼Z?ŽÅ(?ŽÍö?ŽÖÄ?Žß'?Žè`?Žñ.?Žùü?Ê?˜?f?4?&?.Ð?7?@l?I9?R?ZÕ?c£?lp?u??~?†Ú?¨?˜v?¡C?ª?²ß?»­?Äz?ÍI?Ö?Þã?ç±?ð?ùM?ü3?ß?‰?4?&ß?1Š?<5?Fß?QŠ?\4?fÞ?q‰?|3?†Ý?'ˆ?œ1?¦Û?±…?¼/?ÆÙ?Ñ'?Ü,?æÕ?ñ?ü(?'Ñ?'{?'$?'&Í?'1u?'<?'FÈ?'Qp?'\?'fÁ?'qj?'|?'†»?''d?'œ?'¦´?'±]?'¼?'Æ­?'ÑT?'Ûý?'æ¥?'ñL?'ûô?'›?'C?'ë?'&'?'1:?';à?'Fˆ?'Q/?'[Ö?'f}?'q$?'{Ë?'†r?''?'›¿?'¦e?'±?'»³?'ÆY?'Ñ?'Û¥?'æL?'ðò?'û˜?">?"ä?"Š?"&0?"0Õ?";{?"F ?"PÆ?"[l?"f?"p·?"{[?"†?"¦?"›K?"¥ð?"°•?"»:?"Åß?"Ѓ?"Û(?"åÌ?"ðq?"û?"º?"_?"?"%§?"0K?":ï?"E"?"P7?"ZÛ?"e?"p#?"zÇ?"…j?"?"š±?"¥U?"¯ø?"º›?"Å??"Ïá?"Ú…?"å)?"ïË?"ún?•?•´?•W?•$ù?•/œ?•:>?•Dá?•O"?•Z&?•dÉ?•oj?•z
?•"¯?•Q?•™ó?•¤•?•¯7?•¹Ù?•Äz?•Ï?•Ù¾?•ä`?•ï?•ù¢?–D?–å?–‡?–$(?–.É?–9k?–D?–N¬?–YN?–cî?–n?–y/?–ƒÑ?–Žq?–™?–£³?–®R?–¸ó?–Ó?–Î4?–ØÔ?–ãt?–î?–ø´?—T?—
õ?—"?—#4?—-Ó?—8t?—C?—M³?—XS?—bñ?—m'?—x1?—'Ð?—o?—˜?—¢®?—­M?—·ë?—‹?—Í)?—×È?—âh?—í?—÷¥?˜C?˜â?˜?˜"?˜,¾?˜7[?˜Aú?˜L™?˜W6?˜aÕ?˜lr?˜w?˜¯?˜ŒL?˜–ë?˜¡ˆ?˜¬&?˜¶Ã?˜Áa?˜Ëÿ?˜Öœ?˜á:?˜ë×?˜öu?™?™¯?™M?™ é?™+‡?™6$?™@Á?™K^?™Uú?™`˜?™k5?™uÑ?™€n?™‹
?™•§?™ D?™ªà?™µ}?™À?™Êµ?™ÕR?™ßí?™êŠ?™õ%?™ÿÂ?š
^?šú?š–?š*1?š4Í?š?j?šJ?šT¡?š_<?šiØ?šts?š?š‰ª?š"E?šžá?š©{?š´?š¾²?šÉM?šÓè?šÞƒ?šé?šó¹?šþT?›ï?›‰?›$?›(¿?›3Y?›=ô?›HŽ?›S)?›]Ä?›h^?›rø?›}'?›ˆ,?›'Ç?›a?›§û?›²"?›½/?›ÇÉ?›Òb?›Üý?›ç–?›ò0?›üÊ?œc?œý?œ–?œ'0?œ1É?œ<c?œFü?œQ•?œ\/?œfÇ?œqa?œ{û?œ†"?œ',?œ›Å?œ¦^?œ°÷?œ»?œÆ)?œÐÁ?œÛZ?œåó?œð‹?œû$?¼?U?î?%†?0?:¶?EO?Oè?Z?e?o¯?zH?"à?w?š?¤§?¯??¹Ö?Än?Ï?Ùž?ä6?îÍ?ùe?žü?ž"?ž+?ž#Â?ž.Y?ž8ñ?žCˆ?žN?žX¶?žcM?žmå?žx{?žƒ?ž©?ž˜@?ž¢Ø?ž­n?ž¸?žÂ›?žÍ2?ž×É?žâ_?žìö?ž÷Œ?Ÿ#?Ÿº?ŸP?Ÿ!æ?Ÿ,|?Ÿ7?ŸA¨?ŸL??ŸVÕ?Ÿak?Ÿl?Ÿv—?Ÿ-?Ÿ‹Ä?Ÿ–Y?Ÿ ï?Ÿ«…?Ÿ¶?ŸÀ±?ŸËF?ŸÕÜ?Ÿàq?Ÿë?Ÿõ? 2? 
È? ]? ó? *ˆ? 5? ?³? JG? TÝ? _s? j? t? 1? ‰Ç? "\? žð? ©†? ´? ¾¯? ÉC? ÓÙ? Þn? é? ó—? þ+?¡À?¡U?¡é?¡(~?¡3?¡=¦?¡H;?¡RÏ?¡]d?¡g÷?¡rŒ?¡}!?¡‡´?¡'I?¡œÜ?¡§q?¡²?¡¼˜?¡Ç-?¡ÑÀ?¡ÜT?¡æé?¡ñ|?¡ü?¢£?¢7?¢Ê?¢&^?¢0ò?¢;…?¢F?¢P¬?¢[@?¢eÔ?¢pg?¢zû?¢…?¢!?¢šµ?¢¥G?¢¯Û?¢ºn?¢Å?¢Ï•?¢Ú'?¢ä»?¢ïM?¢ùà?£t?£?£™?£$,?£.¿?£9R?£Cä?£Nw?£Y	?£cœ?£n/?£xÂ?£ƒU?£æ?£˜y?££?£­ž?£¸1?£ÂÃ?£ÍV?£×ç?£âz?£í
?£÷ž?¤1?¤Â?¤U?¤!è?¤,y?¤7?¤A?¤L/?¤VÂ?¤aS?¤kå?¤vw?¤	?¤‹›?¤–,?¤ ¿?¤«P?¤µâ?¤Às?¤Ë?¤Õ—?¤à(?¤êº?¤õK?¤ÿÝ?¥
o?¥?¥'?¥*"?¥4´?¥?F?¥I×?¥Th?¥^ù?¥i‹?¥t?¥~­?¥‰>?¥"Ï?¥ža?¥¨ò?¥³ƒ?¥¾?¥È¤?¥Ó6?¥ÝÆ?¥èW?¥òé?¥ýy?¦
?¦›?¦,?¦'½?¦2M?¦<Þ?¦Gn?¦Qÿ?¦\'?¦g!?¦q²?¦|B?¦†Ó?¦'d?¦›ó?¦¦"?¦±?¦»¥?¦Æ6?¦ÐÆ?¦ÛV?¦åæ?¦ðw?¦û?§—?§(?§¸?§%H?§/Ø?§:h?§Dù?§Oˆ?§Z?§d¨?§o9?§yÉ?§"Y?§Žé?§™x?§¤	?§®™?§¹(?§Ã¹?§ÎH?§ØØ?§ãh?§íø?§øˆ?¨?¨
§?¨7?¨"Æ?¨-V?¨7å?¨Bu?¨M?¨W"?¨b$?¨l³?¨wC?¨Ò?¨Œb?¨–ò?¨¡?¨¬?¨¶Ÿ?¨Á/?¨Ë¿?¨ÖN?¨àÝ?¨ël?¨õü?©‹?©?©ª?© 8?©*È?©5W?©?æ?©Ju?©U?©_"?©j#?©t±?©A?©‰Ï?©"_?©ží?©©}?©´?©¾š?©É*?©Ó¸?©ÞG?©èÖ?©óe?©ýô?ª'?ª?ª¡?ª(/?ª2¾?ª=L?ªGÛ?ªRj?ª\ø?ªg‡?ªr?ª|¥?ª‡4?ª'Â?ªœQ?ª¦ß?ª±n?ª»ü?ªÆŠ?ªÑ?ªÛ§?ªæ6?ªðÄ?ªûS?«â?«p?«þ?«%Œ?«0?«:ª?«E8?«OÆ?«ZT?«dã?«or?«yÿ?«"Ž?«?«™ª?«¤9?«®Æ?«¹U?«Ãã?«Îq?«Øÿ?«ã?«î?«øª?¬8?¬
Æ?¬T?¬"ã?¬-p?¬7ÿ?¬BŒ?¬M?¬W©?¬b6?¬lÅ?¬wR?¬à?¬Œo?¬–ü?¬¡‹?¬¬?¬¶¦?¬Á5?¬ËÂ?¬ÖP?¬àÝ?¬ël?¬õú?­‡?­?­£?­ 1?­*¾?­5L?­?Û?­Jh?­Tö?­_ƒ?­j?­t ?­-?­‰»?­"H?­žÖ?­©d?­³ñ?­¾?­É?­Óš?­Þ)?­è¶?­óD?­ýÑ?®_?®í?®z?®(?®2•?®=#?®G°?®R>?®\Ì?®gY?®qç?®|t?®‡?®'?®œ?®¦ª?®±7?®»Å?®ÆS?®Ðà?®Ûn?®åû?®ð‰?®û?¯£?¯1?¯¾?¯%L?¯/Ú?¯:g?¯Dô?¯O?¯Z?¯dœ?¯o*?¯y¸?¯"D?¯ŽÒ?¯™_?¯£í?¯®{?¯¹?¯Ã•?¯Î"?¯Ø°?¯ã=?¯íÊ?¯øX?°å?°
r?°?°"?°-?°7§?°B5?°LÃ?°WP?°aÝ?°lj?°vø?°…?°Œ?°– ?°¡-?°«º?°¶G?°ÀÕ?°Ëc?°Õï?°à}?°ë
?°õ—?±%?±
²?±??±Ì?±*Z?±4è?±?t?±J?±T?±_?±iª?±t7?±~Ä?±‰Q?±"ß?±žk?±¨ù?±³‡?±¾?±È¡?±Ó.?±Ý»?±èI?±òÖ?±ýd?²ð?²~?²?²'˜?²2&?²<³?²G@?²QÎ?²\[?²fè?²qu?²|?²†'?²'?²›«?²¦8?²°Å?²»S?²Åà?²Ðn?²Úú?²åˆ?²ð?²ú£?³0?³½?³K?³$×?³/e?³9ó?³D€?³O
?³Yš?³d(?³n¶?³yC?³ƒÐ?³Ž]?³˜ë?³£y?³®?³¸"?³Ã ?³Í®?³Ø<?³âÉ?³íV?³÷ã?´q?´þ?´ñ?´ D?´-–?´:é?´H<?´U?´bà?´p3?´}…?´ŠØ?´˜)?´¥{?´²Í?´À?´Íp?´ÚÂ?´è?´õe?µ¶?µ?µY?µ*ª?µ7ú?µEK?µRœ?µ_í?µm=?µzŽ?µ‡ß?µ•0?µ¢?µ¯Ð?µ½ ?µÊp?µ×¿?µå?µò`?µÿ¯?¶þ?¶N?¶'ž?¶4í?¶B<?¶OŒ?¶\Û?¶j)?¶wy?¶"È?¶'?¶Ÿe?¶¬´?¶º?¶ÇQ?¶ÔŸ?¶áí?¶ï<?¶üŠ?·	Ø?·&?·$t?·1Â?·??·L]?·Y«?·fø?·tE?·"?·Žà?·œ.?·©z?·¶Ç?·Ä?·Ñb?·Þ®?·ëú?·ùG?¸"?¸à?¸!,?¸.y?¸;Å?¸I?¸V]?¸c©?¸pö?¸~A?¸‹?¸˜Ù?¸¦$?¸³o?¸À»?¸Î?¸ÛR?¸èœ?¸õè?¹3?¹~?¹È?¹+?¹8^?¹E©?¹Ró?¹`>?¹m‰?¹zÓ?¹ˆ?¹•g?¹¢²?¹¯ü?¹½E?¹Ê?¹×Ù?¹å#?¹òl?¹ÿ¶?º
?ºJ?º''?º4Ü?ºB%?ºOo?º\·?ºj?ºwI?º"'?º'Ú?ºŸ#?º¬l?º¹µ?ºÆý?ºÔE?ºáŽ?ºîÕ?ºü?»	f?»®?»#ö?»1>?»>†?»KÎ?»Y?»f]?»s¤?»€ì?»Ž3?»›z?»¨Â?»¶	?»ÃO?»Ð—?»ÝÞ?»ë%?»øk?¼²?¼ù?¼ @?¼-†?¼:Ì?¼H?¼UY?¼bŸ?¼oå?¼},?¼Šr?¼—·?¼¤ý?¼²C?¼¿‰?¼ÌÎ?¼Ú?¼çZ?¼ô ?½ä?½*?½o?½)µ?½6ù?½D??½Q"?½^É?½l
?½yR?½†—?½"Ü?½¡ ?½®d?½»©?½Èî?½Ö1?½ãv?½ðº?½ýÿ?¾B?¾†?¾%Ê?¾3
?¾@Q?¾M•?¾ZÙ?¾h?¾u`?¾'£?¾ç?¾*?¾ªm?¾·°?¾Äô?¾Ò6?¾ßy?¾ì¼?¾ú?¿B?¿…?¿!Ç?¿/
?¿<L?¿I?¿VÑ?¿d?¿qU?¿~˜?¿‹Ú?¿™?¿¦^?¿³ ?¿Àâ?¿Î$?¿Ûe?¿è§?¿õé?À+?Àl?À­?À*ï?À80?ÀEq?ÀR²?À_ô?Àm5?Àzu?À‡¶?À"ø?À¢9?À¯y?À¼º?ÀÉú?À×;?Àä{?Àñ¼?Àþü?Á<?Á|?Á&½?Á3ý?ÁA=?ÁN}?Á[½?Áhý?Áv<?Áƒ|?Á¼?Áü?Á«;?Á¸{?ÁÅ»?ÁÒú?Áà9?Áíx?Áú¸?Â÷?Â6?Â"u?Â/´?Â<ó?ÂJ2?ÂWq?Âd°?Âqï?Â-?Œk?™ª?¦é?´'?ÂÁe?ÂΤ?ÂÛâ?Âé ?Âö^?Ãœ?ÃÛ?Ã?Ã+V?Ã8"?ÃEÒ?ÃS?Ã`M?Ãm‹?ÃzÈ?È?ÕC?â?ï¾?üû?ÃÊ9?Ã×v?Ãä³?Ãñð?Ãÿ-?Äj?ħ?Ä&ä?Ä4!?ÄA^?ÄNš?Ä[×?Äi?ÄvP?ăŒ?ĐÉ?Ğ?Ä«B?ĸ}?Äź?ÄÒö?Äà2?Äín?Äúª?Åæ?Å"?Å"]?Å/š?Å<Õ?ÅJ?ÅWL?Ådˆ?ÅqÄ?Å?Ō:?řv?Ŧ²?ųì?ÅÁ(?ÅÎc?Å۞?ÅèÙ?Åö?ÆO?ÆŠ?ÆÄ?Æ*ÿ?Æ8:?ÆEu?ÆR¯?Æ_ê?Æm%?Æz`?Ƈ™?ƔÔ?Æ¢?ƯI?Ƽƒ?Æɽ?ÆÖø?Æä2?Æñk?Æþ¦?Çà?Ç?Ç&S?Ç3?Ç@Ç?ÇN?Ç[:?Çht?Çu®?ǂè?ǐ!?ǝZ?Ǫ"?Ç·Ì?ÇÅ?ÇÒ@?Çßy?Çì±?Çùë?È$?È]?È!–?È.Ï?È<?ÈIA?ÈVy?Èc²?Èpë?È~$?ȋ\?Ș•?È¥Í?ȳ?ÈÀ>?ÈÍv?ÈÚ¯?Èçè?Èõ?ÉX?ɐ?ÉÈ?É*?É78?ÉDp?ÉQ¨?É^ß?Él?ÉyP?Ɇˆ?ɓ¿?É ÷?É®.?É»e?Éȝ?ÉÕÕ?Éã
?ÉðC?Éý{?Ê
³?Êê?Ê%!?Ê2X?Ê??ÊLÇ?ÊYý?Êg4?Êtl?ʁ£?ʎÙ?ʜ?Ê©G?ʶ~?Êô?ÊÐë?ÊÞ"?ÊëY?Êø?ËÆ?Ëý?Ë 3?Ë-i?Ë: ?ËGÖ?ËU
?ËbB?Ëoy?Ë|¯?ˉå?˗?ˤQ?˱ˆ?˾½?ËËó?ËÙ)?Ëæ_?Ëó•?ÌË?Ì?Ì7?Ì(l?Ì5¡?ÌB×?ÌP
?Ì]B?Ìjx?Ìw­?̄ã?̒?̟M?̬ƒ?̹¹?ÌÆí?ÌÔ"?ÌáX?Ìî?ÌûÂ?Í÷?Í,?Í#a?Í0–?Í=Ë?ÍK?ÍX4?Íei?Írž?ÍÓ?͍?͚<?ͧq?Í´¦?ÍÁÚ?ÍÏ?ÍÜC?Íéx?Íö¬?Îà?Î?ÎI?Î+}?Î8±?ÎEæ?ÎS?Î`N?Îm'?Îz·?·ë?Ε?΢R?ί‡?μ»?ÎÉî?Î×"?ÎäV?ÎñŠ?Îþ½?Ïñ?Ï%?Ï&X?Ï3Œ?Ï@À?ÏMô?Ï['?ÏhZ?ÏuŽ?ςÂ?Ϗô?ϝ(?Ϫ\?Ï·?ÏÄÂ?ÏÑõ?Ïß)?Ïì\?Ïù?ÐÂ?Ðõ?Ð!)?Ð.[?Ð;Ž?ÐHÂ?ÐUõ?Ðc'?ÐpZ?Ð}?ЊÀ?Зó?Ð¥&?вY?п‹?Ð̾?ÐÙñ?Ðç#?ÐôU?ш?Ñ»?Ñî?Ñ) ?Ñ6R?ÑC…?ÑP¸?Ñ]é?Ñk?ÑxO?х?ђ³?џå?Ñ­?ѺJ?ÑÇ|?ÑÔ®?Ñáá?Ñï?ÑüD?Ò	w?Ò©?Ò#Û?Ò1?Ò>??ÒKq?ÒX£?ÒeÔ?Òs?Ҁ8?ҍi?Қ›?Ò§Í?Ò´ÿ?ÒÂ0?ÒÏb?Òܔ?ÒéÆ?Òö÷?Ó)?Ó[?ÓŒ?Ó+½?Ó8ï?ÓF!?ÓSR?Ó`ƒ?Ómµ?Ózæ?ӈ?ӕI?Ó¢z?Ó¯¬?Ó¼Ý?ÓÊ?Ó×??Óäq?Óñ¢?ÓþÓ?Ô?Ô5?Ô&f?Ô3—?Ô@È?ÔMú?Ô[*?Ôh[?ÔuŒ?Ԃ¾?ԏî?ԝ?ÔªP?Ô·?Ôı?ÔÑâ?Ôß?ÔìD?Ôùt?Õ¥?ÕÖ?Õ!?Õ.7?Õ;h?ÕH™?ÕUÊ?Õbú?Õp+?Õ}\?ՊŒ?՗¼?Õ¤í?Õ²?Õ¿M?ÕÌ~?ÕÙ¯?Õæà?Õô?Ö@?Öq?Ö¡?Ö(Ñ?Ö6?ÖC2?ÖPb?Ö]'?ÖjÃ?Öwó?օ$?֒S?֟ƒ?Ö¬´?Ö¹ä?ÖÇ?ÖÔD?Öát?Öî¥?ÖûÔ?×	?×5?×#e?×0"?×=Å?×Jõ?×X$?×eT?×r"?×µ?׌ä?ך?קD?×´t?×Á£?×ÎÓ?×Ü?×é4?×öc?Ø"?ØÃ?Øó?Ø+"?Ø8R?ØE'?ØR²?Ø_á?Øm?ØzA?؇q?ؔŸ?Ø¡Ï?Ø®ÿ?ؼ/?ØÉ^?Ø֎?Øã¾?Øðí?Øþ?ÙL?Ù|?Ù%«?Ù2Ú?Ù@
?ÙM:?ÙZi?Ùg˜?ÙtÈ?فø?ُ'?ٜV?Ù©†?Ù¶¶?ÙÃä?ÙÑ?ÙÞD?Ùës?Ùø¢?ÚÑ?Ú?Ú 1?Ú-_?Ú:?ÚG¾?ÚTí?Úb?ÚoL?Ú||?ډª?ږÚ?Ú¤	?Ú±9?Ú¾g?Ú˗?ÚØÆ?Úåõ?Úó$?ÛS?Û
ƒ?Û²?Û'á?Û5?ÛB@?ÛOo?Û\?ÛiÍ?Ûvü?ۄ,?ۑZ?۞‰?Û«¹?Û¸è?ÛÆ?ÛÓF?Ûàu?Ûí£?ÛúÓ?Ü?Ü1?Ü"`?Ü/?Ü<¾?ÜIî?ÜW?ÜdK?Üq{?Ü~ª?܋Ø?ܙ?ܦ7?ܳf?ÜÀ"?ÜÍÄ?ÜÚó?Üè"?ÜõP?Ý€?ݯ?ÝÞ?Ý*?Ý7<?ÝDk?ÝQš?Ý^È?Ýkø?Ýy'?݆U?ݓ"?Ý ´?Ý­ã?Ý»?ÝÈ@?ÝÕo?ÝâŸ?ÝïÍ?Ýüü?Þ
+?Þ[?Þ$‰?Þ1¸?Þ>ç?ÞL?ÞYE?Þft?Þs£?ހÒ?ގ?ޛ0?Þ¨_?ÞµŽ?Þ¼?ÞÏì?ÞÝ?ÞêJ?Þ÷x?ߨ?ß×?ß?ß,4?ß9c?ßF"?ßSÁ?ß`ð?ßn?ß{O?߈}?ߕ¬?ߢÛ?ß°?ß½9?ßÊh?ßח?ßäÇ?ßñõ?ßÿ$?àS?àƒ?à&±?à3à?àA?àN??à[m?àhœ?àuÌ?à'û?à)?àY?ઈ?à·¶?àÄæ?àÒ?àßD?àìs?àù¢?áÑ?á?á!/?á.^?á;Ž?áH½?áUë?ác?ápJ?á}z?ከ?á—×?á¥?á²6?á¿e?á̔?áÙÄ?áæó?áô"?âQ?â?â°?â(ß?â6?âC>?âPl?â]œ?âjË?âwû?â…)?â'Y?⟈?⬸?â¹æ?âÇ?âÔF?âáu?âî¤?âûÔ?ã	?ã3?ã#b?ã0'?ã=Á?ãJñ?ãX?ãeO?ãr?ã®?ãŒÝ?ãš
?ã§=?ã´k?ãÁ›?ãÎË?ãÛû?ãé*?ãöY?ä‰?ä¹?äè?ä+?ä8H?äEx?äR§?ä_×?äm?äz6?ä‡e?䔕?ä¡Å?ä®õ?ä¼$?äÉT?äք?äã´?äðä?äþ?åD?åt?å%£?å2Ó?å@?åM3?åZc?åg"?åtÃ?åò?å"?åœS?婃?嶲?åÃã?åÑ?åÞC?åër?åø£?æÓ?æ?æ 3?æ-c?æ:"?æGÄ?æTô?æb$?æoU?æ|…?扵?æ–å?æ¤?æ±G?æ¾v?æ˧?æØ×?ææ?æó8?çh?ç
™?çÉ?ç'ú?ç5*?çB[?çO‹?ç\¼?çií?çw?ç"M?ç'~?瞯?ç«à?ç¹?çÆA?çÓr?çà£?çíÓ?çû?è5?èf?è"–?è/Ç?è<ù?èJ*?èWZ?ð2ï?ðD®?ðVm?ðh,?ðyë?ð‹©?ðh?ð¯&?ðÀå?ðÒ£?ðäa?ðö?ñÝ?ñ›?ñ+X?ñ=?ñNÓ?ñ`'?ñrN?ñ"?ñ•È?ñ§…?ñ¹B?ñÊÿ?ñܼ?ñîx?ò5?òñ?ò#­?ò5i?òG%?òXá?òj?ò|Y?òŽ?òŸÐ?ò±‹?òÃG?òÕ?òæ½?òøx?ó
3?óî?ó-©?ó?c?óQ?óbØ?ót'?ó†M?ó˜?ó©Á?ó»{?óÍ5?óÞî?óð¨?ôa?ô?ô%Ô?ô7?ôIG?ô[?ôl¹?ô~q?ô*?ô¡ã?ô³›?ôÅT?ô×?ôèÄ?ôú|?õ4?õì?õ/¤?õA\?õS?õdË?õvƒ?õˆ:?õ™ñ?õ«©?õ½`?õÏ?õàÎ?õò"?ö;?öò?ö'¨?ö9_?öK?ö\Ë?ön?ö€7?ö'í?ö££?öµY?öÇ?öØÄ?öêz?öü/?÷
ä?÷™?÷1O?÷C?÷T¹?÷fm?÷x"?÷‰×?÷›‹?÷­@?÷¾ô?÷Ш?÷â]?÷ô?øÅ?øy?ø),?ø:à?øL"?ø^G?øoû?ø®?ø"a?ø¥?ø¶È?øÈ{?øÚ.?øëà?øý"?ùF?ù ø?ù2«?ùD]?ùV?ùgÂ?ùyt?ù‹&?ùœØ?ù®Š?ùÀ;?ùÑí?ùãŸ?ùõP?ú?ú³?ú*d?ú<?úMÆ?ú_w?úq(?ú'Ù?ú"Š?ú¦:?ú·ë?úɛ?úÛK?úìü?úþ¬?û\?û"?û3¼?ûEl?ûW?ûhË?ûz{?ûŒ*?ûÚ?û¯‰?ûÁ8?ûÒè?ûä—?ûöF?üõ?ü¤?ü+R?ü=?üN°?ü`^?ür?üƒ»?ü•i?ü§?ü¸Å?üÊs?üÜ!?üíÏ?üÿ}?ý+?ý"Ø?ý4†?ýF3?ýWà?ýiŽ?ý{;?ýŒè?ýž•?ý°B?ýÁï?ýӜ?ýåH?ýöõ?þ¢?þN?þ+û?þ=§?þOS?þ`ÿ?þr«?þ"W?þ–?þ§¯?þ¹[?þË?þܲ?þî^?ÿ	?ÿ´?ÿ#`?ÿ5?ÿF¶?ÿXa?ÿj?ÿ{·?ÿb?ÿŸ
?ÿ°·?ÿÂb?ÿÔ?ÿå·?ÿ÷a@†@
[@/@@'Ú@0¯@9ƒ@BY@K-@T@\×@e¬@n€@wU@€)@ˆÿ@'Ó@š¨@£|@¬Q@µ$@½ù@ÆÍ@Ï¢@Øv@áJ@ê@òó@ûÆ@›@
n@C@@'ë@0¾@9"@Bf@K:@T
@\â@eµ@n‰@w\@€0@‰@'×@šª@£~@¬Q@µ%@½ø@ÆÌ@Ϟ@Ør@áE@ê@òë@û¿@'@
e@7@@'Ý@0±@9ƒ@BV@K(@Sü@\Î@e¡@ns@wF@€@ˆì@'¾@š'@£c@¬5@µ@½Ú@Ƭ@Ï@ØQ@á#@éõ@òÈ@û™@l@
>@@â@'´@0…@9X@B)@Jü@SÍ@\Ÿ@ep@nC@w@æ@ˆ·@'‰@šZ@£,@«ý@´Ï@½ @Æq@ÏC@Ø@àæ@é¶@òˆ@ûY@+@û@Í@ž@'o@0@@9@Aâ@J³@S"@\U@e%@m÷@vÇ@˜@ˆi@':@š
@¢Û@««@´|@½L@Æ@Îí@×¾@àŽ@é_@ò/@û@Ð@¡@q@A@'@/â@8±@A'@JR@S"@[ò@dÂ@m'@vb@2@ˆ@Ò@™¢@¢r@«B@´@¼á@ű@΁@×P@à @èï@ñ¿@ú@_@.@þ@Í@&@/k@8;@A
@IÚ@R©@[y@dG@m@uæ@~¶@‡"@T@™#@¡ò@ªÁ@³@¼_@Å.@Íý@ÖÌ@ߛ@èj@ñ8@ú@Ö@¥@t@C@&@.à@7®@@~@IL@R@Zé@c¸@l†@uU@~#@†ò@À@˜@¡]@ª,@²ù@»È@Ė@Íe@Ö3@ß@çÏ@ðž@ùk@:@@Ö@¤@%q@.@@7
@?Ü@H©@Qx@ZE@c@ká@t¯@}}@†K@@—ç@ ´@©'@²O@»@Ãë@̹@Ն@ÞT@ç!@ïï@ø¼@	Š@	
W@	%@	ò@	$À@	-@	6[@	?(@	Gö@	PÂ@	Y@	b]@	k+@	sø@	|Å@	…'@	Ž`@	—,@	Ÿú@	¨Ç@	±"@	ºa@	Ã/@	Ëû@	ÔÉ@	ݕ@	æc@	ï/@	÷ý@
É@
	–@
c@
0@
#ý@
,Ê@
5–@
>d@
G0@
Oý@
XÊ@
a—@
jc@
s0@
{ü@
"Ê@
–@
–c@
Ÿ/@
§ü@
°È@
¹•@
Âa@
Ë.@
Óú@
ÜÇ@
å"@
î`@
÷,@
ÿù@Å@'@^@#+@+÷@4Ä@=@F\@O(@Wõ@`Á@i@rY@{&@ƒñ@Œ¾@•Š@žV@§"@¯ï@¸º@Á‡@ÊR@Ó@Ûë@ä·@íƒ@öO@ÿ@æ@³@~@"J@+@3â@<®@Ez@NE@W@_Ý@h©@qu@zA@ƒ@‹Ø@"¤@p@¦;@¯@·Ó@ÀŸ@Éj@Ò6@Û@ãÍ@ì˜@õd@þ0@
ü@
Ç@
"@
!^@
**@
2õ@
;Á@
DŒ@
MX@
V#@
^ï@
gº@
p†@
yP@
'@
Šç@
"³@
œ~@
¥J@
®@
¶á@
¿«@
Èw@
ÑB@
Ú@
âÙ@
ë¤@
ôo@
ý;@@Ñ@œ@ h@)2@1þ@:É@C"@L_@U+@]õ@fÁ@o‹@xW@"@‰í@'¸@›ƒ@¤N@­@µä@¾°@Çz@ÐF@Ù@áÜ@ê¦@óq@ü<@@
Ò@@h@(3@0ý@9É@B"@K_@T)@\ô@e¿@nŠ@wT@€ @ˆê@'µ@š€@£J@¬@´à@½«@Æu@Ï@@Ø@àÖ@é @òk@û6@@Ë@–@`@',@/ö@8Á@A‹@JV@S @[ì@d¶@m@vK@@‡à@«@™v@¢A@«@³Ö@¼ @Åk@Î5@×@ßÊ@è•@ñ_@ú*@ô@¿@‰@U@&@.ê@7´@@@II@R@ZÞ@c©@ls@u>@~@†Ó@@˜h@¡1@©ü@²Æ@»'@Ä[@Í&@Õð@Þ»@ç…@ðP@ù@å@
¯@z@D@%@-Ø@6£@?m@H8@Q@YÍ@b—@kb@t,@|÷@…Á@Ž‹@—U@  @¨ê@±µ@º@ÃJ@Ì@ÔÞ@ݨ@æs@ï=@ø@Ò@	@g@0@#û@,Å@5@>Z@G%@Oï@X¹@aƒ@jN@s@{ã@"­@x@–B@Ÿ@§Ö@°¡@¹k@Â6@Ë@ÓË@ܔ@å_@î)@öô@ÿ¾@‰@S@@"ç@+²@4|@=G@F@NÜ@W¦@`p@i:@r@zÏ@ƒš@Œd@•/@ù@¦Ä@¯@¸X@Á"@Éí@Ò·@ۂ@äL@í@õá@þ¬@v@@@
@!Õ@*Ÿ@3j@<4@Dÿ@MÉ@V"@_^@h)@pó@y¾@'ˆ@‹S@"@œè@¥²@®}@·G@À@ÈÜ@ѧ@Úq@ã<@ì@ôÑ@ý›@f@0@û@ Å@)@2Z@;%@Cï@Lº@U"@^O@g@oå@x¯@z@ŠD@"@›Ù@¤£@­n@¶8@¿@ÇÎ@Й@Ùc@â.@êø@óÄ@üŽ@Y@#@î@¹@("@1N@:@Bä@K¯@Ty@]D@f@nÚ@w¤@€p@‰:@'@šÏ@£›@¬e@µ0@½û@ÆÆ@ϑ@Ø\@á&@éò@ò¼@ûˆ@R@
@è@³@'~@0I@9@Aß@Jª@Su@\@@e@mÖ@v¡@l@ˆ7@'@™Í@¢˜@«d@´.@¼ú@ÅÄ@ΐ@×[@à&@èñ@ñ½@ú‡@S@@ê@´@&€@/K@8@@á@I­@Rx@[D@d@lÚ@u¥@~q@‡<@@˜Ó@¡Ÿ@ªj@³5@¼@ÄÌ@͗@Öc@ß.@çú@ðÅ@ù'@\@(@ó@¿@%‹@.W@7"@?í@H¹@Q"@ZP@c@kè@t³@}@†J@@—â@ ®@©y@²F@»@ÃÝ@Ì©@Õu@Þ@@ç
@ïØ'28'=#''
ž'Ì·'+!*'1>C'-‰'6Tž'+V'6Ü'%û'3Þ'"Ù'L¿	'7£`'|‹'(%™'N–'DSq'5L®'9»1'H…¬'Gï('KN'E¨¶'D€'C4@'J…Å'AÓE'1ö'Eÿá'KN1'[|]'?öÁ'6L1';;'hÝ'a•Þ'O\'PŠš'D£
'@ÁK'Vû'K™''\a'E™'E¶0'>·'CÜ}'^
'BÀò'Föú'I'C­é'R5\'T)¸'[o'`Cƒ'Rs¨'BÉA'=}'Kü '£r''¬'0Å'<v'$?‹&ñrç';Š'P~'>âD'TÒg'A4V'9ˆ‡'AîD'Xú''HΆ'O¸˜'Nt-'PþÃ'pï‹'PÁw'Qêò'_îr'cÌ'\a'^Ût'TùL'Z_£'aN'c‡~'WL'D:l'As™'MË'[Éæ'N6S'MJ­'Yi~'Rp'U%@']Ús'PG'GHö'N<'VÂ7'H§'Q/	'PÑ®'@•±'9_}'Tã,'Bë¤'E®ê'1àö'Eôb'K£'Ab®'PÇã'RæÄ'X¨#'Aºh'?_'Eõ'G³'<¡j'S'IÒ'U‡Ç'Oh™'R§­'Pˋ'HÉ'Mœ:'GÄ:'D'c'9‰'EõŠ'I—Ä'7Ÿ‡'BSD'P¡š'T|'[ž7'GD¼'FG¯'?´½'=¹—'4àÝ'9A­'<ýÉ'6«¶'MKÁ'6ïQ'Cƒ9'@æÑ'Q"\'B¬º'A'5§'3aä'>Gm'H5'1È¢':aû'6ôú'1Ø':£'3vv'4t'u~'H'Mî'#$'
¿'í'%£'y'	k''̽'hš'<™'
¹Ù'
Â&ýº…'¥k'?z'mû'›_'
³Ä'1'
0Ñ'
mÌ'à'¥e'žÇ'¹'
·c'
V'^'/&î¦×&ý5&þtî'ý&苊&ØwG&óå¸'4/'Zù'qÃ'à'0—'Ñá'Ë_'Ïü&ú³'óü'€['ë'p'‡3'T '¦k' z0'ó—'ÓR'C^'0'RG'âÎ'v'6¹'$Åè'!')s' 	ç'ª''ú'$'(l'"á7'(x{'(lú'(Ñ''¯'&>	''á'T˜'µD'9j' X©'"Ã"'$
Û'mÃ'­H'ÿŒ'"h¾'gá'N™'Nl'•'ά's!'{'#Fâ' '»'4'•'ÞÕ'',¦'5 	'Úb'#Àá',ê'6?'!*]'$—L'Ȓ'*†z'I2'¸'Ì­'™·'/Â'!G'šA'+àµ'ïr'uQ'FÞ'<ö'Só'5h')zÓ',Å'+öã'؝'՚'/?Á'hj'"Tu''¬\'*´[''0g'! W')"ô'/Ý×'-ÓÉ'-²'3‰Á'@nj'.îü'-ª•'D'6³P'5:'3ØÍ'1'5ÿ®'3I'9w'8ZM',Zë'8@_'D"v'8ŽÝ'CÆ'2v˜'#Ø\'$â'.Kµ'>¨'>®§'>é5'J
€'C¬a'/DH')²'%ã'94'<# '9˜Â'@3'2$z'9£¼'NW¬'4ŒS'6¯-'H\E'A'PÓÏ'O'Iä!'/yà''µª'*´''#¹^'
®'¹['Lâ'è'#h'Ç'‹'æX'%œI'*=±'+'r~':'†«'-´5'+2œ'0¯"'\,'(cL'%¨'*
t'*®,'/j'*\&ò©²'"0Â')"È''ÑB'sE'!'!™Ï'MÂ'
ê'$ò`'$Ž­'³Í'"à'*Qt',G''0-Æ'(ªï'#Hž'-éP';Ñ9''Œ'*­L';¤á'4ò\'&÷M')ϛ'4'6E'( '+!'+°Ì'(Óë'<F'53/'=8'>$'8š';·'>SX')Œ!'3%'3FR',ē'6Òà'"&Å'%úk'-('4p'G`U'24Â'Cvƒ'<Å'?Aû':b'?ú.'1í\'<F@'6–5'"þI'5ô>'3CÊ'.…'-و'"Ñ'-5¢'/ÛQ'>kŸ':m®';¨Ï':K›'=K'AÃ1'A.'Kß'>ˆê'@Ѝ'B¹<'<Ha'9&Ç'<í 'A»˜'RÈ#'L`'AÚ}'J"'=Ê'<Í%'9Û'=88'+ëË'?R	'8Àû'?Z‹'-–×'<*-'C_è'>oÚ'Cš''A#''@*þ'WSâ'Kó'HuŸ'@ï 'D–1'VÙa'Qޗ'Mª'H¤Ž'Jtu'H_Q'D%'=w1'I5ë'L<Ë'Xkê'R+¹'Q"'QÈö'OµU'NÜ'Vxš'QâR'>†'M;'BÌo'P{B'IÒs'Jß{'F˜í'D'Er'8m³'9™…''Ý'2XV'@­z'Gko'I%n'?"1'7*ù'=y'9+'N2'J.†'Mì»':\‡';Õ"'Hɛ'HC'IÑ\'Iý8'92ð';†È':"œ'F¨B'BGâ'@83'-M'C 'JóÍ'-¥T'9þ^'/²š'Bêu'6c$'?é—'/ž–'3
'E'4Ü'Ai,'JÑ'E'@~'?Vú'.-n'5ºH'6å;'5¯z'7AÂ'<:b'  Z';¥'*cç'6w‡'9Lð'(Ó_'7KM'%8I'H¤£'M
Þ'OÊ'>ƒ¾'1&¥'E¨´'Fê§'@§þ'8
*'?<H'E§7'E18'GBÃ'A¼'8Y®';r­'?ÂÓ'C-¿'Br';†T'=Ó#'Io'Fâ•'9bß'Ieå'E¼!'Eß'AXª'Fwè'BÔ'Dq'C{×'Eþ›'EÍ'';O'B`4'H'S­'=—|'P–e'<ÄÁ'Cý'GRw'NÈñ'?|'';w	'D|B'JÉx'H7Ö'J"®'N¤Ž'\¸š'UE"'N]ø'P¢ã'Xõé'I$¡'Tçµ'L¦†'M2¾'T-ð'R|'O"Ó'Vá¥'KBÓ'Q™å'T}m'Lš³'Yg'L2Ù'O"ç'N['H'É'M®Ú'QÄ'QLk'RM_'@8'HÍ6'Kž"'Lى'M¨‡'KÄ|'Gx'Lo'Gß'EÐH'0ù'8î·'EÎ×'H6
'IEV'Fˆ¼'Do¢'OA'M'E'HЁ'M©J'I3'I2Í'Q\f'@'0‰ì'8L<'>yù'9…'<æi'@g‡'Lð½'Ki·'ZŽ'YÆI'O[í'L|Î'FKè':o'5Œx'Ti¡'Q£+'H'Fº'=Û'Q+ž'P­m'PÃn'M­k'9dÍ'3ÿ-'IS'Q?˜'VV'Jk§'GbÆ'L²ô'Fó#'=€'<ðê'GWØ'DBõ'DËp'@0Ž'<ïÃ'@/¯'Jg_'G''Cmª'Hͺ'GcS'J<Ö'OŒõ'EvÎ'DmN'S4'Rô'Ej'8Ù|'7ýÂ'4×'KÔ.'SRf'Ot¨'MJÛ'RÃ'Rh½'IîÑ'S½ž'J‰'G°'Dň'Jmü'H<ò'Ovã'Jìc'F(Á'P'DAÀ'L=w'Oh'L±m'JB?'GW'Dê`'J¨Ë'L"'Q@w'KL''R6'Iu9'QÛ©'UÜQ'MØ©'H«'O›r'O.à'L2%'Oû'<ñ?'-ь'%ÖÏ''2¶'Xå'£"'TK'Xg'
¿Q'LÍ'–&'·Š'ÌY'([_'.l¢')7Ü',mÌ'/Ë'3+Ò''ÃI'4×&'>MÅ'8O\':zG'6§ì'3¸ß'>‡h'?Žs',\"' Ëw'*Ė'0ËÙ'7è'2ú¿'+sm'0Éò'.-¨'5ÚN'3'˜'0àO'B'Ï'<D3'2û˜'-0''.óä'@އ';¸ö'6[Ô';Œ:'@Bi'9b'9'65#'27'65Å'@™V':Ãë'9·¤'-jo'"''te'*#''0yš'+"$'6U'9Òz'6F‹'C¹'IæJ'D@'G¡$'FRl'Aþ'7»«'ACø'JX'LÅ'Q:°'K+É'Fݲ'B…ÿ'6qß'4'_'5Ï­'@Œ'C¨'C}£'AQ§'?Ï®':ù'2@'2Åk'<gr';€V'/¬u'C®'G˜?'5f™'6§·'9TN'>ñF'B'<'<f'HA'Ehx'8œå'7úÿ'.z™'<>'?½'@Š'Eæü'>z	'6'•':ܼ'<^ö'ATc'6ûù'8$'9ª',ë';Öw'>Җ'<'4ýT':tƒ'@'9§'GÖs'@¼z'>cá';'›'3פ'>
Î'/öÆ',s¯'./'9ÂÄ'C8s'<_'/G
'8c,'/…~'%$P'+¯¸'Bë'>e'@Ëk'B ·'8D~'; '=œ'C-Ù'B#'>¼Ÿ'9Î'8('7~Ã'1Í»':à\'@Ïý'Gã‹'D–m'>Gž'2×Û')¯H'&Á€'4l¿'5e'9Z¸'=¯`'@H
'Cô'FØ 'Džø'Küa'K™C'NØù'@†F';ô¹'<¼œ'>íû'>]'8Ùì'3%\'/÷'4"''F.Œ'A^'<di'<ÍÓ'?Å#';žË'AÔ%'>ƒG'=³"'2ú'0''=ˆ'F.'GNE'JZC'LDf'HƲ'G¦r'M
³'R¿P'RH'L|ƒ'HBi'AÜ'@U'6]—':è'<vW':X 'AmF'C³ž'CƒJ'Dˆï'?b"':°Í';
D'0[9'BQ'NUã'?¡…'C3'=	'8'x'6T':¼¦'>@'=êQ'Gš§'C2'E]'Bó^'IÑ]'Caë'@—‡'C¼G'A9Ž'D0''Cµ':œ‰'7"1'=aÙ'<sO'=hÇ'A

'EĊ'CJü'DöÚ'Dˆ'>ä';ò\'<¬'=O@'@98'FuÛ'BÅW'AY'?Û|';%Ñ'>Œ'<XŠ'>>í'<ÁB'9*O'BU'D0‡'@Nd'Ií'GE'B£'HÎ'>i'H}0'CHU'<™†'@÷²'@Ò 'E¤í'0Ió'7úT'4i'?5´';Þ'?O¦'G"Ê'ENQ'G‡§'Nz£'L0'CªW'IÂÚ'?îŠ'Fëu'@&†'GÀ½'EÝÒ'CB'J
G'NÚÿ'D'Ö'GÑ['>å"':ö}'B/\'?ë'=9'C¢/'Mëß'B˜í'E³'C¯¸'>;É'@ŽS':ÇÂ'E¢['Hé"'G'_'NöL'M¢Ä'F>X'=Öë'Bzü'FƒÉ'F®'BǏ'>RÙ'=4'AÁ'F!Ù'J÷''J¦2'F—¤'A°'Cz"'Dï£'Añ•'@l]'<tž'B<'H¾Ï'G/ÿ'L±Æ'Bõ'?D''Kl:'D
'AW'I~«'G´>'D¼°'HR'QëN'Rv÷'Iá›'B¡'JY'P²é'Ko'MÍ'E˂'D™Å'KûN'Dšn'N¡¨'DÜ4'Cáb'QQ†'Oao'LÎÊ'DB¸'L®8'B$'QÐ'Rß('Kžò'Jz'M[•'Döz'K'J)´'KÚ'K+œ'P-g'IZí'EE'Fù'Ríê'F8í'G†º'NR†'Jý°'H²Ñ'Eœ';™'K؂'Eà³'On)'C	ƒ'HÁQ'IM5'?Ã='G4«'KÊ×'F2^'FŽ'@þ'L§Ë'ChÀ'Rc%'Ma'Fn'DEÃ'=Ìj'E_©'DòÚ'Eç'?C'<zý'B''@"°'>'ü'I"«'E÷'<&û'D3ì'7³^';Ê'9e1'7cÑ':'/';[R'C6'J†o'=V~'Ai
'@[š'Aât'=
'BNÀ'Fí9'EP'@›«'@ßT'C€'2ãÃ'7ïà'?¾'6Ëé'=ân'?V›'Hã'Má×'CNÓ'F/A'Bº/'A‰²'Ni'M—'N33'G¾)'Eñ'N?'?™['J–'P¶¯'`ÖÐ'S˺'=mË'?ø'Ad÷';íÚ'I5Ž'E
‰'Jžú'C³®'OŽ'>>Ù'N%B'EŒ'JÝ('@ïÌ'E 'F>v'IÝ!'>¡ü'IÏt'=Bv'=mÓ'NXT'E•F'GŽ'G\L'>È'DI'E 'Fk2'G_¬'D$3'@É
'7b'@¦n'G_'Düì'D‹'HW/'F·þ'@ÚJ'H`@'H£D'OðÅ'K‡c'Qã­'F°ô'EåŸ'AR#'B÷¿'Iߐ'Gké'L1Ã'H7×'F–:'H0¾'G)s'B@8'8Ì':Gä'?‰'ENm'7Z¢'>E'?Yu'<ë¦':Z÷';q';ߪ'7[Š'.('¿¤&ýŠù'ê'24×'/í'0…ï'P»&ég¦&ÝÎÙ'Ú6'1<à'6ú÷'?i¯'=+;'>)¤'@`p'?p;'Aš®';#'?ßå'=ô'@Úê'CŒã'AÍ'?J'Bçv'Gð'HqM'@nÞ'FV'Aì'F^˜'D¬Å'@w'Cê'DÞÝ'A']'<g'By'Jb'DՅ'C2'GÏ'CNM'BZP'DB'=i'>ï'D˜7'E ''@"Ð'AÕ'C™æ'Fõ'H¦s'H‡V'H­'Htt'Fª*'GŠÅ'G&'E6'Hòä'C;Ä'D79'@'5'8B'<•Ö'C¹À'@|;'4A€'53à'Dþ'Fª'E˜Í'CO]'BÐÓ'E•Ÿ'GAn'<V':£'B('C1Â'BÜ'@E·'?ƒ'E¾'AîP'Eæ	'B'BÉ'A5d'Dºÿ'@
p'5½'"x0'
;€'(†d':ǀ'@zÒ'FR;'Gaz'F'™'ILŽ'C{'B°l'?ʚ'Fµ™'Båƒ'Dgï'AqÕ'D§º'CÏw'Cò¼'Aür'@¼''@F'CBõ'@¦':̃'ö&ñ÷S'
O"'-îÈ'2P`'?›
'DŒ'DVö'?Ò]'AQÒ'Dá'CTŒ'B4O'A~¸'A.c'B5–'B"ò'=IÙ'5$':Ìr';áJ'>Ô['Cغ'Gw
'AÐ'<®/'?ç­'CÌ'Bþ¿'BûÐ'B;'>3'B›æ'DÕ;'8q'%´"''¾'8''9È2'>Û'Dâ6'>7'>â·'@jH'@˜'>•3'A¼^'Aß'?'ByÞ'Aô'<m3'9Áý'8ˆŽ';—ö'72Ñ'3÷ˆ';\î'9‰'<s'4͑'8!
'-W' ì'!'ý')®@'2Ás'6 
'2''-'·'3Ö'/'07'7š'6s†'5.Â'4Ò'5A.'5ÚU'28×'-6'6nX':c'9Ç'7ãg'6úV'5è{':˜Ù';U0'@|'=L'9ß';K+'<ï?'=³ü'>ïä';å'=¨Å'6oœ'3ûù'7ç'@àÆ'<…Ù'3SÇ'2_e'2×'1G''3RÆ'9^'8õ¿'=–Q'3Rþ'2õN'<4'C²'B!)';ð4'=Ù&'@k'?oº'9‰'@dç'9Ïô'>—·'@Àö'?#'?WC'C^õ'C?è'B&'BšZ'>/'@%æ'>¾'?qi'>"':·Ò'8/ƒ'9ã¨'=üX'8I'8O'<p'@–¸'BÓ÷'AÝ-'Aª"'@gÏ'A;'Bš0'<f';ù·'>ò)'D²'@ùæ'?jp'=S8'Ccû'?Éi'=ÿ'@ª'<™Ý'5Ù¨':áÊ';ô!'?OŒ'?¶¹';M';ž':¥Ü'7Ôt'8°';ÿÖ':ѱ'9`"'>l':¤Ú'7Lë'7 a';¦3'=›'7ÒÉ'=q'9a@'8	‰'>;ä'9°ˆ'8\';Fb'9ý';Oƒ'27ž'3£'.¶Q'0
'3Ì/'2²Õ'0¼'4¦¶'1Px'1³¡'-Gí'/*•'/½'"Ü'Á+'''/¡æ'4¬('3'4‰Ú'9
m';9"'7úV'4¶'9¸|'?ª8'7iò'6·7'7 »'7ïé'5Û·';Ö'5€''4''5Py'4~?'6K]'5¬D'3ÔY'4G''Š'ï'—ä'² '0P1'6åú'6Å'9Ù'4M'7ܕ'8Š'?Wq'9:´'<'ô'7Øõ'7Ž·'<""':'
'8ÍB'<B¦'>·ì'=~':³'9'9/*'8h'9Ê'9'=,†'=È':$¼'6£Í'7­'<÷Y'7¦ñ';ÊÁ';‡2':{'4"È'3Ç<'5 a'6×ö'51';×Z'9At'9Ñi'8–Ú'=ä·':i©'9¡'+ŒŠ', í'5áÂ'8–|':­'8^)';©š';2}'7Ï?'8ÿ–'8JÒ'=³h'5z*'9MJ':C£'>üL'8ë'9Á'62è'5Þè'72Â'?þs'<Ù';ê`'?öH'CÚù'=‡"'=¸':®~'<=l'=I‡':}='5ŽJ':¥'9ò ':D0'=Ì{'=¬N';»'<Çñ'6íç'8:7'7à¬'="…'69Ï'-¹æ'5&\'7û['4Î?'9t'7€Ã';™'3Z…'8wô'7Ý'6'æ'2v'5UÖ'4Œ§'>˜Ï'>=´'5Ç¡'4e'5l$'0ö´'7/('9Z''8Ì'1À°',_s'2Δ'9έ'7©['7c¤'8,«'8ü@'9éÎ':Ü+'7^ß'7¯×'7‡d';"'8M†'5pö'<w¶'6''5ÙÐ'4\>'3Ï'8€´'4ä'3ž:'5'3E'5̾'9g'9Ðñ'3ùu'7+Þ'8À;'2Ã'5|‡'3`'7æó'9‹O'6ÇP'9O·'3wÁ'53ø'9.|';½ª'/Ž'6¶'5DÒ'7?À'3œ"'8''7Q'4<º'4€!'6»¹'4ó'3®'8Ôð',§œ'4üŸ'2*Ÿ'9—Ÿ'7wj'3í('6!ô'3Šç'4ûË'3å¬'/U‰'9P5'2ó''Uƒ'öC'ê™'(þ›'6íp'1˜V'4Â5'3Æ'3i'&t' t')ÚÎ'7@b':¸Š'>vª'5j?'4r'37'2X'7›':œå'>ùB'8΋'5ÖR'6zH'3M'1}Ú'0Ü'2 ä'5Ò³'3¸_'7›þ'7a'7'5õ3'.#6'3"£'/sÞ'8|ƒ'3Êy'/
8'.+Ó'3Äm'4N'4Ü,'3•æ'2Í '1ݬ'7Ãc'/'"'0™'4ÛE'3`'-)'(9a'+wˆ'+X'0ÚO'/²'1¯''E'#¢J'Jñ'É')·s'+ö"'3€ç')Ɖ'%`Ï'"'
ˆ›'í?'wz'»'òÚ'(	']¼'ۓ'Õµ'\N'aA'@'Ž'"€'A'u®'m''iÈ''Ü'2''¿'ñf'ÅA'/î';Ã'§3'¾'în'c'è'ƒ6'6}'*Y'jš'µ'1 'íu'§'»'V'@'4–'D'k¯'ÈT'É¿']¼'Æ'
È'W+'pl'òR'
¨'¥È'ÚÚ'‰Ô'	
î'0$'
x¢'ï'p'ú‡&öe&û,ã&ù}1'¾'','oô'&þâ4'
Ž>'…Z'ÚØ'S!'»³&úÉà&Ð&U'ÇÍ'Mé'¶d'</&÷"ì'&Ύ&öèF&ü›&•+W'	¾M'
 'ôE'n÷'
5 'òE''9&û?$&ÿ~;'Р'('GÔ'#¢²&ó.*'N7œ'¬+'ñR'-O'a'ËZ'uD'_'UC'·&Üìƒ'R'Òû'˜|'Rª'f]&ýŸÊ'ž'
Ѽ'Yä'='
™'™'&9'¶Õ'ƒÃ'/Â'ÜI'g'
M'&z'±À'¦'(Ó'1k'
Ä'(¶'¤¿':'0c''XŒ'$½F',¹¬'&œ'³'')Ï&×þ'@}–'	™u'È('{'z'ýÎ'¨^'*é™'*É'e6'$ˆ³'(ú'?O'OÜ'&	''*]'9¸C's7'O›'v¤'"²'šÝ&÷!ü'±¾'.÷'Uu'ì'˜q'3€'°Ì'8–k'ì'	·¿'°Ø'_V'ñÇ''-ï'ؒ&·R,&åA&õÒá&üã'¿P'
Z'¨Å'	M_'Óå&ùÜV&ꍍ'†í'ÐK'†'ü~'l'²'Ð'üý'3'#¶'
'"'‹'IÎ'
¯_'Gx'v'ÿC&ôt,&úæX&ö‹'ÿ'ݙ'c'Æ'â¶'²\'™]'qÒ'	ëO'þN'Œ&øOý&þ›&û¸'ñ8'
X
'°ó'àê'g'_Ä'
ͦ'râ'/'?Ç&üñì'ß' 'â4'½'Ï6'¬'ya'n«'	À¿'¬â'ëB&ÿ´e'þý'­\'šî'7Ú'èë'˜'
9Â'hõ'TÜ&õ…G'ã_'3'å'×e'[#&ÿ…w'½f'ÈÈ''â&üz	&ûªÒ&ýpË'‰o'
2½'ËÌ'CL'	ÂÚ'ò&öLc&ù¥'ý¢'Âç&þ‰&þ[®'VÇ'Cr'	s'W;'[p'T$&ÿH{'²p'œU'—¼'Lj'J'$'(Ë'ûQ'_¶'}Þ'Üî'¨''0'Xè'	,x'''æ']')Ë'£_'o='
Ø1'/G'O'ôK&ö1æ&û¨('Û('4¨'ß'\4'Š'&ü§²&üVi&ø…Ê'ž¥'â''
—ò'ˆ´'ô`'¯t'='
l'¿'D`'
Á&þH'Ñ>'.h'­¤'¼û''^'	€Ñ'	[»'M±'›'"³'¼§'Éß'!ø'´N'¨<'ÎÔ'ö'&ÿ ª&þ)³'ÞH'Н'"'z¢'2'P&'Ô¼'
Ì'öy&ü±û&øbh&þÏã&ýÜÏ&ÿ³"&ý­¾'ùí'1d'ñ&ÿóé'6i'p'ê'f
'Re'ßµ&û+'&ü3¹'ȝ&ÿB2'""'Æä&û€Ÿ&ý›¶&ÿc)&û·È&ûóý&ÿ¹"'"n'pš&öAI&ù"ª&þa,&úÕè&þY«&úwn&üÕ'ý"'š'¿Þ''ZH&÷‰³&úU'Mä'žØ'°Ô'ïy'°Ñ'‰¥'"ˆ&øj&ø§M'¤Ž'ÖÒ'*''øŸ&ÿw'Aÿ'õë''¡&ÿön&üØd'ÿ,'œâ'Û×&þo¬'JØ'™™'Ö'Ÿd''m'¹3'£j'O'A£'KC'_+'>]'¾('³'q'‰C&ÿΏ&ú©i&øàÊ''Ú'–'"x'?Â'Û"'¬p&ýeD'Þ|&ÿß]'yÞ'ñ¤'hÉ'È='ôm'ü'ãs'œÕ'¯é'A'Â'ã‡' Ï'+W'¬ƒ'Ùd'îÉ&ú™'[¯'/·'1'GÁ''Ç'P&úÆ&ë6W&ê9h&ç‰Å&ù̙'èÒ'JŠ'öÿ'"Ø'Q³'¡Ö'"4'ÇÈ'‰-'³l'
£'¯{'<_'	ñ'ü~'"_'¯Ì'ÏÔ'é'à'Tù'oï'¢½'%0'Ð'Æ+'fË'€('þ'/™'ƒ²'v'p†'fÑ'23&úàˆ'¥'´i'ÖÚ'Hõ'q@'¡3'K;'YË'°G'pu'Òÿ'	C8'â' â'ãk'öq''o'sœ' €'^ˆ&þù'l'x 'hå'Ã0'ҁ'yD'ñê';':'	Ê'͝'·ª'yM'W('n'
?'â#'Oñ'ÌP'…å'O';­'Þà'ˆ''s¶'=™'؈'rY'Ó'è±'›';&ÿü'6÷'>É'è'GÎ's'WK'åq'C"'Òb&ÿ\Ë'j+''E'ÿ"'Ìi'œ´'ßf'SF'ÄG'Dc'/ê'Ÿp'´]'‰'áø'7¾'	Á&ÿ&ú´'"Â'øå'3é'>¶'	Ä'yò'Ë(',A'Oà'3e'¡9'FØ'ðÒ'l('J'VG'}'¬2'¸ù'¡Œ'	
'ºx'µ¡'{Î'|'µ'ä'•w'É''š'ŒÅ'T'ÁC'ru'Í8'*Ó'	'	r,'dz'•'`'µ"'%&ÿ ™'žÊ&ÿ÷%'J-'ûi'•'¦T'ì™'"¼'´n'«s'±
'{²'Rà'bm'r'|0';1''ø'&û¦à'Ū'z'Y'jJ'Š4'ͼ'†ž'Ñ'Q+'"¤'<Ó'Å'¨'øI'	ž'C'Ãõ'+Œ'PÉ'™~'ôx'bÄ'^³'̬'XB'Ú¯'I'»ã'd"'í'?É'™Ö'­˜'¶Ò'Ú'ܤ'bË'Iˆ'Ì'Q@'ìÏ'	Üæ'½c'øO'Ûë'×'æ1'ÁJ'OÉ'sò'®Ï'´ó'x'Ê)'K'¥À'\&ÿì¿'DÓ'C'¿È'Äf'ú¤'6F'²å'O'Y&ûŠA&üpÚ'Bp&ûò†&þ—Á'¹W''I'ú¢'Ék'íq'Aº'·'­'&÷x&ôP&ñ‹&ý&ýÈì'¿<'m«'¿j'¨@'½&ûn6'´'É'ñ¥'l']'ù¼'|°'j…'t'f'At'TÉ'V'Ԓ'Ó±'ê#&ý³u'4"'lê'ƒV'Á'.L'B'Þ'>]'ý¾&ÿFÒ'ê"'-Ø&ÿÉ'uä''n'B''×Ø'Ü'¤k'7''ï'zô'	Ãz'	2¡'¬'o\'jº'Ö+'˜¡'äŠ'jq'^ˆ'±+';g'ZÉ'ó1'1–'üÂ&ÿïÁ'bÑ''‰u'€'I'´&þšä&ó©¤&ù3"'ÙR'•D'ì'Õ@'3¹'À³']'2d'ø'YÇ':I&ÿ¤m&õ0&&ùÉí'&'·›'ÄÓ'|}'¾Ò',/'â'²È'_'e;'Ê5'c&ÿî8'ÇO&ûFø&ýuG&ô´î&üÀz'3k'qt'´È&ÿW'V'Œ]'Š›'''ªV&úþ¿&ýF#'~'}	&ý'&ÿn$'ÔG'ò6&÷@›&þ~–&ÿ+:&ÿ_Ú'Ë&ÿ¬j'ðá'?''œ)'WO'åœ'#ò'L'ùj'ß^&þ2æ'ç'ڃ'î%'à'vú'êÇ&ÿýº&ô¼&ü½C&þq';H'¥
&ûÑ='®f'7I&ü{…&ýá&ûܛ&õ"&òóÖ&úP'±!&ÿ̹'j6'Ðn'S&úÚ;&þt"'õL&ýä'R&ú&Ÿ&ú¦&ý³'&öH§&ý?5'
»&ûJô&ý2»&ù1'dð'Sš&û@&ÿhê'é''L&ùÕ}&îç&òÈ&øa£&þõ;','Ü&úº€&÷Éô&õq&øé&ý"Ï&ù|õ&úD&û¨&ûA1&ô?,&æ×
&ðÁÚ&í'ô&èˆ&ôD&û­ð&ôï®&ü(&øUg&ð]á&ç£&ìê‰&ð|R&ö¨9&÷%&ø
&ìsj&è‡õ&äßÅ&ð#£&õб&ó'J&æ}–&ñdŠ&ðt&â_&àÕÝ&æÏ«&á9Ô&Ú¨¤&äþâ&ìZÆ&ë®l&ïô&îÃ&ê k&è¦î&íË&éÚ&çëa&àùà&àÅä&åQ¹&æÈ&áM&íiÕ&äžË&ߝÖ&â+&&܀Ó&å>2&ï#&èD×&éÚ"&æs&Þº'&Ü÷C&è—&ì•i&ê&àŠ&Õz^&àUÿ&ç:i&æ÷ë&å–
&åf¯&ã~C&ÚõÎ&ס(&Ø$‰&Øc¼&ߘ&Ú
&Ù)\&㘬&×ÖZ&Ù3ä&Ú´Ð&ãÃ&Ûî‰&ÕŁ&Ìh&ÐÍU&Ö!+&Ԗ©&á8,&àç&Õ—&Þ\"&Û†&Øò—&ÚP¬&Û¹L&Üéu&Ó&D&âݏ&Ý &Ûb&ՓL&Ø÷k&ÔPä&Ύ&áéÙ&ÜÐ&ÕìÇ&Ý¡}&ÍX&¿°Û&'8&Öi³&ÊVn&Ò3þ&ÕÛ&Әç&ÕP&É[Û&ʯ &ÏÓY&Ò8°&Êeµ&ÀÓª&Á"%&È^&Ï?&ÖK†&˄G&Í̐&Ê;
&Éî&Ëuò&ÏÎG&Ñõ0&½…&Äûø&Ì ó&ǵ&Ä'/&¼Ð>&ÆÑ4&Ñõ\&È°É&¿sô&ÂÓÓ&ȯ9&Ç»&϶é&Ó%6&—&¾ÃÔ&Äà'&ÁA¹&»›&ÀWþ&É!ì&ͪ&Ë n&Í2N&Â]Ñ&ÆÔÁ&Å!"&¼8é&µ#÷&¾?Ù&Äï¹&Ð3&ÈÆÅ&Á½&¹·&·‰&¿€E&¹"f&¹7¾&¾@4&Áö9&º/w&¹ƒö&º&¿õx&±;&±@¸&ÆÏ3&ĝ=&»—Ç&·b&¸Ð&¼}Ð&¾@û&¸£[&À'š&ÉÆÅ&Æï&À¸À&¶Üé&¯X'&´±&²ÿI&´¥&­15&§Õõ&¨—8&¶óÉ&­Úa&·æ&¹ &ÂÁÚ&¸éÈ&²áø&³Ê¯&³ë¿&³†|&¹&¸c	&µƒ?&¶"^&®¸¦&¦Á&°Mã&­=ƒ&´r"&µKÉ&¥
&®Óe&º³F&¹ÏN&¶Â«&¹˜&°éƒ&©)¤&§Þ&²•`&¶•u&±d&¬[þ&§ëÜ&³¹&&©S«&­3Â&¥ŠÖ&­Êê&®Þ›&½1Q&¯íó&¬M—&¯
"&«(ä&¶Ñ
&¡Ù0&ŸQï&°'¦&¨ø&®«{&°·&¼7@&¼È&&·Xƒ&®k~&§}ø&ž±e&°aJ&¦°ú&¤Ù,&¯dÀ&§«&¡´C&¶¥‹&½ŒW&µ'8ÀÀ&šdƒ&ucM&'íP&"ÝÕ&'FM&•õ&™ü$&¨-i&"I
&'ÄÉ&¥{¥&¥)$& ~Ç&¡½¦&…Ñ&&ŽJw&•ÚE&'Çí&˜•M&©ï&œÑ&›ÎŸ&'àZ&žÞ%&£'"&"ˆÉ&ŠC&"Ê&ŽQ7&wKQ&‹WÚ&˜ñt&Žu&'½'&™WÑ&œw÷&–ðÆ&™ýÉ& zø& (ù&"^>&Â&›È&Ÿr&Šx&¶&§QÃ&¢|6&ŸcË&{pÄ&Ÿl¿&¤b¬&œÃˆ&˜°8&kÈ1&§x¹&ƒ3&¦±&¡ »&šÀ&"àñ&"Œt&•s9&Š;&"ËP&€çÙ&–ÝV&—À&œâ&e+~&¢´É&Š&˜÷&'ê&ƒ;"&—+Ë&šÿ£&›H&žî&˜}`&'6û&}uz&"T€&Ÿ¢&˜_K&"5&—XÐ&–iy&…C\&'™Ú&˜íÔ&"•ÿ&ðµ&'qÙ&v&—Å&Ëþ&X¯&ã"&œù&^"Á&dÇ&"ÍN&dF&'»&Žê0&\
&8×&˜6µ&"š›&'á&Žà@&"f÷&'J&‡˜&Šì &‹ùç&"ú&x,&";Ë&Ž§
&!r&Ž9û&ŒK&Š!¥&"
Ö&jwä&H.*&iz…&"sí&gª&‡Ûc&…E0&†þ±&‹bN&Š+w&vý&^o"&~"å&Š¿Í&ˆˆº&"å·&‹_&×Å&ˆç&‰™&ˆ×C&"Uñ&Ù&•¹&«H&›§±&š2þ&Œˆ¾&Ž›Û&Ž &Z&‰P&˜lý&'>~&ŠEõ&‹ƒ&ŽÏ&'Ñ7&Cj&‹V&§&zª&‰¯à&Ž/z&Ž/c&"ðÞ&™æ0&'˜&‰**&†¿n&Š–ú&‹&†ù1&ˆïÅ&†gŸ&‰nº&ƒ£&t›1&pŒÂ&t
r&`™~&@Z&S®ü&t«.&2&ukŽ&}~&ˆJ&ƒÔ&'WÙ&…¨j&‰fp&†Þ?&†&ƒ0&vÝ;&a#‰&S+&hlj&~Ì}&‰0¨&ˆš&…†0&ƒ0€&å\&'›9&zÒq&oÕG&}¥ˆ&"Xv&"-&…ê†&…5Ÿ&'Ìy&ˆÈu&Š˜Q&†W£&|s!&…&ˆ™å&†¥&"˜&€s&yö&‡ƒ&‰ë&€ˆ÷&‡,Ð&‰À!&'çð&ƒd¬&ƒ"G&…5&Ìã&ƒ#Ÿ&Œ"ˆ&Œåü&…i&yã…&€<«&…·R&'ÃÎ&"Œ&'Çá&~±`&€Éç&"‰i&xï&œM&‡,«&ŠÖ&"/&"L&€þ&…6ž&‹G§&"'e&F*&{£=&st‡&~EÜ&ˆ¬&‰m	&":&"Þ&†bI&Šq&‹k&…?é&€mT&nÐ&}úÂ&|Çø&'p•&…Ý[&ƒv'&xÌÓ&… &'ñÙ&;¾&‡ÂX&‹8j&‹=&"&Z&'\è&M.&‡;k&}âå&xy›&ƒšA&‡ ¬&…"&†w&ƒ€&~š&|…&/
&€ùÊ&€‡È&"4/&ƒëò&Šš-&†3Q&|Ñ9&vœ£&tL%&z&~[Y&ƒFþ&"ß&ˆÈ$&"¯&yì©&p¶C&|*&ƒJ­&‡Y1&"¢î&h«&'D&…í£&€Ál&xI€&qv½&"'ã&~´&èZ&†´&àB&Ü%&†'&"9&‡&ƒÊC&}¦0&wg"&o&']§&&Ã&}m&wæ¸&{ʉ&€¿
&q"&|ÐÖ&'(ó&"žB&£¿&†ø®&–&{8ö&~®Y&†L&†2Q&'ª0&tð¿&}"&xë;&xà'&t"&€ &|i&*&€=ä&zZ(&ôl&|e&|É1&Á(&€—è&5[&~ÝÔ&}Þü&zÊ&€9N&€\O&€Ûû&|¦i&}ëZ&~ïZ&z˜&~7Þ&ƒ s&zÔò&q6&	§&ÂI&$&ušG&zë|&z=&‡œ&€ÑE&:&"q-&€'¬&zò<&{ÇÀ&}lƒ&~â©&x#&{7&€?Ž& *&€‰è&€!ž&}!¦&zcô&ˆŠ&'ë)&'È&sf-&zôÜ&~±³&÷&xV&|°þ&z¹&Î@&ƒöã&'Ñ´&ƒ9J&|"†&xšà&{‰I&~~'&Aþ&'ä©&'(ø&w*³&y6W&|1
&%5&'u&'ãÎ&÷Í&€k0&'Ë&~ÊZ&yØ&wæ>&}Q—&mC&~|™&g&}ѯ&™È&'S&€íò&€?&'!]&€".&y"#&'Íè&ƒ'Ê&È&€$2&€ŽL&~áW&|ù&~[r&yi¯&|}®&€c¢&‡[&}û&²—&~ä&|¸õ&b"&€Å®&xŠi&"&€žÖ&'àu&&€É~&~äQ&|Ô´&w<Ý&}­&~/p&{ì^&w†l&€ž«&~Po&}{&{D3&€²÷&Nï&ƒÎP&€'4&'ÐÄ&'	&ƒäÚ&'Ù1&€u5&}GÓ&|ei&|—B&}՝&vï»&~‹‡&€Y&òM&|…g&y¥9&{"&€EU&€Af&ƒ—è&€Æ&~Üí&&':ö&'x&&€>&µÜ&'«&ÎA&"Ž&Î(&}{À&|êè&{À&~ˆW&|R &ƒ
&ï&Ì¥&#Ð&ƒ'&€ŒÒ&'à&ƒZÒ&€["&"N£&€*&zâÔ&€W¦&~¦?&€¨+&þ&€¥‡&'A©&~tM&'X5&~×(&~&{×l&}©&Óâ&€L'&z&=&wë'&€Äò&©&€iÃ&€×ï&€HÚ&x*&"¥&}­¦&}wæ&{w	&{›&}vþ&}´&|A¢&|µ%&ˆ
&|E;&¢>&|åì&z9&yÇ~&j}&{°(&z+Z&xM&wuŠ&wê=&}û&~™:&
&{|J&€Þ&{²Ã&vˆç&~rl&|}b&zU^&}j'&‰&{è…&{Ÿ&z`×&w\#&sø÷&t:ì&wóœ&v%y&n
•&^ý™&LnÆ&[{&m܏&p…ˆ&bL}&XµÙ&aå@&o&rð`&u›@&x»"&}‰þ&|'&xè#&u–z&}1á&~'É&z¿&zظ&vÚ\&w#&uªM&yJ·&|î&uî &y^T&x8V&x{L&xÑô&y<y&{k&|÷¿&w¬ì&y¼ñ&}§Á&@c&€¢ž&€sü&}n>&}c&wW¤&xr™&x\&wE&wˆ&zE&€|‹&|,&zœÎ&{Fü&{d&w¢I&}	g&x':&s…•&v¨&u¯–&u&|V˜&z•&xÆÚ&z&|°¤&w92&vŒ9&yO&z_Y&yǘ&sÅy&u!/&xŽÆ&xAý&u=×&yþŸ&}çe&t=$&{8ˆ&z-¡&x`ô&{Ý&wdä&oÅ&u
ˆ&snP&{?&vgŽ&pžU&tIt&zHä&xÄ6&sÀû&rž¦&yë&v
&zŒe&zì/&rÆ&sý,&x©(&w6ƒ&sé¨&tœ5&pf{&oy&n1e&qÛA&f¦&g«&o'Í&iÒd&i:&d¨&j»ˆ&qp&uj&y#ï&tË3&sp_&od&q{Õ&p"'&sêƒ&wÖ}&q†(&pµ'&pÕn&oæÕ&k&oCB&z"&tÏÃ&mߺ&uNÖ&sMm&p3(&nQÝ&oM'&q|‹&mæ¼&ló&j¹&pî5&o³ø&uí*&kŠÃ&mõ3&nQþ&pßÖ&o{q&lÎl&mùÈ&q‡&mP&p9ò&m¨&rÎ=&qêî&oû&mÅ&m#w&kŠc&l+F&^µ&F³"&G«®&M‹œ&OÐ&V‹×&S£Ö&YCý&UÞ>&[Ê&Y÷á&W>Á&a}&^[†&^°~&[0&\‡&bGÔ&[€Ó&[²&Z=&`î"&\Lv&]ª»&]ÝË&^å2&\šÇ&XQs&^5Ó&`&\&^Î`&Z§£&\Éã&Yzp&U¶"&Y}&]Aw&["&^¤Ã&ad&[‹&\¼Z&_å"&Y´R&Zä+&X'&YÌ&]"Š&`ñŽ&[ßm&_"l&OèÙ&YÄá&W¨	&U—Ý&9eó&0>&9ö&GÃo&FD\&G£&EãÓ&Gau&PR&Sc)&IIà&O—&H6t&P'i&J8*&E^=&Kq'&K$&N?ß&OÇÖ&QæÎ&H­&L²ð&Ch&Aùà&NÆþ&Pµ©&G9ª&G&6ÿÀ&9&€&EYÈ&Fü…&?S&D¡·&E¥B&RX &R1\&OúÀ&M¡w&My&Hßû&KAY&Q£–&Yq:&Pä½&MK0&VÌW&VR¬&U¼œ&NR7&NÂr&PÏ&B·–&F2?&@³Ù&0'!&4h°&7Y>&6FD&<gâ&Aå®&:¯e&:ˆi&G|&L¡²&DûÇ&Ch~&<²k&EðT&Køi&Bφ&@&@7b&@·³&A"<&C¡§&L&AË­&I§5&HÛÀ&G¤ž&D—&7µÌ&52`&:ð&D?ß&EÁ»&Iòu&A®&C"‹&K'Þ&K²f&RT&F˜"&PÕÎ&DPu&G»ã&D8¬&G&0&A%}&<Ó&G{®&EL·&Aä(&Au&FÉ&Eí"&=!&7Uó&Bî–&?Ò*&/4&)Xp&&M>&0`J&A׆&7Úø&0«µ&1ñ&-k<&01L&. ø&,Ì)&10&6¾&5ï
&=I&9G &18—&7•ê&3W?&A™¥&@3k&9ƒX&2&=¾ï&6Y&2`é&0&6:Ù&1G&<÷Ç&5"ë&5j{&7Y÷&0Ž&-J?&,éÝ&&ñX&5J¯&."&)ëð&5¿/&/Œš&9·&6%½&.½Î&,$m&(…&&« &.19&(ìå&"_&,C&&3&-&+i§&&&#&#ÜP&#'B&(Sƒ&)˜±&(æ~&5žv&-&ÈÉ&'þ$&!×!&-aE&7¼v&&é{&Q¤&4FQ&-M²%_ œ%aŽƒ%b· %_0%dlû%`k"%bª%ba%bnˆ%b/¡%hJè%aSª%f½%aü_%d;Ø%d.š%jd%f,n%uS»%^v%Wip%PFB%\¡%gW%u<¬%fï=%U©+%Qõ%RNÖ%_†J%jÇk%gæÒ%\·®%SL•%S˜%Uw"%bCM%q@­%a>%Xä¬%Mý–%UpË%dú{%pFÐ%hùÌ%\&%VN…%Rú%a2t%bÍJ%oûb%f_%Wúh%TÜw%WÐ^%cك%júw%ló8%a½á%Np%QÒ·%XM%`R\%j>%\#Ú%Uv%Nûå%N–0%Q¹*%g}S%h`ú%W—A%MçW%HÊÿ%N"U%Q¸<%`;%ZFº%PÄ)%KqÛ%K2ÿ%VÑ%d~%o:ù%`"™%P«%%J>!%JC%QF%Yk %X³Ð%Noî%I«ø%F†³%I¹¶%Sp6%Wb%P$%H"¤%CC%CìC%Jí(%T÷%WE9%MjZ%KÝS%Dò2%J
'%Mº?%Ut–%KX%G.Q%B®¾%AÖi%CFÔ%K:Ì%KN™%DK%>ñ/%>|X%@'‡%G	%IøÃ%Gº´%>¾¨%:A»%;Ú%?+ú%?>M%B˜%<¿è%9g%5®¿%8Fô%87Ï%;E=%;p%7)'%3Ϭ%3'¸%2îH%4Fç%6ñá%5-ï%/ÀÆ%.,À%,'}%/U%1¸%0¨Ì%/=%+TÑ%(Ce%(÷¹%*x%.úZ%.Ç%)>-%$ù&%'\¶%%KÞ%'Þ±%)¢›%(Ãû%$Û%"'O%!¤Š%#;%#{%&x>%"Z>%ª%œ% X9% ¬%"b"% 
F% @~%Øâ%R×%Þ±%ñ¡%6/%Å%r %ua%ä§%Ö¹%Á#%ßÕ%´æ%ü8%ž%ڙ%X%Ç%ž%—/%Å¢%~¬%±ç%ì%cw%ð%¿œ%
ô:%^Š%
Qñ%²%
FŒ%
^%›%
eh%AX%¹î%
Û(%'J%
$%'Â%ºÄ%`%CË%	?%úÑ%vâ%±%Qe%Ρ%÷¬%•%;%_{%H%lê%¯[%^%%ß%)?%²°$ÿÕx%U5$þÀC$þ#î$ý—
$üsÞ$úšÚ$ü!g$÷$ùÓ	$úsë$ü_w$öàŠ$÷ög%6%1$ö@)$÷¥$ôÒ$ùTº$ô_Y$ö'À$ò†ü$øY$ðˆµ$ó(Ñ$ð¡l$ò""$ï-v$ïÀ$ð/$ðfé$êè*$ëàü$í2$ì<x$ëJ)$éï¢$ês$í%$èqØ$返$æP{$éÀÚ$ä"=$æà$æ¦L$ç8$ã`›$⊋$á·$ä6$á'O$çQª$á¸y$åô=$ä]¦$è°	$áMF$à˜$$Þþ$àíà$Þ±$ã,$ß-!$á‡$Þx$ãM6$Ýà$àˆ{$à¦4$ái¦$á"Æ$áLÇ$Üè$äñ$Þ!Ì$áÞ~$ßÐ`$à=ï$ܶ%$Ü¡8$Ú4P$ÜóÐ$ÚþÖ$à}$Ökº$Ø#±$Ôz#$Üø¯$ן§$Úb,$ÙeÌ$ÚS_$Öe$×¢:$ÙpD$ޛ$ÖÓ}$ßþ$Ø-$Üèû$Ûøâ$ØRŒ$ݶ›$ÝÍq$Øܑ$Þ1¿$Ôu´$Ù$Õ~S$Øûô$ÕZ$×9þ$ÖÇÖ$àÈU$×
§$ÕÀl$ѕ&$҅$Ï>à$Ôìã$Óêõ$Ö³K$ѝ$Õ|—$ÔÂÅ$ќZ$ф¯$Î$ÐD$Ô}ê$Ò#Å$ÓUó$Ñ°º$ÎðÂ$Ìî$Ó9½$ßT$ôN*$è$יB$¨QQ$Ò$ÏÔZ$Ó.Ö$ʐÿ$ÍÙ$Ͻï$Ò;þ$Íס$ÍY©$͑¢$ËU¬$ÍV@$ÙzN$ÓìÉ$Öe$Ðàú$ÙFß$åǘ$ݼZ$×Eb$ëÿ©$ùÎ&$ìõ$ÔѤ$ÚúD$Õÿ¹$Þï&$àÒ $é§ $å!g$Ù§%$׈«$ÜE$äCÜ$ßQ;$Õg£$Üûá$Ö"$ß=$×|ì$Üà9$Ю $Öª¸$Õãˆ$ØI"$×Q«$ÕT"$Òõƒ$Ö,è$Ï­Ï$ÒtÜ$ÕàÈ$ؒ$п'$Óx$ÑQª$Ú$ÚW™$öi %.¶%™.$êë—$æÇ&$ÛK‡$ݔ—$ؤ$ÚÆ2$àËM$ݪ½$ؐ$àRH$ÚÏC$àhÏ$Þ&"$ÝÊ<$ۂ$ã(œ$Ü[´$áËË$ݒ$$èx"$Ôó$Ü™$ÛvÕ$ìLµ$Þ½$âáÌ$Õ£A$çq$áÙ$䵋$âV"$â=C$×
Ù$Ý0Å$Ø#$Ú{$ÜàS$è'Ù$êòå$îüà$álÏ$Ù0r$ւx$ÛN1$Øô_$ãÅ$܍*$ílG$߄Ü$á÷L$Õ-î$ޜ$×S‡$â@ã$ØwJ$à›€$à‰ˆ$äèX$Ù$ÞB$ÙNð$Þã$Ýá_$ák$àTó$ç\¸$Ü=Ï$Þ«'$Ü:
$åLá$âq$âD¶$Þì¨$ߕÀ$Ü0t$ãæí$äá¥$æ§0$çj($ç2÷$áÞL$äùÔ$åJ¬$è+$$ìÓ$îŸ$ä-$èE/$àLˆ$åbu$éº.$ì:E$èmÒ$ìg$ålª$ñ 0$ëp|$çcI$îÓ $ö¢$ïëà$÷²€$ú9È$ûÓC$ýl¯%	÷Z%O÷%Ó¿%žV%Ø%	E/%%yž%Vw%oH%
%iu%T%Œô%Ÿ³%8™<%3y"%pU%øb%Ï%(êm%''% =$%·¸$÷%Úä%¸.%	0Ê$ú®Õ$ùº%‰!%c$èØ$õëm$㹨$å1ò$徘$ßù4$Ý	*$ÚSÒ$ÛS$íÁ$îL•$Ù/$×·ä$Ûõ$à¡$ü%À%øK$ô¢V$σÖ$×Lí%0Á%ð&$ñ¶ù$×x$ÍRÊ$ؽx$ô/o$÷´š$ÿcn$è-ô$Òƒ$àGc$䐧$á¿ý$Ø[Á$å/K$øÏÖ$â2¼$ÖZ.$ÌÓ5$݊*$ëú$î[Ä%ÈÜ$ÞÙ²$ÄÀ$ɕø$ÃÞ
$ÎjA$íî"$ï/$⼿$ÑÊÓ$Ò×$Ò*Ð$΃Ñ$Ëîó$Ç$$Ìt*$á|t$Øqá$ÉZÔ$Ê^Ï$Ñ{€$ËÚÏ$ų$Ó®y$ã7v$Ȉ4$¾	|$¶G $¿ŒÚ$Ϟ¦$Æ£$·³$¿f'$͸'$Ì6h$¿â$»ån$´j±$¹-$½B˜$»«B$µ#$±²$³žƒ$ºÁ$½ñ/$¼z€$±C¥$°L0$©-Y$´{Û$µ¦.$¯¼$¯á:$®ÞÜ$§±Ÿ$©–S$¬ûÁ$«"d$­ Ì$®]$¥J$ª¥$©Éo$¢˜$¡›¹$¥ôq$£x$¡Â$Ÿ:$¢'$$œÓš$ /k$£Y‹$žRÞ$2$œ˜'$Û$ž­$ §I$œ|*$œÕS$–ìY$—lÙ$™C¨$ž¦$žŠ$˜@†$š`ã$™:`$šIþ$›žý$–×$—' $—5$™ì$™:$•Ò¿$'ñæ$4]$sg$À…ï$™$'$w$ŽO$ Œ$•L$—³$'H®$'"0$æõ$S$'+‹$Œs$#R$¾x$‰®.$Š$‹ý4$½e$Š?¬$‰o0$†Ÿ'$ˆ½6$ˆ®É$ˆÝë$‡}'$ˆ˜–$†½Ð$†§ $†›`$†Ì·$… s$…C1$ƒr¬$†>"$ˆ°p$ˆz$ƒ7B$ˆ¦$ƒ°$ƒó­$'+P$"Fœ$îâ$€S $}¡ˆ$ƒð$xí$}r~$yì$â¤$€sC$yY¢$u‹¹$vÇç$vA$z҉$s­w$z	5$x$x¢$vl{$}¬ž$y ¬${#Z$tÏ$z>"$vÉ$yà÷$w¶2$s*›$yŽŽ$s‡$m$r»W$oK$nIÏ$kn$k՗$j¾ã$mJ±$iÿ^$pf$py&$o?$i
d$o¹'$zoô$yû/$l÷G$mC$jÑ$qÆe$yÿm$um§$fSF$hü$g'2$h"v$g m$hØ$nÞL$aƒ¸$d6ø$dÅv$e[$eÜ$fCY$cH=$a!#$g#$c¯b$g×,$k{ˆ$fOõ$c¤¡$d(¡$f*T$fƒ$a:#$d9'$a'm$_ºm$a5Ý$`ÀC$_Š$b¾6$aà†$e=ƒ$eН$_C$Xˆt$Y¬{$Xɝ$_~Z$\²$]S€$Yi–$aå@$[¨'$^ÍA$Yÿ$ZžÆ$YC†$b!a$iî;$Žt#$vÄí$^ÆÄ$[¼P$U,É$V/;$\W$Z8€$\sÉ$W
i$XžD$X$Yfƒ$]½$_ª¢$`™ó$VÛà$Qn$Z8—$R¼:$]º›$Zє$[Ü!$WB!$f˜A$x)à$mðp$dœ$V¬á$Pô$^Uj$TƒL$RZÙ$P`{$P¤w$T1þ$X©F$P¬§$T$LZ^$NòÈ$OÃÓ$d¨¾$hŠF$Zý$Teÿ$S®¤$Se§$Tœî$PÂ×$Qè!$TcÕ$T9M$N¹d$PXæ$LEÌ$P¢Œ$OQÔ$O$$Pړ$QK¯$L«$Mˎ$HÎ:$Lª…$MÒV$R«Û$I²Ÿ$Qö}$Lz¯$Q:Ï$JG$PrE$PG/$^¥ß$^6V$Tïi$M¬$Q8#$NË2$M‹$N®Á$Oµ³$R"‡$T×G$R;õ$YIÚ$PÄ$TÕs$LtÜ$P"$Z\n$\ùÄ$TfÓ$R1$UÀU$Qo'$Q€Þ$U©$Lñ3$M¤Y$Pô$W¢$$Tî$[!¼$V^Æ$W³‡$P†=$UÎ$N|D$W—œ$X£Ù$RÙW$M$Q¿Œ$Lˆ·$VxL$R ¨$U¦©$P÷Ú$W¼ç$VJj$OÖW$R&u$[ڕ$Rˆ!$Uñ$R\{$Y!$P,$T•Ä$UME$W%'$SeJ$OÈ7$Q3ÿ$X—v$O$TxÄ$SÈs$Pû[$OïR$Tºç$K§@$URè$Nø$WHŒ$QP$S¡~$Q±²$T.®$QVÅ$S~$M©$V=$Ty³$\°$Y>y$VÆß$R4Ó$Vz($VO$T·$Và
$Wܖ$R`€$S÷'$R¤ç$Ugé$TÊc$[$Sp$$]®;$_ýŠ$aÎ÷$WÛ$TÏr$W*$T"£$Y$$W`Ô$W…È$[µé$X1¦$U+µ$TÝâ$Tòm$Sé$YUÊ$R•v$aàa$Z¹$[·—$TË$Z~Ú$P	$W¿$SŒQ$Y(Ï$R?$YÛõ$Rì˜$Qo¼$Mo¿$TJ3$O–N$Y®¶$X¤È$Yÿ»$O£¼$V.ã$Sò7$c,$X–J$Y²ì$béA$aʛ$W(8$Xôþ$Rrƒ$[š¡$Uš9$[z$Wt?$ZÛð$[)'$Ucß$[|4$Y1$QÃ$Q¢M$Tg$W›¡$Z8$\u'$V¶$\W1$Zhš$Y›H$ZÀa$[k$[/$Z;E$[*$n8 $rÌ;$h0×$^Vo$dƒH$b¯D$\Œ$Z&œ$]ۆ$Zžä$`›Ë$b(0$b¾g$[‹–$]/Ä$_Vñ$g0¾$`µ$cJ$\RÈ$a>t$aÂN$`ÿU$_å	$jŸµ$bßÑ$e¨k$eG}$]ڀ$]…Ó$d"¢$^HJ$cAå$_>8$i<è$|mÄ$yš$f•æ$hßK$i5$q.í$j¶$hyŒ$jõ8$mÌÞ$j"ç$g'D$cáu$n-à$e}€$lHˆ$cÖ­$j\;$x¥Ü$y…$t£$qÈp$nÑ»$v—H$qì$$mçC$o±	$r\{$køô$oŽ'$uQ$sȃ$sšs$tY5$v™ß$tò
$uÃo$q¤È$xpv$€˜2$yÁ$uÀ$yut$
7$y/ˆ$UG$x'$~Æ$wA${–$ç$€3Ã$€!Å$'\$y$}Áì$}{ê$€ßv$€¿$ˆ¬$Š¢Å$ˆçÄ$"_G$'$°«$†Ì$ã'$‰Ó$Šø[$‰)($‡Tÿ$‹Õ|$‡åg$‡CP$¼$‹°6$Žœ'$'ôâ$žx$˜$•ØË$™ý$‡Z$õÄ$¡"ü$©[v$•&˜$«pj$¢r¥$¾ê$ÁF
$­¢½$¢A—$£ëù$£ï$"G©$ ï½$Ÿi\$¦©Ý$·24$´±B$¡|Á$¡a$³Àœ$°>ü$šý-$•$Ì$ªÏñ$§9Å$·Íz$Ú7Î$å·J$ë‰z$ʑ÷$šð°$­üB$ãLt$ú«$žZJ$¢j'$Gšõ$PoÎ$€ëŠ$¥–È$u¿$hõØ$Vêñ$@ôŽ$Jð$dÌ$sdm$X$RzL$W¹ž$]л$mxÀ${w$ZÐT$C¯$7Ås$;µà$9æË$1)$7ç_$Hbf$Bv[$HqÒ$_ü'$h‹$hë$Š5X$Ü>q$º'Ì$yüv$Nö$g~R$Lïî$-60$,`$/žð$7˜$(|$)ў$AŽÓ$-gj$èœ$#üã$4ES$+€ô$"JÑ$6'4$3ð<$5¤?$3QÆ$/sÊ$(ã¢$#í/$%;­$,L€$KN<$ZÙ$Uà$=à $IS‡$?x$7w÷$3µå$@J×$SZs$G5é$G*$<ý¾$"Ô$¶D$,õ$1$Å$'Ê$Aè†$Dþþ$,î<$$n$+÷$({$}$(Iá$+g$;ÄK$0É$‡$%P°$;
?$9®$"¡†$d²$'a$²4$$£$¨$%q$Õe$êr$H$•$ˆ$§$Úß$*k:$ c©$C=$%E$©u$Jn$
¢$Ýð$¢]${Ý$©$aÇ$AÓ$_»$£Þ$ó÷$	i$¢$$»$‰$
]?$»$
á$ØZ$
à"$™C$
ß²$:³$
Â:$&$mÈ$Nj$š_$Ç!$ò?$¾$&U$lß$@R$
Ü$$9$ü—$
K‹$D¥$ƒE$
ҏ$n®$g$Ž¥$è$™>$E$½ #ýÎ#õrÇ#ð©"#û˜Ñ$?û$Së$Õ¹$Y$I$l|$ÿ\$Ã#ý{ó$N#þk#$Ñ $YÅ$ Ý$q1#ÿÆ#øh¼#þ8i#ù"#ÿÝ$´$#ÿõ¥$io#öÙ<#üL0#÷×#úÂÿ#úöD#ùÒq#üÄ®#þLš#÷X&#öÙÈ#óx%#øþm#ôŸ‹#ù,y#ø/#÷°ó#óç#÷GV#ôWÑ#ùƒ—#ôE#ôï_#ïª#ô§Ž#ô7"#ó­#ë@§#ïæO#ï†_$2­$õŠ$¾H#öÎ#îÃ#ìWY#ð˜¥#ê®C#îïŸ#ê_;#ïí#ø-Ò#þŸŠ#ìà"#î]c#ëLÕ#ôˆ8#þ}€#ú#ë'‹#í7B#êb•#î‰Æ#ïƽ#ý$«F$CT$
à$_²#ì@w#íPE#î¦
#òìf#ðÛÆ#îÊh#êœê#ëÛ¸#êÉ,#íg]#æéM#êàJ#旤#æ0$#ç­Æ#ê—Ç#ëÍC#î<®#æ
#桅#ᦣ#ë9F#厮$oÝ$
n$R#æ&Ù#ð#úßq#ûϺ#í‡#íñp#åµ#ö4#춤#íä8#å*\#ãsS#ã¡0#èµ#álû#çÛý#è¨+#êzA#â#å=Ÿ#éÇu#ð#ì3¢#èxX#ã`è#äg'#à
#å:›#âE@#äd§#ïty$¦h#÷œ#ꆷ#ç€#æº:#冘#æ½-#ã-X#îÚü#úÕ¿#ø²#î%Â#çñ#æ
á#èx4#âPŸ#ä½Æ#ô®'$1##ó¥#ßÀ¯#ß9™#æFP#àê¼#æm‹#Þ^#åXˆ#åb#æØ¢#ßØ*#ï†m#êH#á‰H#àÖÙ#ãG#Û÷Ý#Þ©*#ðŽu#ý'´#è†o#ã2E#Ý'Á#åcó#ã%ï#ÞÚW#àÆß#ã
g#Ûtc#àc^#Ü(·#á'v#Û[#ã¼R#èÅ#欿#Ø¢Î#ã"X#áÇ#èHZ#áúÙ#ììô#ëpÏ#çáÿ#ך€#Þ£#ߝ#äl#æõÑ#êà—#ë;x#îõ#ð´G#ï#è¾ç#ø¯-#çÒè#ïa´#ç~#ùµü#ꉋ#ìnÖ#ä®Ó#í/©#æU²#ëP#ë–F#íI÷#ä±#éëÝ#Ýx
#à#ϊ=#ã=#Ük#㒼#Ü1!#âáŸ#ç0#âǼ#ÛrE#ùù #àSË#èû3#ܑN#â	©#ܒ#éw·#çßw#æÖw#Ýü²#ê…#ä.#ìˆ#áüý#ç¤7#ãi##ëÔn#÷ž#ë'j#ð· #ë$Î#÷£¹#ôÍÉ#òY¼#ë_–#ðU'#ï­#ú£#ðÈ#õ+D#ì¿«#ò«##ñ&¥$0IT#óÚÚ#ý6o#ëÞÆ#óa#ïÀ$|
$B³$'•ë$«o$»,$
ƒ$
m#ñ¢€#ðZÂ#îñ<#ò£[#éís#õ".#볐#÷ÁÈ#óډ#ïB"#åni#ö¤f#ô´¹#ùe#ù¶i#ýp'#ïÒÚ#üHÛ$!$ªµ#íhß#ò·˜#ùÍÓ#ödS#þSV$†#ìZñ#ç|ú#èî<#õ+##ò}ø$Kÿ$úh#úF¤#ð}	#ïöÑ#öIÚ#ùÀy#ó`#èH#ì€B#òÕt#âÈ*#ëdÉ#ãz•#ì1 #àÆ#탮#áL#éÁä#ä7ê#ôä9#ç7|#íÆp#á‡ý#é\#åq#î96#ìŒ;#ó
·#ên#õm<$r$z³#ø	#ôúc#óc$ï#ÿM#ø§#î5#ö~#ðw#õ#ðõU#öIŸ#èâF#óÝ#ï"#ìm¬#ðK#õR9#ê¾Ó#öE #ð°#ùÓû#îøé$O6#ø¹À#ô{#뉏#ù#x##ø2â#÷H
#÷þ#õ30#ÿ^^$|$_e#ú+ó#õx?#ñaï#ýV#îŽ#÷À-#ñÅÜ#üK$"$I#ï;Ñ#ûQÙ#ÿ™9$€#õõ(#üx£#õ ¹$ K$E$¶;#ø¦Ë$½¾#ü±+$ëb#þå$¤	#õð$ìt#ùb3#ûßd#öBã$5j$A»$_¡$òÐ$!#þÙT$Ž:#úJ#ÿ­$
jÓ$$r$›$°¿$	
J#ûB1$Ôî$7ë$Å.$à	$ª'$~Ú$ý$@î$
"$H$'$d$ÚÞ$'ú$tc$U¹$±é$5$Ü$š$NB$Ú:$t†$ZÖ$cÑ$	m$_‰$	$×;$™Ÿ$
1$IJ$
p$
D¹$â:$ãµ$¯\$%/$ÏÔ$
¢$]Ê$
ƒÇ$.Ý$(!$èS$z$Fá$Å$ql$²y$å$
'p$Wñ$y½$È$1G$?Ú$9€$œÃ$=È$ÆÙ$Ø$ü/$áÓ$Æð$²Ä$ä…$ô$¢í$y$+wï$j$èï$¹Z$¨Ý$£÷$‡4$
RŽ$%­$$=±$ '|$9D$/ˆ$*5v$-E$$é˜$"š-$ú¹$%Õ}$/Š\$™$/ÿ$n'ò$R-$^*¨$iÿ)$>dK$/‹$#j]$>¬ $q•@$…Lz$NŽ–$T,w$}ǃ$™­$Q±g$qGÀ$oLq$šã_$""$z¹"$–ö$ö–%1»$ýù®$ ¯˜$ß³$Ê´n$…õã$rŠÿ$»0»$Ñ\'$Ù"$·¯¯$Û5$Ü"M$¸½°$øœr%wÐì$ð"$Ã÷s$ù³¢%ƒwÃ%ˆá%™{>&8ïç&™\—& ÿÝ%9 B$¬r$¥9$¸y%ãè%¤ç&'î%‰hû%…ªp$å³$³Zó$ ¶'$ÐÏÞ%ñÄ%&×7%Ê¥t%æ@%®ÑG%«)¦%£]$ÍQ$º(% "ƒ%1Ú%`Ç%…ª²%ž¡
%ü7%ÿO%hôc%R¯$Ì"†$çõç$Ó.Ó$£-¡$žœõ$ȝt$ùá¹$ÚZ
$Rû$¢ß$ês$¹3—$ÇÄ%%/;¿$¾QŒ$l'u$l™}$¶`%c¯–%<¯Ò$¬ O$Œ–&$£)q%9ëy&&&ˆ¶?%`,±$Ôä%	ÛÔ%x&½m&ÆH\%ÉÜ%E…Ì%|Á8%*
x$î%ND%¡GJ%_{ê%'½%Ýù$ö†Ú$ÈV9$š€/$Ÿƒ¸$ò'+%ÏüÐ%Ês$õ	ý$›£\$ˆîš$Žq.$ÑûE$œL]$™Pê$ÃD·$šÜß$ˆJ$¿Pƒ%I‰–&1e^%Z) $¾…Ï$—&ê$¸]Â$ÀçÓ$Îc-%B9e%ê?ì&"~%×pn%KP%¬ûÅ%|G$ö¸ï$Éً$Ž†G$‡ÿ$©˜$™Çï$'.$ÁX%7(²%[M"%¥å"&êt%ò}Ð%Š´Ï%¢Å%ìh$½¸c$'¾=$Ÿø¥$ÍZ«$«ÚÓ$¯#¦%
EF%>Û¯%kdº%É/Œ%H›"$¶Ü"$Ÿ4($Eò$»·$¬^$Á¾$"ýG#ø¢$4Å$Mð'$¾~â$"˜{$-Ï$m$u$	Dÿ#øè%$
ïº$³Î#Ôù$÷=$)ò·$Vx'$z3$N8_$6¤#î®#ÜÃ#ÝX#àz#ûD^#ú‹H#þ?à$*Í$ˆæ[$^yò$ÉP$Eá$¡Û#ÞU#Ü1#ÉÒ#˓#å*É$	®Ã$Z˜$³®#Ð÷Y#ÂÁÙ#Ø©È$5@#ã›i#Ã÷½#š-#ܑu#íeH#ûÔç#ú`#ñ5»#Õ?›#Ó6M#żª#¸­‰#ΟG$l$]ï$$ëY#îÌÐ#ÀÓB#ˉó#øÃ_$åë#Ñî^#ß5L#ìg÷#ù™P#Í"³#ՙ0$_$-¬K#éúÑ#¾ï#»Ãw#æ4¼#Ü|ï#Ľh#ÂÍZ#Ç>ç#à¯N#ÌX±#À‹þ#×c‹#ãÇf#²Vç#«é5#À#°î#Àfï$®/$$5¤#Êr7#½˜#È#³ú7#¤÷#«)#¨Ž°#¦ô#©tË#Åä$¼‹$sÒ#ñ=#ðý$u#ãz9#¶3;#®l#ž5
#¡H#¤.É#¬ÙI#ÀÛÿ#·)j#¯ŠS#½}Ä#¬¬M#©Õ&#«øº#¦¼§#œM#ç‹#œÂÅ# Ë#Íå¬$‡ƒ#ÏM#´t#¦ºß#ž{[#&þ#·ì¾#Æ,×#É#µTä#ŸsU#­fŸ#Ç!#¯›$#Á…#Ó6ˆ#É_#³»­#ªvâ#¢'Æ#š-Í#ž"¿#ʇ#ñ5I#ѯ™#à!Ç#á¯ú#²ý5#ªÚ…#ÂC#Âó#¤}#±È®#¼u;#¾G#Ÿ7b#—ë4#£#´•#úÅ#¤ˆN#³S5#¯<ª#½J#ÂöF#¦2Œ#¢V™#«ïW#¾½¨#ÎÝÑ#º1E#™Õ]#¡]	#«tq#žH-#™æÏ#¾I5#³ûv#ž‹—#£5º#§7ø#›'#œ!"#Øå#¸ï#³J+#¡c–#œD÷#Ÿxí#¸·Ã#Éü¨#¨tˆ#ž_#"¾®##"ë
#Ÿm»#—pü#'lj#ŽÇ™# g"#¢…i#–V#Žòi##ß,#'ê^#´#–Š#'É#ù?#ŠÒy#_#Þg#Ž—ä#Šú#'^#‹œ#ÚŒ#Œ9k#ŒäU#Š–ª#ŒG«#ˆÖ#à
#íB#0¢#'(¾#"p#"³ò#²iA#ý#îfi#£‹ð#°àæ#¸9E#š#´#‹6~#'æ|#œµÐ#ž6J#Fá#Œc7#‰€"#Š86#Œ~½#Œüd#‰"É#‹µn#‡Æb#ˆvI#‡ùw#‹ÄÐ#Šlá#‰žN#ˆˆ"#‰š9#†ƒI#ˆ[k#…Ü#‡}¢#ˆg#‹$a#™¬%#ªŠG#˜ÏÎ#‹óÊ#Š†v#Š"#ˆ#Š½)#…E¹#‹·á#‡8(#ˆ¿²#Š	#£ug#ە‰#̈$#'#‰—w#"ò#‡Ž£#ˆ*í#Š  #‰ Ò#ˆÅ#‡õO# #¨ëW#˜'9#†ê6#‡ÜØ#…Œd#‡æd#†éÑ#‡&u#…}¾#‹ò
#½Â"#ä6ä#±²c#ŽR£#‡)#‹ÜÜ#‰)#"õË#Ž"!#]Œ#K#‹Éç#‰«8#Š¸ä#†:ç#Ž_v#Ÿ*Ž# á(#ˆ/¢#‰).#†LL#‰.è#ƒÙ˜#‡Œ'#ca#¸'Ë#Â	Y#—I»#‡
÷#ˆch#…Ž…#‡ùb#óÁ#Š'#…½ƒ#¿æ#"ˆë#ˆ'#…°Ž#Šº–#ˆ=#‹lÓ#Š¾â#6Ï#Ž	Æ#˜¬¬#‡
#â"#‡èn#Šv#ˆ‰#‹ñ#¡]ã#¯ É#žèT#'ãù#…§n#ˆyX#…("#ŠG8#@¸#‹ùá#†°ý#‡å¨#†ø(#¶#¦¡#¬ð"#Ž»Ù#‹4#‡_ë#‹šG#†4#ˆE
#lÛ#Ÿ#'Tk#‹'i#"£â#Œ_#¨Ó}#Ån#¢'y#‹ãÏ#ˆ.p#ŒO#‰¸¡#Œ)ï#ˆMâ#‰µÑ#ˆž¥#^#•ë##žR¾#7#ñ #‹	Š#Y#¥#'|½#lµ#"ü0##Ž$#V#Žr"#‰^{#ŽMÿ#Œ=N#Œd#Š$¥#l€#{Õ#'@K#A#JW#Œ;Ž#'•G#"ex#"Œ#'¢¤#µ†#‹VÁ#"¸¼#ʊ‹$Ù#ÓÍ­#žiÈ#³(™#¾—#™ã€#'\¬#Œm4#¡ÆÂ#œ£›#škÝ#‹!Œ# :#Š<T#‹Ä#ŽY#'¢0#õû#5é#Šu/#1é#‹˜Ô#;#ˆ¾Ô#£#Š‡–#Ž
'#‰É#³À#‹æ#L#‹¸\#Œ'g#ŠšW#¤ú	#ªA´#—J_#ap#o¹#•œä#'aß#Ž×#w~#ƒ4#"€«#Ðv#"bK#—\5#Ä}¤#úÈ)#Ñ9ë#™B!#™Ž#`Ï#T#‹Ù/#''7#‰¨X#"˜Ò#•gf#¨ãÁ#¹žÐ#®/4#—­W#—ª'#'t¡#"Åp#ŽÔ#"k¢#Œ#'ñ²#'7R#¨ƒ#ûïJ#ßÌÊ#šÇ‡#–f#\Ô#Žvc#ŽWï#'C#p|#¥Ð#Œ²#œŒ#"-€#"OÐ#Œ‰k#"z@#¢ÐÁ#¯ÉÚ#¥|Á#œÂ#Žìò#›c£#¡¥#–ˬ#Ÿõ†#˜ò#³1#×DÂ#­™#•
ä#ŽIA#'úù#Á#'ÙÔ#ŽY#˜8#/8#'Â!#5#'N#S9#<#'/#—a#"#^#–~#—/¼#¨lÌ#ž¬#•+K#<ƒ#"º^#•x#u#ž,#±¢#´_›#¡@å#™–-#™¶#"Ý#—#"—Æ#šÜ#Ÿý}#­ñR#›Ö¡#–l"#"Ë#šõp#"í# Ò\#¥ˆ«#˜y8#"¨`#›r™#•z&#¥–÷#¾ÿõ#·é¤# ö#@Š#™Gð#˜‡ý#–&‹#šr#¥äî#·ŽO#«Û#tÚ#–Ú#£#à#¬Ù(#É¥^#¸h"#¤äC#š² #–#˜5Q#› !#—L#šzà#›w##›(Ð#—(#¢Þ#«3õ#¤˜c#˜$#œkS#–Eð#›F5#–†å#œiX#b#œfò#–¾I#›ý#"%&#¦6#šäÖ#œó±#–É#œ›#—¬Š#œ‰l#—†#›‹#˜}ò#™Î#›#²«Ç#¨Ä"#¥»v#?ñ#œ+f#šAh#¦^H#žhR#Äf_$‹œ#ýàÖ#°z¼#­Úæ#É|Ú#ˊ#¨–M#¥<a#¤rP#«³ê#²Éy#­Ûw#¨ó×#Ÿ4S#¿Œ#ž,#Ÿ™B#¢Ÿ#¡›#¥ü©#Ÿe:#£G#ž¢# =Ö#žñw#£6b# ÷#£¶"#¢é#¥¢#¡?ã#¤+®#¢×¨#«Þ]#¡#¥¢5#¬U2#Åñ$#´k—#¨_¤# ë²#§…#¢Ö2#¢8s#¢)#¦#¤¯[#¤­#¤'#¥ï# jò#ª]#Üp–$#¼#Ô·#¯‰#¨š#¨÷Ÿ#£ð:#§ã#£1»#§Žð#§Šˆ#ª¥'#©*D#Æv#˗p#±ZÃ#¥Du#ª^V#¦¤#¨}#¥ÿh#ª^#§yf#©¼#©~Ù#®Z§#Ù÷J$	Ò7#à!¯#³ãy#©yD#¬4#ª[È#«4­#¨é²#­å#«µO#­fì#¬b×#±ç#®Q`#®;u#ªÀ#¸v.#ËS¥#Ìi]#³×ì#±"#©£A#­ã¨#®G#°àÎ#®"r#¯Ó«#µ#Ñ#íz7#ò4c#Æê%#¬F#¯ÌG#­Ôb#±á(#¬wx#°Š#­½—#±z–#®3ä#±;#°D#³ #¬O	#°‡d#­ù¤#±Žd#­Þ#¸˜n#·dø#Í&m#Æ™#¾ô"#Ðä@#ӌÈ#¹ÅJ#¶ÿo#·Ò#¿Q#ØÇ#à•Õ#¾#¸£#´á#´BÓ#µeÞ#·Ñë#¸Üi#Â͍#¼ÂÙ#·ü'#µÒo#º?#¼U•#¼×¦#·tÏ#·ª•#¼Âˆ#ÇO»#Íÿº#õ»f#ë¬#Á[x#¶#¼iE#¿·Ç#Â%å#ŵ#ÆÊè#ºÂ#º°¿#½¥##Æw#Ükn#ðhJ#Ë=L#½µ©#»öP#»¤í#ºD6#Ãà…#Ä
#Ã#Â\×#Ó3#Ƌ<#À3
#¾oè#Éé#ç¢á$Jž#ÊՒ#ē #Ä©û#ÒXî#Ζ³#ǍD#À¼
#Ãx.#¿òë#Åxf#ؙ
#É?#Ð(o#ÕK#Éý¹#ÏoÂ#ÆAø#ɚŽ#ÈNN#ÊÄÒ#ÁZ0#Ŏš#Åa;#ʾß#εB#Ì­b#Ä`#Êb#ÏB#ÕI˜#Ñc‹#ÉՑ#Ãî#ˌz#Èg`#ÏD©#Ê3#ËQ—#Í¥#ÔèM#ÏkÕ#Ҙz#ÒÍm#ÚÃÂ#Ց#Ô¬m#΋Ú#ÕOµ#ÿ~$,Ø$14$Âà#âMÕ#ôß#ÿÉ#â£õ#С#ُM#Ö?x#ÜuÇ#èZ}#êG@#Ûw#âfv#Ôqö#Õ,,#Ï=#Ր›#֌ó#߄ý#â­¨#îH#â–#ß-^#ے¤#ätK#ì"(#öü˜#ފ#ݵø#Ý)V#ïþ?#ý ´$"#äJÌ#äSë#ÞÕ#âÅH$—o$¢q#óZ·#æB#ân'#ë³ #éÈ=#îN­#ò»T$žn$û#û7&#ü¼#þÇg#îm,$•Ç$t6$ äQ$" ˜$C'#òìŽ#íäŠ#é³ý#û*á$dÍ$	I$ ó$ƒÝ$G$	B/$Gú$v|$³H$
Ö¶#úë÷$l$5¥$'?$	…$tÀ$(˜$í$4<$
õ$)×$ G»$Mñ)$Q¨$Do$G'$U¯$N—Ã$0dE$=nÀ$2¶$#ðl$!Me$'â$4¦$.$
bc$&|ß$h0h$›‹$jö#$>Á$Cˆâ$"¹R$Ÿ
$"þ$&XÆ$ôf$äU$D$è$†Ü$‹ï$cs$†~$†eS$¢ìÊ${2ã$;#$ø$›áÀÀ$€›}$¥A¯$Ö[#Åh#—q#Ž¹#ŽƒÒ#«R@$›J#Ýם#•"¥#vâ#†¢N#Îfx$9Ñ^#ÚÎ3#¢Ò#–Ó<#•õ¨#µ
N#Œç#X~»#RwÚ#km%#´)Í$H½™$š{#²"#×\–$
êf#ëÐø#ãé>#ݖ#˜_#nèC#Xý/#l›é#q+#†à#ÖÏÜ#üo³$%#^$ÖhÌ% ‹¯$ã|:$6üÅ#º>N#¡êÐ$2O$Y@#à4#©WÆ$ñq$ÍxÒ$ó-E$¿¤ª$—h#Ýi#|Ñ9#']´#"«ì#Xs#ŽËÌ#¾y$|$$Á©#Þ§ñ#×J¤$SÇ¢$—¶—$&¾5#°ôP#‹¦?#Õ8x$–Û#¢¥€#Y#<Ý@#Véý#­ªa$[ð­$üä—$–öh#Ö¦.#l¨Œ#Ak#Fª=#Š«i$S#êz‹#'›#P½Ü#aWÅ#«$Ô#¿øS#"ßù#®™_#‡rp#[nÑ#'Ã#¨?A#¥Ø¸#ˆ''#^
¬#PµQ#SV'#Å#}Ɉ#_Cœ#G¬9#\x=#z±>#^#Š#^}#ml#sÏQ#¤ß#•1Ð#aW€#c¿Ÿ#vDþ#Gyc#+S›#1(é#M'A#^L#v'5#Q'#?#;`3#B5#Jõê#P̎#NÄ;#LÛW#IL­#D+(#?êk#F¹Î#Rß#`áÅ#gè##Š€|#}µÙ#z®B#Ÿ5#"6¢#4ª#'¬ž#"Hé#'kù#"®–#…]§#Y¦#;w­#Eé#E|Õ#Mp4#UW#a#okã#¡#hÞ#PFÃ#Ir#H3•#>n#H
©#MZê#>#6?_#H°#Zðz#IXÒ#5V
#9"Æ#.)#$VÞ#(8ò#2Rì#-Ó,#2…»#*F¸#\1#(8#CÑ#+^L#6#Ì#ÄÕ#%E‡#)šE#mc#ª²#¶©#ÇS#u÷#–™#"³à#²è#Î$#y2#	ö#Ýï#6ü#Ïþ#%¼## ô#a¥#M#²´#
2|#Øã#@r#EG#ù#þ#ˆ5#}v#•§#ð #!Àä#-À#>Ð0#Bw#H	c#_øç#¢Ø›#ÙK9#µ#"­ƒ# gM#Ƒ:#ÌM#¦œ§#œ°Ê#¥1€#£EÑ#™B?#ŽE¬#ƒY¡#gVu#Rð¦#<l5#I,V#bi(#t¼Ì#y³#~pB#|ØÛ#€<#yc"#zÈ#n¼Î#u·ƒ#j×P#e
µ#b5­#h˜!#z–G#Z°å#Zª›#hÌâ#Qùº#?6"#;•Ç#<Þ#0Êì#+̈́#'+#(ßÂ#$(r#Êx#/a#¸#V¬#Ÿ@#S5Ò#wˆ#)"ç#óX#͕#"ê#h#t¯#H#ô<#iw#c#0#DÁ#!ˆ3#
ÿ*#
@#X.#<Ø#
Ý8#W3#$#
w$#Ê#5#<U"#m–?#EËÖ#Í#Uþ#w#Ä#ÌP#
°Ÿ#Z1#œ=#Ç«#aø#м#å¿#9j#&¿#;Øý#5®«#%gÖ#+v#+³˜#2*#-y#2{à#37r#7à-#5º'#_Ì#ˆn#iû
#6ْ#3¨D#'Ö,# õ&#xY#Óº#Mê#.í#©#"±f#"#$Åm#$Qí#*1'#**p#,åó#,É#3i»#'*ü#'cl#!éF#"Â#›ù#"±ö#¼·#ûÍ#5#]à#9}†#Qiº#+ÈX#Ôx#ëû#è)#¢#åj#ê#V##Ût#Hw#õÍ#¹#=#"c#p‡#{#Â#Ûî#Û #Ûk#:…#k#Øî#‹%#]#'®#Áz#ι#ÙÁ#h"#ºü##ó,# @¯#û•#ª##
ê#£"#
Ç°#j4##

#s1#Yy#	†a###ÚS#
âo#	hˆ#Ϟ#
Sˆ#[Þ#{ï#
½ #
³Î#>l#
X#Ày#	pH#
Ô#"5#2•#ÿ-#a#Õ
#
#¼}#h^#Çï#ó$#"ã#y7#$†##4#
í#Â<#Qd#
"ü#½#S1#
<$#ªQ#&9#A|#Bí#:$#.÷#/Î#³#­Ç#~n#®	#¥7#à#ù¡#$Q™#&ùÂ#î#êU#
¬%#
Ü·#aL#
C##Ö#¾|#'Ï#üÈ#¬#3u# Ä#µÐ#)y#
ø@#
ñI#'R#o#æ#Š7#'#õ#
{¦#³Ž#‰#SN#ñ
#à¼#u#€5#/¤#±	#gQ#4	#
'2#ª%#•#âD#7©#Ù)#ó¯#Z£#ãB#Šw#¡é#FUf#P.#%_Ñ#>ä#ê#N#,à/#&ŒR#Éû#á#"3#•#î#ð #³:#¸ô#Á¦#òv#¬¸##í#C2#‰ä#ú#Ž #²é#q#ɧ#À#³ó#ã#œ#ò#Àr#n°#<E#]#E‹#!#!F#\Ï#6a#"2#"#[ #µx#45#Љ#Ú\##W™#"#Ì~#ÜH#´W#>	D#D±ú#<¼#èo#/#ý"#'g#Œ­#¢Ë#"&#ß÷#Ó«#+ñ#"d¯#*¿`#K#^«#:j#2#:]#ª#0ý#1Ó#`
#Iµ#ö"#$µ#æ#-%#S*8#:w#Xé#ýˆ##üƒ#™Õ#–j#!ÿk##¥"#!¦##'5#²'#]#Ê#¿#)mô#.ä#!#¡'#!ï#
#]û#}é#q #¼9#!FŠ#¥®#È~#ÿá#6p¶#KŸ‹#)&›#]##ž>#æŒ#Ln#š¤#ÆÎ#e™#_b#*E#2#vØ#¾n#Ÿµ#"ï#áU#ˆ.#/ê
#p:#ê·#ï#)Lý#)$#±#=c# <#Æp#N#¢Ï#Bå#À·#mî#ç#5Î#BdÊ#Aj&#$¯# ~#$Ã#!¤ê#u#ôÄ#Ùa# zÚ#÷#!pé#Æk#¯*#Bž#o'#ù»# îw#ƒ,##:•#'E¾# ™×#!¼#"s{#  d##wÛ#"5‰#)ƒ[#'Ä#(ê#-ÊÕ#>éÂ#0²d#$)	# b²#"‡¯##3¹#*7#0Û#*n"#!åT#$ut#%)ˆ#%D´##É#5Íe#&ž#)dk#%h##C´##÷˜##S# 8ô#$Yò##Ê#)71#5Cû#Mã)#=…Í#)€#$f*#'®¡#)ˆ,#'М#!œF##Y
##‰n#'_¡#)fÞ#2P
#2yC#+ü#(xq#+Tž#(%Q#(Q¢#)¡$#,Á>#&™þ#+¡#,O·#/#3^A#7%Þ#.ð#/ð#+
Á#(Øj#'ÝÀ#'bÒ#%½#+Æå#-~ú#1+#+½ï#.âm#4"#3ª¡#0æÂ#/‡Ž#,#1S#*e¶#-Ç#)%#-×û#*=ô#.‹Q#>sl#;6©#>$õ#.ïé#+æŽ#2¥#0ÚÏ#)óE#*Ê®#0ù¬#.÷°#5#1ÚR#2Ž‡#,Ñ#-Q.#24 #<™#8Ò#6ØÞ#4àJ#8+n#0\#01F#/C#3Ȃ#8#:#7c›#9P#1Äï#3ü8#1€¶#5YÔ#7W:#5¢±#1·†#2cU#.œ#1R#+'Ì#.ÞN#.Âÿ#0×#2uv#3M#-ð<#.ÒÊ#/{å#5Êì#@Ôb#Vf™#]Šâ#VÆ@#LG>#F‹^#=˜Ó#="ü#<X°#:£˜#8°#:¨1#3Tº#7b`#5M'#7÷0#5Q##;B-#8¤d#:5¨#62@#7fº#7SÝ#Aÿ#=K#:‹$#3N×#9zë#;#BF#=T#<áÞ#7p.#=÷¡#;¸##=Ü#=Æ\#@Œª#9M#>Aù#8I§#Lw¿#[¨Ð#UPÅ#OŽ)#SÒõ#HÏÑ#H$þ#Fy#DÞå#A'#HÐK#A¡¡#I|m#H
†#LçZ#G#Nf"#KmÆ#U-ê#Rîÿ#L#Iþ‰#V­#Yv#Y*Ã#OŠû#U,o#P~!#VüR#JŸk#IoÎ#E§ª#LØ#U["#Tf‹#G*ž#J@™#O¢ù#b"n#Xü§#GŠ#?7î#CšÎ#H6#R3#DÈ>#Dß·#F¯2#OS1#M°2#M»#Eçâ#L¹#LªX#W…ž#Xxs#S#QD.#UàÕ#lÚ#‹J[#'m#ŠŸò#yUt#i ž#\ØW#U¤i#P6ö#SÕJ#P>©#V'™#\Ø#m¤é#\·«#gÁ.#hÎ#Ufß#Uâ#^¦m#U68#SGŠ#MíH#PÅ#Y|#rA#xûz#tè#X±˜#Zú#cØ¿#h×W#^¬Û#c^§#gë'#aÛ#UMß#[f#\¢K#hQ5#
E#uã0#eÀy#];#^òR#`:˜#^Ù#bã#[
#d~j#{þ_#s/†#au#]3¹#Zɘ#^¼Â#bØ#fò®#]ŋ#[«%#XJI#`¬Ð#`öˆ#mƒH#†ã
#x'#i•#h×R#nŒ­##~©õ#u½§#c6ý#e»ï#s6#Þâ#gwÁ#f,0#n"##u¬#cã#kRÞ#ziP#‡!Ý#uÍÉ#‹¸J#¦Ôç#ZÛ#m$û#tØH#‰àå#®"	#®BP#ŽÍ#s"ü

==> anc/LateM_Spectra/LSPM_J2047+1051N.fits <==
SIMPLE  =                    T / Written by IDL:  Fri Aug 23 14:39:47 2013      BITPIX  =                  -32 /Real*4 (floating point)                         NAXIS   =                    2 /                                                NAXIS1  =                 4148 /Number of positions along axis 1                NAXIS2  =                    3 /Number of positions along axis 2                EXTEND  =                    T /Extensions may be present                       ORIGIN  = 'Institute for Astronomy' /                                           TELESCOP= 'NASA IRTF'          /                                                INSTRUME= 'SPeX, IRTF Spectrograph' /                                           OBSERVER= 'Your_Name'          /                                                OBJECT  = 'LSPM_J2047+1051N'   /                                                IRAFNAME= 'LSPM_J2047+1051N_tellcor_merged' /                                   TIME_OBS= '07:22:48.300676'    / Average UT TIME OF ACQISTION ('hh:mm:ss.ss')   DATE_OBS= '2013-08-23'         / UT DATE OF ACQUISITION ('yyyy/mm/dd')          ITIME   =        120.000000000 / INTEGRATION TIME IN SECONDS                    CO_ADDS =                    1 / NUMBER OF INTEGRATIONS                         NDR     =                   32 / Number of Non-Destructive Reads                SLOWCNT =                   20 / Number of Slow Counts                          TABLE_MS=        512.452000000 / msec to clock out array                        ROTATOR =        124.320000000 / Rotator_Mechanical_Angle; pos=248640           POSANGLE=        291.360000000 / Average Sky_Position_Angle                     SLIT    = '0.3x15  '           / menu=2,pos=89000                               GRAT    = 'ShortXD '           / menu=0,pos=719950                              PLATE_SC=       0.150000000000 / PlateScale arcsec/pixel                        RA      = '+20:47:17.15 '      / Right Ascension                                DEC     = '+10:51:44.2 '       / Declination                                    HA      = '+01:37:43.710000'   / Average Hour Angle                             AIRMASS =        1.10520000000 / Average Air Mass                               EPOCH   =        2000.00000000 / Epoch                                          MODENAME= 'ShortXD '           / Spectroscopy mode                              FLAT    = 'flat37-41.fits'     / Flat field image                               NAPS    =                    1 / Number of apertures                            NORDERS =                    1 / Number of orders                               ORDERS  = '0       '           / Order numbers                                  START   =                    0 / Array column of first FITS array column        STOP    =                 4147 / Array column of last FITS array column         SLTH_PIX=        100.000000000 / Slit height in pixels                          SLTH_ARC=        15.0000000000 / Slit height in arcseconds                      SLTW_PIX=        2.00000000000 / Slit width in pixels                           SLTW_ARC=       0.300000000000 / Slit width in arcseconds                       APPOSO03= '3.77123 '           / Aperture positions (arcsec) for order 03       APPOSO04= '3.76720 '           / Aperture positions (arcsec) for order 04       APPOSO05= '3.74271 '           / Aperture positions (arcsec) for order 05       APPOSO06= '3.72589 '           / Aperture positions (arcsec) for order 06       APPOSO07= '3.70689 '           / Aperture positions (arcsec) for order 07       APPOSO08= '3.71391 '           / Aperture positions (arcsec) for order 08       PSFRAD  =        2.00000000000 / Optimal extraction PSF radius in arcseconds    APRADIUS=        1.25000000000 / Aperture radius in arcseconds                  BGSTART =        2.20000000000 / Background start radius in arcseconds          BGWIDTH =        2.00000000000 / Background width in arcseconds                 BGORDER =        0.00000000000 / Background polynomial fit degree               WAVECAL = 'wavecal42-44.fits'  / Wavecal file used for wavelength calibration   XUNITS  = 'um      '           / Units of the X axis                            YUNITS  = 'ergss-1cm-2A-1'     /Units of the Y axis                             XTITLE  = '!7k!5 (!7l!5m)'     / IDL X title                                    YTITLE  = '!5f!D!7k!N!5 (ergs s!E-1!N cm!E-2!N !5!sA!r!u!9 %!5!n!E-1!N)' / IDL YVERSION = 'v3.4    '           / Spextool version                               RES     =        2000.00000000 / Average spectral resolving power               DISPO03 =    0.000537526000000 / Dispersion (um pixel-1) for order 03           DISPO04 =    0.000403203000000 / Dispersion (um pixel-1) for order 04           DISPO05 =    0.000322739000000 / Dispersion (um pixel-1) for order 05           DISPO06 =    0.000269219000000 / Dispersion (um pixel-1) for order 06           DISPO07 =    0.000231107000000 / Dispersion (um pixel-1) for order 07           DISPO08 =    0.000202637000000 / Dispersion (um pixel-1) for order 08           DAIRMASS=           0.00480000 / Average airmass difference between std and obj HISTORY The output FITS files contain a 3-D array of data consisting ofsets of  HISTORY  triplet arrays of data for each aperture and each order,where each tr  HISTORY iplet is composed of an array for the wavelength,an array for the flux  HISTORY , and an array for the error. The tripletsfor each aperture are stacke  HISTORY d behind one another, followed bythe triplets for the next order, etc.  HISTORY  If no orders have beenskipped or deslected in the extraction process,  HISTORY  the contents ofaperture Y in order X can be found as follows:lambda =  HISTORY array[*,0,( X - (smallest order number))*naps + (Y-1)], flux   =array[  HISTORY *,1,( X - (smallest order number))*naps + (Y-1)], error  =array[*,2,(   HISTORY X - (smallest order number))*naps + (Y-1)]  Forexample, for an SXD fil  HISTORY e with two apertures, the wavelengtharray for aperture 1 in order 3 is  HISTORY  located in array [*,0,0], theflux is in array [*,1,0] and the error i  HISTORY s in array [*,2,0]. Foraperture 2, the wavelength is in array [*,0,1],  HISTORY  the flux is inarray [*,1,1] and the error is in array [*,2,1]. For or  HISTORY der 4,the flux for aperture 1 is in array [*,1,2], while the flux fora  HISTORY perture 2 is in array [*,1,3]. For order 5, the fluxes for thetwo aper  HISTORY tures are in arrays [*,1,4] and [*,1,5], etc.  Thespectra have been co  HISTORY rrected for non-linearity.                                              HISTORY                                                                         HISTORY Xcombspec History                                                       HISTORY                                                                         HISTORY The spectra were combined using a Robust Weighted Mean.  The robust     HISTORY threshold was 8.00000.  The files spectra0027.fits, spectra0028.fits,   HISTORY spectra0029.fits, spectra0030.fits, spectra0031.fits,                   HISTORY spectra0032.fits, spectra0033.fits, spectra0034.fits,                   HISTORY spectra0035.fits, spectra0036.fits were combined.    Aperture 01        HISTORY Info: The scale factors were determined using order 04.  The scale      HISTORY factors are 0.989276, 1.02607, 0.999718, 1.00131, 0.956126, 0.985405,   HISTORY 1.01408, 0.999508, 1.00292, 1.01094.  The median RMS deviation in       HISTORY each order is 0.0682125, 0.0711052, 0.0702732, 0.0648277, 0.0568497,    HISTORY 0.0486519.    The spectral shapes have been corrected.                  HISTORY                                                                         HISTORY Xtellcor History                                                        HISTORY                                                                         HISTORY This spectrum was telluric corrected using the telluric correction      HISTORY spectra LSPM_J2047+1051N_tellcor_tellcor.fits.  The B and V             HISTORY magnitudes of HD_198070 are 6.36800, and 6.38100 respectively.  The     HISTORY velocity shift of Vega is 2.93823 km s-1.  The Vega model was           HISTORY modified using the deconvolution method.  The maximum deviation and     HISTORY rms deviation between the modified Vega model and the data over the     HISTORY kernel wavelength range are 1.01769 % and 0.429432 %, respectively.     HISTORY The telluric correction spectra for aperture 01 were shifted by         HISTORY -0.103039, -0.0174675, -0.0458212, -0.0400153, -0.0919685, -0.100000    HISTORY pixels.                                                                 HISTORY                                                                         HISTORY Xmergeorders History                                                    HISTORY                                                                         HISTORY This merged spectrum was derived from aperture 01 of file               HISTORY LSPM_J2047+1051N_tellcor.fits.  The scaled factors for orders 3, 4,     HISTORY 5, 6, 7, 8 are 1.00000, 1.00000, 0.984216, 0.991229, 0.998145,          HISTORY 0.981849 respectively.                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             ?Oe?O¨?O)ì?O7/?ODq?OQ´?O^ø?Ol;?Oy}?O†Á?O"?O¡F?O®ˆ?O»Ì?OÉ?OÖP?Oã"?Oê"?Où×?P	?P_?P'¢?P6å?PF(?PUl?Pd®?Psñ?Pƒ4?P'v?P¡¸?P°ü?PÀ>?Pπ?PÞÂ?Pî?PýG?Qˆ?QÊ?Q+?Q:M?QIŽ?QXÐ?Qh?QwS?Q†"?Q•Õ?Q¥?Q´W?QØ?QÒØ?Qâ?QñY?Rš?RÚ?R?R.Z?R=š?RLÛ?R\?RkZ?Rzš?R‰Ù?R™?R¨Y?R·˜?RÆ×?RÖ?RåU?Rô•?SÓ?S?S"Q?S1?S@Î?SP
?S_K?Sn‰?S}Ç?S?SœD?S«?Sº¿?SÉý?SÙ:?Sèy?S÷¶?Tó?T0?T%m?T4ª?TCè?TS%?Tba?Tqž?T€Û?T?TŸT?T®'?T½Í?TÍ	?TÜE?Të'?Tú¾?U	ù?U5?U(p?U7­?UFè?UV$?Ue_?Utš?UƒÖ?U"?U¢L?U±‡?UÀÁ?UÏü?Uß8?Uîr?Uý¬?Vç?V!?V+\?V:–?VIÐ?VY
?VhD?Vw}?V†¸?V•ñ?V¥+?V´d?VÞ?VÒØ?Vâ?VñJ?Wƒ?W¼?Wõ?W..?W=g?WLŸ?W[Ø?Wk?WzI?W‰'?W˜º?W§ò?W·*?WÆc?W՚?WäÒ?Wô
?XA?Xy?X!±?X0è?X@ ?XOW?X^Ž?XmÆ?X|ý?XŒ4?X›j?Xª¡?X¹Ù?XÉ?XØF?Xç|?Xö²?Yè?Y?Y$U?Y3‹?YBÁ?YQ÷?Ya.?Ypc?Y™?YŽÎ?Yž?Y­9?Y¼o?Yˤ?YÚÙ?Yê?YùC?Zy?Z®?Z&ã?Z6?ZEL?ZT?Zc¶?Zrê?Z'?Z'R?Z †?Z¯»?Z¾ï?ZÎ#?ZÝW?ZìŠ?Zû¿?[
ò?[&?[)Y?[8Œ?[GÁ?[Vô?[f'?[uZ?["?["À?[¢ó?[²&?[ÁY?[Ћ?[ß¾?[îñ?[þ#?\
U?\ˆ?\+º?\:ì?\J?\YP?\h'?\w´?\†æ?\–?\¥J?\´{?\ì?\ÒÞ?\â?\ñA?]r?]£?]Ô?].?]=6?]Lg?][˜?]jÈ?]yø?]‰*?]˜Z?]§Š?]¶»?]Åë?]Õ?]äL?]ó{?^«?^Û?^!?^0;?^?k?^Nš?^]É?^lù?^|)?^‹X?^š‡?^©¶?^¸å?^È?^×D?^ær?^õ¡?_Ð?_þ?_#.?_2\?_AŠ?_P¸?__ç?_o?_~D?_r?_œ ?_«Í?_ºü?_Ê*?_ÙW?_è…?_÷²?`à?`?`%;?`4i?`C–?`RÃ?`añ?`q?`€J?`w?`ž¤?`­Ò?`¼þ?`Ì+?`ÛW?`êƒ?`ù±?aÝ?a	?a'5?a6a?aE?aTº?acæ?as?a'=?a'i?a •?a¯Á?a¾ì?aÎ?aÝC?aìo?aûš?b
Æ?bñ?b)?b8F?bGr?bV?beÈ?btò?b"?b"H?b¢s?b±?bÀÈ?bÏò?bß?bîG?býq?c›?cÅ?c*ï?c:?cIC?cXm?cg—?cvÀ?c…ë?c•?c¤=?c³g?c?cѺ?càã?cð?cÿ5?d^?dˆ?d,±?d;Ù?dK?dZ+?diS?dx}?d‡¥?d–Í?d¥ö?dµ?dÄG?dÓo?dâ—?dñ¿?eç?e?e8?e.`?e=‡?eL¯?e[×?ejÿ?ez&?e‰N?e˜u?e§œ?e¶Ä?eÅë?eÕ?eä:?eó`?fˆ?f¯?f Ö?f/ý?f?#?fNK?f]q?fl˜?f{¾?fŠå?fš?f©2?f¸X?fÇ~?fÖ¥?fåË?fôñ?g?g=?g"c?g1‰?g@¯?gOÕ?g^ú?gn ?g}E?gŒl?g›'?gª¶?g¹Û?gÉ?gØ&?gçL?göq?h•?hº?h#ß?h3?hB)?hQN?h`s?ho—?h~½?há?h?h¬*?h»N?hÊs?hٗ?hè»?h÷ß?i?i'?i%L?i4p?iC"?iR·?iaÛ?ipÿ?i€#?iF?ižj?i­?i¼±?iËÕ?iÚø?iê?iù>?jb?j…?j&¨?j5Ë?jDî?jT?jc4?jrW?jy?jœ?jŸ¾?j®â?j¾?jÍ'?jÜI?jëk?júŽ?k	°?kÓ?k'õ?k7?kF9?kU[?kd}?ksŸ?k'Á?k'ã?k¡?k°&?k¿H?kÎi?k݋?kì­?kûÏ?l
ð?l?l)2?l8T?lGu?lV–?le·?ltØ?lƒú?l"?l¢<?l±\?lÀ}?lϟ?lÞ¿?líà?lý?m!?mA?m*b?m9ƒ?mH£?mWÃ?mfã?mv?m…$?m"D?m£d?m²"?mÁ¥?mÐÅ?mßä?mï?mþ$?n
D?nd?n+ƒ?n:£?nIÂ?nXã?nh?nw!?n†@?n•`?n¤?n³Ÿ?n¾?nÑÝ?nàü?nð?nÿ;?oY?ox?o,—?o;¶?oJÕ?oYô?oi?ox1?o‡O?o–o?o˜V?oª#?o»î?o͹?o߄?oñO?p?pä?p&¯?p8y?pJC?p\
?pm×?p¡?p'k?p£5?p´þ?pÆÈ?pؑ?pêZ?pü#?q
í?q¶?q1?qCH?qU?qfØ?qx¡?qŠi?qœ1?q­ù?q¿Á?qщ?qãP?qõ?rß?r¦?r*n?r<5?rMü?r_Â?rqŠ?rƒQ?r•?r¦Þ?r¸¤?rÊj?rÜ0?ríö?rÿ¼?s?s#G?s5
?sFÒ?sX—?sj\?s|!?sæ?sŸ«?s±p?sÃ5?sÔú?sæ¾?søƒ?t
G?t?t-Ï?t?"?tQW?tc?ttÞ?t†¡?t˜d?tª(?t»ë?tÍ®?tßq?tñ3?uö?u¹?u&|?u8>?uJ?u[Ã?um…?uG?u'?u¢Ê?u´Œ?uÆM?uØ?uéÐ?uû'?v
R?v?v0Ô?vB•?vTU?vf?vwÖ?v‰˜?v›X?v­?v¾Ø?vИ?vâX?vô?w×?w—?w)V?w;?wLÕ?w^"?wpS?w'?w"Ð?w¥?w·N?wÉ?wÚË?wìŠ?wþH?x?x!Ä?x3'?xE@?xVý?xh»?xzx?xŒ6?xó?x¯°?xÁm?xÓ*?xäç?xö¤?y`?y?y+Ú?y=—?yOS?ya?yrË?y"‡?y–C?y§ÿ?y¹º?yËv?yÝ1?yîí?z¨?zc?z$?z5Ù?zG"?zYO?zk?z|Å?zŽ€?z :?z±ô?zï?zÕi?zç#?zøÝ?{
–?{P?{.
?{?Ã?{Q}?{c6?{tï?{†©?{˜b?{ª?{»Ô?{͍?{ßF?{ðþ?|·?|o?|&(?|7à?|I˜?|[P?|m?|~À?|w?|¢/?|³ç?|Ş?|×U?|é
?|úÅ?}|?}3?}/ê?}A¡?}SW?}e?}vÄ?}ˆ{?}š1?}«è?}½ž?}ÏT?}á
?}òÀ?~u?~+?~'á?~9–?~KM?~]?~n·?~€m?~'"?~£×?~µŒ?~Ç@?~Øõ?~êª?~ü^??Ç?1{?C0?Tä?f˜?xL?Š?›´?­h?¿?ÐÏ?â'?ô6?€ô?€Î?€¨?€?€&[?€/4?€8?€@æ?€IÀ?€R™?€[s?€dK?€m%?€uý?€~×?€‡¯?€‰?€™a?€¢;?€«?€³ì?€¼Å?€Åž?€Îw?€×O?€à(?€é?€ñÙ?€ú±?Š?a?:??&ë?/Â?8›?As?JK?S$?[û?dÔ?m«?vƒ?[?ˆ3?'
?™â?¢¹?«'?´i?½A?Æ?Îï?×Æ?àž?év?òM?û%?'û?'Ó?'ª?'?''X?'0/?'9?'AÝ?'J³?'S‹?'\a?'e8?'n?'væ?'¼?'ˆ"?''j?'š@?'£?'«í?'´Ä?'½š?'Æq?'ÏF?'Ø?'àó?'éÊ?'òŸ?'ûv?ƒL?ƒ
"?ƒø?ƒÎ?ƒ'¤?ƒ0z?ƒ9P?ƒB%?ƒJü?ƒSÑ?ƒ\§?ƒe|?ƒnR?ƒw(?ƒþ?ƒˆÓ?ƒ'©?ƒš~?ƒ£S?ƒ¬(?ƒ´þ?ƒ½Ô?ƒÆ©?ƒÏ~?ƒØS?ƒá)?ƒéý?ƒòÓ?ƒû§?"}?"
Q?"'?"û?"'Ñ?"0¥?"9z?"BN?"K$?"Sù?"\Í?"e¢?"nv?"wK?"€?"ˆô?"'È?"š?"£q?"¬F?"µ?"½î?"ÆÂ?"Ï—?"Øj?"á??"ê?"òç?"û¼?…?…
c?…7?…?…'ß?…0³?…9†?…BZ?…K.?…T?…\Õ?…e©?…n|?…wP?…€$?…ˆ÷?…'Ë?…šž?…£r?…¬E?…µ?…½ë?…Æ¿?…Ï'?…Øe?…á8?…ê?…òÞ?…û²?†"?†
X?†+?†þ?†'Ñ?†0£?†9w?†BI?†K?†Sï?†\Â?†e"?†ng?†w9?†€?†ˆÞ?†'±?†šƒ?†£V?†¬)?†´û?†½Î?†Æ ?†Ïr?†ØD?†á?†éé?†ò»?†û?‡_?‡
1?‡?‡Õ?‡'¨?‡0y?‡9K?‡B?‡Jï?‡SÂ?‡\"?‡ee?‡n6?‡w	?‡Ú?‡ˆ¬?‡'}?‡šO?‡£ ?‡«ò?‡´Ã?‡½•?‡Æf?‡Ï8?‡Ø
?‡àÛ?‡é­?‡ò}?‡ûO?ˆ ?ˆò?ˆÂ?ˆ"?ˆ'e?ˆ06?ˆ9?ˆAØ?ˆJ©?ˆSz?ˆ\K?ˆe?ˆmî?ˆv¾?ˆ?ˆˆ`?ˆ'1?ˆš?ˆ¢Ó?ˆ«£?ˆ´t?ˆ½D?ˆÆ?ˆÎå?ˆ×¶?ˆà†?ˆéX?ˆò(?ˆúø?‰É?‰™?‰j?‰:?‰'?‰/Û?‰8¬?‰A{?‰JL?‰S?‰[ì?‰d¼?‰m?‰v\?‰-?‰‡ü?‰Í?‰™?‰¢m?‰«=?‰´
?‰¼Ý?‰Å¬?‰Î}?‰×L?‰à?‰èì?‰ñ¼?‰ú‹?Š[?Š*?Šû?ŠË?Š&š?Š/j?Š89?ŠA	?ŠIØ?ŠR¨?Š[w?ŠdG?Šm?Šuæ?Š~´?Š‡"?ŠS?Š™#?Š¡ò?ŠªÁ?Š³'?Š¼`?ŠÅ/?ŠÍþ?ŠÖÎ?Šßœ?Šèl?Šñ:?Šú
?‹Ø?‹¨?‹v?‹F?‹&?‹.ã?‹7²?‹@?‹IP?‹R?‹Zî?‹c¼?‹l‹?‹uZ?‹~)?‹†÷?‹Æ?‹˜"?‹¡c?‹ª1?‹³?‹»Î?‹Ä?‹Íl?‹Ö:?‹ß	?‹ç×?‹ð¦?‹ùt?ŒC?Œ?Œß?Œ­?Œ%|?Œ.J?Œ7?Œ?æ?ŒHµ?ŒQ'?ŒZQ?Œc ?Œkí?Œt¼?Œ}‰?Œ†X?Œ&?Œ—ô?Œ Á?Œ©?Œ²]?Œ»,?ŒÃù?ŒÌÈ?ŒÕ•?ŒÞc?Œç1?Œïÿ?ŒøÍ?š?
i?6??$Ñ?-Ÿ?6m??;?H?PÖ?Y£?bq?k>?t?|Ú?…§?Žu?—B? ?¨Ý?±«?ºx?ÃE?Ì?Ôà?Ý­?æ{?ïG?ø?Žâ?Ž	¯?Ž}?ŽJ?Ž$?Ž,ä?Ž5²?Ž>~?ŽGL?ŽP?ŽXæ?Ža³?Žj€?ŽsM?Ž|?Ž"ç?Ž´?Ž–?ŽŸN?Ž¨?Ž°è?Ž¹µ?ŽÂ?ŽËO?ŽÔ?ŽÜè?Žåµ?Žî'?Ž÷N??è?µ??#N?,?4è?=µ?F?ON?X?`ç?i³?r€?{L?"?Œå?•²?ž~?§K?°?¸ä?Á±?Ê}?ÓJ?Ü?Ü8?æã?ñ?ü7?á?‹?6?&ß?1Š?<3?FÝ?Q‡?\0?fÚ?qƒ?|-?†Ö?'?œ(?¦Ñ?±{?¼#?ÆÍ?Ñu?Ü?æÇ?ño?ü?'À?'i?'?'&¹?'1a?'<	?'F±?'QY?'\?'f¨?'qQ?'{ø?'†Ÿ?''G?'›î?'¦–?'±=?'»å?'Æ‹?'Ñ2?'ÛÙ?'æ€?'ñ'?'ûÎ?'u?'?'Á?'&h?'1?';µ?'F[?'Q?'[¨?'fN?'pô?'{™?'†@?'å?'›‹?'¦1?'°×?'»|?'Æ!?'ÐÇ?'Ûl?'æ?'ð¶?'û\?"?"¥?"K?"%ï?"0"?";8?"EÞ?"P'?"[&?"eË?"po?"{?"…·?"\?"›?"¥¤?"°H?"ºë?"Ő?"Ð3?"Ú×?"å{?"ð?"úÂ?"e?"	?"«?"%O?"/ò?":–?"E8?"OÛ?"Z~?"e!?"oÄ?"zf?"…	?"¬?"šN?"¤ñ?"¯"?"º5?"Ä×?"Ïz?"Ú?"ä¾?"ï`?"ú?•¤?•E?•ç?•$‰?•/+?•9Ì?•Dm?•O?•Y°?•dR?•nò?•y"?•"5?•ŽÕ?•™w?•¤?•®¹?•¹Y?•Ãû?•Î›?•Ù<?•ãÜ?•î|?•ù?–½?–^?–þ?–#ž?–.>?–8Þ?–C~?–N?–X¾?–c^?–mþ?–x?–ƒ<?–Ü?–˜{?–£?–­º?–¸Z?–Âù?–͘?–Ø8?–âÖ?–ív?–ø?—´?—
R?—ò?—"?—-.?—7Í?—Bk?—M
?—W¨?—bG?—lå?—wƒ?—'"?—ŒÀ?——^?—¡ü?—¬š?—·8?—ÁÕ?—Ìt?—×?—á¯?—ìL?—öê?˜‡?˜%?˜Â?˜!_?˜+ý?˜6š?˜A8?˜KÔ?˜Vr?˜a?˜k«?˜vH?˜€å?˜‹'?˜–?˜ ¼?˜«X?˜µô?˜À'?˜Ë-?˜ÕÊ?˜àf?˜ë?˜õž?™;?™
×?™r?™ ?™*«?™5G?™?â?™J?™U?™_µ?™jQ?™tí?™‰?™Š$?™"À?™Ÿ[?™©õ?™´'?™¿,?™ÉÈ?™Ôb?™Þþ?™é˜?™ô4?™þÎ?š	i?š?šž?š):?š3Ô?š>o?šI	?šS£?š^>?šhØ?šss?š~
?šˆ§?š"A?šÜ?š¨u?š³?š½©?šÈC?šÒÝ?šÝw?šè?šòª?šýC?›Ý?›w?›?›'ª?›2D?›<Ý?›Gu?›R?›\¨?›gB?›qÚ?›|t?›‡?›'¦?›œ>?›¦×?›±p?›¼?›Æ¢?›Ñ:?›ÛÓ?›æk?›ñ?›ûœ?œ4?œÍ?œe?œ%þ?œ0–?œ;.?œEÆ?œP^?œZö?œeŽ?œp&?œz¾?œ…V?œî?œš…?œ¥?œ¯´?œºM?œÄä?œÏ|?œÚ?œäª?œïB?œùÙ?q??Ÿ?$6?.Í?9d?Cû?N'?Y)?cÀ?nW?xî?ƒ"?Ž?˜²?£H?­ß?¸u?Ã?Í¢?Ø9?âÏ?íe?÷ü?ž'?ž
(?ž¾?ž"U?ž,ê?ž7€?žB?žL¬?žWB?žaØ?žln?žw?ž™?žŒ/?ž–Ä?ž¡Z?ž«ï?ž¶…?žÁ?žË°?žÖE?žàÚ?žëp?žö?Ÿš?Ÿ/?ŸÅ?Ÿ Y?Ÿ*ï?Ÿ5"?Ÿ@?ŸJ®?ŸUB?Ÿ_×?Ÿjl?Ÿu?Ÿ•?ŸŠ*?Ÿ"¿?ŸŸS?Ÿ©è?Ÿ´|?Ÿ¿?ŸÉ¥?ŸÔ9?ŸÞÎ?Ÿéb?Ÿó÷?Ÿþ‹? 	? ³? H? (Ü? 3o? >? H—? S,? ]¿? hT? rç? }z? ˆ? '¢? 6? §É? ²^? ¼ñ? Ç…? Ò? Ü«? ç?? ñÒ? üf?¡ø?¡Œ?¡?¡&²?¡1F?¡;Ø?¡Fl?¡Pþ?¡['?¡f%?¡p¸?¡{K?¡…Ý?¡p?¡›?¡¥–?¡°(?¡º¼?¡ÅN?¡Ïà?¡Ús?¡å?¡ï˜?¡ú*?¢½?¢O?¢â?¢$t?¢/?¢9™?¢D+?¢N¾?¢YO?¢câ?¢nt?¢y?¢ƒ˜?¢Ž*?¢˜¼?¢£N?¢­à?¢¸r?¢Ã?¢Í•?¢Ø'?¢â¹?¢íJ?¢÷Ü?£n?£
?£'?£""?£,´?£7E?£A×?£Lh?£Vú?£a‹?£l?£v®?£??£‹Ñ?£–a?£ ó?£«"?£¶?£À¦?£Ë7?£ÕÈ?£àY?£êë?£õ{?¤
?¤
?¤.?¤¿?¤*O?¤4á?¤?q?¤J?¤T'?¤_$?¤i´?¤tD?¤~Õ?¤‰e?¤"ö?¤ž†?¤©?¤³§?¤¾8?¤ÈÈ?¤ÓX?¤Ýé?¤èy?¤ó
?¤ý™?¥*?¥º?¥K?¥'Ú?¥2j?¥<û?¥GŠ?¥R?¥\ª?¥g;?¥qÊ?¥|Z?¥†ê?¥'z?¥œ
?¥¦™?¥±*?¥»¹?¥ÆI?¥ÐÙ?¥Ûh?¥åø?¥ð‡?¥û?¦¦?¦7?¦Æ?¦%U?¦/å?¦:t?¦E?¦O"?¦Z#?¦d²?¦oA?¦yÐ?¦"_?¦Žï?¦™~?¦¤?¦®œ?¦¹,?¦Ã»?¦ÎI?¦ØÙ?¦ãh?¦í÷?¦ø†?§?§
¤?§3?§"Â?§-P?§7à?§Bn?§Lþ?§WŒ?§b?§lª?§w8?§Ç?§ŒV?§–å?§¡s?§¬?§¶?§Á ?§Ë®?§Ö<?§àË?§ëY?§õè?¨v?¨?¨"?¨ "?¨*°?¨5>?¨?Í?¨J[?¨Tê?¨_x?¨j?¨t"?¨"?¨‰±?¨"??¨žÍ?¨©[?¨³ê?¨¾w?¨É?¨Ó"?¨Þ!?¨è°?¨ó>?¨ýÌ?©Z?©è?©v?©(?©2'?©=?©G®?©R;?©\É?©gW?©qå?©|s?©‡?©'Ž?©œ?©¦ª?©±7?©»Å?©ÆS?©Ðà?©Ûn?©åû?©ð‰?©û?ª¥?ª2?ªÀ?ª%M?ª/Ú?ª:h?ªDõ?ªOƒ?ªZ?ªdž?ªo+?ªy¹?ª"F?ªŽÓ?ª™a?ª£î?ª®|?ª¹	?ªÃ—?ªÎ$?ªØ°?ªã>?ªíË?ªøY?«æ?«
s?«?«"Ž?«-?«7§?«B5?«LÂ?«WO?«aÜ?«lj?«vö?«ƒ?«Œ?«–?«¡+?««·?«¶E?«ÀÒ?«Ë_?«Õì?«àx?«ë?«õ'?¬ ?¬
¬?¬:?¬Æ?¬*S?¬4à?¬?l?¬Iú?¬T†?¬_?¬i ?¬t-?¬~º?¬‰F?¬"Ó?¬ž`?¬¨í?¬³y?¬¾?¬È"?¬Ó ?¬Ý¬?¬è9?¬òÆ?¬ýR?­ß?­l?­ù?­'…?­2?­<ž?­G+?­Q¸?­\D?­fÑ?­q]?­{ê?­†v?­'?­›?­¦?­°©?­»5?­ÅÂ?­ÐN?­ÚÛ?­åg?­ïó?­ú€?®?®™?®%?®$²?®/??®9Ë?®DX?®Nä?®Yp?®cü?®n‰?®y?®ƒ¢?®Ž.?®˜º?®£G?®­Ó?®¸`?®Âì?®Íy?®Ø?®â'?®í?®÷ª?¯7?¯Â?¯O?¯!Û?¯,h?¯6ô?¯A€?¯L
?¯V™?¯a&?¯k±?¯v>?¯€Ê?¯‹W?¯•ã?¯ o?¯ªû?¯µ‡?¯À?¯Ê ?¯Õ-?¯ß¹?¯êE?¯ôÑ?¯ÿ]?°	ê?°v?°?°)Ž?°4?°>§?°I3?°SÀ?°^K?°hØ?°sd?°}ñ?°ˆ}?°"?°•?°¨!?°²®?°½:?°ÇÆ?°ÒR?°Üß?°çk?°ñ÷?°üƒ?±?±œ?±(?±&µ?±1@?±;Í?±FY?±På?±[r?±eý?±pŠ?±{?±…£?±/?±šº?±¥G?±¯Ó?±º`?±Äì?±Ïy?±Ú?±ä'?±ï?±ù©?²6?²Á?²N?²#Ú?².g?²8ó?²C?²N?²X—?²c$?²m°?²x=?²'É?²V?²—á?²¢m?²¬ú?²·†?²Â?²ÌŸ?²×,?²á¸?²ìE?²öÐ?³\?³é?³u?³!?³+Ž?³6?³@§?³K3?³UÀ?³`L?³jÙ?³ue?³ò?³Š~?³•?³Ÿ—?³ª#?³´°?³¿<?³ÉÉ?³ÔU?³Þâ?³én?³ëº?³ù
?´`?´²?´!?´.V?´;©?´Hû?´VM?´c ?´pñ?´~C?´‹"?´˜æ?´¦7?´³ˆ?´ÀÚ?´Î+?´Û|?´èÍ?´ö?µo?µ¿?µ?µ+a?µ8±?µF?µSR?µ`¢?µmñ?µ{B?µˆ'?µ•á?µ£1?µ°?µ½Ð?µË?µØo?µå¾?µó
?¶\?¶
«?¶ù?¶(I?¶5—?¶Bå?¶P4?¶]ƒ?¶jÑ?¶x?¶…m?¶'»?¶ 	?¶­V?¶º¥?¶Çò?¶Õ??¶â?¶ïÛ?¶ý(?·
t?·Â?·%?·2\?·?©?·Lö?·ZB?·g?·tÛ?·''?·t?·œÀ?·ª?··X?·Ä¥?·Ñð?·ß<?·ì‡?·ùÓ?¸?¸j?¸!¶?¸/?¸<L?¸I—?¸Vâ?¸d-?¸qw?¸~Ã?¸Œ
?¸™W?¸¦£?¸³í?¸Á7?¸Î?¸ÛË?¸é?¸ö_?¹©?¹ó?¹<?¹+‡?¹8Ð?¹F?¹Sb?¹`¬?¹mõ?¹{>?¹ˆˆ?¹•Ð?¹£?¹°a?¹½«?¹Êó?¹Ø;?¹å…?¹òÍ?º?º
^?º¥?º'í?º55?ºB~?ºOÅ?º]?ºjU?ºwœ?º"ã?º'*?ºŸr?º¬¹?ºº?ºÇH?ºÔ?ºáÕ?ºï?ºüc?»	ª?»ð?»$7?»1}?»>Ä?»L?»YP?»f–?»sÜ?»#?»Žh?»›®?»¨ô?»¶:?»Ã?»ÐÅ?»Þ
?»ëO?»ø"?¼Ú?¼?¼ d?¼-©?¼:î?¼H3?¼Uw?¼b¼?¼p?¼}E?¼ŠŠ?¼—Î?¼¥?¼²W?¼¿›?¼Ìß?¼Ú"?¼çg?¼ôª?½î?½2?½v?½)¹?½6ü?½D@?½Qƒ?½^Æ?½l
?½yM?½†?½"Ó?½¡?½®X?½»›?½ÈÞ?½Ö ?½ãb?½ð¦?½ýè?¾*?¾m?¾%®?¾2ð?¾@2?¾Mu?¾Z¶?¾gø?¾u:?¾'{?¾½?¾œþ?¾ª@?¾·?¾ÄÂ?¾Ò?¾ßE?¾ì†?¾ùÇ?¿?¿I?¿!‰?¿.Ë?¿<?¿IK?¿V?¿cÍ?¿q
?¿~M?¿‹Ž?¿˜Î?¿¦?¿³N?¿ÀŽ?¿ÍÎ?¿Û?¿èN?¿õ?ÀÍ?À
?ÀL?À*‹?À7Ë?ÀE
?ÀRI?À_‰?ÀlÈ?Àz?À‡E?À"…?À¡Ä?À¯?À¼B?Àɀ?ÀÖ¾?Àãý?Àñ<?Àþz?Á¸?Á÷?Á&5?Á3s?Á@±?ÁMï?Á[-?Áhj?Áu©?Á'æ?Á$?Áb?ÁªŸ?Á·Ý?ÁÅ?ÁÒX?Áߕ?ÁìÒ?Áú?ÂM?‰?Â!Ç?Â/?Â<@?ÂI}?ÂVº?Âc÷?Âq3?Â~q?‹­?˜é?¦&?³b?ÂÀž?ÂÍÚ?ÂÛ?ÂèS?ÂõŽ?ÃË?Ã?ÃB?Ã*?Ã7º?ÃDö?ÃR1?Ã_m?Ãl©?Ãyä?Ç ?Ô[?á–?îÒ?ü
?ÃÉH?Ãւ?Ãã¾?Ãðù?Ãþ3?Äo?Ä©?Ä%ä?Ä3?Ä@Y?ÄM"?ÄZÎ?Äh	?ÄuC?Ă}?ď¸?Ĝò?Ī,?Ä·f?ÄÄ ?ÄÑÚ?Äß?ÄìN?Äùˆ?ÅÁ?Åü?Å!5?Å.n?Å;¨?ÅHâ?ÅV?ÅcT?ÅpŽ?Å}Ç?ŋ?Ř:?Å¥s?Ų¬?Å¿ä?ÅÍ?ÅÚW?Åç?ÅôÉ?Æ?Æ:?Ær?Æ)«?Æ6ä?ÆD?ÆQU?Æ^?ÆkÅ?Æxþ?Ɔ6?Ɠn?Æ ¦?Æ­ß?Æ»?ÆÈN?ÆՇ?Æâ¾?Æïö?Æý/?Ç
f?ǝ?Ç$Õ?Ç2
?Ç?D?ÇL|?ÇY´?Çfë?Çt"?ǁZ?ǎ'?ǛÈ?Ǩÿ?Ƕ7?ÇÃm?ÇФ?ÇÝÜ?Çë?ÇøI?ȁ?È·?Èî?È-$?È:[?ÈG'?ÈTÈ?Èaÿ?Èo5?È|k?ȉ¢?ȖÙ?Ȥ?ȱE?Ⱦ{?È˱?ÈØç?Èæ?ÈóT?ɉ?É
¿?Éö?É(+?É5a?ÉB—?ÉOÍ?É]?Éj8?Éwn?Ʉ£?ɑØ?ɟ?ɬC?ɹx?ÉÆ®?ÉÓã?Éá?ÉîN?Éûƒ?ʸ?Êí?Ê##?Ê0W?Ê=Œ?ÊJÂ?ÊWö?Êe+?Êr`?Ê•?ʌÉ?ʙý?ʧ3?Ê´g?ÊÁ›?ÊÎÑ?ÊÜ?Êé9?Êön?Ë¢?ËÖ?Ë
?Ë+??Ë8s?ËE§?ËRÜ?Ë`?ËmC?Ëzw?ˇ¬?˔ß?Ë¢?˯G?˼{?ËÉ®?ËÖã?Ëä?ËñJ?Ëþ}?̱?Ìå?Ì&?Ì3L?Ì@?ÌM²?ÌZæ?Ìh?ÌuL?̂?̏³?̜æ?̪?Ì·M?ÌĀ?Ìѳ?ÌÞæ?Ìì?ÌùL?Í~?Ͳ?Í ä?Í.?Í;K?ÍH}?ÍU¯?Íbã?Íp?Í}H?͊z?͗­?ͤß?Ͳ?Í¿E?ÍÌw?ÍÙ©?ÍæÜ?Íô?Î@?Îr?Î¥?Î(×?Î6	?ÎC<?ÎPn?Î]Ÿ?ÎjÒ?Îx?΅6?Βg?Ϛ?άË?ιý?ÎÇ0?ÎÔa?Îá"?ÎîÅ?Îû÷?Ï	(?ÏY?Ï#Œ?Ï0½?Ï=î?ÏK!?ÏXR?Ïeƒ?Ïrµ?Ïæ?ύ?ϚI?ϧ{?Ï´¬?ÏÁÝ?ÏÏ?ÏÜ@?Ïéq?Ïö£?ÐÓ?Ð?Ð5?Ð+g?Ð8˜?ÐEÈ?ÐRú?Ð`+?Ðm\?Ðz?Ї¾?Дî?Т?ЯQ?м?Ðɲ?ÐÖã?Ðä?ÐñD?Ðþu?Ѧ?ÑÖ?Ñ&?Ñ38?Ñ@h?ÑM˜?ÑZÉ?Ñgú?Ñu*?тZ?я‹?ќ»?Ñ©ë?Ñ·?ÑÄM?ÑÑ}?ÑÞ®?ÑëÞ?Ñù?Ò>?Òo?Ò ž?Ò-Î?Ò:ÿ?ÒH/?ÒU_?Òb?Òo¿?Ò|ï?Ҋ?җP?Ò¤?Ò±¯?Ò¾à?ÒÌ?ÒÙ??Òæp?ÒóŸ?ÓÏ?Ó
þ?Ó/?Ó(^?Ó5Ž?ÓB¾?ÓOî?Ó]?ÓjN?Ów}?ӄ¬?ӑÜ?ӟ?Ó¬<?Ó¹k?Óƛ?ÓÓÊ?Óàú?Óî*?ÓûY?Ôˆ?Ô¸?Ô"è?Ô0?Ô=F?ÔJv?ÔW¥?ÔdÔ?Ôr?Ô4?Ԍc?ԙ'?Ô¦Â?Ô³ñ?ÔÁ ?ÔÎP?ÔÛ?Ôè®?ÔõÞ?Õ
?Õ<?Õj?Õ*š?Õ7É?ÕDø?ÕR(?Õ_W?Õl†?Õyµ?Նä?Ք?Õ¡B?Õ®r?Õ» ?ÕÈÏ?ÕÕÿ?Õã.?Õð\?ÕýŒ?Ö
»?Öé?Ö%?Ö2H?Ö?v?ÖL¥?ÖYÕ?Ög?Öt2?ցa?֎?֛¾?Ö¨í?Ö¶?ÖÃK?ÖÐz?ÖÝ©?ÖêØ?Öø?×6?×d?×"?×,Á?×9ñ?×G?×TM?×a}?×n«?×{Ú?׉	?ז8?×£f?×°"?×½Ä?×Êò?×Ø!?×åP?×ò~?×ÿ­?ØÜ?Ø
?Ø'9?Ø4g?ØA–?ØNÅ?Ø[ó?Øi"?ØvQ?؃?ؐ®?؝Ü?Ø«?ظ9?ØÅh?Øҗ?ØßÅ?Øìô?Øú"?ÙQ?Ù€?Ù!®?Ù.Ü?Ù<?ÙI:?ÙVh?Ùc–?ÙpÆ?Ù}ô?ً"?٘Q?Ù¥€?Ù²®?Ù¿Ü?ÙÍ?ÙÚ9?Ùçh?Ùô—?ÚÅ?Úó?Ú#?Ú)Q?Ú6?ÚC­?ÚPÜ?Ú^?Úk9?Úxh?څ–?ڒÄ?ڟô?Ú­"?ÚºP?ÚÇ~?ÚÔ­?ÚáÜ?Úï
?Úü9?Û	g?Û–?Û#Å?Û0ó?Û>!?ÛKO?ÛX?Ûe­?ÛrÛ?ۀ
?ۍ9?ۚg?Û§–?Û´Ä?ÛÁó?ÛÏ!?ÛÜP?Ûé~?Ûö­?ÜÜ?Ü
?Ü9?Ü+h?Ü8–?ÜEÄ?ÜRó?Ü`"?ÜmP?Üz?܇®?ܔÜ?Ü¢?ܯ:?ܼh?Üɗ?ÜÖÅ?Üãô?Üñ#?ÜþQ?Ý€?ݯ?Ý%Ý?Ý3
?Ý@;?ÝMi?ÝZ˜?ÝgÇ?Ýtö?݂$?ݏT?ݜ'?Ý©±?ݶà?ÝÄ?ÝÑ=?ÝÞl?Ýë›?ÝøÊ?Þø?Þ(?Þ V?Þ-…?Þ:´?ÞGã?ÞU?Þb@?Þop?Þ|ž?މÍ?ޖý?Þ¤+?Þ±Z?Þ¾‰?Þ˸?ÞØç?Þæ?ÞóE?ßt?ß
£?ßÒ?ß(?ß50?ßB`?ßO?ß\½?ßiì?ßw?߄K?ߑz?ߞª?ß«Ù?ß¹?ßÆ7?ßÓf?ßà•?ßíÄ?ßúô?à#?àR?à"'?à/±?à<à?àJ?àW??àdn?àqž?à~Î?à‹ý?à™,?à¦\?ೋ?àÀº?àÍë?àÛ?àèI?àõx?á©?áØ?á?á*8?á7g?áD–?áQÇ?á^ö?ál&?áyU?ᆅ?ᓵ?á ä?á®?á»D?áÈt?áÕ¥?áâÔ?áð?áý3?â
d?â"?â$Ã?â1ô?â?$?âLS?âY"?âf´?âsä?â?âŽD?â›t?⨤?âµÕ?âÃ?âÐ5?âÝf?âê–?â÷Æ?ãö?ã'?ãW?ã,‡?ã9¸?ãFè?ãT?ãaJ?ãnz?ã{ª?ãˆÚ?ã–?ã£<?ã°l?㽞?ãÊÎ?ã×þ?ãå0?ãò`?ãÿ'?äÁ?äó?ä'#?ä4T?äA…?äN¶?ä[ç?äi?ävI?äƒz?䐫?äÜ?ä«
?ä¸>?äÅp?äÒ¡?äßÒ?äí?äú4?åe?å–?å!È?å.ù?å<+?åI]?åVŽ?åc¿?åpñ?å~"?å‹T?嘅?奷?å²é?åÀ?åÍL?åÚ~?åç¯?åôâ?æ?æE?æv?æ)©?æ6Û?æD?æQ??æ^q?æk¢?æxÕ?æ†?æ"9?æ k?歞?æºÐ?æÈ?æÕ5?æâg?æï™?æüÌ?ç	þ?ç0?ç$b?ç1•?ç>È?çKú?çY-?çf`?çs'?ç€Å?çø?ç›*?ç¨]?結?çÂÃ?çÏö?çÝ)?çê\?ç÷?èÂ?èõ?è(?ïëE?ïý?ðÄ?ð "?ð2C?ðD?ðUÂ?ðg?ðy@?ðŠþ?ðœ½?ð®{?ðÀ9?ðÑø?ðã¶?ðõt?ñ1?ñï?ñ*­?ñ<j?ñN(?ñ_å?ñq£?ñƒ`?ñ•?ñ¦Ú?ñ¸–?ñÊS?ñÜ?ñíÌ?ñÿˆ?òD?ò#?ò4¼?òFx?òX3?òiï?ò{ª?òf?òŸ"?ò°Ý?ò˜?òÔS?òæ?ò÷È?ó	ƒ?ó=?ó,ø?ó>²?óPl?ób&?ósà?ó…š?ó—S?ó©
?óºÆ?ó́?óÞ:?óïó?ô¬?ôe?ô%?ô6Ö?ôH?ôZG?ôl?ô}¸?ôp?ô¡(?ô²à?ôĘ?ôÖP?ôè?ôùÀ?õw?õ/?õ.æ?õ@?õRT?õd?õuÁ?õ‡x?õ™/?õªå?õ¼›?õÎR?õà?õñ¾?öt?ö*?ö&à?ö8–?öJK?ö\?öm¶?ök?ö' ?ö¢Õ?ö´Š?öÆ??ö×ô?öé¨?öû]?÷
?÷Æ?÷0z?÷B/?÷Sã?÷e—?÷wJ?÷ˆþ?÷š²?÷¬e?÷¾?÷ÏÌ?÷á?÷ó2?øå?ø˜?ø(K?ø9ý?øK°?ø]c?øo?ø€È?ø'z?ø¤,?øµÞ?øǐ?øÙB?øêô?øü¥?ùW?ù ?ù1º?ùCk?ùU?ùfÍ?ùx~?ùŠ0?ù›á?ù­'?ù¿B?ùÐò?ùâ¢?ùôS?ú?ú³?ú)c?ú;?úLÃ?ú^r?úp"?úÑ?ú"?ú¥1?ú¶à?úȏ?úÚ>?úëí?úýœ?ûK?û ú?û2¨?ûDW?ûV?ûg³?ûyb?û‹?ûœ¾?û®l?ûÀ?ûÑÈ?ûãv?ûõ#?üÑ?ü~?ü*,?ü;Ù?üM†?ü_3?üpà?ü'?ü"9?ü¥æ?ü·"?üÉ??üÚì?üì™?üþE?ýñ?ý!?ý3I?ýDõ?ýV¡?ýhM?ýyø?ý‹¤?ýO?ý®ú?ýÀ¦?ýÒQ?ýãü?ýõ§?þS?þþ?þ*¨?þ<S?þMþ?þ_¨?þqS?þ'ý?þ"§?þ¦Q?þ·û?þÉ¥?þÛO?þìù?þþ£?ÿL?ÿ!÷?ÿ3 ?ÿEJ?ÿVó?ÿhœ?ÿzF?ÿ‹ï?ÿ˜?ÿ¯@?ÿÀé?ÿҒ?ÿä;?ÿõä@Æ@š@o@B@'@/ê@8¿@A'@Jg@S:@\@dã@m¶@vŠ@^@ˆ2@'@™Ù@¢¬@«€@´S@½'@Åú@ÎÍ@× @àt@éH@ò@úî@Á@"@g@:@'
@/à@8²@A†@JX@S+@[þ@dÑ@m£@vv@I@ˆ@î@™À@¢"@«e@´8@½	@ÅÜ@ή@ׁ@àR@é%@ñ÷@úÉ@œ@m@@@@&ã@/µ@8‡@AX@J*@Rü@[Î@dŸ@mq@vB@@‡æ@·@™‰@¢Z@«,@³ý@¼Î@ş@Îq@×A@à@èä@ñµ@ú†@W@(@ù@Ë@&›@/l@8=@A@IÞ@R¯@[@dQ@m!@uò@~Â@‡"@c@™4@¢@ªÕ@³¥@¼u@ÅF@Î@Öæ@߶@è‡@ñV@ú'@ö@Ç@–@g@&7@/@7×@@¦@Iw@RF@[@cæ@l¶@u…@~U@‡$@ô@˜Ã@¡"@ªc@³2@¼@ÄÑ@Í¡@Öo@ß?@è@ðÞ@ù¬@|@K@@é@%¹@.ˆ@7W@@&@Hô@QÄ@Z'@cb@l0@tÿ@}Í@†@k@˜:@¡@©×@²§@»u@ÄD@Í@Õá@Þ¯@ç~@ðK@ù@è@
·@…@T@%!@-ð@6¾@?Œ@H[@Q)@Y÷@bÅ@k"@ta@}/@…ý@ŽË@—™@ g@©4@²@ºÐ@Þ@Ìl@Õ:@Þ@æÕ@ï£@øp@>@
@Ú@§@$u@-B@6@>Ý@Gª@Px@YE@b@jà@s®@|z@…H@Ž@–â@Ÿ¯@¨}@±I@º@Âä@˱@Ô@ÝK@æ@îå@÷³@@	L@@æ@#²@,€@5L@>@Få@O³@X€@aL@j@rå@{²@"@L@–@žå@§±@°~@¹J@Â@Êâ@Ó¯@Ü|@åH@î@öá@ÿ®@	y@	F@	@	"ß@	+ª@	4w@	=C@	F@	NÛ@	W§@	`t@	i@@	r@	zØ@	ƒ¤@	Œp@	•<@	ž@	¦Ô@	¯Ÿ@	¸l@	Á7@	Ê@	ÒÏ@	ۛ@	äg@	í3@	õÿ@	þÊ@
–@
b@
.@
!ù@
*Å@
3@
<\@
E'@
Mô@
V¿@
_‹@
hW@
q"@
yî@
'¹@
‹…@
"P@
@
¥æ@
®²@
·}@
ÀI@
É@
Ñà@
Ú«@
ãv@
ìB@
õ
@
ýÙ@£@o@:@!@)Ð@2œ@;f@D2@Lý@UÈ@^"@g^@p*@xõ@À@Š‹@"V@œ!@¤ì@­·@¶'@¿L@È@Ðâ@Ù®@âx@ëC@ô@üÙ@¤@o@:@ @(Ï@1š@:e@C/@Kú@TÅ@]@fZ@o%@wð@€º@‰…@'P@›@£å@¬°@µz@¾E@Ç@ÏÚ@ؤ@áo@ê9@ó@ûÏ@
™@

d@
.@
ù@
'Ã@
0Ž@
9X@
B"@
Jì@
S·@
\@
eL@
n@
và@
«@
ˆu@
'@@
š
@
¢Ô@
«ž@
´i@
½3@
Åý@
ÎÇ@
ג@
à\@
é&@
ññ@
ú»@…@O@@ã@&®@/x@8B@A@IÖ@R @[k@d4@lÿ@uÉ@~"@‡]@'@˜ò@¡»@ª†@³O@¼@Äã@Í®@Öw@ßB@è@ðÕ@ù @i@4@ý@È@%'@.[@7%@?ï@H¹@Qƒ@ZL@c@kà@t«@}u@†>@	@—Ò@ œ@©f@²0@ºù@ÃÄ@̍@ÕW@Þ!@æë@ï´@ø@I@
@Ü@¦@$p@-9@6@>Í@G—@P`@Y+@aô@j¾@s‡@|R@…@å@–¯@Ÿx@¨C@±@¹Ö@Ÿ@Ëj@Ô3@Üý@åÆ@î@÷Z@$@î@·@@#K@,@4Þ@=¨@Fq@O;@X@`Ï@i˜@rb@{,@ƒö@ŒÀ@•‰@žS@§@¯æ@¸°@Áz@ÊC@Ó
@ÛÖ@ä¡@íj@ö4@þþ@Ç@'@[@"%@*î@3¸@<@EK@N@Vß@_¨@hr@q;@z@'Ð@‹™@"c@,@¥ö@®À@·Š@ÀS@É@Ñæ@Ú±@ãz@ìD@õ
@ýØ@¢@k@5@ þ@)É@2'@;\@D%@Lð@U¹@^ƒ@gL@p@xà@ª@Št@">@œ@¤Ñ@­›@¶e@¿/@Çø@ÐÃ@ٌ@âV@ë @óê@ü³@}@H@@Û@(¥@1o@:9@C@KÌ@T—@]`@f*@nô@w¾@€ˆ@‰R@'@šæ@£°@¬z@µD@¾@ÆØ@Ï¡@Øl@á5@ê@òÉ@û"@]@
(@ò@¼@'†@0P@9@Aä@J¯@Sx@\C@e@m×@v¡@k@ˆ6@ÿ@™Ê@¢"@«^@´(@¼ó@ż@·@×Q@à@èå@ñ°@úz@D@@Ù@¤@&m@/8@8@@Í@I–@Ra@[+@cö@lÀ@u‹@~U@‡@ê@˜´@¡@ªI@³@»Þ@Ä©@Ís@Ö>@ß@çÓ@ð@ùh@2@
ý@È@'@%]@.'@6ó@?½@Hˆ@QR@Z@bç@k³@t}@}H@†@ŽÝ@—©@ s@©>@²@ºÔ@Þ@Ìi@Õ4@Ýÿ@æÊ@ï•@ø_@+@	õ@Á@Œ@$W@-"@5í@>¸@Gƒ@PN@Y@aä@j¯@sz@|E@…@Û@–§@Ÿs@¨=@±	@¹Ô@ @Ëj@Ô6@Ý@åÍ@î—@÷c@.@ú@Å@'@#]@,(@4ô@=¿@F‹@OV@X"@`í@i¹@r"@{P@"@Œç@•²@ž~@§K@°@¸â@Á­@Êy@ÓE@Ü@äÜ@í©@öt@ÿ@@@Ø@£@"p@+<@4@<Ô@E @Nl@W8@`@hÐ@q@zh@ƒ5@Œ@"Í@™@¦f@¯2@·þ@ÀË@ɗ'²š?'¬úp'°ð˜'²Câ'¬íŠ'²ä'±³4'²Î'±¢l'¦'¨]¤'µœ;'¨ÑÂ'´zß'ªÛL'°Öv'­8'²Y¨'»2'Ƶ'½ð_'¿ÈÇ'»²'½'¼]g'¼OQ'¾x'½ÄÝ'½Ä
'ºûê'´?l'µQÐ'¹Óþ'¿{c'»û¼'²¤˜'½bz'»˜Û'»i×'»`'º^'³A^'±KÞ'›ò'z—í'~¾d'™ðÝ'£µµ'4·'lû'r§'"»Á'«s"'®×'¨ ý'ª@['°¤'³¦ß'­÷'±‡'¦òÝ'µ {'²ÕÕ'®WŸ'»;M'º¯'±}½'ÁŖ'·k'ºú'µª»'Á÷B'¾ ´'·97'®A'¾Á'°#A'¹Ÿ'··|'½j­'½bF'µëè'»ÌI'¶˜'´Z9'¹˜¿'³®Ô'¿k'µÈó'¬~'®AÁ'±—'±Îð'³E9'±À‰'¯«'¦ÈA'©¹¾'³ÓW'¨[Ä'­".'®ù''·gÐ'±!'°U÷'³mÑ' Ñ¨'¤ú¬'²ÆN'®š"'¦¯™'¦áG'®úJ'¯J^'¬F*'¤b¥'ªò¾'¨Ü'«Ë'°ÿÍ'¯@'®?+'«§ñ'«ù'¼­ô'¶Æù'¯K'ª'©@'®ý
'©þ'£P¿'¢"9'¥¢à'­"'¯(/'¦jA'ªªf'¯E1'¯®'¸÷ã'µ³ç'¬®Ü'¥i)'¯u'¶AÖ'°cú'¥{•'©¢'¢ãd'§eK'¦ÃF'˜bv'ˆ¶q'˜¦ä'žÔ'›H¶'–Ê¡'–c•'•
'ú§'‹R('ŒGê'ŒCÙ'ÍW'®-'…À%''‹)Ì'‰:'‰ƒ'þ‹'Œr'ó¶'ç™'"¹Ì'›æß'›t`'1''ï'ˆM'"à}''£'½'q"'ŠÿR'–G''§'Ž¤'¢N''Îo'™£›'–´'•â'".'šV÷'˜AV''®ß'‹|'€‰'ŠÓn'–='›xw'Ÿ')' O¹'¡¾'žF›'š5§'œÇ²'œ§z'žƒ&'œD8'¡Ÿc'ž©'¦"À'˜Åd'›Õ' ¿q'œ6Ò'£Ÿƒ'˜²9''LÏ' N'¡ïˆ'žp®'£'¦eK'©>ä'§'Î'¢ô'¢ÓÉ'¥)'§ví'¥&q'¥ˆ''©77'ªj'«»Ž'¬ì0'¯£í'®²C'¯í\'«ÎÆ'­½Ö'ªÙ'«Ÿ'ª©ä'¯Oâ'¯ª»'¥²'•Œ
'–šË'¢ç '«t¢'®n' 
"'¬£ '·²'³•'§4å'©¾n'®Y'žÍ '¢Ý¦'¤‹"'¤à¿'­'i'­"¨'ªï '±˜''©¼€'¬
B'ª'''ªí³'®VÛ'±Ž'­™'³c÷'±Í'·â»'´œï'®«('²v¬'¬ëH'¯~\'º«‹'´äí'²AÛ'²je'³°ò'²ö—'´–g'» Ë'¾ 5'³_'¾×'µBF'¼Žp'À'È]ž'¼½'³µ'¶jŽ'¾n;'ºn'Å<·'ÇZ'Á?%'Å'õ'ĉò'¿‰á'¸Q¶'¯8Ø'¶û'¶\c'Ä%''ɔç'Å©~'ÂÏ¢'Ãê'¸+'¸{Ü'À\p'Ŕ'ÆÃ'Ê"I'Æÿä'Îúq'Ⱦ'Èɳ'Æh·'Ɣu'Åüy'Ðp'ÉJ'À\‡'±ö'°ŒÌ'²äõ'¹Øª'¯4^'¥'ª|ˆ'¨ª¯'·ÙÀ'ºT­'³#Ç'µ '¶	-'µVK'²['¯V*'§Ê@'´P8'º­G'¿L'»ë'´GM'²:£'·´Ô'¶œ'ÁC'½^"'º«ã'¼šÅ'¾Óf'»æ°'¼¤''Ê'¸Þ'³ûÅ'·'›'³ˆ7'°5¸'´²'¸š´'¸qX'²î‹'º•'¹F¦'´ÏÜ'³ã™'¶N'¶d;'»PW'Á'¶df'À¹ì'½Æž'Á­''ÅiÐ'ÀAÓ'»<Þ'Á)Ä'ÆÿÉ'¶$á'µ±«'½ù—'Àª¶'Â'C'¼zÒ'ÁUÈ'Àœ0'½~¨'¶T'·¢~'¼L'²ÿ^'´Ì 'Àq
'Ç_f'ºÖY'Ä+œ'Á)w'Áœü'À}Š'ÄR"'ÈI~'Ä%â'À£¼'Ň°'Â¥ä'ÂP9'Æáý'Ӓ'ÃÌf'·Ã'Â͟'Èf'ǔW'ÀtO'҉¸'ÌB'ÌSê'É<¤'Ćr'À+å'Å{O'ÆÉ 'Ò9'ËÛ'Îã'ÊÔi'ÏP'Òªp'Ë»L'Ï«¯'ÎD™'Ð$™'˳‡'ÐEÁ'Éê'ÐãÚ'Ó­R'ÕÁ^'ÎH*'Ðb''Îâ.'Ðñ'Ñ{…'Ô©¬'ÅX0'Çr'È
¿'ÓÉ!'Û/'Î	'×l6'Ðwñ'՘c'ÑE'Ò'и'ÌìA'ק'Óé!'ÇÍ«'Ó»^'Ñ"'ÒHÛ'ÈB"'ю]'Ûã#'Ðu('ÎÕÌ'ÏÑß'Òee'Èp)'Çvô'Ò²'Ðs'ÉA'ʌ5'Ä-'Ã"a'Æ
1'ʶ'Éä('½E'˼†'ȑ''ؚg'Òm¯'Ð#s'˖Ú'Ñ©å'ͼV'ÎĆ'Ín8'Êo'Ñ\'Î1'Ô	'љŠ'Ìz3'ÃáÅ'Á*9'¿_!'¿FM'Èi²'ÊÃÓ'ÃßN'»
5'ĤM'˳±'Ȥ¡'É{'Èç'Æ*¿'ʀ'ÊuS'Í¡}'€Õ'¿8'ėx'ÉK|'Ëg\'¿ÛÂ'Ì/"'Ð\'ē{'»Gæ'ÁÂy'ÃjJ'Áç'¹~'Ìhç'ÏÁ'ÄøØ'¼ÈL'¿¥ÿ'Ę»'ÂR
'ÆI©'Íë'Ǎi'Á^2'Ác'Ã]6'ÀeB'Åî'Ŗg'ȑ''ĪÂ'ÇY'ÆRó'ȦM'Ätt'ÅÎë'ÇÕÆ'įš'ÊC"'ÆP'ƀ~'Äí'Ê,É'Íyµ'Æ6='Ãåé'Ξ'Ò|D'ÊfÊ'Á«p'¾uc'ȯs'ÅO 'Ã'Ã\H'ÉÓw'ÄŸ'ÊÅ'Ë#1'Ì;²'Ó:'Í(M'Ò£«'ԅ]'ͬO'Îáú'ÎÄ~'Îԏ'Ðût'ʵ$'Ï)´'Ç!õ'Ì 'Ñ©c'Ñ&$'͑!'Î;Ÿ'ÌB'Î¥'ÌGB'Ë£©'Ðý'Ê­±'Ѧ"'Ï8'Ê9Þ'ÍûÆ'Ès'Ê©²'ʈž'Ê™'ȝÚ'Î׸'×Ú'Ð*ž'Î=4'Ô§8'ÑhP'Ò¨ž'ÇþÆ'Êdí'Î:,'Òg.'ҏ‡'̸€'ÏÆJ'ËÇF'Ì!'½¤œ'ÀE–'Å¡	'Ïy'ЀE'Î:'Ï;9'ÒA|'Óà'Ϋ<'Óc¢'Ô÷Ì'Òx'Ðå+'¶ÕV'¶½à'Åz\'ʍ¹'Æÿè'Æ="'ÊϏ'Ísl'Ì¡U'Ò²f'Ñð+'λà'ÑmQ'ÌÃÆ'Áù'¸Ò'Èì'Í{¦'ϒQ'ŒE'Æ h'Ñp£'ÑÉâ'ч'Ð~µ'Ä5'»'̘]'×8'Ó'ϞÊ'Í
'ÔSV'Ëc>'À	X'Ääã'̘í'γ['Í
5'Àv‡'À®''É"‹'ˀ©'Êñ'Ï×%'ÒûH'Õ}'Ô®;'Ð
0'ÄI'Ò®Ñ'ÓÇ'Î W'ÁS¼'¹N'Â"'Èê"'ÑÙÚ'Ò˒'Ódà'Ô²'Ñ,'Ïj'×þÕ'Ò@'Ï/Ö'Ñx'Ռ'ÓzI'Ô–'љ4'̅"'ÈW!'ÍÎé'Ìúy'Ïø·'Ñ`Â'Ì{"'Î~w'ÑrU'Ñ`/'Ò- 'ÑøW'Ë¢2'ÐèÙ'҂'Ñl'Ô(Ü'ÖÿÛ'Ò'Ð5'Óir'Ò13'Ò_"'ÑGã'ÊEº'Âݳ'¶ã'¹¬*'¶ë'³Ui'¶XN'³µ¿'²	'¸6õ'·Ï§'¶¹'½õ'À÷…'½Nn'¿i'ÂØt'ÃC'Åy'ÅY'Ç/¯'̾‹'ÆóN'ÆÚ+'Åöü'Éú‹'ΏÁ'Á%Q'¹Ó''Áí'Äx"'Çåø'Ä<'½qÄ'»#U'ÀO'¿c'ÂyN'ĵ'Ä­®'Ł§'ÃM'À"'ÃqR'É*'ɬC'È(º'Æ̝'Äï…'ËP×'Æv*'Àƒ•'¿¶'Å/'ÈÔ`'Ì¢r'Çñ»'ÃGÈ'»¸ß'·U&'¾00'À¸''Á'ÉL'εŸ'ÈÝ'ȇå'ɝ	'ÊVh'ËÕá'Ê\Ë'ÉÔ<'Åf¾'ǦÆ'Ê.w'ϳú'ӗW'њ'Î"'ÉûJ'È÷ë'Ë M'Êœ'Ì^´'ÎH¬'͋¤'Ò	'о°'̚"'Áüx'ľu'ÈHD'Ìd'Ç3¢'ÉÝj'͖À'Ê%	'Îñl'Ê4¸'͆Å'Ï•'ÉiQ'ÅÓæ'͛R'ͳ'Èý/'ǂt'Æݸ'Çb'ͽ'Îì\'Ï*G'ÍX.'Évð'˾'ÌL˜'Ïu•'ˑ'È$'ÅF²'ÄRä'Åúç'È.w'Ì ¡'Ì%?'Ê¢+'ÎIÿ'ÑPC'Õ_'ÎH»'Î6©'̧·'É-'Ëíã'ɬQ'Ãs'Äã`'ÉÛµ'Ìø'É{Û'ÊAç'Ɔº'Èp…''n¬'Æ¿8'ÐN†'Ë»'Èý	'Ê[='Ê¡W'Ä9¥'Ìû¦'Î+Ã'Ì|'τ
'Ë¿v'É&'É+
'ÊOŠ'˲'Íë—'вù'ϝŸ'Êå"'ÂûU'·ê"'¬éD'¶Ám'À"Ï'ÈÒÞ'Êù÷'Ëå—'Òj†'ÐÜ['Ó*V'Î)''Ðá¤'Ó¬G'Ïd'Ë5E'ÉŒ'Êê´'̝¿'ÍÕÏ'Ír-'Ä{®'ÃzB'ʈX'Ñɤ'Ò'ÐØã'̱m'Ðþ¯'ΊÑ'ÐÃ'Ðq,'Ì¡ 'Ɓ2'ÈÀ£'є'ÓTV'Ðï'ÏÇD'Òè»'ÒC'Óþ'Ó²‡'ÕrÜ'Ԑ;'ÔY'Í	'ÏTø'Ìc*'ËÚ¸'̵'Îñª'Ì«—'ÐGŠ'ÒZÄ'ÓjŒ'Ñ'ÐÁX'ÈKÙ'Ä'ÌY¨'ϨU'ÎŌ'ÍÖc'ˉŠ'Ê; 'Îҁ'Ëâ'Ê1ê'Ð)x'Ò£'ÒÎ'Í®ä'Ñd2'Ï('Î["'Ï?¥'̺:'ÌÚ'Ðñ'Ò³'ͼ'Ç'ÎJ'Î{'É©:'Ëts'ϋ'Ð@ø'ÏI?'Î)"'ÉΆ'ÃÀ 'ʞ'ÍI^'Íá'Ëʵ'Ì?E'ÉC6'È©¢'ÈËw'É'͋ø'ÌWŠ'ÍÔ'δ'Îk'ÏP‹'Òû'ͧZ'ÐTÃ'ÎÞá'Ïo'ÌÇ;'Ð܇'Ê«¶'Ѫ'Êt'Ê°'Ê°M'Àǚ'Æ^'ÇKô'ʸ<'Ðë'Î-‰'ÍbÐ'ÑE'Ϧ'Ïwe'ÏCR'ÏâS'Уz'Ë\['ÏT¯'ÉC²'ÌT'È0'Ι'єÙ'ˇ¹'Ϥl'Ðx'ÆU'ÆHŠ'ȉx'Ìso'Ê¡}'ÍfN'Í®m'Ìè'б´'ͨÈ'Ψ·'ÎÞT'Ï#À'ÔËÛ'ԗ¼'Ïçl'Ðk'Ѹœ'Íäy'ÌÙÚ'ËQŒ'Ð5û'Ðö"'Í=G'Γb'Í'Î@º'͌3'΃|'Íq'ÏK*'ÍZ…'Ípp'ÏO'ÍÆô'ίÇ'Éú‡'ÐÃ'ÌmÛ'ÍPð'Ë2T'Ϙ¡'Å×­'Éê#'Éð/'ǎ'ʨW'ÎSù'Ì·É'̂''Ï\'Êi˜'Ñ´‹'ÏFq'ÑÎ.'Ïv<'Ííõ'ÌÚ}'ÎPk'ÏÄà'Îö¸'ÊN['ȵ"'Ëúü'ÆiL'Ì"­'˸˜'Í?ë'ÌŽ'Ê'ÉËÒ'Çq'ÏM)'ÍMÑ'Êbµ'ÊÄ 'ËÐ'Êâ''Éà('Ëp«'Ë5ð'ͅ'ʾî'ÉÉ!'ʗÊ'̯ƒ'ÊÏ('Êl'Èò'Í 'Ìk'É›'Ä·k'æÙ'Ȧ°'͙'ÊDò'Éú'͔Î'Ç®1'ɤ''ò'ʈL'ÉÕ'ÈR'ƈº'Éè 'ÌYØ'ɬ'Åé«'ÅD8'ÅÐM'Äå'Éi¥'ÉE?'Æ?k'Å.'Í'ÅÅÖ'Ĝ‰'Æ÷''Ã#'ÃqŸ'¾î¹'º'ÂÿP'¾I©'Á´'»ÉÝ'¾ËÏ'ÃHk'Ä
Ð'ºV
'ı‰'ÆÞ¥'Å
}'Æ^W'ÌÀ'Ãi'ÃKc'ÁA'»z'»ù£'Á+1'Ãi'Àï'¾î'¼øÇ'¾IÄ'ÀÄ@'¿nb'¼Wõ'ÅÝ'Á_"'¾ß4'ÄE'ÇÒF'¿;q'Œ"'À"ô'ÇýŒ'ÈYŸ'Ã='´÷'Çî¢'ƍ'¿à'Æ<'ÈY'¾15'Àsš'Ëé'Àµ'±KC'¿º¿'¼V–'»Á'¼ÃÐ'ijõ'Áfs'¾ôë'Ĉà'Ņî'½P×'½PI'»ò'¾–£'ËÃ¥'ȯó'·¿å'¾ª''Ëð­'ÊbF'Çu`'ǃ»'Æ£õ'³gþ'´áR'¼Zã'Àž–'È!¤'ÄÞ`'Æ/B'ÀÚ'ÅÙÍ'Äßõ'Áý¦'DŽ|'È=$'ÃÁh'¾ŽH'ÂZš'Æß­'Å»{'Âìˆ'ÀŽÔ'Ãë'¿ä\'Á;8'Â؂'½ò'¼G'ÁÄá'¿õÕ'¿ÀÍ'«¦¡'Î'Î!'¾žž'¶ç\'ÁU'Àww'½l'¶Šm'´é¨'¯
'–¢Ž'Œ4'§kQ'´AÖ'±'¯Eá'¬'"@w'‰Ñ['í·'³8'¸WØ'¹C§'¹Ñ'¹ªä'½5å'¹±'¹ú_'¯ºû'½7'¿-Ž'¸Ö'ºí…'½…^'¾ŒQ'¹Ju'¼Ë'¾§í'½sè'‡''Â#'½*ž'¹Ó'ÀˆÝ'½œQ'¶øZ'ÄR'Áž'¼€ò'½,!'Á—'¾'²'¿;ð'½³'¶‰R'Âç´'¾Êï'¹u÷'ºÀ'¼b'Á)Ý'»ŽÐ'¼šZ'¹Ø†'¼±#'½¾è'¾‹Û'¿6m'»‰¡'ºÆ¥'¼C'½×'¿×'¾¿­'¼Ýö'¹rt'·Ïe'´óu'º;½'»[€'´3€'±¯Ê'»—°'¹Êp'¸v'¹Öª'½'ú'Ààò'½W'µ¿A'´'¹µ¨'¾v'½‹¿'¹ª''¸zÛ'»;ƒ'»Éû'»€½'»C?'¸'¸ü	'·<|'·f'´Bº'¥_w'œ¹_'ª!Ý'³ŸÀ'¶zõ'»¿â'¸RV'¹ÿ†'¸`'¸†C'º†R'¹ÍI'¹è'»-˜'·öŠ'¸³$'ºTÿ'¹—#'¸Âö'·p'µ}('·Y÷'¸-"'¸t~'µ‹Ž' U'ŽRö'•—Š'©ºŽ'¯Á–'´ž'µï'¶~'·:$'¶3T'´xû'¶‡t'¸Sz'¶ã"'µæ'»j'·Ý²'³Ìý'«™–'ªÉ9'²='³"'¸u'·Ã¤'¶Fj'µëu'³ìœ'µèé'¶"H'·ô¡'¶‰2'²û©'¸}'·0¶'±¶¢'¨!.'¤zî'¯€q'±Ùü'³''µE–'¶~è'´¢'´Ì'³5û'¶I!'¶1£'´èÕ'¶&['µ"Ù'´Dr'´¹à'²ÉÔ'±ÂK'²"~'¯fð'«'5'´Q'³@'°èù'³r'²ó['©«'Ÿ"½'¢²ï'­š8'®ç'°Q'°Û'®¿ó'°B'±­x'¯Cd'°i'¯ÅK'­œï'°‰–'¯ø²'¯«ú'®¶R'¬Vt'®f‰'±•°'´–¤'²W'°˜$'°ÄX'±o'¯Ó…'³þ'µåã'³3w'±|½'´º'´´Ê'³Zv'³[Þ'±ÒM'¯´j'¬¦R'®2ï'¶±'´Ë7'°`:'¯2à'¬Án'­â¦'°e)'³3'³ox'°×c'°¬Ý'®>¶'±°‹'¶Wç'³†ã'²z'´ýS'³*Ó'³ÀÍ'³æ"'°Ò÷'¯…g'´‰ò'±z¤'²;ý'³'p'±új'´ÎÅ'´~ñ'² þ'´ì
'´¸ý'¶aM'µå'³Ï''±¶Ü'°í¯'±
'¯Öf'¯>ä'±Qù'´A%'³Œ¹'³ãZ'³^ß'³Y\'´'Š'±¢''²\'±ý''²3'´0v'´"å'´·'´ˆþ'°²9'µdA'´…'´*'²Ûa'³÷Ì'°ˆ³'¯–K'±n«'´©'±ö~'±FÀ'±æÁ'°÷±'¯:Ÿ'¯²"'±Ñü'±0Ï'°at'±Kq'°Ó´'°Úy'¯§Ð'¯9ç'³‰q'¯î+'±é'±xC'±'³ò^'²j7'±&è'¯­É'²w'±«'®¼ß'«:'«õ'®'®AØ'®@`'ªt'­Ž'¯c›'¬A'ª»ç'«R'ªú7'£Ý•'˜e}' 7»'¨w'­÷¢'«û='­çÑ'®ÿ'¯aü'­/Q'­§'­<'±`%'¯	Ú'¯f'­V®'°'X'­Ès'­»ç'°€F'®1 '®'I'®'®±Ò'¬n
'­É÷'­®'ªOŸ' £/''lè'ä'ª×‡'¬7à'­´°'­'Q'®Úó'®ˆ'­Z'®rZ'°Q/'°-»'®`'°Â3'¯;Á'¯6'¯Dx'±ˆˆ'°ìì'¯»"'±¨â'®¼'®nÌ'®ÀP'­äH'®—V'±Äð'±¦'±Õ'®7'®A%'¯Ç'¯‡'¯Qx'°Ÿ'«Ò÷'­u‹'¬A{'­‰Ã'­Ô—'®{'¯H¯'®÷2'¯!('¯s1'¯­'«—T'¯"'¦îû'¡A'¦Û''­É'®KV'­«Œ'«¹I'­&ã'¯4ü'¯|'¯'°Fy'±Œñ'¯5'­€'°qû'°µ'¯tH'¬'­™´'©Ý'¬½T'­ž1'¯ƒ*'­|Ð'«Ïƒ'¯h¦'ªb£'«Í§'¯äß'¬Œ'¬q‡'­!'¬='«yË'­—«'­·ÿ'®n'¬ße'¬Ag'¬¶C'­àX'«1ö'©¥*'¦î<'¥ú'§i''¦D'¦O¨'¬BO'«ìÜ'©Çf'©>'¥â'©:
'«\'«b'©Ê;'«¦¹'«Ub'­1p'«@?'«=Ö'¨«#'©ÀW'¬7'¯¦'­8#'©p''¥HÌ'¨[•'«D'¬¤'¬EO'­B'ª"Ù'®û'«SÒ'¬¦¼'¬¶ù'­'­˜]'¬·ð'­^'ªªT'­­€'«œ'­Ïò'¬A'¬Ç'«yõ'«´
'¬úZ'¬ßG'¬V!'¬zù'«ýj'ªš<'®.½'®V'«´Æ'©#'¬4'¨¿"'¨Éb'«Ö}'¨Úò'¬"¨'¬¿ñ'ª'±'«¸]'©qˆ'«Ñ'©ëÀ'ª‰i'ª°Z'­gâ'¬où'¨ 8'¨¨µ'ªeØ'©ÃÉ'ª69'ª[Œ'¦…W'¦,'©â¯'«ŒÝ'©Î('¨¼,'©mT'©a_'ª›	'©ôC'§Pÿ'§-'¢8='['²''ëÀ'›R#'¢ÔE'£á¢'£<R'¤—'¥,''ž¬
'"Aä'™ÿ¢'¤lÙ'§€ÿ'§˜k'«'¬@'©ó''©8'¦à0'©=l'ªPV'ªCŽ'§‹´'¤xi'¨½o'¨®¼'§['¨Iä'§¦˜'¦Ìú'¤Bâ'¦"$'¥SÈ'¦H^'¤sJ'¢•Ê'¥0b'§çl'¦¢ƒ'£do'¢`'£}ä'¦\ª'§zí'£ q'¡+2'£GX'§~'¢óç' •'£Ÿt'£ŸŠ'¡?h' p'›ô"' äW' íK' '_'œü0'š‰l''º
'U''SÍ'–J´'›´'–-õ'™‰}'"¶1'ŽH^'Ü˜'X'ƒR'¬'‰	&'ÌM'ˆ¶Ç'‹A¾'$°'†µ'‹ó'‹'y'‰í¸'g'‹9ê'Œhí'‰H'†{–'ŒGÇ''‹vo'‹k>'"ÃL'"{'"åk'€/‰'8'"_È'…5¤'…Øü'€óÄ'€ë~'ƒz9'‰-''Œ…¹'"ß$'‡™ò'…Mt'‹Ã'Šæª'qÙã'w3''mè'€Jþ'‹y»'›ƒ'"¢'"
£'C1'~©Û'†T'ˆÃŸ'€Î''‹º9'+`'~Ÿ¼'‹uì'ŽR''X<'|+—'":™'±œ•'—!˜'¤åj'"Ê'}6R'õ'"e<'€ûÂ'q¶'Žñ7'mŽ…'ˆyð'†?ú'‹À+'ŽPÜ'p®æ'4iX'ˆ±'¡´'€'\§Ì&€4c(Å¿ª'ºË¨[S'çv¶'̓'‹ÚÄ'‡b—'Ž¥Q'¹'j(hÍâ'VÇ'	›&'¬S '—¶à'•9€'›F'‡§Î'"†'U¯(!%ò>'Ê(É'ðñ'¥~³'û›'¢	é'{K'•«'¢5'¥¦º'€¬'\Ôw'…ÌŸ'SÏæ'™ØJ'‡ ¬'‰.J'‰ð]'ŠÚ»'w• 'imš'"–Ö'™5N'‰ß×'ul_'3ƒ'ŒN#'YºÛ''¸Á'¢ '‹Þ'†â'…L'Œª'ŒÚ']f'‹#ý'˜iR'cñ(SX$'l,œ'¼ì'ž¡'Ÿíy(	)™('2(¨ÿ'ÙT*'ßÿ'W6'¾ÿ'œ~â'[
Ò'ÿ¨}'¾—''"W'yÓÐ'Ü4'Š<*''É3'ÙP'wÅp'枋'×dá''1H'Œœí'ˆ7'†z '±x'Jf'u{Ì'gWå''é@''/'–&j'Ó1'`y6'««'Œrž'm²P'u&F'l¾'~ËU'
Èÿ%áHý'€6Š'´*é'µ='vµÆ'¦± 'ŒÕ'7½'w'b_U'o˜v'œ['x²'…*z'Cx'mió'*x§B46'+'ÂWœ't#õ'˜˜ÿ'Žiÿ'sÄ'p¯'xˆ.'ˆÿm'z0X'Šæ'Q '`¦'F5'¥_''~'†|K'‡  'ŽBÇ'k·®'Îæ'‡‰'tZT'sæV'|îk't±('›¥³''5Ì'qÛ*'m-&'kð;'cØK'bs7'{¥'ut'mûô'hm§'C®ï'VåT'ur'~š"'x˝'msÜ'gøg'Xeé'RÈv'a½'g¼'jlÚ'bL^'oÅ'p‹î'a:}'h/%'qú'j°H'häç'riå'l–7'f²a'\Ÿ'`/)'j<''l'"'d~®'hna'kŸ'e.k'f¹µ'f½®'l1í'iÌ/'U©8'OHe'WÂ'`"à'o''tS2'o»'Yæž'\lH'W;­'`MR's¬'pP)'bŽD'Z®P'm§'mŸÝ'mID'i°Ï'g|c'i'U'cCñ'bâ+'c`Ç'jòÁ'næ	'n,Ü'X§è'ZA'f:Ô'g7Ð'cEo'bÃ'jÃ'fGÀ']O's-¶'uE™'hKº'b—Þ'g""'e´w'^¢\'w{­'zÁð'ixƒ'^fD'c
Y'^Ÿ 'fW¥'lً'oõ³'pp9'o@'do'd`'oé]'mÝ'mIÓ'p‹'m'7'jm—'a²y'[´Ô'_ü'_ïQ'iؚ'j Ã'b('^Øä'^Ë'`hæ'_ק'o'kø	'j‡ô'f'gUG'dÚ5'fœâ'`Ÿß'`þc'_a:'`0Ë'aþˆ'U=ã'\<4'cáþ'a¯'g¦']Y"'_¯€'e_­'[¤š'ZW'aJä']½'VÚK'X!''Wà5'ZÇ'Y
'aYL']@U'Q›'b['aaÔ'^{'\z—'gŏ'd¥ë']"â'X­î'Vèë'[6p'Z7™'S̚'\¥	'f*'Z\'UT
'Uø{'X^'^ÑV'dzj'f
Í']OI'U*§'T²'_B«'[G'S´M'R=*'\/'[1>'Zzì'aFÈ'_Ó_'Xr"'X'ZÏ+'^yÇ']']ŒÖ'c¿R'`X2'VïÅ'ZÔó'Qò'Mü?'ZÙ '` '`®Û'_…Q'T˜'YX¥'c€+'`ÿ'XI'UZ']œÔ'^r'Wç£'W£¨'Z~Å'Zo'Y>}'Yë"'[5É'bÉÉ'`R}'^ÍN'^œT'a,@'c^)'['\*ù']MÛ'URà'Uµú'Y/ß'Wœ'TÃQ'Pé:'U6<'[¢y'Y<s']s¹']L''\QŽ'VϬ'Z?f'Y¯Õ']cD'_Š'_üÈ'Yta'\h	'Z'b‰8'gŸ'^²½'[y¸'Yô?'`2'ZüÁ'^€È'`»Ú'`F¾'Xø'Ryˆ'U£ì'_EL'b˞'\ÒY'^M<'bD&'Z¨]'Q"'Om'LÏO'VÆ'`ZY'ajÊ'[ç'^h'[Ør'Z''aà¤'f9°'eîi'aï'b<ø'\'bpº'gè~'`Ud'[‰Ô'X¾`'[¶-']Ýç'WF'VeÈ'X¹Æ'[']Ãø'Xg4'Zê'\k€']…G']Üñ'c)Õ'`µØ'`‹'`Ì'Zà'U—{'RW~'PÜt'V¹æ'\ǒ'^ÚÇ'_vz'Z†ð'[m¥'\Ãò'aD<']Eï'\ýÐ'].g'Yþ'Z7†'\'_?"']ïû'Y¹@'Xh‰'TÔú'Qf'Vƒ¼'\h'Yݗ'QyÆ'X{z'V¬'U¥T'X¦–'[Q"'\f¨'_L'`L!'_u\'_¢'\çõ'Xù'V	/'XÄþ']Õ3'^u'^l|'dr}'ZÀâ'RÉ>'Tyî'[ª']#,'b1'b@Ò'aÓ'^õ'Y(U'\±î'Z\ö'Zã'_R"'\'Z­†']³Û'\²:'YJû'VÆ'\÷H'][Ô'aî'`7É'\n³'ZN?'[¡æ'\›']_A']?Ë'^ÂÙ']ë'Z4j'_`('a>*'d½)'_(u'Y°h'TŠÕ'Raþ'Zùß'`ÑÚ'fz'eT"'eØ'fŠ\'aò4']"l']·N'[æ:'_íß'`{õ'aÒ'_.ƒ']Ÿ'X1']	.'\÷À'_½?'`‹F'`"Þ'aý¼'`¨'^é*'Z°,'Z"÷'Yõ'[c']ó'Z~Y'^"S'_±y'b¦''`â']ÿl'\{'`¡ª'aØd'bÌ']§ü'^@:'^K'X6V'[6'YÉù'[!v'\¹š'^'a½'b3'd$''`9Z'bV½'b-'_‰Î'_t'b®']}X'ZÇ'X¬]'\z!'c¯'b;'\''XŒÄ'[º']æu'\''^œ'` 2'\KË'\_§'_Ï^'b€¼'f/º'bÈÿ'_ñ'\Ž0'^Ÿ'cU"'a)	'^ñ3'^á'aæ±'a7W'b$Œ'^Ä7'`×7']üÄ']ì']É|'^'`.ÿ'`Ÿè']©'Z2'^¾k']®'ZaÛ'X~E'^f€']w^']‡'\"Q'`kV'c#'erp'^É
'^º^'\Ѹ'ZøB'Y¹–'[-V'ZÜÈ'\OP'^Ýú'\±í'^¼h'^mô'_Øp'`»-'^tû'Y­r'[é7'_!Ø'\ý'^¦±'aàÆ'eˆ¾'aŽä'\bÈ'XT('V–á'V¶'Z¤R'Zº0'Tð'Yû!'^Dä'_+Ë'[uZ'Z;…'\Á˜'^ô'_äÔ'\X'V+l'Qlû'SI'XAÛ'YÂ"'^#'^åÜ'\+÷']Çr'^¹'ZçÑ'Zó'_¨d']pU'\!Ø'XÆ'\ò'_Xi'_:£'_¨'b"''a*P'^
'_ad'`¤3'["í'[C±'Y1¿'\Ç'Z¶ú'[g‡'`~}'^Óh'_A'^1¿'[êë'[ÕB'[ÍW'[Pš']?''YĘ'ZÕå'`D'`‡B']ª–']¬¿'c–õ'`æ.'\0¯'^4Á'ZŽÆ'_+Æ'aDœ'\¸'`ú¯'aµ'^¸ã'_áÑ'aHc'_| '[í›'\ÅX'`'_õ'^JÞ'`H:'ZÎ'\8æ'ba'\‡+'['']ðµ'[•Ä'Uç'T¤1'Z1}'_Ö,'e/'bٕ'd؄'cv']SÛ'^yý'[¤0'\õÐ'^½í'[ûû'Yù;'Zj‰'W °'ZÄæ'\8>'[ºL'^yh'bpé'`ò4'\Á|'aÈÎ'b.'aÜ'^ˆ:']ˆ'Z˜Â'ZÆ'Zà4'UÅ'VêÎ'UÛt'Z°'a 'ZÅ!'Xn9'YÆ°'[ܧ'Y%¾']©Ò'WO¹'QP¡'S_ù'Xü‰']&'\Tu'\ü'Zz''\²'O5•'Q'XGH'W#>'U¬;'[9j'[µ½'\n'Zí'\ù|'a&æ']j~'[¿¢'\G'[h¸'YZf'Y}°'\ã'\§ï'_Œ']cð'Züè'_ü'XçÑ'Z4c'ZÙ<'Z7u']âÖ'W'Ø'VQ'V¬ó'TBé'S܌'S$'P›'P‡Ž'P''UP¹'S×h'Yק'[‰ø'Wô'Sä…'T_'Y¾'Y…½'Yzw'X†â'V -'U"U'VFz'U7'XNâ'V4—'R&+'S,ê'Un'U‰µ'We'T?v'RH'R¡k'XÓÛ'Mñæ'Iì"'RvÙ'X›'RÃÈ'Qþq'T@¼'TIÕ'P'&'RK›'Oñ€'LÁŽ'LÐ'Rz['Qìê'Qw&'LŸ¹'Lß'KD`'F* 'Iñ–'Ns'NƑ'K;á'I¤û'EÖ'>Um'Dÿ†'J
'KBŽ'MfU'Pãf'K|'DâŠ'Eûy'CE¾'H›<'J'Í'H'C'IÆÒ'I€t'CÃ'D e'B^'Báe'?¢Å':ã'@hm'DÔÂ'In8'Don'?·,'EM"'J:<'B/'CŒ1'<,S'>¦ñ'Bµò'E

'DPd'E'E+'A¸Ÿ'<§'7å'=¹›'B["'Ae'Dùf'@{Q';
	'8X'>Ȃ'G]P'DfA'?O'2ß&'5""'=Zß'=èä'?ó¼'8þ4'4X'2¯H'/1–',¨Ï'1©'5‰'89i'2'''85˜':·É'8Ä4'9nþ';]='8ð''6§'4;U'+CÃ'.p|':V/';øk':'2ž'0€'4j'/àM'3ïg'7 3'1³4'4ú˜'8ˆ½'6šœ'/[¼'1Fþ'3!¨'2W¸'/2'5ƒ'8`}'1:ü'1Öb',g'#!Î'%h'.Ø',"÷'.ͯ'/üH'89Q'+úN'.û®''Pé'&;Á'-øî'.¾ü'*šè'¥Â'$tŽ'.¤Ñ'3€Š'-ë7''¸¥'(-'+g'.«®'.^ß'/ Œ'&ìÐ')Û',¬ü')J‹'#¿ì'M~'$™'+ÿš'.e³'"KM')Õ¯''Ø'!û'3æç'4Ž	'+`'î¸'â¢'âA'±c' ­å''õï')Îå'+l['%Ò±')|‰'$å'˜l'¼'®ô'{Ž'ÌL'"Y+',µš'"†°'I'I'!¼'@>'½X'©g' Ã3')š''‹ä' Û·'¾œ'xÛ'o'"P'é'º/'='÷Ë'Ãv'mG'À'&)š'$›'k('û'ì9'
oú'Ãd'ÉÀ'>)'°P'ñE'°6'Ê#'€ì'4'"'x‰'?'ô¥'ýÎ'í'´.'Ä'
i'ë'®K'lK')1'
C''€'	×W'W^'/'Ã'ÒP'å~'؞''"'
´ö''¶' Ž'€i'¸R'
¦ú'€s's'c¬'
&‹'C'¾ž' àM'Ί'
£Y'"'
ý•'oß'0a}'Ö;'&Þ'SŽ'ª´'ù®'¹Ÿ'ä'§'[H'	Áa'é'^'R÷'	Ï'Ýk'rÀÀ&²ár'•'1©©&ðÈ&Õ¾î&áSù&ëº&å-&÷ä"' þ¿'í'&îÿ&á*þ'ë¨'…â'A±à',&ò`–&ýa&øøÑ'êÊ&û!&æ˒'7\'è'Æp'0ºR'âU&ÔRp'¿'&—é'V€&ä(o&æy&Ô?Ý&ฺ&ãÂü&ó+'"&øµ3'®{'/UI'àw'(¾,'(OÌ&ÓNý'#ßi&¾2ã'h'RÉ'4ó¤&ØO¤&߆'&Ú'1œh'4~Õ'¨¢&Dª&·™Ñ&⡸&öÆ'´ '3V&þÌ'£ã'#š'
&ô`&þ§y'A'4-n'øÂ'I‡&û;à'
r®'(y&îâv&ÎñŸ&êõì&ýs'¸S''Na'PSÈ',ǯ&òÔp&ÑG•&æy&öÂ
&ÿ¨ä'-'IJ&åJI&ë
'_'ÿ7'3Q'R'&¦'B&è…Í&÷Ný'Ï&üžC&åd&Ū&Õa&âîÌ&÷(ã'ív&ät¡&ù¾'·'g'&ó8 &é7o'"¸&õ¦¡&ïYï&ê¢
&ԈÛ&íƒK&ù§"&í¥ &öC &÷O®'"&ü%Ë&ô؍&évK&ё¥&Ó
&Ãò°&Ѩ'&çˆ&ï—&æ`L&ß×>&އä&æ…>&굒&ÔPI&ÅW&Û×D&ð"ú&ë0X&ãü¦&ëLR&ïe&î|´&ݵÚ&Úd\&ÞhÌ&ð
2&òï&ê†C&ôÙµ&óäÓ&õäð&éÔa&à'&ê®×&ç;_&絚&æH&áoæ&æ!·&êyå&éC¢&ë3&ïÎE&÷ˆÙ&îF¹&è˜&éû¹&ð*P&ô#&û|&úôÖ&ée&éëp&íâ&êhÓ&àH&ÜÌ&éãÍ&ëC<&ÖÃ:&ʸ&Ó6Ì&ÔÑs&ÈD÷&¯""&¿°G&ÓN&͔ø&Ï'È&Ù(Þ&à<H&ސÂ&Ûh8&Ûw&àÀ;&àü7&àÒ£&Ýg&Ö¤ª&Ì\r&Ã@†&Њ&ÝA&àþÃ&ãr«&ßñ&Õë3&փ&ڎ}&××ë&ÑÙ&Ø2(&Þºè&Ùص&ޅü&Ýqw&؊¸&ßN&âM¾&Þ£Ç&Ì{"&Ô÷ &ãÑ¥&ڈ5&Ïâ3&ÐÚÆ&ÕêÛ&Þî¶&ås¥&ØL2&ãa&Ù6È&ØX&Õ
ú&Ün&à8R&æ'\&Þ.æ&҈†&ۆú&Øý\&Ð6­&ÓÜi&Ý<¥&Ò?X&Òû‰&̯,&×5/&ÜFþ&Ø9@&ÝË&ëG'&é0Ô&éO	&ßT"&×Õ0&Ï«¯&ÒJ&×Ƴ&Ø1&Ò#&Ȇu&ǧ&ÏãÇ&â"&Þ|+&Ù9ƒ&Øç³&ÖÓF&ÞR*&Üì|&ج!&Í^&̜ï&Ë."&άÓ&Ò<>&×eS&Ï> &ÍS4&Ö­º&Ñß0&ÍSc&Öö£&á™å&Þ2v&ڌ#&ÕùW&Õq¸&Ôíÿ&ÍQî&ÅÚF&Ð÷±&Øó"&Øî´&ÝCì&Ôú &Ñ!Z&Ê~®&В‰&ӂø&҅e&ÑR&×øÐ&ߥ€&Úûg&ϱô&ÉÎø&Ū`&ÉQy&ÏÏç&ÔÿF&Õ/£&Ûz¬&ÛýÉ&Α'&ÎE~&ÍIü&Ðìá&×ȁ&×>&Ñ=&Ò%&×Ü«&Ôè&&ÊM«&Ä%&Ð=/&Ê´&ÍÅÏ&Õ&¼&Ï&&ӑô&Øö™&ÖË&ÒL&Ö¦Î&в&È$r&̈́î&Íq&ϯ&Óù9&ʈ"&Å_ˆ&ÆÆí&Ê&ÎFî&Òf&ÏÜ&ÊXh&Ï&Ò,&Ëe&ÍT×&ÙEv&Û&h&Î>¶&Æoò&ÍX\&Ì»"&Ç©:&Êf=&Íûê&ʕ—&С&Ñ_¤&ÊCx&˺ˆ&ÍJ&ÐõÑ&Ï[÷&ÍÀ7&Î!&ÐBH&ÎÄ&ÉN@&Ì%p&ÌÉG&Ë[,&Ï&Ш&ÌlÊ&Êñ&Íàë&Ñw‹&Ë­<&ÌvŠ&Ì¥"&Í)4&͛&ÆÂ÷&Ç@&ζ¹&Õ7š&τP&ÐAÛ&Ò¬[&ÑL&Ɉ&Éؤ&Æ×r&ÊGö&Ƌ€&ÈÓ2&ÉûB&̪ú&Ï%»&ÏҀ&ËÅ&Èêr&Ìç(&Ðä&Э¡&Éf)&Ë£V&͒À&Î+B&ÐvN&ÍzÔ&ɛ &ËÈ[&Ϲ&Ðj&ÎR(&É—&Ç°ª&Å:ì&Êì:&Ðnó&Óg &ÐbC&È]=&Äù&Æڒ&ÍÒ¿&Ïþ`&Ñ0¦&ÐðÁ&Í»-&Ï+ƒ&ÏPý&ÇMÛ&ǹ&Ë:X&ÏÔ(&ÊÔ±&ËÓ&ʜÇ&ÉfÌ&ÌI?&Éñ@&̒&Ï&̋!&Ë!÷&ÍÒ&ÑÈÞ&ɾT&ȐG&ÉüU&ȸD&ÀC&ÅC&Ä}–&ÈËÀ&É3{&Ì3&Ì£ï&˗B&ϙ3&Ìàè&̤ &Íý
&͹Y&ÉM&Ѓ¸&Î`z&ÍQÝ&Î t&ÊÚõ&Ë°&Ç=&ÊêJ&Ïs&˶à&ÆÆ{&È('&̓^&É"&È$&ËDÉ&Ï%×&Ó1°&ÏüR&Ïâ>&Ͻx&Ñ&&Ïzi&ÏE%&ÉÈn&É·¦&Éñ¥&ɏ&ÂÆ&Ê;¦&ÍK&ˬ&Ê¡Ö&ǂÆ&ÊNx&˝€&ËE0&ÍnQ&Ë¥H&ÉѸ&ÈÛ(&Ìw«&̺&Ëç¹&ÊÚÛ&ÌGé&Ëb4&ɦØ&Ïä&Ò&Ìf
&É'&Èj&ͬÐ&Ñ2å&Ͻë&̓º&Ìvi&ȝC&Ìž&ÏÇ&ÌÓB&È —&Ч\&ÎÖÅ&ÊH&Ƙ&ÊDÀ&ÊÐu&njG&É/&Ì^×&Ì &ÌEŸ&ʇˆ&Ë'&Ř²&È¢ù&ș&Ìm&Ì"¹&ȽŸ&Å®¿&Èd¥&Éñ&&ÉUà&Í;Š&ÍÎ
&È÷6&ȧÚ&ÉÒ&ÊÂñ&É.8&Í©&Ìöb&ʄÒ&Êmn&ʍÑ&È|b&ÉÏß&É´°&Ém6&ÅÆ	&ÇX¯&Ë2n&ÎÃ&ËFå&ÍSº&ɯ=&˺&Éìm&ËçD&ÎÙ]&̗…&Ì,G&É1&É~&Ê*¦&Íu&ÊÛ&ÉmF&ÊüÓ&Í@¬&͵	&Èù¯&ÉäÐ&ȳ…&Æh&ˌÎ&ğ&Ç(š&ƒ&¶Jë&¸/‹&úå&ǾŽ&ÃJ&·k,&½=&ÅÂ&Æóé&É(¨&Ëþ&ÉÔª&͆&ËÆT&ÊJˆ&ÌG²&Ì''&Ï@I&ÊÔ¡&ÉÝ
&ǨL&ÅG'&Î!&ÌS&ÉG¬&ÅÊ &ÈûŒ&Ƨ'&Ç0¿&Å~¹&Ç&ÌPS&Ç."&Èql&ÍjÐ&Ð3&ÐJÔ&ͦŽ&ËÊØ&Ë߆&Åe&Åʍ&Äٓ&ÆÀU&Ư¨&Èt×&Ê
&Ëa$&ÊÆû&ÇÁ&ÆãŸ&É!p&Æ°&Ç1A&Çéò&Éñ&Äîï&Èg<&ËD&Èy&ËÄÖ&Èò"&Ë•&Ëq½&ÍE¢&Ìí&Ș&ÈØ&ÆN3&ź&Çu&Çì&ÃÝQ&Ȋï&Ɇ&ÉEm&ÄØQ&ÅÐ@&Çïa&ÈM&É»M&È(&Å´R&Æ&†&È3T&ÇÒv&Ç&Ê&Æ!®&Ç@p&Æу&ÄÜå&Ã,Í&Çy¦&ÇÄÕ&Èà`&Ë-ÿ&Ä«O&Á´b&Å¥²&Æ
Ü&Æ°&Å1&"&ÀK¬&Ã	Ž&À}<&¿Ú&¿o&ÁAâ&¿Óž&¿Þi&¿Do&¿"A&ÀæT&ÂÜ &đ&ć®&Åë'&Âö²&Ó&ÂÜ&ÃÖ&Â$J&Àç&Áìà&ÂÎ&&ëÁ&Ã@ÿ&ÀÜz&Ïr&ľ&ÀŽ@&Ô¹&ìF&Ãݺ&€]&Â
&Á6‰&ÁÄ×&¾Q5&ÄÕö&Èw"&×&Áì&À	&ÁhB&½†õ&¿m~&Ám¯&ðY&ÃÙÎ&ø&Ã(·&Ä`G&þ&ÀH&¿yŒ&ÆÒ=&Å@‰&Â~²&»™#&¾›&»/‰&­äƒ&¨ô²&¬¼o&ªM%&­Ç`&±ô=&±«¼&µ>²&µ[&³"U&¸Ñb&¹q&·F½&µùM&´ä&µß'&¹'±&¶'&´Â"&³hé&¹S&º:'&´Œ&³¯&·\e&·µ|&¹Dd&¹¯•&¹úi&°Ô&³\&±F?&´àF&®ª¨&³Ñ'&´¤&´ló&¶¸&°ÿc&±n&±zâ&´8¿&µ¸Z&±œ«&µq&¯ùÜ&±rû&·kb&¶e&´&³Ù&¯V'&¯Ý"&®Áb&¤h¬&™TÎ&¤-R&§BM&¦0"&§ŸÏ&¦
.&¥ù±&«	&¯%ò&ªõ&¦ðk&¦·ø&«Ëf&ªÐ‰&Ÿäk&¥*k&¦3œ&ªH»&­FŽ&®éü&«CO&¥tf&¥<T&£
@&¨¾¡&¨z&¦'˜&§Â&¡»O& Ìp&¢æô&¨U‹&¦ÆN&©Ïç&¦,œ&¨UP&°lF&®¨'&¨»&¤Øl&Ÿ'Ž&£6&&©Y&¯Ô&¥¤	&¬Ç&©
&¬ôl&«Ã&ª—´&¤ò©&¥_O& q&Ÿ«l&w\&•­&—ú]&™>´&—Y&œK+&ŸÉk& [&¡^²& é+&£Hò&Ÿq'&›oP&œÕZ&Ÿ?'&¡µ&žÈ‹&›X&ç&mŒ&¢ä&œµH&¡&¢åº&¢‰& vN&£Ã&¢áµ&Ÿ'Æ&—Ù&š»˜&ŸNå&£}ò&¢ÿ'&$í& »¨& åÃ&¥™d&¢ŸD&Ÿƒ&¡¾³&Ÿ–o&£/&¥Ñ&™úý&›Q±&›¥y&òØ&žû&†&¡oû&Ÿí'&^ & Æ&š;>&›
+&™{g&•‹S&á8&‰¾g&'Qk&›±ª&šöâ&'Í&"²È&T&'ï&+ð&"€t&•—Ö&—&›¯³&šÊq&'Ùö&'X	&"9r&Mˆ&–Â&ž™'&™Šf&•™6&˜îÀ&–Œ×&'UÂ&•}J&'ˆŽ&‹†
&–&'¼3&'T+&–;f&"Ì\&"&'£&Š§ü&ž"&'e¶&Œ† &0&©È&Ž¬¹&Ô—&‹Â×&¥°&Žô&‰=/&‡m:&ŒF&Ž
@&‹ûÐ&ŒqÀ&r&yn&Œ8Ÿ&ƒÎw&ƒ	&‰Ò\&‹µ³&ˆµ¶&"ßE&‰¡Ç&ƒê@&†è'&Š¼ø&ƒÿ‡%L!X%G¬ø%MÝh%I:%Nòõ%K¹J%Mª%LxÚ%Lõº%J¹Ë%O%LBï%Z	%UZ³%T†	%PFi%S[ÿ%Râ%G0â%:	%<¼l%<iè%H&%T;¸%Nûu%G0&%>)%<®%D‹¯%OùÐ%Z–œ%Q<Ã%Fû%;ÔU%FÃÚ%Pos%Y'>%V¹ù%J^Ÿ%>=%9æf%HÜo%PQ%Q¿t%Eä:%=Í%>"%;È %=£Ë%Bl%NΠ%F+¿%9/J%3
Ú%2¦%<\Ð%BÁ*%A"f%=ä%7o%>[%Aþ®%Oð%dFÑ%VâK%CF}%5í%4>˜%4žÏ%>ú
%D©%5xþ%0‹Ñ%,@%1Â=%7$%?ߣ%<+%3»%.e¿%.a5%.ó%7Ä%ET‰%<3í%3ê%%2Ȏ%,v¨%4ßå%8DÉ%9ڀ%4/%-–2%(ø‰%+L%0&i%7»c%0Žy%,Öê%'âd%)&%)Ü[%4H%4²œ%-%/%%ì%#]D%$%(Vø%)±%+ÕJ%'F'%$;% ?Þ% Oö%!ì%&í'%&è%#f®%!ÀW%r€%GŸ%#@>%"ʑ%!Ÿ'%iÜ%~j%É2%_³%_Ñ%0m%%%)%_|%Àh%By%ê+%%ñ%Â;%h
%—Ü%%@k%D%p'%ˆ%öÇ%/%ÑU%ߛ%·‹%Š4%
$w%àù%S%8¿%çW%)Ö%"´%
®%
ˆ¸%
M/%
+¦%
vD%§%²(%Eú%W~%l"%	Iõ%¤G%V%kA%hÉ%Êù%ýú%Ú%¶0%½y%x;%äv%ÛY%Xâ%;%lá%‹/%wÙ%Rw%ì–%R±%ä­%jQ$ÿeÝ%´-%ò%fâ%Sô$ÿ¤Ã$ûÅR$ýf%[­%–g$ÿ—À%á_$ý›©%£Î%Ç%$û¾Ì$þ%«$û¬¬$ùõ>$ö.©$÷ÎC$ö¢1$úɞ$ù™²$ø$öh$ör¦$ø" %$ýU$ö…$ñ7Ú$óÌ4$ðoª$ôS§$ño†$ò½]$ò‡ù$òƒ$ïQ{$ï›g$î^$ó!$îÚ$ó¥j$ñ'$îpy$ï^$î´E$ð
$ñ´À$ë<â$ïÙÔ$í:>$î´g$í[7$ëËø$齟$îîÛ$êW.$ùô$ì?$ôª$÷uN$ùdÑ$ëx:$ëwˆ$æq`$é†2$ææ!$è[$å+É$çQ‰$åÛL$æ•Ú$çã:$çQ$ã¾Ë$äˆ $ãkï$å'©$㋿$è$ââ'$庠$âœ}$åѾ$â³Ý$ã¹2$啸$çîr$âv©$ã‰$ä¨F$äÊ
$ãc$æ'~$á˛$æÍ3$âœ%$å5Þ$åœ$æ»ë$ã"$äQs$ã:+$è$à $ä4C$ౄ$âû$àÖF$ßøÚ$ßÜ$Þ·œ$ÝP$à¡p$Ýò$ÜÚ$Ý'è$ßã$ß m$â#Ø$ß ‡$á>?$âÏM$à՚$áw$ã°$à¯?$ä{$ߤ˜$ã-i$ß?´$ßÝÅ$ۃ9$ۋ—$àŸ$ã´7$ßʺ$Þa$Úâ$Þ¸²$Úä™$à÷|$۝$ß`$׸N$Û.œ$Ûh×$ÝNØ$Ût£$ÝZƒ$ÛP$ށ—$؎S$Ü5s$Û¶ó$ÝÑY$Ù©Á$ÙÑÄ$Ù!®$Ü÷$Û[]$ÚOÎ$ÙÚÀ$àÚë$íá‹$õ>d$ëö¨$ñðž$ãð$ßy2$ܤ$àÂÿ$Û#Ë$܁$Ý$âg+$ܐ9$Þ(,$ÞÉ#$å2$áàZ$ãä!$åÚ$î8$æ$Q$ç5$á²'$é'"$å¼$$òqh%Oy$þx\$ò~Í%D"%jq%>F$òŽp$çQ$繪$ö‡"$õ{$ö­V$è÷è$é÷³$â9º$æaÞ$éó$ìY˜$ìaï$ì'C$êpž$籙$ã#y$âÍX$àº$á[Å$ÜjØ$äžT$áÂã$àl5$ߝ$ævÐ$⏥$çË·$Ý.ò$å£$åUÎ$êJ
$éþÅ$òL½$ø.
$ñ¯1$éh,%ÅÔ$öò$ö\;$ñN,$ÿà%÷G%‰%
~%Õ$ú([$úÿ×$ñ×z$÷É$òÇ$ï°P$ç"$ô§¼%	"ÿ%
B$ûÖd$èîX$õ
ê%%Xs%Ì	%©©$ü$ð•ž$÷	$îm$ôk8$úø[%h¯%Çi$ú û$î×ö$ô,1$çÐú$ò§°$îAI$ùƸ$û9"$þx-$ìæ#$ò2…$瘒$ò]j$äb«$ë£$ègå$öD;$÷Oä$ùK$éÊf$íÓ$îŽ$÷0$ï
$ò§R$ö¾d$üoO$î3A$óW§$ëßæ$ð»C$îs
$õA$îö$øzÃ$òÈ	$öõY$ñfÕ%ÿ‹%þ9%7Æ$ù"^$ùõC$ï÷e$ýé8%¯#$û­N$ö4í$ùC$ø£R$û"6$úŠ[%Ö%%H·%}%‹%"% Ñ%qK%W%ÊS%E¾%%¨%Ów%\%sü%r¹%(h%7hÃ%-¥'%%ö%7ö%9S%%L%!Cb%7.j%@Õ?%@âò%?H"%d"ô%yÉ%D¾z%ÀA%)a%Jâ‡%eÆÔ%S"Ð%.\¡%9 %Û%&'ñ%/¼%#Dü%Òä%!ðé%4éÂ%"%G{%o$òÞ$÷™Þ$üÔP$ý;!$ù_Å$íšT$ýŸz%È­%C_$ôAé$ô&"$ú3‡%þŠ%%Î%&:Û$þbw$å%gÖ%1J.%+ ·%«$îw$êG%ä"%›ˆ%}–%\_$÷ˆN$ùât%ïò%ïX%º¼$þ'õ%¹1%
ÛR$ùº'$çÉ$ñ§%
§A%
d<%.%‡n$æã{$Ôe‹$Î#"$Þ]$ýŁ%Ôl%
²"$ÿBñ$òÿ$ï‡U$éLY$ë\)$âý$æ'j$÷-u$ûc$ê"e$éÑ$ùï·$÷‡Å$â2Œ$åÛF%Ó£$÷×i$ݯQ$ÑgÄ$̔®$ã ?$íւ$Ô>'$ÕPÍ$ê8$ô¢m$çÈ $Ù&$Οà$Ì®'$×Õ$Ø×^$К$ÉWï$ËÚ$Ïì»$Ùô$Ú»$Ó@‡$ÂQE$º½·$È@Î$ÕÖ±$È+$Éáá$ˇP$Á <$ºÞA$ÂÃS$Àé $Ü{$Èù$ÑÙ$ºÄ$¿ÿ×$·¦|$­Ø›$°¤?$µÁ¤$²X$´é!$®#°$®æï$«eÛ$®m5$µ¥O$¶Ñ$­E$©&?$©¾·$¯±Á$°º?$µ$´"0$®»$¨g¬$§ "$¬wŸ$·›Q$²nC$«"2$ªl$©–$ª§$¬TD$ª8$­mS$«ˆ$®=õ$­(Z$¤b.$žÔ…$¡Àå$¢$§N÷$§ë$¢Ûq$…0$¢ST$¥ÂU$¥2;$¡d¼$¤ê$¢$œ$š÷å$žsØ$›ti$›[^$—×$›{a$žÙÚ$žÄE$™œ1$—Ÿµ$•_d$˜Œ3$–í†$™b2$™Â}$™uœ$•Tx$—aä$"Ó£$•,$"č$"2+$"ú$—|)$˜™$–dÍ$"îë$'tz$'Öß$"Ô"$•$¤$šæ$'Ýý$'G$|Ä$'`Õ$Ž´µ$Žùß$j$îÑ$ŽŒ$«I$Ž($Œ±Ô$Š7ç$Œ]"$‹"$Š|³$‹E|$‹ß$Œ¹Þ$ŽQÍ$Œ¹d$Œñ«$"U$‹Ý$‹'$‹¿ü$‹®'$‹}K$ˆ/©$ˆ—C$†‡$ˆyx$ˆœÿ$‡*$…èD$†m›$ŒŽr$‡1_$†‹ô$‰Y,$…ˆ}$…MÛ$"#A$‰ry$ŒÔ$ˆ9$†¥"$‡vú$…¬\$ƒãÇ$"fB$"Ð$'Sp$ƒ?²$ƒw$…Ø$"~°$ƒý$'E
$ƒÐ'$"ãï$…œô$€Ú·$€sp$€0"$'—ì$0ß$ƒ¾$Yß$"JJ$ˆó $ƒ7'$'Ú$'øW$Âf$ó.$(2$"%Ë$'º´$€<$Ü${¦2$|ŒN$èx$'@D$…$€R¢$€Æ$~Bè$8Â$}$|_/$|™$²D$éÚ$'¨ã$¡$~R$B§$~p¶$|	7$‡E$'$äÞ$‡ÿ$ûW$Œ—$…å$Ý+$'<Æ$µ¿${û­$y‹$zFš$}¤‹$Šó$L¯$'¡Ê$€/}$yo.$xE¼$}¢$†î$€3$}}t$€e!$…}d$|Øã${‰$€í]$ˆ'$Ž	f$‡È$ƒ0ï${Ø$w›ç$t"7$u@m$w¬a$xS$uEé$|=$t^$x©$}Ù«$†m³$€ÓË$zZ)$x¦C$|Ë $v¾$z$vV-$yX?$x'A$}v$pr3$uª¡$tRI$yƒ$tƒ$wgH$rë$uQ$o<\$o"j$nx$n½^$p·c$vN[$qPû$r€a$q$*$v¹$s*$x"8$|\°$ƒ•x$|?$x³w$r´à$r,+$tŠÐ$u¿û$u¸ÿ$y*é$xÁ$vÔ/$sÔ$wL$x¾]$xh$yŽ'$($'~$'º$wmv$k$tÄj${Ñ4$rÂ2$uh³$rkÂ$s·Z$sÞg$y-$|ôº$€xq${L$u$R$r'ù$u¹$z°$€'$uŸ5${Å$yrB${XS$u
$_$v*$zÀì$v¼^$t"$uu$yÇÇ$yÅ$Cÿ$wB$yC$už$x¯$u$~áX$~u¤${¼•$vª
${6$w',$yö#$vA2$|.s$s}d$|
 $vë»$~J¦$v'Y$vÜ$x3Í$}eM$u"´$xªí$u"Ä$|oÆ$vo%$vTì$wG"$y5H$x¿4$z¤Í$wë0$("${g¢$vëj$ys½$|À$v'Ž$~$€l'$}
C$z)$|Ž.${¸d$±$~Qs$'7ÿ$}‰¥${ø\$xŠ$~ބ$|%$|=T$w$}Ò#$uz‰$zú$zºÉ$zÔó$y,í$}§$z•¶$|ù?${sã$$zÍ ${ßÉ$wõŒ$€nŸ$w$€à¢$†zë$}á$w%$}¬$t9¨$wã«$pÔz${Ât$o	Ü${ËÀ$tów$x.$u؀$"À$|
F$ˆºô$}úK$'*b$'"$~Ûç$${î
$x€¿$}æO$x×ø$5§$'7é$z$yñ—$€À‰$u,ô$v|$x˜E$|Gk${'$|ò${O¼$
$zˆE${Æ$~™›$…"Ê$z§ÿ$}Pa$zk$~ËÇ$'£$©Â$Œ¡-$†'$€dš$…'d$'kõ$€	p$$€"Z$">D$‡VÚ$"r>$"Ÿ$3°$'‡3$~ÍÎ$'‹e$'0¡$–x$Úÿ$ƒ*´$,—$…$¸$…"¦$ƒ£$'BÄ$ƒ‰n$ƒ©#$uÜ$ƒ¥Ì$€]š$ƒP$ˆÄ)$MÏ$'£$‰Z¬$ƒµ"$…á€$";
$‡-y$†<#$‰…<$ˆ½²$ŽÃ$‡Ca$ˆàS$†O$‹tH$‡ã
$…ªÔ$"øÄ$Œˆ'$'@'$''Þ$Š×ã$9ª$‰¦G$Š~)$‰Ìï$Š{¤$ŒŠ¤$' $>Ç$c6$Áï$'¾$$$ÿš$'É$']Ï$"É$˜…3$š#è$E®$J$ë|$šu
$•ÞJ$•];$°$"¾Þ$"4"$˜Õ$"ìÀ$œY)$–Ÿå$–,o$–Ò@$˜î`$˜ûì$œ½$šÓ3$ òŸ$œ›~$ 	5$›á¬$›´5$™Ýg$™'î$Ÿ¹&$©AÅ$¡õÂ$§Vå$ªTP$¡²n$›Æ$($ \Ý$ªúû$»Âu$Ç$ºJ˜$·9m$¯ŠÉ$£)½$¬æ,$¿ç$ÎyÓ$ÄÈÕ$²Sð$ÀH$ìRï%!9%×½$ä$Ø#Ù$¾›À$µ€y$Ü!$ѯ…$Ø &$ï›à%ƒº$àG0$Ìé'$ÞN›$úÂe$ÑS$¸­u$ƒÜ$ãÊ$åV%qá%*iæ%B (% >$ä¯ð$̖¾%ñ¾%\$éró$‹H°$|KÖ$|0=$šû·$ô(s$ÛdÄ$¦m$šZÝ$'tô$|†$B($¬ž‰$œÛ¦$‰Ä·$Œ
I$"}¦$™Û$±¨$¨áh$‰ÍŒ$ix:$c$_g2$[^)$Uát$o8)${Ü$uRÄ$ŒÏä$¦ë´$«$À
K%~a%lCî%C$š˜z$Ñ>$—,Í$jŒm$P.Ù$P_'$bŸM$_"–$SQ$kÉ<$]S	$?íå$<§d$XÔX$jJÄ$NÛä$\ü¢$aP$_ò$cmP$[ö–$Uy$I©r$G»;$J-Ù$g~$Œ 8$'Ó$"]o$ˆå$6Å$uFØ$kӁ$qyò$Ž	$Ë½$Œ7§$ˆ$aë¼$@{$LP·$`¯Ô$Qù$fœ!$ŒØ§$n=$MBY$U]ê$][$NÝ$Ho$YxV$j¥M$ró'$J$1$?Û$b-K$sj$\¬¡$EQW$=
ö$E•ì$OÂ\$DÐ4$>z«$@Œ'$5BØ$8û—$@À—$?1ã$4ñ%$4¿($H¥N$GH_$7Ä
$3¹$:P$;¢ð$0™$*é×$,ûí$-¡$.¾ç$/צ$-ªb$&)$+Œ­$)ÿI$$Öü$!Ýk$*Ì$9Œ$6Ò$+$)"á$&ÏY$)Ñ$&!$#4É$#Àü$$߈$%2m$$ˆN$Ä°$rÞ$ k$³'$ #O$!íÖ$#èê$'óí$%$$""$ vH$ ~×$4$$™Ù$'ú$*
Á$!¬å$8•$%"Â$;$'Â$¥$E¨$bM$ù¤$'²$Ò¥${P$­¯$É,$©$nè$1ƒ$e¢$O$l…$Ê$¡&$&îò$.Å$)¢È$ì4$¼¾$Y${ß$
$,_$Ÿ«$";û$1í$Ññ$A}$A9$Q8$9"$õr$ø¨$¼$ g$ÿ¡$·!$à$õ$pä$+$¡h$«R$AÔ$<$rk$¦$J¬$Ï$'L$"$<9$/*$
'¦$Öï$n$R$
d{$	$¯ž$Nö$®$S€$$™$
$	•˜$î$ß$Âs$®c$
+™$‹é$…
$V$Ö-$9$
´Ê$Øb$—Ê$Ñý$-C$Áˆ$¦$Eq$r $á$¹ø$Ä$ù$öÄ$'"$‹
$r$
w…$q$D"$
ìK$Ì÷$Ù$YÕ$Œ$($
‡;$	t,$	µb$
¡$'$‰$ž'$ ÃÛ$XŽ$‰´$æ$6G$ž$sB$HA$$Qã$y¿$[´$	ÿ$_d$ۗ$œ1$¥0$
Щ$K@$xJ$7ä$
½ø$È)$RS$Í:$"W$	*$	$dÏ$×Â$Ÿì$
n
$v±$à{$"'$	½Ü$ã $
\Š$¾n$
dÈ$yÒ$ùË$ì
$
ÜÈ$@¨$8$	"f$àO$1j$
—~$Z$òP$
$*$
$¯$Dx$	=$ü$	Üe$J7$ó"$î$
Hê$	÷Ž$µÌ$©§$#»$ÓÐ$ç·$`Ð$Ç%$…L$ì°$
x$»9$@$€'$fÍ$}/$P†$í£$RÞ$ æ$8$Ÿô$"$V‡$€•$ˆ$ï›$+*$´$˜Ð$
Ò$ª$'œ$á$"A$z$Ø$$£œ$Vd$ $$uñ$GM$	²$ÿV$¾í$åQ$‡*$Õë$¡$
6Ç$o™$é=$	e^$
|¼$	Yæ$â$äã$}$"#$	ýG$݊$Ÿ$iŽ$Ü¿$%$<ˆ$µ$$X£$—1$	D$LÙ$	á'$
$
úÑ$	$¡¯$áä$§$£$tE$aß$<$ìà$þ¯$
}¸$d$§4$FÒ$µ±$Õé$}X$[1$hN$«$Ý:$p½$m©$k1$ê$ú~$"=$Ç1$—$Ô°$þ$XÕ$ËÂ$ ]$¥z$ݹ$$0OA$F
$G}ä$0µv$)b€$"
³$â0$–m$ÏZ$®ø$ºž$P$e$($
Á$~‰$ö9$èñ$v>$sH$âž$0±$©"$ëË$T$0¹$5\$)$˜?$Vº$°ƒ$]p$!"$œD$µ6$FŸ$ u$ù$ǹ$•$Û6$	ÍU$
¯$
â_$
á$
+¼$±%$Þ $é,$)$d\$>R$	«B$´]$ó$¢i$
O$&C$
[$
$;7$¢'$%€$$øÎ$®B$ê$
UN$h$(¡$L—$?$5$‡$=@$ȉ$Ê*$
!ã$K¬$"p$Ìê$¿ª$Õ$
°)$uº$ƒ$^0$#š$g$fÃ$'2$á÷$Ù-$}¶$4$Üå$-†$E¼$%$^$$9Ö$c€$´$$XÜ$Æ{$'
$0Ä$Gf$ܜ$<;$¶Ø$`ˆ$Î{$q$Ÿ$¹$ï¿$dè$jÁ$>é$Ë$$ä$1¼$)"£$+áŒ$!¥$C$$Ýl$¬^$ ɶ$$c
$"Î$o${¤$þ$;
$!B$=­$ ƒƒ$ {Š$!Ð2$¨Ä$Ö/$ë™$"¼æ$&,b$ ÖP$¶Ë$vw$ f§$*W$Y$v$æ$'&g$"½r$&95$"¬u$&hÙ$*èÈ$(Á{$ ˜²$(>x$$ƒü$"Ÿd$ÑÞ$!øx$'>n$.¶$0'Õ$1Áf$.	Ö$)0J$X¼$$¢ç$#­©$+ä€$ç²$%¿$!pñ$,ÿ$'·«$(¤¨$)'ú$4˜3$7ul$:~¶$5¿ò$-–$+A¶$1²"$,bg$4t´$?'$YÃ#$F¢>$L[¾$?2î$7͂$+Íö$5ý—$FVÑ$G)Þ$+Pÿ$,zÕ$)OŽ$"Ýå$)jÛ$HÍ$3Ê$)—i$-ìê$B'°$:'.$<ïm$1a¸$/ $$. $9›é$,Èh$0mu$H£$Zb$;o?$:O$?öL$@Žì$,CO$,a®$2™|$6‡$-àë$GnÙ$v)c$Š¾á$uù$Jz$DÒÀ$`Ñt$W'W$]k$^ž›$Q£õ$TUà$ YÕ$è$ÓÉÑ$²ñô$ŸÜÒ$…ü¤$i"%$q;'$²«š%xx$ӄô$¥ùÉ$δ×$÷$Á+ð$µßs$Ûª%m¯%$ÃÜ$ø"%
.;%†Š.&*#&0øo%¢g%‡,Ý%¯]÷%CÝ%dè%'"ê%—ÉÂ%­Ñ9%‰¥%ˆšN%Ï)*%–~Ï%ª|Â&Cî5&ì"%§Ž%±$&Kñ'!ÁZ'Xb‹*È,
ŸS)Þ¯'AxÜ%Þ¢%VWC%'Z%ßnÈ&Ω'£VE'?Jå&æt$&+ƒ%z)'%Nñ¸%t¤³%èÅË&)P&¬\<'½8ÿ'¬"'ŸLÌ&°¸è%ß°6%"%½Ñ–&;=&Ïè&Ý3'Ñ×&ˆ{Ž&*ãÜ&p&"òÐ%·?X%Ÿ6Š%¤_ô%Xè»%<:G%jX%°dç%Ÿºp%'ôM%Sf%ZË<%m'%f¯U%¾€%¥Ó+%²G$Ñ/Ô%_"%¸·É&6hÕ%«¢Ü%'K½% Q%­Æ´&õH(Û'^8&U%ÁBD&W*'¥³(§™'ƒ|ß&À"{&¿®z&qõ¬&fÒ%óíU&wd[&¢åˆ&,¬]%áY~%ʅˆ%˜V%Jm]%"«w%cW&,ä''g>&{%T\%±$ïáo%(Ñ+%7f/%ì*%1L_%!4´$ô»C%¹ô%ÄEô&±~J&¶­%˨q%49'%*æ%%W_%b¾"%×w&á'®8T'ƒ;N&Î¥&Hö&¾{Õ&ŠK%Ëz%!}$Ü_¶$û¨`%My$ý"x% ùV%¯{I&fs&¯È%'@•&'‡ÿ2'"Ô '
lú&dA%‹É
%ÁF$âû%%/Ï÷%0^ñ%Š%t•õ&âÔ&e	d&ÉÕO&z½Ç%Èq%{$_T$`A"$âv&%КR%þ…$kþ$^Þ=$ õ%M¡}%›Š†%«$›Ÿz$y'$ˆÿ~$c%"$`é'$rms$"ö÷$&ؙ$€þ¥$»
°%(fU%óÀ$ÊÍ$jb7$&Âx$Â$*F$9O$Q²à$7H=$Wë6$ä¯%Axâ$Ê$pM–$W'q$Hh£$/'w$'1$_á$sÎ$L|R$|p|$½6$<€>$»Î$'N$8"$OYh$Ù4$ÚB$¶$@A$NÔ$eф$Xyy$'$:/$
Ûò#é´Å#ëïï$+Ú$ä$Ç$†Ðã$Z35$'$Å$'dÇ$_"$,=)$
·$íì$'lz$ qQ$£î$=™$Ÿ$n6ü$¤Ä#üU/$Ñ$/Œ¤$	Ñ{$Ö+$/$áE$!V$	RE$	õQ$'ò$Î]#çÔÓ#öé#ü\£#ö`$8€\$›­é$DP9$â$ÈP$	Êá#Ùx
#ÔÜn#á´Ü#×K#؊¹#ü¥•$=k¿$H`$Œ6¾$5ô­$-\é$*d"$ÖÃ#íUN#Úk±#ÃF€#̒ü#ÑPd#óøñ$ÍN#ìBê#ìËW#é•s#ÓY#àÜ«#Öp'#ɂ:#ė#Æô¥#ÁÌ"#ã*#$ ƒÒ$Á#ïÐf#ìyŽ#Îh#Äò#Þþ$]V#óßÕ#Ë>m#½ÆÒ#ßý]$
Œç$@#üÙ³$ Ô$/ä$rs#ëì#ßfV#Æ>•#ÇBÆ#è($$Ø$YZ$aö$BÜÀ$æ"#ì{–#ý¼$$Ô<#áK	#ñ£Ê#ܪ`#½ñæ#¿×!#Ö¹#ùô#ÿ ˆ#Ü8#ó\#ìüB#úå—$T8#ᰋ#Ë6#æ
e#ý$Ùö$5ê#Ú}õ#Ƹ#åÑî#ߑf#Æêž#צ\#éÂ"#ɝÖ#ÜMë#ԒV#ÅoP#ÂÇ#ÇËC#Ü+#õc»#àh#Ñ #˸ï#Ü À#ò-#ß9#Äø7#ÂmÇ#¯='#²;:#¹Ld#ıÛ#¾D•#¹£7#¹gµ#É0#½4÷#³ÙÑ#®òØ#±•#´£ #·0#³ÜÃ#¶nN#±°ê#¬¸Ü#­U~#³¢"#¯ée#­¡#¬âA#¶}#©Pš#¨ío#¥}Ž#¦ñL#§>v#«L#¨ûþ#¬S#¬…ä#¶_4#·÷à#»U)#æ$	;™$W:#Û#¿ƒ1#Ù ®#řÑ#«íÏ#©³#¿·Æ#ÅvW#º{,#¨pó#§¡5#­Âó#©\#¨¢é#©:¬#¤¿–#¨E#§£#¨@+#¦þª#©9#¦3÷#¨X#£Åì#¤RØ#¦#©Ý#£<œ#£l# Ñ#¬&Ÿ#Â
•#ÂÄÛ#§±Ó#¦bè#¢ÉW#¢c¯#¡é#¨$÷#¦l#£¤|#¢YØ#£-u#¬|›#ëW#ûO°#Â)#¤g6#¥šR#¤ê®#¢*é#¡#b#¥Ùÿ# s#£>:#«[ª#É#¼ƒd#¥kÂ# 'Ù#£¹# JÁ#¦'+#¡³J# =Œ#¨x–#º7Š#øÍ#éx2#­Àh#¦R#£r%#¥Tí#¡hj#£ ?# o#¢Õ#¢ûL#¨Ä®# 	º#¢¨Ð#¢Ú¬#µ>ß#½'›#­ÿ¯#ž-ý#¦N³#žu—# çe#¡Ð5#¢¯ë#¾9y#âFÂ#•À#¤x´#Ÿ›B# w[#Ÿ§n#¤ôý#¢ƒ×#¤'# ÑÌ#¥žh#Ÿ\# €<#žÅÅ#¤•
# ÈÜ#¦G@#¨!T#« #¯BÌ#¯çã#§ÿý#§‰Ø#£GA#£…¹#£‹õ#¸å>#Åã;#Æl&#±E°#§-#¦¤ü#¥*Š#¥Î#°eA#¨q¸#¥vT# œI#¥ Ã#¥ƒš#¹}#Îæ
#¼ (#¤÷Q#®Rr#¤yû#§›Á#£(þ#¨"Ž#¸L­#ºA#¥˜˜#¦å#¦(¯#µcÖ#Ý«#Ôº¥#ªÄe#¨Pè#¢Äô#¨Ó´#¥—v#ªQê#¦Šë#§Žw#¦'Ì#²xÃ#¾û4#µÃ;#¯ª#®ŸG#«Sä#±ñÄ#«³W#¯Ää#«ÄV#­:Ê#¨G6#«Š:#©]Ì#¸#¶0æ#«y#¨†ž#¬Eã#©é«#¯)'#®j#­…M#¨°*#¯Oa#«ì#°Ö#±hÚ#²$l#¨#ï#¨Ü#¨šU#ÍðQ$üú$
|«#̓2#ÉÕÅ#Ù8H#ÉPY#©û©#®â#«ç#¼]T#¸'#«â3#¥)Y#ª ï#¦~š#¬‰Æ#«q
#«Ñ	#¨r
#©Ê_#©÷·#­Ã(#¤'!#§éO#¨vN#©âx#¦P›#§ýö#¤ßà#¨m#¦Œç#ªÊ¾#¥;D#­!¤#·m{#Í$#¸.u#¨]S#¨	#­¦#§•©#®€#®¾e#²It#­Ký#° *#´Á‰#½)#ɁÜ$}"$	{ø#Çñè#µ ›#²Ýá#§€¹#­—¨#¯õ#­#ª‡×#´üØ#³{©#ÓAò#ØJ#¾ªâ#³k#¹^¤#²ve#µÿš#¬Ïž#±,>#³xS#´]6#¸ž¡#üÛ$
±Œ#ÛÃ#°l#°C0#¬P#¯¾Á#¬c#­±d#¬n¬#°)~#¬^×#®QÔ#«I¤#± Ë#¬64#¿L#Òåû#ȎÖ#©ïÁ#®õ#­#¬ž#­Ø¶#±Z{#°ÆÌ#ÃÆF#ó5Ì#ágê#µ%Ì#³à#­ið#­ü-#©™#­Lg#¬Ò;#±}#­La#¯€#°Ÿ#°©#ªU#­ #®èå#´P#±iß#Á•³#ÈØà#ÂøB#³ýG#³Y#®Ž
#²`®#¹'c#¼Og#Æ##Ü%#ȵ#»Ò'#µ"ú#³¦¼#°õZ#µjÑ#³ð,#·70#Ç̨#Äî"#µÀï#¸(Ç#µÑc#·ò¨#»n#½o #´m?#µ/¦#¶ãæ#¸»Ç#·Ä²#Ù¬4#Þûu#Ç-Ê#¹I¼#½]#¸«O#´¼"#³‡ã#¾‹·#Ñ>œ#Ö"#¾W¦#¼g·#¸
<#½ºÊ#Ý=j#æ [#Á÷#½c¾#·Yï#¹Ùò#·ðB#¹fü#¶âr#Å4#·•v#¼&#¸JT#ÉÈ8#Æzs#½9#¹âì#»‡k#·N#¸,û#¸!¹#»>¡#¸œn#¸Ù#¶l‰#·Èñ#µÃ#¾0#¼Ø_#»À=#½j#Æ
Õ#Ãu#Ã"#ºr#»Ý#ºìH#¾¥#Äû#Ì2®#ÅÜ
#ÄM5#¼¿#½'#¹dÙ#¼<#È3K$¤±$ÜÂ#í*}#Æ@C#Ýã°#î'J#Ôà0#À¹!#¿]ä#¼¬´#Ȓ<#ÐK+#Æã#½ÿù#ÀÛ#½­#¢…#»'#Ã)è#À–•#Â×#½F#ù#Á
ˆ#À #¾âd#Ĺ¹#Á_#Ãdb#¿ÉF#Äu8#¿ÁÂ#ÂeH#¿½ß#ÆGá#ÈK{#Ҙ#æb#ì­­#Ì|Ë#Ôý#Àü#Ä3è#¿r@#ÆòS#ÁF4#ÄËa#Â{â#Ěò#Áþ7#Ŷq#Â|Ì#ÞFÓ$eî$ì/#ÓY#ËÇ#Ç*#ÅÅ%#ÂU¯#ďØ#²†#ÊÍ#˾¶#Ƚb#ÕÅ<#ñ¢u#݅Ï#ËF#ɧ#ÏmD#ÇL #ÉÁ¯#Åîq#É­ö#É``#Ê«#É4ô#à¨$K4$Ë%#×°ä#͞^#Ë]¤#ΐG#ʇŸ#ϺË#Óa'#Î8Õ#ËyF#ÑÝH#Íð#Ïg#ÍZ¯#Ó·š#ÓÄì#ëIŽ#ñqê#Þ©Ç#ÓD¢#ÑO–#χ¢#Ôêi#Ðy£#Õ9#ÍàÜ#ÑeQ#ô‰h$ùI#ø«#Õ¨½#ÓPè#×	d#×QJ#Õºq#Ï׍#Ô'>#ÓRª#ØaÝ#ÔXu#ØKß#ÑÁ£#Òl'#Ñ~;#Õ]*#ÐKÞ#ÒÚÒ#ЍÈ#Ùì)#î6#þ€Í#äD0#ÚI0#×	#Üþ5#íÔ#ùÄT#õ,›$+Ç$
0¸#ö)#ÜÃ#àóý#ׁÃ#Õw#Óѹ#ä^^#Þ~Ù#é§K#à±û#ÝnÕ#Ö°#ÚÜ^#Ùl=#Ýqu#Ø}z#ã=›#ëO¬#ñ¸:#ôÅä#ð¯·#ߪ"#ñÁŒ#ú®#ðï.#ë	#ïšp#êî
#çh…#àz'#ÜÅw#Ü7Œ#öÄ$ýð$I[#åÌÀ#ê:û#â8W#ßJ*#â"ì#ö‡ü#ëŽ|#êºi#ñ`#ñ†#݋g#áɺ#åÏÉ$
$˜®$Y#ßùs#é¤$4	$øZ$E)#ìå~#ß3e#ã~7#áÛª#åøY#ãP#òÌ1#õø‡#íÕè#òÍÊ#÷×#å=Ñ#ê"Û#ì,#ï^#ã¾#éÜ+#å՛#û
È#ø#êw,#版#÷èÕ#úf$®#óòt#ìØè#æ$æ#è‡E#å»â#ëÑ)#è!<#ô¼Ô#ùò²#õ'"#ìÆ#üD$ß$#ôk'#ó#ñà'$fK$4$›$Z«¦$H3p$‰$
XJ$†Ö$¹$#øý#ú1#úõ#ú9j$–×$
—$ñ$Uú$Ùî#øf$ö#õ¹ï#ýöZ#ùúô$òz$l_$…v$ya$sg$ÙÇ$ý†$8$YÆ$a½$˜x$x7$Ÿ+$'Kö$ë{$®³$%$äT$×$5(¿$( =$	…‰$|"$Éö$¬$m2$)$)Gr$T¢$-ÿ$"_Ž$#}¸$ÛÄ$ãY$'WX$-/œ$BB}$$¡œ$'$	N$
V$ c$#…\$.S$*·$ø$'B"$+èB$)ÔO$- '$S(Ý$>.ˆ$!ÁZ$P$/ì$"fF$.ëð$+ñ$Dlì$/
•$$ýb$2új$$Ç>$"¥æ$]M"$"¡Ž$©¸ù$¢"V$·Iv$¾˜a$—+s$×$—xû$lž/$^Ƙ$uYs$RU$83–$.¦1$=v$¤uW%à»%É$™}é$"Tç$""$HB$Fi$p,Ò$PÉ$BàŸ$ojí$Ø_Õ%˜$Õ8¹$¶{k$êK"%
Ò%@–$®QÀÀ%ヹ%¯òª%·íX%ü"I%<l¡$ªêæ$2èç$z"$ž$3^K$¨A$Å>Š$ ¢-#ß³à$ä{$y{$üy…$Ì£-$L>n$/ÇÇ$ûq$CrY$l#»™K#®­x#Öâ—$BÚ$â'é%–C$€ñ$˜pÔ%3^%	‰$Ðøf$Ä;5$C=ì#àŽ¼#µv#Ê}#èK1$=¤$ƒ€%ëq%I{Ì&X:&ÜÓe&¹Ò/%•Ô'$­í¢$rp$ÑHŽ%rTH$ïÔ$|R3$%èQÓ&¦ªö&…"d%ê†Á$¡?Q$W®$]\$5‹è$…÷$'‡$Ú,$྽%.®™$íæÍ$Ð҈%RKA%ý1'%—ö•$œ¤¾$ ž$qþ$÷~Ç$mÔ7#À´O#–	j#¨t$ý"%gÂ%ïé,%Ԑ£$ºw$¾#¸F#­¥#ð*O$ti$†	#åÑ'#¦ã#¶ïU$¯$ˆán$7ÅÔ$@¥c$(RN#ø<#ï-‰$Cwü$oSÚ$''#Ä^t#§­}#¬©^#Óä¨#ÿIÝ#«2²#˜/à#±»#ë3#Ë)®#¼_³#ßâø#îô$ -$+žK#Àeà#¼#䘸#®Zr#t8š#wü#–>Ï#¼‹##ã^##Ñø#˜6?#‰C#†æ@#Ÿ¶T#¥Ãá#«x#¡P"#›Ù˜#'h{#È#‡Õ%#ƒ%j#'Jã#¢uê#µ!N#´¨¤#³¾Ø#±£#Ãz®#ßæñ#ãSî#ÆCÇ#¿B#Ç)‰#Á5¡#Ò1­#¤"Â#'nÅ#"°¢#†¹:#†CÜ#]#ŸÓ³#«UW#¯ˆ‹#¦¨#ŠŒ@#…¿
#€²Q#tgõ#u¦#ƒ¼#yêa#j·"#ino#ƒwÒ#ƒº;#{.º#~U#uG¼#Z‹g#Vóâ#b+µ#jé²#bþµ#bbj#S>Þ#HÒ#cÍA#m);#BwW#3ì§#:a`#`¢›#u`#XkÇ#<Of#9VÂ#7Žm#=Öò#@nÅ#IC#@,R#=]Ù#8p#7¯§#E»e#RÕ¿#<?#6o»#6##@ß#Mpþ#WÈ5#AÁ#<:e#4éæ#5ב#2ëB#6a8#=
^#>Îß#=6"#D"#H0[#U9#W»Å#ižµ#v²W#€®#"÷¸#¥ÞÑ#óU·#úá|#¿±#Ɏ+#ïr$w#ØyH#Êl"#Î6M#Ø(#ÍË#¸Ža#¤®±#—#*#‡žh#vÿ#m-	#ˆqâ#"…#˜3ò#šO»#ŸÖò# ‰'# eZ#œ¿*#]#š³¹# ##šÎW#˜íÙ#—"Ý#'$'#‰û'#ˆ{#ŒKˆ#‰%­#†HŽ#lè½#h`#gŽŠ#Yò#Ud
#Rî¤#N%ž#Iž¼#I_"#Adö#<Å~#;°Å#`ލ#ˆJ"#ns@#AèŽ#;qÂ#3ðÒ#@Ì#3è#4N'#3–#7¥#6î¬#RÑÏ#\vL#Do #2'*#.Qv#*÷O#.÷Ü#2['#3ëþ#2(0#1§Ú#2Z¾#:Ž#Vá#ˆÉ#1"#Ajf#3f­#8û#5–Î#3è#-‡#,~×#-`#1-#>¸^#DOý#;'^#AT#BS#\Õh#båæ#Rõý#R[#V·#U/²#YäF#\z˜#b¨#]ä#_B#p'|#>M#šå#oï>#[C#T²Æ#JÄR#D>ó#:	Ñ#:û#<R#@æÇ#D
#IÒÏ#Ka<#QóÁ#N0÷#O}Ô#LÁ‹#QKw#Y.(#QS4#L
#Oƒ­#UÍ#Nã#E¦<#H7;#GÎu#GK#@°™#S¾U#wXÛ#lÝ¢#A+Ë#;lú#8Áó#;)ß#5ùÅ#7úÏ#3.‡#7¼™#3Ù3#3"¦#,‹Ç#.9#,Ù'#2tý#.7V#0É´#1˜#4‹´#/¨#0«d#1#69B#;Ûk#EXG#8‡9#Bè€#='&#6;#,›#1,«#-¹Ê#@f#H½|#:õH#.w'#1£#5X¶#Eed#D™–#=âY#=t†#+XÅ#)wY#*yã#(¯°#/ÙÅ#/ü%#0ÒA#*D#,÷D#.°î#2é=#1PÒ#08Ý#-ÖÏ#1.S#.!#0wê#-«‰#.‹£#4"§#=,¿#5z¨#0¼#,_Õ#/ p#0L4#5¨E#9Ǔ#?^u#DÆ5#;'´#,hb#-®Á#+ïm#.	E#,ˆ¾#6Tà#4
¯#0X#2
ë#C|#Brç#6mX#0äB#1E #-Ñ4#0 Í#,³ #/å{#-¿©#3υ#7‰#4&z#9š#OŽó#>'@#/,·#+ñ¶#/µ#3MW#5£ÿ#,âB#-•#+Á1#.[é#+Ÿú#0'B#4'ˆ#<œæ#3ý
#/Ý:#.¹Ó#/ß7#.j-#2t†#/{(#1Õ#/P#2JQ#/ž•#.õÏ#,<†#0>%#,/Ð#.~c#,§k#0 -#,ê;#/–«#-˜
#1d"#.¢Ì#2V#/ž #2ä@#/ܐ#1ûÄ#0Aƒ#3N£#.ÄG#5
Ù#SÕ+#M'#d=D#<–t#7Àå#AÙ&#Zù®#S¶¹#?#9"#3üQ#3Á#2´#3w #9¿1#>) #7Ý#8íæ#4e]#5
#4~W#7zá#6=­#7ý#8—t#?ñ#;N
#8«C#8:­#9Ÿä#6&f#8~c#6D|#8'#5žê#5ìn#6àá#@!z#<ž×#EF#;ìË#9'´#3»*#7·Õ#71×#90k#6Ê¡#8"(#9ŽW#9a¶#4ûI#6½ø#;YÝ#@¦¦#<4#TAÅ#iÖØ#Ozå#6'#6Í#6Ûâ#<Ò#<UÓ#;§d#@"#@S#9‰á#:\#<MÓ#S?j#Ij#<gJ#8eA#:Ÿ£#7ZZ#:ã¤#8O–#7úå#6Ÿ×#8"¿#7´é#95q#9ær#FóX#q$À#sx#FR°#=ðÓ#<¯×#@Ð%#BÉÃ#Eº|#E,ª#PEä#DÛé#BY#I:¦#CN'#F	#AÜ¥#>Û3#G|8#Ud<#Vû=#BVº#:›8#7ë#<|#;ú%#;#6È#;K#;âà#?î#=G#OÁÍ#o¥Ÿ#aË]#UŒ«#?|O#?¾8#AÁ~#@é#GK#M—r#L;#Cy\#Bïð#?"'#AE÷#=3‰#@î¼#CÏ~#Dì#AX#AÝ$#A M#A·z#GcÃ#TQ#K>#FUH#DÌ#G}Ñ#D£]#AÆ1#?ÃØ#Bðƒ#B)S#BïÂ#O|X#j—#[a#KLã#E2¶#Rª´#GþV#F'#C¼#G"#E9'#F~D#Dª#I—J#M"}#I›²#BÑ#K"$#G¸é#Iœ3#SJ²#H¸x#Eó¯#Gƒr#Kl¯#MþG#F¢Û#Fé#K¬}#T€N#O@™#Mƀ#GŸ1#F–K#K¦#[À#efc#Xë~#VäŒ#Yõ"#T`¶#K•K#HEY#Lô&#Kÿè#LD#He"#MC#LÙP#Pr˜#L÷Ù#IÞÑ#G"k#RÀœ#J[\#Líé#LÍ]#V´{#R²'#T×y#P/Ô#ce#d÷Ï#\"¤#W°Û#L*d#E<#GãQ#IP#\"§#W1Ô#]j#T8j#P1G#P:#O¿P#KÝ&#QÚd#QÕÂ#[+Ì#O˜#X!–#]
ð#[D˜#`ú#[%#T…#R¹.#OŠ#Q¹#Ln#Moß#MÞ©#Xç:#Sâ#RS4#Svb#`¿:#\«À#\Sƒ#Sÿ#Sp™#U?6#S†.#PÙS#T=c#Ri"#U¤!#Su³#\ݳ#c¢j#aóª#VÓ#ZB#Xם#\"[#U/#Y #Tèø#Y+¸#[£4#_"#Y3ó#W@¿#Pû#Wð¶#b3#e
#\÷°#_ ñ#a7b#]zþ#VŽü#ZB@#Yõg#\ù´#_Zâ#`˜ß#høŸ#\sQ#YԞ#Zf™#\O#a^Ž#\#Y#WBØ#W­s#TÐÅ#Sê3#]l#T Â#SèK#TÈ5#RKø#Vu#R­×#UJp#W8#fü´#}IW#‡‡ˆ#'!'#y‹#jÅK#ko¶#då3#e#Ö#bøÛ#ek#j@<#j'_#cM#]ü #ZM
#[Äv#\§>#b)#\$¼#[ûª#X€î#_–à#e#l#fjë#]>í#`îY#^Bs#`ÛÄ#búÍ#e¡|#a¿2#aó#_¯"#døZ#c,¨#bÅ(#_H#eð#]'Ž#_ÎÃ#d"º#o«C#kR`#s…,#~ È#|e"#y4á#vþº#q¥¶#nIª#m[–#n%#l¢D#x‰#{Y9#wá¿#xñó#x#z>æ#€-Ê#vn@#zÜ9#'ÐN#‹j#…<U#…Ð#ˆNX#ŒX#|Õ#y˜+#jq>#i€ˆ#n+#R#~è	#vž##m¸É#xA#†¥#†«W#lë#g_}#e;#m²=#s%£#oÓ#hc#nó·#y\P#€Q(#pø#l¡Ñ#m`§#zf2#Èl#ˆaõ#|­H#€Gï#ƒíI#…'#¢,#»#·ÛU#£É#‹,#†n¥#v$#{á!#wI##~¸ì#~©#gN#•S8#ŒV#"N«#œcˆ#‡˜]#€Í#"–L#‡B˜#ß#x‰g#uEI#"Û#"ÔX#§üÐ#¢R^#Š¬ð#'¸´#¾^#'|§#‡ûê#ƒÜ#–j#']—#ÁW#~E#ƒoU#†~+#ŸE'#¤ó>#Š¾#}]#Ÿ"#›#‰Yn#ƒj­#'±4#…ë©#œxÃ#¢R,#ŽE6#'1ä#ŠÙ#"#‰>n#˜8#Œê=#rŠ#×"#~Ñe#'7†#‰¿Ò#ª6"#¥œq#‹(/#ˆÆ#"!#¤Z#±óó#¡.ä#Œéû#"ºõ#•Ô]#©¾3#•‡D#…Ñ#–[H#—'Ý#‹g##†ms#š‡°#³&h#¤˜C#¨^ñ#ú¹I#ãë#›ÿO#qó#§½#úä$Äø

==> anc/LateM_Spectra/LSPM_J2049+3216W.fits <==
SIMPLE  =                    T / Written by IDL:  Fri Sep 27 16:19:34 2013      BITPIX  =                  -32 /Real*4 (floating point)                         NAXIS   =                    2 /                                                NAXIS1  =                 4158 /Number of positions along axis 1                NAXIS2  =                    3 /Number of positions along axis 2                EXTEND  =                    T /Extensions may be present                       ORIGIN  = 'Institute for Astronomy' /                                           TELESCOP= 'NASA IRTF'          /                                                INSTRUME= 'SPeX, IRTF Spectrograph' /                                           OBSERVER= 'Your_Name'          /                                                OBJECT  = 'LSPM_J2049+3216W'   /                                                IRAFNAME= 'LSPM_J2049+3216W_tellcor_merged' /                                   TIME_OBS= '13:21:40.709771'    / Average UT TIME OF ACQISTION ('hh:mm:ss.ss')   DATE_OBS= '2012-08-10'         / UT DATE OF ACQUISITION ('yyyy/mm/dd')          ITIME   =        120.000000000 / INTEGRATION TIME IN SECONDS                    CO_ADDS =                    1 / NUMBER OF INTEGRATIONS                         NDR     =                   32 / Number of Non-Destructive Reads                SLOWCNT =                   20 / Number of Slow Counts                          TABLE_MS=        512.452000000 / msec to clock out array                        ROTATOR =        222.910000000 / Rotator_Mechanical_Angle; pos=445823           POSANGLE=        94.1800000000 / Average Sky_Position_Angle                     SLIT    = '0.3x15  '           / menu=2,pos=89000                               GRAT    = 'ShortXD '           / menu=0,pos=719950                              PLATE_SC=       0.150000000000 / PlateScale arcsec/pixel                        RA      = '+20:49:10.99 '      / Right Ascension                                DEC     = '+32:16:34.3 '       / Declination                                    HA      = '+03:29:56.590000'   / Average Hour Angle                             AIRMASS =        1.50300000000 / Average Air Mass                               EPOCH   =        2000.00000000 / Epoch                                          MODENAME= 'ShortXD '           / Spectroscopy mode                              FLAT    = 'flat357-361.fits'   / Flat field image                               NAPS    =                    1 / Number of apertures                            NORDERS =                    1 / Number of orders                               ORDERS  = '0       '           / Order numbers                                  START   =                    0 / Array column of first FITS array column        STOP    =                 4157 / Array column of last FITS array column         SLTH_PIX=        100.000000000 / Slit height in pixels                          SLTH_ARC=        15.0000000000 / Slit height in arcseconds                      SLTW_PIX=        2.00000000000 / Slit width in pixels                           SLTW_ARC=       0.300000000000 / Slit width in arcseconds                       APPOSO03= '3.77770 '           / Aperture positions (arcsec) for order 03       APPOSO04= '3.75428 '           / Aperture positions (arcsec) for order 04       APPOSO05= '3.70904 '           / Aperture positions (arcsec) for order 05       APPOSO06= '3.65953 '           / Aperture positions (arcsec) for order 06       APPOSO07= '3.59734 '           / Aperture positions (arcsec) for order 07       APPOSO08= '3.56326 '           / Aperture positions (arcsec) for order 08       PSFRAD  =        1.60000000000 / Optimal extraction PSF radius in arcseconds    APRADIUS=       0.900000000000 / Aperture radius in arcseconds                  BGSTART =        2.00000000000 / Background start radius in arcseconds          BGWIDTH =        2.00000000000 / Background width in arcseconds                 BGORDER =        0.00000000000 / Background polynomial fit degree               WAVECAL = 'wavecal362-364.fits' / Wavecal file used for wavelength calibration  XUNITS  = 'um      '           / Units of the X axis                            YUNITS  = 'ergss-1cm-2A-1'     /Units of the Y axis                             XTITLE  = '!7k!5 (!7l!5m)'     / IDL X title                                    YTITLE  = '!5f!D!7k!N!5 (ergs s!E-1!N cm!E-2!N !5!sA!r!u!9 %!5!n!E-1!N)' / IDL YVERSION = 'v3.4    '           / Spextool version                               RES     =        2000.00000000 / Average spectral resolving power               DISPO03 =    0.000537554000000 / Dispersion (um pixel-1) for order 03           DISPO04 =    0.000403196000000 / Dispersion (um pixel-1) for order 04           DISPO05 =    0.000322728000000 / Dispersion (um pixel-1) for order 05           DISPO06 =    0.000269226000000 / Dispersion (um pixel-1) for order 06           DISPO07 =    0.000231149000000 / Dispersion (um pixel-1) for order 07           DISPO08 =    0.000202728000000 / Dispersion (um pixel-1) for order 08           DAIRMASS=           -0.0548333 / Average airmass difference between std and obj HISTORY The output FITS files contain a 3-D array of data consisting ofsets of  HISTORY  triplet arrays of data for each aperture and each order,where each tr  HISTORY iplet is composed of an array for the wavelength,an array for the flux  HISTORY , and an array for the error. The tripletsfor each aperture are stacke  HISTORY d behind one another, followed bythe triplets for the next order, etc.  HISTORY  If no orders have beenskipped or deslected in the extraction process,  HISTORY  the contents ofaperture Y in order X can be found as follows:lambda =  HISTORY array[*,0,( X - (smallest order number))*naps + (Y-1)], flux   =array[  HISTORY *,1,( X - (smallest order number))*naps + (Y-1)], error  =array[*,2,(   HISTORY X - (smallest order number))*naps + (Y-1)]  Forexample, for an SXD fil  HISTORY e with two apertures, the wavelengtharray for aperture 1 in order 3 is  HISTORY  located in array [*,0,0], theflux is in array [*,1,0] and the error i  HISTORY s in array [*,2,0]. Foraperture 2, the wavelength is in array [*,0,1],  HISTORY  the flux is inarray [*,1,1] and the error is in array [*,2,1]. For or  HISTORY der 4,the flux for aperture 1 is in array [*,1,2], while the flux fora  HISTORY perture 2 is in array [*,1,3]. For order 5, the fluxes for thetwo aper  HISTORY tures are in arrays [*,1,4] and [*,1,5], etc.  Thespectra have been co  HISTORY rrected for non-linearity.                                              HISTORY                                                                         HISTORY Xcombspec History                                                       HISTORY                                                                         HISTORY The spectra were combined using a Robust Weighted Mean.  The robust     HISTORY threshold was 8.00000.  The files spectra0311.fits, spectra0312.fits,   HISTORY spectra0315.fits, spectra0316.fits, spectra0317.fits,                   HISTORY spectra0318.fits, spectra0319.fits, spectra0320.fits were combined.     HISTORY  Aperture 01 Info: The scale factors were determined using order 04.    HISTORY The scale factors are 0.913373, 0.977315, 20.4924, 1.82487, 1.43299,    HISTORY 0.980492, 0.994824, 1.00036.  The median RMS deviation in each order    HISTORY is 0.313552, 0.328883, 0.296424, 0.347233, 0.356054, 0.319987.    The   HISTORY spectral shapes have been corrected.                                    HISTORY                                                                         HISTORY Xtellcor History                                                        HISTORY                                                                         HISTORY This spectrum was telluric corrected using the telluric correction      HISTORY spectra LSPM_J2049+3216W_tellcor_tellcor.fits.  The B and V             HISTORY magnitudes of HD_203856 are 7.33900, and 7.20900 respectively.  The     HISTORY velocity shift of Vega is -11.2333 km s-1.  The Vega model was          HISTORY modified using the deconvolution method.  The maximum deviation and     HISTORY rms deviation between the modified Vega model and the data over the     HISTORY kernel wavelength range are 0.980455 % and 0.473884 %, respectively.    HISTORY The telluric correction spectra for aperture 01 were shifted by         HISTORY -0.0748547, -0.0180935, -0.0996144, -0.0367824, 0.0140778, 0.00000      HISTORY pixels.                                                                 HISTORY                                                                         HISTORY Xmergeorders History                                                    HISTORY                                                                         HISTORY This merged spectrum was derived from aperture 01 of file               HISTORY LSPM_J2049+3216W_tellcor.fits.  The scaled factors for orders 3, 4,     HISTORY 5, 6, 7, 8 are 1.00000, 1.00000, 0.983901, 1.00192, 1.01971, 1.02342    HISTORY respectively.                                                           END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             ?N¤k?N±­?N¾ï?NÌ1?NÙs?Næµ?Nó÷?O9?Oz?O»?O(ý?O6??OC€?OPÂ?O^?OkE?Ox†?O…Ç?O"?O—õ?O§C?O¶'?OÅà?OÕ.?Oä{?OóÉ?P?Pd?P!±?P0þ?P@K?PO—?P^ä?Pn1?P}}?PŒÉ?Pœ?P«b?Pº­?PÉø?PÙD?Pè?P÷Û?Q&?Qq?Q%»?Q5?QDQ?QS›?Qbå?Qr0?Qz?QÃ?Q 
?Q¯V?Q¾ ?QÍé?QÝ3?Qì|?QûÄ?R
?RU?R)ž?R8æ?RH/?RWw?Rf¾?Rv?R…M?R"•?R£Ý?R³$?RÂk?Rѱ?Ràø?Rð??Rÿ†?SÌ?S?S-Y?S<ž?SKä?S[*?Sjp?Syµ?Sˆû?S˜@?S§"?S¶Ê?SÆ?SÕS?Sä˜?SóÝ?T ?Td?T!©?T0í?T@1?TOt?T^¸?Tmû?T}>?TŒ?T›Ä?T«?TºJ?Tɍ?TØÏ?Tè?T÷T?U–?UØ?U%?U4\?UC?URÞ?Ub ?Uqa?U€¢?Uã?UŸ$?U®d?U½¥?UÌæ?UÜ&?Uëf?Uú§?V	ç?V&?V(f?V7¥?VFå?VV%?Ved?Vt£?Vƒá?V" ?V¢_?V±ž?VÀÝ?VÐ?VßZ?Vî—?VýÕ?W
?WQ?W+?W:Í?WJ
?WYG?Wh"?WwÁ?W†þ?W–;?W¥x?W´µ?WÃð?WÓ-?Wâi?Wñ¦?Xâ?X?XZ?X.•?X=Ð?XM?X\G?Xkƒ?Xz¾?X‰ù?X™3?X¨n?X·©?XÆã?XÖ?XåX?Xô'?YÍ?Y?Y"@?Y1z?Y@³?YOí?Y_&?Yn`?Y}˜?YŒÑ?Yœ
?Y«C?Yº|?Yɵ?YØî?Yè%?Y÷^?Z–?ZÎ?Z%?Z4>?ZCv?ZR­?Zaä?Zq?Z€S?Z‹?ZžÂ?Z­ù?Z½/?ZÌf?Z۝?ZêÓ?Zú
?[	@?[w?['¬?[6â?[F?[UN?[d"?[sº?['ï?['$?[¡Y?[°Ž?[¿Ä?[Îù?[Þ.?[íb?[ü–?\Ë?\?\*4?\9h?\H?\WÑ?\g?\v8?\…l?\"Ÿ?\£Ó?\³?\Â:?\Ñl?\à ?\ïÓ?\ÿ?]9?]l?],Ÿ?];Ð?]K?]Z5?]ih?]xš?]‡Ì?]–þ?]¦/?]µa?]ē?]ÓÄ?]âö?]ò'?^Y?^‰?^º?^.ë?^>?^MM?^\~?^k¯?^zÞ?^Š?^™??^¨p?^· ?^ÆÐ?^Ö?^å/?^ô_?_?_¿?_!î?_1?_@M?_O{?_^«?_mÚ?_}	?_Œ8?_›g?_ª•?_¹Ã?_Èò?_Ø ?_çO?_ö}?`«?`Ù?`$?`34?`Bb?`Q?``¾?`oë?`?`ŽE?`r?`¬ ?`»Í?`Êú?`Ú'?`éT?`ø€?a¬?aÙ?a&?a52?aD_?aS‹?ab·?aqâ?a?a:?aŸf?a®'?a½¾?aÌé?aÜ?aë??aúk?b	–?bÁ?b'ì?b7?bFA?bUl?bd—?bsÂ?b'í?b'?b¡B?b°k?b¿•?bÎÀ?bÝê?bí?bü>?ch?c'?c)»?c8ä?cH?cW7?cfa?cuŠ?c"³?c"Ü?c£?c².?cÁW?cЀ?cß©?cîÑ?cýù?d
"?dJ?d+s?d:›?dIÄ?dXë?dh?dw;?d†c?d•‹?d¤³?d³Û?dÃ?dÒ)?dáQ?dðx?dÿ ?eÇ?eî?e-?e<<?eKc?eZŠ?ei±?exØ?e‡þ?e—$?e¦K?eµq?eĘ?eÓ¾?eâå?eò?f1?fV?f|?f.¢?f=È?fLî?f\?fk:?fz_?f‰"?f˜ª?f§Ï?f¶õ?fÆ?fÕ??fäd?fó‰?g®?gÓ?g ø?g0?g?B?gNe?g]Š?gl¯?g{Ó?gŠø?gš?g©A?g¸d?gLj?gÖ¬?gåÑ?gôõ?h?h=?h"_?h1ƒ?h@§?hOË?h^î?hn?h}6?hŒX?h›{?hªŸ?h¹Â?hÈå?hØ?hç+?höN?iq?i"?i#¶?i2Ù?iAü?iQ?i`A?ioc?i~…?i¨?iœÊ?i«í?i»?iÊ1?iÙR?ièt?i÷—?j¹?jÚ?j$ü?j4?jC??jRa?jaƒ?jp¤?jÆ?jŽç?jž	?j­)?j¼K?jËl?jڍ?jé®?jøÐ?kñ?k?k&2?k5S?kDt?kS"?kbµ?kqÖ?k€ö?k?kŸ7?k®X?k½x?k̙?kÛ¹?kêØ?kùù?l	?l9?l'Y?l6y?lE™?lT¹?lcÙ?lrø?l'?l'8?l X?l¯x?l¾—?lͶ?lÜÖ?lëõ?lû?m
4?mT?m(s?m7'?mF±?mUÐ?mdï?mt?mƒ.?m'M?m¡k?m°Š?m¿©?mÎÇ?mÝæ?mí?mü$?nB?n`?n)?n8ž?nG¼?nVÛ?neù?nu?n"5?n"T?n¢r?n±?nÀ¯?nÏÍ?nÞê?nî?ný&?oD?ob?o*€?o9ž?oH»?oWÙ?of÷?ov?o…3?o"P?o£n?o²Œ?o´·?oƊ?oØ\?oê/?oü?p
Ó?p¥?p1v?pCG?pU?pfê?px»?pŠŒ?pœ\?p®-?p¿þ?pÑÎ?pãž?põn?q=?q
?q*Ý?q<­?qN|?q`K?qr?qƒé?q•¸?q§†?q¹U?qË#?qÜñ?qî¿?r?r[?r$(?r5ö?rGÂ?rY?rk]?r}*?rŽ÷?r Ä?r²?rÄ\?rÖ(?rçô?rùÀ?sŒ?sW?s/#?s@î?sRº?sd…?svP?sˆ?s™å?s«¯?s½z?sÏD?sá?sòØ?t¢?tl?t(5?t9ÿ?tKÈ?t]'?toZ?t#?t'ì?t¤µ?t¶}?tÈE?tÚ
?tëÕ?tý?ue?u!-?u2õ?uD¼?uVƒ?uhJ?uz?u‹Ø?uŸ?u¯e?uÁ,?uÒò?uä¹?uö?vE?v
?v+Ð?v=–?vO[?va!?vræ?v"ª?v–o?v¨4?v¹ù?v˾?v݂?vïF?w
?wÎ?w$'?w6V?wH?wYÝ?wk ?w}d?w'?w ê?w²­?wÄo?wÖ2?wçõ?wù·?xz?x<?x.ý?x@¿?xR?xdC?xv?x‡Æ?x™†?x«H?x½	?xÎÊ?xà‹?xòL?y?yÌ?y'Œ?y9M?yK
?y\Í?yn?y€L?y'?y£Ë?yµŠ?yÇJ?yÙ	?yêÇ?yü†?zE?z ?z1Â?zC?zU>?zfü?zx»?zŠy?zœ7?z­ô?z¿±?zÑo?zã,?zôé?{¦?{d?{* ?{;Ü?{M™?{_V?{q?{'Ï?{"Š?{¦F?{¸?{ɾ?{Ûz?{í5?{þð?|¬?|"g?|4"?|EÝ?|W˜?|iR?|{
?|ŒÈ?|ž'?|°=?|Á÷?|Ó±?|åj?|÷$?}Þ?}˜?},R?}>?}OÃ?}a}?}s6?}"ï?}–¨?}¨a?}º?}ËÑ?}݊?}ïB?~û?~³?~$j?~6"?~GÚ?~Y'?~kI?~}?~Ž¸?~ o?~²&?~ÃÝ?~Ք?~çK?~ù?
¸?n?.%??Û?Q'?cG?tý?†³?˜i?ª?»Ô?͊?ß>?ðô?€T?€
/?€
?€ä?€$¾?€-™?€6s?€?L?€H'?€Q?€YÛ?€bµ?€k?€ti?€}C?€†?€Žö?€—Ð?€ ª?€©ƒ?€²\?€»6?€Ä?€Ìé?€ÕÂ?€Þ›?€çu?€ðN?€ù'??
Ú?²?‹?%d?.<?7??î?HÇ?Q ?Zx?cQ?l*?u?}Û?†²?Š?˜c?¡;?ª?²ë?»Ä?Äœ?Ít?ÖL?ß$?çü?ðÓ?ùª?''?'Z?'2?'	?'%á?'.¸?'7?'@g?'I??'R?'Zì?'cÄ?'l›?'ur?'~I?'‡ ?'÷?'˜Î?'¡¥?'ª|?'³S?'¼*?'Å?'ÍÖ?'Ö­?'ß"?'èZ?'ñ1?'ú?ƒÞ?ƒ´?ƒ‹?ƒa?ƒ&7?ƒ/?ƒ7ã?ƒ@¹?ƒI?ƒRe?ƒ[;?ƒd?ƒlç?ƒu½?ƒ~"?ƒ‡i?ƒ??ƒ™?ƒ¡é?ƒª¿?ƒ³"?ƒ¼j?ƒÅ??ƒÎ?ƒÖê?ƒßÀ?ƒè•?ƒñk?ƒú@?"?"ê?"¾?""?"&i?"/>?"8?"@è?"I½?"R'?"[f?"d;?"m?"uå?"~¸?"‡?"b?"™6?"¢?"ªß?"³´?"¼ˆ?"Å\?"Î1?"×?"ßÙ?"è¬?"ñ?"úU?…)?…ý?…Ñ?…¥?…&y?…/M?…8!?…@ô?…IÈ?…Rœ?…[o?…dB?…m?…uê?…~½?…‡'?…d?…™8?…¢?…ªß?…³²?…¼…?…ÅX?…Î+?…Öþ?…ßÑ?…è¤?…ñw?…úK?†?†ñ?†Ä?†–?†&i?†/<?†8?†@á?†I´?†R†?†[Y?†d,?†lþ?†uÑ?†~£?†‡v?†H?†™?†¡ì?†ª¿?†³'?†¼c?†Å5?†Î?†ÖÚ?†ß¬?†è~?†ñP?†ú"?‡ô?‡Å?‡—?‡i?‡&;?‡/
?‡7ß?‡@±?‡Iƒ?‡RT?‡[&?‡cø?‡lÉ?‡u›?‡~l?‡‡=?‡?‡˜à?‡¡²?‡ªƒ?‡³U?‡¼&?‡Ä÷?‡ÍÉ?‡Öš?‡ßk?‡è;?‡ñ
?‡ùÞ?ˆ¯?ˆ€?ˆQ?ˆ"?ˆ%ó?ˆ.Ä?ˆ7•?ˆ@f?ˆI7?ˆR?ˆZØ?ˆc¨?ˆly?ˆuJ?ˆ~?ˆ†ë?ˆ¼?ˆ˜?ˆ¡]?ˆª.?ˆ²þ?ˆ»Ï?ˆÄŸ?ˆÍo?ˆÖ??ˆß?ˆçà?ˆð±?ˆù?‰Q?‰"?‰ò?‰Â?‰%'?‰.a?‰71?‰@?‰HÒ?‰Q¢?‰Zr?‰cB?‰l?‰tâ?‰}²?‰†'?‰Q?‰˜!?‰ ð?‰©À?‰²?‰»_?‰Ä/?‰Ìÿ?‰ÕÏ?‰Þž?‰çn?‰ð=?‰ù
?ŠÝ?Š
«?Š{?ŠJ?Š%?Š-é?Š6¸?Š?ˆ?ŠHW?ŠQ'?ŠYö?ŠbÅ?Šk"?Štd?Š}2?Š†?ŠŽÐ?Š—Ÿ?Š o?Š©>?Š²
?ŠºÜ?ŠÃ«?ŠÌz?ŠÕI?ŠÞ?Šææ?Šïµ?Šø"?‹R?‹
!?‹ð?‹¿?‹$Ž?‹-]?‹6+?‹>ú?‹GÉ?‹P—?‹Ye?‹b4?‹k?‹sÑ?‹| ?‹…n?‹Ž=?‹—?‹ŸÚ?‹¨¨?‹±w?‹ºE?‹Ã?‹Ëá?‹Ô¯?‹Ý~?‹æL?‹ï?‹÷é?Œ·?Œ	…?ŒS?Œ"?Œ#ð?Œ,½?Œ5‹?Œ>Y?ŒG(?ŒOö?ŒXÄ?Œa'?Œj`?Œs.?Œ{ü?Œ"Ê?Œ˜?Œ–f?ŒŸ3?Œ¨?Œ°Ï?Œ¹?ŒÂk?ŒË9?ŒÔ?ŒÜÔ?Œå¢?Œîp?Œ÷>??Ø?¦?t?#A?,?4Ý?=ª?Fx?OF?X?`á?i¯?r|?{I?"?Œä?•±?ž?§L?°?¸ç?Áµ?Ê'?ÓO?Ü?äé?í·?ö"?ÿQ?Ž?Žì?Ž¹?Ž"†?Ž+T?Ž4!?Ž<î?ŽE»?ŽN‰?ŽWU?Ž`"?Žhï?Žq¼?ŽzŠ?ŽƒW?ŽŒ$?Ž"ñ?Ž¾?Ž¦‹?Ž¯X?Ž¸%?ŽÀñ?ŽÉ¿?ŽÒŒ?ŽÛY?Žä&?Žìó?ŽõÀ?Žþ?Z?'?ô?!À?*?3Y?<&?Dó?MÀ?V?_Z?h'?pó?yÀ?'?‹Z?"'?œó?¥¿?®Œ?·Y?À&?Èò?Ñ¿?ÚŒ?ãY?ì%?íÊ?øv?"?
Í?y?#$?-Ð?8{?C'?MÒ?X~?c)?mÔ?x~?ƒ)?Ô?˜?£*?­Ô?¸?Ã)?ÍÔ?Ø~?ã)?íÒ?ø|?'&?'
Ð?'z?'#$?'-Î?'8w?'C!?'MÊ?'Xs?'c?'mÅ?'xo?'ƒ?'Á?'˜j?'£?'­¼?'¸d?'Ã?'͵?'Ø]?'ã?'í®?'øV?'ÿ?'
§?'O?'"÷?'-ž?'8F?'Bî?'M•?'X=?'bä?'mŒ?'x3?''Û?''?'˜)?'¢Ï?'­v?'¸?'ÂÄ?'Ík?'Ø?'â¹?'í_?'ø?"¬?"
R?"ø?""ž?"-D?"7ê?"B?"M6?"WÜ?"b'?"m(?"wÍ?"'r?"?"—½?"¢c?"­?"·­?"ÂR?"Ìø?"ם?"âB?"ìå?"÷Š?"/?"Ô?"x?""?",Á?"7f?"B
?"L®?"WR?"aö?"lš?"w>?"â?"Œ†?"—)?"¡Í?"¬q?"·?"Á·?"ÌZ?"Öþ?"á¡?"ìD?"öç?•‹?•.?•Ñ?•!t?•,?•6¸?•A[?•Kþ?•V ?•aC?•kå?•v‡?•*?•‹Ì?•–n?•¡?•«±?•¶S?•Àõ?•Ë—?•Ö9?•àÛ?•ë|?•ö?–¿?–a?–?– ¢?–+D?–5å?–@†?–K'?–UÈ?–`i?–k
?–u«?–€K?–Šë?–•Œ?– ,?–ªÍ?–µm?–À?–Ê®?–ÕN?–ßî?–êŽ?–õ.?–ÿÎ?—
m?—
?—­?—*M?—4í?—?Œ?—J,?—TË?—_j?—j	?—t¨?—H?—‰ç?—"†?—Ÿ%?—©Ä?—´c?—¿?—É ?—Ô>?—ÞÝ?—é|?—ô?—þ¹?˜	W?˜ö?˜"?˜)2?˜3Ï?˜>n?˜I?˜Sª?˜^H?˜hæ?˜sƒ?˜~!?˜ˆ¿?˜"]?˜ú?˜¨—?˜³4?˜½Ò?˜Èo?˜Ó
?˜Ýª?˜èG?˜òä?˜ý?™?™º?™W?™'ô?™2'?™=.?™GÊ?™Rg?™]?™g ?™r=?™|Ù?™‡t?™'?™œ­?™§I?™±å?™¼?™Ç?™Ñ¹?™ÜU?™æñ?™ñŒ?™ü(?šÃ?š_?šú?š&–?š11?š;Í?šFh?šQ?š[ž?šf9?špÔ?š{o?š†
?š¥?š›@?š¥Û?š°v?š»?šÅ«?šÐE?šÚß?šåz?šð?šú¯?›I?›ä?›~?›%?›/²?›:L?›Dæ?›O€?›Z?›d³?›oM?›yç?›"?›?›™´?›¤N?›®æ?›¹€?›Ä?›Î³?›ÙL?›ãå?›î?›ù?œ±?œJ?œâ?œ#{?œ.?œ8­?œCF?œMß?œXw?œc?œm©?œxA?œ'Ù?œq?œ˜
?œ¢¢?œ­;?œ·Ó?œÂk?œÍ?œ×œ?œâ4?œìÌ?œ÷c?û?"?+?!Â?,Z?6ò?AŠ?L!?V¹?aO?kç?v~??‹­?–D? Ü?«s?¶
?À¡?Ë8?ÕÎ?àe?êü?õ"?ž*?ž
Á?žX?žî?ž*…?ž5?ž?±?žJH?žTÞ?ž_u?žj?žt¡?ž8?ž‰Î?ž"d?žžú?ž©?ž´%?ž¾¼?žÉR?žÓç?žÞ}?žé?žó©?žþ??ŸÕ?Ÿj?Ÿÿ?Ÿ(•?Ÿ3*?Ÿ=À?ŸHU?ŸRë?Ÿ]€?Ÿh?Ÿr«?Ÿ}@?Ÿ‡Õ?Ÿ'i?Ÿœÿ?Ÿ§"?Ÿ²)?Ÿ¼¾?ŸÇS?ŸÑè?ŸÜ}?Ÿç?Ÿñ¦?Ÿü:? Ï? d? ø? &? 1!? ;¶? FJ? Pß? [s? f? p›? {/? …Ä? X? šì? ¥€? °? º¨? Å<? ÏÐ? Úc? ä÷? ï‹? ú?¡³?¡F?¡Ú?¡$n?¡/?¡9•?¡D(?¡N»?¡YO?¡câ?¡nv?¡y	?¡ƒœ?¡Ž0?¡˜Ã?¡£V?¡­é?¡¸{?¡Ã?¡Í¢?¡Ø5?¡âÈ?¡í[?¡÷î?¢?¢
?¢¦?¢"8?¢,Ë?¢7^?¢Að?¢Lƒ?¢W?¢a¨?¢l;?¢vÍ?¢`?¢‹ò?¢–"?¢¡?¢«¨?¢¶;?¢ÀÍ?¢Ë_?¢Õñ?¢à"?¢ë?¢õ¨?£9?£
Ë?£]?£ï?£*?£5?£?¥?£J7?£TÈ?£_Z?£iì?£t}?£?£‰ ?£"2?£žÃ?£©U?£³æ?£¾x?£É	?£Ó›?£Þ+?£è½?£óN?£ýß?¤q?¤?¤"?¤($?¤2µ?¤=G?¤GØ?¤Rh?¤\ù?¤gŠ?¤r?¤|¬?¤‡=?¤'Î?¤œ^?¤¦ï?¤±€?¤¼?¤Æ¡?¤Ñ1?¤ÛÂ?¤æS?¤ðã?¤ût?¥?¥•?¥&?¥%¶?¥0E?¥:Ö?¥Ef?¥O÷?¥Z‡?¥e?¥o¨?¥z8?¥"È?¥X?¥™è?¥¤x?¥¯?¥¹˜?¥Ä(?¥Î¸?¥ÙH?¥ãØ?¥îh?¥øø?¦ˆ?¦?¦§?¦#7?¦-Ç?¦8V?¦Bæ?¦Mv?¦X?¦b•?¦m%?¦w´?¦'C?¦ŒÓ?¦—b?¦¡ò?¦¬?¦·?¦Á ?¦Ì0?¦Ö¿?¦áO?¦ëÝ?¦öm?§ü?§‹?§?§ ª?§+9?§5È?§@W?§Jç?§Uu?§`?§j"?§u"?§±?§Š@?§"Ï?§Ÿ^?§©í?§´|?§¿?§É™?§Ô(?§Þ·?§éF?§óÔ?§þc?¨ò?¨?¨?¨(ž?¨3,?¨=»?¨HI?¨RØ?¨]g?¨gõ?¨r"?¨}?¨‡¡?¨'/?¨œ¾?¨§K?¨±Ú?¨¼h?¨Æ÷?¨Ñ…?¨Ü?¨æ¢?¨ñ0?¨û¾?©M?©Ú?©h?©%÷?©0…?©;?©E¡?©P/?©Z¾?©eL?©oÚ?©zh?©"õ?©ƒ?©š?©¤Ÿ?©¯-?©¹»?©ÄI?©Î×?©Ùe?©ãó?©î€?©ù?ªœ?ª*?ª¸?ª#F?ª-Ó?ª8a?ªBï?ªM}?ªX?ªb—?ªm%?ªw³?ª'A?ªŒÎ?ª—\?ª¡ê?ª¬w?ª·?ªÁ"?ªÌ?ªÖ­?ªá:?ªëÈ?ªöV?«ã?«q?«þ?« Œ?«+?«5§?«@3?«JÁ?«UN?«_Û?«ji?«tö?«"?«Š?«"ž?«Ÿ,?«©¸?«´E?«¾Ó?«É`?«Óí?«Þ{?«é?«ó•?«þ"?¬°?¬=?¬É?¬(V?¬2ã?¬=q?¬Gþ?¬R‹?¬]?¬g¥?¬r2?¬|À?¬‡L?¬'Ù?¬œf?¬¦ó?¬±€?¬¼
?¬Æš?¬Ñ'?¬Û´?¬æA?¬ðÎ?¬ûZ?­ç?­t?­?­%Ž?­0?­:¨?­E5?­OÂ?­ZO?­dÛ?­oh?­yõ?­"'?­?­™›?­¤(?­®µ?­¹B?­ÃÏ?­Î\?­Øè?­ãu?­î?­øŽ?®?®
¨?®5?®"Â?®-N?®7Û?®Bg?®Lô?®W€?®b
?®lš?®w'?®´?®Œ@?®–Í?®¡Z?®«ç?®¶r?®Àÿ?®ËŒ?®Ö?®à¥?®ë2?®õ¿?¯K?¯
Ø?¯e?¯ð?¯*}?¯5
?¯?–?¯J#?¯T°?¯_=?¯iÉ?¯tV?¯~ã?¯‰o?¯"û?¯žˆ?¯©?¯³¡?¯¾.?¯Èº?¯ÓG?¯ÝÔ?¯è`?¯òí?¯ýx?°?°'?°?°'«?°28?°<Ä?°GQ?°QÞ?°\j?°f÷?°qƒ?°|?°†œ?°'(?°›µ?°¦B?°°Î?°»[?°Åè?°Ðt?°Û?°å?°ð?°ú¦?±3?±¿?±L?±$Ù?±/e?±9ò?±D~?±O
?±Y—?±d#?±n°?±y=?±ƒÉ?±ŽV?±˜ã?±£o?±­ü?±¸‰?±Ã?±Í¡?±Ø.?±â»?±íG?±÷Ô?²a?²í?²z?²"?²,"?²7?²A¬?²L9?²VÆ?²aR?²kß?²vl?²€ù?²‹…?²–?² ž?²«+?²µ·?²ÀD?²ÊÑ?²Õ^?²ßë?²êw?²õ?²ÿ'?³
?³ª?³7?³)Ã?³4P?³>Ý?³Ij?³S÷?³^"?³i?³sž?³~*?³ˆ¶?³"C?³Ð?³¨]?³²ê?³½w?³È?³Ò'?³Ý?³çª?³ò7?³üÄ?´E?´™?´í?´)@?´6"?´Cè?´Q;?´^Ž?´ká?´y4?´†‡?´"Ú?´¡-?´®€?´»Ó?´É$?´Öw?´ãÉ?´ñ?´þn?µÀ?µ?µ&d?µ3µ?µA?µNY?µ[ª?µhü?µvM?µƒž?µð?µžA?µ«'?µ¸â?µÆ3?µÓƒ?µàÔ?µî%?µûu?¶Å?¶?¶#e?¶0µ?¶>?¶KU?¶X¥?¶eô?¶sD?¶€"?¶â?¶›2?¶¨?¶µÐ?¶Ã?¶Ðn?¶Ý½?¶ë?¶øZ?·¨?·÷?· E?·-"?·:â?·H0?·U~?·bË?·p?·}g?·Šµ?·˜?·¥P?·²?·¿ë?·Í8?·Ú"?·çÑ?·õ?¸k?¸¸?¸?¸*R?¸7ž?¸Dê?¸R6?¸_ƒ?¸lÏ?¸z?¸‡g?¸"³?¸¡ÿ?¸¯J?¸¼–?¸Éá?¸×-?¸äx?¸ñÄ?¸ÿ?¹Z?¹¥?¹&ï?¹4:?¹A…?¹NÐ?¹\?¹ie?¹v°?¹ƒú?¹'D?¹žŽ?¹«Ø?¹¹"?¹Æl?¹Ó¶?¹á?¹îJ?¹û"?ºÜ?º&?º#o?º0¹?º>?ºKK?ºX"?ºeÞ?ºs%?º€n?º·?º›?º¨I?ºµ'?ºÂÚ?ºÐ"?ºÝi?ºê²?º÷ú?»B?»Š?»Ò?»-?»:a?»G©?»Tð?»b7?»o?»|Æ?»Š
?»—T?»¤›?»±â?»¿(?»Ìo?»Ù¶?»æý?»ôD?¼Š?¼Ñ?¼?¼)]?¼6£?¼Cé?¼Q/?¼^u?¼k»?¼y?¼†G?¼"Œ?¼ Ñ?¼®?¼»\?¼È¡?¼Õç?¼ã,?¼ðq?¼ý¶?½
ú?½??½%"?½2É?½@?½MR?½Z—?½gÜ?½u ?½'c?½¨?½œì?½ª0?½·t?½Ä¸?½Ñü?½ß@?½ìƒ?½ùÆ?¾
?¾M?¾!'?¾.Ô?¾<?¾I[?¾Vž?¾cà?¾q#?¾~f?¾‹©?¾˜ì?¾¦/?¾³q?¾À´?¾Íö?¾Û8?¾èz?¾õ½?¿ÿ?¿A?¿ƒ?¿*Å?¿8?¿EH?¿RŠ?¿_Ì?¿m?¿zO?¿‡'?¿"Ò?¿¢?¿¯T?¿¼•?¿É×?¿×?¿äY?¿ñš?¿þÛ?À?À\?À&œ?À3Ý?ÀA?ÀN^?À[Ÿ?Àhß?Àv?Àƒ`?ÀŸ?Àß?À«?À¸_?Àş?ÀÒß?Àà?Àí^?Àú?ÁÝ?Á?Á"\?Á/›?Á<Ú?ÁJ?ÁWY?Ád—?ÁqÖ?Á?ÁŒT?Á™"?Á¦Ò?Á´?ÁÁO?ÁΎ?ÁÛÌ?Áé
?ÁöH?‡?ÂÅ?Â?Â+B?Â8€?ÂE½?ÂRû?Â`9?Âmw?Âz´?‡ò?•0?¢n?¯«?¼è?ÂÊ%?Â×b?Âä ?ÂñÝ?Âÿ?ÃW?Õ?Ã&Ñ?Ã4
?ÃAJ?ÃN‡?Ã[Ä?Ãi?Ãv=?Ãz?з?Ýò?ë.?øk?Ãŧ?ÃÒã?Ãà ?Ãí\?Ãú˜?ÄÓ?Ä?Ä"K?Ä/‡?Ä<Â?ÄIþ?ÄW:?Ädu?Äq±?Ä~ë?Č'?ęb?Ħ?ijÙ?ÄÁ?ÄÎO?Äۊ?ÄèÄ?Äõÿ?Å:?Åu?Å°?Å*ë?Å8%?ÅE`?ÅRš?Å_Ô?Åm?ÅzI?҃?Ŕ¾?Å¡ø?ů2?żl?Åɦ?ÅÖà?Åä?ÅñT?Åþ?ÆÇ?Æ?Æ&;?Æ3t?Æ@­?ÆMç?Æ[ ?ÆhZ?Æu"?ƂÌ?Ɛ?Ɲ??ƪw?Æ·°?ÆÄê?ÆÒ#?Æß\?Æì•?ÆùÍ?Ç?Ç>?Ç!w?Ç.°?Ç;è?ÇI!?ÇVY?Çc'?ÇpÊ?Ç~?Nj:?ǘr?Ç¥«?Dzã?ÇÀ?ÇÍS?Çڋ?ÇçÃ?Çôú?È2?Èj?È¢?È)Ù?È7?ÈDI?ÈQ€?È^¸?Èkï?Èy&?Ȇ]?ȓ•?È Ì?È®?È»;?ÈÈr?ÈÕ¨?Èâß?Èð?ÈýM?É
"?É»?É$ò?É2)?É?_?ÉL•?ÉYÌ?Ég?Ét9?Ɂp?Ɏ¦?ɛÝ?É©?ɶI?ÉÃ?Éе?ÉÝì?Éë"?ÉøX?ÊŽ?ÊÄ?Êù?Ê-/?Ê:e?ÊG›?ÊTÑ?Êb?Êo<?Ê|r?ʉ¨?ʖÜ?ʤ?ʱH?ʾ}?Ê˳?ÊØè?Êæ?ÊóS?ˇ?Ë
¼?Ëò?Ë('?Ë5\?ËB'?ËOÆ?Ë\û?Ëj0?Ëwd?˄™?ˑÎ?˟?ˬ8?˹l?ËÆ¡?ËÓÖ?Ëá	?Ëî>?Ëûr?̧?ÌÛ?Ì#?Ì0D?Ì=y?ÌJ­?ÌWà?Ìe?ÌrI?Ì}?̌±?̙å?̧?Ì´M?ÌÁ€?Ìδ?ÌÛè?Ìé?ÌöP?Í"?Í·?Íë?Í+?Í8R?ÍE…?ÍR¹?Í_ì?Ím ?ÍzS?͇‡?͔º?Í¡í?ͯ ?ͼS?Íɇ?ÍÖº?Íãí?Íñ ?ÍþS?Ά?ι?Î%ì?Î3?Î@R?ÎM…?ÎZ·?Îgê?Îu?΂O?Ώ'?Μµ?Ωç?η?ÎÄM?ÎÑ?ÎÞ²?Îëä?Îù?ÏH?Ï{?Ï ­?Ï-à?Ï;?ÏHD?ÏUw?Ïb¨?ÏoÚ?Ï}
?ϊ??ϗq?Ϥ£?ϱÕ?Ï¿?ÏÌ8?ÏÙj?Ïæœ?ÏóÎ?Ð?Ð2?Ðd?Ð(–?Ð5È?ÐBø?ÐP*?Ð]\?ÐjŽ?Ðw¿?Єñ?В#?ПT?Ь…?й¶?ÐÆè?ÐÔ?ÐáK?Ðî|?Ðû®?Ñß?Ñ?Ñ#A?Ñ0r?Ñ=£?ÑJÔ?ÑX?Ñe7?Ñrh?Ñ™?ьÉ?љú?ѧ,?Ñ´]?ÑÁŽ?Ñο?ÑÛð?Ñé!?ÑöR?ҁ?Ò²?Òã?Ò+?Ò8E?ÒEv?ÒR¦?Ò_×?Òm?Òz8?҇h?Ҕ™?Ò¡Ê?Ò®ú?Ò¼+?ÒÉ[?Ò֌?Òã»?Òðì?Òþ?ÓM?Ó}?Ó%®?Ó2Þ?Ó@?ÓM>?ÓZn?Ógž?ÓtÏ?Ӂÿ?ӏ/?Ӝ`?Ó©?Ó¶À?ÓÃï?ÓÑ?ÓÞO?Óë€?Óø°?Ôà?Ô?Ô @?Ô-o?Ô:Ÿ?ÔGÏ?ÔTÿ?Ôb/?Ôo_?Ô|?ԉ¾?Ԗî?Ô¤?Ô±M?Ô¾}?ÔË­?ÔØÝ?Ôæ?Ôó<?Õl?Õ
›?ÕÊ?Õ'ú?Õ5*?ÕBY?ÕO‰?Õ\¹?Õiè?Õw?ՄF?Ցv?՞¦?Õ«Õ?Õ¹?ÕÆ4?ÕÓd?Õà"?ÕíÂ?Õúñ?Ö!?ÖP?Ö"?Ö/¯?Ö<Þ?ÖJ?ÖW=?Ödk?Öq›?Ö~Ê?֋ù?֙)?Ö¦X?Ö³‡?ÖÀ¶?ÖÍå?ÖÛ?ÖèC?Öõr?×¢?×Ñ?×?×*/?×7^?×DŒ?×Q¼?×^ë?×l?×yI?׆x?ד§?× Ö?×®?×»3?×Èb?×Ց?×âÀ?×ïï?×ý?Ø
M?Ø|?Ø$ª?Ø1Ù?Ø??ØL7?ØYf?Øf•?ØsÄ?؀ó?؎!?؛P?ب?ص®?ØÂÝ?ØÐ?ØÝ:?Øêi?Ø÷˜?ÙÆ?Ùõ?Ù$?Ù,S?Ù9?ÙF°?ÙSß?Ùa?Ùn<?Ù{j?و™?ٕÈ?Ù¢÷?Ù°&?Ù½T?Ùʃ?Ùײ?Ùäà?Ùò?Ùÿ=?Úl?Ú›?Ú&Ê?Ú3ø?ÚA'?ÚNU?Ú["?Úh²?Úuá?ڃ?ڐ>?ڝm?Úªœ?Ú·Ë?ÚÄø?ÚÒ'?ÚßV?Úì"?Úù³?Ûâ?Û?Û!??Û.m?Û;œ?ÛHÊ?ÛUù?Ûc(?ÛpV?Û}…?ۊ´?ۗã?Û¥?Û²??Û¿n?Û̜?ÛÙË?Ûæú?Ûô(?ÜW?Ü…?Ü´?Ü(â?Ü6?ÜC@?ÜPn?Ü]?ÜjÌ?Üwû?܅(?ܒW?ܟ†?ܬ´?ܹã?ÜÇ?ÜÔA?Üáo?Üî?ÜûÌ?Ýû?Ý)?Ý#X?Ý0‡?Ý=¶?ÝJä?ÝX?ÝeA?Ýrp?ÝŸ?݌Í?ݙü?ݧ+?Ý´Z?ÝÁ‰?Ýζ?ÝÛå?Ýé?ÝöC?Þr?Þ ?ÞÏ?Þ*þ?Þ8-?ÞE[?ÞRŠ?Þ_¹?Þlè?Þz?އE?ޔt?Þ¡£?Þ®Ñ?Þ¼?ÞÉ/?ÞÖ^?Þã?Þð¼?Þýë?ß?ßI?ß%w?ß2¦?ß?Õ?ßM?ßZ3?ßgb?ßt'?߁À?ߎî?ߜ?ß©L?߶{?ßë?ßÐÚ?ßÞ	?ßë8?ßøg?à•?àÄ?àô?à-#?à:R?àG?àT°?àaà?ào?à|=?à‰m?à–œ?à£Ë?à°ú?à¾*?àËY?à؈?àå·?àòæ?á?á
E?át?á'¤?á4Ó?áB?áO1?á\a?ái?ávÀ?áƒï?á'?ážN?á«~?Ḯ?áÅÜ?áÓ?áà<?áík?áú›?âË?âú?â"*?â/Y?â<ˆ?âI¸?âVè?âd?âqH?â~w?⋧?â˜×?â¦?â³6?âÀf?â͖?âÚÆ?âçö?âõ&?ãV?ã…?ãµ?ã)å?ã7?ãDE?ãQu?ã^¥?ãkÖ?ãy?ã†5?ã"e?㠕?ã­Æ?ãºö?ãÈ&?ãÕW?ãâ‡?ãï¶?ãüç?ä
?äG?ä$x?ä1¨?ä>Ù?äL	?äY:?äfi?äsš?ä€Ë?äû?ä›,?ä¨]?䵍?ä¾?äÏî?äÝ?äêO?ä÷€?å±?åâ?å?å,C?å9t?åF¤?åSÕ?åa?ån7?å{h?则?å•Ê?å¢ü?å°,?å½]?åʎ?å׿?åäñ?åò"?åÿS?æ"?æ¶?æ&æ?æ4?æAI?æNz?æ[¬?æhÝ?æv?æƒ@?æq?杣?æªÔ?æ¸?æÅ8?æÒi?æߛ?æìÍ?æùÿ?ç/?ça?ç!"?ç.Å?ç;÷?çI)?çV[?çc?çp¾?ç}ð?ç‹"?ç˜T?祇?ç²¹?ç¿ë?çÍ?çÚP?çç?çô³?èæ?è?èJ?è)}?è6¯?èCâ?ðs?ð)8?ð:ü?ðLÁ?ð^†?ðpK?ð'?ð"Ô?ð¥˜?ð·[?ðÉ?ðÚã?ðì§?ðþk?ñ.?ñ!ð?ñ3´?ñEw?ñW:?ñhý?ñz¿?ñŒ?ñžD?ñ°?ñÁÈ?ñӊ?ñåL?ñ÷?òÏ?ò?ò,R?ò>?òOÔ?òa•?òsU?ò…?ò–×?ò¨—?òºX?òÌ?òÝ×?òï—?óW?ó?ó$×?ó6–?óHV?óZ?ókÓ?ó}'?óQ?ó¡?ó²Î?óČ?óÖJ?óè	?óùÇ?ô…?ôC?ô/?ô@½?ôR{?ôd8?ôuö?ô‡³?ô™p?ô«,?ô¼é?ôÎ¥?ôàb?ôò?õÛ?õ–?õ'R?õ9?õJÊ?õ\…?õnA?õü?õ'·?õ£r?õµ-?õÆè?õØ£?õê^?õü?ö
Ò?ö?ö1G?öC?öT»?öft?öx.?ö‰è?ö›¡?ö­[?ö¿?öÐÌ?öâ†?öô??÷÷?÷°?÷)i?÷;!?÷LÙ?÷^'?÷pI?÷'?÷"º?÷¥q?÷·(?÷Èà?÷ڗ?÷ìO?÷þ?ø½?ø!s?ø3*?øDá?øV˜?øhN?øz?ø‹»?øq?ø¯'?øÀÝ?øғ?øäI?øõþ?ù³?ùi?ù+?ù<Ó?ùNˆ?ù`>?ùqñ?ùƒ¦?ù•[?ù§?ù¸Ä?ùÊy?ùÜ-?ùíà?ùÿ"?úH?ú"ü?ú4°?úFd?úX?úiÊ?ú{}?ú0?úžã?ú°–?úÂH?úÓû?úå®?ú÷`?û	?ûÅ?û,w?û>)?ûOÛ?ûa?ûs??û"ð?û–¢?û¨R?ûº?û˵?ûÝf?ûï?üÉ?üz?ü$)?ü5Ú?üG‹?üY;?üjì?ü|œ?üŽK?üŸû?ü±«?üÃ[?üÕ?üæ»?üøi?ý
?ýÈ?ý-x?ý?'?ýPÖ?ýb…?ýt3?ý…â?ý—?ý©??ýºî?ý̜?ýÞI?ýïø?þ¦?þT?þ%?þ6°?þH\?þZ
?þk·?þ}e?þ?þ À?þ²m?þÄ?þÕÆ?þçs?þù?ÿ
Ì?ÿy?ÿ.$?ÿ?Ñ?ÿQ}?ÿc)?ÿtÕ?ÿ†?ÿ˜,?ÿ©Ø?ÿ»"?ÿÍ/?ÿÞÛ?ÿð†@@	î@Ä@™@$o@-D@6@>ï@GÄ@Pš@Yn@bC@k@sí@|Â@…—@Žl@—A@ @¨ë@±À@º"@Ãi@Ì=@Õ@Ýæ@æº@ï@øc@8@
@à@µ@$‰@-]@61@?@GØ@P¬@Y€@bT@k(@sü@|Ð@…£@Žw@—K@ @¨ò@±Ä@º˜@Ãk@Ì?@Õ@Ýå@æ¹@ïŒ@ø_@2@
@Ø@«@$~@-P@6#@>ö@GÉ@Pœ@Yo@bA@k@sç@|¹@…Œ@Ž]@—0@ @¨Õ@±§@ºy@ÃL@Ì@Ôð@ÝÂ@æ"@ïf@ø9@
@	Ü@­@@$Q@-#@5õ@>Ç@G˜@Pj@Y<@b
@jß@s¯@|@…R@Ž$@–õ@ŸÆ@¨˜@±i@º:@Ã@ËÜ@Ô®@Ý~@æO@ï @÷ñ@Â@	'@c@4@$@,Ö@5¦@>w@GH@P@Xè@a¹@j‰@sZ@|*@"ú@Ë@–›@Ÿk@¨<@±@¹Ü@«@Ë{@ÔL@Ý@åì@î¼@÷Œ@\@	+@û@Ë@#›@,k@5:@>	@FÙ@O©@Xx@aH@j@rç@{¶@"†@U@–%@žô@§Â@°'@¹a@Â0@Êÿ@ÓÎ@ܞ@åm@î<@÷@ÿÚ@©@w@F@#@+ã@4²@=@FP@O@Wí@`¼@i‹@rY@{(@ƒõ@ŒÄ@•'@ža@§/@¯þ@¸Ì@Á›@Êi@Ó7@Ü@äÔ@í¢@öo@ÿ=@@Ú@¨@"v@+D@4@<à@E®@N|@WJ@`@hä@q²@z€@ƒN@Œ@"é@·@¦"@¯R@¸ @Àí@É»@҇@ÛU@ä"@ìð@õ½@þ‹@X@%@ó@!À@*@3Z@<(@Dô@MÁ@VŽ@_[@h(@põ@yÂ@'@‹]@")@œö@¥Ã@®@·\@À)@Èö@ÑÃ@ڏ@ã\@ì)@ôö@ýÂ@	@	\@	(@	 õ@	)Á@	2@	;Z@	D&@	Ló@	U¿@	^Œ@	gX@	p%@	xñ@	½@	ŠŠ@	"V@	œ!@	¤î@	­º@	¶†@	¿R@	È@	Ðë@	Ù·@	âƒ@	ëO@	ô@	üç@
³@
~@
J@
 @
(â@
1®@
:z@
CF@
L@
TÞ@
]ª@
fv@
oB@
x@
ۯ@
‰¤@
'p@
›;@
¤@
¬Ó@
µŸ@
¾j@
Ç6@
Ð@
ØÍ@
á™@
êc@
ó/@
ûú@Æ@
'@]@(@'ô@0¿@9‹@BV@K!@Sí@\·@e'@nN@w@ä@ˆ°@'{@šF@£@«Ý@´¨@½s@Æ>@Ï@×Ó@àŸ@éj@ò5@û@Ë@–@a@,@&÷@/Â@8@AW@J"@Rí@[¸@d'@mM@v@~ã@‡®@y@™D@¢@ªØ@³£@¼n@Å8@Î@ÖÎ@ߙ@èc@ñ.@ùù@
Ã@
Ž@
Y@
"@
%í@
.¸@
7'@
@M@
I@
Qâ@
Z¬@
cw@
lA@
u@
}Ö@
†¡@
j@
˜5@
 ÿ@
©Ê@
²"@
»_@
Ä)@
Ìô@
Õ¾@
ވ@
çS@
ð@
øç@±@
{@E@@$Ú@-¤@6o@?9@H@PÍ@Y˜@bb@k,@sõ@|À@…Š@ŽT@—@Ÿé@¨³@±}@ºG@Ã@ËÛ@Ô¦@Ýp@æ9@ï@÷Í@—@	a@+@õ@#À@,Š@5T@>@Fè@O±@X{@aE@j@rÙ@{£@"m@7@–@žË@§•@°_@¹)@Áò@'@ӆ@ÜP@å@íä@ö®@ÿx@B@@Ö@" @+i@42@<ü@EÆ@N@WZ@`$@hî@q¸@z'@ƒL@Œ@"ß@©@¦r@¯<@¸@ÀÐ@ɚ@Òc@Û-@ã÷@ìÁ@õ‹@þU@@è@±@!{@*E@3@;Ù@D£@Ml@V6@_@gÊ@p"@y^@'(@Šð@"º@œ"@¥N@®@¶â@¿«@Èu@Ñ?@Ú	@âÓ@ë@ôf@ý/@ù@Ã@@ W@)!@1ë@:´@C~@LH@U@]Ü@f¥@oo@x8@@‰Ì@'–@›`@¤*@¬ô@µ¾@¾‡@ÇQ@Ð@Øä@á®@êx@óB@ü@Ö@
 @j@4@'ý@0Ç@9'@B[@K$@Sî@\¸@e'@nL@w@à@ˆª@'t@š>@£@«Ò@´œ@½e@Æ/@Îù@×Ã@à@éW@ò!@úë@µ@@I@@&Þ@/§@8q@A;@J@RÏ@[™@dc@m.@uø@~Â@‡Œ@V@™@¡ê@ª´@³~@¼H@Å@ÍÝ@Ö§@ßq@è;@ñ@ùÐ@š@c@.@ø@%Â@.@7W@@!@Hì@Q¶@Z€@cK@l@tà@}©@†s@>@˜@ Ó@©@²h@»2@Ãý@ÌÇ@Ւ@Þ\@ç'@ïð@ø»@…@
P@@å@$°@-z@6E@?@GÚ@P¥@Yp@b9@k@sÏ@|š@…d@Ž/@–ú@ŸÅ@¨@±Z@º%@Âð@Ë»@ԅ@ÝP@æ@îå@÷°@{@	F@@Ü@#§@,r@5=@>@FÒ@O@Xi@a4@iÿ@rÊ@{•@"`@+@•÷@žÂ@§@°W@¹#@Áî@ʹ@ӄ@ÜP@å@íæ@ö²@ÿ}@I@@ß@"ª@+u@4A@=@EØ@N£@Wo@`;@i@qÒ@z@ƒi@Œ5@"ÿ@Ë@¦—@¯c@¸.@Àú@ÉÆ@Ғ@Û]@ä)@ìõ@õÁ@þ@X@$@ð@!¼@*ˆ@3T@< @Dì@M¸@V"@_P@h@pé@y´@'€@‹L@"@œå@¥±@®}@·J@À@Èâ@ѯ@Ú{@ãH@ì@ôà@ý¬@y@E@@ Þ@)«@2x@;D@D@LÞ@U©@^v@gC@p@xÜ@©@Šv@"C@œ@¤Ý@­ª@¶w@¿D@È@ÐÝ@Ùª@âw'§Ni'»fÃ'¿Ò_'©…6'³éé'¾~"'³'¾'µ(§'´4ã'¼Î¥'º
5'ħz'ÁÿZ'»ái'"º'À­'¸"v'ÅÌô'»	Ô'Á~U'ÄzÆ'¾ '¿í$'¸šÑ'ÆO%'Ѐ·'Îq:'ÍÅP'Õfo'Ö 'ͅv'ÈDT'ÉÏð'Ôù'Á'¹©'˨'ÈÚx'ʐ '±'Ái'É.9'Æ«ƒ'¾Oâ'ÍXZ'Âê'Æμ'Îm™'ʏ'ÂF÷'¾Ö'Û™'ržï'Û'Ÿœ…'™ï;'gë'T-('"
'¢ã]'»ƒå'¹Ó '´WÄ'­ÚÙ'»'Ã^þ'Â@6'Æ	_'ÅÆ'ÊK¹'Á+'ÉÄÿ'Åm'È
á'Ì9Ø'Òx}'Ì"³'֋'ȳ¤'Ð2.'ÎK'ÐØ'¼*É'À‹'ÆŽ'υv'ÉÂ"'Ïé'Æ~'Á"¤'±@®'½i	'È­®'ÆԔ'ºÛE'ºQ•'¼†'´¨g'³Ì8'Àh°'Á͊'·#ö'µØþ'¯w¢'¯½y'¯s'ÀG}'º´‰'¹T'Á5Í'Èè'ĵ'Ľ'·?J'¶"Î'Årx'Ä).'ÀÚC'ÁÉû'ÄßÃ'Æ+3'¼FÁ'¶¥'»ë'¾ð'¹L}'½Ù'ÂL'¿Æ›'¾Çñ'ÀÈ'Ïj'ÆtŽ'¹´ì'½b†'¸ún'¸àé'»•m'¨¥'ªÛ¶'­V'¹G®'¾Q'¶-Ý'À'Á-T'½°¸'¼@''‡'ÆF§'³%ø'¼""'ÍLÎ'º¢¬'ºuŸ'º|B'¨~'³é+'®áF'¤·<'‰4'™`Í'ž''š9ž'‰ÄE'•['›ñ'‹	M'"ã'~ëÒ'‰œ'‰µá''@''ŠBÂ'€C'…~<'ƒû''«N'ž}'ŽzÅ'"k'Ö['¡<'˜:¦'Ÿgþ'›ùB'˜ï'»jx'­(''Ÿlù'I"'‰|f']}'"ï<'""é'†Tï'ˆû¥'Œ`'"Å 'Œ˜a'œ¯ü'•Q''›'›±ý'š|i'­®'¶žo'²$u'5ø'¥'Ì'¢à'žÀe'¨5ö'¢=['–Ý'¡¹*'±P1'¦.'©ôù'¥Õ '§¡'¬
Ð'³…'¯†'²Óè'¥ÃA'¯ßØ'­.¿'¦›Ù'¶Èq'´	†'¯Â
'®¤Ì'¶ÞÒ'³@7'²b!'§Ç¥'¥Ì"'¥¬Ý'©«k'­i;'£¼g'¦ô²'±¡I'£#W'«ì'¬íU'©E
'­P['­øB'´'²ØÅ'µ·~'³òL'¼u''¼iõ'¸'Áå'ÇV'¾´'¹n…'¶˜T'ºô'ÂG^'½7Í'·!z'Ævê'ºl­'¼Õa'­ü¦'¨ÀÏ'¤Î&'ŸÙ'¢ƒÑ'ž©'®<'³ž'·©'«•8'ªˆ"'žU<'¨G'«´X'¨'³ðF'³üT'¾('»1'¶nð'¯±Ø'¯¸-'·›®'¹#Ç'É®'Îw9'ÄI'´ÃÈ'È,<'¹"ü'»Â='Á.'Å+J'Æ^°'½YØ'Êü'Ó
›'Ð#W'ÓÐ'Ëß'œQ'ÅÑ'Ô'ÉLŠ'Ìâ±'Ï-'Ðñ'Õ)¼'Ìé"'ÀÙ'¿¥Ä'Ä\'Á&ã'Ô;'ޚx'çÃW'évr'ÚÁÎ'É7¥'ÄÚw'Æß'Ҝ—'âA³'ä?F'áñ'áLò'蔾'Üç†'Þ6'Ï
'Λü'ë{"'ðTü'Ö_''½!'·Ò|'½
»'ÆJÁ'µê½'¤a©'ªÛÇ'°
±'Êï'Â*''¸T­'¼Lq'¡'Æ'Áž²'¶Fp'³z'¸Þ‹'Äc'Ðìë'Î`'Ⱥ'ÇÙ·'Éy'ˆ}'ÔIR'ȹÍ'Ñ['͞Ì'Ç)'Ï5('×ÞÝ'ÞÊ'Þî8'¿,†'À™¦'Ê2¸'Â:?'ÌM'ÉóË'ÆîÄ'ÇÑî'Òä'ÆíV'ÀŽÑ'¦l'ÈË'˜''Íֈ'Ð!ô'ÛP"'à^'ͤS'Ó0¥'܁C'Ú"Ü'Ùh°'æ#•'Õ¯'Ѓ'؃u'Éb'Ö 'ݶ¹'çGP'ÝÉô'Ú&ƒ'ނ5'åþ'Ѝ$'Ë®'ËýU'Ñæ~'ÌH5'Ò€'Ùù'ä¾5'ã.'â–÷'ÛRN'ß	«'ãMÅ'ìE'ÛK$'äº'àB'Ü
='ßù'ã
Ó'å¥æ'ãþ8'Öæ$'ÞÒu'އˆ'å܊'êzj'î\'ëÀ'éC˜'ØË­'èv(''ëø§'ø×þ'ê['çHO'çe''ìL°'úSÒ'úyU'÷ø''ìS'ðі'óf''êϋ'çÕé'éØî'ò…E'î?í'üÈ£'ðÀ©'ã@0'æp¾'çH#'èðˆ'÷"'Ü @'îj'÷ý'ô`('ùël'ñå'ê@"'óý:(pT'îKW'ôâº'îÀª'úۇ'ý1V'ñ/µ'ñ…F'õõ(`«(d'ý,'øÒ'ÿ`'ôTO( <'ôé'óáq'òÚÌ'ì…,'÷z4'éÔP'ò"l'õiÄ'í*¾'öëG'õƒŸ'ç­È'ãYä'ë·y'å«'쩨'ûÇ'ëo7'éÇq'í¦4'ÚáÑ'ô
(×þ'ù©'òš'óÂ|(	"'øk'ù¶'ô¦b'î·C'æY'åò!'ëß'èý"'ã™'èo›'à…u'á"ã'ç'4'߃'ßT–'â˜è'Ü·'âù'äbí'ðEÛ'ð÷L'æˆB'Ù·0'ëðz'Ûâb'Ûü''ßÔM'ÝL'áÑ¢'áYM'Û̀'â¹µ'Ü»·'Ô o'ÎYÀ'áiE'ÜðÔ'ácí'ܜ0'á•E'ßû<'ß*
'æ~š'âÅ	'ÞA'ÝÒW'묵'çrø'âÇ<'åtS'çîi'î	'åâr'ïeq'äk©'ãE%'聮'óÝ='ÿ­J'õ|ï'ï(@'àY·'î,,'æ´^'昺'è¹³'ëâ‹'ïtä'ùc
'íoS'ík}'î ì'Þ¶b'ãc 'çlÜ'õnA'ú*Ý'çÖß'õõÌ'ðË'ò't'ïÛï'òy('ö¬ª'õmÜ'öì'ùƒ'ût'ôj'ü®Ò'ø5'ü''ðÉã'ún'õ×:'ó¤Á'þ'Ù'÷`Þ'ü[Á'õ½¢'òYØ'û{Ä(Å(:Â(É(''ø(!	'ýœ¨'õiÔ'ôíÒ'û=¯'ÿ°='ÿ((a×'øõ'þEó'üÒà(X¸'ö0l'ø¦r'þw(U'ýõ''üN'õ|8'ö[p'ù{'éÃw'ã*ô'óÔª'óñ'÷Dg'õ—L'ö(`'ù¥(º('ÿõã'üÁ×'ýéî'ú¢›'çÊ'̚'ܚY'ò¼@'èÝÄ'ìsÖ'÷Ú'øüã'üÕV'úÅÅ(ª'ö+
'û¦É'þ{á'ìzß'Ýõh'ﲡ'ÿ¯'úÂ>'î8s'ìΩ'÷b¸(›¯(Âs(˜È'õò}'㙔'òù6(.](ç'þ†'üZž'ùܐ'þ|–'òœ 'äÏ'õÄO'øŠ(y'útÄ'ëO)'ëØÅ'÷Óa'þßH(ºC'ú²F(dÞ(ÛN(0`'ü–a'ìËe'üx'ÿ¿v'÷èÑ'ìÿ&'Ö.º'ã²M'ì5Ä(añ([™'ÿ'Ÿ(I'û"£'þÅë(-^(R'þ/Ñ'ýý(Õf(Þ©(Û±(V¼'ÿÓ«'øLY'÷œ4'ûYp'þÄT(ž'(¿H(˜^(U.('¹'ÿºÝ(ÿ(óÍ(Õ!'þ^e(ڛ(È]("{(D'üåS(Â("Þ(hÅ(®,'ôŒ'ÙE~'ÕÄH'Ë7'¸¿''½^-'Â(Ÿ'¶‰'¹Cß'Ço'Á²Ç'»Ÿ˜'Ñ-ó'Øë:'ф¥'Ï
‡'Ýÿ'åÆr'ã|ù'ß(Š'æ3;'ñ8'ë.3'àO'äÏ'êE
'õÓp'ä²'Г¢'ÒM'Üó'æô'ãÛÙ'Ú~û'ÚðÒ'Ûë'ßFç'âyƒ'ܵo'ñõ'öæA'éï+'âFü'ã§k'ñæ'ô¾'íAÒ'íÇó'ñ*|'êÜß'îo'ë¹B'â~i'ä#½'øö•'ù'¥'ûo['î('؀£'ÙJé'Ü
B'ä¹l'ãƒ'ééí'÷ù8'ð˜Ã'ì"‹'ûü$'û—'õ°¾(f5'ûÌå'ðÂ'ìaÇ'ú¾¿'ÿ«<((l'úáI'ýM'ïª)'î"#'è#O'ñ 'ÿN'(ùU(ʃ(¹'ø¾y'è'å+'ð—h'÷¡ƒ'ïƒA'ﵘ'øÔz'ò''ì|+'ëª'é¨Y'ò`Ÿ'÷%´'ê|5'ûæ}(Na'ï#ç''ìDx'èIb'ô‡¢'õéŒ'û<}'ö2'ñ®'ï'÷gÕ'ü˜i'òd'ì  'åej'á9ü'ë7}'ø"r'ø¤³'ó¨-'ê['ú3ÿ'ú~\'ÿ†»(Ä'÷§Ö'ó‡m'ïA'ëE'ëë'áµé'Üê×'ê7 'úŸ'û¹Ê'îu$'ë‰s'ì³5'å8©'åóI'ìèÿ'û'õ²ý'÷ë'ëìŒ'í´'홻'ú·¬'óÜé'òsô'úÂG'óÓ'ëýº''ìgí'÷ÊØ(/ˆ(vµ'ñ°Ò'ãö='á´s'Ôlç'Õ Ô'èm¡'åõÇ'í\ß'õPš(0Ò(g'ÿ¦8(,(µ(ڙ(Ne'ô›Þ'òd'ô¾'üs'ù½8'ó¤m'ìÈ'åµ»'ù<¬(8W(Õã(¹'ÿ'óѽ'ûîõ(Ð'þz'öÙF'è¸'ì~Z(%×(Ç(Ÿ¡(õR((`(`(éè(í(™i(`$(ˆå'ý'ö'ò'ïe©'üÅü'ýê 'òÜî'ü(wg("!(°(BÝ(Ï5'ó¨Ð'ù=(‹€'þßÂ(Í'û\µ'ñï_'òQ	'ùtû'ô`'ü(ÐE(E(ýz(I(ç»'û
Ü(&(ø'ú2ø(Ïr(Íì'ùâ'÷cC'÷,è'õè'ù×<'ÿ­›(N°'þ<M(2e(Zp(¢'ñU@'ý&
'ûâ(Å;'þLû(­«'ù¼'øw¼'ö–Ê'úDq("ë(âV'ýË'öù'ù´(%¥(¦h(`ë'ýBc(sý(«u(Õ­(tæ(+D(Ï®(D,'öÒL'õñq'óZj'ç|h'õt'ì9±'ój½'ÿ´º(W(›}(
£ð(
ša(
1B(b5(y(Ջ(¸(k(ŽH(à(©ƒ(¾ƒ(œd(Jù(ÖV(‹(k{(Œ:(÷''ý3}(|ò(þ(Ke(Ê(³·(@û'þ¾ñ(+¡(|^(îù(þ(Èa(š#(÷y(%((-ï(Z(!f()¨(_='ûï'ý³¬(Ææ(Å}(œù(X~(	µ(Ø(g0(79('(Zl(ïk(ƒ(q(	O(L­()(ç–(ýI'ü"G(uÊ(ÉI(°(t‡(…(	ê¥(Nó(¹¯(
_(Õ#(1¾(z§'ÿ?&(>û(6(fO(.'(í×(Í/(
ŽR(_(ûf(NÑ(·(¬8(i~(¡(Ç«(Õ[(¤ž(V~(–¢(H(
¢(MÒ(}(±è(ï(¬U(Y=(Ì&(Oû(à=(ˆï'ý7¾'þuØ(±º(ð(–¦(—(ÅS(ƒ¢(ª(n(1(Q(߄(c'ÿ´W(@°(_È(ǯ(.ë(Ô='ý}A'ÿi$(fp(LX'ûLª'þOp'ù}f('¼'þCN(&'ý_Ò'ú4T'õËF'ñ¶×'û"'ô¿‡'÷'õ"'ò'ø¨¯'ütF'÷ˆN'ûý5(d_'ü(='þVu'û°(ñÂ(Y"'ýð'øÅ'ð²µ'ø|'ø¥1'ïñì'ö§'ôŒ'ðŠ'ù¡(qÛ(Ÿ^(GÆ(8'ð·O'øš(
d(ê(éÜ(pn'ý_±'þÉ'þ¸•'û"é(Ã8(ú'ò½o'ôJ'ö,N'þ¢'þc((Àg(Â'ø3–(ž6'ô[µ'ûDo'öû'ÿÓC'øÚ'þ	ç'úH''ý[Þ'ôøº'ý	é'íEj'óœŠ'ùZ0'ÿ>h'ý"p'ìãç'ùô%'ûU_(Èu'ý®(šC(%'îh'òž'öo§'öt'ü)­(Æ,('úår'ú#'ù)i(Ý'ü'ý'üá'ùHC'øœ''÷ÍO'øŽÿ'ø˜x'ù!'ùÜþ'ûáw(ǹ'úA%'ýV#'þ «'ñ5'íþ7'öò'ðD€'îÆq'í(¤'÷^'ì|n'î\2'óõÒ'îþ»'îޅ'娚'ÛÒg'Ån'©[ˆ'¼Ø½'Ý2'æL~'ބ='ÒO©'®ê~'Ú'²"d'ÒX°'è|Ô'ê;C'ëR¢'ìãB'ï—I'õq'÷%V'ò0æ'ìy}'ð<¹'ðè'ðø'î‹'ðþ'ôÓ¢'öqÌ'ø¥'ó''óF'ûÅ'õ¬'ó'©'÷©J'ü''÷Ý['ó{1'öƒ»'ùÚ°'ù¶Ü'ùT'÷#¨'øöe'õxò'ó¤Š'ó'ôáü'òh¡'÷¹'ò¬>'ó;f'ó"'øzb'ú\'ü±T'÷²'öŸ¾'÷ÃQ'ôD'ö¨i'ôC.'ö ç'ùÈÁ'õ¼Ÿ'óR¤'êbc'éøL'ñË'òD''ì»['ãõY'ï™>'úéÁ'÷F'÷>Û'öæë'ú:ü'ù''ñ<'ä,¶'ì..'ö'#'ùãÒ'õ¸¾'õ¦w'ø¼+'û8Ý'ý«Ï'÷Ej'õÑ°'õÏ·'ô¬'ñ
'ìÓÇ'Ø"'¶¾˜'Âôþ'æã'ñ)'ô:i'ðÞ'ò?'òXD'ñÚ'ñ­ü'òª~'óõ'óc:'ôúà'ïâý'ñÙÿ'ó,ƒ'ûwé'üš'õ`'öPM'óµ0'ñ¨À'é^F'Ð3«'£He'£™Ô'Ñ_Í'ácC'æ$ð'î—'òQr'ïôM'햰'ð
'õºs'ñÔ'퀔'ñ…''í'ï‡ù'îð¯'çƒ'äy 'ì]±'ì'_'òw'øõD'ñLN'êžU'í'ñ^
''îŸ$'ï'
'î²'îàú'ï̙'í·¨'Øhá'ͺj'åü…'î¹A'ëêj'ô3h'ôý1'ês'ì·¹'îçy'î,+'ï3''î?G'é¶v'ïß]'ïÉ9'é™'æ^b'áêh'æEù'á«|'߸"'ãñÚ'灃'äÄ'á0$'á}n'âç'Ëx9'ÅÃ'ÕÍ}'ál÷'ãùA'â™ä'Ûí\'ÛÁ'ٔy'Ø3'Ú?}'ß¡F'Ü'¡'áZã'ÚGw'ß(f'à*¹'ÛZ'ÞË'åN±'å}ÿ'è\'áXž'Üâ-'âb¦'ä4¿'êêž'ëì
'æÓb'âÈû'çÄp'ë1í'ï+€'îo+'éÿd'è\~'Ü<v'àìr'ê'îèÈ'â"o'à>'ÙSÕ'Ùë'àù&'à­'çˆ'êÍ'æv'ß´X'á"O'ìB?'ð–G'èï<'éV4'ìàõ'ç€x'æ_f'çÔ'çT'éõ5'éÅÚ'펃'ëYQ'ë2a''ì°³'êU'ëÿˆ'ìÃ'èI—'êƒÁ'ìuø'êG.'ãáŽ'ãÖs'ä`'ã‡\'ä•Y'é™É'í{'ñ,'èòƒ'èÛñ'êEÓ'íZ¿'큍'í''ç
›'ëu—'ïk4'ïs"'í…Î'ê‡O'ñ!à'ïYw'ìg''ëxç'íöu'窽'æ'èq''ê`Ó'îÆ'ê5è'é?Ê'èqö'åÊ	'ßù€'çÙ¡'ç`'æÈL'å`~'åP\'ã'áTt'ãé2'ê¢?'æ@Ö'ä¯í'æ½'äéÞ'è0G'éÜ$'äF™'ç'èЌ'çPW'à¶w'×ûP'Օw'ÜóÙ'ÚØ`'Ý`'Ú¸‡'ÞU|'ã"'ܨ='Ùw³'Ø£'Õ=&'Ïn'¹èº'º¸Ç'Ð 'Ù!™'Û[é'à¢'ã[Û'ä å'áñq'Þãœ'ݨÇ'ã
ö'äÀ–'á<Œ'áI'áD%'àÕ'âE'âOp'âOÂ'âؤ'áP'á‡'⧜'Þk]'ݬÛ'Ùô 'ÍE0'­W*'¶z 'ÔÃ'ߨs'â'¶'äo'ä¬Û'â'&'⑷'ã.Ô'ëT'çø¥'ìæú'îd'æœ'æRg'äóZ'å¼'ëáÔ'ê½o'ææ­'àÿ…'â"'è'èJî'éz^'ëÁø'ð6
'îf'ê.Û'âb'ä;ð'çpO'âà|'å€ã'æÛ}'âŠ6'ãh'Þ/d'â‡'äx…'æQM'å^«'ái'ãE'çlÂ'ækK'åÄþ'ÞíB'ÔL7'ÙvL'â:'æÃk'ãˆ'áŠà'ãši'ßí™'⨪'æoø'ê''çH	'æP…'çg'æò'èX©'ä|'㈻'áOi'â¤m'å½'é!'åZ7'ç² 'év
'ê¬è'ç{]'åEs'èmx'ìJ4'çѽ'áý1'ãk'àÇÙ'èo)'ìj£'îŽð'ëü'ëXs'æW'è'è'èŸ?'éBÑ'ë=z'äLµ'âDß'䇋'àÜa'ãfµ'è¾Ú'æ)''ä~'âë&'á^æ'à˜'ßK
'âǵ'åàY'ã¹*'ésr'â` 'ݛA'Ü 'Ý|'â2•'å·-'ãÈZ'â÷^'×z
'Û6'áH‰'àk™'ßТ'âxè'àè'åfõ'áõ{'á°î'ãV1'àê''åve'ã!ª'á{ê'èÿ"'å´'àñ·'á'ßcÔ'âyŽ'åŸ×'áÕ'å_‡'áž'àbü'âàþ'èm'çŒ'ç
='å3Ò'Þ'à°'ÝS'á®Ñ'áJ'ãŸ'àÓ'âZ½'ä!Ï'å¶'åJ^'â9±'Ýíª'ÜÖ'Þà'â$3'æùl'æí«'à¨N'áz&'âÏN'â%'ã~b'âé'Úîš'ؕå'Þß='æQÄ'äҌ'àáª'ßÞ¾'ßúÀ'ßÎØ'ÝV'Ûߒ'ݖ‹'ßEB'Þlv'Ç8'»¾ò'Í?S'ځÿ'Ü¢'ÜÄ@'Ý´}'Þ²±'Ö2b'Äk'É\ 'Úc…'äÉ'æyd'ßæÕ'ßqƒ'àFb'áR['Ý]‡'çi'äaÐ'吥'áìÁ'ßRÉ'ÙgB'Ûi`'߀¯'Þ9/'Þfš'á'Þ>î'â'â#3'ÞSô'Úáp'۟ö'ݲ'âë¢'áîÜ'ßÔ'Ù~5'Ùò'Ûû'Þñ'ÜN•'Ú×¾'نÕ'Ý'Üpœ'Üd'ÜÊ:'ÙÎ?'Ô,ñ'Ð(é'Ì߈'Ö*Æ'Þ% 'סÐ'×í›'ÑGð'ËR£'¼8š'º"Â'ÊÊ'Ó^|'Òþ('зà'Êúž'ÁøÜ'²ñ'­ºd'±WG'¹Å&'»M'½D¼'¿F'»€%'³±''µ¿W'¿±û'À½2'½¹#'߂'¼Ù'»Ä'Åýê'¼în'¼S1'½"Û'ÂTð'ºïŽ'³À±'­©'³¤˜'³ç'®…:'³\'¾·$'½k"'¼áß'©Æ '¶³'Àõf'Ã0'Ãcx'Æý¦'³éâ'µFµ'¿F]'ºÊ'´»V'±-'½–ø'¹‡M'½AH'È¡>'ÇL'¸}Š'¦¼'¨éí'½#U'¼"é'¤c"'²õ'ªg'¶(×'ªÉ¿'©¤€'°†¿'±W»'­'ªôA' Lr'¸2Ó'¸Öœ'¶›H'¶	0'ÀKM'¶''ÄÏ'¨Q''¹´'¶dç'±éë'²'À¯''­Ù™'·³'°Ÿ`'¾˜è'ºã'±º3'¿ú'Â%'‡Þõ(›'¼Ñ/'¡•'¬T'¹Wƒ'Á¼V'§ú'—óÊ'¦):' ×'¹¶'°·|'µ0['¯êÇ'´ä9'Â&j'ȲN'³#ï'Ë'Ã»'º/'¯<'´w['¥{¢' ÏW'¬6('®fé'"ä½'š±@'¡óB'Œ‰é'¤jœ'±¸E'¡šÇ'•ù"'¤G$'£Àß'˜ú#' 6~'˜'' ßz'°¾''¦ö'¹D†'£"'±8ú'²$Á'³'½±h'²ÙÉ'œ]u'ª"¼'©í­'·v'ÙmZ'à\S'¶Ñ€'±su'«Âz'¨Ì'· Ã'çþ'ČË'¨‡'®Ìs'l¸'¤¨<'®¢F'¾U'®7'¨È8'ª%m'­Dx'¨™Å'¶A'©?*'¸ß'Ò;E'àÏ'×.'¶º'·BR'¶ã'Ã"'®zý'§zå'°£T'¢õó'¡æ'ªM"'¯ÌÄ'­)W'Š,è'Ÿ4'£j'ž™}'¤%'›ˆ '°Í&'É:@' =1'\ì¡'"i¦'œ9ª'©%Ð'°Œ'Ÿñl'–•P'£sÕ'¥d´'ž¥'¥Pû'©£('®ÿU'³ô.'šîa'›ä¾'ËxÙ'}l›'Œ#û'ŠGš'•dr'¦O'¨mQ'¡G»'«à_'¦ƒ7'®L™'°T›'¢Åæ'
Y'uÃ'™»'¥ È'¬Ò'ªçd'±yÀ'³U»'¡3O'¨>å'¦˜g'¦ƒ'¤c£'ž;'œˆ'œÏ¢'Õ×'ž_¿'Ÿ"¸'P¼'ŸË'¢›ã'¤©V'§#o'«ú'ª[ú'¤³r'Ÿuc'¡U'¡¯:' &}' eÀ'œX 'šyX'šÔ—'žPÄ'¡"€'¥U¶'"f' þx'¥Ëô'¦¹'¥¿Ý'¥Èý'¡¼'¡·'¦ ‹'§$'¡•Å'—´'ž;j' f'‡'˜9â'—þ'˜`Þ'f'œ‹È'œåU'Ÿ^6'œwì'"&'—¢¦'œºp'£4_'¦9['©z'¢³—'—´@'"Ûö'•Z' ‹'ŸÝœ'œ'f'•{q'—='Ÿ'Ÿc-'¬ý'š=±'™ÑÙ'š_	'šO½'™œ'›»'¡Ñ''§D'ŸÓz'šør'Ÿ"˜'§R' I¶'–²@' i' Š;'žò¼' Ž:'¦té'¦~P'¢¼¬'¢òŠ'žu'•ª‰'™Ò'¥œ­'ž*u'š­'˜qó'–ò'šÀ+'¡´Å'£»¹'£(' ì''—8o'ŒSÛ''Ôÿ' ¼•'¦-G' N'ŸÌd'¡ó}'œ}–'œÙž'Ÿk'¥¸'«kè'¤¼'š–³'™~'™W'œÊß'Ÿ'¢
§'¤~¥'¢RÞ'¡''¢Œ' Ü
'Ÿ—Í'›[''›¬'–Ü'›‹'šU0'•¡4'"^ß'šØ'šÉ'œö¨'ž$_'œkr'§,A'¥ ¿'›¨'¡Ç'Ÿ®¿'•r'—'—i&'˜ÃX'"~B'–öî'šÓ•'–?'—¢m'šÖä'›?´'›%Ä'›\>'¢o§'žqñ'šƒÓ'™'˜Ë'›Îö'˜³R'–PÙ'›Xµ'"fŒ'–|Õ'™©a'˜ñ‰'šûÃ'›Ë'ž'›1³'"P¤''ïˆ'•¾'š!K'—§Æ'•`q''
Ñ'›cµ'›/¥'šõú' "I'~ò'˜àY'š.'™Ôó'›Ç'šW½'žtÔ'Ÿz
'›'š'›-Ë'œt'•Õ±'˜…ö'œçB'¾6'›N!'—'œ»m'Ÿ¯›'Ÿú'šÇï'—ž§'›6'ŸQ®'›•õ'—w¤'™r´'›"C'˜í˜'š©˜'œ'¯â'Ÿzf'›¾`'Ó‹'zù'ž~¢'c'''œ>l'›s­'™g©'›ßÀ'—ΰ'–ìƒ'•úS'š²F'žT#'žiš'ŸF1'žä'Ÿdâ'Ÿcg'¬®'›b½'›n9'ŸXÎ'›Ï3'›3
'™™'˜å.'=#'£U 'ž´ê'™§'™§À'›µ '›ß$'›E–'Ÿ;ö'¡&Š'Ú{'—	'•Ï™'›P'¡ÎI'žo@'žÝ&'¡YC'š£'ŽÇÔ'ŒtÖ'‹€´''¨]'œn¬' Ø7'œOD'›®Œ'ŒÞ'œš>' %Æ'¡%x'¢©I'ŸH"'Ÿj9'œKã'â{'žß$' öª'ž‹Ù'š'V'šq;'¥Œ'š‹'–Já'™Ô´'›¡.'›•'šcû'™ìx'›tg'›¦''	é'ž‰*'Ø÷'ž*›'ž¹‡'›Î3'˜›'"Æ('–~?'˜#e'œ:"'šÂï'›'—À['™Šý'š'›_à'œÁ'šÍæ'šId'œÖ'™Ÿß'›ÐÉ'™sx'{Y'™ªˆ'šJ¹'˜Ýq'"æþ'•½Ò'›F'š8'–À'—¼°'™õ'™W'™î)'œ['œ'c˜'žþ¢'œe['›´'œ(U'™»a'™03'šQ×'åÿ'œ7á'›Úá'¡s@'œ7À'˜û('–"X'™bu'žX?'Ÿ–Ë' áî'žu'Æ9'š*½'™ÊW'š²œ'›E¼'3'œ~'ž'JX'H'™ŸÁ'›Q˜'›2
'œ"¬'œµ—'Ÿ·Ö'äf'šÊé'™HC'›' '35'œK¶'ž	¥'˜ðÖ'›ó'žÌ/'Ÿ‡*'Ÿmx'›"°'™d´''"k'–çL'ŸÓÄ'ž»¼'¡È2'¢'£]³'ŸN'šã'š²'š'˜–ç'›©'™ý '›" '›Hy'–É'—%
'œëk'M''ŸÅi' ‹–'žŽ'Ÿ'ŸQ'Ÿ=†'›É-'›e'œb0'žR'›Ê'šßÖ'œ½'­g'ŸœÏ'š
ë'™u'šì]'žfB'œû'œº‡'¼,'ŸM]'—Ə'"™ˆ'—¬
'œq'˜Ž—'šß^'('¢ˆ'÷'ž•P'œ§Š'Ë"'™ß'i3'¡y¼'Ÿ¥,'-"'˜ðÝ'›»V'¡Sh'¡²'šQ'•!ã'—UÒ'œc:'›¦'šêý'ã@'›ÞÕ'–åæ'™ˆ'Ÿ1J'¡GA' Ö'œ'œç'žñ%' eí'œ¾¦'™ò'™'›t1'ž…Ö'¢|''Ÿ^u'Ÿí{'¥æ'˜øW'œÿ'qþ'™h'<u'ó'›‹'ššŸ'›7Ä'˜»®'˜¼†'š	Þ'®×'šK4'—Ü'›ª'¢-'¡œ'žU÷'™¼'™Æl'—wñ'"²‡'"A''"˜'"•'›Cg'—Ö$'•K'™Ž‹'˜èr'™~'™/û'•÷€'•¿'›‡–'™øˆ'™'ŸJY'žB1'ž]'™v;'–6á'—"v'•œ'˜"ï'—è*''ܐ'—H'›pJ'Ÿn\'›w¸'™Ìñ'›4%'œ'l'žq«'þF'•H¨'A)'Ž"‹'µ]'"‰­'"÷'šè'—
`'™RF'˜¡å'—QH'"øµ'˜ˆ'˜?P''Ž¬'•ô'™C$'™²î'›r›'¨€'œ€'ž'Û'›¼Õ'œB:'ž*R'šá^'–³g'—Î!'—Ö'š}W'˜'›^	'›Iû'›ßÁ'šš''™ð'˜»®'•ÝÑ'—Á.'–ã'•¤;'•²I'œš' l'›™¢'›{±'œ¿Æ'žr€'™-U'–'1'Ÿšœ'â³'œF'›¾G'š"ò'š«è'œg''Ÿçò'œJ'•ÿÞ'™›ê'œq6'ž!™'œ§ú'œ"Q'šwN'™‰l'›¹#'ú'›¦Å''›m÷'—û>''‹Õ'"«»'yM'Ÿ²'œß'Ÿœ' "é'™åø'˜d¶'›i:'™˜á'ë'šz'šÀ'˜&É'")'•—<'š"'™Ûj'œ%‹'é'œ×'™ÙP'šú,'Ÿ]Æ'¢Ó¤'œ'×'œkØ'˜<#'™w#'—Øå'"wæ'b'•Vb'—¸h'š°4'›¬v'—òú'–ñœ'›oü'›KÕ'›ög'šs''
j''fÔ'"¯''˜P.'™ð¶'–ÁÏ'•¯'™Ú'šõ'"Í™'˜dù'•Y
'•ƒs'˜ïW'˜È'›ø!'™ÎÍ'œâR'ž
M'›»ˆ'™xQ'œ'…'œƒš'™<»'•S'˜å€'žE'œòà'Ÿ`Ø'žl'œ!â'—î»'•R¥'˜"o'›¶Ý'dç'˜;f'–~'™_k'•G'–''–'"Îj''/ª''o'"2å'˜`i'šF)'š'™9'—~'•Q~'˜w''™ˆ'–Eq''"¼'"I'"×–'—ãC'–ÀÄ'—Ê^'"%ô''÷)'",Í'—£
'—O–'"ôË'"Ï '–
'˜§j'•ü#''³y'‹£.'Ž\{'"R'—ϯ'—È'•ÍT'•ˆ;'°H'·'–6º'•¸—''lc'""'•ñ¤''{'üp'Œì'¿¾'"'ŽÆ–''[¤'•5Ê'–"!'–E''É]'–ú'Š#n'Á¥'‹¶ø'ŽØ—'"Yó'Aù'Šm'‰­'ŠFO'þÛ''~:'Œþ"'{b'c'Ž*'Š$'‡ª'†{Ê'…"F'"	7'‡_Ï'‹|x'Žé'Ã'Ž°t'‹EÆ'ªŒ'c='‰j$'Š¬U'…—%'‰—'ŠòÊ'‰'‰äR'‹"+'‡Î×'…ã'"æ'†pµ'Œs0'‹ýI'‹VV'ôç'†"''Â/'†è''3Ê'49'‡ä0'ƒ'''7—'ˆÌ¶'Žy§'Ž'Œ×	'‰2'ƒkE'"'k'"^+'†Ñ'‡
ÿ'ˆ‡L'ˆx†'ˆ¬'‡Í '…0Q'†Yó'‡n¤'†å'†3‡'€!¼'yÄc'v8³'ƒs'‡òã'ˆ¿û''áë'°Z'"(k'€–''£]'†²'"M,'"}'"œÊ'‰'ƒS5'€x'z%¥'s'}C½''''…õ'"h'"±'€ Ý'i%'kj,''ËÈ'{´'w¹^'½Š'"W'Ž+'yf)'wm't:Ý'wsë'€Ÿ>'v	ê'jÙÔ'kêô'pF'€c'zÈ´'vSN's\ö'q{'{·Â'~‹ç'1"'s‡@'lR'z:–'|pî'o*M'o_ž'q~'}'~û%'k<'fX¢'pí˜'t‰&'yº'…Áô'y }'nNç'jÎ`'g¬Â'bæ6'``W'pé'wn['v"|'oAó'k°@'hÖ'e	
'hÖV'b•'`Ä2'hi¿'l·p'{¾&'qÐn'g©À'`ƒ]'i}Ç'hBÿ'YòÊ'_
'j-9'gՅ'^ý±'co'cÇb'c[{'`îo'gž'r('m‡'`;£'[O"'j]q'bJi'`h('h´'q,Œ'lŸ%'i:']Lœ'[ï"'U\è'S¾'\PÛ'Uþ'N$Ž'I¹'[ea'\"'Záu'e4þ'bÿ'dEÂ'Vc!'O4¼'Vc'V'{'XÅ'ZU']w"'Yg'MàÂ'S 'Ph'U$Ã'U‡'h§Ú'\…Ë'Pª6'_Ôa'aˆÓ']÷'T'^	K'Yšý'NÇÌ'M½X'JC¼'Mc'JD"'Pw'WÚ«'PO'J'P³S'ZUv'Píf'`,.'Y8'Tæv'K¦I'J("'EâÀ'W·²'Qß³'Ep'LÞ'ZFg'UýŠ'S_N']ïN'_Ì}'`ÉÍ'Yâý'@ú'NRÆ'J·Û'L ]'2ÑL'TWÓ'\-R'YŒ6'i†ÀÀ'FÑ_'A'-#w'".'&U'-)'3®'>è'6
2''L,'0"·'>¦²'G`í'O+'>?'2r	'&ÑG', ''9/T'8Ë¢'7!'9ž'<Úâ'5…—'?y'4mo',9'4)Á'/Ìb'(Œ"'-"x'.u+'&r''lÞ',X¨'6''7÷›'3'Ò'CND'E•ö'%ù3'(9>';•|'1nÀ')+'"O'!O‹'7i4'OúK'*+˜'$_ê'5id'GP¼'O±·'2ÑS''ZS'ÐÐ'1«;'2Ç*'9üÁ'7…'18C'5dÚ'/_H'*º2'#{•'49²'@ï¾'Kñ¢'@',}Ø'4åÉ'=Ë'Ga™')¥<'(¯+'.̜'4J'8#H'Jõè'X+'2Œ"')z÷'/~T'1ïf'0Z'3ðá'Ad@'1îÆ'+¢r'/Ë÷'5V'5ÍP'4k'-œh'AyB'8!r'0gÌ'0҄'0"½'#ÇT'ƒ'‡'žÿ''ˆ'3øÀ'-¥€',ÆÈ'4u'9ª'9"'4.Â'6!;'8VC'.¸''{'#nh'%ƒ¶'-r6'+s')o
'5}'1Û'14¹''dé'.LÅ'(O–'lÜ'IS'Í°'ä:'*àë'+X{'$\ˆ'&Y')w'+\''w\'Ý'«'#•'(›!'(Tš'/j£'0Df'.X''›Ý'%ÌO'#nÈ'-q'2#)',žd'2ì¿'7Xp'+&?'(é''$«W'$Á''/Ì+'3¬-'.Õ¦'#+'$ö'-Ð'-
X'.Nz'.<Ò'-ÝL'+/'.—•'.P'+ÿ;'+,Ž'2Ê='7͍'-º
'&¿'*‡b'-»X'&Ü\'$¾²'''&ý!'"'c'²˜'ï'©2'âŸ&öq&õŒi'üî'ªª'&g'\
'ßÅ'!ï]'Óð'£Ò'!ÏA'!û>'"¼Ô' õD'ì'¿ 'aL'
ñ':É'!sÏ'%"˜'#÷è'¾'§Û'uw'í¼'¯ç'I' §' Ìó'![' °¤'!ј'#ö=')îü'$Y¡'ü'ìi'%3<'">¸'0'q'#6t'&F'#d·'j´' üN'$"W'!¶' Æ'D˜'´'t'OZ' ›Î'%pb'#¾–'té'jÐ'Šœ' Ü' ¯Ú'!Ùb',I'¦ó'ò'YÜ'Ϗ'"é'ÅÙ'f'…Þ'—Y'%·''hv'#ÀÛ'eÉ'!ˆ'ß'Îr'%¨$''\'!'±' ‰X'û—'!i¿'&N'"B'È+'r'΀'þ'¬ã'sš'B'nU'8m'!p''*£'!˜°'.Î'(
¥'"…Õ'k'Ôd'/7'Ö
'.'ý'"Y'"|'#ÒÇ'"°['Ûx'1¥'¬Y'ï¬'<à'(ƒ' 2r'$–i'(É¡'ÜÝ'cô'ã4'G'4L'« '\'!àP'"Þ'¾ê'‡Z'—±'°'!¹Ä'%v'ÅÃ'—Õ' àY'k§'"q'Àb'€'µ'ó7'$Œ' j'~'"x' 'N±' í°'¾ö'¸°'à'' ™U'úr'ó'HÂ'£É'Kf'©'&–'õH'#­ñ'ó0'ÚÚ'Ìb'À'D½'"aN'&`' !'0{'6
'–'òŽ'æ'Àà'R–'¡'
Ë'Dó'ì]'ÿ'³z'…' ì'qu'¬«'.1'uÆ'£>'ÈÙ'›‡'ùÈ'ÓH'aE'ðù'³£'•k'ï"'å'ú'V0'4–'à3'š	'F+'$ç-'!
'ÆÓ'"ù·'!êó'U'gþ'@z'>®'³C'Ó'j¸'Ú'BÏ'Bë'V¾'"?'`7'¯f' 3'wJ'6'2'F'u£'n'UÉ'2Z'Hì',&'¯'õÝ'ôú'nO'>9'íª'š'!kÍ'—í'''$Ì'®'!Ð' Äþ' ]{'ŒŠ'|'!ï'1'ë
'ß&'
Ç'â'´'·ò'(Œ')š'•2' ȝ'þ'ý@'Ì'"ZÞ'èX'¬/'ñt'í1'%
':"'ƒ—'!/'^@'X')'¦Ð'þ»'ó±'ôŽ'´ë'LÄ'1Ù'b!' lÂ'Y•'@R'AC'-×''';y'=S'ž»'Ý
'&¬'Dj'<h'¡°'Ó'!]£'!¯'!}õ' Q#' ´' `Ë'!2N' R¨'eO'1G')â'76'ýµ'â|'"'g' &ÿ'³-'&'ó¡'ÆT' I' C	'
g'Š'ìë'Bb'S&'Ê'!©ø'©À'ݎ'¬ß'¬Œ'!—ê'ÄÅ'ÑÞ'jî'Éö'ùa'!t§'!L' uƒ' —'NC' ™'Ù¸'›¥' 7Å' á|' š'šù''Ç'ô:'j'Ü'´x'¶'¦ë'¸'«Ë'µ¤'·Y'P''e'ÎÍ''©'éQ'î}'6'×Ê'!™'¬Ò'A6'Á›'Jg'Ÿ*'9'XK'½¡'¼_'•=';œ' ÷'÷þ's'§6'0ª'\b'.'5E'ãU'qR'S'ú‡'â¥' u'a>'y¡'A^'bÇ'ôÞ'Ö'a¹'F'Oš'ÓK'_r'r'!i'•'¡A'‰ö'_¬'†N'ÁÓ'T'nÍ'¶'*:'VR''('y²'!'v'û`'{'Ø'±•'Âc'í'\'6‹'³)'z÷'ç'"'
Ÿ'¡-'›Œ'`'Bí'Î' d'ÌH'@o'{r'/Û'·8'*%'ã§'w'p¶'k'¼k'6 'ø£'s^'œ­'€N')‰'iÏ'ã'Í·'¬±'ñ$'+—'wÉ'Ž÷'úM'[8'¤¼'µ'j÷'"_'‡6'eÊ'5æ'"'DŽ'™'Y'Äæ'j^'Aí'¯É'Ë')œ'œJ'·'Ò¸'!r'A
'ø`'`'øf'œ'ζ'äÒ''H'`['2J'´f'¢5'"t'•©'9°''m'ÖH'Õ'!'ŠÍ'6f'-ÿ'¸f'.n'û¡'Cç''¯'a®''Ò'J'Y''ûg'Á'‹y'ñX'Èc'ž'¢µ' '?±';½';í'ݹ'Ç~'¤'¨<'m·'ݹ'Lï't'³'¾N'²Š'ûû'BM'Ma'‹Q'Ð~'9'RÛ'ÏI'Ž'½·'A™'¼~'X˜'}Í'I'‰Í'R'*Ú''q'µL'‹ö'xÜ'-÷'vh'±Ï'f¶''C'"1'~H'—'Jy'æú'&Z'áŠ&ñë«&úæi&ÿKK'¡$'nq'4‡' "'Ÿ{'ºæ'	x'	Ä'
›N'	úA'¨;' I'ÁÛ'
Û'
O¿'…ð'ù''Ÿ['çÙ'	aò'
©›'íŽ'3ð'
Š@'jˆ'©'n'Ԃ'	¤¹'ü@'&'º¾'	Šk'ß0'
'eÕ'·'·]'•'ö©'°É'@'җ'W"'
‹R'è''	Ïê'/'¸à'C&ýWª&åó¼&èjÌ&ó¦&ýÄ&øsn&÷—å&ö'&þmØ'À'Ÿ&ÿí¹&ÿ°'Mê'D~&øn­&ý"='-y'ðo'B¯'DË&þ*¢&ýãZ&ø•Ô&òf5&óC+'|›&ø)Ó&úB&øi¾&ëï®&ì`Ô&ûØQ&ùÜ¿&ýî±'?Ý&ýd¦'Àá'.ª'®&þcž&ù0_&õO&ú=Ó'E'èp'?'Ñ''ÞM'Á&ÿÏU&þ¡Ù&õ*&õ	 &öç&æ'¬&ÙÑã&ÝõÞ&æ}Ü&çlÄ&ïþ€&õ=:&ì"&ñËë&óUh&ó
Ø&ëV‡&è±&î"&ú¢&òú&õ&ï¬ó&ñŽç&÷
&ïêj&ø~&ö$&ü&÷»&ûK#&÷©y&ñ'¥&êÇ&ì
¿&òw&ñ›%'H•&ó[ž&én&ñv&øƙ&þ
X&ðKd&òH&ôtÙ&óµ&ó8Q&ïhÑ&ô	r&ìK¤&ó Ö&û¯&郱&ëBÃ&ð:V&ñþ&óR&äŒ&æŒ;&ðäÌ&èV`&×çh&Óô/&ÙVâ&ä‡g&ìqi&Ýò×&Û·&Ù=Ö&ßËä&âæž&âþ &ã&]&äcX&ëg5&îwP&çY &Ù¯^&Ú_F&Ýä&áÖ&ïúµ&í9&çRh&Þ^«&è}¨&áš&ܟŸ&âZÇ&Ù&ç?C&à¬+&æ­á&âÒ¹&Ý[œ&Ø×&Ùl¦&ՙ&ڔ&ä_Ó&ÜQ#&ÜHì&Ú/&Û^N&ٔ\&ÞÈâ&×CG&ÖÇû&É6&Ó`&ØÂC&ÑäÇ&Ð/ü&Õj &ÕË&ÕMê&ÕýI&Î;\&Ê«è&Åä&Ì'&Ô#£&Ó(ƒ&ºPª&Ɗ,&ˁi&Ðûµ&×´&Ò©ô&¿
&ÊI%UA…%T©¾%W ½%U
£%Szï%XÿÖ%V"j%Z=Î%Y^%Zµ%XªW%Xf%WDó%[™Ð%WÊ%\`,%[ä%[´<%[¾%Sa%_º)%Së¤%Cò%>÷b%BVÙ%L-š%X+f%V'¶%I¾h%M%<%MŽY%G&%PÜ8%[C0%Mr%CMÊ%B1%G¸%O«%Zö`%RÇì%M‡%Gá7%H§'%NÈ\%S%ZÖÚ%P·r%Bvl%H8ã%I‹@%H-Ÿ%LîH%K«%G!³%=9Â%;yû%<"%I¤i%R´ç%C[4%<±>%5µ´%9Ž,%BëÛ%KÑ®%FDM%=<»%:ëÆ%:Ðû%H;U%Väò%Ubè%E­Ð%:¡%6‡%:êž%ANJ%G×c%Ap5%?kò%>o´%6s›%:'s%AAU%Cí¢%:·Ó%4ðŠ%2
»%2×»%9¢¾%BÞ%@Ž@%9§%7hê%3*ï%7é%;žÜ%=À%8ºÐ%2mÙ%/Ÿ%0q%3X%:ƒl%5U‰%0Ë%-d\%-ƒ'%/$û%5_+%9KÚ%2æó%,©V%+
y%,j%1®S%2Nö%6¹Ö%/f¬%-›à%*8%'ú%)š›%/4ˆ%,jl%(F9%'âE%%z%)«%(ù"%-`j%0Š%#L·%'GÕ%#y%%#žr%&Ć%%O0%!"%¸ä%V%é˜% fc%$ê)%#£4%8Ÿ%•ñ%¬Â%z"%!U%ýØ%!m¥%a!%Œ·%³Á%rË%TO%™¢%áÝ%™[%ñŸ%/Æ%ދ%i½%Þ%ÒÉ%»V%èr%Ej%ú	%À\%‡%žù%EÖ%¾ç%
­÷%¶‡%W‰%
Ï%
8±%%Ì%ÿ/%V_%·t%ÜS%
ý"%@Y%	'%ß¹%ii%¼.%	pS%%æ±%¿ú%ÕÃ%h0%Žl%	:%»%Q™%ç%°Ç%†1%
Ÿ½%Ù%	JF%N% ·%XÞ%kë% P%ýB%	4%ð,%=%
3;%¼7%`˜%|®%Ò%û%]›%_¸%^ö%œ1%Æ0%ʃ%G·%Ó% %¯i%º=%ø%Y%Ê%ýå%ö6%õÓ%ÑT$ý4ù$ýÚÚ$þ"%$þ»Ê$ý""$ü>%_q%Žº%l¼%ßÂ$ýç,%2=$þQm$þLî%5%ôù%Y$ü³‹$úo$ör˜$úR%ù%%"$ýŸÎ$ÿŠÁ$ø:$øn›$öÒi$ö"ô$ôÎC$ö"d$ñù/$òé\$ðg$ñDU$óî$òÅ	$òÐÿ$$ðG$ñoó$ðI$ò $òçN$øÔß$óÒù$ôp?$ñJj$ò=Õ$õžJ$ö…
$øJ²$ü~$õÌ$ò£y$÷¹'$õÆ­$ö Î$úù$ö`$÷[[$öá@$û¾¸$ûTô$üVN$ü)'$öÐå$ô
ð$÷M
$òÄ£$ôjU$ò"$óå§$ñµy$ð$ðgÙ$îÞÅ$ï ú$óKå$ð\$ïuR$ó?$ö-H$÷ˆë$öµ$ñ0Ï$ôwÃ$ú$ù8$ôêÍ$ù+É$÷9Ì$õ´$óó3$öÙX$ð.š$ïo$ï/ý$òž;$ö	e$õ
s$ë8–$èô$냅$óÃÀ$$êjˆ$åóÏ$í8§$îÇã$ð2ð$îÿó$ò£y$$ìÀ$ëǪ$í¶$êÚ#$ì)3$ñMi$ÿ'L$ñv$ð›$íŠñ$ï7;$ó¸c$ö"Y$ø•t%ÛÜ%]?%o$ôcÉ$÷1B$òE‡$òÀ$éN§$ï<‡$ðŒû$î^'$íìx$ðîý$ë°i$õŠO$ôŠ$õ :$ðJ5$ô»˜$öã\$óÁ¦$óãð$÷:$õ‹$õ=%|Á%jï%
Jš%|ø%'ç%Å$ûʔ$÷7T$úö¶%Ë/%+-%çÐ$ý_$ýÏ$ù%t$úT%hû$öbË$óP$ÿÃ@$úÙ=$óøi$ö*_$ö.ƒ$õ¾w$õ$$øÜ$ù«œ$ô…G$ø#Â$øuW$÷_$öhu$ø=$ùž–%"—%€C%$ý¸Í%±ù%$ÿúR%_%d­%ÿ'%&?%,¼%šÄ%ˆ%.%†q%ßÆ%	Þc%›!%µN%Õ%%.(%Rt%jD%}%
J£$þ—$ý›[%îz%%Ÿ'%¢%9t%û$ÿµT%a8%xx%p%~R%Ÿ%
wÜ%	ê¿%Uó%•]$üV%J%^+%%
i%	DÓ%un$ÿ´û$þ*_%ãË$ùø'%§…$ÿÖN%/%èã%%º²%¤%Ðï%ª%ø`%ÁÑ%	•?%ç³%e'%²2%u% ë%¥€%a%ÁW%	Éû%á %ù%í¶%	x¬%iÛ%|¡%4a% f%	ç%Ÿ%
7z%	Ø+%é%	Y%ÅÈ%
K@%tF%	àƒ%
YÆ%jJ%ü%
W%	؊%
N·%
ê%v%
_í%VÜ%®Þ%3%ßñ% Ÿ%
%%&	 %1%#€>%wÑ%/'y%.µ+%¨%w›%)Ò°%.uý%)ùš%-î%E¢Ÿ%V9°%,ª"%þŠ%x$%:E>%EQƒ%BCO%)·è%'%	$¨%¹l% 8P%‡E%'Ü%%#ù%;Å%	Ù%Wæ$í¹¾$öø%Q%Ê1$ÿԐ$ô³,%ªH%
—%Þq%5H%}4$ø¦V$þ$%ùœ%ë$ýÝî$ú!î%~% ãU%‡‰%Ïâ$ðp$$ë#±%À'%1M%%×$ïqŠ$ö'×%ÔÄ%œ!%È_$ý[%
6Ö%J$$ö$9$öxŸ$ùÔ%6¼%"N%DZ%­
$ñ²?$âss$Þîn$çO$þ
%§g%	~$ÿ£ð$ö&:$óÅ¢$ïå$ùî'$îÞ$ì~$ùˆ
$ÿê³$ñeW$ñˆ$÷Ùi$ò$é¿í$ëºF%$'$ýŠö$ç͓$ٌ~$×w$êb‹$øœv$á¶$ÝVô$é©Ù$$êf$àó@$×^Ô$ÖÌ=$ãOØ$äñ$Û²$Øw$Ø5~$Ý5 $åÕ6$âä$Þà5$Îï$ʙ"$Ð{$Òê{$Ïõo$ÔA'$ÑXâ$ÊÐù$̨$Ò£Ÿ$Òô!$ÒËÔ$ۆ)$Ì<Î$Ê©†$Ð$ÈhÇ$¿ß$Ä6‡$Ëá$ÅuÎ$Âcë$Â$Âü$¿"$Ãs$Çà$Æ}ú$¼Æ$½Tc$ÀgÕ$ĒR$Äj½$ÃMü$¿1"$¿	ð$¹"$·ˆ$¿ 4$Ç@$Á×®$»f¦$¼V$¹fh$À$»"˜$¹1
$»6p$º¸e$¾>j$¾Ï:$·6{$°8ò$²ÛŒ$µµa$Ô¤$Æܦ$±¾e$¯ˆ$¶$Ãs®$¹kN$µ5e$¶ 0$±€Œ$°²»$³eA$²5$µÿ$®þÎ$­ña$®‹&$°¦J$°>–$¯À×$®Y$ªÓæ$ªƒõ$®'$°aQ$­€O$®P»$­Õ$¬Ar$ªóY$¬'$¨³ë$©'ô$©ó$®[‹$¯ìI$ªJ$§‹*$¦®ð$«‡¹$«ío$®éÚ$¬Í$¨"Ý$¡£©$Ÿìi$ž±.$™<Ë$š™Ò$œd $Ÿ'¶$žS$œÆG$]­$š˜w$œ‹Œ$ž>ý$œe$œ$ž>ð$Ÿä$¢š$¡ÈŒ$¡T$¡—õ$¡Hû$ C0$ ÝÖ$Ÿýš$ !$œ"ë$™.R$™($™^$œ_$œØ$™ã$˜!_$—x«$˜·|$™þ$™n$Å$œº<$›¾=$™7ï$¡Á,$«ƒn$¤O$œÆê$›{J$žõó$œÿ¶$š"Q$˜'ì$–Êð$—{º$›y>$ŸD$Ÿ|÷$šÁ$–¬º$"%ª$•ë$›æg$ ¼×$™v¾$˜Ã$—@$"ñQ$—Zú$™Á/$Îü$ãÞ$šKp$›î$•ž[$—VÏ$˜t
$™ÙÜ$šûY$˜®$—*¡$•»æ$'±©$'ØÝ$'Ø1$œov$¢p$™ä$—Ÿ$"|¹$'yÌ$Ôf$"&$"/$'‹8$"¥$˜Š$–˜$"ß9$'ו$'RÆ$"dó$"ç$˜é$š¯‹$™'Â$—+v$¤ÃV$¢Kõ$›Zf$—$•<$–-Œ$"b¥$'ˆ$'|"$"$˜ç¾$˜·Á$""‹$-$'<$¿ $•D0$—Je$˜Ä®$'nY$'tN$'9C$"6y$'n<$—²$¡L $£°Ê$œHN$"M2$ŽAª$Œ'–$‹{$'´ù$"³¡$÷8$Œ…˜$Œ"ó$ŽÅc$–Ff$Ÿ(¥$˜Fü$'b¦$'öC$'g7$Žû$K&$ƒB$'"$à$'G¸$K$$ŽŒ®$‹«U$B4$é;$"kh$'Æ¢$Ž$ŠÏ«$‹Cp$‡{$Šf$xþ$ŒÌŸ$ŒMK$ŽÂß$M^$ïR$"$'&æ$˜[¿$ž§*$™%M$#{$XÎ$"Åò$W§$Ùj$!~$Ñü$'ì$'›Ë$'Á[$"" $Sþ$'¶7$»}$˜}Ö$¡ß$˜š;$'½¦$"$™$'¨¯$"ü$šÈ$Éø$'™P$'Y$•²y$™õ$œ¼$›¿5$˜i$–?U$$"½è$–Bz$']O$/r$·>$'Ýã$"yR$"à$"*4$–D$ti$¬$'î¡$'O™$'Ý$–8^$"¬$'Íö$Ž~¢$7Š$'X$–ŸÁ$˜ Œ$•};$"NË$"øõ$"sH$"q¢$'è$'í$'"x$"K†$'Ò$'@é$Ž7$ÉÜ$Ž'$'‰$'B›$"ñ‰$'ú$"h<$"]c$"ä$'è'$'ê—$"5h$•¶a$•¢$"Mï$'ÓŠ$—L²$"\å$'§$"I¥$"Ä$"×$""M$–õÆ$—.$˜ê¿$˜¬Ã$–[·$—í$šÄ$›sÎ$—F1$–É´$—Ð$–Vf$—°z$"$"VK$'†d$'‹™$"ü$"·6$"g$—â«$›\O$ý¥$¡üž$£ø$¢ç"$›¸Ý$¨ƒV$§ù-$«3$£_Ž$šKø$œ¸ª$›§q$– @$—W$—©$—³8$"¶8$ü…$˜E $"ò9$'"^$"!Q$˜ A$å$›
$¡År$Ÿ=$™Ç™$˜ò$™ca$–Ý.$˜7$—ØH$œ‹$™
—$˜âÖ$—¤Ï$–ÿ¥$˜õ¡$˜¹c$•p$"àé$•º$—1—$—¤$•ÚÉ$˜<$›+'$™ž$˜ì$™Á$™¯}$™P€$™K#$Ÿ=f$³!I$±¨$Ÿ¡™$œaj$£p($žÚ%$š˜$˜Ë–$™ÎÒ$›‡ë$ŸË•$£ë£$¢'$œÖ¬$Ç—$Ÿ¢>$œa"$$ð$^ð$œ1±$›½ó$žÇk$žÈ$ïÓ$£*2$£¶æ$¢²ç$žÍþ$›…$M$Ÿ¡8$Ÿ*t$£°ª$¡l¸$°–†$Á¬$«÷)$¤ó	$¤rÜ$¥w$§l$§cÚ$¨¯@$§}­$ª²Õ$§M$¨þ$¥'€$¦©C$¡îÞ$¥în$£"œ$«Ër$·
`$°¢š$©ÿ&$¨?6$§ŠG$¨›$¤½Ä$¤`{$§ô½$¥ˆ¤$£Í$¥­w$­'°$­×$¨°$¦ç$­"$§Š_$¥ht$­x$¸y‹$´k$©ù$§_ä$§jÓ$­n§$«ñ1$«µØ$©(ì$«ê¶$©ã^$«sÌ$®7N$°h:$¬0™$¬NÍ$«PÊ$«($®ƒª$°¹ÿ$²å $³dÅ$¸ýí$¹8®$®F$°»u$±Œ$±â#$¶™u$¶1$¶ïÚ$ºL
$·Êk$³?Ò$´~C$±ôÜ$ɶÕ$¼²C$ÉöÈ$Ë%$Ça<$Æ3W$º-a$¹[ƒ$Â>$̝$Ýoí$Î:
$Ê}$Ñ{¡$刉%T©$í3‡$ØwÍ$ڂ˜$ÊhÉ$¾ãý$ÎÙP$ØO$Úå=$ì	V$ù×$Üӑ$Òsy$áh`$ò§Ù$Ö-ø$Ê$s$Ô2$ãF,$á—Ñ%™2%		O%Al%	'$Þpg$Öß%#u%
Ó,$Úý~$×Ò´$"°$‰›u$ž$ËÍ<$¸kí$–ï$˜Â'$ˆí$†Å$'³($¢D+$š¬$£^$"˜É$"ÿ$™.–$©ˆÞ$žH$$‰êZ$'EK$€ò›$€ýŠ$xG'$s_¨$…sÒ$‹­·$ŠI¥$˜\
$œ.$›õ¤$«Ã	$ë£%áü$½k'$•´$$'"4$•fé$t:û$gèi$oÄC$y'½$sΚ$_¹~$m;™$p$_íb$]ñw$lyú$vL&$YYy$Z¯m$j´Ï$mP${Ne$pœ%$l͑$au$cšÊ$i$†«$šs¤$–»x$†ó}$Œ¶Æ$Œœ$"2]$tæÖ$~±>$}$Žk$‡e $…Àâ$p<î$d{$j¸×$yQ$mh+$ù9$ŒDK$r¢¢$^dû$i¿¿$p±Í$fYi$ck¹$q}¿$wè$'v*$]=š$]qö$39$‡ˆÕ$lÚ¨$^2$$Y§$]ý$jt$eÏH$]êd$_ÉÅ$W7¶$Y¢«$]EÕ$[Ö¶$Qk×$XѲ$vMG$tåp$Wɑ$QV¥$XôF$XŠÃ$Lšg$HþP$NdÚ$S˜$T*Ö$Xw$U#÷$Pëˆ$Q3ú$L}?$DmÐ$F)$Wâí$jª³$W_$Në¬$O¦>$O$PÆö$KmÙ$H{i$Iƒ•$I"
$IZì$DY$:¿¢$7ÓÍ$>Ÿ$B¶­$D|$CØI$DŒ$LÀ$T
^$KÔØ$B–"$DõS$Et{$Aß:$DEp$F©£$IóY$F»$Ey$F›³$HL$I$BÆf$=©Ò$;÷4$8.$.î$.ˆI$:<‡$@x6$E*V$Fú$DýL$Fõ$BÒu$A"Ñ$Hp2$Fw]$Dóš$J"ø$S‡Å$NÆæ$Djú$>N®$<=Ý$@¬¾$@I§$I"$EÛ$B(Y$?&;$9ž$9ÜÄ$:+ÿ$;S•$<o$7Ät$9Ζ$=€ä$==B$5t$.šÕ$5צ$8Œj$7.$<=•$9Ȃ$5n$4r×$7.^$7¬$7à$2š3$11 $4Ÿ¾$9Gó$6Ì$2Ǎ$/¢J$1L%$1ŒÒ$01L$0pø$2ya$5º¦$Btç$Faî$95Ú$/"m$*êŸ$-Þ5$7•$?w=$9ßd$/Rê$1L$1OÖ$6dö$<2ý$3Pï$,'A$1ç$.ÏB$2w~$8»e$>ÿ:$;l1$9ÖÀ$8#š$5N$:ód$Q,$Eáb$9ï–$2ÀN$0å0$/"$.×;$.Ÿ$1&u$0Ó$3"$0\à$/&$.,I$0qt$/|K$2™$/l‡$-Ù$+ûà$.5˜$6Çõ$SòB$Vëÿ$7Ӆ$0lÑ$;¢ÿ$=.È$5Ey$20‹$0ß$/¦$4Î$2Ì$/"¹$-X?$.±–$.(#$.M—$.Ú$-:ø$1
$0±/$.÷ÿ$/Ù¹$6ñg$5Ü9$.qm$-¶$,$,¥$*6Ø$+sç$)xø$.ÉÐ$Hº$ES5$3ÿ$/ü$-Àh$+Úÿ$-u $/8š$2	Ó$@j($@Ð$N'ò$C²9$C½X$22Y$,ºC$/'É$9u\$L²$H˜ß$2>@$+Ï¿$+Ž$,<à$,`r$48ä$+æ·$./;$,lI$+Ðt$3—Ð$3¬—$*ƒU$+HÔ$)¶ø$'íœ$(QŠ$.ܕ$Bëy$<e¼$,7#$*‹Š$*ƒj$*³Ê$("8$+N$'ÚT$*tµ$'¼]$+5õ$*{$%IX$$«ö$.¤U$-mâ$)OÈ$'9$'uX$&ìˆ$*$1Á$4´J$(õ+$!Ùú$Ƌ$·0$!P¦$$Ÿ‰$%2Z$$ï9$'.^$)6ï$&ʞ$(Ô1$)Bd$)ÁÄ$*|A$(%$*é$/0]$*ÜÜ$(ù\$*¤$-Í3$2Ñ$3ÈU$1oé$,y@$.¯Ò$.J‡$'&J$'̒$z$q$('$-—$.ƒ
$1®Â$3ó¸$0è¼$.»Á$4¦H$7$8æh$5§$8Îa$:Aé$<)"$;Mè$8Ýè$9¦r$>—×$<ôÖ$=0$4ǽ$AQ×$8ïH$<Á'$?ô:$AŠ5$=Jð$<v@$:G
$<έ$9¸Î$9ƒ
$4T,$8ˆ"$7v?$=;$4 Á$6Ò+$5B$;@Ò$9•$HÏû$7s§$:Ž;$7ìé$8œµ$88ù$I"ˆ$iWù$mžÆ$UFø$MrÄ$AÑ+$:¯J$55‰$7ðÑ$3D$6=‰$6<4$6Ól$7gÝ$:–Å$4 g$6x³$6à2$7 '$8^$?Èj$CÕY$?•Æ$:ìÔ$EáK$MÜ$B›¾$6KŠ$=YÄ$=IÈ$D™$MœR$AeO$/i$4Ê$6˜P$?(þ$Bq!$Pˆ­$E"Ê$:ÿ$7@"$9Æp$;p…$@›¯$6Ry$8&Ê$:Úñ$7³Ç$5ד$Fö¡$4kz$3 8$/­3$/;A$.2§$.å$1`
$3/ú$0# $021$/8}$3OC$/íO$2,…$0Ï$5‡Î$66¯$J-;$`
/$MV$4²Ÿ$6³h$I"S$DŠä$9̪$4~.$1Wµ$5 $2¤¼$8‰-$9¹z$5ÖÔ$4åø$6eM$0¶î$60$2ªt$5%g$9*$:
{$7wí$4¹E$:Ç$CÉ$9÷¯$9¹¶$:‹ô$=ÂÀ$3ôj$:B$7c3$8‰Q$6'¹$LåÖ$\ŒÈ$RX$;
Ÿ$8Ì$:9$:{@$<Ž@$=ò$:Õñ$I¤$I".$AË$8
$;µE$? -$<³Ò$8ä$;ò$>ìõ$_՟$fqH$KŒ$>ŽR$C³$@º$?CH$>͂$>¦¤$:$:û²$;dC$@¶ð$?¶»$G±˜$Fœ$E«Œ$J9þ$E‡l$@)¤$DÎ$A6è$Ib$Y9S$O8ÿ$Cµ^$G'T$H:Û$Ef3$A]$D'E$F´ƒ$Lw<$H‡f$JO$G==$JaB$LºJ$Jèb$KÁl$SH.$LÆ©$Hx$EÑÑ$JBò$JÓÈ$T3¶$^K°$^\$QÕ#$S&i$Gæ$H1‡$Fˆ$M¼¶$HáÑ$V¸"$HQz$Q°$KBè$K§q$K"¥$UìÍ$Zš $[X$TK$Lg$J–J$YG$TR$S#$]Ã$bÊÈ$Uä}$[Y$]¬©$WÙÐ$MªÞ$S{$`{p$Za$Iñ$E¬I$E&'$@ZB$HC$[´$MÈÿ$Gø+$K?:$Q$k$RTÞ$_)$OJa$MB$R©A$SΎ$J©$Uþe$a¦I$gNO$O$Qä»$^ǃ$X™.$LŠé$NjB$K—W$J¼$N•d$a*—$z¥$'ˆœ$jŒ;$\|z$aM$ol†$icK$p}$sXX$^h¿$eÚ$'"v$±ÄÁ$¾$™j[$‹T;$}ôÛ$sa$€§1$œRY$¯˜$›3²$}N$¢;$¬Ã˜$—ż$—OG$©Ò$·[Ä$ÅH†$¥;$»<6%œ%FvÑ%Pؒ$õ_ô$ö2%j$ɇß$ªþ$ΘK%:$%	 %œ0%½%$þg%L»%}%Rî
%}ï%$x%xW[%Ùö%¿ö¹&;Ú&®Y&©¼Ù%º-š%ÕW$Ò-é$ö̗%)Š×%°Yè& žâ%æÂ%¥¢«%_¬x$Ý=ê$Úu$ý²G%=;e%OD%²"&,Bs&³¾%÷@%‰'M%L²$übƒ%B%e¸%,æŒ%†y"%û	6%€T#%BAÞ%§Ù%dAÕ%ñ%C%¿$æ¯Â$Й¡$ì%Nÿ%Ør$Åêh$¸kA%Æà%"¸$úS•%2%1i§$±çb$žSÝ$ÏzÖ%F	Ë%£$ž% !$Á3M$ÌÁö%AžÔ&£ù&³A
&ð
% [æ%¨Õ%‹q&p&ٔ"&+®©%‰X%"¦Œ%‰­‡%1ß)%6æ %š	%²Ô%Hq
%,`Ó%×í%Ӓ$ߌ$ÔC%@%®¾€&HK`%X;Î$â‡{$¿`$ºN$$ë{$ï4*$¾W1$èÀã$܂ê$µF¤$ØÞå%Sm'&ö—%â"_%Õ×$Îg"$ÙP§$ö¿6$þ"'%I%ò%ßIg&1Ùû&)À%Ÿcô%•Òò%ã?^%5ÈÎ%é$ÌúÑ$­ $ÄIß$Ù+L$Å$åß\%1o$%‰¥}%š¸º&&)8 %È
È%Ã%˜Ïv% 0$Ø*×$¾@]$ñ–ö$î·6$ۗ·%Ú<%dE³%…Á-%Ã]Æ%µ1Ç%,s$̧F$Í\Æ$?™3$žbà%(óÀ$—dV$8/$CCf$rÀÙ$Ê¢'$é'Ì$‰`Ï$aþ$N*ê$I¿Ê$2ƒÂ$9¬}$N¿¤$j$/À|$hA$'/~$¬NB$©0$n$<y‰$'Ÿ×$#ã£$!Wì$+:b$6- $+;³$Oæw$¥H-$µ¬W$r?$?ÔH$:y$+m6$ $ø=$*$\Ç$;Jˆ$SÜ$S/2$/Ûµ$	£$oB$(ÈÕ$2³«$ªõ$±!$Öz$(Ëï$/ÛE$8ó³$-Î7$$ì!$º-$ä°$þê$
÷F$9Ö$_q›$VhK$bº5$PT$y¡$St$%I$AšJ$&t$!4.$-	$4`$$û$4$1×!$qó $Y]V$áÑ$Ïá$Hç$0:$ÎX$"ˆ$§N$²$(ã$$€$.$A$J$±•$
— $
†$Ϟ$+³A$€"Q$6Ê}$u{$c™$Õ#øÃ#ùú¡$ÿ¿#þ	7#ýÃ$
Re$'·$O#$J<K$0,…$C÷$>?R$l"$	Ç+#ýyË#òPÕ#þå$"$ؚ$·¨$ãú$õm$
P0$µ$šÉ$xt#ú—n#÷\#ô½í#ôM
$
›3$C|‰$3R<$?
$ð#÷P#ñ¡o#þç<$ $s#õît#ëØ=#û±õ$Ia$/2ª$3f$+Ž>$"'$ôv$à}$^Š#ì²A#ïã^$ëW$:8[$,¯$ø$0"}$†-$Šf$	s'$è³$
=$V$â$$+#ìqý#èP¶#þŠ@$ Ä\$05#ø²­$¿8$;$
*$#)$°C#ù­$æ$'M$ë%$_f$(å#î¡E$¨'#ùÏ#ñ8)$]¤$ôÒ#ÿc'#ûIÏ#úÓã#íŸD#쯸#ózÌ$™]$.»$ÑÑ#ü#ø%•$:™$ÓS$*#õ˜#ò#áCì#è"ù#ñpC#÷X8#êÖÒ#ãOy#뺷$_Ë#õÈT#äbŒ#áØá#ãx¥#åzq#âaK#ã+•#è³#拃#Þ¿ï#Û5Y#ãõ#áÌÕ#Þ¡ô#ÝY|#à¤#ۓ²#Ü¢)#ÛmÁ#ÞBø#Ûâ1#Üï†#ÛÕ3#å$]#áö'#åºN#éõ#ìíÛ$´S$8f$D$À$¦Æ$eÄ$³þ#à÷"#Þï)#ñ½,#üºê#ñ—v#ÛMø#Üb#ÙhG#Þln#ðÂ#ÝnQ#Ú=5#ß½#څÓ#×Ñó#ÕÝ#Üüm#ߥ[#ÞE#ÚêV#Ü£Æ#Öå‹#Ï£"#Ð/#Ñ/+#Ôç#å¾4$32$@{#ÝÒq#Ü°¹#؟#ÜÔ"#ÚôD#Ûc#Ùé"#Ýê•#تE#âoy#é!^$ ®Ì$)è™#ûBo#Ù¨##ß©d#Ôυ#Óm#×0ñ#×
d#ÕSÕ#Ø`Í#æ…$š‡#ÿ)#Úü\#Õº&#Հ#Ö4o#×£á#Ó³Ê#ÕL#хœ#ýö+$+£:$Ë'#ãá9#ÖtY#×AR#×`Ê#ÓÅ#ÖÚB#ÔîM#ÕåÑ#ÕAh#ُv#ÔΆ#לz#ØQ¾#ù°ô$͙#ê!X#Öz4#Õú#ÑϺ#Ún™#Ôñw#מ)$2¸$<ö$`ø#Û:£#מ#ÖÆ#Ô#Ø°#Úåt#ÞÑG#Ö/¾#ØtÕ#ÔÉ #ÖÛ»#ÖLn#ÙvŽ#ÔØ#ã¡Í#ãñê#å#ìè#ëì\#åHR#ᏺ#زw#ت8#ÜbÆ#üæ)$Qó$óÌ#òch#Þ6P#×G\#Ü©#âÀ#썒#âé#ÚZò#Ö5‡#ØÝY#Ù7+$–$ÕÍ#úÈ#׸a#ڗ#Ü
.#ë"#ØÞ?#æ{Û$ÒÑ#û/W#Ý{Í#ݒƒ#ÛÆ#öŠÌ$f°$
c #áÚA#ÝC¶#ڀ–#Þ£U#Û¨##á'##Ý	'#ÝÞ|#ܨû#ìô&#üû]#ò&#䦋#ãau#æõ#äJ:#á5§#êJ±#åq#ét¡#åkV#ãpA#Ýüv#à3#çüº$¤#ûöö#⤵#ä6#ëj•#éÈ®#åߊ#êšI#äÔ^#ÝßÕ#çâ#èÔ#åà¥#Ý›#átE#á¾$t\$Dö{$;M}#ÿ‡q$aà$ø'$
Œ#äŽ#åÊ#ê…Å$3s#õTŸ#èR{#à`#á2#ä‹#ét£#ê2#çÌ#ßoˆ#â©`#äú'#â»Ô#Û;=#ß5Í#܂"#à"ã#ßÇ#àþR#Ü׀#ÜK±#Úy%#áï¹#à—Ó#äp±#øW©$« #ú²a#èOÄ#àt@#Ý #ÝÆ£#ãzÍ#å¢7#í9#í#ðÒÞ#ëýÝ#ì¿$É$?7­$6n¦$e#ï¡Û#ìÒ&#ç+o#åŠö#ߖÓ#äˌ#é`#ëëå#òÓ$
k$8Ÿ$"#ïMR#ð‰1#ìl#í«Ê#欟#å©z#ᙚ#ç¹#û€$1
'$?c¯$wu#éw #ê¬"#åKX#äë.#á£é#æ–#èr0#åØj#ã%#êPC#裆#èqï#âæ»#ý±ß$…ý$«ì#ö›£#ë$#à€#圸#é.ý#î3d#íâ—$

-$.Â$çÓ#õ"#í<Î#ãMŠ#à˜õ#ÞO#àY#â­b#èÒ	#é‰&#èòQ#æ&‹#çËV#å×P#äç#è<#ï6u#ëS8#î=$Áï$:'$ô#î¶B#íõ´#ð(#üÃî$×$¬¿$ÿG$˜u#ý#õóê#ôµ#ë¶q#ðšâ#òu°#þ±¨$
ð­$€v#ôyG#ñ1À#öß#üˆ‹#ûË $É«#ú©2#øÂ#ö`/#ùíX$'5$a($«J$O|$ç#ýÀ'#õTJ#õ†-#öÜú$ˆû$xÜ$@F$^y#÷±ò#ï€$ž
$¨Ç$ 0r$ÂZ#ús9#ñ¥#ôŠ}#öRÆ#ÿyå#øž'#ûŸ#ù¨Ã$j$#ø ¨$
Eþ$	A±#þêÇ#ù²#û"É#ùŸä#õg#ø•~#û
`$»$#ùYå#õ¶Ò#÷V_#óò#ü"+#üÖm#ù¬h#üŽ9#ûmÓ#öÈÙ#ø&Ï#ôë¢#÷pî#û'ì$LU$p$@ $l
$Òw$t¸#úm#ô½#úø"$lW$J'$VÙÒ$cç$y¥$Mº$(S¢$ý0$¥#þ<™#þØO$	w%$
ãþ$Å#ÿy#ÿK"$Q$W²$‹E$Õ®$‰²$}©$‡Ž$ø3$!7$ÂÑ$:é$np$ôÈ$É«$]$ÙÙ$;'$<Ð$tw$ $Rn$
_$>$ Ÿ$âª$cH$3$"½$oH$Å$@È$Ȩ$.e$<¾$lº$
º:$å$Z±$Pÿà$@Ë{$!²$($ø$L$À…$-Ì$³$è$¨z$>ü$'>$+`˜$,Ú$‰¤$£p$°7$T$Õ$!á${û$]o$˜[$
¥$Â$U=9$IÇr$@+$	~$Êz$
çÔ$Ù$	˜•$
‰{$Å+$	Û$ð$Ë$ÛN$

8$
$Öë$!mù$)X/$ $
Ùk$yØ$Ãm$¸l$š$ϛ$
ýg$
HP$0ÀÅ$N%Å$(ÄZ$fÞ$
–˜$#ƒ$6à$
ی$^:$
/ $Wz$
m¹$—®$"B$
øK$¾t$
ƒ¿$kU$	.®$ ¤$
ÒÃ$AK$"ß)$*õ-$€‰$R$ÿ¶$d$$GÔ$*ãÏ$?>$A‡$$‹D$/e$Æ^$ó¢$
†l$p#$Qí$"$æ9$Ãù$E$¢›$@}$
º$Ùe$ô$*µ$ðã$A<$-§$+Ҕ$Š£$8Ÿ$å^$;+$:E$+'‡$&ç$Ç$…$E $—$,¿$IxF$6$rX$#ђ$X¾$
¤$€~$òö$Ùv$ª­$%M,$#!û$åÃ$oÉ$dž$0'–$CZš$.$$*$%3$õa$"ñØ$»á$Õe$_Ý$]­$Šú$Bç$GÛ$#ŒT$#I$†º$8t$0Ê$^$ô$!eð$·d$)"$Ÿ$ŽÊ$9$V‰$ÿ$Ž	$Ù$n@$,\%$ÜH$g¶$¢$|$½$ºÎ$\Í$"þ$ð[$6Ù$
?$¯õ$À$!1€$!h$ $¬$y@$/¾Ü${¡$‹ÒÉ$bW8$=Þ_$2šÒ$I=Ì$7˜Û$¾÷$$ÏR$!I$$:´$.™Ü$3¿è$)"7$$W+$!	ü$,G$I2$[I$ºš$#UQ$'‡Ë$/é®$0);$#Ê$ ¬+$#³Ò$/Ç$+*·$$C$%w½$($$&þ$/¼‹$<@Ú$2ò$$×$%¤•$(Ù|$;ê*$Y<¯$?y$+ò6$(?É$(g^$+Š'$,YM$/æ/$?	$Uæ8$>sö$2
j$8u$/ æ$.D¦$>/œ$Tâ}${w,$U$7ž6$.˜ì$+F>$,À°$8¡$:¬$:A$2à"$8Ö$;{³$<´"$?Ck$R#ñ$E,_$1ÜM$3òj$?,+$?Ӟ$Aý¹$> z$O™ä$De$:$C†º$?¯œ$R$—²$œò¶$‡üà$ƒ™º$‰X#$"Uº$u Ä$rJ$€\À$fal$_6Ä$f"$XSõ$F³$A~n$JüØ$†'l$¹oE$ӕ…$Ž›X$ˆ>$u¿ü$OVk$R§$h°$]|n$Y<Ó$nÛì$¢eL$¼l£$°³ä$°;µ$Å8#$¾¾$ͶF$‰rú$p¼/$W4óÀÀ$¯9®%ê $"Wû$&&^#úý##ÚÜy#å'#öKÛ$5($D@Ü#ÿà­#Ë#ª#ր$
[…$~º¸$Sõ®#üYá#òц#ê\À$ÈV#ü4L#¸¾f#­z|#·¬#ñ'â$^¯ÿ$†D¤$‹ª$$PÝ1$Lå'$-ü6$2èË$'H#ÅØ#±öô#¸.'#Ä'Ì#ÏîW$'È$Hmš$V5$ë¤X%rÀõ%VÁe$°1ñ$4•#û8º$-{$©''$IÄ $	5r$=f¡$ìòŸ%d¥&%p®$â<$7×B#Í*#É¢E$·ö$Oƒ#ägb$½–$4i:$vÛd$AͲ$ó9$z|%	g7$–À$ Óà#ësp$jû$fFE$9f#¸"l#žk#¥÷Œ#öz«$ˆ-%­L$þòÚ$=OÞ#Î-ª#¯Dž#»×#×åö$1Ê:$gtŒ$­ú#¼j¾#°iC#å==$%#9$t#ýÈ$)X#³¹y#±Ñ#û¡$æ#×½#´ÞÉ#¨<Ï#­—0#»¤Ñ#㥵#Ããö#°Oˆ#¯l#Ì3V#ÂÕs#³&#©}#¿Û"#ã°'$xÃ#ÅY#°2Z#ÉH#ºüÈ#—X­#–"Ü#¤,X#¿V¨#Ñ$J#ǜ›#®eú#–À•#žs=#­öo#­õU#²+Œ#¬&#­Ñ#ªq6#£<7#Ÿv#¨¯È#¼Ë7#ÄÏ1#Ӂç#ٝ>#Ö.®#Ørñ#çf+$Ül#ûø)#æ#çÈ*#ßÆ&#Ûõ«#ðܕ#ÊU4# #Ã #§'í#®Ø#·òT#¾o#ÅT­#ß3#ڌŒ#µ>#¯Ð.#ªÊ~#¥ª)#©ðÞ#¶m•#«#›ýó# •3#¼ïÿ#ºVs# Ï#š°#›cS#"8L#'î#—'«#™Ü#˜òÍ#˜œü#‰\¹#‡#¡z#¡bò#qĄ#cå#q‰*#‡ßÅ#B#‡~2#|$#x
f#u|˜#zܛ#"j|#Œb#"Í#|§©#uŒ'#k'ª#j!ó#^#xÙ#wÿ
#}r#ƒ"#ƒ"#"HÔ#{¯#wŒ¼#q™ë#€ü#w¡Š#x.ƒ#~¼'#|+#H#†#‰Þý#Ž'¸#`á#š7Ú#¨ä'#­a\#¸º#öÛ'$<½"$<˜´$	0˜$"B$)gŸ$>gŠ$ A($"$€A$›$A-#ÿw"#îå#×ß#šø#­K¤#£áù#Âol#Õ=!#ÜRH#â]u#å1#ãU¢#â-_#Ú
#҈	#Óæ©#Юz#ÅpG#Ç%Ä#Ç3~#ËÌH#Å«|#ÃåP#ÉeÊ#ÀQQ#§e#¤4ÿ#¥JN#£¦##˜CÈ#"3#ß#"hT#Í°#‹Ï#†:d#"*Ã#"\Š#¢Jã#ÄÍ+#¥#N#†¯R#Ø#€+\#€ÔÊ#'Z#‡,t#™#'î:#ˆ'#–;# iA#½U#yè€#q…›#q.#{1+#yW¦#zpã#zWÚ#y¤"#u1ê#~Ÿ³#"\£#É@Ì#¿õ®#‰ýö#€¤Í#'Ë#w¤²#uÐý#u¾#vWK#všÂ#z=å#~¼í#ƒÛ	#ˆ¸J#Š¨A#‰ãR#Ÿ;É#¤÷#•"2#•ž¦#˜×#˜ ¾#œã#›cÉ# <¬#›¸# ,Ñ#¯žø##èו#­ã_#ÀÛ#™:ò#9Õ#ˆè3#"Ý#¤Í#Tà#ˆ$ô#ßO#'|»#úÃ#Jn#Ðø#"'Þ#•¢…#'é±#"ë#—d)#!R#Ç™#Ž¢è#¹ì#‹@N#ßö#R˜#Ÿ;#ˆ7S#štå#¼Æj#«à#Šô`#ˆv#ƒ4#"O¬#ƒ[#}n#€#±#€è5#}‹ê#z*³#vÛ:#{(f#{àí#{Væ#xÞ;#}¡	#íý#€GÓ#}#}eö#|'×#~$1#ŠXÝ#Žî#€òN#|ýR#}ò#ˆ"Ê#…™N#}¸#vaÏ#l"#™	€#ˆ:b#z‰;#~P#zÌá#y4#sï#x=Ð#üÕ#}_y#z¾w#s¿²#u!ö#uo #w{ª#{Þ#rZ#uàY#z#€†î#~˜Ð#z;æ#~(#€¸#{¶Œ#z>Ë#xê#"#†®?#‰U,#'ë#}˜#w§É#z=;#'·Q#‡a]#‹;k#ŒP#‹"°#…š#š–#yë#{/b#€5á#~À#'1#‹»ô#e#և#Žå:#'.#"K-#€"D#+f#{Èn#Œ#{Ò#—Ë#~j?#†yA#‰H#Îˆ#‰nâ#˜ð"#ŠCp#ƒÈª#|>#£{#ï#€ø/#y'*#}Æj#wá¬#{ÁÔ#}Gó#"io#†À#ˆP#"]#€,b#zÔÉ#}ºp#~Þ#'é/#È #€¿H#€-#iC#}œ)#zÜ#}#€i#z	:#}G¼#}™à#xb#}Þx#€i"#o#'k#€åó#>¼#~"7#Õá#Æ,#',=#€£w#€‡ª#€Íœ#"uæ#žj¥#¼2#¢`#‰zd#"ïO#ˆ¿‹#–8+#¡íE#ŸÓ#‹2Ÿ#ƒô¾#ƒ}ø#ƒ­z#"õ#ŠöÌ#¬l#ˆPÝ#…×C#…zJ#"aT#ƒ©´#…èo#"ùƒ#"3#ƒØ]#…¼#‡¾#†¦/#†	¯#†üÛ#‡>#…¦E#†^Q#‡^ÿ#…þ¶#†@;#…Êœ#‡#°#Œå_#™/t#‹/#†=õ#‡"é#ˆ0X#…pŸ#Šñq#‰¦{#†wÁ#†õ#‡Œm#…°#†ú—#…ÑÓ#ˆÆ#ŠÊ²#¢ym#º8y#¤¯Ò#ÄD#ˆCê#…<ü#…ÞÑ#‡'%#‡÷°#‡Ä#‰#ˆ;#…øM#D¼#›Þ¬#"Ž#‹Lx#‰!Z#‰Èq#†¢ú#†ü¤#†yÚ#†ôç#†µ8#‡
Á#"°í#‡*#ˆ©ô#'=‡#ºãØ#¿û#"Ћ#Šà´#‰>.#‹$a#žW#$ì#'ÛH#–5#'Ùu#ŽST#‹³¨#Ž;€#Ž
"#Œ
×#‰<L#ŽåN#p-#›æ#…È6#€ê.#…?#‰·[#…Íp#'‹.#ƒ§#†Ê€#‰˜#Š",#Œ	#›H_#µxž#©E#Z¢#Œô:#‹Üú#Œi#Œtb#Ž7#1#ŽÖ#ŒlÞ#•ï#‹ƒ¦#Œ¹#‹'M#Œ½+#‹õ[#8Ù#{#©#Ý:#š#"àÑ#ŸzM#•ß7#"â#™.#'×p#åw#•È¾#f#ä­#xg#Žç##2m#±é#¥Eb#–ìð#'I9#'Æ]#'Tü#œ]#¼=#¸s#ŽA–#'iû#"œ#Ü##'>]#]|#šM†#"ß·#'w4#•©#"
‰#'É#›c#'H:#"™ï#–Aš#'Kù#"ÄÌ#›ÙÉ#ŸPv#—# #™:^#• 6#' >#"_#"®#¤ º#®ðA#±«b#§r:#¡;_#š¤#"LÖ#™ê¯#—÷#•]\#—oÆ#™Ô-#˜'±#šÏq#—ZÕ#"×8#•6a#'˜$#"×ò#›AÜ#˜‹Ì#œ$Ï#œ£T#¤Û~#" 9#—#ªT#¸ÛV#¨AÍ#—¨#'.G#"#–5Õ#›%¯#ŸK6#¥¶M# Ý#šÄ#šg{#™x#˜«-#›ª#šoã#š[N#œ ˜#¢25#ž,¥#¥9§#¹r}#¥¨¤# "é#Ÿ•¶#šã‹#˜Ô5#—!#˜þ¨#™eJ#5!#C#œ¥Ó#à#¤~
#¤˜¯#¢ÿL#Ÿj#œ¢"# ¿V#œ#Q#œAì#›±ž#›=#›ë…#›çq#£f‰#¦Ú$#«nÕ#Ÿè#žM=#_ê#¢ï#Ÿ=#–I#"Çš#˜$#š5§#ž‡:#ž1Z#™ö}#—MÜ#œo#¥_ï#¨Í#¡>ç#¢(¯#¤!¨#ŸUK#š #œæ[#žAf# O/#¡ýó#¦Å©#¤èî#ž·Q#à"#žO³# eì#£99#¢©#£Œ¿#L…#œPz#˜³¢#š?Ô#—Iõ#œÑ2# !C#§­##šl'#˜ÿœ#—!
#™6#œXô#¦'ï#¶ìè#ÇsŠ#½…#µ†Þ#°|ý#¨…]#¨'&#§4Ç#¢Î¦#¢¢Ü#¤3ì# ¨¢#–%×#•ÖÙ#˜€#›Á #°m#ž_¿#™à7#oE#œØ³#œ# ªG#¥U=#¡M¬#žIG#™Çæ# cÇ#¤5ï#¦u¸#£Wù#ŸÝI#Ÿ™#¢‡¢# ŽÞ#Ÿ2#žDæ#¥.›#œ—z#Ÿ`F#¢÷#£'I# Íƒ#«Ý#±ÅÍ#°\Ù#¬}X#©=ø#¬#°ŸŠ#«#×#©Â7#¥ñî#«^#«Ë•#²Í:#®Lº#®ÿ{#µ#¹Íö#´]°#¯w#°f#»W°#¾I"#¶8#²H#¯xK#§öR#ªªË#¤h#£eè#ª\D#¶·#µ™A#§Ž®#¦×Ë#«ÊÕ#µk§#¹Hi#§Ë#¯V±#¡cŸ#§IZ#«¶#§ªO#¥!Ê#¤¡#ª˜L#­¦#«âŽ#§¨#«_#¬y%#®)e#»O#²+/#´ —#±@,#»×+#Úë#ýgò#îÛâ#Þ.Ø#ÊÓË#¼JÚ#²†¬#²¾1#°6#±üD#®´Î#´Ÿê#½Ô"#ÊDò#¾z"#¼3‰#Îã-#­Þd#µÒI#»LÙ#¬ý½#¨ßg#«ü##°4Ï#¸ Î#Äâm#À0!#µ†G#¯G#³É½#»'·#´ÈJ#²ÜV#»¿K#µù£#­^m#®MÞ#· ­#·6B#Æos#Æù#°"®#¬²Ê#³j#¶–ç#·dn#¶Ž"#³Óð#·é'#ÂJÆ#Ã_6#µ–,#«Æ«#±½š#±D¨#Äp€#¹ðß#·j
#µžø#¯ú8#«i…#¯3#¸Á #Ê£W#Êz½#´÷P#¶hF#·áº#Ãðc#Ìu#ÀJù#°"#±'#Èú]#ÅN÷#¹‰þ#®Ïm#¹‰I#·} #µà#°)à#¸¯w#ÄWŸ#ÃC%#Åõš#îýÎ#ßòœ#¹ê^#µr…#ÃD™#íÏð$z#âLš#¹Ñ)

==> anc/LateM_Spectra/NLTT19472.fits <==
SIMPLE  =                    T / Written by IDL:  Fri Sep 27 13:40:46 2013      BITPIX  =                  -32 /Real*4 (floating point)                         NAXIS   =                    2 /                                                NAXIS1  =                 4169 /Number of positions along axis 1                NAXIS2  =                    3 /Number of positions along axis 2                EXTEND  =                    T /Extensions may be present                       ORIGIN  = 'Institute for Astronomy' /                                           TELESCOP= 'NASA IRTF'          /                                                INSTRUME= 'SPeX, IRTF Spectrograph' /                                           OBSERVER= 'Your_Name'          /                                                OBJECT  = 'NLTT19472'          /                                                IRAFNAME= 'NLTT19472_tellcor_merged' /                                          TIME_OBS= '10:11:44.646490'    / Average UT TIME OF ACQISTION ('hh:mm:ss.ss')   DATE_OBS= '2013-01-18'         / UT DATE OF ACQUISITION ('yyyy/mm/dd')          ITIME   =        120.000000000 / INTEGRATION TIME IN SECONDS                    CO_ADDS =                    1 / NUMBER OF INTEGRATIONS                         NDR     =                   32 / Number of Non-Destructive Reads                SLOWCNT =                   20 / Number of Slow Counts                          TABLE_MS=        512.452000000 / msec to clock out array                        ROTATOR =        284.680000000 / Rotator_Mechanical_Angle; pos=569364           POSANGLE=        330.640000000 / Average Sky_Position_Angle                     SLIT    = '0.3x15  '           / menu=2,pos=89000                               GRAT    = 'ShortXD '           / menu=0,pos=719950                              PLATE_SC=       0.150000000000 / PlateScale arcsec/pixel                        RA      = '+08:24:52.52 '      / Right Ascension                                DEC     = '-03:41:03.7 '       / Declination                                    HA      = '+00:41:28.562500'   / Average Hour Angle                             AIRMASS =        1.10937500000 / Average Air Mass                               EPOCH   =        2000.00000000 / Epoch                                          MODENAME= 'ShortXD '           / Spectroscopy mode                              FLAT    = 'flat15-19.fits'     / Flat field image                               NAPS    =                    1 / Number of apertures                            NORDERS =                    1 / Number of orders                               ORDERS  = '0       '           / Order numbers                                  START   =                    0 / Array column of first FITS array column        STOP    =                 4168 / Array column of last FITS array column         SLTH_PIX=        100.000000000 / Slit height in pixels                          SLTH_ARC=        15.0000000000 / Slit height in arcseconds                      SLTW_PIX=        2.00000000000 / Slit width in pixels                           SLTW_ARC=       0.300000000000 / Slit width in arcseconds                       APPOSO03= '3.69033 '           / Aperture positions (arcsec) for order 03       APPOSO04= '3.68358 '           / Aperture positions (arcsec) for order 04       APPOSO05= '3.66269 '           / Aperture positions (arcsec) for order 05       APPOSO06= '3.64036 '           / Aperture positions (arcsec) for order 06       APPOSO07= '3.62882 '           / Aperture positions (arcsec) for order 07       APPOSO08= '3.59964 '           / Aperture positions (arcsec) for order 08       PSFRAD  =        2.10000000000 / Optimal extraction PSF radius in arcseconds    APRADIUS=        1.50000000000 / Aperture radius in arcseconds                  BGSTART =        2.20000000000 / Background start radius in arcseconds          BGWIDTH =        2.00000000000 / Background width in arcseconds                 BGORDER =        0.00000000000 / Background polynomial fit degree               WAVECAL = 'wavecal20-22.fits'  / Wavecal file used for wavelength calibration   XUNITS  = 'um      '           / Units of the X axis                            YUNITS  = 'ergss-1cm-2A-1'     /Units of the Y axis                             XTITLE  = '!7k!5 (!7l!5m)'     / IDL X title                                    YTITLE  = '!5f!D!7k!N!5 (ergs s!E-1!N cm!E-2!N !5!sA!r!u!9 %!5!n!E-1!N)' / IDL YVERSION = 'v3.4    '           / Spextool version                               RES     =        2000.00000000 / Average spectral resolving power               DISPO03 =    0.000537532000000 / Dispersion (um pixel-1) for order 03           DISPO04 =    0.000403225000000 / Dispersion (um pixel-1) for order 04           DISPO05 =    0.000322749000000 / Dispersion (um pixel-1) for order 05           DISPO06 =    0.000269219000000 / Dispersion (um pixel-1) for order 06           DISPO07 =    0.000231112000000 / Dispersion (um pixel-1) for order 07           DISPO08 =    0.000202669000000 / Dispersion (um pixel-1) for order 08           DAIRMASS=           -0.0357083 / Average airmass difference between std and obj HISTORY The output FITS files contain a 3-D array of data consisting ofsets of  HISTORY  triplet arrays of data for each aperture and each order,where each tr  HISTORY iplet is composed of an array for the wavelength,an array for the flux  HISTORY , and an array for the error. The tripletsfor each aperture are stacke  HISTORY d behind one another, followed bythe triplets for the next order, etc.  HISTORY  If no orders have beenskipped or deslected in the extraction process,  HISTORY  the contents ofaperture Y in order X can be found as follows:lambda =  HISTORY array[*,0,( X - (smallest order number))*naps + (Y-1)], flux   =array[  HISTORY *,1,( X - (smallest order number))*naps + (Y-1)], error  =array[*,2,(   HISTORY X - (smallest order number))*naps + (Y-1)]  Forexample, for an SXD fil  HISTORY e with two apertures, the wavelengtharray for aperture 1 in order 3 is  HISTORY  located in array [*,0,0], theflux is in array [*,1,0] and the error i  HISTORY s in array [*,2,0]. Foraperture 2, the wavelength is in array [*,0,1],  HISTORY  the flux is inarray [*,1,1] and the error is in array [*,2,1]. For or  HISTORY der 4,the flux for aperture 1 is in array [*,1,2], while the flux fora  HISTORY perture 2 is in array [*,1,3]. For order 5, the fluxes for thetwo aper  HISTORY tures are in arrays [*,1,4] and [*,1,5], etc.  Thespectra have been co  HISTORY rrected for non-linearity.                                              HISTORY                                                                         HISTORY Xcombspec History                                                       HISTORY                                                                         HISTORY The spectra were combined using a Robust Weighted Mean.  The robust     HISTORY threshold was 8.00000.  The files spectra0001.fits, spectra0002.fits,   HISTORY spectra0003.fits, spectra0004.fits, spectra0005.fits,                   HISTORY spectra0006.fits, spectra0007.fits, spectra0008.fits were combined.     HISTORY  Aperture 01 Info: The scale factors were determined using order 04.    HISTORY The scale factors are 0.876543, 0.846210, 0.878170, 1.01745, 1.14446,   HISTORY 1.02363, 0.994768, 1.09913.  The median RMS deviation in each order     HISTORY is 0.0709271, 0.0737974, 0.0692194, 0.0674022, 0.0583587, 0.0521230.    HISTORY   The spectral shapes have been corrected.                              HISTORY                                                                         HISTORY Xtellcor History                                                        HISTORY                                                                         HISTORY This spectrum was telluric corrected using the telluric correction      HISTORY spectra NLTT19472_tellcor_tellcor.fits.  The B and V magnitudes of      HISTORY HD_63714 are 7.96000, and 7.96000 respectively.  The velocity shift     HISTORY of Vega is -3.28567 km s-1.  The Vega model was modified using the      HISTORY deconvolution method.  The maximum deviation and rms deviation          HISTORY between the modified Vega model and the data over the kernel            HISTORY wavelength range are 3.06786 % and 0.916174 %, respectively.  The       HISTORY telluric correction spectra for aperture 01 were shifted by             HISTORY 0.0956545, 0.188304, 0.196901, 0.264053, 0.269857, 0.00000 pixels.      HISTORY                                                                         HISTORY Xmergeorders History                                                    HISTORY                                                                         HISTORY This merged spectrum was derived from aperture 01 of file               HISTORY NLTT19472_tellcor.fits.  The scaled factors for orders 3, 4, 5, 6, 7,   HISTORY 8 are 1.00000, 1.00000, 1.00567, 1.02033, 1.05953, 1.15154              HISTORY respectively.                                                           END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             ?Mß©?Mìï?Mú5?N{?NÂ?N"?N/M?N<"?NIÙ?NW?Ndd?Nq©?N~ï?NŒ4?N™y?N¦¾?N´?NÁI?NΏ?N×Ö?Nç ?Nöi?O²?Oû?O$D?O3Œ?OBÔ?OR?Oae?Op­?Oö?O>?Ož†?O­Î?O½?OÌ]?OÛ¤?Oêì?Oú3?P	z?PÁ?P(?P7N?PF•?PUÜ?Pe"?Pti?Pƒ¯?P'õ?P¢<?P±'?PÀÈ?PÐ
?PßS?Pî™?PýÞ?Q
"?Qh?Q+­?Q:ò?QJ7?QY|?QhÁ?Qx?Q‡J?Q–Ž?Q¥Ò?Qµ?QÄ[?Qӟ?Qâã?Qò&?Ri?R­?Rð?R/4?R>w?RMº?R\ý?Rl@?R{ƒ?RŠÆ?Rš?R©K?R¸?RÇÐ?R×?RæS?Rõ•?S×?S?S#[?S2œ?SAÞ?SQ?S``?So¢?S~ã?SŽ$?Se?S¬¦?S»æ?SË&?SÚf?Sé§?Søç?T'?Tg?T&§?T5ç?TE'?TTg?Tc¦?Træ?T'%?T'd?T ¤?T¯ã?T¿!?TÎ`?Tݞ?TìÝ?Tü?UZ?U™?U)×?U9?UHS?UW'?UfÏ?Uv
?U…K?U"ˆ?U£Å?U³?UÂ@?UÑ}?Uàº?Uï÷?Uÿ4?Vq?V­?V,ê?V<'?VKc?VZŸ?ViÜ?Vy?VˆT?V—?V¦Ë?V¶?VÅB?VÔ~?Vã¹?Vòõ?W0?Wk?W ¦?W/á?W??WNW?W]'?WlÌ?W|?W‹@?Wš{?W©µ?W¸ï?WÈ)?W×c?Wæ?Wõ×?X?XJ?X#"?X2½?XAö?XQ0?X`i?Xo¢?X~Û?XŽ?XK?X¬"?X»½?XÊõ?XÚ.?Xéf?Xøž?YÖ?Y?Y&F?Y5~?YD¶?YSî?Yc%?Yr]?Y"?YÊ?Y ?Y¯9?Y¾p?Yͧ?YÜÞ?Yì?YûK?Z
'?Z¸?Z(ï?Z8%?ZG[?ZV'?ZeÇ?Ztü?Z"2?Z"h?Z¢ž?Z±Ó?ZÁ	?ZÐ>?Zßt?Zî©?ZýÞ?[
?[H?[+}?[:²?[Iç?[Y?[hP?[wƒ?[†¸?[•ì?[¥ ?[´T?[È?[Ò¼?[áð?[ñ$?\X?\‹?\¿?\-ò?\=&?\LY?\[Œ?\j¿?\yñ?\‰$?\˜W?\§Š?\¶½?\Åï?\Õ"?\äT?\ó‡?]¹?]ë?]!?]0O?]??]N³?]]å?]m?]|G?]‹y?]šª?]©Û?]¹
?]È>?]×o?]æ ?]õÑ?^?^3?^#c?^2"?^AÄ?^Põ?^`%?^oV?^~…?^µ?^œå?^¬?^»E?^Êu?^Ù¤?^èÔ?^ø?_3?_b?_%'?_4Á?_Cð?_S?_bN?_q}?_€«?_Ú?_Ÿ	?_®7?_½f?_̔?_ÛÃ?_êñ?_ú?`	M?`{?`'©?`6×?`F?`U3?`da?`sŽ?`'»?`'è?`¡?`°C?`¿p?`Ν?`ÝÊ?`ì÷?`ü$?aQ?a~?a)«?a8×?aH?aW0?af]?au‰?a"´?a"à?a£?a²8?aÁd?aА?aß¼?aîè?aþ?b
??bk?b+–?b:Á?bIí?bY?bhC?bwn?b†™?b•Ã?b¤î?b´?bÃC?bÒn?bá˜?bðÃ?bÿí?c?cB?c-l?c<–?cKÀ?cZê?cj?cy>?cˆh?c—'?c¦º?cµä?cÅ
?cÔ6?cã`?cò‰?d²?dÛ?d ?d/-?d>V?dM?d\¨?dkÑ?dzù?dŠ"?d™J?d¨r?d·š?dÆÂ?dÕë?då?dô;?ec?e‹?e!³?e0Û?e@?eO*?e^R?emy?e|¡?e‹È?ešï?eª?e¹=?eÈd?e׋?eæ²?eõÙ?f?f'?f#M?f2t?fA›?fPÁ?f_è?fo?f~5?f[?fœ?f«§?fºÍ?fÉò?fÙ?fè>?f÷d?gŠ?g¯?g$Õ?g3û?gC ?gRF?gak?gp?g¶?gŽÛ?gž?g­%?g¼J?gËo?gړ?gé¸?gøÜ?h?h&?h&J?h5o?hD"?hS¸?hbÜ?hr?h$?hH?hŸl?h®'?h½´?hÌØ?hÛü?hë ?húC?i	f?iŠ?i'­?i6Ñ?iEô?iU?id;?is^?i'?i'¤?i Ç?i¯ê?i¿
?iÎ0?iÝS?iìv?iû˜?j
º?jÝ?j(ÿ?j8"?jGD?jVf?je‰?jt«?jƒÍ?j'ï?j¢?j±3?jÀU?jÏw?jޙ?jí»?jüÜ?kþ?k ?k*@?k9b?kHƒ?kW¤?kfÆ?kuç?k…?k")?k£J?k²k?kÁŒ?kЭ?kßÎ?kîï?kþ?l
1?lQ?l+r?l:'?lI²?lXÒ?lgó?lw?l†3?l•S?l¤t?l³"?l´?lÑÔ?làô?lð?lÿ3?mS?ms?m,"?m;²?mJÒ?mYð?mi?mx/?m‡O?m–n?m¥?m´­?mÃÌ?mÒë?mâ
?mñ)?nH?ng?n†?n-¥?n<Ã?nKâ?n[?nj?ny=?nˆ[?n—z?n¦˜?nµ·?nÄÕ?nÓó?nã?nò0?oN?ol?oŠ?o.¨?o=Æ?oLã?o\?ok?oz=?o‰[?o˜w?o™V?o«&?o¼ö?oÎÅ?oà"?oòc?p3?p?p'Ð?p9ž?pKm?p]<?po
?p€×?p'¦?p¤t?p¶A?pÈ?pÙÜ?pë©?pýw?qC?q!?q2Ý?qD©?qVu?qhB?qz?q‹Ú?q¥?q¯q?qÁ=?qÓ	?qäÔ?qöŸ?rj?r5?r,?r=Ê?rO•?ra`?rs*?r"ô?r–¾?r¨ˆ?rºR?rÌ?rÝå?rï®?sx?s@?s%	?s6Ò?sH›?sZd?sl,?s}ô?s½?s¡…?s³L?sÅ?sÖÜ?sè¤?súk?t2?tù?t/Á?tA‡?tSN?te?tvÜ?tˆ¡?tšh?t¬.?t½ô?tϺ?tá?tóE?u?uÑ?u(•?u:[?uL ?u]å?uo©?un?u"3?u¤÷?u¶»?uÈ?uÚC?uì?uýÊ?vŽ?v!R?v3?vDÙ?vVœ?vh_?vz"?v‹å?v§?v¯j?vÁ,?vÒï?vä°?vös?w5?w÷?w+¸?w=z?wO;?w`ý?wr¾?w"?w–@?w¨?w¹Â?w˂?wÝC?wï?xÄ?xƒ?x$C?x6?xGÄ?xYƒ?xkB?x}?xŽÂ?x ?x²??xÃÿ?xÕ¾?xç}?xù:?y
ù?y¸?y.v?y@4?yQò?yc°?yun?y‡+?y˜é?yª§?y¼d?yÎ"?yßÞ?yñ›?zY?z?z&Ñ?z8Ž?zJK?z\?zmÃ?z?z'<?z¢ø?z´´?zÆo?zØ*?zéæ?zû¢?{
\?{?{0Ó?{BŽ?{TH?{f?{w½?{‰x?{›2?{¬ì?{¾§?{Ða?{â?{óÔ?|Ž?|H?|)?|:º?|Ls?|^-?|oæ?|ž?|"W?|¥?|¶É?|Ȃ?|Ú9?|ëò?|ýª?}c?}!?}2Ò?}DŠ?}VB?}gù?}y°?}‹h?}?}®Ö?}À?}ÒD?}ãû?}õ²?~h?~?~*Õ?~<Œ?~NA?~_ø?~q®?~ƒd?~•?~¦Ï?~¸…?~Ê:?~Ûð?~í¤?~ÿZ??"Ä?4x?F-?Wâ?i—?{K?Œÿ?ž´?°h?Â?ÓÐ?å"?÷8?€u?€
P?€)?€?€'Ý?€0¶?€9?€Bi?€KB?€T?€\õ?€eÏ?€n¨?€w?€€[?€‰3?€'?€šæ?€£¾?€¬˜?€µp?€¾I?€Ç"?€Ïú?€ØÔ?€á¬?€ê"?€ó]?€ü5?
?
æ?¾?—?(o?1G?: ?B÷?KÐ?T¨?]?fX?o/?x?€ß?‰¶?'?›f?¤=?­?µí?¾Å?Çœ?Ðs?ÙK?â"?êø?óÐ?ü§?'?'U?',?' ?'(Ú?'1²?':ˆ?'C_?'L6?'U?']ã?'fº?'o?'xg?'=?'Š?''ê?'›À?'¤—?'­m?'¶C?'¿?'Çð?'ÐÅ?'Ùœ?'âr?'ëH?'ô?'üó?ƒÊ?ƒŸ?ƒv?ƒ K?ƒ) ?ƒ1ö?ƒ:Ì?ƒC¡?ƒLw?ƒUL?ƒ^"?ƒf÷?ƒoÌ?ƒx¢?ƒw?ƒŠM?ƒ""?ƒ›ö?ƒ¤Ì?ƒ­¡?ƒ¶u?ƒ¿K?ƒÈ?ƒÐõ?ƒÙÉ?ƒâž?ƒës?ƒôH?ƒý?"ñ?"Æ?"›?" o?")D?"2?":ì?"CÁ?"L•?"Ui?"^>?"g?"oç?"xº?"Ž?"Šc?""6?"œ?"¤ß?"­²?"¶‡?"¿Z?"È.?"Ñ?"ÙÕ?"âª?"ë}?"ôP?"ý$?…ø?…Ì?…Ÿ?… r?…)F?…2?…:ì?…CÀ?…L"?…Uf?…^9?…g?…oà?…x²?…†?…ŠY?…"+?…›ÿ?…¤Ñ?…­¥?…¶w?…¿J?…È?…Ðï?…ÙÂ?…â•?…ëg?…ô:?…ý
?†ß?†²?†"?† W?†))?†1û?†:Î?†C ?†Lq?†UD?†^?†fé?†oº?†xŒ?†_?†Š0?†"?†›Õ?†¤¦?†­y?†¶J?†¿?†Çî?†Ð¿?†Ù'?†âc?†ë4?†ô?†ü×?‡©?‡{?‡L?‡ ?‡(ï?‡1Á?‡:'?‡Cc?‡L5?‡U?‡]Ö?‡f¨?‡oy?‡xK?‡?‡‰ì?‡'¾?‡›Ž?‡¤`?‡­0?‡¶?‡¾Ò?‡Ç£?‡Ðs?‡ÙE?‡â?‡êæ?‡ó·?‡ü‡?ˆX?ˆ(?ˆú?ˆÊ?ˆ(š?ˆ1k?ˆ:;?ˆC?ˆKÜ?ˆT¬?ˆ]}?ˆfM?ˆo?ˆwî?ˆ€¾?ˆ‰Ž?ˆ'^?ˆ›.?ˆ£ÿ?ˆ¬Î?ˆµŸ?ˆ¾o?ˆÇ>?ˆÐ?ˆØÞ?ˆá®?ˆê~?ˆóN?ˆü?‰î?‰
½?‰Ž?‰]?‰(-?‰0ü?‰9Ì?‰Bœ?‰Kk?‰T;?‰]
?‰eÚ?‰nª?‰wy?‰€H?‰‰?‰'ç?‰š·?‰£†?‰¬U?‰µ%?‰½ó?‰ÆÃ?‰Ï'?‰Øa?‰á1?‰éÿ?‰òÏ?‰ûž?Šl?Š
<?Š?ŠÙ?Š'©?Š0w?Š9G?ŠB?ŠJä?ŠS³?Š\'?ŠeQ?Šn?Švî?Š½?Šˆ‹?Š'Z?Šš)?Š¢÷?Š«Æ?Š´"?Š½c?ŠÆ2?ŠÏ?Š×Ï?Šà?Šék?Šò:?Šû?‹×?‹¥?‹s?‹B?‹'?‹/Ý?‹8¬?‹Az?‹JI?‹S?‹[ä?‹d³?‹m?‹vP?‹?‹‡ë?‹¹?‹™‡?‹¢V?‹«#?‹³ñ?‹¼¿?‹Å?‹ÎZ?‹×)?‹ßö?‹èÄ?‹ñ'?‹ú_?Œ.?Œû?ŒÉ?Œ—?Œ&d?Œ/2?Œ7ÿ?Œ@Î?ŒI›?ŒRh?Œ[6?Œd?ŒlÐ?Œuž?Œ~k?Œ‡:?Œ?Œ˜Ô?Œ¡¢?Œªo?Œ³=?Œ¼	?ŒÄÖ?ŒÍ¤?ŒÖq?Œß>?Œè?ŒðÙ?Œù§?s?@??Û?%¨?.u?7B?@?HÜ?Qª?Zv?cC?l?tÝ?}ª?†w?D?˜? Þ?©ª?²x?»D?Ä?ÌÞ?Õ«?Þx?çD?ð?øÞ?Žª?Ž
x?ŽD?Ž?Ž$Þ?Ž-ª?Ž6w?Ž?C?ŽH?ŽPÝ?ŽY©?Žbv?ŽkB?Žt?Ž|Û?Ž…¨?ŽŽu?Ž—A?Ž 
?Ž¨Ú?Ž±¦?Žºr?ŽÃ??ŽÌ?ŽÔØ?ŽÝ¤?Žæp?Žï=?Žø	?Ö?	¢?m?:?$?,Ó?5Ÿ?>k?G8?P?XÏ?aœ?jh?s4?|?"Ì?™?–d?Ÿ1?§ý?°É?¹•?Âa?Ë-?Óù?ÜÅ?Ý/?çÛ?ò…?ý0?Ú?†?0?'Ú?2"?=/?GÙ?Rƒ?]-?gØ?r?}+?‡Õ?'?(?§Ò?²{?½%?ÇÎ?Òw?Ý ?çÊ?òr?ý?'Å?'m?'?''¾?'2g?'=?'G¸?'R`?']	?'g°?'rX?'}?'‡©?''P?'œø?'§Ÿ?'²H?'¼ï?'Ç–?'Ò=?'Üå?'çŒ?'ò3?'üÛ?''?')?'Ï?''w?'2?'<Ä?'Gj?'R?'\¸?'g^?'r?'|«?'‡Q?''÷?'œœ?'§C?'±é?'¼Ž?'Ç4?'ÑÚ?'Ü?'ç%?'ñÊ?'üp?"?"º?"`?"'?"1©?"<N?"Fô?"Q˜?"\=?"fá?"q†?"|+?"†Ï?"'s?"œ?"¦¼?"±`?"¼?"ƨ?"ÑL?"Ûð?"æ"?"ñ8?"ûÛ?"?"#?"Æ?"&i?"1?";°?"FS?"Pö?"[™?"f=?"pß?"{'?"†$?"È?"›j?"¦
?"°¯?"»R?"Åô?"Ж?"Û8?"åÛ?"ð}?"û?•Á?•c?•?•%¦?•0I?•:ê?•E‹?•P-?•ZÏ?•ep?•p?•z²?•…T?•õ?•š–?•¥6?•¯Ø?•ºy?•Å?•Ï»?•Ú[?•äû?•ïœ?•ú=?–Ý?–}?–?–$¾?–/^?–9þ?–Dž?–O>?–YÞ?–d~?–o?–y¾?–"]?–Žü?–™œ?–¤<?–®Û?–¹z?–Ä?–ι?–ÙX?–ã÷?–î—?–ù5?—Ô?—r?—?—#°?—.O?—8í?—CŒ?—N+?—XÉ?—cg?—n?—x¤?—ƒB?—á?—˜~?—£?—­º?—¸Y?—Âö?—Í"?—Ø1?—âÏ?—ím?—ø
?˜§?˜
E?˜â?˜"?˜-?˜7º?˜BW?˜Lô?˜W'?˜b.?˜lË?˜wg?˜'?˜Œ¡?˜—>?˜¡Ú?˜¬w?˜·?˜Á°?˜ÌL?˜Öé?˜á…?˜ì!?˜ö½?™Y?™õ?™'?™!-?™+É?™6e?™A?™Kœ?™V8?™`Ó?™kn?™v
?™€¦?™‹A?™•Ü?™ x?™«?™µ­?™ÀH?™Êä?™Õ?™à?™êµ?™õO?™ÿê?š
"?š ?šº?š*T?š4î?š?Š?šJ$?šT¾?š_X?šió?št?š&?š‰À?š"[?šžõ?š©Ž?š´)?š¾Â?šÉ\?šÓõ?šÞ?šé)?šóÂ?šþ[?›õ?›Ž?›(?›(Á?›3Z?›=ó?›HŒ?›S%?›]¿?›hW?›rð?›}Š?›ˆ"?›'»?›S?›§ì?›²…?›½?›Çµ?›ÒO?›Üç?›ç?›ò?›ü°?œH?œà?œx?œ'?œ1¨?œ<@?œFØ?œQp?œ\?œfŸ?œq7?œ{Ï?œ†f?œý?œ›–?œ¦-?œ°Ä?œ»[?œÅó?œÐŠ?œÛ!?œå¹?œðP?œúç?~??¬?%C?/Ù?:q?E?Ož?Z4?dÌ?ob?yø?"?&?™¼?¤R?®é?¹?Ä?Î«?ÙB?ãØ?îm?ù?žš?ž/?žÅ?ž#[?ž-ñ?ž8‡?žC?žM²?žXH?žbÝ?žmr?žx	?ž'ž?ž3?ž—È?ž¢^?ž¬ó?ž·ˆ?žÂ?žÌ³?ž×G?žáÜ?žìr?ž÷?Ÿ›?Ÿ0?ŸÆ?Ÿ!Z?Ÿ+ï?Ÿ6ƒ?ŸA?ŸK­?ŸVA?Ÿ`Õ?Ÿkk?Ÿuÿ?Ÿ€"?Ÿ‹(?Ÿ•¼?Ÿ P?Ÿªä?Ÿµy?ŸÀ
?ŸÊ¡?ŸÕ5?ŸßÊ?Ÿê]?Ÿôñ?Ÿÿ…? 
? ­? A? )Ô? 4i? >ü? I? T$? ^·? iK? sÞ? ~r? ‰? "˜? ž,? ¨À? ³S? ½æ? Èy? Ó? ÝŸ? è2? òÆ? ýY?¡ë?¡~?¡?¡'¤?¡27?¡<Ê?¡G]?¡Qð?¡\'?¡g?¡q¨?¡|:?¡†Ì?¡'`?¡›ò?¡¦"?¡±?¡»©?¡Æ;?¡ÐÎ?¡Û`?¡åó?¡ð"?¡û?¢¨?¢;?¢Í?¢%_?¢/ñ?¢:ƒ?¢E?¢O¦?¢Z9?¢dË?¢o\?¢yî?¢"€?¢?¢™£?¢¤4?¢®Ç?¢¹X?¢Ãé?¢Î|?¢Ù
?¢ãž?¢î/?¢øÁ?£R?£
ã?£t?£#?£-—?£8(?£B¹?£MK?£WÜ?£bm?£lþ?£w?£' ?£Œ±?£—B?£¡Ó?£¬c?£¶ô?£Á…?£Ì?£Ö¦?£á7?£ëÈ?£öY?¤é?¤z?¤?¤ ›?¤++?¤5¼?¤@L?¤JÝ?¤Um?¤_þ?¤jŽ?¤u?¤®?¤Š??¤"Ï?¤Ÿ_?¤©ð?¤´?¤¿?¤ÉŸ?¤Ô0?¤ÞÀ?¤éO?¤óß?¤þp?¥ÿ?¥?¥?¥(¯?¥3??¥=Î?¥H_?¥Rî?¥]~?¥h
?¥r?¥}-?¥‡¼?¥'K?¥œÜ?¥§k?¥±ú?¥¼‰?¥Ç?¥Ñ©?¥Ü8?¥æÈ?¥ñW?¥ûæ?¦u?¦?¦"?¦&#?¦0²?¦;B?¦EÑ?¦P`?¦Zî?¦e~?¦p
?¦zœ?¦…+?¦º?¦šI?¦¤Ø?¦¯g?¦¹ö?¦Ä"?¦Ï?¦Ù£?¦ä1?¦îÀ?¦ùN?§Þ?§l?§ú?§#Š?§.?§8§?§C5?§MÄ?§XS?§bá?§mo?§wþ?§'?§?§—©?§¢8?§¬Æ?§·T?§Áã?§Ìr?§×?§áŽ?§ì?§ö«?¨9?¨Ç?¨U?¨ ã?¨+q?¨6?¨@Ž?¨K?¨Uª?¨`9?¨jÆ?¨uT?¨â?¨Šq?¨"þ?¨ŸŒ?¨ª?¨´¨?¨¿6?¨ÉÄ?¨ÔR?¨Þà?¨ém?¨óû?¨þ‰?©	?©¤?©2?©(À?©3N?©=Û?©Hi?©R÷?©]"?©h?©r ?©}.?©‡»?©'H?©œÖ?©§d?©±ñ?©¼~?©Ç
?©Ñš?©Ü'?©æ´?©ñB?©ûÏ?ª]?ªë?ªx?ª&?ª0'?ª; ?ªE­?ªP:?ªZÇ?ªeU?ªoâ?ªzo?ª"ü?ªŠ?ªš?ª¤¤?ª¯2?ª¹¿?ªÄL?ªÎÙ?ªÙg?ªãó?ªî€?ªù
?«›?«(?«µ?«#B?«-Ï?«8\?«Bé?«Mv?«X?«b?«m?«wª?«'7?«ŒÄ?«—P?«¡Þ?«¬k?«¶÷?«Á…?«Ì?«Öž?«á+?«ë¸?«öE?¬Ñ?¬^?¬ì?¬ x?¬+?¬5'?¬@?¬J«?¬U8?¬_Å?¬jR?¬tÞ?¬k?¬‰ø?¬""?¬Ÿ?¬©?¬´+?¬¾·?¬ÉD?¬ÓÑ?¬Þ]?¬èê?¬óv?¬þ?­?­?­©?­(6?­2Â?­=O?­GÛ?­Rh?­\ô?­g?­r?­|š?­‡'?­'³?­œ@?­¦Ì?­±Y?­»å?­Ær?­Ðþ?­Û‹?­æ?­ð¤?­û0?®½?®J?®Ö?®%b?®/ï?®:|?®E?®O"?®Z ?®d­?®o:?®yÆ?®"R?®Žß?®™k?®£ø?®®…?®¹?®Ã?®Î)?®Ø¶?®ãB?®íÏ?®ø[?¯è?¯
t?¯?¯"?¯-?¯7¦?¯B2?¯L¿?¯WK?¯a×?¯lc?¯vð?¯}?¯Œ	?¯–•?¯¡"?¯«®?¯¶:?¯ÀÇ?¯ËS?¯Õà?¯àl?¯êù?¯õ…?°?°
?°*?°¶?°*C?°4Ï?°?\?°Iè?°Tt?°_?°i?°t?°~¦?°‰3?°"¿?°žK?°¨×?°³d?°½ñ?°È}?°Ó
?°Ý–?°è"?°ò®?°ý;?±È?±T?±à?±'m?±1ù?±<†?±G?±QŸ?±\+?±f·?±qE?±{Ñ?±†]?±é?±›v?±¦?±°?±»?±Å¨?±Ð5?±ÚÁ?±åM?±ïÚ?±úg?²ó?²€?²?²$™?²/%?²9²?²D??²NË?²YW?²cå?²nq?²xý?²ƒ‹?²Ž?²˜£?²£0?²­½?²¸I?²ÂÖ?²Íb?²×ð?²â|?²í?²÷•?³"?³¯?³;?³!É?³,U?³6á?³An?³Kû?³Vˆ?³a?³k¡?³v/?³€»?³‹H?³•Ô?³ b?³ªî?³µ{?³À?³Ê•?³Õ"?³ß®?³ê<?³ìþ?³úQ?´¢?´ó?´"E?´/–?´<ç?´J8?´Wˆ?´dÙ?´r*?´z?´ŒË?´š?´§l?´´½?´Â
?´Ï]?´Ü­?´éü?´÷L?µœ?µë?µ;?µ,Š?µ9Ù?µG)?µTy?µaÈ?µo?µ|f?µ‰´?µ—?µ¤Q?µ± ?µ¾î?µÌ=?µÙ‹?µæÙ?µô'?¶v?¶Ä?¶?¶)_?¶6­?¶Cû?¶QH?¶^•?¶kã?¶y0?¶†}?¶"Ê?¶¡?¶®e?¶»±?¶Èþ?¶ÖK?¶ã—?¶ðä?¶þ0?·|?·È?·&?·3`?·@¬?·Mø?·[E?·h'?·uÜ?·ƒ(?·s?·¾?·«
?·¸U?·Å ?·Òë?·à6?·í€?·úË?¸?¸a?¸"¬?¸/ö?¸=A?¸J‹?¸WÕ?¸e?¸ri?¸³?¸Œý?¸šG?¸§?¸´Û?¸Â$?¸Ïn?¸Ü·?¸ê?¸÷J?¹"?¹Ü?¹%?¹,n?¹9¶?¹Fÿ?¹TH?¹a'?¹nÚ?¹|"?¹‰j?¹–³?¹£û?¹±C?¹¾‹?¹ËÓ?¹Ù?¹æb?¹óª?ºó?º:?º'?º(É?º6?ºCX?ºPŸ?º]æ?ºk-?ºxt?º…»?º"?º H?º­?ººÖ?ºÈ?ºÕc?ºâ©?ºïï?ºý6?»
|?»Â?»%?»2M?»?"?»LÚ?»Z ?»ge?»t«?»ð?»5?»œz?»©À?»·?»ÄJ?»Ñ?»ÞÔ?»ì?»ù^?¼£?¼ç?¼!,?¼.p?¼;µ?¼Hù?¼V=?¼c?¼pÅ?¼~	?¼‹M?¼˜'?¼¥Ö?¼³?¼À]?¼Í¡?¼Úä?¼è(?¼õk?½¯?½ò?½5?½*x?½7»?½Dÿ?½RB?½_…?½lÇ?½z
?½‡M?½"?½¡Ò?½¯?½¼V?½É˜?½ÖÛ?½ä?½ñ`?½þ¢?¾ä?¾%?¾&g?¾3©?¾@ê?¾N,?¾[n?¾h¯?¾uð?¾ƒ2?¾t?¾µ?¾ªö?¾¸7?¾Åx?¾Ò¹?¾ßú?¾í:?¾ú{?¿¼?¿ü?¿"=?¿/~?¿<¿?¿Iÿ?¿W??¿d?¿q¿?¿~ÿ?¿Œ??¿™?¿¦¿?¿³ÿ?¿Á>?¿Î?¿Û¿?¿èþ?¿ö>?À}?À¼?Àû?À+;?À8z?ÀE¹?ÀRø?À`7?Àmv?Àzµ?À‡ô?À•3?À¢q?À¯°?À¼ï?ÀÊ-?À×k?Àäª?Àñè?Àÿ&?Ád?Á£?Á&á?Á4?ÁA]?ÁN›?Á[Ù?Ái?ÁvT?Áƒ'?ÁÏ?Áž?Á«J?Á¸ˆ?ÁÅÅ?ÁÓ?Áà@?Áí}?Áúº?Â÷?Â4?Â"q?Â/®?Â<ê?ÂJ'?ÂWe?Âd¡?ÂqÞ?Â?ŒV?™"?¦Ï?´?ÂÁG?Â΄?ÂÛÀ?Âèü?Âö8?Ãt?ð?Ãì?Ã+(?Ã8c?ÃEŸ?ÃRÚ?Ã`?ÃmQ?Ãz?ÇÈ?Õ?â??ï{?ü¶?ÃÉñ?Ã×,?Ãäg?Ãñ¡?ÃþÜ?Ä?ÄR?Ä&Œ?Ä3Ç?ÄA?ÄN=?Ä[w?Äh²?Äuì?ă&?Đ`?ĝ›?ĪÕ?ĸ?ÄÅI?Ä҃?Äß¾?Äìø?Äú1?Åk?Å¥?Å!Þ?Å/?Å<Q?ÅI‹?ÅVÄ?Åcþ?Åq7?Å~q?ŋ«?Řä?Ŧ?ųV?ÅÀ?ÅÍÈ?ÅÛ?Åè:?Åõs?Æ«?Æä?Æ?Æ*V?Æ7?ÆDÇ?ÆR?Æ_8?Ælq?Æy©?Ɔá?Ɣ?Æ¡R?Æ®Š?Æ»Ã?ÆÈû?ÆÖ3?Æãk?Æð£?ÆýÛ?Ç?ÇJ?Ç%'?Ç2¹?Ç?ñ?ÇM)?ÇZa?Çg™?ÇtÐ?ǂ?Ǐ??ǜv?Ç©­?Ƕä?ÇÄ?ÇÑS?Çފ?ÇëÁ?Çøù?È/?Èf?È ?È-Ô?È;?ÈHA?ÈUx?Èb¯?Èoå?È}?ȊR?ȗŠ?ȤÀ?ȱö?È¿-?ÈÌc?Èٙ?ÈæÏ?Èô?É;?Éq?ɧ?É(Ý?É6?ÉCJ?ÉP€?É]¶?Éjë?Éx!?ɅW?ɒŒ?ɟÂ?ɬ÷?ɺ-?ÉÇc?Éԙ?ÉáÎ?Éï?Éü9?Ê	n?Ê£?Ê#Ø?Ê1
?Ê>B?ÊKw?ÊX¬?Êeâ?Ês?ʀL?ʍ?ʚ¶?ʧë?ʵ?ÊÂT?Êω?Êܽ?Êéò?Ê÷&?Ë\?ː?ËÅ?Ë+ù?Ë9-?ËFb?ËS–?Ë`Ê?Ëmþ?Ë{2?ˈg?˕›?Ë¢Ð?Ë°?˽8?ËÊl?Ëן?ËäÓ?Ëò?Ëÿ;?Ìo?Ì¢?Ì&Ö?Ì4
?ÌA>?ÌNr?Ì[¥?ÌhÙ?Ìv?̃@?̐s?̝¦?̪Ú?̸
?ÌÅ@?ÌÒu?Ìߨ?ÌìÛ?Ìú?ÍA?Ít?Í!§?Í.Ú?Í<
?ÍI@?ÍVs?Íc¦?ÍpÚ?Í~?͋??͘r?Í¥¤?Ͳ×?ÍÀ
?ÍÍ<?ÍÚo?Íç¡?ÍôÔ?Î?Î:?Îl?Î)Ÿ?Î6Ñ?ÎD?ÎQ6?Î^h?Îkš?ÎxÌ?΅þ?Γ1?Πc?έ–?κÈ?ÎÇú?ÎÕ,?Îâ^?Îï?ÎüÁ?Ï	ó?Ï%?Ï$W?Ï1‰?Ï>¼?ÏKí?ÏY?ÏfQ?Ïs'?π´?ύå?ϛ?ϨI?ϵz?Ï«?ÏÏÝ?ÏÝ?ÏêA?Ï÷r?У?ÐÕ?Ð?Ð,7?Ð9i?ÐFš?ÐSË?Ð`ü?Ðn-?Ð{_?Ј?ЕÁ?Тò?а#?нT?Ðʅ?Ð׶?Ðäç?Ðò?ÐÿI?Ñ{?Ѭ?Ñ&Ü?Ñ4
?ÑA>?ÑNo?Ñ[Ÿ?ÑhÐ?Ñv?у1?ѐb?ѝ'?ѪÄ?Ñ·ô?ÑÅ%?ÑÒU?Ñ߆?Ñì¶?Ñùç?Ò?ÒG?Ò!x?Ò.¨?Ò;Ø?ÒI
?ÒV:?Òcj?Òpš?Ò}Ë?Ҋû?Ҙ+?Ò¥[?Ò²‹?Ò¿»?ÒÌë?ÒÚ?ÒçL?Òô|?Ó¬?ÓÜ?Ó?Ó)<?Ó6l?ÓCœ?ÓPÌ?Ó]ü?Ók,?Óx]?ӅŒ?Ӓ¼?ӟì?Ó­?ÓºK?ÓÇ{?ÓÔ«?ÓáÚ?Óï
?Óü:?Ô	i?Ôš?Ô#Ê?Ô0ù?Ô>)?ÔKX?ÔXˆ?Ôe·?Ôrç?Ԁ?ԍF?Ԛu?Ô§¦?Ô´Õ?ÔÂ?ÔÏ4?ÔÜc?Ôé"?ÔöÂ?Õñ?Õ!?ÕP?Õ+?Õ8®?ÕEß?ÕS?Õ`=?Õml?Õz›?ՇË?Քú?Õ¢)?Õ¯X?Õ¼‡?Õɶ?ÕÖæ?Õä?ÕñE?Õþt?Ö£?ÖÒ?Ö&?Ö30?Ö@_?ÖMŽ?ÖZ½?Ögì?Öu?ւK?֏y?֜¨?Ö©×?Ö·?ÖÄ5?ÖÑd?Öޓ?ÖëÂ?Öøñ?×?×O?× ~?×-­?×:Ü?×H
?×U9?×bh?×o—?×|Å?׉ô?ח#?פS?×±?×¾°?×Ëß?×Ù
?×æ<?×ók?Ø™?Ø
È?Ø÷?Ø(%?Ø5T?ØB"?ØO²?Ø\á?Øj?Øw>?؄l?ؑ›?؞Ê?Ø«ø?ع'?ØÆU?ØӅ?Øà³?Øíâ?Øû?Ù??Ùn?Ù"œ?Ù/Ë?Ù<ù?ÙJ(?ÙWV?Ùd…?Ùq´?Ù~â?ٌ?ٙ??Ù¦n?Ù³œ?ÙÀË?ÙÍù?ÙÛ(?ÙèV?Ùõ…?Ú´?Úâ?Ú?Ú*??Ú7n?ÚDœ?ÚQË?Ú^ù?Úl'?ÚyV?چ"?ړ³?Ú â?Ú®?Ú»??ÚÈm?Ú՜?ÚâÊ?Úïù?Úý'?Û
U?Û"?Û$²?Û1á?Û??ÛL>?ÛYm?Ûf›?ÛsÉ?ۀø?ێ&?ۛU?Û¨ƒ?Ûµ±?ÛÂà?ÛÐ?ÛÝ>?Ûêl?Û÷š?ÜÉ?Ü÷?Ü&?Ü,T?Ü9ƒ?ÜF±?ÜSß?Üa?Ün=?Ü{l?܈š?ܕÈ?Ü¢÷?Ü°%?ܽT?Üʂ?Ü×±?Üäß?Üò?Üÿ=?Ýk?Ýš?Ý&È?Ý3÷?ÝA%?ÝNT?Ý['?Ýh±?Ýuß?݃?ݐ<?ݝl?ݪš?Ý·É?ÝÄ÷?ÝÒ&?ÝßT?Ýìƒ?Ýù±?Þà?Þ?Þ!=?Þ.m?Þ;›?ÞHÊ?ÞUø?Þc'?ÞpV?Þ}"?ފ³?ޗâ?Þ¥?Þ²??Þ¿m?Þ̝?ÞÙÌ?Þæú?Þô)?ßX?߇?ßµ?ß(ä?ß6?ßCA?ßPp?ß] ?ßjÏ?ßwý?߅,?ߒ[?ߟŠ?߬¹?ß¹ç?ßÇ?ßÔE?ßát?ßî£?ßûÓ?à	?à0?à#_?à0Ž?à=½?àJì?àX?àeJ?àry?à¨?àŒ×?àš?à§6?à´e?àÁ"?àÎÃ?àÛò?àé!?àöP?á€?á¯?áÞ?á+?á8=?áEl?áRœ?á_Ë?álú?áz)?á‡X?ᔈ?á¡·?á®æ?á¼?áÉF?áÖu?áã¥?áðÔ?áþ?â3?âb?â%'?â2Á?â?ð?âM ?âZP?âg€?ât°?âß?â?âœ>?â©n?⶝?âÃÍ?âÐý?âÞ,?âë\?âø?ã¼?ãì?ã ?ã-L?ã:{?ãG«?ãTÛ?ãb?ão;?ã|k?㉜?ã–Ë?ã£û?ã±+?ã¾[?ãˋ?ãØ»?ãåë?ãó?äL?ä
|?ä¬?ä'Ý?ä5
?äB=?äOm?ä\ž?äiÎ?ävþ?ä".?ä'_?䞏?ä«¿?ä¸ð?äÆ!?äÓR?äà'?äí²?äúã?å?åD?å"u?å/¥?å<Ö?åJ?åW8?ådi?åq™?å~Ê?å‹û?å™+?å¦\?峍?åÀ¾?åÍï?åÛ ?åèQ?åõ'?æ³?æä?æ?æ*F?æ7w?æD©?æQÚ?æ_?æl<?æym?憞?æ"Ñ?æ¡?æ®3?æ»d?æȖ?æÕÇ?æâø?æð*?æý[?ç
?ç¾?ç$ñ?ç2"?ç?T?çL†?çY·?çfé?çt?çL?çŽ~?盰?ç¨â?ç¶?çÃF?çÐx?çݪ?çêÜ?çø?è@?èr?è¤?è,Ö?ïþ'?ðR?ð"?ð3Ò?ðE"?ðWR?ði?ðzÒ?ðŒ'?ðžP?ð°?ðÁÏ?ðӎ?ðåM?ð÷?ñÊ?ñ‰?ñ,H?ñ>?ñOÄ?ña'?ñs@?ñ"ÿ?ñ–¼?ñ¨y?ñº7?ñËõ?ñݱ?ñïo?ò,?òé?ò$¥?ò6b?òH?òYÜ?òk˜?ò}T?ò?ò Í?ò²‰?òÄD?òÖ?òç¼?òùw?ó2?óí?ó.©?ó@d?óR?ócÙ?óu"?ó‡O?ó™	?óªÃ?ó¼}?óÎ8?óßò?óñ¬?ôe?ô?ô&Ù?ô8'?ôJK?ô\?ôm¾?ôw?ô'/?ô¢è?ô´¡?ôÆZ?ôØ?ôéÊ?ôûƒ?õ
;?õó?õ0ª?õBb?õT?õeÒ?õwŠ?õ‰@?õšø?õ¬¯?õ¾g?õÐ?õáÔ?õó‹?öB?ö÷?ö(®?ö:e?öL?ö]Ñ?öo‡?ö=?ö'ó?ö¤©?ö¶]?öÈ?öÙÉ?öë~?öý4?÷è?÷ ?÷2R?÷D?÷U»?÷gp?÷y$?÷ŠÙ?÷œŒ?÷®A?÷¿õ?÷Ñ©?÷ã]?÷õ?øÄ?øx?ø*+?ø;Þ?øM'?ø_D?øpø?ø'«?ø"]?ø¦?ø·Ã?øÉu?øÛ'?øìÙ?øþŒ?ù>?ù!ð?ù3¡?ùET?ùW?ùh·?ùzh?ùŒ?ùË?ù¯}?ùÁ-?ùÒÞ?ùä?ùö@?úñ?ú¡?ú+R?ú=?úN³?ú`c?úr?úƒÃ?ú•s?ú§#?ú¸Ò?úʂ?úÜ2?úíâ?úÿ?û@?û"ï?û4Ÿ?ûFN?ûWü?ûi«?û{Z?û	?ûž¶?û°e?ûÂ?ûÓÂ?ûåp?û÷?üÌ?üz?ü,(?ü=Õ?üOƒ?üa0?ürÞ?ü"‹?ü–8?ü§å?ü¹"?üË@?üÜì?üî™?ýF?ýó?ý#ž?ý5K?ýFø?ýX¤?ýjP?ý{ü?ý¨?ýŸT?ý±?ý«?ýÔW?ýæ?ý÷®?þ	Z?þ?þ,¯?þ>[?þP?þa°?þs[?þ…?þ–±?þ¨\?þº?þË°?þÝZ?þï?ÿ®?ÿY?ÿ$?ÿ5­?ÿGW?ÿY?ÿjª?ÿ|S?ÿý?ÿŸ¥?ÿ±O?ÿÂø?ÿÔ¢?ÿæK?ÿ÷ô@Ï@
£@w@K@(@0ó@9È@Bœ@Kp@TD@]@eì@nÀ@w"@€h@‰;@'@šã@£·@¬Š@µ^@¾2@Ç@ÏØ@ج@á@êS@ó&@ûù@Í@
 @s@F@(@0ì@9¿@B"@Ke@T8@]@eÞ@n°@wƒ@€V@‰)@'û@šÍ@£ @¬s@µF@¾@Æê@Ͻ@؏@áa@ê3@ó@ûØ@ª@
{@N@ @'ò@0Ä@9•@Bh@K9@T@\Ý@e®@n@wR@€$@ˆõ@'Ç@š™@£j@¬;@µ
@½Þ@Æ°@ρ@ØR@á#@éô@òÆ@û—@g@
9@
@Û@'¬@0|@9N@B@Jï@SÀ@\@eb@n2@w@Ó@ˆ¤@'u@šE@£@«æ@´¶@½‡@ÆW@Ï'@×ø@àÈ@é˜@òh@û8@	@Ø@¨@y@'H@0@8è@A¸@Jˆ@SX@\(@d÷@mÇ@v—@f@ˆ7@'@™Õ@¢¥@«t@´C@½@Åâ@β@ׁ@àP@é @ñï@ú¿@Ž@\@,@û@&Ê@/™@8h@A7@J@RÔ@[¤@dr@mB@v@~ß@‡®@|@™L@¢@ªè@³·@¼†@ÅU@Î#@Öñ@ßÀ@èŽ@ñ]@ú+@ù@È@–@d@&3@/@7Ï@@@Ik@R9@[@cÖ@l£@uq@~?@‡
@Û@˜©@¡v@ªE@³@»à@Ä®@Í{@ÖJ@ß@çä@ð²@ù€@N@@è@¶@%ƒ@.Q@7@?ë@H¹@Q†@ZT@c!@kî@t¼@}‰@†U@#@—ð@ ¾@©Š@²W@»%@Ãñ@Ì¿@Ջ@ÞX@ç%@ïò@ø¿@Œ@
X@&@ò@$¿@-Œ@6X@?%@Gò@P¾@Y‹@bW@k%@sñ@|½@…Š@ŽV@—#@Ÿï@¨»@±ˆ@ºT@Ã!@Ëí@Ô¹@݆@æR@ï@÷ë@	¶@		ƒ@	O@	@	#ç@	,³@	5€@	>K@	G@	Oä@	X¯@	a|@	jG@	s@	{à@	"«@	x@	–C@	Ÿ@	§Û@	°¦@	¹r@	Â>@	Ë	@	ÓÖ@	Ü¡@	ål@	î9@	÷@	ÿÐ@
›@
f@
3@
"þ@
+Ê@
4•@
=`@
F,@
N÷@
WÂ@
`Ž@
iY@
r%@
zð@
ƒ»@
Œ‡@
•R@
ž@
¦é@
¯´@
¸€@
ÁJ@
Ê@
Òá@
Û¬@
äx@
íB@
ö@
þÙ@£@o@:@"@*Ð@3›@<f@E1@Mû@VÇ@_'@h]@q(@yò@'¾@‹ˆ@"S@@¥è@®´@·~@ÀI@É@ÑÞ@Ú©@ãt@ì>@õ	@ýÔ@Ÿ@i@3@ þ@)É@2"@;^@D(@Ló@U½@^‰@gS@p@xè@²@Š}@"G@œ@¤Ü@­¦@¶p@¿;@È@ÐÐ@ٚ@âd@ë/@óø@üÃ@
@
W@
"@
ì@
(·@
1€@
:J@
C@
Kß@
T©@
]s@
f=@
o@
wÑ@
€›@
‰f@
'0@
šú@
£Ä@
¬Ž@
µX@
¾"@
Æì@
϶@
؀@
áJ@
ê@
òÞ@
û¨@r@
<@@Ð@'š@0c@9.@A÷@JÁ@S‹@\U@e@mè@v²@|@ˆF@'@™Ú@¢£@«m@´7@½@ÅÊ@Δ@×^@à(@èò@ñ»@ú"@O@@á@¬@&u@/?@8@@Ò@Iœ@Re@[/@cù@lÂ@uŒ@~U@‡ @é@˜²@¡|@ªE@³@»Ù@Ä¢@Íl@Ö5@Þÿ@çÈ@ð'@ù\@%@
î@¸@@%K@.@6Þ@?¨@Hq@Q;@Z@bÍ@k—@t`@}*@…ó@Ž¼@—†@ O@©@±â@º«@Ãv@Ì?@Õ@ÝÒ@æ›@ïe@ø.@÷@	Á@Š@T@$@,æ@5°@>y@GC@P@XÕ@aŸ@jh@s2@{û@"Ä@Ž@–W@Ÿ@§é@°²@¹|@ÂE@Ë@ÓØ@Ü¡@åk@î4@öý@ÿÇ@@Z@#@"ì@+¶@4@=I@F@NÛ@W¥@`n@i7@r@zÊ@ƒ"@Œ]@•&@ï@¦¸@¯'@¸K@Á@ÉÞ@Ò§@Ûq@ä:@í@õÍ@þ–@`@)@ò@!¼@*…@3N@<@Dá@M«@Vt@_=@h@pÐ@yš@'c@‹,@"ö@œ¿@¥‰@®R@·@¿å@È®@Ñx@ÚB@ã@ëÕ@ôž@ýg@1@ú@Ä@ @)V@2 @:é@C³@L}@UF@^@fÙ@o£@xl@5@‰ÿ@'É@›"@¤\@­%@µï@¾¸@ǃ@ÐL@Ù@áß@ê¨@ór@ü<@@
Ï@˜@b@(,@0õ@9¿@B‰@KR@T@\æ@e°@ny@wC@€
@ˆÖ@'¡@šj@£3@«þ@´Ç@½@Æ[@Ï$@×î@à¸@é@òL@û@à@©@s@=@'@/Ñ@8š@Ad@J.@Rø@[Ã@dŒ@mV@v @~ê@‡³@~@™H@¢@ªÜ@³¥@¼p@Å:@Î@ÖÎ@ߘ@èb@ñ,@ù÷@Á@Š@U@@%ê@.³@7}@@H@I@QÜ@Z¦@cp@l;@u@}Ï@†š@d@˜/@ ù@©Ã@²Ž@»X@Ä#@Ìí@Õ·@ނ@çL@ð@øá@«@
v@@@
@$Õ@-Ÿ@6k@?5@Gÿ@PÊ@Y"@b`@k*@sô@|¿@…Š@ŽU@—@Ÿê@¨µ@±@ºK@Ã@Ëà@Ô«@Ýu@æ@@ï@÷Ö@¡@	l@6@@#Ì@,˜@5c@>-@Fù@OÄ@X@aZ@j%@rð@{»@"‡@Q@–@žè@§³@°~@¹J@Â@Êà@Ó«@Üv@åB@î
@öÙ@ÿ¤@o@;@@"Ò@+@4h@=4@Eÿ@NÌ@W—@`b@i.@qù@zÅ@ƒ'@Œ\@•(@ô@¦¿@¯‹@¸W@Á#@Éï@Òº'â\'Éí\'âë}''âùÁ'╚'Ö¨w'ØçÚ()'هv'ú"M'ý<(	'<'ßà2'Ôµ'Ó2'ýŸ®'ûìë'ìC'åy'ú÷
(Þ²(kæ'äêv(»'úx(ˆ=(‰'úLV'ë0P'ßÜõ'íë|'î7'ül×(;™'ú
s'ûöù(Ÿo(	ù(cu(k(
âß(@(
H(š(Ó(O4'î'-(€a'í|È'ðŠõ(0'ó/Ò'îØ'ðöy(Zü(r(-(^0(r¥'ù±D'í.‡'Ù{E'Èâµ'®§ '¬Ãs'Ñ! 'ъ'ÅhŒ'¢à'•ãG'ıY'Ôµ¢'áЁ'Þ#'Óº£'ü,˜(Êy(þ'챕'åÊ'ވD('`'ý1Ñ(BÌ(	äé(H™(Ê"('J(v¶(
 Ò'ùzô'þ4(Õ$(NÚ(>'ô[ 'îÐ'õӑ(:M'ö ¢'úž'æ_¡'ó!ÿ'÷ÆQ'ëýU'ë)…'õÝÁ'ߞ†'â§'õg'â&'êŠ'æ¹Ó'ú0'åëB'ò¯'ù%ë'ûŸÏ'ãþ''ð7Ã(Q'ñàÞ(˜(Ã'ý}ì'èéª'óø&(wÇ(XQ(—''ýQv'úú(–ò'ðeÙ'òˆ(]r(	'ûÁ'õžâ(Oã'ûºö'è¡5'òSk(ˆ{(V'ØíÎ'ñ–:'âŽS'Û}x'Û/ï'ë0°'äѵ'îúz'øû(ì9'ïN'íÎ(ÏÁ(Á…(8f(­j'÷ Ê'ín†'ù9P'ñÖV(¡'Üå'ð›ý'ßñé'ãfÜ'Ìà·'²«¤'¤|ò'Ï©g'Ë ³'º±N'ÌL'ÝÐ'ÃP'²†a'—Ëj'¯¡n'ª-''¥£'¢é'š‰;'ž	·' a¿'«e6'¬ã'©ê'¬…å'¾ã`'¸å'µÔ'ºoó'ˉú'Džc'½F¤'Á–V'Æý '»ÿÉ'¹K×'È܊'Úå'¯
¸'«¯¨'»åï'ŸA'µ\'´ýM'Ä'Î8"'¹§'ί'ۊ÷'ÃÏè'¾òý'¼26'È
'Ƀ'ä‰'éB™'Ç¡:'Òz°'ÕH'ÎJc'Õð½'Ý*}'ÑôÖ'ØËE'ßg'á Œ'ÛÒ«'։¤'É)'،'Ф¶'̆h'ÐO,'Ýk
'à?œ'ۖµ'ãH 'ÝøÆ'åëŸ'äå8'ɬ¶'ஂ'З¥'ÈR'æÒV'îԍ'Ùýœ'åé"'Û}s'Ú«u'ÕmÅ'셊'á=§'æ)'í|A'í%W'è¯ì'鿸'á—ø'î*T'óºÒ'ä÷ÿ'ãœö'Ö[Á'þÊ>(z!(?'ô=3(ã(£;'øj'÷‰È'ñ÷f'ìþ'Ø$•'؋D'Ðlã'Û'Ð	%'Út¦'ߥ¸'éën'çÐ'ã»Ó'LjJ'â-+'Öò³'߆('Ê*['Ðôa'ð¿ý'ôfÊ'ÜÈû'Õv²'ëÔS'ކœ'ãè'ëßa(±'ë¤)'éë'úr(¢ý'ò'(\c'ÿB'óŽy'ù¸"'é«'øBi(ì((	™©(9:'ÿç#'û/¹(í¿(än(&g(Ðq(õy(§F'ü­»'üI¿'ä|É'渗'Ýã\'ú'I(êQ(
PÃ(ç¸(n(‹l'ú•Ÿ(U(ùí(õ(Àõ(Bµ(	@ò()Å(ú‡(D(ˆÙ'ýu(
Ÿˆ(K_(7Ü(bõ'Úãé'ÖÍi'ó·~'ôHå'ԝ'ÌÚï'Îh'ìÝ'í‰n'ù' 'ðê›'ÜzÃ'ð Ó'û&˜'ñJï'ãšA'ãü='þvÇ(I›'ü‡'ü÷)'êÏy'ö´5'ôÏ0'÷ò>(ה(µß'ù~'ósµ'ö%Î'ù
Ó(( 'öm¿'â.r'ëÎÊ'ï
'úÅ?(…Â'÷ Û'ú³ó'ó˜(cç(Î#(`J'ôîº'ï0(	k¼(KX'ëŸ((	Þ=(
æ-(4ò(WÄ(¬t(<·'ýèN(
šG(	¹(Žn'ùóq(O(3W(†¤(çË(A(
(W+(ƒ](¢q'ø·'Þúê'ùF§( ½(	$(7¸(+°(Ы(
»(
°(ƒ((Ê(ì'(
Ú+(	¸ú(+|(â®(
ùB'ü–(5æ(rÓ(³ («Ñ(è—(€i(Ou(zm(€'þ~£'ÿ+A(
y((«¼(™((((êB(S<(md(¾·(ú (b–(V_(:V(pÉ('œ(æ(Ûp(€D('÷(m—(cÜ(Nž(](öµ(±ü(Œ)(Ãø($(
†)(Z«(U(Â	(ˆJ('Ò(ò•(«U(¡Ø(!Ä(\Q(FÖ(VR(!úÌ($f( ç(	ì($Ý( *1(DÄ(ÿ'(
i](|Å(5¹('ê(êÆ(§"(©8(»(ph(ñ(<Ð(S({R(¬l(QÞ(õ(§³(cÄ(¬(º4(«á(&b(mó(²š(f†(Ñ\(5"( (¶^(¥F(
©(ìÙ(ï;(÷f('ã(ç(—æ(
Á(A(úÃ(¥(§Ü(͆(ï|("2'þ«((}5(
3y(ˆC(
ô³(
tP(°(Òæ(ÿ(Æ(QÜ(
v‰(G'þÔf(	‹Å(«Ú(N"(	ÒF(Å(Ø7(­°("'(‰Y(
Ž¶(
¼(NV(då(ë`(ŽÛ(,"(Ðô(%H(¨ã(è£(+f(¿"(·(¨((+Æ(4_(jz(ƒ¸(
'($(DZ(»ý(­‰(|É(m¸(0š(0^(ö¥(
‹¹(‰(B7(<T(ݜ({r((«=(rÙ(°Û(lÇ(øâ(X~(|@(,ê((¥"(Ó§(Ûu(k©(®M(<(Ñ;(Ɉ(!ž(À(_(j#( ›Ý("û(ìØ(#"Ñ(Šh(M"(±÷(àè(•œ(ˆH(@(J÷(Òú(%ž4(u_(+È(!å(E(hø(õi(L(Õ(®j(=´(ó³(©(‰N(hn(¹g(
K(j­(€t(«(Ò(9Ô(FÍ(ÕÛ(²(Ap(¬_(k»(Bê'þžU'î™D(†X(ÎÊ( Ü(q(Z•( T(Ś(ž((#ø(½B(õ¦(
Ën(Ç((%½(º(R¶(
¡9(|(ª1(!3ã(í:(
‡{(]t(–8(f¬(!zÉ(U½(C¨(U2(ŠŠ(ïÂ(ÅÞ(¢°(Àü(Ó?(Šž(¡ß(8(½(\Î(=¬(>(q(.2(!Ss(R¤(±(ܐ(æ{(3(—¹(½k(ÎV(xX(b($Eh(C(ã¤(:¬(=«(!›¼(/Ö(¯ˆ(ń(
É(N(…b('¯(2z(WA(®²(Xm(ªó()ƒ(/¸(µ¦(æl(?6(‰T( Ê("(x(dÁ(
ø(!p;(|ç(³6(…˜(!ë~(ñ"(ç1(±(
úC(	ÀL'þ¤'çe³'Ôб'Ý¨'áÕ,'Ðêž'ßîß'ñZž'êE 'âX_'ú|^'ÿ2Ž'õœÏ(€>(Õ(
]é(!|(7d(e'(5<(	Ê(	%½(*¨(š(™'üt'ór³("U(8–('‹(	æ»(ä(¶»(&(€v(	P™(	Æù(Ç|(Dë(5F(èÜ(¡«(íz(·Ã(f(A+(O(i([>(
£$(È¥(®,(»Y(2®(—(ò'ü3ž'ÿè"(ì•(	n(	êK("Œ(M)(
.(a>(Ά(ßÝ(I2(Ҍ(½(Þw('~(SÀ(¢•(#öa(…Ù(Üã(S(­Û(
É;(¬¨(ˆ_(:$(EÆ(K±(¹(kÂ(	ߺ(
eŸ(üÒ(yn(
Î(-Æ(?›(u(¦
(@(
(,š((
GÚ(‰ý(‰X(Í°(	Î(
ˍ( i(4–("(äÇ(_¬(;p(T(¯ (àè(†(
|M(](	BK(jH(µ.(À(
!ª((n((œ€(>ª(ŗ(+&(Î(Ié(ÐI(‡ô(óS(½(
X"(øŒ(µt(½V(f	(p($(È«("W(`(eR(Í(âí(#N("ë(at(èš(õ¦(°"(¾(_Ã(
€ˆ((-( õ²(…‹(Wó(
žB(†t(õ((	ª(Ê(}('U(.(¢E(ý(PK("Þi(UÍ(6,(O(þ(¶
(4'(G(:¼(í¤(
xe(´·(uÿ(›‰(x7(S(»'(Ë(h(Ê(ní(®¾(A$(…¿( ©^(GS(E'(#(éÂ("¯†(&:{(&•("–ç(Ç*(.(o(BK(m%(ŽF(w~(Çs(÷o(!¾Ò(Èg(Xw(!ÉÃ(†o(\,(ºÿ(!{(UF(,(ü(f8(a(9à(¯(Íí($"·(#š(Nz(e!(и(õ	(åÉ(²f(T(\.((•(P:(/æ(kÒ(É®(Þl(L(ç³((œ"(™©(·è(‹K(^¬(³( ý(áô(Áh(ûð(ÕO(zA(AÑ(¤(|3(±I(]³(Yµ(
(%ì"( S6(Úï("…ó("òÕ("¦¡(;(&G¦(gã(Xs(£­(l(o¶({Ó(³-(q…([¢(ÊÆ(p( I(ÄM( ®À( ­ (%#(¼±(#ð(ÕÀ(ìí(Pà(xá([Å("µÁ(ôv("( ñS(ˆ( €(qZ(*((´‰((i(!Œ‹("˜(ì%(߇(%((¾ƒ(  y(#Š("4Ý($Ó²(!§k({Ê(Å("(¸(¿O(o}(•¨(Ï((—I(ü(ÿ×(v0(õ	( £…(ˆ¶(F®($Âà("NÓ(a»(£G(ÍÂ("( Ãð(ïH( Ðõ(#Ó(ے(âf(!Ø>(´0(p(,#(!ÜÑ(#Ô%(Ã(!ʀ(!x(=(%Zä(?7("—(!P(pf("+ê(ãq( l–(#}–((»'(ÚÈ(æ($¨(#<(!î*("Z`($'(!¬;(ÔÔ( f%("‹("_l( ê3(!RV( uª(³‡(!P¿('È^(%í
(!e}(!^È(&*('[(#ÆW(¸"(Mé({[( Z¼(ÄÐ(ë(Ió(s	("Â(ö¢("s~(ÏD(¾Ó("¨£($t(AT("'"(]}(±(7(#Ù("U(#}œ(υ(IÔ(šf(0û(˜Ü(ǖ(ï›(ݽ(JI(UN(ï(6(÷Ù(¥±(É\(&( (Å(ø¢(l½(6u(w(^§(qµ(Šy(Á!(õÅ(ž(;(Š=(O§(˜ó(×(?Ð(Ȝ(¬£(‰e(cG(o2(&ø(RÚ(ß0()ó( "ö((8(!'à(!·(9
(÷+(€(æ('(‡(g¾(lÈ(ã<(‰ñ(&Ò(F£(/(ç(Å6(ŒS(*ÿ(n(#æ0(H¢(õ(½Y(D("Ö(r(ï¹( ÿZ(²Æ(D
(Ó3(n´("Ú(CP(Gç(%؆((þ(0(Ґ(C@(k( ė(!˜(þš(®D(N (qð(¼‡(#2(ó‰(s>(õ(ðè(í‡(9X(
-(^(oÔ(ª(ÐY(®(­›(à7(¹ß(U¾(%%(ëÀ(;V(¹
(	M'(ˆ‰("W(´](
ój(5À(©p'ϟá'»)€'ór!(	M(bª'üoê'÷zç'Áž¾'¾ñ™'êÅú(Ëí(6(7Õ(^}(½(A(w(V'(	Ò(ô}(þW(õ(÷('"(õè(ê»(++(ìG(µ(R¬(-t(1Ó(ãé(€¹(³Y(‰¹(Hf(|(õª(Š?(I(²"(ýB(¾Š(
R
(ìì(
x(‡6(ñ(~™(Çý(?{((þ‡(=_(OØ(ÌE(ùE(UÍ(4'(ôW(Ä(ûµ(Wã(a(©9(*(ܧ(ü	(##(<"(
'(ù¢(:¦(¤±(Ç;(›´(šU(UÓ(ٖ(
ñ³(ú-(¨˜(ç·(æ(î—(y(wq(ðð(1	(ƒ(‹ú(ä(çÕ(
g'ê'ØÖÍ'û+3(
'–(\û(›W(<4(8\(I´(ùD(Éz(M\(ÞL(ßK(iÄ(?ã(ÔJ(ós(0(
¿(¼‡(ÆÞ(nÈ(wø(2í'äw'±J/'Û·M(Ž—(	÷?(ö©(¶Þ(å(¬Ù(Û(ãÓ(Ç3(üT(#c(°–(™ä(Lh(Õd((
Qs(áŸ(Âa(+ì(0(C(y(ۜ(ì"(yÐ(¥K(zp(|ó(¡ƒ(Ãý(F)'þá'ýïå(?.(6Š(Z('Z(íL(c6(«
(	#(lŠ( ®(Àh(v?(^¦(Fþ(m(Ÿ(Èn(k÷(Ç+(	"/(Bý(
ÏO(NÕ( (
Õk(%÷'ï©'ü¸(!÷(
i¥("Ý(+?(	™(ªü(>˜(Ìø(	('/(_6(
	½(	ù(Uü(¯x(}|(Ü3(s…(Ž	(WÒ(g(Pá(ZN(^ì(ß6(¥t(c(
V({0(e((óä(s(
§•(.\(˜Í(
:(Q£(º(ïÒ($î(u¨(Ì¥(	&º(±M(Tå(E(_P(h—(
³a(Ô¸(Ë(](|(¶R(T(
N(vo(ç(g™(vs(($1(÷((þ~(?Ÿ(48(a'(Ô(Ï^(ª((h(d(
g=(ŸÑ(
¼|("c(pL(Kÿ(H˜(¢("ü(Ç(Fô(zW( Å(e±(t
(&L(M(ÙN(Yc(aL(¥ñ(+(ëJ(ò|(²õ(
Ê°(òõ(z(ã(è(£(ö(
SB(
h(ªL('(`("(¿(¾(µ (V(h¶(§µ(
(UD(
é(H(É(¯Ï(¤((œ<(}(`€((?Ñ(g^(º(«¯(ÃK(
Ñä(ŽL(€›(­(þL'û™o'Þ/E'ðÿA(´×(˞(õ8(!(
Ð¥(f¾(
ƒÁ(¿w(µ(%d(ê(vF()(
þ(š¡(B³(	(†(ª(75(Ý(Pç(
Η(Îë(Èl(K2'ê	œ'Ì+='îÉ2(F^(~È(
`O(Yñ(²ð(
—à(
'€(~C(…(*u(™(ñè(-O(
5p(y(õZ(/ö(2o(
úª(
ÿC(ª‡(((
ùC(d(§`(Ã-(Ÿ(	¬ (©T(>p('%(
Ü(
žh(¸®(§(‡R(£:(	$²(Ž<(ùÍ(
´("D(
õ†(´Ë(`*(	°"'ül(	b(ó(
…®(ž(1(	Æï(—˜(!Ÿ(š(óV()L(7((w\(%Y(GO(›Š(ϋ(
Ún(©œ(ñù(
›(À(&Ì(=^(×Ö(!(7Ö(ž0(²é(Ôy(
)T(
mÇ(f"(—Ï(Rí(êW(¬ÿ(
ßo(
¾](
í"(àõ(vŠ(ˆr(	¼Ã(
—(mÄ((Ÿ(3Ç(
–(Ó(Ò(0(
Æo(ó(
 (
e±(
9(
ä™(
j(Ã(ñÔ(	=j(˜¸(
6(&K(
L(9(N(â‰(
d!(óš(–(	±(Úd(õ¡(	;u(çÝ(
öy(ù{(á¬(
(–ð(
¯(%Ð(î(‡É(0Ž(
(
A(=(	ú(3>(
	t(*½(
/(=(
ª(
#µ(ÿ¯(ÕA( a(
Ö(7R(
5p(Ď(
P¹(ÞÈ(}(6²(	±)(
¹O(vÑ(/¢(	Ï@(	¶Õ(
×Æ(	<&(
nw(
œ(B}(
	(}(ßB(í'(…ð(	÷–(ñ"(
±¯(¾n(w"(uÎ(Á®(?S(íž(–ö'îL''럿(w×([»(*½(ke(åP(·µ(R¾'îú|(Ðd(	-ö(
•(Ð(	³—(
Í(NB(̓(	E"("}(:¤(—y(`ì(Ùå(¸(b(5(ÿ(6Þ(\@(
Ön(	1ä(	(	{(¸(X¿(›ƒ( ™(	Dx(¸((YE(}}(	@9(´u(0(¸¯(n(
™ª(ÁÒ(N(!^({`(­'ûã+'û;0(TÅ(·}(k\'û@'üd;'ñ
¤'éú'ãíC'÷qá(œå'ý¼'ø{÷'ôXq'ãí]'Ϩr'Ê'àJ÷'Ô­'Üœ'ë
"'æÃO'Ýè''Ñzb'ÙÝC'ãã@'ãéA'é	r'çKÃ'ã?¡'ç'è'ß<s'Ú®'á©q'ìc–'è^õ'ڍÈ'ؤ'ײ£'Ö÷©'ÓÁ_'Ñ¿û'ÖD¨'×'ÔÓ
'ÃV'Å?£'Ü^'Ü 'æÝy'ô†'ÝF'є;'쮢'êÈá'°ÄÜ'ÈJ'ůá'Ö®9'ÙÄG'í³'öŸx'ëR'ÄØ'Í
¦'̞s'èöz'Ⱥ'Ð&º'ɘ'Íz
'Ō£'¸S2'Ûx˜'ãG¼'ÐïŒ'ð¡'×U>'í)'îWb'"ð*'ßÂ'í3Å'ØO&'¨¨_'ڛ-'È
÷'Èă'Îvn'òfk'ñ²³'ËI'É©Ž'ä¶Þ'å]ç(*V(½'Ó§*(_Ê)‰œ(5³ó(Ðî'äèb'Û5ñ'ç¥7(
-'ôM(9¡Ò'·z'LJa'¾ƒ"'àÃå'Üq¹(&d'È>(	Ö'ñRÈ¥M0( q'Ê0!'Ö_7'Èû'×®³'ðÄ
'³Bî'å™'Îü^']ÊÑ'×#'×ì	'½·b'¾]Ê'í¾'Ù;i'ÇÒ'Ó/~'綊'¾T¢'Ê1Z'¯½'×q'×[B'¶\'Áå'ß9ò'Ò¦m'¸Èß'æÁà'ë¤'úò(ëî'¬«'éÿÍ'ÛÉÅ'ù4?(Ö(&(h»'(Œv'缺(ÐF'ëuq'¢–c'Ç=°'*#}'ß<'Ày'ÊÌh'Óð('çda(A
'ÐQ¤'ÒI'¸¿P'£/Ï'Æïê'ÙÞ¨'â½Ü(ßý'ùY'£ù'üº†'½ƒO'ΉU'î_ª'ë'ÍnN'áõ'ǓÞ'ÆcÆ'Η‹'Úci(…·'Î:‰'ü'Ïr±'Þ¥'Ø¢ò'Æڒ'æ‰ø(Sk'ÏAÐ&çÿé'Éí¤'Z=('Ý'·Ÿ¯'ù®'¶¼ø'È­'ÊÏ
'¯2'»''Ëð'Ëu'ä4'ánÀ'©>¢'•é'ƒ9'†¨k'kB'ôI<'¿
'À#î'њì'º|þ'´Ï"'ÙÎ{'ʤ—'¦ªL'z‡ð'‡½'Ž]'ˋ:'Çèì'ÔéQ'Ý¥Ö(tH'Žt•'ñ'ÐêŒ'Åی'Ê['ő'u"'ÉÙÿ'Á…'¼Þ_'¸x'»™Ž'ºê)'£Š'¿ßË'͏]'ÆR¶'È-' Üo'¤I('©âÄ'½‹'řŒ'Âe'¹;m'±Ö'¨º'·½'Œ4'ÄÕ®'žV•'¹0'º6&'º'º\'¼Éö'³Å3'¾W@'ÉÅÀ'Ä¢E'¹ˆð'¥÷'¦Ñü'¾°k'Ãj'¼1È'°\'¹Vï'¸Ó³'½½'¸üÑ' ³'»Žß'¨k$'¡W1'±Ñ7'´ôw'À$¿'қÂ'нw'´OÜ'´ê'­N"'«^.'¿µm'ĵ"'¼a'§Rå'¹UJ'¿5'ÈCA'»(õ'´{'¸˜z'¼…n'®ÔL'±èy'½C¾'É\i'ʝ5'¢JF'¯ãõ'¸¢'¾\'¶º"'­=
'·P'‡a'³‹¤'ÀL\'Ê*‡'ÁÀŒ'²9 'Ã¥Ì'ÓOB'¥è'Çú4'Éßm'½+*'«ÀÊ'´Eî'µ<ê'¹Eõ'¿;t'ÂÌì'Ì|å'ÈÃ'»¹#'§‰'¶)J'ÆGÒ'¿>W'¾Èn'À,´'¼¥'¸xú'³f''·#Ý'½lC'¹þ&'º Ì'·Þ‰'·EV'µõ€'³DÑ'³³T'ÂÒw'ÁÐ'½ˆ^'¼Öm'ÄÒ{'¸ÎÞ'º
Â'¸,w'·O‹'¸ó"'ºƒ'»:['£'h'­G'¸ø¼'·0ë'Ãí'¸5U'´ˆd'Á§L'¶ÝE'±±@'¾Ó™'ºÐ#'±B¤'³š'³j¬'·h'¯¨‡'´•W'¿š''¦bZ'³'a'¸G'¿6Ç'°M´'½ùâ'¿t•'²Íñ'° '³(–'´KQ'ºU@'°X'±Ü`'¼-'°Ãc'³T¥'¶¬ó'ª.N'¸hñ'ÁGB'¿|l'¶°m'µËâ'§ªQ'³>A'¸é'¯°s'§ï•'³€"'¹æi'³3'º¹R'¸5¿'«·@'³i'³z'·ì;'¶Ð'·‡'·ñ/'¸ãW'³IB'±w,'­ƒm'²ò-'³¶'´Mò'·¸2'¶}ƒ'³Ô'·—q'¹s†'¸'².)'±l´'¸Ì!'º&k'³sÔ'±^:'¶MŸ'µ'À'¸'´ßì'µÄÆ'¾¾€'º9Ô'·`'ºÇò'¹È*'¼†q'´®­'¶'·ž¤'´§Y'²97'®ÿ'±´'¯SL'²
7'¸Cþ'»Ta'µ''º»'¸e¨'»‡ñ'¶Bb'³IÍ'³wž'¸@þ'¼Î&'¶í''¶É¾'µ'³`6'¼ÖF'À("'·¿Ò'¶'¶èê'´^''´¢%'¶Â'¹†'¹°'·}o'°ò'³îØ'»Ä\'½<}'ºx'½)g'»ŠÝ'®°Ñ'§¦'¥5í'¤OÑ'®%m'¼5H'¼Â¼'¹lZ'¹D	'¸É¤'·\è'¾u"'¿ô'¿mù'¿0I'¾~)'»,…'¾&'¿=À'»'ø'¶¿ù'¹m='º€'¼f
'¶´^'³A6'µå_'¸ž0'¹
y'·6…'¸›'¸~Š'¹7u'º_'½Ê"'»w_'½Q¾'ºÏ:'ºÀŒ'³ŒÚ'­Ì°'¯Ë"'¸$'»''¸ím'»Áó'¶°^'¹2â'¶N"'»«Å'¹Í¦'¸ñò'»N>'¸Ã•'¶
'º—³'¿‰ÿ'ºì['·áö'¸¹ì'µ9¼'±'´3p'¹<'¸(‹'´ad'·E'µë'¸C²'¶Á¸'» Ÿ'½d'»^Ð'»*÷'»éÿ'¹ò³'»v'·sD'¶µq'»Ì‹'º8§'º>'¸4'¾áÅ'¹5J'µmˆ'°æ†'¸b²'»³?'¼ß'¾
ä'»è¸'¼"Å'ºâ‹'¶Ž¨'µ³('·]E'¾š5'¸J×'¸o'»ì5'¸C"'µçé'¶Ò·'¶tU'ºÃÉ'ºçÖ'¼)Q'µ¼¨'·˜7'¶N¹'¸'R'¶ŒJ'¸'Q'»5)'»»ü'¸Ù'¹º}'»ôÞ'¾è
'º.À'¶<Õ'³Ør'¯#}'·q±'º'ú'¼
ö'¼›\'¿žl'¼p
'»"†'¶;4'·Zñ'±:è'¹d†'¹€'¸._'º'»'µÍª'¶''·{'º¸'¸E²'»X'À'½
î'¿•e'¾çq'¸^…'·	ï'·ÏV'·&Ô'¶'´E'¸a'½aÿ'¼¼›'»e'¹‹'µÀÞ'»õ¬'¾ð'»Z5'»Ô«'¾û['¹ì'´('±ÄT'¶Ö'¶š|'·«L'¶ý+'·¥°'¿¨'»2¢'¼YÞ'½b'»@«'ºô¡'½ì'¿¨ '½t±'¹%'¸ü'¼æÛ'Á>Z'µ§¦'³Ü…'³Ì5'´ºª'¹Ó'¹³þ'º¾N'ºÓ'· '³·('¸ˆþ'¼»'¿'À
£'·R '»€'¼Ù;'º¬d'½2/'·®'¸Ug'»ÚØ'¼¥:'½s'º;)'ºáb'¶íâ'µÏÊ'µ•^'µ¡'½*&'¼x'¸Õý'¹TÍ'¸nÏ'¶éè'¶Š'³lˆ'¹ÈÄ'»x¼'¹ù''¸5'¾ª'¿''½_'»Ð'¶€\'¶³\'¶òÊ'²mñ'²¤·'´"š'¸ˆ&'´)´'³Ÿ'·Y—'¹¨Í'·€'¹¬²'¶2¤'³øD'¶ÛÄ'º'¹š'·\R'¼"'¿zÃ'·ý;'µ:'¶û'´ Å'´Õ‡'´ýI'²M†'®S'µ#V'¹#6'»}è'»'³Ëc'¸O,'¼×;'¸åF'µË*'¯2'ªSë'§æR'°ïk'²U'µ*$'µéœ'µj`'µr»'¶õ'³œ('¶þl'·Ã
'µƒ0'²Å*'¶kÃ'·5P'·†Þ'¸=l'»kS'¸p'º¥'º-Ã'¼®G'¼ìk'´J$'¸%E'·'½'¶Å'¹
f'·½'¸\û'¶Î"'·Á>'º¼'¶AV'°ÃŒ'´Œ€'¶#'¹''±¥ª'¶'º«é'½Cw'¼6Ü'¸óÂ'½Ñ'»	Ñ'¹'¶<''¼‹ê'¿tÓ'»¯m'ºåB'¹Á'¸Æ0'·û‰'¼ßK'»ÈÔ'·)'µúÕ'µé³'¹&`'¼¨ã'¹N)'¶âe'³Î»'µ×''»KÎ'½&M'ºŽ.'»à'¸ W'³é'¬À"'®šn'º`Ó'¼®#'¾{½'¿bÐ'»!÷'·o'·@»'¸ï
'¸ÉË'¸ÜÈ'·a>'³Ì‡'°hø'­`S'²×n'¸œ'¼ï®'¸Žm'»T'·s»'¸°°'ºüÓ'½íÅ'½"v'¸Ó¿'·'·ys'´>Í'±O'¯'«#'®O+'µ''µ¬þ'µ'³Å'²áõ'¹('¹ä}'ºüu'²»u'±s/'°L('³`_'µÂB'¶
å'³ì'¸ª'¶íÿ'´Æ'´Eð'´$G'´
D'¶{±'µ='µ\q'·7A'¸ '»Éö'º1'µg'µ²¿'»1ô'¹ÞŸ'³Ñ'µ€'¹yq'¾ø'½®µ'ºx&'½&ä'¹Ë¢'²Y3'³k\'µÿ_'¸D'»'³Kñ'±à'¶=f'³E0'²AV'¯†'«~‰'¦•	'¬ K'±K˜'³Ü
'µ°?'ºõÓ'·'°O3'°æª'µ¨@'²¹0'¯¨²'¯80'­oÁ'³[q'¯Ò'³(Œ'µo'²«*'¯Ñ'®	Ñ'²†·'®®X'³BG'³~Q'±l'±"c'¯<¤'®''§Ž'¬Œ'±«%'´Âª'´Š'²ƒ'¯R¸'«sY'¯u'®Ø'¯Ý2'ªSô'®¢¸'¯sC'¬Ë¸'©ô'§Û¾'¦øò'¤b
'¥òw'­W¿'®ÊÐ'®q]'¯Š'¨žÿ'¦o'ªC'­&@'¨‡
'«¦:'¯÷>'¨ ª'£_¢'Ÿ5o'¥¡V'¨QÐ'©i'¤Û]'ª$¤'§ïÿ'¥ùz' b*'¢Ÿ'¢cl'žPˆ'½F'Ÿ®Ù'£·Ï'­	h'©ê¦'ž¯ð'¨9…'¬WÁ'§¢'ž9ï'Ÿp_'žÚÍ'¤ÙU'¡Èæ'žÝK'£Ž3'£Øž'Ÿ¼ã'™¨ñ'šsÙ'ŸÜ¼'¥}~'£í:'¤¬'£Ei'›Ÿ'¾Ñ'£½ß'¥'¤£­'œÈÍ''H'˜að'Ÿ@'¡' )'œ"'œÔ'—%±'—h'—»—'˜êƒ'™gª'šmá'œJ¹'–Be'¢¸»'–ú)'™Öw'œxÂ'{¨'"wþ'"ÔE'ù^'
J'˜›Ò'ŸDZ'½E'—ì'˜õƒ'(²'"Ó
'™å;'žŽÉ'™'ë'›.'—ð'P‰'•'à'—Þ/'"M)'"ÇÛ''vÐ'œ§'›Aµ'š'''>'Kâ'‡{'ˆÏ°'"2Â'qJ''Ÿ'™±q'š5s'"Ïì'¥ï'Ž¾n' ''_'"o	'‹é@'‰y'‰m+'Žqå'F''¤Ô'''ŠC'Šê¯'G©'Lï'"°Å'‹Qt'‡ó¸'^'Œ8{'…¤ô'ƒÖ'…øê''­e'j'†ñ'…X'•˜'Šg''‡8'–,H'ˆÍ	'…Ÿd'‡'†º]'XÍ'†L'‹'ŒÙ_'"A'‹;p'ˆÄ"'…À-'ƒ~c'‰zø'…<þ'€™­'†ý')'Œ¨'"T'ƒï,'{ôÏ'ƒUu'}5§'q¦'(i'‡‡è''''"È¡'€ À'L'|ï'qj'€­]'6's¢à'c©'rÈ*'Ê'|ê¸'o''‡ÇI'ŽÐÎ'ÇÔ'}ç'|Á"'·Ã'd''qFü'y'>'q'k*A'zñn'ƒeá't£D'x¹%'~Ýv'ˆ,\'ƒÐ*'€ú'}òË'y"+'y'uï•'{M²'ƒ¸_'qùp'f&D'q^X'wÑ 'hb'ró·'w†;'lCó']\b'saè'‡ÐL'BR'zqW''%¤'-'pž'eh#'Ê'qÓÒ'LóÇ'j'j€r'gO 'g*ý'n¿L'iç}'w%®'',g'uQ?'}
^'sìæ'^n'o±'ƒ#Ù'xYF'Rtû'qz1'†£('s†ª'm!Â'xµw'ŒkÉ'…Y'Hó'FÜB'e•'s,Ç'h:á'Jgz'zÚi'a³ÀÀ'UàF'"U¿'/j'?W"'OÀs'EP»'@/k'H8'a¡n'eÀú':«x'FY['Qò@'cŽJ'"''tëw';ݤ'\Æ'E|d'RN'N
V'?ëA'X½']{ã'].Ñ'aoñ'dÊw'+Iò'T°¶'sþ'Vb'=Ä^'Hb|'A'à'Keï'Cqµ'K2	'ZE"'Kc'Zx'w˺'IðW'Vb'L…`'‡2Ø'B5'Ojž'R5æ'Z›p'"Ej'Gy°'Gó'^¦ª'x®'jøÝ'}!'UÏ'À'S*:'RàÁ'jCØ'W'R'Oûð'dØe'la''^
|'F'HÔ'b;W'‡÷—'~¨$'LYš'TN±'d‡y'€¾h'='%'2šó'KnÚ'P†«'[¡E'rï~''Ê°'ƒñ'C|m'Fÿ'OÄÿ'S«á'Y='uv'sNo',A'Npo'Y:x'`\Ê'pBw'9¥ô'[B'la'3|ó'OXÔ'W¸6'G¯''ŠÔ'G%'0Þ·'=M'M0Q']¢w'2Zv'R8'aÀ…'ag'SEÞ'CN\']¨'L¿…'KO'U^ì''¼'?ԃ'R®é'CüP'Gn@'Pµk'RÛ'JÑ©'>û'@x')8¹'#!|'Ã'%R'=íî'AG '753'7ÅC'9à{'<)•'>9Ñ'#Ó,'×þ'-…c'C"';"Ü'<1/'FG'Fú'FiY'7
P'4ڗ'5K³'Nµ¥'M5ý'F©'MHš'LÐ'K£#'AÖâ'8_'><ü'F»b'A"0'@rÅ'CaE'B—ž'<Mb'H)ý'D†'FoÌ'O¢C'H';ú'D–Á'Cø`'GØ¢'Tm'O>ƒ'De¤'D2Y'DRY'Adq';*';°'<+'@k<'1µµ'&|‰'*k_'+Ÿi'ë '_±'µ'*Âü''Ûq'*@Y'0Ûi'4ê'9O{'5_('3W#';³G'<AÇ';|L'6¤õ'/\ü'&ð¡'ç''s6'1ƒ°'5ÿƒ'>,E'7ˆß'1—'+«''4EŽ'3‰¦''ö'/®g'9D'6W¨'5ºÆ':KV'9({';Ø'?S£'9íh'/pM'4 §'<y'3pJ''+h'&ïÐ'7 ':¿ä':§9'1æu'4—	'7zH'/ó';ëÒ'2Í '3Ç '=ê'2ü'1¤~'53¼'1y'("®',ŸW'0¿J'1'.'(ÀO'5?½'9ûã'9'_'6Ó®'?°A'A©²';''70ê'1×½'*éµ'1©Ì'5›Î'3̽',F'#6'$¹H')¶Ï'=J,':RÆ'5'2~°'4o%';NÊ'<¼'6*7'.Wu',˜'/}ü'.k'0­a'4%¼'-äx'(£'5µ"'0Îb',z/'4m‰'>'8Ł'8"'55n'2sv'3†'*´_'%m'3i6'8i¹'6n+'5…Ø'3ª'.M',£I'4´c'0†'+K#'1öÚ'7½é'>ú¥'5iG'*'Á''f'*>E',tÊ'/É'5»t'5»|'6Ö¤'76*',S'+fQ'+Ò½'-¶n'9?;'7O'1	'0j™'6_°'3óï'*4<'#•:'.dº'4ƒL'-×'3'0¸£'6S¶'9d¶'4§'/˜'4ï8'1p'-Bq'.Ø['-w!'.‰þ'2š'+"'$£ž'''@'0 '(j'.úG'1ÿ•'/ǹ'0͗'4»'*Nå'*ªÈ'6Q'7#',i''ÏÅ'/^)'-k'%LÁ'(Xq',‰¯')Ç4'/¯;'/ò¤'-f'1˜c'1±ƒ'.º+'-ùš'.É'0}Ä'2œÞ'/r',z<'1…$'-­L'.N'2ä'/ÍH'/€Ž'/øM',¸í'2"™'.ÏE'-¶;'.¾¾',´¢',ۘ'(0æ',XÙ'5}z':?'3£'4®'9çð'4®@'-M]',±'/|U'0õä'.4{',éh'.Š'01Ì'/oF'2&Î'/<ç'+ü¹'1'5'á'1`'.nX'+½'/ªz'1¨Š'2øB'2Ùr',–Ç'3~'3fJ'2fû'0ÝR'+Ãl'(˜'+¬'01'3È'7q}'44¶'+,ì'*²',ð'0ÃB'4!'3Š'2S¿'0Õè'4Ü@'/àâ',õq'*,õ'-dÎ'3o¤'3Hç'3?˜'/¸'.Š'1²'2æå'3ߪ'6%7'2£´'1û'4ý'5'¼'0ý('/ê¹'1!Ø'0»œ'*ma'+Gš'+—'.í¨'.ë'.ºã'0ÒK'3¸'22G'.¯"'62Ø'5C9'/IS'0Z'3C'5ó'1›#'.äê'/~¼'/­À'*Dh'-X€'2yÛ'2×G'*ˋ'/Ÿ@'1Èö',Ó'-ƒ‰'25Æ'5Èo'6€¢'5Ð'3R—'4æ£'45›'4éf'2;õ'/ÎW'.ñÇ'.µ'*±'*['24å'4µ'1ž±'.¨r'* '-d'4öã'2)'4R'3‡ˆ'2f3'0ò-'2z³'6òr'4†¢'3éµ'2 ½'34	'0èS'7(d'4£!'/m'1¼'.•+'0['2ð'4òQ'6'8õ;'4"D'3")'3þ§'5ß°'73«'4¶°'53.'3
¹'2Zu'6²R'4*Ã'2ø'/c¡'3þ'2ch'22í'2Dt'2Ã'-'.ïX'2sw'0,'1Ñ»'*þ\'+‰¯'.yÔ'/E©'1ß6'1Þ'2 '/Ø'-Y',Y'0ƒÀ'2''3÷l'4[@'.¸'0é@'3ow'.—Ò',u-'.²ç'24¯'*E'-'0ý'0~ '1†ÿ',¦',>O'.Ä'.±Ó'098'-ZC'0?E'2‰4'/r'0²'1\'3´¼'0äÇ'.2Ã',Äì'1ä·'/´'/Æ'+‰Ä'+#ç'+Hç'-"€'&ad'+ëÊ' ëé'»'¦s'"JE'+2£'#Ý©'d' Ñ;'(½1'-v£'2,Ÿ'-R'.@¯'/o¥'.8¿'.ž;'/…'0x¶'1('-z»')
ù'-ãK',k'/\1'2C'/ŽS'-»Ó'-')¾û'++'+h',œ†'.W‹',ɾ'-ˆÈ'0ãR'2zÂ'2§–'4×#'/¹‹'.'.ù'*\˜'*',´'-5'+ȁ'.ã'/òA',¸\'/'-Ž'*î¶'+^î'*·''*¥É'+&¬'(-'*AÒ'2-r'/÷{'*Ȑ',Nö'1'/[T'0Äê'2ÚW')HÆ',ã¼'*SO'.dz')¡X')>µ'*²'1*U'/®ô'-',\ä'-ì÷',Óq'.
Ý'.UD'*ñ1')[c'(Rb'._Ù'."¯'&…'*O{'+ê¤'+îQ'&§`')â'*f'+^ì'*ÀÏ'-z''("¥')6©'*µ'+üß'+"É''LÉ'(:'#ïX'#5¶'(
'$ü÷'"ÙQ'(üP'%!k''‹i'#l¤'&§s''™'+if')uà'(æ')!É'&"H'# '&€R'$·#'(hø'%¥¥'&'*HH'%͍'&'f'''c')š''k¤'(?(''ħ')|Y'&Àè'%pf'#Ö''û˜'(†' °`' "3'$"'%ÇT'&bÅ'(Y'#iê''Â'#܊'"íÆ')j«'#Ûâ'%(''®à'&Âm'(©;'%Hñ'!·c'&æ	'&©ñ'$ß»'#X6''"$'%å''5ê'.'¿'F'Oè'|z'øà'À'f»'{
'Dì'µ¶'Aá'¥²'CÏ'Óå'ON'
¦'öÁ'æ'g'' V'Ç'Xí'o²'^Ú'ý'–œ'å'
.'´â'xe'ÍR'n@'•–'6à'X4'mA'Û'·'Ì 'h6'5Â''ô'ž§'%'5â'º'íd'%3'å'Õ0'š'¨Œ&ÿ¡±'Ѩ'×j'CZ'U'ª¢'ßÈ'ÞF'ӎ'P1'	O' ö'MS'	×$'	BN'1±'
Õ'V¹'¬w' ú'Y'	ù1'1ì'Á]'	´'h&'-'e'åT'‡í'	-'Ô'¹¤'dq'žì'#™'ÅK'
žÍ'
þ'˘'òJ'J¥''†'·'jÞ'oZ'¢'³''üé'5¯'>™'¡='Õ''cc'ëA&ûΠ&ô\¿'²Æ'pú'»l'>‡'ö'Iä'ws'
W{'OD&ùå='{¸'‡'ÿ'|9'Ï)'v`'*¨'œ'j'A¶'	U'ô†'	Ø	'K'
‰'i†'
0'÷ž'ÝÓ'ëÎ'ªÅ'ã"'¤ý'ì´'ª*'õ'ñ'é'AÕ'
l''•'	b6'$')³'	˜'¾Ñ'‰L' 'ê—'$$'¿€'»'âˆ'	›™'Öî&ê‰Y&ëõï&ïëµ&þØö'Ü&ð³´&õ|B&ò"B&ðS§&ìP¡&ó«&ú'©&ùoE'nð'Œz'þ&øqï&ô§M&÷5ì'¨'õ¿'2S&òvë'FŽ&þœ†&êÐý'YB&ùu&ïc+&ú,J&ýL¡&üyÝ&ñÉ&í'&ù$-&÷&ë3ó&öÁ"&ýfå&å º&퇾&éÿ=&ôr&ûz&ðûv&ûGg&éD&ßÈ?&ïsb&êaP&ᮣ&ìþÚ&ëµï&æ2˜&ä6ÿ&ê€&ãM&ÝÞ&ÚgŠ&óbî&ñíø&Üm¬&×%®&؆×&ïT¤&ç#"&ð&æ­&ýÙ&&EÈ&	H§&å&×®&	8\&´ƒ&	þì&•3&ý†&k&¼Â&m,&փ&&‡Q&Ko&
šn&	‰g%ÿà%ü–y&]É&%N&…&	©-&Ì%úÐÂ&%*&–¸&
LÈ&æ&Š&%ú"½%ü§‡&O~&
ãó&
Õ&æi%ýb^%þñk&Æ«&""&š.&
\v&îß&_¼&®Ð&ùƒ&ÙÞ&
_w&×ñ&Ï\&´â&l©&¼l&¾ñ&
tG&æö%ýJã&°&:$&ÝÁ&Oã&ó§&€E%ùÆï&wd%þÔ¹&ã(&Ö¼%ù+à%ôé¿%%÷pz&5¾&åò&I%ù†%ù`5%÷&Ý(&ž¬&Lr&*R%ô_Q%ï™%ò¶å&	¯&–¸%þýŸ%îv%çî%ðJÿ%ñôŠ%øøY%úK%ðåc%ëã©%å³Ù%ëÊ%ôÑ&d3%þª·%ô"Ë%ò?_%ñÊû%ðÕÀ%óâ&ZÒ%òƒG%è%ãuP%çÇ°%ír %í'}%ë¶ã%çè%â ¢%ã²ô%äg2%ê‹%ïPr%ç³5%à6ý%ßðt%Ûr%ß³I%â
 %çN—%Þ¸g%Ýìì%Ù°%è8"%óVè%ù6­%ì %Üñ%Ö]
%ÕHf%ԍ$%Øëª%܈T%Øa%Ñl­%ÑÃÂ%Îó^%Вt%њ(%Ôúð%Ðä%Ío%ÉP%ÎØ%Ñï[%Ño%Í. %Ì<l%É\Ø%Éþ%ȑ˜%Ïe±%Îè—%Ì%ć‰%ÆÔ{%Ø2%Ç7*%ÇÉz%Èœ%Âüý%Ä\%¾­þ%Áb"%Ä«p%Ê%Ä%¬¶%½Ë%¼¥E%ºëJ%Ààz%Àìp%½®÷%·ÄÑ%º"2%·éº%·î%¶û¥%º•'%¶US%´Â´%²ûx%µ:%´û¢%¶Ûÿ%¸{¢%¸8%±uØ%²–?%¯¸†%´jX%±
¯%°Ø"%°?X%®ºØ%¬—9%­‹ %«ºÉ%­e_%©±á%«3â%«+,%«b¢%ªÕª%®LM%©ÁQ%ª¹ö%¤¶y%£Ÿã%§à1%¨Ò%¨ðk%¦áˆ%£q)%¦fT%¤¢A%¦™K%¦V"%¥Ô%¤¿è%£²Ì% '|%¤Tà%£×Â%¦ Ì%¢¿%£Ö"% Ü% ~F%ž…% %e% ¡Ô%žÁ¹%Î%šØ%›àã%›ýf%›ãs%žŽ%šX)%œ4¶%™0ü%œ÷¢%›k9%÷Å%›G'%‹T%›Ð%›â¾%›É¨%žï)%›
'%›&Ê%—/%™rŸ%˜¦ê%šÓÐ%™
.%šÉ–%–«Ù%˜1s%™G)%˜}/%–'%™Ë(%˜Jz%—îW%–ñ%—Ý3%•'Ò%–éæ%"€%"²q%"@ç%"ßR%'ÕÚ%'_î%'<g%"™d%'j%"!y%''%"¾¾%'º}%•)%'D%''á%';·%'® %Pž%'Nç%^®%'%@#%"ƒ%Žº%Ã2%xM%'£%»×%'Ðg%JD%ð%rZ%'d•%Qï%%'z^%'y§%,%Œö'%Œ-%@:%‹fÖ%‹s§%Œ4F%©%+%–õ%‹ñ%‹·8%ˆ–"%G·%ŒQ4%BG%é%'7&%‹ %Ž|%ü›%X%%'˜õ%™%'7]%Œ©<%Us%‹+%Œ`u%Šƒ%Œzt%‹Þì%Œqä%‹'<%Šn_%‡˜p%‹%‰Ì%Š2%†íj%‰ŠÓ%‡æo%‰–Ô%‰%¦%‰Àì%‰7%‡§%ˆÛ"%‹ˆ×%‡áO%Š°%ˆþ{%ˆk#%†ýÉ%Œ,-%íù%'Ey%"¦T%''+%‹âÍ%‹ƒ†%‡åE%‹Ã%‡¢%‰°%‰S%‹%]%ˆ€–%ˆ²o%ˆe%Œ5Ÿ%ˆ•ç%<`%Šì%‹‡%‰µÄ%ŽF%"¸g%"Ý	%˜–%™Mâ%žÒ]%œò'%'ÛÚ%"šW%'~%êX%k%žÓ%¦ÈK%š«%%'~©%‡"%ô%—{´%•*ð%–Yg%¶Ø%"w%"%"ç·%'5¾%'·¡%ûm%'Ò%'ÎI%ŒF%ŽB%'Y%Šm?%‹`!%Œ«å%ŽÍ‰%Šß"%Šòï%‹õû%'&Ô%'%Ÿ@%©$‰%¨/Ü%šì%"e›%•!%'¥t%'ö'%'˜I%öN%"pt%'¤[%'¢%'"K%'å %Ž‡À%ìg%ov%•‡Ç%•Mš%"ÿ´%'åš%"Ø%¨%Ž¤¾%‹ê	%•ž%–¤%'¬%Ž]&%'wj%"0Þ%™Äž%–Ò÷%›ªu%–ܵ%•1%Ž©F%IT%F%"å«%"éÆ%Ÿ®j%Cã%"õÒ%ŽÀ%ÌÍ%Žä%"£*%R{%š`%˜)ˆ%"š•%Žø"%"Ð%3u%–ÆÍ% s%•©µ%""¯%—ØQ%"i%"ð!%'¹%"Ö·%–ƒ%–^˜%"ªk%™€%˜rª%˜B%'¹w%™(9%™V%›_*%˜#%—â%•~%™m%—©Ï%™g•%™ªî%žzi%š2%˜àu%˜
¹%™‹{%˜_Ï%›¥J%ßO%œiH%—%™0
%8%šü1%—/ô%Ÿ!^%œ‡+%ŸOI%Ÿòß%žN´%žŽi%¡G‡% ð2%¦yO%ª	P%«˜:%§Ô%¯=Ö%¹¥%Â^%²qV%ÊáÛ%Ñß%ÂHç%Ã20%×?S%Ì€%½Nç%¼WF%Ô¢Ž%Ûã%×Z
%áûï&Ê&œ6%ÓW%°±%ÏÎ%çðC%øðô%ã|%¼Yÿ%¨Ç%¯H%ÃWt%Ç%°®N%¨ä'%¹8©%Ȓg%°¯Å%¢ñ×%¡*%'­R%–!%œs%˜ßT%1¤%Œ¥_%–Ô…%¥$.%™Þ{%"¼n%"k®%•	%ŸSè%Èê%¶(Z%"u%©K%©ôþ%̘%»ì¿%–¥a%Œÿ%Œ6%¡I0%°BÐ%µiØ%¤=s%'95%"øZ%™Kà%š¨%™–%å&%­?%¼¡%"Žô%Ž¤u%—m†%¤"%ªtT%²ßÝ%¦à²%'ma%'Éa%€3™%ŠÇ™%›¦%©¾g%¡ßa%–/†%È.%ä5%o7%?Ù%‰g%Qw%š¦^%™)ø%\%¹ %"¹6%Žd%ˆOn%1P%™>.%'%%ƒo%zDé%|%'%‹˜$%‹Œ%€™õ%ƒB%Œ5g%Œ­
%ˆ'§%És%t@%t"Ð%¾â%~ÁQ%x/H%uNÞ%tV{%|ñA%üE%€Õ³%}ÕØ%jÐ%i%rš%w¥Î%l®&%s†U%nÎÙ%eĖ%_%dþx%f©ã%mË
%hìO%fÑ%%h_ë%j«i%^hC%UŸ@%XuG%`sN%[÷§%[¦ž%Rü²%S}T%T"%X¸%^y%[!%Qsú%M"N%O·Ã%W{-%X3%VõÑ%RÉM%OÃÑ%Kuã%No¡%V.p%XϚ%Uøà%O%O%Oi)%PR%O¡é%M©%O'%Nâ¬%QIk%KÙ,%FZ"%A8»%ƒ
v%DHç%Jz&%G)Y%BOè%?œ%I?"%L,%K§Œ%G%w%FØn%I"%=AÑ%?L %BF%>Î%=rZ%=.s%A™¹%?Û³%>¹½%9"%<ž%8;È%7g«%9Áè%;/K%:C%:X$%4å%6ƒä%>%6FÜ%4éÈ%5÷%6ɘ%;m%8çS%5­š%3y%4f%1<ÿ%7‡Ì%4k%4%£%1lo%5`e%.Rþ%-"%'©õ%(^€%*¸µ%,~%(›ê%&¡m%&<%&å…%"mÆ%'æ%&˜6%$…+%%ˆ%(\k%*¿±%+Ëî%(Á9%)?k%*ç%)4%(é,%()S%)9ô%*¶ï%!D©%"dè%!(Ù%#¶Î%!‰¼% ÏL%ú¿%û¿%U%"%#7e%#`Y%!üö%""§%&b%+ ~%*—-%&+7%$º½%#C%&ŒN%,׶% ª_%!'–%ÅG%-f%ݒ%!¯7%"ç%ªH%¡4%%4%g%™%:¥%<%Óê%§
%Y¢%[%"`Í% ¸<% ;% '¥%"'%·Š%xé%Ò%!™L%!¤2% R%%N%ÊÊ%€Ô%%v%ÛÛ%Íq%K%µÒ%=ä%%F´%ìø%rÍ%X—%͕%tÔ%M%¢%¤¬%",%,[l%+w%"Y÷%Ñò%ç\%—å%zá%4c%-%õR%e,%•ð%e
%>Á%2%C¡%û,%#ý%‹»%(7%ܶ%Ke%ë£%QÑ% %Œ%&õî%# þ%$ib%Ù5%õ%%Y%¿%¾\%ÁF%ýT%{^%Ô%%ä©%öß%(!%ÈW%Ú%ö%$qþ%R6% ×%ÿ%i/%6	%´¸%2%ê%¿þ%Z)%•#%nû%é~%ˆê%ȉ%H%³(%Ü¿%êã%
—(%%ö‹%
Á"%L2%¬…%Œ%éµ%9Ÿ%%Ü]%|% ãJ%PÂ%+%%¹²%­a%üX%\™%&%ÉU%±%X`%x5%4«%•%Òò%X%Q1%"Á@%[*%ï…%C%ӕ%o}%L%Ô±%"–%[°%×å%½ï%>º%~ %Ü% \%Íþ%Vs%SP%»%w˜%–%ƒ %0ƒ%í·%ÓP%½%­4%ã%&%ƒA%†‹%Ôi%";%«Ä%,þ%ñ%ãí%…à%M%R™%Ûh%×Q% ó%Çí%ï›%§'%…ä%ãì%ùà%÷–%îy%	*%êa%£%%Ӂ%Û	%{r%KŒ%%ÐT%ó%­%ˆà%(ò%±—%O:%Zy%ͅ%Ä%Ø%é%–G%§%ªò%Ÿµ%¤Ï%ØÑ%¬³%%×%Õµ%"S%τ%ï!%/l%ì®%¹%#%`Ë%¬û%±¡%/%z-%ªÖ%C´%B %h¯%9@%"ž%>î%´%R¡%n%֚%?W%(k%iŸ%Ó	%ëö%¢%5%k%Ґ%Wë%ÀÄ%!%Åç%?.%Üm%_¾%H%"Ó÷% $»%Ðo%ìh%®%¯Ö%/¾%{â%¥%µ<%¨½%aš%Nr%Û_%tØ%Fº%rù%#¬%C%»U%j¾%6ò%ëP%¬¯%÷n%k%Õo%"% ó% %1L"%/+ö% ¢%Ž%)>%"4ë%[®%1a%êç%ƒ.%#'¾%!L% =f%ÐE%!	?% Þ%!LG%Ö%!‹c%kT%®Ô%õ%"³%ʂ%$U%$J'%"#e%#ƒ>%"ر%îê%#è%!81%#Ň%*ª<%6×%6ë'%,£%$ó6%*Åþ%.Lç%/Éã%-õÿ%+&%+Yˆ%/&¦%+B%+êO%''Å%*1Å%'wà%(¢†%(+Ù%-ç%7¥	%1ÙÖ%+øš%,Sß%*U¯%*Ô%(ÎÇ%+ˆ‡%,Öð%.h›%,Ùõ%*̞%2€%6Øi%0nH%-Áh%-¶¾%-fR%+(Ü%/(²%;ä×%8Áî%0Úë%.ß%-hæ%5#-%1¥ %3¶¬%/M%3n%2Ý%2È%6p˜%<µ	%1Û`%4z%4¢S%3†‹%3Ø-%>¶V%>ù·%Bøp%A=#%@‹—%9óT%? ó%9ïD%;Š`%AJV%C¬C%>ÁJ%I–X%HŠ%;Ï®%E¸ã%>°u%?3%J{ð%c%^©–%b-¨%Z{9%D'%@©w%K}X%m/f%keÖ%m(%V`š%j'–%°u%›Î¥%"Çð%€0S%jÐv%Wf@%T<%l/ú%hÉU%{)Â%Œ#ê%‹ü%€`,%À0%‹ûÝ%…Ç%há%]Q
%rȀ%ƒ\%'ƒŸ%¢Ç%®ü*%"L%œf&%y/U%{Ñe%­ÖI%–ú£%|êê%³ %Óp%8"%Câ±%ƒ	&%X>ö%4lœ%'/Æ%uˆ%"§%*óŸ%=5'%' þ%í:%!s¢%.n£%4*Ì%BÁ%3›%l%Tm%	Ã^%8%ˆ%ÞI%/%Ké%E%.µy%4®%6!‹%\Ö%¯x%±T®%jš%'ü%-å%çþ%Á^$úO$ý\g%eW$üo $þ׋%!K$ï²Q$ââr$è]q%çg%Ğ$ò
%B¤$ø–¹%@Þ%ÎÀ%§¶$ö¨$îLy$ís\$øì%(¬%+´d%#I%'%Ïè%ðœ%Êô%‰%t'%!˜%_z%"Z%W$ú[í$ê`$þû²%	o$øú%)à%l=$ý($í'L$÷ÏÖ$ûj$ñ3Ø$öÉ$þ¸%
"î%
$å¶È$éßø% 1%Ÿ$ö×,$åô'$ß&y$é!$õh¬$ëî\$ä`E$à•ö$Û>_$Ü÷	$äŒ4$Ü«£$ÕUU$Ü¥$øob$óÛß$܇ª$Øù$߁Ê$Ú
I$Ðêè$Ìú$̈́†$Ð,$Ó^ï$Ót$Óƒ$Ë<$Óú×$˔$ÄÄ$ÂÊ$Õq>$ã"V$Ó¾m$Õ§$Çd×$ÉbÎ$ÊS$Æú}$Å×7$Ç3‹$É6¹$ȁ›$ÅB$¿wU$¼¼Ù$º^B$¾=$ˆ$Å¥Œ$Ǖf$Íñ$еb$ÍÚà$ÄÌ1$Å{$Åý&$ÅÒ?$Ë»$ÎÈ3$Ëõ$œ$½²ä$Á@Ë$»wV$¼_›$¸Ç)$¸:¨$º|$¼J[$µFø$¨lÚ$«*»$´œP$¸ÕÐ$»œž$ºu$¹è´$¶éð$·&0$¶b$¸àÁ$¸ÜÐ$ÃÇÄ$ÂÄã$¾²«$¸õÜ$·ÓÙ$¯ÿB$²[÷$µy³$¹°e$·-0$¼Û2$µ·ð$³}e$¯"•$±.ÿ$´xò$´x®$²Vœ$¶µ.$·ûæ$»B$³|$ª4x$¨ò4$¯"K$®jS$°ý™$°/$±ib$¯ñC$±¶'$°C†$±uA$®ÆÐ$¯=$®Ây$²T©$®µ$¬$®1'$¶ŸJ$¸2$¹Ã$´b $¯mÜ$©Î®$ªÔb$©g{$®ã
$«ƒü$¤$£§ñ$¯¹%$´ã"$±'ÿ$¨vÓ$©Î$¬BÚ$±dÚ$´$®"Í$¨ßú$§òP$«‹À$¯ÝØ$¶¬z$ÆÛò$Å%R$¿FR$´ç$­ˆ$¬"Ó$¬Àí$«Ï$¯¿	$ª7ª$ªÁq$©´$¨vJ$¥Í$¨;F$¨ë$¨~g$§œÐ$©"µ$§7.$¤Îl$§¹l$ªî¤$¥zu$¤\O$£*$«6k$­ý$ÇR$Ç0R$²ð¼$ª
+$¯ü$±"à$«ñ$¨x$°#y$¨+O$¬²Ç$ªïÔ$£Í$£ $¦Ó¨$¤=$¥qN$¥Ì$§«í$¤K…$§cË$¥E•$¨¡$®T6$¬' $¦Dw$¥4Ù$¤—@$¥?$¤¥$¢Í<$¢,$¨l×$¸üf$ºC$ªë™$¨[­$¦Yß$¨5Þ$¤ž{$¨Sð$µtÇ$ÆD°$¼ë§$­F±$¨u£$¨{£$¦$¢ê´$£æ˜$­£$½ž
$¹Ní$©m$¥ÈŒ$¢Dë$¬ß$¡@ü$¥a$¦l$¦›$ ó$¥$t$«àI$ªä^$£²Í$¢#)$ ù$ D$£ú%$¦û`$´õò$³Ü¡$¢*®$¤ª$¢¡»$¢¦3$¡Ý=$¥Sî$ ìÊ$¡0å$¢üf$¦*+$¤
/$¨¼%$´÷Ê$¬`Ä$¯¢u$£K®$ ØN$¤eÌ$ s¯$£j¯$­o»$¯†™$¥‰¸$¢,$š¦$–¯°$œ&š$ ãÏ$¡[$§¤.$©$¨í¿$§[>$­¿$§@Û$«·$¨¯$­]±$©+Ù$¬™$§&$ªØ$$¨ž7$§7'$©¢‡$¯íc$ªì‹$ª‹ã$¥Ô$¨…$ »;$¤¿Ü$™°ò$—àd$š²$¡oÊ$¥$¥®Ì$¢í®$´Ž¥$¢öª$¥…$¢Àû$¤ä¯$ Ý$¤ÞÖ$¦‰$$©¦>$£-$¦ûß$¢Œn$¨T$§#•$©·ï$¤p5$¨P"$¦8ã$®Dz$©çÌ$¯Ä$³E$°-ì$®"$®ûº$¬®$®Vù$ª$°¡˜$°î$¯L$ªt$¬i-$«%S$ë"K$±ls$´Ï$¯6$°ô™$¯0$³n$±"$Ï7?$ÞN$Û;¸$ÇC$Á7ø$¸¼$°@$«:)$´7'$«\Ÿ$¯Š©$­¼m$°:$±i$³Ó$ªŠo$®/ß$¯W$°=f$¯Nî$´é$¹$¸±u$°‡2$¾¥˜$¿m/$¸9J$¯—ë$³œ0$³
_$¿x$Â!'$·Úó$¬öÉ$¯—A$®$µ5=$ºža$Äw-$¼	ö$±Øþ$°2{$°ÎA$¯´$±…$­e°$³Ôê$±àË$®;$©È>$°|¬$ª`$¬ó•$¥S$«K$¦Cx$®]O$© $¬v\$¨:—$¬sõ$¨,-$ª~¾$ªwô$¯e	$¬»+$º¤s$·È~$ç$Ó&&$Ä $¯T$°iü$·12$Á–¾$²3Ï$±ô"$¯åŽ$­ðª$­Àú$´9Ó$±¼½$°Í{$®Q$¯ÃÄ$±bÆ$²'T$®×¤$±}Ž$¯&î$·M—$®<6$°$²Æ¢$·@n$°Jþ$´¯Æ$¯áŠ$³Y"$·"K$ºr°$¶Ù$¹@ð$°£$Ã7:$Ð=$Äö$²ª$¹$³X$´úí$·W¢$¹=Ñ$µÊÈ$½g*$¾uÌ$º5H$·Lô$Åa›$¹S£$¼â$µ~æ$º]ê$¼A!$Ô7 $ÕÑT$ã_$·x$Á8Ž$»
ú$Ã6$½ïQ$ÃSÚ$¹†£$¸Û†$¶o$¿¯$Ä6Ü$Áœ¸$¸LÆ$Å"$Ã{$Ä.â$¼á$¿®ò$ĸä$ÌÈ$Ís$ÆËT$ÀÅu$Éój$Æz$Ï°g$ºŸñ$ùFå$À©$Å­¥$ÃâK$ɽN$čg$ÏÜJ$ÍMÿ$ ^$ÈV€$Ñ£¤$Ȝz$Ç$À¤@$Èƾ$ÍÀ$$Õð
$Ö¸
$Þô³$Ò:$ɇn$Õ$Æ)ÿ$Æí+$Ç^7$ä4$Ìë$É'$Õ½|$ɂ5$Ëh}$Î=$׺$Ù!t$å‰$Ù½h$ÑPà$Í#–$Ón·$ÍæW$Ú؟$çʉ$êÓ$ÝÕ$àÜ$ßD
$Õe
$Ë{º$à"Û$êÊq$Úò/$Ñ¥\$Òi$ÀÔ*$¿·ù$Ôë˜$áøa$Êq¢$ÏDz$Øß\$ÞõÇ$ט¾$Üçk$Îs$҇ù$Ô9)$Õøb$Ë«w$Þ`q$ð‹$$ì~C$рê$Ýâ$á.g$ص/$ËÐ,$ÐH$Õe·$ÓÛU$υû$õËe%
G}%÷6$öJü$ß¡$èËÕ$úšN$òHÉ%1å$üç`$ëôà%Õâ%JŸ–%N3ß%B°
%.ýH%!Ã¥%Þ¥%n¿%¹¡%Q$µ%`ïN%8+Ö%'%_	Ü%Q4™%8¯S%:=(%Nun%~'â%u=Ü%]aw%Ž
Ï&c
&e"Ö& uM%Åÿ"%Ük%Ö³%‰¡j%fÙË%¤Á"%×(%Ý¥c%Â'%ԉ%ôö©%Îð&Ðí&|<& ø%Û¥ö&>æ&£#­&û‡&öÕ'œ…')AÞý(<ӈ&ÙX"%Ö"%ŸoÅ%Æò²&/''Fþ'z–Í'
˜V&ÀU&3Uì%£\^%žO%àÇ&/'s&R8ö'/5'‰Y®'^™&ì1‰&`é5%âr,%̪&!t&7*$&.-î&žƒ&Ø4&vp&F®—&•—¥&.Ÿ%âOÎ%÷ŸÝ%ÝËé%¡>%¥M%ºFÒ&'ö%È%è%/š%"¼¤%ÈÿŸ%°Œ%Ía&+_%ÓöI%\Î%Pkƒ%¦\Ö&YæÈ&Cz…%Ù 0%€òe%U&C'½˜'ô_{'(\O&a&(\&'zï&õ9˜'Ê_¬',{6&‰)&¡jt&SGÍ&ŠF&.J&Ïá^&ˆ÷ð&2#Ï&
ÌA&á¶%Û÷%—¥õ%'£%èIõ&Å&×1Â&4z'%•¢%hÐ%y±Ì%¬j+%~Š%ˆ_Ï%¥CÔ%pœ%lф%£L&Cog'25&¦U%Øæë%•ô%¡f…%°Œ~%ƺù&LV'F;'‹Å''—S&¦¯&Ç>"&˜Á&v÷%¾ðC%{#N%fø•%'€"%'{v%x%™%«i&>hM&Ÿ-ë&ó¹×'v×ü'4Äi&Þg[&Óý2&_m]%¶áØ%t/g%·%¦]v%"2%–ÿH%ò®P&AjÊ&svz&åb"&wü%Òíg%†Ý$Öv‡$öÉÈ%Ž+$%çì?%e)w$ß1$íêœ%/<:%ÄÚ^%e%:ºÉ%í#$ðr2$õæî$ÏjÏ$ð'¯$Ó$À$§ú$ҏ%€.%;û%xŽ%IñŠ%æd$Í2$²F$$³K¿$²¨º$À4ƒ$ʆ"$½oy%8ˆ%|™/%o"$%è^$â¸'$ÒI$¼?1$­
è$§g$–ëw$³ÉÃ$Ý(%'¥$îÜ$°%$"$¦<$ÊÈn$½³¥$—þ$"'7$¨÷Ì$ÂÊd$Îd5$ڍ$ô$¦ä"$œ¤$–ã$'Öˆ$šØ$؂%Ö¥$ùûL%–M$Å?ê$œ¹N$˜ÓT$Äe$ϔÞ$«¥B$¢éµ$·ó$$Äû%$£n°$Ÿ3Ë$ßt%ý·$Ë©ô$"_ï$'-4$³|¼$¨ðr$"å$–?Ò$–Z$¬ý›$œpZ$TH$¡ff$­
A$‹$‡ìb$Žj$†9b$æõ$çûZ%k$´Ô¶$""Ó$¡ý$…ÇŽ$s¾«$uïÄ$}_$t|($|¼$™$Óág%G¹$ÖÝÓ$¶&i$×ãÑ$ÀnP$ŽrÜ$…¦$sV'$e¤$moé$t……$¬^$?$"'7$Ò$Œf$wÅ6$Øä$pz…$júq$géÁ$dQ$gÊÓ$".'$Ç$¯'$‹;ä$9$iÕw$lðÙ$ŒÐ $¡á$Šœª$v8.$cã4$¤$"Oî$†r@$ù$§¨ð$¨&$h$">$uDò$bɕ$i"$®N$¾¢/$°Oð$¶w)$²Ì—$"^0$-ï$—×D$"Sr$‰Ú$ŒPÈ$˜©$‡0c$jh$[!¾$qˆ$…\ $z¨
$vw$ˆÔà$‰ØŒ$•J$"O$…$A$yÅ$…ß$"q$«‰"$"ˆ·$q5ö$s¼Ñ$€§Ý$i+$fR$‰oÂ$ðh$t'$y;>$eöè$a|e$apù$n\$ŒÚu$¿ç$xaô$n^$lv$"1W$˜ Ú$}$j¢$]†Ð$Qμ$ttÉ$hy™$g5@$]âª$ZIP$aP"$w±Ò$gVt$XÑ9$Qk$RÕA$V˜;$ZMÝ$U¼Ÿ$X.G$Oéf$R}$P¹$TDÁ$O¡$Tw$O*8$Piµ$K2œ$O$Nd$J%Y$Fíß$MÀç$Mo$S¤B$S¢o$[V"$XŒX$fjC$r¬K$·
$ÀóC$‡´*$x®$Œa¼$v\í$POh$Qïf$h]•$m/÷$[Ö$M®ê$KPE$KÄ$Møx$K($LÜ$F–¹$KyZ$K‡€$KT»$G½$I©$KE$Nì$H÷©$MÞ$N‡ƒ$GPc$@Lg$>¥4$?sö$Tu¹$"È$u½Å$P´ö$I§µ$G±7$GÄ
$Fú"$N}¹$Jäx$Kð|$I÷ý$J¤¿$\ô$Ÿ($¦&ÿ$k$I×Å$K¸$J´Å$GM\$E/!$G{ð$FŒœ$IÙÖ$Z*$ƒ¤Û$nW'$Lƒ$EO¥$GÇ$FÅ$LñN$GBù$Hê$G«ö$uÁ$§åô$˜G÷$V¯D$K-O$Jó$LCÈ$G¿"$D"$G£$GË°$E¡w$Mœv$Em‡$GZµ$Jb+$l'$y!$[p$Gµ1$I ¬$Aô»$E/!$H§‹$Kr×$'×o$˜XË$x††$N0$EÀ$HL•$G®2$J8«$X'›$L­$E­¦$J_	$G|…$H0+$I
$Mû[$F$M]Ú$Uñß$Yá$bÃH$Z6$Qî[$Rò$H±J$I›{$Kßá$ƒ‡$…y$$"Ôå$iE$Lfa$Iëß$Fþ¹$NÌä$^bQ$Sœ{$H•å$G?™$JR²$J¼ú$l¤s$"‡l$i{n$I=s$Jb$GŒõ$H¿ˆ$F}›$SOM$o­K$j¤\$J$¨$Làg$Lw$mv)$'s$…µ­$MŽ[$J¨×$I—ƒ$MvB$LÚ$Oýi$L)W$Sä$JÂ-$_ì$j'ì$`®Ô$RMÇ$U"•$U¾î$V‹¡$Q²×$Xu$UÄ·$R¬…$Põ¦$T\$Kíp$Pòs$T5k$Spv$MâÛ$Sá`$YI^$b²'$XŠ$R)$Qn™$Sã§$Tžú$Up×$W¿$X)|$P«ð$P®ê$Qy$‰Ù»$ò$³,$n¢ž$|)#$ŽŠ2${lç$S;š$]Ü$gkm$q"6$h$\WÌ$RÍ$Qáô$UÑ$]Œ$^P6$]Õ¤$P+$U$WÔI$m˜Z$J›æ$QŸi$M{y$[ƒ$PG$RÛ'$Pœb$P±$SȄ$Oµø$O)f$Ts/$o]‰$ƒiñ$iÑà$VåÞ$Wþy$WR$S
$U&j$VpI$Z™$Zç$Y©$\&/$\Ã4$~kT$³[™$«$x]`$^9`$Z$TE`$X=´$OÔÒ$a ¿$X($f¾Ô$e‰¢$‹IÁ$ÏA$pój$`´]$dK-$^%˜$_$Yš/$`'x$[ÑN$_U!$|º$®èH$·RC$…¾v$_jã$[óž$Z'$ZƯ$W1$Y‰$X­($eFT$_˜Ì$`{5$Xü«$_\3$WP$oôÞ$'6×$~™"$Vú­$`\$U²Ë$YQ…$_Éq$_'à$bÌÇ$ƒò¶$¥´$'-$cNP$bÒa$Y^c$V:e$OùR$TKE$U:$Z‹$VûD$Z™A$W‰ƒ$Ux$XÈ$Zì$]ÅE$dû?$^=$c|å$|7Ž$ysí$_	X$_ڈ$^À$aÊ\$nè¤$qâu$ƒÔˆ$"dè$€M"$q¨'$i±ë$dš$c]Œ$h+â$dÉ$pÈ$‡0*$;$fL$ly˜$iB?$pƶ$€l€$zöj$rŒÀ$o{¬$p†€$o˶$pò$'÷I$"ã$"[²$n
™$o3º$l¼M$jÂá$l$xñq$‹¶$‹sÑ$u¬š$tµ$jY$oÁw$"	$™%î${[$o¬0$hщ$h•§$fcŸ$kϤ$y$p«P$nò_$iß!$kÞÆ$€?3$xZ$ptŠ$mÛ$pšê$njó$m"$i2$p˜ô$oÆ$mö§$jiM${Õº$g3$n¯\$n;K$ndZ$m¡×$s™—$iœÅ$ms×$i8$l)j$mˆi$xû$~XD$€¬W$zìþ$uF$pD\$|ª$i‰È$k'ž$ƒo6$¾b¶$Ê÷Ï$"žŽ$|ƒ$'Ä$žsË$‡Vç$y9Ö$h2$tzM$ƒ?$… g$}Ä-$u:y$u
:$w<$}_V$z/ß$€ÂÛ$P~$|ڜ$|WÉ${lx$š$|§%$}8$'¾Û$'+š$'½$'Óµ$†áÞ$… …$‰‡Ô$Ûä$'"$"NÙ$ˆdì$•¼c$˜ew$ƒð‹$~°¨$"A{$~Nv$}R	$÷|$€a'$€<e$€NV$€ç
$}tN$}…;$yͦ$••%$Ȗ $´‹®$‡¬¬$"ù$ƒé¦$'¥Ž$|Ï^$€J$eA$'õB$~±®$ƒ($Ž4$¢›µ$Ž´À$…±$'ë¯$…~%$'`$î$ƒ?j$€Ù¿$ƒß?$…Á$ƒn9$›£o$̊ù$¿Z4$‰I$"2#$"¢±$…ÿÄ$†;\$†—$…%Ù$ƒVF$" ¶$†6ù$‰©^$†ëú$…ÿª$‡«$Š!&$L'$žƒ[$â‹$ƒ!1$ƒýd$†=ª$‰ÃÞ$ˆs•$ˆäŽ$…,L$Š
?$©Ì$Á£*$ž€j$Š¡›$Šã¡$‰gÏ$†pô$"@'$†ÿ:$ˆår$‡Âº$‡^µ$‡U$Š,>$‡c$†Û$…;ø$‡t§$"PÁ$…†$"e$‹½q$¡8Å$¨Æ‡$˜Ãœ$œ§ $—[_$"²$Š|3$ŠÐ$ŽK$$§IQ$¯›)$››T$)$ŽÞ¯$Š~$‡a$ˆÓ«$I$•(™$•kï$'Íô$d$‹<$o.$"[à$,A$+$•
á$˜Õò$¦G`$¹B'$¨ô$'ÝØ$'òÀ$'²K$––Ù$Ÿ)—$¢/r$Ÿ$œ¶$šj¾$–>$šÜÍ$¬BŸ$ºð±$ªºp$"ôI$–$ŽÝø$â±$'üI$•ù$"O'$™^*$ŸÔÐ$›$"$•çX$•õ$³¦X$¹ä'$¥—]$–ש$—ì	$£çê$£‹Ø$Ÿ
$"ìæ$'(Ê$"t$ŸSˆ$–›Õ$˜•$¥8R$¡"$™A$—›û$›éb$"Êx$˜	&$œÆ¤$™€©$•+o$"%û$–!8$ ø©$˜ë'$™££$—ë$œâU$Ÿâ$ ô$"s$˜( $–á!$˜äô$"÷$˜`µ$"'˜$¢
$œGW$™L$›u/$Ÿ	m$žãe$žìJ$•ïé$œ¾–$šTÀ$ªì$ñe%ˆ¼$Þ×P$¸3«$±eø$¿n$¬
æ$Ÿ5´$¦×Z$¥û$ž9v$©)$«§Ä$®uÞ$¨¸û$¤éy$™Â$še×$Ÿbå$¡	÷$ž0S$¬®Î$Åðž$°*$¤Ú$£]$Ÿéä$¸Ò•$¯?ß$Ÿòû$ ¾È$¨b$©{J$½'d$Ãñ$³ÅH$¢Þ$ ×¨$¡rï$Çd·$ڌ$¶Ù$¥j4$¨<$£Ðª$¬¥ú$¬›i$¿Ó7$抝$ìæ«$—ä$ÅRT$·ªM$²¿ý$º±$Ŗ8$Ù*1$ùµÜ$ÓÙç$µ@$«çƒ$®¢H$¹?$Ïñ"$Ð($Ñ!$µ$ÌY$ËzÈ$Îü $Ü¡Z$òâ$γÜ$»Ûz$Åc!$Í(ö$ÆáÞ$Ôbn$Òjô$àeš$Æw$Ôk*$ØLØ$¾±‡$Ú•%=Y%3oâ%%¿Å%)©«%Cq®%)O%[¯%_Â%9©$ýÔn%nH$þ>$åœ"$֙Ž$τ$ýˆ%:ø¨%‹tb%_Èy% %$–Ü$þß#$âћ%Z´%;$å'$åòB%!êÔ%w%ƒžÆ%EY %OT%~%Ž§ %rkž%$£»$ûTÀÀ%"'Ö%¼-& %Y€³$㯞$ŽoÏ$vùU$s
Ð$™Ïó%$£$öŒ$‡ˆ$T.ï$o™Œ$Ìs%\o†$ê–Õ$¡\—$‹Ã$†aæ$°#${á$;C¿$4	ƒ$Vo$™Ï[%POÑ%Ùç$¸Š$à'%,™%¡¤$ýý)$öΰ$— ?$KÏ?$4d$Lìœ$Q6º$ke$ÝLÈ%èÂ%6(&ñÿ&Í@˜&`­%"Þ»$Ќ³$¦êõ%…"%Š÷$û­$®`%æ,&¨ó&º¢&IrÑ%¿ë«%	§$fcœ$zGû$ŠÃÄ$lR'$ˆ?'$ÏþŒ%xº%ItÝ$þj8$ûU%'~&Cm%y4.$É/µ$†çA$ßén%&js$¢bc$8t$؍$4•º$Žr%|­–&H\%ÌÒ"%ØÙ$Zµƒ$(ÊB$(2ñ$}yÐ%	áœ$Ç|e$xB6$=
$E•Ÿ$¤²…$ÂŽ$'Ý;$¶˜/$v;$;­‹$s€"$©÷w$¥s$pӘ$5¿¬$-C$0¡z$g$Yž!$5îD$<Bæ$Ei~$E
$>$I{Ž$[âÒ$bt{$¡<Ú$ƒë$9ó)$JÚÖ$b	f$+b«$âÐ$NÓ$.}Î$C$fI$@‹Ä$gÁ$íœ$P$-…$0(a$.äÁ$$½`$&\í$ST$¤$
ò$˜$&í$$:m"$S·$G œ$J£$Eãù$_¦$s*$d]Ô$KŸŒ$X®Ä$X³W$OÑP$`ÛÍ$/ží$Ú¢$ôN$@$@Y$(Ù¨$3L_$;Í($Gx$:³
$^$ œˆ$]n$æH$B'$ ƒö$Oœ$=®$ÿ$"4å$%µ$|$ÊZ$	‡Ú#þ;H$[z$	iõ$¸r$ªŸ$	@_#óú¤#èµ³$
R$3#ÛE#Åǹ#ÕÂq$™$Š×#çÉ/#Øaï#Û¡Ä#Þ½ý#àr9#åò##öK}#÷Qå#âÏE#Û%¦#Ù÷4#éÿ#Þi9#Ô³#ÔÃÁ#Û߃#êV*#öju#òÌ#ØÖé#Úó#ۇ[#ØE#Ö͍#ßyÈ#à>Ð#Þ·#冪#îcc#ò´_$E$è€$z¶$.Á$î,$Oæ$LО$–³$3ï$\ÙB$kM³$†Ïé$"š$wÑÜ$pä$}eé$mŸO$]%Ï$Pâ$<Á$.RX$2¹$
£$`Ñ$%`$.É\$6eF$7@Š$7¼&$<ï$>ã@$8°‰$3"#$4²$2Â$*D$/ýŒ$/ڝ$%Y3$#P$$=$&œ†$š:$Ó$
sl$:$	lì$ol#ÿRŠ#ø›#õD[#ó'i#ø¨#ëȄ#äõC#ãÊ^$†$%Ër$û#æ^#àÛg#Õ/"#àXÝ#ØDî#ցï#Ûÿq#âjì#ç«+$Ñ1$´9#ëåÊ#ÙXÚ#ÑI¸#Îq>#Ö)#ٚ!#ܧa#Ù2—#Ú+"#ØÊA#Ûü(#ÿ,>$'cø$µ´#ê/#Ý[#äQ;#Ûô€#ÔþÛ#ÐÅ!#ÓW›#Õ8õ#ÙÌn#ÞÓe#åË
#ë^ü#ðÎï#ð$¾$ÔE$	Ùs#þB¯$k$>à$>$øÝ$…c$mx$y$Ø$	.$E_ª$8/é$$TG$µ×#ù7z#ñjæ#Ýþó#ì#ëúà#íád#òäì$¤®#ú0i#ýøÒ#ùÉÝ#õâ#úv$""#ô%#ú*V#úܹ#þu!$ʄ#þ'W#ï>N#îµñ#ôâ#õH#ëw$½˜$¥ä$
(#èT±#ãO»#á7ù#èV#á2L#áH—#Þug#â®#ÝÄa#Ø°±#Õ)û#Øv#Ø$¬#ܺ4#ؒ÷#äά#ޗ3#Û¯ñ#ØÍ`#Þ@¤#Úñ¯#áYÏ##íd"#âÝÓ#Ý -#Ú&"#ã~w#×ìÓ#ÛBW#×E'#ÿ«!#ýò#êפ#Û¶2#ۃ<#ÞÑ}#ߣå#ØWµ#Õ*˜#ÖPõ#ÙS?#Ô«¿#Քx#Ó·6#۟#ÙWk#Ú4#àËx#ØR9#Ú6i#✻#ÞX#Ü+4#؆€#ÝPG#×ÔÞ#ÛUó#Üú#ÚÜ·#è¥Û#î}B#å%#Üa»#Õ!ø#זy#Ý~@#凿#ëów#ò"#÷(#æR4#Ö #ڄ˜#Û>)#Ý÷1#Ý3#å<#ä™#áš!#à†<#öÙõ#ñ¦Ž#ß?Ò#à:³#ãÜ,#èú‡#ÛX®#Ú÷Ê#ß`ì#ß×#çFz#íãž#æé(#ðYK$ߦ#îL½#ßk#Ûå¤#ä:ã#å‹#á'#ׯ¡#ڕ#ÛÁº#Ý#é#Ý'C#åâ1#ë#ò&[#â½Þ#ão#àöM#ÝÄs#Þ0#ãT#àÄL#äŠÝ#ße2#áÍ#ßuZ#Ý®á#ÛÎÒ#áø)#ßÐÙ#Ýð¦#ÞÚ&#⡤#Úß#Þ¯ž#àZ#ä{Ù#âœf#åæ#âOu#å>#â=l#çÏ&#âÙ|#âT#ã-Í#çøþ$‡<$!¡Õ$Aœ#ï»Â#ëÒ¨#í¤¯#ÿÜ¡$O#ö¶ÿ#íg<#çÂÒ#ë	¤#é#éf#ó}#ú}§#ïÀL#ò‡¼#荅#ëE#õ"É#ïÌÖ#î/Ù#ì]µ#õê#ùDn#ñ
Þ#õ¨W#þÎ$šf$œð#ÿ#ô»#õF>#ö?D#÷Jé#ñ%¦#ó	T#û(\$›~#ø©É#ñ}­#ð˜#ìȏ#ýY'#ð0,#îÈ#ôv8#ñäw#ín#éÛÎ#÷Ø*#î«}#óÂ0#òH©$$œw$ºÃ#ífƒ#í¸™#íÍÑ#òt_#ïڂ#ïŒ=#ôE‰#ùI#òÆÉ#õ>Q#÷4™$E½$,k#ñÓi#êÑÄ#ï´9#ód#ïÌ#îO#òè#ï'#õBf#íB³#ïÜÊ#ñIR$]d$½Ž$«#þ
#÷6#ó5#ÿ.##ý>$ÿ±$!p$#û‹Á#þN"#úùÊ#ýæ#ùÚ#øp«$¿U#ÿùú$E$	 ×#òq\#æ{B#ãÞa#í"ý#õe1#ï^^#ó‹Z#ð׏#õi$°#ûæ£$	X$à$á‡#ûGÜ#ü£—#ý$=Ð#ÿÒ$)#ú©W#ú¶ÿ#úã#ýJ¾#ÿñð$oX#ý$DÝ#ý8$
Ÿì#þ
¾#ûéø#ÿVž$d$C÷$
åd$'¥$\o$ï$–—$À]$Œ/$Û[#þ¯'#þߏ$$}É$"ïH$}v$á/$ÿ($š$m†$ùô$$€æ$1—$a«${$Þ$Øë$-»$G=$¯~$*8$‹$XR$Ƃ$¥Ô$é'$7Ã$^T$"å$xÇ$
Vô$E$¿s$›ë$mt$"Y$Ûµ$ł$'$" $Œ$óÛ$ù‹$ÙÌ$0–$&Ä$ë$¶$X$ùV$	ÕD$	š$	 ê$r$µ˜$¾½$	Õ$ê$Kz$an$g	$s$4[$·"$š$
eä$—
$ù$ǝ$ÑG$	ۊ$`y$¾x$—¼$
,$Pd$	œi$ï$oë$ÖÔ$Äù$
êq$
Л$úß$Åi$1›$ˆç$Š£$~™$
îd$åž$
›º$†$öö$ðJ$û$
‰¶$‡¥$hs$hŸ$ï$í{$
Ë$³$\c$$H$f$j˜$bÒ$ <$ö¸$ë'$å"$!.$¿g$¢Ý$q'$DÊ$U~$ÒK$ª4$Ã$*a$YZ$™?$ª­$Tm$b,$B$#v$ð5$y¹$#å$ñ$žã$ÇÞ$H$d–$ß$<»$M$UW$³'$nl$!ù$³Á$çú$›9$­`$
Î0$N$Bb$$C$¥û$
^ü$¹‰$‹ñ$ÿp$êæ$_$™_$,™b$1
'$*>$8Ž$a$^$7õ$·$'}$d$ãÔ$t¨$ÿø$ÊÃ$ËÕ$J$°ò$™•$
-$,)$¢÷$•N$ö.$N™$±$ùâ$ðÍ$Î,$û®$xÖ$Ž
$!n$OÕ$Þ$°M$ðö$q;$Š$3n$Ww$9$ÂÀ$çw$ Õ«$$w*$ Kï$#äù$÷:$Ž$á$Õð$G $KÎ$q	$jö$ 2$##$"-H$(RL$&<¯$!x$(r*$,ö$0t~$7Q{$(á$-tÍ$2K$'[$/)$AŽ$Ëñ$Ÿï$-îË$"8$$|G$+ž$%e$/·7$$¿â$ºC$L=$©¢$ K³$#9ì$È¥$2$s$$
©$&^'$¤ø$Ё$!Oy$#ÌÆ$(~Ø$/ÿù$#'ú$#¦û$+æ"$/m?$a[ÿ$i4ê$\R$Fjt$6Sá$-çç$%Eï$$Z°$$0K$-¹U$"ÿ
$4sÕ$:ò$0U$;Xœ$Bì$*™2$(È_$-F!$/ÄJ$'¿W$'–$%&$1ÞJ$@ûè$J;˜$;D$%Ðä$)ˆ–$:ò:$6y¹$+µÒ$)çÄ$;1
$+ú£$!°x$)Ëe$.†$5â$SØ3$Koð$+{®$%$+7ú$-0$8]›$,KÝ$+Lû$:D¨$MÎ;$=±®$8I'$1©$&½@$)òy$3ð$7BK$*dç$#¨f$-,$.x•$'t.$<:$i¹å$E˜S$,X‡$._1$;_·$O~¨$Ud¼$O¶Í$+MI$(ƒÅ$A;ø$G™$/Uá$+®ä$>@.$5œÁ$-O$0Ú
$C	«$T²$=ªà$W@$"Œ$bU$64-$2 g$\aF$_$Ÿ$n0µ

==> anc/LateM_Spectra/NLTT28453.fits <==
SIMPLE  =                    T / Written by IDL:  Fri Sep 27 13:53:19 2013      BITPIX  =                  -32 /Real*4 (floating point)                         NAXIS   =                    2 /                                                NAXIS1  =                 4181 /Number of positions along axis 1                NAXIS2  =                    3 /Number of positions along axis 2                EXTEND  =                    T /Extensions may be present                       ORIGIN  = 'Institute for Astronomy' /                                           TELESCOP= 'NASA IRTF'          /                                                INSTRUME= 'SPeX, IRTF Spectrograph' /                                           OBSERVER= 'Your_Name'          /                                                OBJECT  = 'NLTT28453'          /                                                IRAFNAME= 'NLTT28453_tellcor_merged' /                                          TIME_OBS= '11:34:13.618299'    / Average UT TIME OF ACQISTION ('hh:mm:ss.ss')   DATE_OBS= '2013-03-07'         / UT DATE OF ACQUISITION ('yyyy/mm/dd')          ITIME   =        120.000000000 / INTEGRATION TIME IN SECONDS                    CO_ADDS =                    1 / NUMBER OF INTEGRATIONS                         NDR     =                   32 / Number of Non-Destructive Reads                SLOWCNT =                   20 / Number of Slow Counts                          TABLE_MS=        512.452000000 / msec to clock out array                        ROTATOR =        268.100000000 / Rotator_Mechanical_Angle; pos=536195           POSANGLE=        3.80000000000 / Average Sky_Position_Angle                     SLIT    = '0.3x15  '           / menu=2,pos=89000                               GRAT    = 'ShortXD '           / menu=0,pos=719950                              PLATE_SC=       0.150000000000 / PlateScale arcsec/pixel                        RA      = '+11:45:35.28 '      / Right Ascension                                DEC     = '-20:21:01.4 '       / Declination                                    HA      = '+00:29:43.238750'   / Average Hour Angle                             AIRMASS =        1.32225000000 / Average Air Mass                               EPOCH   =        2000.00000000 / Epoch                                          MODENAME= 'ShortXD '           / Spectroscopy mode                              FLAT    = 'flat167-171.fits'   / Flat field image                               NAPS    =                    1 / Number of apertures                            NORDERS =                    1 / Number of orders                               ORDERS  = '0       '           / Order numbers                                  START   =                    0 / Array column of first FITS array column        STOP    =                 4180 / Array column of last FITS array column         SLTH_PIX=        100.000000000 / Slit height in pixels                          SLTH_ARC=        15.0000000000 / Slit height in arcseconds                      SLTW_PIX=        2.00000000000 / Slit width in pixels                           SLTW_ARC=       0.300000000000 / Slit width in arcseconds                       APPOSO03= '3.80149 '           / Aperture positions (arcsec) for order 03       APPOSO04= '3.78038 '           / Aperture positions (arcsec) for order 04       APPOSO05= '3.74327 '           / Aperture positions (arcsec) for order 05       APPOSO06= '3.69804 '           / Aperture positions (arcsec) for order 06       APPOSO07= '3.65362 '           / Aperture positions (arcsec) for order 07       APPOSO08= '3.60620 '           / Aperture positions (arcsec) for order 08       PSFRAD  =        1.90000000000 / Optimal extraction PSF radius in arcseconds    APRADIUS=        1.50000000000 / Aperture radius in arcseconds                  BGSTART =        2.20000000000 / Background start radius in arcseconds          BGWIDTH =        2.00000000000 / Background width in arcseconds                 BGORDER =        0.00000000000 / Background polynomial fit degree               WAVECAL = 'wavecal172-174.fits' / Wavecal file used for wavelength calibration  XUNITS  = 'um      '           / Units of the X axis                            YUNITS  = 'ergss-1cm-2A-1'     / Units of the Y axis                            XTITLE  = '!7k!5 (!7l!5m)'     / IDL X title                                    YTITLE  = '!5f!D!7k!N!5 (ergs s!E-1!N cm!E-2!N !5!sA!r!u!9 %!5!n!E-1!N)' / IDL YVERSION = 'v3.4    '           / Spextool version                               RES     =        2000.00000000 / Average spectral resolving power               DISPO03 =    0.000537595000000 / Dispersion (um pixel-1) for order 03           DISPO04 =    0.000403233000000 / Dispersion (um pixel-1) for order 04           DISPO05 =    0.000322741000000 / Dispersion (um pixel-1) for order 05           DISPO06 =    0.000269212000000 / Dispersion (um pixel-1) for order 06           DISPO07 =    0.000231112000000 / Dispersion (um pixel-1) for order 07           DISPO08 =    0.000202675000000 / Dispersion (um pixel-1) for order 08           DAIRMASS=            0.0617500 / Average airmass difference between std and obj HISTORY The output FITS files contain a 3-D array of data consisting ofsets of  HISTORY  triplet arrays of data for each aperture and each order,where each tr  HISTORY iplet is composed of an array for the wavelength,an array for the flux  HISTORY , and an array for the error. The tripletsfor each aperture are stacke  HISTORY d behind one another, followed bythe triplets for the next order, etc.  HISTORY  If no orders have beenskipped or deslected in the extraction process,  HISTORY  the contents ofaperture Y in order X can be found as follows:lambda =  HISTORY array[*,0,( X - (smallest order number))*naps + (Y-1)], flux   =array[  HISTORY *,1,( X - (smallest order number))*naps + (Y-1)], error  =array[*,2,(   HISTORY X - (smallest order number))*naps + (Y-1)]  Forexample, for an SXD fil  HISTORY e with two apertures, the wavelengtharray for aperture 1 in order 3 is  HISTORY  located in array [*,0,0], theflux is in array [*,1,0] and the error i  HISTORY s in array [*,2,0]. Foraperture 2, the wavelength is in array [*,0,1],  HISTORY  the flux is inarray [*,1,1] and the error is in array [*,2,1]. For or  HISTORY der 4,the flux for aperture 1 is in array [*,1,2], while the flux fora  HISTORY perture 2 is in array [*,1,3]. For order 5, the fluxes for thetwo aper  HISTORY tures are in arrays [*,1,4] and [*,1,5], etc.  Thespectra have been co  HISTORY rrected for non-linearity.                                              HISTORY                                                                         HISTORY Xcombspec History                                                       HISTORY                                                                         HISTORY The spectra were combined using a Robust Weighted Mean.  The robust     HISTORY threshold was 8.00000.  The files spectra0153.fits, spectra0154.fits,   HISTORY spectra0155.fits, spectra0156.fits, spectra0157.fits,                   HISTORY spectra0158.fits, spectra0159.fits, spectra0160.fits were combined.     HISTORY  Aperture 01 Info: The scale factors were determined using order 04.    HISTORY The scale factors are 0.997710, 0.984581, 0.872223, 1.00010, 1.05652,   HISTORY 1.08939, 0.998510, 0.996442.  The median RMS deviation in each order    HISTORY is 0.0661184, 0.0690394, 0.0640944, 0.0546868, 0.0463321, 0.0421594.    HISTORY   The spectral shapes have been corrected.                              HISTORY This spectrum was telluric corrected using the telluric correction      HISTORY spectra HIP_57361_tellcor_tellspec.fits.  The telluric correction       HISTORY spectra for aperture 01 were shifted by 0.0850048, 0.0786794,           HISTORY -0.0379034, 0.102481, 0.161571, 0.120000 pixels.                        HISTORY                                                                         HISTORY Xmergeorders History                                                    HISTORY                                                                         HISTORY This merged spectrum was derived from aperture 01 of file               HISTORY NLTT28453_tellcor.fits.  The scaled factors for orders 3, 4, 5, 6, 7,   HISTORY 8 are 1.00000, 1.00000, 1.01171, 1.03079, 1.04529, 1.06103              HISTORY respectively.                                                           END                                                                                                                                                             ?M?\?ML¢?MYè?Mg,?Mtr?M¸?MŽý?MœC?M©ˆ?M¶Í?MÄ?MÑX?Mޝ?Mëâ?Mù'?Nl?N±?N ö?N.;?N:‹?NIØ?NY&?Nht?NwÂ?N‡?N–]?N¥ª?N´ø?NÄE?NӒ?Nâß?Nò+?Ox?OÅ?O ?O/\?O>¨?OMô?O]@?OlŒ?O{×?O‹#?Ošn?O©º?O¹?OÈP?Oכ?Oæå?Oö0?Pz?PÄ?P$?P3X?PB¢?PQì?Pa6?Pp?PÉ?P?Pž\?P­¥?P¼î?PÌ7?Pۀ?PêÇ?Pú?Q	X?Q ?Q'é?Q71?QFy?QUÀ?Qe?QtP?Qƒ—?Q'ß?Q¢&?Q±m?QÀ´?QÏú?Qß@?Qî‡?QýÎ?R
?RZ?R+ ?R:æ?RJ,?RYr?Rh¸?Rwý?R‡C?R–ˆ?R¥Í?Rµ?RÄV?Rӛ?Râà?Rò%?Si?S­?Sò?S/6?S>z?SM¾?S]?SlE?S{‰?SŠÌ?Sš?S©R?S¸•?SÇØ?S×?Sæ^?Sõ¡?Tã?T&?T#h?T2ª?TAì?TQ.?T`p?To²?T~ó?TŽ4?Tu?T¬·?T»ø?TË9?TÚz?Té»?Tøü?U<?U}?U&½?U5þ?UE>?UT~?Uc½?Urý?U'=?U'|?U ¼?U¯û?U¿;?UÎz?Uݹ?Uìø?Uü7?Vv?V´?V)ó?V91?VHo?VW­?Vfë?Vv)?V…g?V"¥?V£â?V³ ?VÂ^?Vћ?VàØ?Vð?VÿR?W?WÌ?W-?W<E?WK?WZ¾?Wiú?Wy6?Wˆr?W—®?W¦ê?W¶&?WÅb?Wԝ?WãÙ?Wó?XP?XŠ?X Å?X0?X?;?XNu?X]°?Xlë?X|%?X‹`?Xšš?X©Ô?X¹?XÈH?Xׂ?Xæ¼?Xõô?Y.?Yg?Y#¡?Y2Ú?YB?YQL?Y`…?Yo¾?Y~÷?YŽ/?Yh?Y¬ ?Y»Ù?YË?YÚH?Yé€?Yø¸?Zð?Z(?Z&_?Z5—?ZDÎ?ZT?Zc=?Zrt?Z«?Zâ?Z ?Z¯P?Z¾†?Zͼ?ZÜó?Zì)?Zû_?[
–?[Ì?[)?[88?[Gm?[V£?[eÙ?[u?["D?["y?[¢­?[±ã?[Á?[ÐM?[߁?[î¶?[ýë?\
 ?\T?\+ˆ?\:½?\Iñ?\Y%?\hY?\w?\†À?\•ô?\¥'?\´[?\Ï?\ÒÂ?\áõ?\ñ(?]\?]?]Â?]-ô?]='?]LZ?][Œ?]j¾?]yð?]‰#?]˜U?]§‡?]¶¹?]Åë?]Õ?]äO?]ó€?^²?^ä?^!?^0F?^?x?^N¨?^]Ù?^m
?^|;?^‹l?^šœ?^©Í?^¸ý?^È.?^×^?^æ?^õ¿?_ï?_?_#O?_2~?_A®?_PÝ?_`
?_o<?_~l?_›?_œË?_«ú?_»)?_ÊX?_ه?_è¶?_÷ä?`?`B?`%o?`4ž?`CÌ?`Rú?`b)?`qW?`€…?`³?`žà?`®?`½<?`Ìj?`ۗ?`êÅ?`ùò?a	?aL?a'y?a6¦?aEÓ?aU?ad,?asY?a'†?a'²?a ß?a°?a¿8?aÎd?aݐ?aì»?aûç?b?b??b)k?b8—?bGÂ?bVî?bf?buE?b"p?b"›?b¢Æ?b±ò?bÁ?bÐG?bßq?bîœ?býÇ?cò?c?c+G?c:q?cI›?cXÆ?cgð?cw?c†D?c•n?c¤˜?c³Â?cÂê?cÒ?cá>?cðg?cÿ'?dº?dã?d-
?d<6?dK_?dZˆ?di±?dxÚ?dˆ?d—+?d¦S?dµ|?dĤ?dÓÍ?dâõ?dò?eE?en?e–?e.¾?e=æ?eM?e\5?ek]?ez…?e‰«?e˜Ó?e§ú?e·"?eÆI?eÕp?eä˜?eó¿?fæ?f
?f!4?f0[?f??fN¨?f]Ï?flõ?f|?f‹A?fšh?f©Ž?f¸´?fÇÚ?f×?fæ'?fõM?gs?g˜?g"¾?g1ä?gA
?gP/?g_T?gny?g}Ÿ?gŒÄ?g›é?g«?gº4?gÉY?gØ~?gç£?göÈ?hì?h?h$6?h3[?hB~?hQ£?h`Ç?hoë?h?hŽ4?hX?h¬|?h»¡?hÊÅ?hÙé?hé?hø0?iT?ix?i%›?i4¾?iCâ?iS?ib)?iqL?i€o?i'?iž¶?i­Ù?i¼ü?iÌ?iÛB?iêe?iùˆ?jª?jÌ?j&ï?j6?jE4?jTV?jcy?jr›?j¾?jà?j ?j¯$?j¾F?jÍh?j܊?jë¬?júÍ?k	ï?k?k(2?k7T?kFv?kU—?kd¹?ksÚ?k'ü?k'?k¡>?k°_?k¿?k΢?kÝÃ?kìã?kü?l%?lF?l)f?l8‡?lG¨?lVÈ?leé?lu
?l"*?l"J?l¢k?l±‹?lÀ«?lÏË?lÞë?lî?lý+?mK?mk?m*‹?m9«?mHË?mWë?mg
?mv*?m…J?m"i?m£‰?m²¨?mÁÇ?mÐæ?mà?mï%?mþD?n
c?n'?n+¡?n:Á?nIà?nXþ?nh?nw<?n†[?n•z?n¤˜?n³¶?nÂÕ?nÑô?ná?nð1?nÿO?om?oŒ?o,ª?o;È?oJç?oZ?oi#?oxA?o‡_?o–|?o¥š?o´¸?o·Í?oɞ?oÛo?oíA?oÿ?pã?p"´?p4"?pFU?pX%?piõ?p{Ä?p"?pŸd?p±4?pÃ?pÔÓ?pæ¢?pøq?q
@?q?q-Þ?q?¬?qQ{?qcH?qu?q†ä?q˜²?qª€?q¼M?qÎ?qßè?qñµ?r'?rO?r'?r8é?rJµ?r\?rnM?r€?r'å?r£±?rµ|?rÇH?rÙ?rêß?rüª?su?s @?s2
?sCÔ?sUŸ?sgi?sy3?sŠý?sœÇ?s®'?sÀ[?sÒ$?sãî?sõ·?t€?tI?t+?t<Ú?tN¢?t`k?tr3?tƒü?t•Ä?t§Œ?t¹S?tË?tÜã?tîª?ur?u8?u#ÿ?u5Æ?uG?uYS?uk?u|à?uŽ§?u m?u²3?uÃù?uÕ¾?uç"?uùJ?v?vÓ?v.™?v@^?vR"?vcç?vu¬?v‡p?v™5?vªù?v¼½?v΁?vàE?vò?wÌ?w?w'S?w9?wJÙ?w\œ?wn_?w€"?w'ä?w£§?wµi?wÇ,?wØí?wê¯?wüq?x3?xô?x1¶?xCw?xU9?xfú?xx»?xŠ|?xœ=?x­þ?x¿½?xÑ~?xã>?xôþ?y¾?y~?y*>?y;þ?yM¾?y_}?yq=?y'ü?y"»?y¦z?y¸8?yÉ÷?yÛ¶?yít?yÿ3?zñ?z"¯?z4n?zF,?zWê?zi§?z{e?z#?zžß?z°œ?zÂZ?zÔ?zåÔ?z÷?{	M?{
?{,Æ?{>ƒ?{P??{aû?{s·?{…r?{—.?{¨ê?{º¦?{Ìa?{Þ?{ïØ?|"?|N?|%	?|6Ä?|H?|Z9?|kô?|}­?|g?|¡"?|²Ü?|Ė?|ÖO?|è	?|ùÃ?}|?}6?}.ï?}@¨?}Ra?}d?}uÒ?}‡‹?}™D?}ªü?}¼µ?}Îm?}à%?}ñÝ?~•?~M?~'?~8½?~Jt?~\+?~mâ?~š?~'Q?~£?~´¿?~Æv?~Ø,?~éã?~ûš?
P??0½?Br?T(?eÞ?w"?‰I?šÿ?¬µ?¾j?Ð?áÕ?óŠ?€Ÿ?€y?€T?€.?€&?€.ã?€7½?€@—?€Iq?€RK?€[%?€cÿ?€lÙ?€u³?€~?€‡f?€@?€™?€¡ó?€ªÍ?€³¦?€¼€?€ÅY?€Î2?€×?€ßä?€è¾?€ñ—?€úp?I?"?û?Ô?&­?/†?8^?A7?J?Rè?[Á?dš?mr?vK?#?‡û?Ô?™¬?¢"?«\?´5?½?Åä?Î¼?×"?àl?éC?ò?úó?'Ë?'¢?'z?'R?'')?'0?'8Ø?'A¯?'J‡?'S^?'\5?'e
?'mä?'v»?''?'ˆi?''@?'š?'¢î?'«Ä?'´›?'½r?'ÆH?'Ï?'×ö?'àÌ?'é£?'òy?'ûP?ƒ&?ƒý?ƒÓ?ƒ©?ƒ'€?ƒ0V?ƒ9,?ƒB?ƒJØ?ƒS®?ƒ\"?ƒeZ?ƒn0?ƒw?ƒÜ?ƒˆ²?ƒ'ˆ?ƒš\?ƒ£2?ƒ¬?ƒ´Ý?ƒ½³?ƒÆˆ?ƒÏ^?ƒØ3?ƒá	?ƒéÞ?ƒò³?ƒû‰?"^?"
3?"?"Ý?"'²?"0‡?"9\?"B1?"K?"SÛ?"\°?"e…?"nZ?"w.?"€?"ˆ×?"'«?"š€?"£T?"¬)?"´ý?"½Ò?"Ʀ?"Ïz?"ØO?"á#?"é÷?"òË?"ûŸ?…s?…
H?…?…ð?…'Ä?…0—?…9k?…B??…K?…Sç?…\º?…eŽ?…nb?…w4?…€?…ˆÜ?…'¯?…šƒ?…£V?…¬)?…´ý?…½Ð?…Æ£?…Ïw?…ØJ?…á?…éð?…òÃ?…û–?†i?†
<?†?†â?†'µ?†0ˆ?†9[?†B.?†K?†SÓ?†\¦?†ex?†nJ?†w?†ï?†ˆÂ?†'"?†šg?†£9?†¬?†´Þ?†½°?†Æƒ?†ÏU?†Ø'?†àù?†éË?†òž?†ûp?‡B?‡
?‡æ?‡¸?‡'Š?‡0\?‡9-?‡Aÿ?‡JÑ?‡S¢?‡\t?‡eE?‡n?‡vé?‡º?‡ˆŒ?‡']?‡š/?‡£?‡«Ò?‡´£?‡½u?‡ÆF?‡Ï?‡×é?‡àº?‡é‹?‡ò\?‡û.?ˆÿ?ˆÐ?ˆ¡?ˆr?ˆ'C?ˆ0?ˆ8å?ˆAµ?ˆJ†?ˆSW?ˆ\(?ˆdø?ˆmÉ?ˆvš?ˆk?ˆˆ;?ˆ'?ˆ™Ý?ˆ¢­?ˆ«~?ˆ´O?ˆ½?ˆÅð?ˆÎÀ?ˆ×'?ˆàa?ˆé1?ˆò?ˆúÒ?‰¢?‰s?‰C?‰?‰&ã?‰/´?‰8ƒ?‰AS?‰J#?‰Ró?‰[Ã?‰d"?‰mc?‰v3?‰?‰‡Ó?‰£?‰™s?‰¢B?‰«?‰³â?‰¼²?‰Å'?‰ÎQ?‰×!?‰ßñ?‰èÀ?‰ñ?‰ú_?Š/?Šþ?ŠÎ?Š?Š&l?Š/;?Š8?Š@Ú?ŠI©?ŠRy?Š[H?Šd?Šlç?Šu¶?Š~…?Š‡T?Š#?Š˜ó?Š¡Â?Šª'?Š³`?Š¼/?ŠÄþ?ŠÍÍ?ŠÖœ?Šßk?Šè:?Šñ	?ŠùØ?‹§?‹u?‹C?‹?‹%á?‹.°?‹7~?‹@M?‹I?‹Qê?‹Z¹?‹cˆ?‹lV?‹u%?‹}ó?‹†Â?‹?‹˜_?‹¡-?‹©ü?‹²Ê?‹»™?‹Äg?‹Í5?‹Ö?‹ÞÒ?‹ç ?‹ðo?‹ù=?Œ?Œ
Ù?Œ§?Œu?Œ%C?Œ.?Œ6ß?Œ?®?ŒH|?ŒQJ?ŒZ?Œbæ?Œk´?Œt'?Œ}P?Œ†?ŒŽì?Œ—º?Œ ˆ?Œ©U?Œ²#?Œºñ?ŒÃ¿?ŒÌ?ŒÕ[?ŒÞ(?Œæö?ŒïÄ?Œø'?^?
,?ú?Ç?$•?-c?60?>þ?GÌ?P™?Yg?b4?k?sÏ?|?…j?Ž8?—?ŸÒ?¨ ?±m?º;?Ã?ËÕ?Ô£?Ýp?æ=?ï
?÷×?Ž¤?Ž	q?Ž>?Ž?Ž#Ù?Ž,¦?Ž5s?Ž>@?ŽG?ŽOÛ?ŽX¨?Žau?ŽjB?Žs?Ž{Ü?Ž"©?Žv?Ž–C?ŽŸ?Ž§Ý?Ž°ª?Ž¹w?ŽÂD?ŽË?ŽÓÞ?ŽÜª?Žåw?ŽîD?Ž÷?ŽÿÝ?ª?w?D?#?+Ý?4ª?=w?FD?O?WÝ?`ª?iw?rC?{?ƒÝ?Œ©?•v?žC?§?¯Ü?¸©?Áu?ÊB?Ó?ÛÚ?ä§?äè?ï"?ú@?ë?—?B?$í?/˜?:D?Dï?Oš?ZE?dï?oš?zE?"ï?š?šD?¤ï?¯™?ºC?Äì?Ï—?Ú@?äê?ï"?ú>?'è?''?';?'$ä?'/Ž?':7?'Dà?'O‰?'Z2?'dÛ?'o"?'z-?'"Ö?'?'š'?'¤Ð?'¯x?'º ?'ÄÈ?'Ïp?'Ú?'äÀ?'ïh?'ú?'¸?'`?'?'$¯?'/W?'9ÿ?'D¦?'OM?'Yõ?'dœ?'oC?'yê?'"'?'8?'™ß?'¤†?'¯+?'¹Ò?'Äy?'Ï?'ÙÅ?'äl?'ï?'ù¸?"^?"?"ª?"$P?".ö?"9œ?"DB?"Nç?"Y?"d2?"nØ?"y}?"""?"ŽÈ?"™m?"¤?"®¶?"¹[?"Ä?"Τ?"ÙI?"ãî?"î'?"ù7?"Û?"€?"$?"#È?".l?"9?"C´?"NX?"Xü?"c ?"nD?"xè?"ƒ‹?"Ž/?"˜Ñ?"£u?"®?"¸»?"Ã_?"Î?"Ø¥?"ãH?"íë?"øŽ?•0?•
Ó?•v?•#?•-»?•8^?•C?•M¢?•XE?•bç?•m‰?•x+?•'Í?•n?•˜?•¢²?•­T?•·õ?•Â—?•Í8?•×Ú?•â{?•í?•÷¾?–_?–
?–¢?–"C?–,ä?–7…?–B%?–LÆ?–Wg?–b?–l¨?–wH?–è?–Œ‰?–—)?–¡É?–¬j?–·
?–Áª?–ÌJ?–Öê?–áŠ?–ì*?–öÉ?—i?—	?—¨?—!H?—+ç?—6‡?—A&?—KÆ?—Ve?—a?—k¢?—vA?—€à?—‹?—–?— ½?—«\?—µú?—À™?—Ë8?—ÕÖ?—àt?—ë?—õ±?˜P?˜
î?˜Œ?˜ *?˜*È?˜5f?˜@?˜J¢?˜U@?˜_Ý?˜jz?˜u?˜µ?˜ŠS?˜"ð?˜ŸŽ?˜ª+?˜´È?˜¿f?˜Ê?˜Ô ?˜ß=?˜éÚ?˜ôw?˜ÿ?™	±?™M?™ê?™)‡?™4#?™>À?™I\?™Sù?™^"?™i1?™sÍ?™~i?™‰?™"¡?™ž=?™¨Ù?™³u?™¾?™È­?™ÓI?™Ýä?™è€?™ó?™ý·?šS?šî?šŠ?š(%?š2À?š=[?šG÷?šR'?š],?šgÇ?šrb?š|ý?š‡˜?š'2?šœÍ?š§h?š²?š¼?šÇ8?šÑÒ?šÜm?šç?šñ¡?šü;?›Ö?›p?›
?›&¤?›1>?›;Ø?›Fq?›Q?›[¥?›f>?›pØ?›{r?›†?›¥?››>?›¥Ø?›°q?›»?›Å¤?›Ð=?›ÚÖ?›åp?›ð	?›ú¢?œ;?œÔ?œm?œ%?œ/ž?œ:6?œDÏ?œOh?œZ?œd™?œo1?œyÊ?œ"b?œŽú?œ™"?œ¤+?œ®Ã?œ¹\?œÃô?œÎŒ?œÙ$?œã¼?œîT?œøì?ƒ??³?#K?-á?8y?C?M¨?X@?b×?mn?x?'?4?—Ì?¢c?¬ú?·'?Â(?Ì¿?×V?áí?ì"?÷?ž±?žH?žÞ?ž!t?ž,?ž6¡?žA8?žKÎ?žVe?ž`û?žk'?žv'?ž€¾?ž‹T?ž•ê?ž €?ž«?žµ¬?žÀB?žÊØ?žÕn?žà?žêš?žõ/?žÿÅ?Ÿ
[?Ÿð?Ÿ…?Ÿ*?Ÿ4°?Ÿ?F?ŸIÛ?ŸTp?Ÿ_?Ÿi›?Ÿt0?Ÿ~Å?Ÿ‰[?Ÿ"ð?Ÿž…?Ÿ©?Ÿ³¯?Ÿ¾D?ŸÈÙ?ŸÓn?ŸÞ?Ÿè—?Ÿó,?ŸýÁ? V? é? ~? (? 2§? =;? GÐ? Rd? \ù? g? r!? |¶? ‡J? 'Þ? œr? §? ±š? ¼.? ÆÂ? ÑV? Ûê? æ~? ñ? û¦?¡9?¡Ì?¡`?¡%ô?¡0‡?¡;?¡E¯?¡PB?¡ZÖ?¡ei?¡oü?¡z?¡…#?¡¶?¡šJ?¡¤Ý?¡¯p?¡º?¡Ä–?¡Ï)?¡Ù¼?¡äP?¡îâ?¡ùu?¢?¢š?¢-?¢#À?¢.S?¢8å?¢Cx?¢N?¢X?¢c0?¢mÃ?¢xU?¢'è?¢z?¢˜
?¢¢Ÿ?¢­1?¢·Ä?¢ÂV?¢Ìè?¢×z?¢â
?¢ìŸ?¢÷0?£Â?£T?£æ?£!x?£,
?£6œ?£A.?£KÀ?£VR?£`ä?£ku?£v?£€™?£‹+?£•¼?£ N?£ªà?£µq?£À?£Ê"?£Õ&?£ß·?£êH?£ôÙ?£ÿj?¤	ü?¤?¤?¤)°?¤4A?¤>Ò?¤Ic?¤Sô?¤^…?¤i?¤s§?¤~8?¤ˆÉ?¤"Z?¤ë?¤¨|?¤³
?¤½ž?¤È/?¤ÒÀ?¤ÝP?¤çà?¤òq?¤ý?¥'?¥#?¥³?¥'D?¥1Ô?¥<e?¥Fõ?¥Q†?¥\?¥f§?¥q7?¥{È?¥†X?¥è?¥›x?¥¦	?¥°™?¥»)?¥Å¹?¥ÐI?¥ÚÙ?¥åi?¥ïù?¥ú‰?¦?¦©?¦9?¦$É?¦/Y?¦9é?¦Dy?¦O?¦Y˜?¦d(?¦n¸?¦yH?¦ƒ×?¦Žg?¦˜÷?¦£†?¦®?¦¸¦?¦Ã5?¦ÍÅ?¦ØS?¦âã?¦ír?¦ø?§'?§
!?§°?§"@?§,Ï?§7^?§Aî?§L}?§W?§aœ?§l+?§vº?§I?§‹Ø?§–h?§ ÷?§«†?§¶?§À¤?§Ë2?§ÕÁ?§àP?§êß?§õn?§ÿý?¨
Œ?¨?¨ª?¨*9?¨4È?¨?V?¨Iå?¨Tt?¨_?¨i'?¨t ?¨~¯?¨‰>?¨"Ì?¨ž[?¨¨ê?¨³x?¨¾?¨È•?¨Ó#?¨Ý²?¨è@?¨òÏ?¨ý]?©ì?©z?©	?©'—?©2&?©<´?©GB?©QÑ?©\_?©fí?©q|?©|
?©†˜?©''?©›µ?©¦C?©°Ñ?©»_?©Åí?©Ð{?©Û	?©å—?©ð%?©ú´?ªB?ªÐ?ª^?ª$ì?ª/z?ª:?ªD–?ªO$?ªY²?ªd@?ªnÎ?ªy\?ªƒê?ªŽx?ª™?ª£"?ª®!?ª¸®?ªÃ<?ªÍÊ?ªØX?ªâå?ªís?ªø?«?«
?«ª?«"8?«,Æ?«7T?«Aá?«Lo?«Vý?«aŠ?«l?«v¦?«3?«‹Á?«–N?« Ü?««i?«µö?«À"?«Ë?«ÕŸ?«à,?«êº?«õG?«ÿÕ?¬
b?¬ð?¬}?¬*?¬4˜?¬?&?¬I³?¬TA?¬^Î?¬i[?¬sé?¬~v?¬‰?¬"'?¬ž?¬¨«?¬³8?¬½Å?¬ÈS?¬Òà?¬Ým?¬çû?¬òˆ?¬ý?­£?­0?­½?­'J?­1Ø?­<e?­Fò?­Q?­\
?­fš?­q'?­{´?­†A?­Ï?­›[?­¥è?­°u?­»?­Å?­Ð?­Úª?­å7?­ïÄ?­úQ?®Þ?®k?®ù?®$†?®/?®9 ?®D-?®Nº?®YG?®cÔ?®na?®xï?®ƒ|?®Ž	?®˜•?®£"?®­¯?®¸<?®ÂÉ?®ÍV?®×ã?®âp?®ìý?®÷Š?¯?¯¤?¯1?¯!¾?¯,K?¯6Ø?¯Ae?¯Kó?¯V€?¯a
?¯kš?¯v'?¯€´?¯‹@?¯•Í?¯ Z?¯ªç?¯µt?¯À?¯ÊŽ?¯Õ?¯ß¨?¯ê5?¯ôÂ?¯ÿO?°	Ü?°i?°ö?°)ƒ?°4?°>?°I*?°S·?°^D?°hÑ?°s^?°}ë?°ˆw?°"?°'?°¨?°²«?°½8?°ÇÅ?°ÒR?°Üß?°çl?°ñù?°ü†?±?± ?±-?±&º?±1G?±;Ô?±Fa?±Pï?±[|?±f	?±p–?±{#?±…¯?±<?±šÉ?±¥V?±¯ã?±ºp?±Äý?±ÏŠ?±Ú?±ä¥?±ï2?±ù¿?²L?²Ù?²f?²#ó?².?²9?²C›?²N(?²Xµ?²cB?²mÐ?²x\?²'é?²v?²˜?²¢?²­?²·«?²Â8?²ÌÅ?²×S?²áà?²ìm?²öú?³ˆ?³?³¢?³!/?³+½?³6J?³@×?³Ke?³Uò?³`?³k
?³u™?³€&?³Š´?³•A?³ŸÏ?³ª\?³´é?³¿w?³Ê?³Ô'?³ß?³é­?³ô:?³þÇ?´‰?´Ü?´/?´+?´8Ô?´F&?´Sy?´`Ë?´n?´{o?´ˆÁ?´–?´£e?´°¶?´¾?´ËZ?´Ø«?´åý?´óN?µŸ?µ
ñ?µB?µ("?µ5ã?µC4?µP…?µ]Ö?µk%?µxv?µ…Æ?µ"?µ f?µ­¶?µ»?µÈV?µÕ¦?µâö?µðE?µý•?¶
ä?¶4?¶%ƒ?¶2Ò?¶@!?¶Mp?¶Z¿?¶h
?¶u\?¶'«?¶ù?¶H?¶ª–?¶·ä?¶Å3?¶Ò?¶ßÏ?¶í?¶úk?·¸?·?·"T?·/¡?·<ï?·J<?·Wˆ?·dÕ?·r#?·p?·Œ½?·š	?·§V?·´£?·Áï?·Ï<?·Üˆ?·éÕ?·÷!?¸m?¸¹?¸?¸,Q?¸9?¸Fé?¸T3?¸a?¸nÊ?¸|?¸‰a?¸–¬?¸£ø?¸±C?¸¾Ž?¸ËÙ?¸Ù#?¸æn?¸ó¹?¹?¹N?¹˜?¹(ã?¹6-?¹Cw?¹PÀ?¹^
?¹kT?¹xž?¹…è?¹"2?¹ {?¹­Å?¹»?¹ÈW?¹Õ¡?¹âê?¹ð3?¹ý|?º
Å?º?º%W?º2 ?º?è?ºM0?ºZx?ºgÁ?ºu	?º'Q?ºš?ºœâ?ºª*?º·r?ºÄº?ºÒ?ºßI?ºì'?ºùØ?» ?»g?»!¯?».ö?»<=?»Iƒ?»VÊ?»d?»qX?»~Ÿ?»‹æ?»™,?»¦s?»³¹?»Á?»ÎF?»ÛŒ?»èÓ?»ö?¼_?¼¥?¼ë?¼+0?¼8v?¼E»?¼S?¼`F?¼m‹?¼zÑ?¼ˆ?¼•[?¼¢¡?¼¯æ?¼½+?¼Êp?¼×´?¼äù?¼ò>?¼ÿƒ?½Ç?½?½'P?½4•?½AØ?½O?½\`?½i¤?½vè?½",?½'p?½ž´?½«ø?½¹;?½Æ?½ÓÂ?½á?½îI?½ûŒ?¾Ð?¾?¾#V?¾0™?¾=Û?¾K?¾Xa?¾e£?¾ræ?¾€)?¾k?¾š®?¾§ð?¾µ2?¾Âu?¾Ï·?¾Üù?¾ê;?¾÷}?¿¿?¿?¿C?¿,"?¿9Å?¿G?¿TH?¿aŠ?¿nË?¿|?¿‰N?¿–?¿£Ð?¿±?¿¾R?¿Ë"?¿ØÔ?¿æ?¿óU?À–?À
Ö?À?À(W?À5—?ÀB×?ÀP?À]X?Àj˜?ÀwØ?À…?À'X?ÀŸ˜?À¬Ø?Àº?ÀÇW?Àԗ?ÀáÖ?Àï?ÀüU?Á	•?ÁÔ?Á$?Á1Q?Á>'?ÁKÐ?ÁY?ÁfN?Ás?Á€Ë?ÁŽ
?Á›I?Á¨‡?ÁµÆ?ÁÃ?ÁÐC?Á݁?ÁêÀ?Á÷þ?Â<?Âz?·?Â,ö?Â:3?ÂGq?ÂT¯?Âaí?Âo+?Â|h?‰¦?–ä?¤!?±_?¾œ?ÂËÙ?ÂÙ?ÂæT?Âó'?ÃÎ?Ã?ÃG?Ã("?Ã5Á?ÃBþ?ÃP:?Ã]w?Ãj´?Ãwð?Å-?Òi?ߦ?ìâ?ú?ÃÇZ?Ãԗ?ÃáÓ?Ãï?ÃüK?Ä	‡?ÄÂ?Ä#þ?Ä19?Ä>u?ÄK±?ÄXì?Äf(?Äsc?ĀŸ?čÚ?ě?ĨQ?ĵŒ?ÄÂÇ?ÄÐ?ÄÝ>?Äêy?Ä÷´?Åï?Å)?Åc?Å,ž?Å9Ù?ÅG?ÅTN?Åaˆ?ÅnÃ?Å{ý?'n8?Ŗr?Å£¬?Å°ç?ž!?ÅË[?Åؕ?ÅåÏ?Åó	?ÆC?Æ
}?ƶ?Æ'ð?Æ5)?ÆBc?ÆO?Æ\Ö?Æj?ÆwI?Ƅƒ?Ƒ¼?ƞõ?Ƭ/?ƹh?ÆÆ¡?ÆÓÚ?Æá?ÆîL?Æû…?Ǿ?Çö?Ç#/?Ç0h?Ç= ?ÇJÙ?ÇX?ÇeJ?Çrƒ?Ç»?njô?ǚ,?ǧe?Ç´?ÇÁÕ?ÇÏ
?ÇÜF?Çé~?Çö¶?Èî?È%?È]?È+•?È8Í?ÈF?ÈS<?È`t?Èm¬?Èzã?Ȉ?ȕR?È¢Š?ȯÁ?ȼù?ÈÊ0?È×g?ÈäŸ?ÈñÖ?Èÿ
?ÉC?Éz?É&±?É3è?ÉA?ÉNV?É[?ÉhÄ?Éuû?Ƀ2?ɐh?ɝŸ?ɪÖ?ɸ?ÉÅC?ÉÒy?Éß°?Éìæ?Éú?ÊR?ʈ?Ê!¾?Ê.õ?Ê<+?ÊIa?ÊV—?ÊcÍ?Êq?Ê~9?ʋo?ʘ¥?Ê¥Û?ʳ?ÊÀF?ÊÍ|?ÊÚ²?Êçç?Êõ?ËQ?ˇ?˼?Ë)ò?Ë7'?ËD]?ËQ'?Ë^Ç?Ëký?Ëy2?ˆg?˓œ?Ë Ñ?Ë®?Ë»;?ËÈp?ËÕ¥?ËâÚ?Ëð?ËýC?Ì
x?Ì­?Ì$á?Ì2?Ì?K?ÌL?ÌY´?Ìfé?Ìt?́R?̎†?̛º?̨ï?̶#?ÌÃX?ÌЌ?ÌÝÀ?Ìêô?Ìø'?Í\?͐?ÍÄ?Í,ø?Í:,?ÍG`?ÍT"?ÍaÈ?Ínü?Í|/?͉c?͖—?Í£Ë?Í°þ?;2?ÍËf?Íؙ?ÍåÍ?Íó?Î3?Î
g?Κ?Î'Í?Î5?ÎB4?ÎOh?Î\›?ÎiÎ?Îw?΄5?Αh?Ξ›?ΫÎ?ι?ÎÆ4?ÎÓg?Îàš?ÎíÍ?Îúÿ?Ï2?Ïe?Ï"˜?Ï/Ë?Ï<ý?ÏJ0?ÏWc?Ïd–?ÏqÈ?Ï~û?ό-?ϙ`?Ϧ"?ϳÅ?ÏÀø?ÏÎ*?ÏÛ]?Ïè?ÏõÀ?Ðó?Ð%?ÐW?Ð*Š?Ð7¼?ÐDî?ÐR ?Ð_S?Ðl…?Ðy·?Іé?Д?СM?Ю?л±?ÐÈã?ÐÖ?ÐãG?Ððx?Ðýª?Ñ
Ü?Ñ?Ñ%??Ñ2q?Ñ?£?ÑLÕ?ÑZ?Ñg8?Ñtj?с›?юÍ?ћÿ?Ñ©0?Ѷb?ÑÓ?ÑÐÅ?ÑÝö?Ñë'?ÑøX?ÒŠ?Ò»?Òì?Ò-?Ò:O?ÒG€?ÒT²?Òaã?Òo?Ò|E?҉v?Җ¨?Ò£Ù?Ò±
?Ò¾;?ÒËl?Ò؝?ÒåÍ?Òòþ?Ó/?Ó
`?Ó'?Ó'Â?Ó4ó?ÓB$?ÓOU?Ó\†?Ói·?Óvè?ӄ?ӑI?Ӟz?Ó««?Ó¸Ü?ÓÆ?ÓÓ=?Óàm?Óí?ÓúÎ?Ôÿ?Ô/?Ô"`?Ô/?Ô<Á?ÔIò?ÔW"?ÔdS?Ôqƒ?Ô~´?ԋä?ԙ?Ô¦E?Ô³u?ÔÀ¦?ÔÍÖ?ÔÛ?Ôè6?Ôõf?Õ—?ÕÇ?Õ÷?Õ*(?Õ7X?ÕDˆ?ÕQ¸?Õ^é?Õl?ÕyI?Նy?Փ©?Õ Ú?Õ®
?Õ»:?ÕÈj?Õ՚?ÕâÉ?Õïù?Õý)?Ö
Y?Ö‰?Ö$¹?Ö1é?Ö??ÖLI?ÖYy?Öf©?ÖsÙ?ց	?֎9?֛i?Ö¨™?ÖµÉ?ÖÂù?ÖÐ)?ÖÝX?Öê‡?Ö÷·?×ç?×?×G?×,w?×9¦?×FÖ?×T?×a6?×ne?×{•?׈Å?וõ?×£$?×°T?×½"?×Ê´?××â?×å?×òB?×ÿq?Ø¡?ØÑ?Ø'?Ø40?ØA_?ØN?Ø[¿?Øhî?Øv?؃N?ؐ}?؝­?تÜ?ظ?ØÅ;?ØÒk?Øߚ?ØìÉ?Øùù?Ù(?ÙX?Ù!‡?Ù.·?Ù;æ?ÙI?ÙVE?Ùcu?Ùp¤?Ù}Ô?ً?٘3?Ù¥b?Ù²'?Ù¿Á?ÙÌñ?ÙÚ?ÙçN?Ùô~?Ú­?ÚÝ?Ú?Ú)<?Ú6k?ÚC›?ÚPÊ?Ú]ù?Úk)?ÚxX?څˆ?ڒ·?ڟç?Ú­?ÚºE?ÚÇu?ÚÔ£?ÚáÓ?Úï?Úü1?Û	a?ې?Û#À?Û0ï?Û>?ÛKN?ÛX}?Ûe­?ÛrÜ?ۀ?ۍ;?ۚj?Û§š?Û´É?ÛÁù?ÛÏ'?ÛÜW?Ûé†?Ûöµ?Üå?Ü?ÜD?Ü+s?Ü8£?ÜEÒ?ÜS?Ü`1?Üm`?Üz?܇¿?ܔï?Ü¢?ܯN?ܼ}?Üɬ?ÜÖÛ?Üä
?Üñ:?Üþi?Ý™?ÝÈ?Ý%ø?Ý3'?Ý@W?ÝM†?ÝZ¶?Ýgå?Ýu?݂D?ݏt?ݜ£?Ý©Ó?Ý·?ÝÄ2?ÝÑa?Ýސ?ÝëÀ?Ýøï?Þ?ÞO?Þ ~?Þ-®?Þ:Ý?ÞH
?ÞU=?Þbl?Þoœ?Þ|Ë?މû?ޗ+?Þ¤Z?Þ±Š?Þ¾º?ÞËé?ÞÙ?ÞæH?Þóx?ߧ?ß
×?ß?ß(7?ß5f?ßB–?ßOÆ?ß\ö?ßj&?ßwU?߄…?ߑµ?ߞå?߬?ß¹E?ßÆs?ßÓ£?ßàÓ?ßî?ßû3?àc?à"?à"Ã?à/ó?à=#?àJS?àWƒ?àd³?àqã?à?àŒC?à™s?ণ?à³Ó?àÁ?àÎ2?àÛc?àè"?àõÃ?áó?á#?áS?á*"?á7´?áDä?áR?á_E?álu?áy¥?á†Õ?á"?á¡6?á®f?ỗ?áÈÆ?áÕ÷?áã'?áðW?áýˆ?â
¸?âé?â%?â2J?â?z?âL«?âYÜ?âg?ât=?âm?⎞?â›Ï?â¨ÿ?â¶0?âÃ`?âА?âÝÁ?âêò?âø#?ãS?ã"?ãµ?ã,æ?ã:?ãGH?ãTy?ãaª?ãnÚ?ã|?ã‰<?ã–m?㣞?ã°Ï?ã¾?ãË1?ãØb?ãå"?ãòÄ?ãÿõ?ä
&?äX?ä'‰?ä4º?äAë?äO?ä\N?äi?äv±?äƒâ?ä'?äžE?ä«v?丨?äÅØ?äÓ
?äà;?äím?äúž?åÐ?å?å"3?å/e?å<—?åIÈ?åVú?åd,?åq^?å~?å‹Á?å˜ó?å¦%?å³W?åÀˆ?åͺ?åÚì?åè?åõP?æ'?æ´?ææ?æ*?æ7K?æD}?æQ¯?æ^á?æl?æyF?æ†x?擫?æ Ý?æ®?æ»A?æÈs?æÕ¦?æâØ?æð?æý>?ç
p?ç£?ç$Õ?ç2?ç?;?çLn?çY ?çfÓ?çt?ç9?çŽl?盟?ç¨Ò?ç¶?çÃ7?çÐj?çݝ?çêÐ?çø?è6?èi?è?è,Ð?è:?èG6?ðj?ð,.?ð=ò?ðOµ?ðay?ðs<?ð"ÿ?ð–Â?ð¨…?ðºG?ðÌ
?ðÝÌ?ðï?ñQ?ñ?ñ$Õ?ñ6—?ñHY?ñZ?ñkÝ?ñ}ž?ñ_?ñ¡!?ñ²á?ñÄ¢?ñÖc?ñè#?ñùä?ò¤?òe?ò/%?ò@å?òR¥?òde?òv%?ò‡ä?ò™¤?ò«c?ò½!?òÎà?òàŸ?òò^?ó?óÜ?ó'š?ó9Y?óK?ó\Õ?ón"?ó€Q?ó'?ó£Í?óµ‰?óÇG?óÙ?óêÁ?óü~?ô;?ôø?ô1µ?ôCr?ôU.?ôfë?ôx§?ôŠc?ôœ?ô­Û?ô¿–?ôÑR?ôã
?ôôÉ?õ"?õ??õ)ú?õ;µ?õMp?õ_+?õpæ?õ' ?õ"[?õ¦?õ·Î?õɈ?õÛB?õìü?õþ¶?öp?ö")?ö3ã?öEœ?öWU?öi?özÇ?öŒ€?öž9?ö¯ð?öÁ©?öÓa?öå?ööÒ?÷Š?÷B?÷+ú?÷=±?÷Oi?÷a!?÷rØ?÷"?÷–G?÷§þ?÷¹´?÷Ëk?÷Ý!?÷îØ?ø?øE?ø#û?ø5²?øGh?øY?øjÔ?ø|‰?øŽ??øŸõ?ø±©?øÃ_?øÕ?øæÉ?øø~?ù
3?ùè?ù-?ù?Q?ùQ?ùbº?ùtn?ù†#?ù—×?ù©‹?ù»>?ùÌñ?ùÞ¥?ùðY?ú?úÀ?ú%s?ú7&?úHÙ?úZŒ?úl??ú}ò?ú¥?ú¡W?ú³	?úÄ»?úÖm?úè?úùÑ?ûƒ?û5?û.ç?û@™?ûRJ?ûcü?ûu­?û‡^?û™?ûªÁ?û¼q?ûÎ!?ûßÒ?ûñƒ?ü3?üä?ü&"?ü8E?üIõ?ü[¥?ümU?ü?ü´?ü¢d?ü´?üÅÂ?ü×r?üé!?üúÐ?ý?ý.?ý/Ý?ýAŒ?ýS;?ýdé?ýv˜?ýˆF?ý™õ?ý«£?ý½P?ýÎþ?ýà¬?ýòZ?þ?þ¶?þ'c?þ9?þJ¾?þ\l?þn?þÆ?þ's?þ£ ?þ´Ì?þÆy?þØ%?þéÒ?þû~?ÿ
+?ÿ×?ÿ0ƒ?ÿB0?ÿSÜ?ÿeˆ?ÿw4?ÿˆß?ÿš‹?ÿ¬7?ÿ½á?ÿύ?ÿá8?ÿòã@H@@ó@Ç@%@.r@7G@@@Hò@QÇ@Zœ@cq@lF@u@}ð@†Å@š@˜o@¡D@ª@²í@»Â@Ė@Ík@Ö@@ß@çé@ð½@ù'@f@:@@á@%¶@.Š@7^@@2@I@QÚ@Z®@c'@lV@u)@}ý@†Ñ@¥@˜x@¡L@ª@²ó@»Æ@Ě@Ím@ÖA@ß@çç@ðº@ùŽ@a@4@@Ù@%¬@.@7R@@%@Hø@QË@Z@cp@lC@u@}è@†»@@˜`@¡2@ª@²×@»©@Ä|@ÍN@Ö @Þò@çÅ@ð—@ùi@;@
@ß@°@%'@.T@7&@?÷@HÉ@Q›@Zm@c>@l@tá@}³@†…@V@˜'@ ù@©Ê@²œ@»m@Ä>@Í@Õá@Þ²@çƒ@ðT@ù%@ö@
Ç@˜@h@%9@.
@6Û@?«@H|@QM@Z@bî@k¿@t@}`@†1@@—Ò@ ¢@©r@²C@»@Ãã@Ì´@Մ@ÞT@ç$@ïô@øÅ@•@
e@5@@$Ô@-¤@6s@?C@H@Pã@Y³@b'@kR@t"@|ñ@…Á@Ž'@—`@ 0@¨ÿ@±Ï@ºž@Ãm@Ì=@Õ@ÝÜ@æ«@ïz@øI@@	è@·@†@$T@-#@5ò@>Á@G@P_@Y.@aý@jË@sš@|i@…8@Ž@–Õ@Ÿ¤@¨s@±A@º@ÂÞ@Ë­@Ô{@ÝJ@æ@îç@÷µ@"@	R@ @ï@#¼@,Š@5X@>'@Fõ@OÃ@X'@a_@j-@rû@{É@"—@e@–3@Ÿ@§Ï@°@¹k@Â8@Ë@ÓÔ@Ü¢@åo@î=@÷@ÿØ@¦@s@A@#@+Û@4©@=v@FC@O@WÞ@`¬@iy@rF@{@ƒá@Œ®@•{@žI@§@¯ã@¸°@Á}@ÊJ@Ó@Ûä@ä±@í~@öK@ÿ@	å@	²@	@	"K@	+@	3å@	<²@	E~@	NK@	W@	_å@	h±@	q~@	zK@	ƒ@	‹ä@	"±@	}@	¦J@	¯@	·ã@	À¯@	É|@	ÒH@	Û@	ãá@	ì­@	õz@	þF@
@
ß@
«@
!w@
*C@
3@
;Û@
D§@
Mt@
V@@
_@
gØ@
p¤@
yp@
'<@
‹@
"Õ@
œ¡@
¥m@
®9@
·@
¿Ñ@
Ȝ@
Ñh@
Ú4@
ã@
ëÌ@
ô˜@
ýd@0@û@Ç@ "@)^@2)@:õ@CÁ@L@UX@^$@fï@o»@x‡@R@Š@'é@›µ@¤@­L@¶@¾ã@Ç®@Ðz@ÙE@â@êÜ@ó¨@üs@>@
@Õ@ @(k@16@:@BÍ@K˜@Tc@].@eù@nÅ@w@€[@‰&@'ñ@š¼@£ˆ@¬S@µ@½é@Æ´@Ï@ØJ@á@éà@ò«@ûv@
A@

@
×@
¢@
'l@
07@
9@
AÍ@
J˜@
Sb@
\-@
dø@
mÃ@
vŽ@
Y@
ˆ#@
î@
™¹@
¢"@
«O@
´@
¼ä@
ů@
Îz@
×D@
à@
èÚ@
ñ¤@
úo@:@@Ï@š@&c@/.@7ù@@Ã@IŽ@RX@[#@cî@l¸@uƒ@~M@‡@â@˜­@¡w@ªB@³@»×@Ä¡@Íl@Ö6@ß@çË@ð–@ù`@+@
õ@¿@Š@%T@.@6è@?²@H}@QG@Z@bÜ@k¦@tq@};@†@ŽÐ@—š@ d@©/@±ù@ºÃ@Î@ÌX@Õ"@Ýì@æ·@ï@øK@@	à@ª@t@$?@-@5Ò@>œ@Gg@P1@Xû@aÅ@j@sZ@|$@"î@¸@–ƒ@ŸM@¨@°á@¹«@Âv@Ë@@Ô
@ÜÔ@åž@îh@÷3@ÿý@Ç@'@[@#%@+ï@4¹@=ƒ@FM@O@Wá@`¬@iv@r@@{
@ƒÔ@Œž@•h@ž3@¦ý@¯Ç@¸'@Á[@Ê%@Òð@Ûº@ä"@íN@ö@þâ@¬@w@A@"@*Õ@3ž@<h@E3@Mý@VÇ@_'@h[@q%@yï@'º@‹"@"N@@¥â@®¬@·w@ÀA@É@ÑÕ@ڟ@ãj@ì4@ôþ@ýÈ@'@]@'@ ñ@)»@2"@;O@D@Lã@U­@^x@gB@p@xÖ@¡@Šk@"5@›ÿ@¤Ê@­"@¶^@¿(@Çó@н@ه@âR@ë@óæ@ü±@{@E@@Ú@(¤@1n@:8@C@KÍ@T—@]a@f,@nö@wÁ@€‹@‰U@' @šê@£µ@¬@µJ@¾@Æß@Ï©@Øs@á>@ê@òÓ@û@h@
3@ý@È@''@0]@9&@Añ@J»@S†@\Q@e@mæ@v°@{@ˆF@'@™Û@¢¦@«p@´;@½@ÅÑ@Λ@×f@à1@èû@ñÆ@ú'@\@'@ñ@¼@&‡@/R@8@@ç@I±@R|@[G@d@lÝ@u¨@~s@‡>@	@˜Ô@¡Ÿ@ªj@³5@¼@ÄË@͖@Öa@ß,@ç÷@ðÂ@ù@X@$@ï@º@%…@.P@7@?æ@H±@Q|@ZG@c@kÞ@t©@}t@†@@@—Ö@ ¢@©m@²9@»@ÃÏ@̛@Õf@Þ2@æý@ïÉ@ø"@`@
+@÷@Ã@$Ž@-Z@6%@>ð@G¼@P‡@YS@b@jê@s¶@|'@…N@Ž@–å@Ÿ±@¨}@±I@º@Âà@ˬ@Ôx@ÝD@æ@îÜ@÷¨@t@	@@@Ø@#¤@,q@5=@>@FÔ@O @Xl@a8@j@rÑ@{@"j@6@–@žÎ@§›@°g@¹4@Â@ÊÍ@ә@Üe@å2@íþ@öË@ÿ˜@d@1@ý@"Ê@+—@4c@=/@Eü@NÉ@W•@`b@i/@qü@zÉ@ƒ•@Œb@•/@ü@¦É@¯–@¸c@Á0@Éý@ÒÊ@ۗ@äe'"'Œî—'"Í¡'—ç'†§é'Š]'ž{Æ'"ðà'—¢'˜±Ö'•ÅN'ŠuÛ''²ú' 3g'šÆ?'—z"''õ°'˜[e'©Ò' òb'ª"'¯~7'·0'¶FØ'²'¥1''¤'Ó'ž+f'Ÿî:'©øë'¸Âv'±ûú'¿'¹…Ü'·²'½i¦'ºÿ¿'½{ï'º5"'º¦;'¶7E'Áž'Ȧ'ɖ)'DžÚ'º3A'½ÂÈ'·†<'ÁžK'ȽÄ'è'Ðá"'Ъu'Òíã'Õhç'Ö­_'Ô%œ'Çú_'ÊÌz'ʋX'͋Ð'ÑI°'ÌÉ'Â,Þ'¿ÖÊ'ɘ'¾Þ'Ì'ÎU·'ÐMt'ÉÈâ'ȇ'¾â²'Ÿ
¥'‰ôñ'é,' ­õ'¶'£‹b'rÕ¶'[™}'•Ð'«Œ#'«bn'ººÅ'¸Ò±'¹/A'¨Ä'±y'°'½•'®¹'¿TÍ'¼x'ÔÍù'Èwn'ÍÅ]'Бö'Ö¬•'Â2:'ÉPË'Ö2É'܈æ'ÙSC'Ñ7P'ȟ;'É°ë'¾'Îí''Øò'Í~'Ð[m'Ñ#Ý'ÍÄÚ'½À|'Ë´='Î{'ʱ›'Èrì'»5$'¸{''·QÎ'¹yê'³Ö5'»>
'´M6'´‡…'±|u'¾5'ÀÃZ'®‡a'ºlç'´~–'Áy'̜Ò'Ã
c'¶™9'¶4'»ª'Ç?ƒ'¶;8'±·'Èð\'Ë*ò'·6'»rù'¿Ê'´še'³Oÿ'¾R'¾"ƒ'ź'´,È'½Éw'à A'Ë÷å'»ßx'«¯½'´Üƒ'¬xó'®]'¦'D'œ Ý'§'¯$u'¹%Ù'·—ë'¶.þ'Ê`!'Ê΋'ÄN–'Æw'Íè'¹ˆR'À"'ϳ'¹ñÉ'¹r¬'´ƒ²'³99'°ùù'·a"'›ç9'†ûç'•¦'–Á+'"C('…''Œ_J''UÑ'jƒð'vK¡'`}g'r¸''
Ã'~GÜ'rô:'~.'},Ì'‡P˜'ƒ"^'ƒ†`'u‡'Œ-ø'>'ˆy'‹Ê`'šg'šë'‰Bª'†!f'Š{¦'†«$'£Ã'"l'‹ûò'ŒíÍ'‹õê''7H'|1±'ˆˆ'…¸B'‡n'Š£Ð'…ç¢'Œ¹S'‰³'ˆ×7'‡'Š'†Ù'Œr«'¡¹b'Ÿïm'¢vÝ'œÁG'ŸÖ$''üà''Sh'–ïX'¢c'¤u'œØÍ'¨,`' b¼' Ã×'©8'žÍh'¥ÁÏ'­Pn'¢ÊÆ'¤oå'¤àF'²¸g'­0¼'¶Ùä'¶
<'­‡Í'°a:'¦ñ'¨¥' %ì'˜½*'¦–µ'¨A'©×'§­'«	:'ªz1'šïì'°Vœ' |'¨¹ '¯3š'«üØ'¢N·'ªþb'¥"'­Ã'³Š('©ÌØ'¡g'¥°'¶¼–'°ÊM'²ÙÕ'ºäÂ'°mÞ'¯°´'¾é'º'Áj''¹Ùa'ªËÙ' 'Ç'žê^'ž¬i' ":'¡['©¦±'°3B'©åa'¦¸J'£	 '©¸'¡Bc'²êj'­i['¹'®{¥'¿'»õs'­¯K'¨F'¥a['´nœ'·xh'¼)`'´Uv'´;'¹·†'Æâh'Âêö'Ì<n'̈'¾½k'¾/«'ÁTö'Ëå2'ք''Þêõ'Õ&w'Ï6ª'¾~Ý'ÅËH'Ìõì'Çâc'Ô¢à'ÎfÒ'ÞoÒ'â6h'Æx:'¶ž+'ºÓ'Ä	Æ'ƟŒ'Õa®'ßۄ'ࣧ'àTW'Ûjø'Æf‹'ǜ±'É°i'ÜDE'ÛÁ£'饢'ォ'ë˜Ã'ì÷Ã'á{ð'ڋr'ѝ'ßV"'ò±I'é…Ý'Õ>'Æøª'®Wq'±êy'º'³Üô'›öL'Õx'­U¼'ÀÀ'À°|'²ñ{'±\'¹{D'¿øc'»yñ'¾Û²'¶ÈA'Ãz²'Ç)'Ù)ž'Ñ'Ùr'¿á'Æb'ÊÆ'Ó1w'՚['ÎâB'Ò®''ÏÎ'ÍSü'á—'æÙi'ÑÛµ'»K'º—ª'°‰-'¿Z
'ÎØ'ÃPÐ'À´'ÅÒÐ'ÙÉ'×]'ÑðF'ÖÊ-'Ê3Á'Ð[û'ÝZ‰'Ý\'áé_'ߛ'×!©'ÞÔý'îJß''ÜÐß'݁1'Óº'ÕÖc'Î`x'×»C'åúØ'öø+'é¬t'Ú]²'ßãS'àÔC'ÒÄü'Ó²Õ'Ò»i'ɖ'Á¹·'ÑJƒ'ÛÙS'ßwå'ݦ'ì™l'÷ù³'Þw®'î5Ñ'öœ'öF/'íO'ð…''ëÓ0'Õ·'åwt'Þå'Ú
Ê'Õ9Á'á@Õ'åñ«'äYª'ë˜'ùÅn'øíÁ'ð†Z'í6'äU³'î
‡'î'öŽ''øC'ñc?'÷1¥'â û'îLÚ'òè…'÷íˆ'ëÔª'ðÌÚ'ûz'ðò'üêÓ'ûVñ'ûd(G*(ω(Nm'ïá5'ë'ô'êœá'í
¾'üLõ'ïã:'õLW(Y_(
oŒ(²	(ð®'ÿ†((ӛ(ƒò(¤®(Ñ(*6(0](ÏK((Îâ(_8(J(
Jk(
˜ (þ(
M÷(R'(é›(fð(Õ'þåî'ë4õ(œ¿(óé'úû'øsU'ûœ''ú%˜(4©'ëSC'èc'î*:'ñÛÆ'÷^'ÿ²J(³%'þQ'ïÑÎ'ëû''÷ûÏ'õŸ£(±k(N«'þà{(¢(°q(;(¢|'ùmB(4(Ô)'óÅø(*7(ô'ûÏ'õy'øÀæ'ô
P'ùß7'ë2t'ç9¦'é<'ãÇ©'ðŽ¯'óM`(Ùã(f	'즳'ð 'ëŽ'îRÒ'øÚÃ'øÐ'ó‹r'êM…'ﺠ(bÃ'õ†Ú'÷GC'é\f'ý–—'ê"Ç'íPG'ø‰Ä'êau'îæ*'ô ö'òD§'ú%°'ëùÛ'æK+'ëæ¯'ñJ|'ú
]'ô¹@'ó›'î™'ð×B'ñ<'ùª'ñ 'ó
Â'îw'÷«Â'øëð'ÿ'½'û«'ó–ò'÷õ'ÿ33'ý
(«(Õ¯(›^(žÎ'þ¦ã'öë'ïçñ'÷ÿ°'ùè('úÊ(ßË'÷w¨'÷,m(Ø´(Æ°'üÛÂ(*ÿ(N(PO(7H(…('ô(Œ(
w(êÎ(KW('c(ß(ÃË(+F(«×(ÝÝ(7í(/(¾²(ÄÁ(
z(¦G(ö(ÝT(+|(Ãm(Ÿð(L
(ø(7b(
âð(›°(	6›(
5m(oŒ(Ï$(Ö@(AÐ(Þ(
ÿÜ(z(:(
z•(µI(÷(5B(ÙA'üð€'ø®(ÈV(Ò(
"(	7Ù( Š(
ʂ(
žv(LŠ(d'(
áÉ(	ß(	¿"'üy'áùÜ'ôDA(Ä(ï»'ÿ>µ(a (žˆ(	1g(½å(
{(Að(4¯(	3	(¿&'ï~Ã(ùØ(ë( i(«Á(V	(Ž,('0(ªð(ÆG(ñ;(¿|('¯(ü(ã_(C@(®ú(
À((îã(	¢(	‰'( °(›õ(b(»|(	0¾(
O=(
æ(ç(æô(gÎ(|÷( å(
ÿ§(	5n(§/($ƒ(Àí(b'÷Æ·'ÿ­â(	Я(ì£('[(ò("½(
(k(½×(è(G-(P(Êy(_(›Y('(A^(û4(•¬(¥`(uð(ãÏ(Ѓ(¼ä(
ð/(‹-(/Ë(
Þê(Îg(rç(¶d(´Ò(Æk(›B(Å^(•¨('(%p( Ç(
â|(œÁ'ëk‡'ä'Ã'Ö4Ñ'¾"['Ã{–'ÆR'¸˜)'¾­Ñ'ɂs'¿£'Ã`G'ÕWc'àk¹'Óu'åɌ'õ×ð'÷(<'÷®Ä'ò]È(cd(ýh'ü5Ä'òÕÝ'ùÿÿ(?™(©('ô·Ø'äOK'èûÓ'úq(Ø'öpá'ñ
'뚮'ìÆ?'ôø©'ñK'øÅ(ž[(TZ(Œ'ð'ú^(þ(	
"(«õ(‹ì(©ò(¾(Ød'ÿP'ø2t(Åy(
"Œ(
Ê5(¼þ'ù¶'éøë'ßô'ë=µ'öñ>'ï	(H-(W(2î(ó@(
©](
d‹()ˆ(
&(û(aH(/U(
a((‰®(È(·æ(è—(ø'(U(Fv'þ̀(Ä(¢(Z'(
&‰(×C(šé'ù°Ï(²("q(S«(óÖ(p~(&­(<ñ(((Cö(4o(	NY(""(Ú(h^(
¢ï(
[A(Ì,(ëH(è(í=(ÿÞ(
¯(Âè((¿(	¥É(
JM(
ã(X(Úú'ÿ€‰'óú?(*(šr(&Ã(	r(	D÷(ñ(>‡(¦›(m9(Óë(ó˜(S(( K'õÙT'ò^é'þãš(Vƒ(χ'ÿQ(˜&(Èä'î¨'üïO(Cï(³ˆ(þ(3](Àe(©()O(
)!(
À}(
ºì(
1é(V(ŽÚ(ï(Ò](	Öÿ("z(h©(…°'ûë'ú'P'èÌe'õ¼O(é6(Ò2(ƒY(¥(ƒ(Þ>(Âÿ(8Æ(é'(òú(›(:(3÷(æx(/4(
J¬(S.(_´(Êè('l(ö*('(nQ(
@l(Ê(CJ(~Ò(
°2("q'ü0û(eM(Þ÷(¨Ù(uE((~(ð(kG(¦(^…(þ8(ú|(÷z(G(
9±(ãô(fÉ(	åý(	ö9(
i=(®˜((š+(C(j‹(
Ã4(
¬&(v(N(""(žÌ(+ñ(<e(	ïY(d`(£(QÍ(ð$("å(¶1(м(èj(ã4(Ko(
Ø}(†Ð(Šh(ŠG(üË(D9(»S(ºt((
Þ(5Ý(GF(b[(–>(
ú¯(	->(êá(eð(»(>í(t_(,ó(l'(
ºü(.~(•´(
<~(ÂÛ(ÿ˜(¨¯(|¹(&('ÿ(B(p(ð­(E(,t(a(£þ(R(Òx(	5ã(´(Íâ(	"(yw(£è(Bš(ä–(ÌÎ('ô(È(úß(´ (X½(<("(&(à¿(þò(Ú§(¿(ò(e·(–Š(+W(EÆ(ó
(R(ý(k(e¤(Ÿª(ß!(g(bÚ(Ü(þú((B(/^(j«(ï|(…ç(‰Ê("£(§A(K(1'(3J(Ø(•ç(ú(· (¬5(Âõ(<!(Ñb(.u(âó($(tW(@r(™Œ(œ(65(+(¤_(I"(d¼(™](j7(]X(¥ß(÷y(¼>( <§(¥(Øè(;x(ÌÂ(6(ªÈ(@(E%($i(JN(Íø(·C(ËM(©€(á¸(»Ã(WË(•(ÿW(×Â("9È(
(½¯(‹B(U(¡{(,Ñ(í€((ˆæ(ŸÏ(_d((¬(ˆÂ(¼0(HŸ(Ú(â(^s(ÄÄ(bª(B'(È(A(Ãr(10(ƒ"(¼À(4³(,(2{(þ¸(EA($o(q0($ú(þà(ï(
ÝÂ('•(5("§(¼}(ã(D+({ç(—p(»‡( ("¬(
ì_(
t(ƒ(.ò(É:(´4(³…(72(ý…(y»(ý¦(†|(QP(0'(¡ƒ(¶(·k((eÌ(N÷(((Nò(U(î'(Eƒ(ša(øç(ha(º(}Â(%(R¢(*¦(kO(k©(>(x(%(ÊQ(Ú&(&ù((ý(xc(
Öd(¢(Ót(G(=L(mž(ËÞ(…¿(SÝ(}(…B(të(ƒÈ(¿˜(-(©Õ(˜¯(ËN(—(Ô£(*ß(†Æ((=](W(^.(œ(F€(!(÷D(ò¯(–2(n(•«(E¡(Ì(xå(U'(Câ(¯H(·(™·(È(¦§(Ád(Šj(S(ëi(Û(°ù(@y(N?(Š½(X(îÿ(ñÅ(Oç(Á(ª«(
j"(
QD(?(^Ð(M(ãn(¨h(ÎÍ(	kN'ût~'Ή¤'±›"'ع¹(i†(ç''ýù
'æF0'¾h`' ïï'Êl'ùΌ(äm("(
¡(ý¢(tS(âÁ(Òh(x¿(
ž:(
æR((ŒŠ(Ì](©D(Åw("*((ž("(—(W(5p(%w(ð*(k'(ō(8Z(Wp(ö»(q¡(d.(G(#Ù(™(ûw(v±(Ñ>(Wþ(­P(ïþ(ð«(4ç(ë(›s(íñ(r(ì('‰("(ªØ(-(\(ê…(/>(õB(Þþ(¬^(wË(pÖ(
Ys(	h](ŠV(¨û(y(~(#‰(íÆ(š}('(
)*(?_(_ú(B¾(/Z(
fq("(9ù(êb(b<(G(²(i(—š(
§À'î­â'Ä[X'ãºÜ(…t(²›(ÐÜ(ߋ(ÿU(Ñ.(>.(ä#(ö(z((Á¹(,­(È+(I&(¡ú(¢w(Ž(3g(`(q'(	ôŸ'Ù0u'§F"'²tç'ëa(—(	K
(
Uµ(€(
Û(83(•ª('(ï¥(@&(F(Xg(»(‡"((åº(
sÔ(
s(-1(â2(,£(–#(
­¶(Úü( (¾Á(Й(î(ú(Á­(
^'û_Õ'ôV(	õ(à>(ž"(Åï(zP(e©((b0(U.(AÄ(½Ú(ê(e¥(|Ì(]ë(	Œ´(
9A(§X(º5(·<(
gÁ(
y¡(t(ž"(³¹(-é'ë³m'çÂÐ'üIÃ(%g(úÉ(Ÿ"(¦œ(hV("7(m'(Ùö(¯E(pý(»à(8›(òÐ('(±(»²(Ô¥(»/(ý("þ(¨¸(
(
t(
UÖ(
Þç(7_(	Y(}ò(´é(0^(Ã(
™´(Ö(Œâ(¤"(ë—('(×{('(Œ(Ù(9'(3d(
2ò(Rí(Nó(¿Ÿ(
rñ(U@(	ò(
ï(€L(E(#"(d(CM(
""(÷ã(–
("(2@(…('e(IL(Ýû(ÓÒ((áx(5z(s´(ϳ(
«6(
·µ(	 (	/ (
dæ(sê(oR(ô([(±(ß&(Q("A(ºè(Þ](€£(YY(4(Ô1({Æ()Û(î5(Ëá("7(:(*å(
/ì(
#H(Ɂ(Ñ(š}((‹¹(N(o³(CÁ(Ã
(b(Ã"(
ËI(
nß(Üø(xµ(
¾†(:ò(ƒa(
š9(§ê(AI(†?(	 ¼(ä6(Qï("(_Æ'ÿ¥(ª+(X=(‰|(U((ˆÉ(µÿ(H=(<Í(
h'ÿՑ'ð²'Í~'Ù»é'ùʒ(–ó(º‡(	+(]À(Ç^(	Æ(Ó2('(
‡5(
æ(á…(
Ø(ÞW(áé(	íó(
:a(¥(
Ñv(
«k(	Ù(ãä(–U(™:'ÿ¹"'ám'¿X'Ú4m(ª(zx(	rÕ(Hä(¦(
B¥(]i("º('Ð(Þh(w(
ú(
•(
È(](
ݾ(ô³(|j(
¬,(uQ(l/(n®(
-î('Â(
:(š&(¥ç(zj(/#(
$|(´Ÿ( ½(
&ó(¤'(3±(
•æ(
'¨('&(4(2(ûd(¯w(/¿(m(
žT(
'÷(ðW(¿þ(
.>(
"Ú(6X(ÊË(¨(
Nâ(9r(
3(Çq(à«(¤^(
ˆR(Ô]((X(å(Û÷(¹T(´M(	µ(
ÒM((Y)(ÏV(Kø(B†(;R(†*(Ñu(ù(
§ˆ(£(Ǚ(F(Z&(&L(ð^(R`((
ڞ(Ðx(
§[(
já(	kÿ(r:(Lº(+'(	¡(Iá(ƒµ(@ó(
¸( F(x'( (Ìk(	׺('‡(
¢ú(†$(ÿ(.(A (ø"(
²–(
õ€(bå(
úö(γ(Šî(Ä@(	Aï(A	(	LO(T^(
xÍ(
ÙÒ(
1'(	MÎ(8(† (´w(0å(ýª(×(
æR(ž(
Ž¬(à¤(†M(ž(
þ"(µS('±(ە(*¶(¯æ(
$(â(ŒÊ(	Ƨ((½(œ(
º8(·(	ْ(	\"(:P(z'(
ž(
"8(
¼R(ì"(	«(ˆ-('(°m(
ª(™'(
×ã(
}(O(ù(
›R(	øø(
«Þ(6(öY(
¢©((2(Ùö(|(;ù(Ïï(r±(7L(*W'ðÔ'ì+(¢C(	''(xD(‹¼(x(Jb(äè'ù1ú(+Ê(B (V™(~5(Á(z»(
&›(qp(ü5(ÿ(F|(
W¡(
Sf(	ÕV(»k(ÁÖ(‰Î(¯(
Ù0(
(R(
«ã(·`(
¸|(å(Û9(Ž{(Á(E¾(=(3¯(!(µ5(	(Ï(
13(	é!(s|(j(y&(¿W(Õ¤(Üt(2µ(Ö/'üÌê'ù¡¶(%ë(v9(Mt(1¬(†J'ù"H'èW'ä˜;'ùȜ(|'ÿëØ(å'ñ&'ãµ'Ñ|*'Î×Ò'Ü¡='Þ­¯'ÞPÀ'áäå'ãYâ'Ý¿
'Ï´ý'׉ñ'㊚'äŽk'çí'é}|'âSÕ'çËA'íÝ6'ã-k'ߤ#'ä´'é*'äRE'Ö¡'Ô¥'Ùòí'і¯'УÙ'ۉõ'ë8Î'äæ'ÜæJ'ÈØ8'ÔÊ2'êµs'çh'ëb'äâ°'Ó½5'מË'åµ'àtÂ'ÙÃ{'Ïð"'Þß	'⊨'â®'ëɁ'ë;'ÛHÉ'Æúƒ'Ñ2÷'èWè'à¡'ÌÅU'Ê¢0'ËkK'ÓiL'Òï³'Ó)÷'ØÔÌ'חØ'Õ'Úºê'Ӆ'×X¢'ÝL'ÅÖÏ'Ñ$2'ßRÖ'ñ—ú'ßæÉ'Ô*?'Øx'â,±'ӂ`'Û`'æóë'ÚЬ'É#½'ÜØ'óý''ù¶'Ôèv'ÔĒ'ÛÁ—'â­<'ØJÞ'Ã\Á'Àìl'Îl.'ä`W'ò12'ê¿_'Êáœ'ÎRh'â`Œ'Çàd'Û¬}'Ü`'à«Þ'Üà¿'åà@'ûÑ'Ò½'ßT'Üða'Ê[}'Ð
Q'ÙP'Ù#.'Ï1Æ'ßD!'é
×'ʆ'ÄKR'Óµ'á@l'Î]'Ö3,'Õê"'È}­'ÂI'Ézˆ'™e'ō'Ä+'ÂëÔ'ת'Ón)'ÈY™'ݬ?'ØEÐ'ÁK'ËQb'Ûûd'ãO^'á÷0'º–?'ÁÌý'Õ|µ'Ú»6'îbÉ("ª'Ù5B'¹nA'żù'äåM'ôÜÓ(§'í	ø'ç"'Ñ7Q'ÛNÏ'ÕôÍ'ÓöÈ'ë‹÷'ìý('ÚsJ'Ù³–'Ô³Y'Þ~'Ùßd'Ö±'Þ ù'ûÕ?(Íó'ů'¾+¹'ÏA6'⽄'á,p'׸v'Ëdw'Ì×M'˾'şK'Êú'҉p'éÞ>'×d]'§Ò'ÀœÔ'Ðþ>'Ɨ'ÊMs'×Äf'ê~1'Øõƒ'Á£Ù'¾Hé'Ì	€'ìì='ÉLT'Á,'ÆÂð'´'Çþ!'ÈV>'¾Ø'ÁµD'×:Ó'Ù¹'Dz˜'ÓI
'ßTl'À''µ )'ʋ.'·æù'Ã…'¼OÅ'¸ž&'ÄKo'Àþ'¿€Â'Áã×'¼«´'ÐtY'טP'»8D'Äe©'е$'ÒÛK'Ø|'Ð&Û'¿4E'¾XH'Ȉ˜'Ç×'Æp''ȗ³'¹Ê'¹-²'ºR'½a'¼'»
'Àùï'º8"'Äqö'ÉÍx'Íz-'ˊ'ÀÝg'¿†Ç'¾ÉÇ'¾¡Ò'Áxô'¿¡Æ'»M~'ºÐh'¶,W'¹Á'ÂÃj'½‹{'³4Í'½Ú'Åç'Åñ¯'Ç'ÀÓä'º—'§'ÇY±'Ã^'¼ ]'³ï'²÷®'Àܸ'»Fº'¶ó'µÙ"'¶QÁ'¹ÞÓ'º¼Š'¹ŒT'¹ü'²¿è'ªÔÁ'¯>×'½èV'Ã1-'Ƥ8'Ê­b'Æ5Ç'´M'±'æ'°<'´j'ºÄ'¸R–'¯àj'¶?»'¹¾‡'¿|u'½°'ºv&'´÷ß'µéD'¾õ '½eä'¸ð1'¾ìÖ'ŏJ'¼Gì'­n'º%'Àê_'¸Þï'··'¶²Æ'¼Ø%'Àyl'ÀW'Áå'ȁÁ'Á†1'º¥\'ºUI'¾>h'º¡@'º‡­'½Ñ¶'¶Õ'®Ùä'²½*'º/''À'¾ŠL'Ī'½Òå'¸‰É'®OX'¨Ýo'º[|'ÊF/'ÂNÆ'ÁLÎ'Àrˆ'·]'·g'·Þë'¿"'ÌLÍ'¾†Ë'·]"'¶–Ä'±–'¹QU'¹]é'½‹Ø'ÂGÂ'ł]'À@`'¿Ž'ÃÂ'¸Rå'¶œV'¼Åy'¶¿Š'¹	='¶Ì'´>'¯Ä7'±/û'¸U˜'¹oÄ'¿u;'»ý¤'¾ó+'¿ùP'¼6'¿y'º‰è'³wŒ'¯K/'²0'±c
'µ¾'¶û•'»?'¸À'ºÏ7'µõ½'ºØî'»z'¼8'¾ªH'¼£N'³þF'±ƒ'´±º'µÝÒ'´ùn'µ2ê'¸Ø9'²m'´\•'µAÜ'¶7Z'µfF'¼©'¼±6'¹2
'¯ƒ'¬çì'¯¡a'³(í'¹˜`'®›6'¯ªœ'º '¶Ía'ºÖ‰'¿¡W'·ó'±y'µ·"'¹˜'·ït'¸ÆI'¼®R'·‹Ç'¶;ü'·k|'°x½'¬›Ø'¶bR'»ò'¹Uº'¸{×'µß''½'	'¾‹‰'»6C'·/¼'´¼ê'¸þ'¼…µ'¸wb'´¬G'¸'¶ñJ'¶áà'¶£´'¹k'ºÇ§'¼G'ºµþ'»î&'¸ÛÍ'¼±`'¹u'¹<+'»ªU'·â>'±Ý['´z'´sA'¯¥'³»å'¶Ç/'½3¥'¹%¶'ºÂ·'½)N'ºÊ'»À'¶Œ''¸—ˆ'»^+'¼'º+('·îÙ'·%Ÿ'·¤R'¾ÙÚ'Åq'½Èu'¸·k'·yß'¹"%'¹*¬'ºAN'ÁEô'¿|ž'º˜-'´»¹'²%|'¼þA'Â0©'½æf'¿¸Â'ÀäS'´×®'¨9#'¢c'¤§'¬»@'º]Û'¾Jþ'»8'»c'¼¨_'»m@'ÁA7'Â'ÃòÒ'Á'¿â'½;B'¿§
'žu'Áz['¼ÑT'»''¸‡['½Ik'º7''´´'ºf'ºâ['½Q¢'½½'ºÃ
'¾‰@'½â$'¿Š8'Á—'Á†±'¿Û«'½'Ä'¾.ý'¹kM'¸$-'·Û'¹«u'À~'¾bå'ºê!'»¥	'¼~ø'»Ä'¾//'Àç''¼¾'½xZ'¼"'»f'¾ð'¿Zª'¿hŸ'º˜B'½«à'ºÌ'´‰ù'¹
µ'¾¸D'½d1'·T½'¹C‡'Âh¶'º½'¹?D'»€/'½Ãm'ÀLô'ÂÃ'À€r'¿F'ºg'º~"'·Z§'¼>''½bQ'¾ûÇ'¾0'ÁŒ0'¾'Â'¶)n'¹,ª'½‡ž'Àp±'Ât'Â;Á'À{«'¾•¿'»f'»¦'·ëÝ'¹
Æ'½³	'½P‹'¾9N'¾Q{'»û	'¹Œk'¸À%'¹ßÇ'ºG³'¾Ux'Á¸l'À#'¼®É'¹;'¾Â''¾ò'½Ê'½ö/'½l'¹;Š'»—'ÃÝ'Âçl'Á!Ñ'»‰¨'¸/á'²lÖ'ºõ7'¿¯Ž'Ád'¿³'¬â'Âa—'¿Aä'½!	'º<'·à'ºÕ'ºS,'¹—È'»Ê7'¸Ñþ'¹[O'¹SØ'¾nŒ'ÀT'Ã5‡'Å´'¿¬¬'Ä·Â'Ã|'¿GZ'¼t{'¾x'À"('¿~%'»¬k'¼»¨'ÀãV'Ânj'Á'À÷É'»@A'À"g'Äݚ'Â9'À¯¦'Å'4'À"4'¶Êé'±j9'¸
 '¸üÀ'½ŽI'»ò»'¹ª'¿{Ä'Á""'À²%'ÁF('½¶½'¼¯¾'ÂÜx'Å~o'Ä~'¾ìà'º¢Œ'ÁWN'Å 'ÄÑæ'º†Ò'µi-'¹À˜'ÀÅ
'¼p­'À@‹'¿EÅ'¾Ô'·ð'»›á'Ã~¼'ÈL$'Äiç'¼4ÿ'¿­…'Áq='Æ*m'ÀRL'½-à'»ÝÌ'¿X('̉'Äí('Â^ä'Áª'À?…'¼Mü'¿ÓW'½m"'Ád'Ã:Â'ÀX˜'¾Š$'¿úa'»õã'¹0'º¨'¼WÑ'¼Þ'¼b›'½,ô'ÃhÔ'Æe'Çŵ'Á§s'»©Æ'¾Ô'½_­'´yb'´Ùb'²‰n'¼¦Ö'»œo'´+œ'ºB±'¼âä'½-''»h''»½Ñ'·'â'¹'¸'½ü'¾/@'½ÔÑ'Áp£'ĜÀ'¿´'º¤''¹'¸'¹G'»TÃ'¹ÿ''µž'¹è»'À½Â'À\'½=´'¼Ið'¾qg'½B–'Á%'½µÞ'°M$'¯˜'¬‰7'²Nz'´º"'¸/‹'»²2'¹1¬'¼¹l'ºçv'µ'´¶ì'¹¢ì'¶¡ˆ'µƒ'¸©Ÿ'¼Žû'½ëM'Àä~'Àf'¾¢Ü'¾Ñ'½º''Á«y'ÅN6'»èˆ'¶èE'¼O7'»B"'¼‹ì'½˜'¾–×'¹¼½'¿>š'¿@"'»õ_'¹‰X'ºtm'·B'·¯Ã'µK_'µ¢+'¿]'Ä9+'ÁÔ'ºJ>'¿ûi'Á¯ï'ºW^'¾è¯'Á‹š'Á¦ø'ÁÕ.'¿{Ÿ'¼2V'½Ëß'½
T'Á¤ç'Æã'¾n£'¶ôº'·''Àʀ'Ân'Á/f'¾Š<'·D'ºû2'¾Jx'À—k'Á'þ'ÁÔ'¿«‹'¹Kí'¯Íg'°¨³'¿?v'ÃíÌ'ćþ'Æýµ'Ã\r'»ë'¼‡y'»Ût'½ñ''½/Ã'»§'µ8¶'¶­'±u
'¶Ùd'¼d#'½ç‰'¼¿'Âû1'ÁP®'»üÌ'¾W' 'ÄÀì'áô'ÃÈ='¼rù'º¬%'·›'³æH'°`S'±h8'¹‡R'»Ü'¼Ã'¸u†'·Í'Á̔'Ã8³'Áo'½jØ'¸gÄ'µ•¾'¹IŠ'»ŽŒ'¸¢¯'·à'¹Uâ'¿~X'¹]'º_†'·´¬'·ò¬'ºnP'¼³ý'¾¢"'½?Ù'»Ö¤'¾->'ÃG¤'¼ÐC'½'ÂH'À'·¼j'·Þi'ÀP˜'ÁJc'¾w¯'Âa-'ÆùJ'¾9µ'·ìÖ'·''ºùÝ'¿xÛ'Â@d'¹üÌ'·ãƒ'ºõv'ºóÇ'¸P¼'·®Á'³ay'¬''²¦©'¾Å-'¼àá'ÀñÜ'Âÿ+'¿‰Ã'´Q'¶ý'¼¿'¹æÄ'µp±'³¥'³Ò['¹Ç'µ&ð'¸¼'»S¸'¶4È'³W'²íÒ'ºPÇ'¸œe'´Ëü'¹a'µšÉ'¸;Ö'·A'­Æ'©š"'¯õK'¹uö'¹€$'¸Ü"'º™Ý'µqø'°G½'²Ýš'¶Mç'³½œ'®ì'µZF'¶>p'²ß'®ä'¬ ‹'¯èœ'­¨…'­£ú'³%'´áw'´Š'µ§Z'´•'¬×l'­ùB'®
9'­V'µˆÄ'´O·'¯È'©ù'¤Ðÿ'ªª]'±@j'°Ì3'­gN'¯‹ '±S}'ªY'¨
é'¦¸A'£âF' ¯ó'¢@a'§"Q'¬:1'±'Õ'°†'­'ªcž'®ƒS'¨×?'ª@,'§¤X'¤Ó©'¨áó'ª{´'¤ a'¨z.'¦åZ'¡Y'Ÿ	!'Ÿ`j'¤½x'«ž'§ò™'¬à'ªÀÕ'¥Pâ' +ß'¦Ó¤'°fL'®Þ'¤hª'Ÿš§'›Üq'§p^'©ýS'©ë@'¥Ôª'¡Ùœ'¼æ'Ÿ{h'Ÿ÷¦'›Á!'j<'¡+Ž'ž¬ß'¡‰n'£À'ŸŠä'Ÿg«'£	è'¡ïÅ' 'œãZ'—‡S'˜K'›Œé'£µ'¡óŠ'œþ–' ¥ 'žéé'šüp'Ÿ±_' og' '³' ;Ú'¢Ê¬'§ø'¢²×'›³'˜å‹'˜Ôì'˜¨Ú' ¤'¢æh'›Ï;' k3'œs›'Š!''ŽçŽ'šßâ''Ɲ'—tz'›n3'œ6'™é'—š©'"óD'•D'˜â›'˜Gc'šg'C¼'1†''è!'šE‰'—ÒT'"93''ø''`Ä'•±¡'™¡W'œ£y'pz'Žá'™	'˜Xü'!'‹§ð''–0ú'—»X'Š.ô'ŒìÓ'"í'"q'š
–'œ
<'"s#'ŽÛ'ŽíÃ'Š7Š'ˆoX'‰²	'!ñ'•…e''¨''îÊ'˜M'Š«Þ'‰Œ±'‰õÞ'†â1'‰Út'ŠQ'"óø'—î)'Aø'Œ·Ñ'…`Þ'Œ'Š	o''‹'‡œ/'ŠA'‡;Õ'ƒ'‰br'ˆ9''"uj'ƒrb'ŒJL'"z;'‹i%'€ï›''ŽŠ'Šýö'‰3·'†Ù'‹°Î'l*'ø'ŠËl'†Ãš'"UŠ'~½´'V'ƒCÌ''LJ'm."'}´^'…b''^7'vç'ˆj'‰^d'ŒEG'åÆ'€²Û'€ö'€å,'|~'ˆ®å'…»w'€t'vn+'{Ij'€Y•'~u'…4y'‰´'|›ü'zvÆ'‡ŒŽ'ˆñ'ˆº†'‡W-'ˆÇ,'"¬®'wv'x&©'o'€–"'u¶'hë<'|+B'}Há'qpØ'}ÄA'{%¥'€¥a'…¼ç'('|à‰'|+¶'{mx'sÓ-'{Ùÿ'~]Ã'l2 'r5'}o¶'t›Å'uø'…éh'†ò'Š%X'n¶Ò'i·'p¯Ê'ƒzL'tÅ&'dÃI'tž^'J'ƒFò'‹J9ÀÀ'mÁX'e½)'K<ó'P0'EŽ'N¡ú'RýÌ'bî'hV:'T°·'S'fü'nÅU'tÁ'q¡C'NÅ+'SŽV'VÒõ'`W'g	!'`ê³'jô='_×Ø'Uò'd²2'sÙp'Síø'[ŠI'T'Ü'JåÄ'NSE'X}/'X ¢'J'Nt‰'[¾+'`(æ'SŽ'bKª'jÍ$'K3'['o+'jž'jn'\.Ý'T-›'dêg'r¡<'f"û'Kt']ÓG'núk'}Æ'S›®'c½€'jœ'QVc'a³þ'g"§'c˜ó']®'c¢'\Ný'SÓ'O''Zë8'kYQ'zć'gà•'d»ÿ'e_'iR'i~W'PïA'Lfå'TãÑ'W&'_&â'i+ 'j£m'c‹'Zќ'U[ü'] á'YÛ®'Y‹'`ëá'X}¥'KQ'Z®'[—'Xh-'V'UO†'c"%'p*'TWf'T‰'T>ñ'C0î'(Ð'"!7'<•€'P 'S"ñ'T"'R´j'[þb']'è'a…'^ٚ'[Rc'dÑ®'VÎ9'I*'N¤ö'M«K'J''NlÍ'RŠ'S('Wh¼'N"Ì'J|ù'NG 'Jñ'0ˆî'E'-²'=Øö'K"±'I¡
'FAú'HY£'I4'IB@'8U•'#²9'.Ë'Hí,'Kâ
'LwZ'X^É'[i'T%ø'OY'H(ì'H*T'V{¹'`Ë´'TŠƒ'bž.'bÞB'Q¥$'IT§'A±'HF'TC'SIm'Pv'Eƈ'JÅ'T`G'Pi_'Vˆë'Xão'U:'PÕÊ'M¬o'O´'N¢í'P6ø'YH\'W¹6'J÷Ì'DöÎ'Hg"'NŒ'G''EМ'Eß'J0ž'>;j'-ÇJ'+£ó'.Oí'!ÀE'
l@'xM')g¢'1˜ '2À'6nÝ':ú'@8Í';VN'8Wá'A6'>T'?€±':\°'3…´''Xe'–'!¤'6@='<P×'?¬®'=£'9tg'4›C'8Ó*'9''+—š'1y·'<¡Ž'A§­'?é'>n'<¨Í'@òs'KY2'FÈQ'8'':5'G÷'I¿'<"—'4zp'?Ú'>iž'DÉ^'B–Ï'GÁ'D'Dr'Aßq'D¼ø'B"¶'HYP'E°5'Fc''RÌ:'E—x'8ü':òÚ'?ù^'D9T'AÙ4'C¤Þ'@³7'CŸ['@×f'=z''=x'HŠŠ'CÜm'7œ…'8ZX'9ã'=H¨'AA'>ªÚ'>nÁ'6È\'00Å'<š/'E,h'EHÉ'@[';\Ë';wé'Eî9'E›þ'@ß'7†'7
C'3"['/·1'47D'>.>'7¡¦'/é '9‡›'=i#'4Õp'=$ð'KeE'F r'A5Ö'>#'6Wu':h†'6œ$'.œ'4_'B>u'BB'AOÍ'<Ÿ¥'6¶'6-ö'8G¦'8'±'6¤='9¨'@yE'D7×'D5X'6Wg'2="'/<¸'5mu'6¸G';û '?n'E-	'DÀ|'7Oû'1˜'6'4'9
¼'@ ¢'C‡';r'9ÏÚ'C¡€'Bnß'8ý‹'/èÈ'5;N'7ã'3'L'8‡':Î*';ì¼'AŁ'@-£'9?L'<tz':=æ'2…T'7à{':ì™'9ÓG':ÝQ'2nè',Ûi'4Ó5'9''5|Â'<<w'?µ'6Ý'8Ã';ÿà'1É¿'3ÈG'?Œa'@œ'8'â'2¶?'4÷'7Gù'6!c'5}'8b'8pÐ'8‹´':óÓ'5ðª':~':˜¢'9Cß'9Ð';ŒK'8™Æ'84µ'9o}'4vÌ':~'9'z'7°'7j…'8Rø'7ק'6ã"'5³Ô';ó+'5.C'3Ið'8t '6Öy'6KŒ'2¡E'2Û'<y['?Rô':|ä'9ÂÅ'@²¦'=#N'6ˆ'6: '4'\'6Ý'5'4''6«Q'7Á¶'9˜,'8Ûí'8ì3'6ö
'6Y:':¢'=°a'6|æ'57}'8y'76';Ä'9»s'1²‹'4ã';)'<•':±‹'6L¯'1üî'2øc'9Ày'8À¢'=,´';#â'5<ß'0ƕ'4—'8½'<Oí'=C.'<¹g':Ð';jÚ';'¯'5ƒœ'1)ê'4ïÿ';•Á'8†8'8<'7b '7#'6¸'7.€'<Ø$':l8'Bª'>)¯'=
'B'<L…'8:­'8Rœ'7HÉ'3…'2d	'3»"'5c'9>'8S1'9''9<y':
{'8S';Šò'>;ö':Õú'5Ä '=a'=Ɲ':¢'9l.':"D':Xn'5'Î'6I':ô'9ÿ'3Ið'6ÛÑ'8ên'9ì»'4.l'9¬"'>ü'?'¬'@ßô'<RÄ'=îP'>)''=ÿò'=ë':}''7òä'8Š¹'43Q'33'6îJ'=µ'<%ˆ'8P4'7fp'5í¼';Gu';°¸'=_7'=•h'<¯õ'9)ú'<³'=Ԟ'=ÁÁ':À0';U'9Æp'9~Ó'=Ú£'@–':±'9ªú'8­‹':µK'>×Ý';óÃ'<¶×':,Á'<åb'9³':çà'=\ý'@CÒ'@^e'?P×'<M'8ì'9Ï¿'8ÐC'<•/'9áé'9´Ý'<,':>Á';€':5¹'7ÌË'7t½'7K‡':R'8×&'5Ÿ¿'4Tõ'6ÿM';þ';$·'=Ie'=¡Á'8¿'6Š%'8':€';
y'9‰:':ú'8"ã'8`{'9|'8Ñ'9÷þ';-ø'9"z'4Û'4Y`':tê';>…':b'7N%'6wÕ'7Fm'8Û';"';åÕ'8š¶':0>':Õ8'7Ñû'7×('8®~'7‰':	':ýÉ'9ëß';'8%'4t'5»\'5°Ü'3¿0'4R&'/9É'%â°'iè'£')_I'.ûï',e®'!'$ї'.—¶'2EA'35Æ'67‹'7è'6ü¯'6ku'8A'7§':vï'7÷¡'6Ïz'8Eî'3é¡'4:'8L'8ò'7Bý'6ß
'4Ù	'2°ì'3n'4E'4»÷'8¡'9ۏ'6ŸÝ'5ç'<HÓ'8f'83¨'9…Æ'5yz'6ßç'7˜'3t]'3Å'3ëö'5ï"';fV'9·-'7dæ'5s	'4
b'2‰»'4œ¦'4ðW'1ÇÝ'2Î'0Ãç'7^ã'6^+'7}5'5e'4Þ<'6Ó^':*¸'7ƈ'8Fw'5 '5"'4be'1ÛÄ'5‰Æ'3uÔ'2ëÙ'9'8Á'4á'4à•'3¦'4Ÿ'3ÓÇ'6ŒØ'7Ÿ¤'1׳'5èŠ'6€+'86'5"'4 Õ'7rÉ'4šO'2ݝ'/d&'3¸'1Ÿº'4`½'5Á'1~C'/÷)'3''2Ý'4X$'1´Š'0³H'-j\'0ˆ',g'.*['*±¨'->!'0!ô',Y',æ''.'-$Ô'/µ['3wú'45J'.{='.dA'2µÖ'.á'0g'0/ú'.Çî'-X',ž3',·Z'*{','g'/‰'/&X','3'/Ÿ'1Ò'0Æ#'/_Þ'-iÙ'/',U'*az',,'.îß'2£ž'2v','q',j­'*éì'07k'0Q'0¤é'/ce'/5u'/]û'3ŽÌ'/‰W'.˜©'0F‹'/vG'/}~'/üñ')«1',õA'%ïÂ'C'I‰'í'Á€'''cÆ'~'ÝD'/ '
1'˜o'sÍ'#Ìk'%i''Ë'˜='""%'!‰¸'Í' aÕ'#òc' I§'¨u'r'#ç'äa'"p6'	@'$™';Ò'ä'È'Éf'$¹'Ue'ŠÒ'!˜ð' 
ê'͛'6T'Y'è' 3û'
'['{~'›«' _,'L–'!•ô'F'Ê'Jà'ñl'	âR'×'Ù'FQ'
iN'òÚ'
Ž'¿Ü''»'èW'Ž¢'·/'aË'ߜ'M!'	‰L'T'¤w')'''ãÂ'ý5'ï''??'
Üb'
[T'k4'¤'q¼'1L'
%'ã'L…'F&'ö'Ù'çá'›'qÝ'
.ø'
á‹'è'4ï'Ûý'ج'Ú'{¬'Ċ'ÁŠ'Û'UÞ','I'ìû'kà&÷3A&úù	')x'¿?'!'	‰'ƒU'Å'
'Œ'	sÂ'›&'eh'j'ܦ'h"'+\'Mi'˜é'
.''	»'
'T'ø'Ÿ£'	_Ú'+4'Á'qQ'Þp'rÀ'Hå''
˜'
<þ'
P't…'BŸ'îñ'—_'	þÆ''/'	f¦'ýh',î'	I'í¦'#V'ûr'ôÉ'E'{'O«'0L'±:'
'ú_'vê'˜Š&ñÈF&í¾O&øl"'ƒ­'0E&þQ&ø'&î³Ú&õc&ûÁÁ&ÿbž&ýŒ'â`'2Ü'Š''&õ4&ýòp&ükm'X"'	'|'Çä&ùU>&ÿµ‰'$'8ë&þa¶'ޘ&÷‡õ&üT4&ÿª'CX&ÿ)ˆ&ú>ò&ûþL&ýoR&óÉt&ùi'Ì-&ù‡î&ö‰Û&úL&ûBö&ú·g&û7M&õäÂ&ôQL&íÏ&ë>&ô®S&ñ8G&îƒm&õóŸ&øíH&ü½Õ&ôá&ì±ç&å¨.&éύ&ííp&ûåÈ&øC&ÜΧ&àëu&ë9&î/0&û",&ø'T&ÖX&ìmA%Ž€Ý%'5m%.X%•gt%'ñì%'²A%q;%'}¹%Ž‹}%"£%ŽÙÔ%'s•%Ž»¡%"Žˆ%'r«%"%%'cõ%'£K%"7%‹í~%‹ß%!^%™2%Û}%")ë%‰äÄ%‰?%ŠV'%•%ž¬´%—Õ %d?%‰†h%ŠF*%ò%—Ð\% Õ@%"+	%è±%ˆøÂ%‹Š7%'Â%œß³%˜@§%Ž8'%ŒÖy%‹…R%ì}%–p&%y%"û%‹E%‹hš%ŠÛZ%"Õu%˜*b%—[(%û%ˆ[%‰@¦%+‡%"Ï%œóð%'¦.%¹ÿ%‰=%Â¬%`ð%™¤ø%—"y%ÑÃ%Œ*%‡¥H%Œ%ŽØ\%—*%u%ŽfÍ%‹›%…+?%ˆlâ%"9é%*-%‹gt%†b%"Fm%†ëÄ%Œ.ˆ%''È%Œ$%ˆ]€%"Œ'%‰>%‰y_%"|—%"%Œ½Ã%žr%'"%‰¡£%ŠN%ŽÓ'%ŒEK%"Ñ%Þ%€m!%…HA%†l'%ŒÐ‡%‰,|%'ø=%`%…ˆÇ%"ÃF%‹"¯%†±¥%…–Ý%~ X%€¯J%?'%…©;%‡4%ƒz%¤%zý@%{úÃ%gP%'íY%"§%~'8%{'%w®À%|'%~ü%ƒæµ%–µ%x¦%uçá%t6%váÛ%zíV%'XN%z%uåí%{'P%pT%vâü%wãŠ%wú³%qLò%rªÕ%mkB%rèÐ%r¿%{hµ%rG%o›è%¿v%€­%nx®%në¿%oTk%l´%eD%dp¥%c–X%jëj%o–x%m!#%bM®%bD§%bµ$%e"ê%f—U%iR°%d2Z%_ó½%`KR%aÖ%`·"%d~%aúð%^ú%X­æ%^ÄV%X˜Ë%[âŸ%iîô%bŒ'%VZ%Vmu%TÛ%R«(%Rœ%W|&%P§É%Qm%ME%NNm%P«Æ%R¸%P`G%Nš%Kõ%LÛÒ%JA%Màâ%Pö8%O	%Hא%GJ:%C½%Fœê%EÙµ%Eâ‹%D"$%EŽ»%D›%Bý=%AßÖ%Fѝ%B°%EIÌ%?}×%ATP%A­%Aî9%Cm%@kœ%>ð‰%BŽÏ%@Ս%A›Ö%B3R%CO%@"+%@êv%=A@%?e"%=·ª%?"˜%>Ú%<	%<׈%=ܞ%;`@%;Ól%>%%=Ö{%;uø%;Ÿ3%;fÖ%<Ýb%:èC%=!¿%8Ê	%7¹—%7ec%7xY%6õ?%8,Ï%>ºü%7ç7%5›¼%4Ùä%4j%7ÆV%4óæ%?æå%2z¯%6¦	%4À%3ùÇ%37p%6˜j%1'%2%.m'%2!%0c3%0¤%=†%4å%-±Ø%/\'%.¼Ç%0˜~%1%5Ç%,LÍ%-s%)Qô%,Ñ%(kG%-7B%(½}%*ÄI%)4%)¹U%(.ð%,Ë%'Øí%*…c%*­Û%)÷A%,¿S%/Ýà%,$%-'Ð%)œ•%/%+?%*,%+c´%*˄%,1/%.Â%*jÝ%-kò%*÷%,Äo%,Ùæ%-â­%,/×%/"î%(ÅY%-œf%.@®%1mÚ%*å%-¾W%,î˜%-H‡%)­«%*q(%(W½%*2h%&Ӆ%(ëæ%(ù%*iÓ%$)¬%)2%&'é%('f%&RÊ%,h³%(©†%*an%')€%)¬ö%'2B%0¹"%)iK%+:æ%)lF%/%(.%,ÆD%(øX%*Ÿp%(«Æ%(fÜ%'ºt%)r%#-%#Éù%!ßô%"6%#«6%7ò1%Zô%'W% OÄ%#^Þ%%Ì%!¤%#%#Û
%#%"†:%!1Þ%"-›% g1%=¨%%—Û%.âá%7%;âï%%Ÿÿ%%µæ%'Uî%)u%":¬%$dR% Wû%!œ1%$¸E%%´%!"¼%%R™%ö	% ºp%!éÖ% Çä%u%%ÜL%!€½%#þ<%"–É%'j°%0·…%?¡ƒ%3ÊØ%+K%$¾+%(O%$Æ|%'ÒF%,ªä%*üÂ%()Ø%+Z"%)Qœ%'ك%%ß%*O%$Uƒ%, Ì%&zï%'øÞ%%¿G%'™%!!'%$ím%þê%$ßÒ%$-Š%)*§%$"%(Œ%$ۈ%*ø-%&~:%,J$%'IŽ%'Q1%(s%%(ݹ%&'%:>á%_4™%e·%>¤ƒ%-N+%&µ,%' U%'¡»%*Â%'&ý%*Z–%'î:%+ž‹%'Òa%*ø@%2\L%-ÍÈ%('E%.¿	%&¦€%/[Ž%*D7%,%*ý%*bë%*wà%*ðû%'ñ¹%,—:%::ÿ%@%6–Q%05—%)?-%6(%,"C%.Îä%(т%-ð?%,ê7%-K4%)ƒF%2_M%3¦%5>%2>r%0Áo%+õ%.
=%(­U%0Z%*
X%5ÿ
%.˜Ù%-ë¼%)p%.ó/%&qc%/&Ø%+¤%6<Ï%.±†%7´'%8º¿%9P	%0#Ÿ%1Ï%0§•%17-%1>t%:»%<l©%7LÎ%2ÛV%7Ĥ%3¹%3£Ü%/7C%2/Ø%1\_%5&%6â?%9¤ò%8Ž¬%;¡%3̏%9,²%48|%8›ò%8@J%=' %>•´%=¼%8¹A%4½%7~
%>
C%6õÇ%9áá%8DÚ%;À²%9ì#%7ƒ,%:]%>€%5=Ò%>ˆi%<¸Ö%:L+%:w%AÄV%@&'%H÷%KÃÆ%Kº%A+¢%Dªæ%Kõ±%N~ì%?ôÊ%C¶ø%Jn#%JŸ,%J%Tæ%\2=%`I"%N(·%GhF%HNñ%ZÂí%V§|%S¬^%Jß?%**K%7Aï%AZª%4 È%.·U%+ä%7U%?ÎÖ%2p{%*¾æ%"àï%#7y%*šÛ%/ëŽ%'xM%—e%k%#!%/Ù?%-Y%#""% Æ%†ÿ%)a%<Öu%4íO%!àl%†q%(S¸%:Á%:¸ù%'"%ˆ%ÂÙ%#
%0ü‡%0ÖÆ%$ýÅ%@z%I=%$j¨%*I°%$ñ%#èM%$º%"»Š%"j‹% ®"%_
%¸"%"`«%)—ô%-N'% fR%éà%ò5%º´%#c%+‡n%$éU%^ô%›R%Ý%%›`%N·%Œš%&Ñë%é%!"%ÀŒ%Uð%e™%T%'í%!Ôp%Ô©%Ûó%+
%â•%/Ÿ%Å»%ã%Ûä%Àm%
 %­c%Ê%
w%®%D¼%ö%Ö%.%{B%
²¿%¢œ%þè%qü%% K%	ˆF%'%âÏ%	ùà%ép%#µ%'d%—³%
ƒ´%
-Õ%m4%Äá%Á¶%•¢%j{%w'%fL%PØ%Ÿ\%ÔV%éß%AØ%"%)×%#G%~ž%;1$ÿ+Ø%jï%"6%9´%¨ì%©$ý$ûJB$ýÖi%Š%€$ýiI$üÆv$úŽ$þ p%C
$ûo$ü$'$úQ)$ýpï$üSŽ$û©\$õ4¡$òè$ü^ê%	:$ýŸÇ$ó	$놳$î¸$ô.$üÃ`$ø4$õ7$ôx$ð=7$ðÄA$ñˆc$ïé&$í±$é|$$ìÉD$ìñç$ïR$ìÄÈ$ód4$éMå$ëz$ëý~$ì®ó$èAÈ$ëdC$çS$èá‹$èª>$é,d$òW$æŸ$ãY$å\Ú$éŠ$í?@$è•$ãY$áʵ$剼$ãf$éfB$àË×$ß2`$Ùú´$Üs©$֌W$Ò5$ѐ{$Ñ°$Ó½q$ә¡$ÓÓð$Î$ÌU$Ð
î$ÒôÄ$Ðí-$ÑÝ$Ó0$Ԗ±$×ö2$Ù=*$Û¾C$ÒÉ8$ÖØ$Õº$Õªæ$×½$Öþ*$η8$Í«$Ìlˆ$ϱå$Ó÷0$Î
c$ÊÑ$Ì«œ$Éâ‹$ÎlÄ$ÊJo$ÍKŠ$ÑU$аz$̀4$Ê}¨$Ô(F$Øß9$Ӕ$Ï4©$Ͻ¹$ÒÀ$ÐøW$ÌmR$ÊeÑ$ÉÌ$Êñ$Íßÿ$Í9l$Ðd$Çé˜$ÄãÉ$Áu$Çúm$ÊFµ$ʄ$ÆÃ$Êmû$Ç%—$Êû?$É×$Ë<$Îü{$ÒGs$ÍRà$ÉÇo$Éã$Êq$̲n$ÌÃ$Êþ…$Êɼ$Æp*$ÈÌ<$Â?¥$ćL$ÃÙ'$Êj"$ͨŽ$Ê2ê$ÅN$ß$¿-($Á$¿,x$Ýç$Ãmê$Àý$Çz$ǖ!$Åc¿$ÐB$୐$Û-$É6$ʒb$ËDÃ$Ä÷ö$ÄUw$¾m8$¿<l$ÃZ¡$Ã?A$É´f$Âȗ$™'$¿ÛŠ$Âõ#$Ã!$dž©$Æ¥$Áèè$ºk$½`"$¼z$Ʀ"$Ë,E$á3×$ãÖ$É;N$ž,$Á´G$¼F$½ý×$¿u]$Á'r$½™?$¼Ûÿ$ºcà$¸ö}$»5à$Ìm»$Á04$¾Œó$º:}$¸«I$¶P±$¿$Ï»¦$Åp[$¼Û$À¨e$½!$»´ï$½#Q$½Óž$¾£$Áon$»ýÅ$»šª$·h«$ºF$ºÚ¥$¿	~$¾'M$½Oq$º{3$½#î$¶‹$µÛ$¶/'$¼26$º@¢$½l{$»›ï$¼§ƒ$½Ö`$Ÿ$Àª$ÂÜì$Ë4o$Ç	¶$ºÎÁ$½ý¬$¸8p$¾b
$ºÿò$¿Ýu$ºš#$Át,$½N5$¾€>$¾ƒÑ$¿p$½¤$ÁwE$Å{$ʵþ$Å%Ð$Á
;$»˜$¿‡—$Â?$Ã<6$À
µ$ÀïÑ$¿JE$¿óØ$Áƒ$żë$û$Âì¿$½X$¾¥î$ºÈ$ÄOÈ$Ãø$Âã^$¹y§$Â~$¼I€$À¢ã$¿]s$ÃCK$½­š$Á¤œ$¾$¼šÒ$ÁžS$Áãf$¿Ò°$Ãzè$¼Ÿ2$¾²A$º¨è$Àïð$Ä=Ø$ÄÁ$ÀñQ$Äàe$Â<i$¾²	$¾Ã$À9ß$½Êi$ÁˆŽ$Å!Í$Æÿ$¾Ì«$ÅI$¼Jñ$À½º$µÔ$ÃUÅ$¿ÄA$Áa–$¾VÆ$Å#}$Á>a$È9Ò$¾žu$Àù$Àþ$Ä:‰$ÁHÿ$ÝË$Ä)×$ÂÇE$Ä׺$ÇD¹$£º$ÁÞD$ÁùÅ$Ç°-$Ç=ñ$Ãù"$ÂÀJ$Æyò$Æ8Ô$ËA$Ñ`´$´	$Á®±$ÆÂ$Â*³$¿ò$Ã6g$ÃÅW$¿@.$ÄçÃ$À $Âf÷$È¿$Å!$Ã)€$Ì17$Æ+¦$ÇÉ$ÅñE$Æ$¾t$Âí^$Á])$ÁOÂ$¾E¡$¾ì$Á 7$ÂI#$»ÙD$ĕp$»q$ÄîÙ$Áü½$ļ+$º?ð$ÆÁ$Æ$Ì3ï$ÇoZ$Êf/$Ë/[$Ϧ$Åd$Ç{$ÄÇ5$Æʳ$Æú.$щ$Æ5š$Ç0\$Â=b$À0a$Â$Äö$ÁŠ$Ä¡x$ÅU`$ÆV†$ÇäÐ$ɝ$ÅÉ$ͬâ$Ètû$ȅ$ÉY¹$È3$ÈÌ$È9M$ÃÀ
$ÏöR$Þ2`$à¢ã$΢q$ÎüŸ$Ï'$ÏkÇ$És{$ÌBÂ$É+™$ÎÏò$ÐlÌ$Í"h$Íî$$Ï©Ž$Ê7$Î
$Ë'a$Ït$Í9($χ‡$ÍF"$Ð4ˆ$Îr$ЌA$Ô¾'$ÓÒ¼$Аú$с½$ÎZ‡$Ñ¡c$Ëá'$΋ñ$΀ª$ÓRt$܌_$Þ½S$׈¥$و$ÒÁF$Ù8$Ûï1$Ü,Æ$Òfó$Ö¤$ÖQ=$ÖU$Ô«d$Ù².$Ðw:$Ö^¤$ÖfŸ$ÙVP$ÛÏX$ç¾"$݇;$Ø!ú$Ù¤\$ÚÁ‹$ÛÃø$זA$׃
$Ý•$ÙâD$Ûõc$ØÊí$áãR$àól$ê{$âÔÒ$偭$æð[$څ‰$Þ^<$ìm$èé"$âg$Úé?$ß
¡$ÝZn$ދŽ$Þsç$âUï$ÙÄ$ß8Ó$Ý5j$åA$âè3$ãÆ$ÞñÌ$ççD$çíj$ê¶$çm}$æÕ$é¾w$ï¤û$éî¹$éfg$éAP$í÷¨$éTö$é)'$äpõ$òËç$é˜.$ðN$æ-K$éÖR$ðJA$î;C$ñÑ{$úüÇ$õ'$ô/$ô¬$öO2$ï£$õ]$üd0$ÿŸ$ú6°$ûè›$úÙX%Í%OÇ%ˆe%í@%|$ò	Ã$÷®"%KN$ýÚ%G"%˜"%y´%ïÖ%ˆ%ìU%þC%BÀ$þâ—%Ñ%;g%'m%†Ë%­%Ås%Ø%•%1%4¬%ÏÍ%åá$¤sd$§ÙÖ$­c$²æF$ûî$µæ$±Š$±sŽ$¥ÍW$£¿ü$«p÷$µÂ@$²-•$§*$ª«$°&^$²/6$¶ðÕ$­±$£AG$ž•~$£ð$¢áh$›¿<$‰$¤áM$§z«$¤q $«b$¨cy$ªº³$²ÜV$Ì
$Æ×U$´'æ$«Ol$¬
$¥Ö$–ÞW$—‹ß$šä'$™6—$–.õ$¾[$'
Ü$"ǽ$'K$'ÃÓ$•2$"1z$‹*®$Šu£$Xb$•Z$˜P®$•É:$'æ$}$"Ká$–FD$¡!Ë$®z$ª¬"$	÷$ ˜ƒ$ m˜$˜—$˜£$™70$¡™:$vÞ$šbw$š©\$"V"$Ú	$'ûs$"ôt$"¹
$šI$˜¡v$Cf$Èœ$"žX$"zø$ý^$â$'ξ$—¿$•Þ,$‹Zö$‹ûà$™F1$žÌ¢$ö$Š
Ï$‰(h$Œµ$ŽÓ$Š•Ì$‹ÑP$'r$‹'´$ŠR<$‰\ª$‡æÊ$†a$ŠZn$" ÷$•N:$‡ê$†Äú$Šr9$ˆ-$'ÿ$ƒ`0$…dû$ˆýa$‡âJ$‰¿é$Š2#$‹%š$Œd$‰›P$"ùÒ$‡,s$+$"Úæ$ŒõÆ$‡Ÿp$…(—$ˆ,•$Œì$'£H$'¾$ƒÌ‰$'vP$F~$|—`$r×"$eð~$w5`$|&Û$~8)${˳$~â$u$"þ5$€~"${ãk$x…$|@»$y"Ï${"­${6Å$|þÉ$y}ë$wv"$t‰Ì$yâU$vE)$r†$q"}$qDl$rº{$\…$YUL$gL$lÖZ$vd™$tõ›$uFp$pœ$mf$qÏ$u'Ë$p~Ä$s2$q'´$uÞO$t´­$pöÔ$mB$n¢Ñ$nZt$q\Ï$ppS$p§$m›L$oç'$lic$q‹×$kÚâ$säþ$o*i$nw'$mÚá$pi6$nYå$eµm$`»_$iÅ$i§$lF¹$k®$lD—$hFz$lC{$ns&$mé:$l1\$k¹±$gs$nã$i'ë$nøG$n¼Œ$€£®$…;&$qt{$a¯T$e`E$b[Î$pÚì$b‹œ$q_V$b5e$cÀ$Zĵ$`ØÕ$b@$k~…$c€A$b×$_ÀÅ$gÏ8$g*'$n'$eä•$_½H$_4$h-*$'÷{$…ÛÄ$}~<$pLÍ$fÄ®$gXW$c•\$b.;$aÀ¬$cÁ¨$hìÏ$gz$bí_$cã$bB"$dÚ$a¤$b?3$\‡$c Ÿ$^
@$a¼t$amu$f"v$ey#$`X$]$^w$]$fè:$§À$…Ë$mœÂ$pÕ@$j È$nºu$déÍ$djµ$aD¶$c}¶$c‹]$f–z$bn$[õõ$^cü$`ÑF$b+$`–@$`$e@ç$^…M$dv‰$bàc$kÈÐ$iº:$d@¿$^È¿$cæþ$_DY$\¨‹$[e‡$^ëÑ$^ñh${¿$xŽ$mež$^é§$b"ò$_|ù$fä#$^×µ$cA‹$küÓ$iœ*$a:N$a¯$`öÙ$`©‹$]JÂ$c™£$eì–$}­¢${u¶$a ½$]¢í$_Rü$[€†$d#ý$^Øä$_2x$_"Í$a$Y°i$jäó$e2'$cFá$\ï‡$aÉ0$aäI$a5 $cŠ$~$~4$mÑä$e}\$jò®$e
Ð$lØØ$f7R$i7œ$dK¤$g|X$dÙ&$dàj$]³E$`ð¨$as¼$d;$Yåó$\–´$Y·©$]=$Z©f$a
H$^Üò$\ò$RïN$K¸l$Kšy$Xúû$Qóì$Y֜$VËÆ$\•$ZKì$Z}«$ZpG$\"
$Y#Z$]
š$VÇ£$^' $[Ÿ$]Å$Zb$\^$Zô$_‹ÿ$_uL$cƒ±$ZÿR$]æî$VLw$[w$L>û$MÈÏ$J‰$ZŒ$XÒ$`_›$_'5$f<–$[nL$[œå$W×6$a¤$[…¾$_ru$Yåæ$`Ò$aœ$c7<$Z Ö$cbñ$^—;$iÍ^$bs-$eRÉ$^L#$gÚw$e,"$mÚ±$h£"$kô‡$gܱ$n"«$xƒá$q¿$foÔ$oFŸ$g%e$t…Ñ$l,o$m+3$lú$l—Ô$mmµ$w½'$köâ$r §$hp¼$míˆ$pO8$tŠ$$†ýÓ$œ"$'Þþ$‡
$|-"$yS)$f1|$lµg$jÁI$nËá$me$w!$gr1$t9b$jî}$jx'$`˜§$o™$fÍ,$m£x$lhï$|´Ë$nBm$jŽ$q`j$o$n<ž$kù*$nÇ_$m"…$qб$ܖ$o¥#$lLÖ$cß$miì$n¥$rÿÛ$yŒï$x[h$g³ª$fÔ#$bG$gzâ$g$$hŽ$döy$m7Ý$b‡+$eaH$`"$eµX$\/$lê'$_®$bé$]Ù8$g9$_««$j^$b×Î$f4œ$^A—$d°Ê$b•m$kÒf$eA•$fïÛ$vt°$‹üx$‹BË$n½ü$dǽ$s×?$y­$uF$d*?$gv†$iΟ$fÂ#$j<û$p´¥$kª§$k)I$gÑØ$gFË$fð$hcB$x'Û$mÐü$hn$mÊC$fO´$u\i$xç$o'$ht$k¿$hª$hù²$g.V$m9Œ$j""$pż$y¦}$ˆÈ$|Õô$n>$e¶·$o¥Î$hŠ
$mz5$fÉ9$iû$tfO$z«$rf$mõ$uº$qÊN$j®ƒ$tÎ$p=t$v1ä$…ž$Ž¼$€zï$y{Ù$qc`$vV$mƒ[$v"!$o"s$r¨¾$nݝ$xˆŽ$oSf$u×$zu$}â\$s3¹$zD$yyš$|}W$uLò$v%»$|*v$ŠÛ$'ˆ£$€}${ù6$—û$uæþ$vı$t˜¸$|"$}†?$€ˆ¤$wj;$€Fú$yñ$~žÉ$z,x$ƒ9ß$}µd$'$}>$zŽ~$yF×$+ç$~Ð$"'$‡"ˆ$ƒ®Š$c$fò${ˆï$|L${†ã$~Žs$}ü$€t"$}-—$,¶$~2 $'M[$#w$‡Es$'\$ƒ¸$}<á$®$€¥á$"­$€ßz$‡':$ƒDð$Á€$´$†åÄ$r³$ƒx¿$¤N$‡Q$'†$}†u$zˆ$€+$y¡$"¾x$€ðµ$"=$…z$ƒc*${Z[$€Þº$€Í$ƒ'9$€È$"a"$€5K$€v!$ƒB´$‡½p$ƒ$"S$'Pl$‡}å$ª$ƒ…Ö$'Ía$ŠnÂ$|$''û$ë$ƒ$ˆ'é$‡qà$D$‰è$†O$‰ÑÆ$ˆ@=$'t$‹Wü$'O^$šÏÁ$­öÇ$–þ$˜®x$òZ$' Ì$Š'+$"2$›"õ$ž²`$"îõ$™Ì7$ü¿$¡»Î$–ˆ$¡•P$¡Bý$­<ù$¤kZ$ ƒ{$£¦^$ÁX¥$ãœ>$Ó[\$«ùÒ$ÉVG$Åw$±KZ$ ¡¶$Ï$Ô0€$ËT:$ÉÅ0$ÀÜ
$¿É$´õ¶$È×.%	c#$՗C$¼Ü¬$É·é%ߣ$þî%At%#VÝ%?B~%1K±$ó¦Þ$´2$¬6§$±<ê$ÛÉc%%1ÐÜ%â%Bï$êê'$¹G$¯l×$ÉÀl$Ýhƒ$î"Ü%¯B%¢à%ÐF%G,$çB$Î}±$½–£$æÀ$Öê$Ì›%;=%¾$秿$ðm%É$ò2$²á$̄B$ÉuØ$º‰é$°$Æ֕$ÙHô$ã¤7$°*U$¼|L$Ó®$Ãåµ$ÉÓQ%–¢$Ù°$¬·¸$¦›*$ʳ%Ô*%å;$Ì}—$¶Ë8$¾T©%4Ì%M¨Ú%‰y"%ÃÞ$Ó¨‹$ä÷d%"w%o%ægò%Gßs%b%
ÿÎ%	ªR$â$ó½£%½=%Ð$ðé´$éb$åN¯$֗œ$¾"$ʄ$ä"–%1ææ%Et_$ÿB$ȄD$Âxè$¾",$ꂜ$ÎóB$Æ?s$Öd‹$Ñ@0$ÀOõ$ÓîØ%j-%'dµ%!r$Ø/$ÆK$Ô¸e$ÓÙî$ßÜ%ñŽ%;Ÿ¹%;Ü%;x%—R%.Ë %3ü>$úþ´$ä'ã$Ϫ¥$Ã|$ÑÑ4$Íq$ԕI$÷¬D%!iÅ%G_%!gÐ%EÕH%J:û%a¡%%—¦%	+š$ïžÇ$Û~<$×ÇZ$ÝFÎ$ÜΓ$Ô­ä$ñŠ-%ì+%	%AµÇ%#Q$â`$Öm'$ÖR)$CŽ$|L²$"¾Ù$j:'$BÎ¥$E¾ˆ$WD$€'ˆ$€Œ$_ÇÔ$R4±$G~$<ïd$2óz$9ñ$AØ$1($E_!$W~Î$_?ê$kõ$``M$F³
$=ó"$5ÆÞ$4­Z$-E¯$9~è$2{ì$5€t$U•=$VŠ$j°Ë$LG$8ºš$7­$.Nû$.~J$Ki$'mý$/Ù¹$;î$=UX$BÂk$-ݙ$&¤
$'TL$/½r$-–§$'
ž$$Yg$'å™$*Ða$0/ÿ$-Ì'$*My$(j€$+åž$)zÞ$"ƒ«$+í4$TøJ$`°¥$X)³$WçÕ$HìŒ$/ $)¨û$1Hè$MB°$8-ì$6Y$H<‰$KÝQ$0Ž$+´X$:RR$Y,)$@1$+´$(ï$1F$-°Ü$'£J$'P$%l$+P$+f9$!Æk$(`µ$-à¿$#ª$q$݈$Æ$æ+$4v"$S¹¦$,~$%…$+ƒz$ ¯V$ê´$c$›ý$Ӛ$/$bY$(2$5šÜ$/Wæ$5!¢$WÈH$TB$'mñ$ #"$ûr$§j$½f$‹ÿ$"À…$$tÝ$¤s$)ìo$$g$ê`$+d$Yp$ß$Æ$6#$m$ Ƃ$U¾É$Nf$&îj$×ò$¸L$%$,Óm$$œû$_â$'è$¤$}ƒ$!ô$ì÷$+$)Ò¡$-·ì$Ø?$‰ï$¬$©\$³¡$¿E$=Ãæ$>8æ$'$),Í${†$6§$è$0Y	$6E$,Ë$~$\ë$»$©$Îl$&–$$Ù\$p@$«E$Ô§$$ô$ £+$¾Ô$¯$ (³$'ÿR$%Ko$àØ$¥Û$ëÊ$ÖÒ$'ú$#T£$-¡%$êô$Ô$$Ê$ß$
ʊ$
ÙI$yy$!c$ÙÞ$
Å$Ôq$·$3˜>$,ù	$‰!$:7$þ-$¬$ ;$üË$" $ÍC$ $P$a¹$A$
¥Ô$	²×$
/i$	M$"~$
!#$r$	m$£$
+Å$$U$îZ$
Æï$±ö$	ÝÑ$F¾$L$³P$®§$-$
€è$ðr$Z¤$	ÎË$šÄ$
ï=$ô«$O?W$kÓQ$1ÝE$k<$/íÝ$"
E$
$ˆŒ$0©$¬†$EA$
,Þ$Á$
X$	F6$ê—$Ô$
ÅÝ$ßö$7_$ژ$þi$ÇÈ$	¯$ >$	>m$bë$éç$
ç$ó¨$NV$	œÒ$	|ï$óT$ A$2'${$M$N$²þ$
I$	QI$£Ô$'ý$n3$gQ$@•f$Ožœ$æ[$ì$¢Š$]$Ú$ö-$®€$€G$˜½$F"$%Ø$ $	'–$	BÕ$À$pï$XÄ$¼$;M$Ÿò$¿$O*$C`Œ$ÃÍ$¦ò$
b$g$¦$«F$ú‹$îÀ$3$(´$
d$9â$Փ$¬f$/Ñ$‰ö$t$Iì$	7à$`8$æã$I¶$˜$<߸$"½Ú$hŽ$L›$È$º¦${$â$Œ$D¼$IÈ$ûÓ$åb$•Y$¬:$Tª$	'j$Õó$
}Ù$Ãß$‹$3Û$	"…$¾á$êæ$ìm$Jj$&ƒ1$ µ $X€$³×$Š$¼X$ßµ$#a$Øt$±¥$F2$Nr$
"$­$(>"${¶$	Ò)$Ì $]ì$YÐ$qz$ӛ$Í$!è$
nÂ$X†$

Z$-×$3º2$*\ó$ºN$Í+$
‡Ž$B$_"$"¦$½¨$Û¡$
|¶$7j$Õ°$,0$
Åj$ëß$SÍ$Ð $qB$<ê$0|$*%$
If$Ó§$ÕÔ$
}0$
Ó$
ôø$+´$ˆ@$Êi$,m$¢¶$L$;$ÊO$¥$d®$¦$‡$â$
ÚS$¶Œ$#
$jº$dÛl$"þ'$œ$4ƒ"$#Í$v?$$Ö?$9ÿ$n$
,K$€W$¨9$
­¸$
…$îî$WT$
K‹$?$¨d$׿$ÄÌ$0Ô$3+$	û,$ÅW$ž$±$b"$©Ò$Ö}$]ë$
å$c'$&Lu$•$O$
ãU$
Ð2$?m$
R$ø,$AÑ$µ­$Ñè$º$Î
$$Z—$\öR$`zg$#«¯$}$¿Î$ae$ £$
ýÚ$$År$˜$ÀÎ$8æ$6=^$4»$ß$s/$)Ú$€÷$ùÂ$ë`$¯˜$×[$8$Ifu$i·d$+1}$A$:e$Ù$
Óh$ë$"$$'&$Go$vm$˜Z$î^$
]$Í$ö$*Es$W$ã$%Õ$r$´ñ$&|$>$¥ð$ ½$KÁ$:h$€`$jŠ$¦$@Ç$
R$C¢$èË$
D$'O$A$è$•g$
q«$+^$8ñ$È%$a$Iî$ Èú$ñˆ$s$;¹$Û$ß$%õ$GÌ$" $4ÿ'$'ÿ²$*$"3$-ž$à$ÚÄ$Eç$]S$)"$Þâ$Ý3$¤ý$ ·$ā$¬Û$
$Tà$în$$N¬$¼ù$1€$85$!b$$­Œ$¤I$²§$Z]$îE$ê$-Ü«$0}$)ÿÚ$Pj$ã$Ž$E<¾$=Ýo$(¨$Œa$™f$P:$­Ù$,¾$"Ûé$jV$¥Ù$ú"$ÊÑ$!mû$&À‡$Â?$3É$¹À$H¦$¼µ$1ã$°ù$ߊ$ºJ$.£$ڜ$¾)$yØ$B-$~Ä$Ä$¬$'¦$z?$eM$E$^$ˆd$-ÒÙ$&b§$%$]$ëh$þ‹$_$ù™$'þÚ$eå_$£$@¾Ï$$@L$6~u$H=í$. Ê$ ì$i]$Ȝ$$ö*$,¨‹$oV$Çß$¹r$ *—$':$ $†$ ‰ƒ$ kl$Ð$#
ï$ÎL$ Rû$$e$ &$_w$ D¬$V'$$qˆ$ 'Æ$ ãÆ$k¬$ tê$ «$#xˆ$$£"$;D.$9Wâ$);$ Œ$#*$ î$$9
$!S$#$$øˆ$$²¼$ Má$"Ä*$˜;$ ¯$3Æf$u"÷$gŠü$1·Ð$&8$%Š×$]3$"#$"'$#ì$ !$"Òk$"
1$1ä"$E=6$8°¢$#ºº$&w}$!$#ÒP$$ö,$$F€$!Ë¿$&ÀÆ$"k$'a"$3Ãk$uo$n`$5ξ$%bÖ$)&Ç$%Þä$('R$$†$'
$%•.$&—$'B$+—2$'Ì6$*Qk$&|s$,á%$9¨$F—$.mP$)•–$2'$(Å¢$)t›$-\0$)³*$+¦æ$*ùB$L{—$iö¿$Kъ$,£$*Ù$&ƒ~$&å$&Ü=$+½k$*&ã$*Ñû$(Vp$/^s$->­$+Ew$'Ü&$*Î$'ó$+\P$(Ö$/)h$64ü$Tó*$d$A…²$-­ß$.‡A$.À$0V'$,œn$3dã$PñÅ$V¨Î$B$y$4×Å$-Ÿ¥$,ý…$+3)$0ó°$1@ß$8ì§$9¾#$4b]$23ã$2ñ¬$3ŸZ$;ٗ$CK$;Ïc$O["$S˜ž$;1q$ILJ$Dߎ$6"Ô$0ÖP$5H$5ªb$<Z$7ó	$=pD$3>X$1?Ü$0²î$7—Ç$Cwn$b>ª$SKi$:'z$3
$6Æß$2kR$8ö"$6*ï$;¢g$97K$G	Ø$EwU$;±Ò$6$;7$I$iî$Q¦5$=G$<ª$>+ë$9_x$:HÐ$8™f$<J$8êñ$<Cß$94	$<Ô¢$D0$I¶M$;ä—$?›F$7:Ô$>^¡$@.T$B—ì$;Ô¹$<¿Æ$:7W$?Kd$A3œ$@¯s$:æ˜$<!œ$>m$Aõ@$?Ìo$?µ$;Ã$?
›$=q|$A̟$A$B–($>ÙÓ$B$DGÐ$Fæ$BҒ$CD$@®é$F·'$E­C$E2$Tzù$"ø©$›!K$rXm$SÎú$Yt$m'È$dÔÈ$EwÂ$H¨$F¬º$I +$Q9X$YŠ‹$U¡®$LL	$Bçï$H¥a$GM$Jf2$G!$Mµƒ$NP
$T0$MÆ$N™M$JZ.$N«Z$Ml$Q¼«$Jۓ$Nó"$Mœp$PÌl$T$[œ´$MBî$P™!$O?Ú$WÉV$aÆi$wRY$aÛç$VÀ"$RW#$Vy$UïW$\°Æ$VÝ $fPæ$jj'$aB
$V½î$[¤$VnÄ$\ºË$Z­×$R$—§Û$"3ã$Yyw$^¶'$Z½²$cˆm$]·~$ca˜$]Æn$`6¨$Z@<$e·Á$dÄô$rå$xûz$j6ý$_
I$g
$eð%$x¤G$bg$jˆ $q[‡$vYH$iÀ$p"Á$m1‡$€˜0$¤è©$®Õ'$†°b$‡ëÚ$†¸G$‡ÿÞ$»?$†Á6$ˆŠ[$Í${ï³$€²Y$u$uYð$p|$û,$$¢_Æ$­€$"Ò"$ˆWJ$ƒŠØ$‰!l$˜Êþ$Œ­0$}#Ú$vvü$Šv$"çµ$Ÿ»á$œFw$³JK$¯œ
$ª¢¢$©+D$™5w$€v	$}"5ÀÀ$$åì$gnî$ê÷#é™#Ђˆ#Ìs#äme#ÖÝ*#ó‰b#ôì°#ւè#Å/'#ƞx$	KX$g)$DŽ#Ñgé#Ï}«#Îy•#á8­#Ör±#¾g#¶h-#¶tI#Ì2+$Ø@$
ö#å†#ð»$1U#ë_•#Û¯"#ìC#ÏS#¼<§#´Ù#·=¤#¶m}#½ñt#ÞEŽ#ê4å#ïèº$ þ$?jê$5Ÿ$¸U#ØY,#ÃÃo#æäÛ$$XÈ#ú±
#͂Î$
0$YŒÄ$r²°$+ìA$3Bî$]f#Ál#¼%ó#ÏKu#ÁD›#Á‰{#×»-#üm}$îÝ#ñX#Ó$
îü$0¿Œ$/m#ÜDþ#Äj?#ÛIt#ûÏ#Շ#·LÙ#­Î#Ä7|$$&¹R$.¯ö$8Ø#ùÀ-#¾\#ªt#ªH>#½÷B$*ç$þa$3¦#Î|#³ŠÇ#Éa#âùT#É!©#܍›#њÃ#±Þù#¹0&#ǂ<#¾Þ•#¶ŽF#¯ð##®|¸#­Í#º.Š#ÁLT#Âßà#º|'#³Nv#¾¹G#¸ÑÆ#²V#µ¢ø#²NÊ#Í/y#íù#Óïà#´n½#¸!Ê#°4Ö#¦ë7#¢ÓP#®">#³IÆ#¼7"#²¬£#£cï#¢,#ªÀ±#±J#µsA#´È˜#µ>.#³ö…#·&"#³.Ô#²Æ#ÂXû#×»Ó#××Ü#å§Y#îŸw#ôºÖ#î¾ö#ü·$eé$yø#úÒ#ü#ïNæ#í#ò–"#ÚçÀ#º$#²cA#¶­#ƃÞ#Ì[`#ÐýÐ#Ñs#ê‰#뜍#Ջ—#Îr;#Í5Ò#ÆT##ÈF{#ÏÚ#Ç]#¹Ô¡#½ü#Ô$2#ÖÕl#¶œc#®i–#¨ŒØ#¦â;#¥ÊÖ#® #§Qô#¬÷#­î¤#Ÿ#šØ#µˆ#·¥z#•>¯#‰¾¡#ha#•gW#˜èl#"\#'Ãc#'[Þ#'³]#šI#˜ÂÕ#¡	Ø#›Í¨#Ø##Š{#‹«t#Ì#'Bh#K÷#" ,#•1´#•TG#'Çž#"Åô#÷#íî#"Fê#"J#'Mb#'Î#üH#•^#˜p–#¡Y;#¥^;#ªÔ´#´Y˜#Äzl#Ðl#âk$
6ñ$Pw|$X(µ$$~>$ ¿L$=‰-$XPª$G¼d$0ÐI$4ü'$6ñ·$,y±$¨ $-ð$œQ#í0`#ËT}#Êe##霆$Š°$
Û$
mØ$…$ $	€$Å8$¹Ë$Ï>#üñ#óÐG#í´Å#ﱯ#ëUp#ì²#â#êšo#âÇò#Çå3#¿vg#Áâ #»Úµ#´Âb#«oµ#©¯˜#¨ûn#§hZ#¢K½#Ÿ#-#šù.#šþK#µÞ#Ý94#¿~#™tc#"ú/#•±ü#"ë#'X#'HÑ#˜Ù$#"I#"*¨#¤Ýâ#´ü# ÉŸ#"gÿ#Š	#Ü#'Æ#'¾:#h"#'eŒ#ˆ/#'Q#'B¬# |˜#ڂ'#æ·#¡"±#—•#"%Ê#'lZ#\í#ŽXZ#˜Á
#…Ž#'	û#•éT#™M#¯)'#®›#¡'Ÿ#µo±#½#®Í#±šR#°45#µ÷H#·ái#ºè|#»!b#¹sð#·ÃÜ#ÈmQ$•¦$µ#ƞ`#¸‰G#²/\#©œ#•¸#™)Ì#"|ú#™'Q#à<#¤ñ{#§µ¦#«6#¨UÛ#«AÌ#­#¯û½#«ë°#¯ #¬"Ð#©mv#¦RQ#©@'#£c#£Õ¶#¢ï#¤c#Ÿ'r#Ÿ­v#ª‹l#Î$'#¼È¤#¢ãÌ#šÝ#™'˜#–þ1#˜Fú#' X#•GÛ#'a|#'#Ž#y#Ž#"#'#•ê#Õ#•T#';ª#'Ùµ#â»#¥B#'G#œ D#EÕ#"ç©#2Ü#'…#nq#Žê#‹©#õ#œn#¯ã/#–`ƒ#+:#Žy#VÝ#ŠË#Ž5M#Š{€#ïI#‹!##4#‹Æ¢#Œ V#Š÷#!¸#Š¨Ò#Œ…‰#Œtû#
#ŽÎ:#÷x#¢#'#Žp}#eó#u#Ôý#[Z#•ñ«#˜·'#–Ï<#Ž«#Œz#ŒØo#'ß~#"œ#™ˆÌ#˜'¤#zð#'$#ñ#‹D6#…¬#W>#¿#'Î#"X#ŽóÁ#ÍÀ#œõn#¡bÂ#'^4#˜øô#‹Ù<#à?#ŒE~#ª^#º,#pÕ#"#˜'
#'qÍ#¤E*#¥³o#›ˆ"#ŽGÑ#Ð#Œz#'-8#ŽA¸#Ž_#‹#Ð
#‹eE#•(#ˆ#•m~#–ñ
#•±#Ž5Ã#—ó#–žÅ#'\ #ŽßM#Ž´#Ž;	#œÏ#"á#7¥#)#šŠ#ŒÚa#Œ¤À#ŒËÃ#"Ø#Áã#'ã#B##u(#ŽQ#U®#ŒŠ#'
9#´%#ì%#Ca#-«#bä#'¢#VB#ª,F#ʒ£#³˜Ü#"º$#"î1#–,#£|#§\Ð#›øð#–œ0#"ex#'ƒS#"²X#'_#™#šäÅ#•¢G#'×ä#"‡M#'v##"ú#"M#'¹I#Ç²#"%×#–¢y#˜##'·³#'ýe#'¾f#"›Ë#'"#"F#"">#–~¼#'Ö#"ªï#'£ª#™"#¡Ó×#š;Ù#"2t#•2Ý#'j#"™#"4V#" Ñ#"LJ#•ÃX#'å|#'*#"O$#–€U#•¶#—¾#¨s#Ái"#§þî#•Â´#"Ê–#"B¡#'9#–./#"4>#–>ž#"%I#"ð"#'™!#˜­#§$# ç#"=†#–Z#•ÔA#"EE#±#–€#"¸#˜ï#'#}#•5#"[:#–
ó#›þì#Ác#Ä`Œ#¡>M#•R#—xÊ#£Š#™ik#™L#¡9L#§'#¡Ao#›î##›å_#œy#˜¯í#¢'#˜ï^#§'#¦‰µ#•æÆ#S#"k'#'×N#"EL#V©#'Ñô#"ç#—i÷#˜¿*#™xV#¦# y#´¾#œe|#—'8#›IZ# û´#™¨3#žn±#¢þ3#˜ØA#š¿#˜'7#šÙ#˜5#™†=#˜
f#œ‡##œ#™‡H#š`÷#š‹#¥C#¨W	#¡ng#š»'#ž;®#%®#Ÿ1#Ÿù'#›4é#˜ê?#™û'#›@	#¨_'#½ø#³kh#¢›#Ÿ(#V# Ï´#žn¦#œÀ!#šop#¯#žÙ#žèç#ždâ#c¡#›O¢#œJß#Œx#¡5#Ï#¡ #ž=# äÜ#ž\
#¢g# ö#ŸcB#Ÿép#®…'#»÷F#¼><#¯{©#¡ø›#œ[ó#Ÿ&º#ž¤# â‰# Ûð#¤¾É#­§'#®ÓŒ#¢{…#¤Kà#¤ÆÍ#¥Ò# ä#¥9#¤:#§#Ä#§Š<#£1ë#ŸÐa# ª#¡u.#®WW#¾d#¼­#¬o#­"#§1#£FB#¡Öà#§ê#ª#¼#¨ÎÂ#¡œA# F#ž¦]#¢r#¥¥è#¯v#°\ï#ª'9#§so#¨‰,#¯ÔÀ#§L#¨Œ-#«ÀÍ#¥À÷#©\ù#ªPT#µûh#¼üò#È
‹#³¼ï#® A#©Í;#§02#¥š£#¥0(#£ê"#¨ôª#«ƒ5#® —#¯Z'#¬Cs#µE¦#´Z#®R"#® #¬–#¯çÖ#©8#«ª}#§8e#«ˆ#ª7C#«ÉÒ#®`•#»"Ü#¶f#®en#«:×#®¶T#±û#¬Í†#¥á¹#¨a·#ª×#­}@#¬à#­eH#¨\N#¨¥#ªØ#·¼o#¸We#±³‹#²k'#µ|™#¬™Ô#¬)#«#®4¨#®"ö#¶…¨#µß‹#³•#­Æ#¯Yþ#³ül#¯Jæ#´õ#²]ô#¬\x#­Hü#«¿#«2	#¦DK#§r‰#¨Ûë#ªNj#ª(†#©ÿ¿#¦Ê¥#§ºG#¦Øª#±{8#¹w#л(#ܜ0#Óâ4#Éã¥#Ä#·Ä#¹»'#´h#´Ïä#²Fr#²ÅÕ#«‹^#ªÂ	#¦.1#¬È:#ª¦#²d«#° #¯—†#­>#¬A#®¥B#¶ƒ#¶H|#±Ùh#«÷Ù#¬äå#±+µ#·ä]#µè"#·»s#³Á#³ù<#´ÏÉ#¶@¿#²^#µ¹#±2`#²I[#³¦&#·hC#·¿<#·
8#ÌÙ°#ɸÔ#Áâp#ÀD*#¸c#¶š#¶wù#¾Qº#»%o#»œb#¼…#¾ðÜ#¾˜#āÐ#Á¨#ε#ɯ©#ÆH'#¼ô#Â¥à#Úi;#Î6—#½~è#¿\™#¹ÓY#ÉßR#Âm-#ºrc#¸d
#Ào#ͱ#ɔ¿#ºul#»­`#½Ï`#Óò#Ë29#»ì#¸ßó#´ÜË#·-#ÅD¢#»ˆC#¶HŒ#·ú#¿ð[#¾z·#¾R_#¹¿Ð#ÀžÇ#ÀK²#Â<@#ÊP¯#È÷#»ø#ú×#Ì»$g¨$_—$CÁ#ð.#à#Ðs#ÊZ&#Âôû#ÅgZ#ÆZØ#Ʋï#Â"¡#Ðـ#Íà|#Èß3#•ô#Áª¬#¿Ð›#Êƹ#Ë #ŒÙ#¾xC#¾sù#͍#Îìz#Ëý‹#Îëý#Ä*4#ÃKõ#Äû #Ïà#Çf¢#ǖ#Éh#Åcs#Ààƒ#Ì(T#̳à#ÍøY#Ôd°#Ô´#Ňô#Ljµ#È´C#ÍÅÒ#Ìj¶#ÎÕ#Ë¥Û#ÐLG#ÕÅÙ#Ԛœ#ÊI–#Æð#ÆÛ¦#Ë6÷#ÎZu#ёA#Ì?#ÊÞ
#ǸË#Èá­#ËW†#Òkõ#Ö§'#ÖCt#̨ƒ#Ò1#Ҁ#ÔÌ
#Ô"#Õ#ˆ<#Òä#Òv*#Õka#ìy±#Ïd5#ËÞ:#ÑL#Ì3/#͟!#Îâè#Ù92#ݦ#׶#êèº#å	x#Ôà2#ֈr#×xþ#ìð´#ð'÷#äi#֏%

==> anc/LateM_Spectra/NLTT_15867.fits <==
SIMPLE  =                    T / Written by IDL:  Fri Sep 27 13:37:38 2013      BITPIX  =                  -32 /Real*4 (floating point)                         NAXIS   =                    2 /                                                NAXIS1  =                 4168 /Number of positions along axis 1                NAXIS2  =                    3 /Number of positions along axis 2                EXTEND  =                    T /Extensions may be present                       ORIGIN  = 'Institute for Astronomy' /                                           TELESCOP= 'NASA IRTF'          /                                                INSTRUME= 'SPeX, IRTF Spectrograph' /                                           OBSERVER= 'Your_Name'          /                                                OBJECT  = 'NLTT15867'          /                                                IRAFNAME= 'NLTT15867_tellcor_merged' /                                          TIME_OBS= '14:27:36.881632'    / Average UT TIME OF ACQISTION ('hh:mm:ss.ss')   DATE_OBS= '2012-09-18'         / UT DATE OF ACQUISITION ('yyyy/mm/dd')          ITIME   =        120.000000000 / INTEGRATION TIME IN SECONDS                    CO_ADDS =                    1 / NUMBER OF INTEGRATIONS                         NDR     =                   32 / Number of Non-Destructive Reads                SLOWCNT =                   20 / Number of Slow Counts                          TABLE_MS=        512.452000000 / msec to clock out array                        ROTATOR =        115.550000000 / Rotator_Mechanical_Angle; pos=231095           POSANGLE=        308.900000000 / Average Sky_Position_Angle                     SLIT    = '0.3x15  '           / menu=2,pos=89000                               GRAT    = 'ShortXD '           / menu=0,pos=719950                              PLATE_SC=       0.150000000000 / PlateScale arcsec/pixel                        RA      = '+05:58:17.82 '      / Right Ascension                                DEC     = '-04:38:06.5 '       / Declination                                    HA      = '+01:59:14.731667'   / Average Hour Angle                             AIRMASS =        1.27150000000 / Average Air Mass                               EPOCH   =        2000.00000000 / Epoch                                          MODENAME= 'ShortXD '           / Spectroscopy mode                              FLAT    = 'flat377-381.fits'   / Flat field image                               NAPS    =                    1 / Number of apertures                            NORDERS =                    1 / Number of orders                               ORDERS  = '0       '           / Order numbers                                  START   =                    0 / Array column of first FITS array column        STOP    =                 4167 / Array column of last FITS array column         SLTH_PIX=        100.000000000 / Slit height in pixels                          SLTH_ARC=        15.0000000000 / Slit height in arcseconds                      SLTW_PIX=        2.00000000000 / Slit width in pixels                           SLTW_ARC=       0.300000000000 / Slit width in arcseconds                       APPOSO03= '3.76384 '           / Aperture positions (arcsec) for order 03       APPOSO04= '3.75207 '           / Aperture positions (arcsec) for order 04       APPOSO05= '3.71537 '           / Aperture positions (arcsec) for order 05       APPOSO06= '3.67764 '           / Aperture positions (arcsec) for order 06       APPOSO07= '3.62676 '           / Aperture positions (arcsec) for order 07       APPOSO08= '3.59893 '           / Aperture positions (arcsec) for order 08       PSFRAD  =        1.60000000000 / Optimal extraction PSF radius in arcseconds    APRADIUS=       0.900000000000 / Aperture radius in arcseconds                  BGSTART =        2.25000000000 / Background start radius in arcseconds          BGWIDTH =        2.00000000000 / Background width in arcseconds                 BGORDER =        0.00000000000 / Background polynomial fit degree               WAVECAL = 'wavecal382-384.fits' / Wavecal file used for wavelength calibration  XUNITS  = 'um      '           / Units of the X axis                            YUNITS  = 'ergss-1cm-2A-1'     /Units of the Y axis                             XTITLE  = '!7k!5 (!7l!5m)'     / IDL X title                                    YTITLE  = '!5f!D!7k!N!5 (ergs s!E-1!N cm!E-2!N !5!sA!r!u!9 %!5!n!E-1!N)' / IDL YVERSION = 'v3.4    '           / Spextool version                               RES     =        2000.00000000 / Average spectral resolving power               DISPO03 =    0.000537538000000 / Dispersion (um pixel-1) for order 03           DISPO04 =    0.000403245000000 / Dispersion (um pixel-1) for order 04           DISPO05 =    0.000322768000000 / Dispersion (um pixel-1) for order 05           DISPO06 =    0.000269228000000 / Dispersion (um pixel-1) for order 06           DISPO07 =    0.000231107000000 / Dispersion (um pixel-1) for order 07           DISPO08 =    0.000202643000000 / Dispersion (um pixel-1) for order 08           DAIRMASS=            0.0390000 / Average airmass difference between std and obj HISTORY The output FITS files contain a 3-D array of data consisting ofsets of  HISTORY  triplet arrays of data for each aperture and each order,where each tr  HISTORY iplet is composed of an array for the wavelength,an array for the flux  HISTORY , and an array for the error. The tripletsfor each aperture are stacke  HISTORY d behind one another, followed bythe triplets for the next order, etc.  HISTORY  If no orders have beenskipped or deslected in the extraction process,  HISTORY  the contents ofaperture Y in order X can be found as follows:lambda =  HISTORY array[*,0,( X - (smallest order number))*naps + (Y-1)], flux   =array[  HISTORY *,1,( X - (smallest order number))*naps + (Y-1)], error  =array[*,2,(   HISTORY X - (smallest order number))*naps + (Y-1)]  Forexample, for an SXD fil  HISTORY e with two apertures, the wavelengtharray for aperture 1 in order 3 is  HISTORY  located in array [*,0,0], theflux is in array [*,1,0] and the error i  HISTORY s in array [*,2,0]. Foraperture 2, the wavelength is in array [*,0,1],  HISTORY  the flux is inarray [*,1,1] and the error is in array [*,2,1]. For or  HISTORY der 4,the flux for aperture 1 is in array [*,1,2], while the flux fora  HISTORY perture 2 is in array [*,1,3]. For order 5, the fluxes for thetwo aper  HISTORY tures are in arrays [*,1,4] and [*,1,5], etc.  Thespectra have been co  HISTORY rrected for non-linearity.                                              HISTORY                                                                         HISTORY Xcombspec History                                                       HISTORY                                                                         HISTORY The spectra were combined using a Robust Weighted Mean.  The robust     HISTORY threshold was 8.00000.  The files spectra0365.fits, spectra0366.fits,   HISTORY spectra0367.fits, spectra0368.fits, spectra0369.fits,                   HISTORY spectra0370.fits were combined.    Aperture 01 Info: The scale          HISTORY factors were determined using order 04.  The scale factors are          HISTORY 1.08388, 1.08157, 0.991776, 0.918537, 0.996203, 0.998907.  The median   HISTORY RMS deviation in each order is 0.0893586, 0.0888850, 0.0766919,         HISTORY 0.0772121, 0.0560835, 0.0456787.    The spectral shapes have been       HISTORY corrected.                                                              HISTORY                                                                         HISTORY Xtellcor History                                                        HISTORY                                                                         HISTORY This spectrum was telluric corrected using the telluric correction      HISTORY spectra NLTT15867_tellcor_tellcor.fits.  The B and V magnitudes of      HISTORY HD_38368 are 7.92000, and 7.89000 respectively.  The velocity shift     HISTORY of Vega is -4.36698 km s-1.  The Vega model was modified using the      HISTORY deconvolution method.  The maximum deviation and rms deviation          HISTORY between the modified Vega model and the data over the kernel            HISTORY wavelength range are 1.62410 % and 0.617101 %, respectively.  The       HISTORY telluric correction spectra for aperture 01 were shifted by             HISTORY 0.0814322, 0.0378017, 0.0467224, 0.0589514, 0.0636632, 0.0600000        HISTORY pixels.                                                                 HISTORY                                                                         HISTORY Xmergeorders History                                                    HISTORY                                                                         HISTORY This merged spectrum was derived from aperture 01 of file               HISTORY NLTT15867_tellcor.fits.  The scaled factors for orders 3, 4, 5, 6, 7,   HISTORY 8 are 1.00000, 1.00000, 1.00056, 1.00318, 1.00076, 1.00136              HISTORY respectively.                                                           END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             ?Mè?MõY?N ?Nè?N.?N*u?N7»?NE?NRH?N_?NlÔ?Nz?N‡b?N"§?N¡í?N¯4?N¼y?NÉ¿?NÓÆ?Nã?NòY?O£?Oì?O 5?O/~?O>Ç?ON?O]W?Ol ?O{è?O‹1?Ošy?O©Á?O¹?OÈQ?Oט?Oæà?Oö'?Po?Pµ?P#ý?P3D?PB‹?PQÑ?Pa?Pp^?P¥?PŽë?Pž2?P­w?P¼¾?PÌ?PÛJ?Pê?PùÕ?Q	?Q^?Q'¤?Q6é?QF.?QUs?Qd¸?Qsü?QƒA?Q'…?Q¡Ê?Q±
?QÀR?Qϖ?QÞÚ?Qî?Qýa?R¤?Rè?R++?R:o?RI±?RXõ?Rh7?Rw{?R†½?R–?R¥B?R´…?RÃÆ?RÓ?RâK?RñŒ?SÎ?S?SR?S."?S=Õ?SM?S\W?Sk˜?SzÙ?SŠ?S™[?S¨›?S·Ü?SÇ?SÖ]?Såœ?SôÝ?T?T]?T"œ?T1Ü?TA?TP[?T_š?TnÚ?T~?TX?Tœ—?T«Ö?T»?TÊT?Tْ?TèÐ?Tø?UL?U‹?U%È?U5?UDD?US'?UbÀ?Uqþ?U;?Ux?UŸµ?U®ó?U¾/?UÍm?UÜ©?Uëæ?Uû"?V
_?V›?V(Ø?V8?VGP?VVŒ?VeÈ?Vu?V"@?V"{?V¢·?V±ò?VÁ.?VÐh?Vߤ?VîÞ?Vþ?W
T?WŽ?W+Ê?W;?WJ??WYx?Wh³?Wwí?W‡'?W–a?W¥›?W´Ô?WÄ?WÓG?Wâ?Wñº?Xô?X-?Xf?X.Ÿ?X=Ø?XM?X\J?Xk'?Xz»?X‰ó?X™+?X¨c?X·œ?XÆÓ?XÖ?XåC?Xô{?Y²?Yê?Y"!?Y1Y?Y@?YOÈ?Y^þ?Yn6?Y}l?YŒ£?Y›Ù?Y«?YºG?YÉ|?Yس?Yçé?Y÷ ?ZU?ZŒ?Z$Á?Z3÷?ZC,?ZRc?Za˜?ZpÍ?Z€?Z8?Zžm?Z­¢?Z¼×?ZÌ?ZÛ@?Zêu?Zùª?[ß?[?['G?[6{?[E°?[Tã?[d?[sK?['?['²?[ ç?[°?[¿N?[΀?[Ý´?[ìç?[ü?\M?\€?\)³?\8æ?\H?\WK?\f}?\u°?\"â?\"?\£F?\²w?\Áª?\ÐÛ?\à
?\ï??\þq?]
¢?]Ô?],?];6?]Jg?]Y˜?]hÉ?]wú?]‡+?]–\?]¥Œ?]´½?]Ãí?]Ó?]âN?]ñ?^®?^ß?^?^.??^=n?^Lž?^[Í?^jý?^z,?^‰\?^˜‹?^§»?^¶é?^Æ?^ÕG?^äw?^ó¥?_Ô?_?_!2?_0`?_??_N¼?_]ë?_m?_|G?_‹u?_š£?_©Ñ?_¸ÿ?_È,?_×Z?_æ‡?_õµ?`â?`?`#=?`2j?`A—?`PÄ?`_ñ?`o?`~J?`w?`œ£?`«Ï?`ºü?`Ê(?`ÙU?`è?`÷­?aÙ?a?a%1?a4]?aCˆ?aR´?aaß?aq?a€6?ab?až?a­¹?a¼ã?aÌ?aÛ9?aêe?aù?bº?bä?b'?b6:?bEd?bTŽ?bc¹?brã?b'
?b'7?b b?b¯‹?b¾µ?bÍß?bÝ	?bì2?bû\?c
…?c¯?c(Ø?c8?cG*?cVT?ce|?ct¦?cƒÎ?c'÷?c¢ ?c±I?cÀq?cϚ?cÞÂ?cíë?cý?d;?dc?d*Œ?d9³?dHÜ?dX?dg+?dvS?d…{?d"¢?d£Ê?d²ñ?dÂ?dÑ@?dàh?dïŽ?dþ¶?e
Ü?e?e,*?e;R?eJx?eYŸ?ehÅ?ewì?e‡?e–9?e¥_?e´†?eì?eÒÓ?eáø?eñ?fD?fk?f?f-¶?f<Û?fL?f['?fjM?fyr?fˆ˜?f—¼?f¦â?f¶?fÅ,?fÔQ?fãv?fò›?gÀ?gå?g 
?g/.?g>S?gMw?g\›?gkÀ?gzä?gŠ	?g™,?g¨Q?g·u?gƙ?gÕ½?gäá?gô?h)?hL?h!p?h0"?h?·?hNÚ?h]þ?hm!?h|E?h‹g?hš‹?h©®?h¸Ñ?hÇô?h×?hæ9?hõ]?i?i¢?i"Ä?i1ç?iA	?iP,?i_N?inq?i}"?iŒµ?i›×?iªù?iº?iÉ=?iØ_?iç?iö¢?jÅ?jæ?j$?j3)?jBK?jQl?j`Ž?jo¯?j~Ð?jñ?j?j¬3?j»U?jÊu?jٗ?jè·?j÷Ø?kù?k?k%:?k4[?kC{?kRœ?ka¼?kpÝ?ký?k?kž=?k­^?k¼}?k˞?kÚ½?kéÞ?køý?l?l=?l&]?l5|?lDœ?lS»?lbÛ?lqú?l?l9?lŸY?l®x?l½—?l̶?lÛÕ?lêô?lú?m	2?mQ?m'p?m6?mE­?mTÌ?mcê?ms	?m''?m'F?m d?m¯ƒ?m¾¡?mÍÀ?mÜÝ?mëü?mû?n
8?nV?n(t?n7'?nF°?nUÍ?ndë?nt	?nƒ'?n'D?n¡b?n°?n¿?nκ?nÝØ?nìõ?nü?o/?oM?o)i?o8‡?oG¤?oVÁ?oeÞ?otû?o"?o"5?o"Œ?o¥]?o·/?oÉ?oÚÒ?oì£?oþt?pE?p"?p3ç?pE·?pWˆ?piY?p{(?pŒø?pžÈ?p°˜?pÂg?pÔ6?pæ?p÷Õ?q	¤?qr?q-A?q??qPÞ?qb¬?qtz?q†H?q˜?q©ã?q»±?qÍ~?qßL?qñ?rå?r±?r&~?r8K?rJ?r[ã?rm¯?r{?r'G?r£?r´Ý?rÆ©?rØt?rê??rü
?s
Õ?s ?s1j?sC4?sTþ?sfÉ?sx'?sŠ\?sœ%?s­ï?s¿¸?sс?sãJ?sõ?tÜ?t¥?t*m?t<6?tMþ?t_Æ?tqŽ?tƒU?t•?t¦å?t¸¬?tÊs?tÜ;?tî?tÿÈ?u?u#V?u5?uFâ?uX¨?ujo?u|5?uú?uŸÀ?u±†?uÃK?uÕ?uæÕ?uø™?v
_?v#?v-è?v?¬?vQq?vc5?vtù?v†¼?v˜?vªD?v¼?vÍË?vߏ?vñR?w?w×?w&š?w8]?wJ?w[á?wm£?wf?w'(?w¢é?w´«?wÆm?wØ.?wéï?wû°?x
r?x3?x0ó?xB³?xTu?xf5?xwõ?x‰µ?x›v?x­5?x¾õ?xд?xâu?xô4?yó?y²?y)p?y;0?yLï?y^­?ypk?y'+?y"é?y¥¦?y·d?yÉ#?yÚà?yìž?yþ[?z?z!Ö?z3"?zEP?zW?zhÊ?zz‡?zŒC?zž?z¯½?zÁy?zÓ4?zäð?zö­?{h?{$?{+ß?{=›?{OV?{a?{rÌ?{"‡?{–B?{§ü?{¹·?{Ër?{Ý,?{îæ?| ?|Z?|$?|5Í?|G‡?|YA?|jú?||³?|Žl?| &?|±ß?|×?|ÕP?|ç	?|øÁ?}
y?}1?}-é?}?¢?}QZ?}c?}tÉ?}†?}˜8?}©ï?}»¦?}Í^?}ß?}ðÌ?~'?~9?~%ð?~7¦?~I\?~[?~lÉ?~~?~4?~¡ë?~³ ?~ÅV?~×?~èÁ?~úv?+?à?/•?AJ?Rþ?d³?vh?ˆ?™Ð?«"?½9?Îí?à ?òT?€?€
Ý?€·?€'?€%k?€.D?€7?€?÷?€HÐ?€Q©?€Zƒ?€c]?€l6?€u?€}è?€†Á?€š?€˜r?€¡K?€ª%?€²þ?€»Ö?€Ä¯?€Í‡?€Ö`?€ß8?€è?€ðê?€ùÂ?š?r?K?#?%û?.Ó?7«?@ƒ?I[?R3?[?câ?lº?u'?~j?‡A??˜ð?¡È?ªŸ?³v?¼M?Å%?Íü?ÖÔ?ßª?è?ñX?ú/?'?'Þ?'´?'‹?'&b?'/8?'8?'@å?'I¼?'R"?'[i?'d@?'m?'uì?'~Â?'‡˜?'n?'™D?'¢?'ªñ?'³Ç?'¼?'Ås?'ÎI?'×?'ßô?'èË?'ñ ?'úv?ƒK?ƒ ?ƒö?ƒË?ƒ& ?ƒ/w?ƒ8L?ƒA!?ƒIö?ƒRË?ƒ[ ?ƒdu?ƒmJ?ƒv ?ƒ~õ?ƒ‡Ê?ƒŸ?ƒ™s?ƒ¢H?ƒ«?ƒ³ñ?ƒ¼Ç?ƒÅ›?ƒÎp?ƒ×D?ƒà?ƒèí?ƒñÁ?ƒú–?"k?"??"?"ç?"&»?"/?"8c?"A7?"J?"Rà?"[´?"dˆ?"m[?"v/?"?"‡Ö?"«?"™~?"¢R?"«%?"³ù?"¼Ì?"ÅŸ?"Îs?"×G?"à?"èí?"ñÀ?"ú"?…g?…:?…
?…á?…&³?…/†?…8Y?…A,?…Iÿ?…RÑ?…[¤?…dx?…mJ?…v?…~ï?…‡Â?…"?…™g?…¢9?…«?…³ß?…¼±?…Ń?…ÎU?…×(?…ßú?…èÌ?…ñŸ?…úq?†C?†?†ç?†¹?†&Š?†/\?†8/?†A?†IÒ?†R¤?†[v?†dG?†m?†uë?†~½?†‡Ž?†`?†™1?†¢?†ªÔ?†³¥?†¼w?†ÅH?†Î?†Öë?†ß¼?†è?†ñ^?†ú/?‡?‡Ò?‡£?‡s?‡&D?‡/?‡7æ?‡@·?‡Iˆ?‡RY?‡[*?‡cú?‡lË?‡u›?‡~l?‡‡<?‡?‡˜Þ?‡¡¯?‡ª?‡³O?‡¼ ?‡Äð?‡ÍÀ?‡Ö'?‡ßa?‡è2?‡ñ?‡ùÒ?ˆ¢?ˆr?ˆB?ˆ?ˆ%ã?ˆ.³?ˆ7'?ˆ@R?ˆI"?ˆQò?ˆZÂ?ˆc'?ˆlb?ˆu2?ˆ~?ˆ†Ñ?ˆ ?ˆ˜p?ˆ¡??ˆª?ˆ²ß?ˆ»¯?ˆÄ~?ˆÍN?ˆÖ?ˆÞì?ˆç¼?ˆðŒ?ˆù[?‰*?‰
ù?‰É?‰˜?‰%g?‰.7?‰7?‰?Õ?‰H¤?‰Qs?‰ZB?‰c?‰kß?‰t¯?‰}~?‰†M?‰?‰—ê?‰ ¹?‰©ˆ?‰²W?‰»&?‰Ãõ?‰ÌÃ?‰Õ'?‰Þ`?‰ç/?‰ïý?‰øÌ?Š›?Š
j?Š8?Š?Š$Õ?Š-£?Š6q?Š?@?ŠH?ŠPÝ?ŠY«?Šbz?ŠkH?Št?Š|ä?Š…²?ŠŽ?Š—O?Š ?Š¨ë?Š±¹?Šº‡?ŠÃU?ŠÌ#?ŠÔò?ŠÝÀ?Šæ?Šï[?Šø)?‹÷?‹	Ä?‹"?‹a?‹$.?‹,ü?‹5Ê?‹>—?‹Ge?‹P2?‹Y?‹aÏ?‹jœ?‹sj?‹|7?‹…?‹Ò?‹–Ÿ?‹Ÿn?‹¨;?‹±?‹¹Ö?‹Â£?‹Ëp?‹Ô=?‹Ý?‹åÙ?‹î¦?‹÷s?Œ@?Œ	?ŒÛ?Œ¨?Œ#u?Œ,C?Œ5?Œ=Ý?ŒFª?ŒOw?ŒXD?Œa?Œiß?Œr¬?Œ{y?Œ"E?Œ?Œ•ß?Œž¬?Œ§y?Œ°G?Œ¹?ŒÁà?ŒÊ­?ŒÓz?ŒÜF?Œå?Œíà?Œö­?Œÿz?G??à?"¬?+y?4E?=?Eß?N¬?Wx?`E?i?qÞ?zª?ƒx?ŒD?•?Ý?¦©?¯u?¸B?Á?ÉÛ?Ò§?Ût?ä@?í?õØ?þ¥?Žr?Ž>?Ž
?Ž!Ö?Ž*¢?Ž3n?Ž<;?ŽE?ŽMÔ?ŽV ?Ž_l?Žh8?Žq?ŽyÐ?Ž'œ?Ž‹h?Ž"5?Ž?Ž¥Í?Ž®™?Ž·e?ŽÀ1?ŽÈý?ŽÑÈ?ŽÚ•?Žãa?Žì-?Žôù?ŽýÅ?'?\?)? õ?)Á?2?;X?D$?Lð?U¼?^ˆ?gT?p ?xë?·?Šƒ?"N?œ?¤ç?­²?¶~?¿J?È?Ðá?Ù¬?ÚC?äî?ï˜?úC?í?—?A?$ë?/•?:??Dé?O'?Z<?dæ?oŽ?z8?"á?Š?š3?¤Ý?¯†?º.?Ä×?Ï€?Ú)?äÒ?ïz?ú#?'Ë?'s?'?'$Ä?'/k?':?'D»?'Oc?'Z?'d³?'oZ?'z?'"ª?'Q?'™ø?'¤ ?'¯G?'¹î?'Ä•?'Ï<?'Ùã?'äŠ?'ï0?'ù×?'}?'$?'Ë?'$q?'/?'9¾?'Dd?'O
?'Y°?'dV?'nü?'y¢?'"H?'Žî?'™"?'¤9?'®ß?'¹ƒ?'Ä(?'ÎÎ?'Ùs?'ä?'î½?'ùb?"?"¬?"Q?"#ö?".›?"9??"Cä?"Nˆ?"Y-?"cÑ?"nu?"y?"ƒ½?"Ža?"™?"£©?"®L?"¸ð?"Ô?"Î8?"ØÛ?"ã?"î"?"øÆ?"i?"?"¯?"#S?"-ö?"8™?"C:?"MÝ?"X€?"c#?"mÆ?"xh?"ƒ?"­?"˜O?"¢ò?"­"?"¸6?"ÂØ?"Íz?"Ø?"â¾?"í`?"ø?•¤?•
D?•æ?•"ˆ?•-)?•7Ê?•Bl?•M
?•W®?•bO?•lñ?•w'?•'3?•ŒÓ?•—t?•¢?•¬¶?•·V?•Á÷?•Ì—?•×7?•á×?•ìx?•÷?–¸?–X?–ø?–!˜?–,8?–6Ø?–Ax?–L?–V·?–aW?–k÷?–v–?–6?–‹Õ?––t?–¡?–«²?–¶Q?–Àð?–ˏ?–Ö.?–àÍ?–ël?–ö?—©?—H?—ç?— …?—+$?—5Â?—@`?—Jÿ?—U?—`;?—jØ?—uv?—€?—Š²?—•P?—Ÿî?—ªŒ?—µ*?—¿Ç?—Êe?—Õ?—ß ?—ê=?—ôÛ?—ÿx?˜
?˜²?˜O?˜)í?˜4Š?˜?%?˜IÂ?˜T_?˜^ü?˜i™?˜t5?˜~Ò?˜‰o?˜"?˜ž¨?˜©D?˜³à?˜¾}?˜É?˜Óµ?˜ÞQ?˜èí?˜ó‰?˜þ%?™À?™\?™÷?™("?™3/?™=Ê?™Hf?™S?™]?™h8?™rÔ?™}o?™ˆ
?™'¥?™@?™§Ü?™²w?™½?™Ç¬?™ÒG?™Üá?™ç|?™ò?™ü±?šL?šæ?š?š'?š1µ?š<P?šFê?šQ"?š\?šf¸?šqS?š{í?š††?š' ?š›º?š¦T?š°í?š»†?šÆ ?šÐº?šÛS?šåí?šð†?šû ?›¹?›R?›ë?›%…?›0?›:·?›EP?›Oé?›Z'?›e?›o³?›zL?›"å?›}?›š?›¤®?›¯F?›¹ß?›Äw?›Ï?›Ù¨?›ä@?›îØ?›ùq?œ	?œ¡?œ9?œ#Ñ?œ.i?œ9?œC™?œN0?œXÈ?œc_?œm÷?œxŽ?œƒ&?œ½?œ˜U?œ¢ì?œ­ƒ?œ¸?œÂ²?œÍI?œ×á?œâx?œí?œ÷¦?=?Ô?k?"?,˜?7/?AÅ?L\?Vò?a‰?l?v¶?L?‹ã?–y?¡?«¦?¶<?ÀÒ?Ëh?Õþ?à"?ë*?õÀ?žV?ž
ì?ž'?ž ?ž*­?ž5B?ž?Ø?žJn?žU?ž_™?žj.?žtÄ?žY?ž‰î?ž""?žŸ?ž©®?ž´C?ž¾Ù?žÉn?žÔ?žÞ˜?žé-?žóÂ?žþV?Ÿë?Ÿ?Ÿ?Ÿ(©?Ÿ3>?Ÿ=Ò?ŸHg?ŸRû?Ÿ]?Ÿh$?Ÿr¹?Ÿ}M?Ÿ‡â?Ÿ'v?Ÿ
?Ÿ§Ÿ?Ÿ²3?Ÿ¼Ç?ŸÇ[?ŸÑï?ŸÜ'?Ÿç?Ÿñª?Ÿü>? Ò? f? ú? &Ž? 1!? ;µ? FI? PÜ? [p? f? p—? {*? …¾? Q? šå? ¥x? °? ºž? Å1? ÏÄ? ÚW? äê? ï}? ú?¡£?¡6?¡É?¡$\?¡.ï?¡9'?¡D?¡N§?¡Y:?¡cÍ?¡n_?¡xò?¡ƒ"?¡Ž?¡˜¨?¡£;?¡­Í?¡¸`?¡Âò?¡Í"?¡Ø?¡â©?¡í;?¡÷Í?¢_?¢ò?¢"?¢"?¢,¨?¢7:?¢AÌ?¢L]?¢Vï?¢a?¢l?¢v¥?¢6?¢‹Ç?¢–Y?¢ ë?¢«|?¢¶?¢ÀŸ?¢Ë1?¢ÕÂ?¢àT?¢êå?¢õw?£?£
™?£*?£¼?£*M?£4Þ?£?o?£J?£T'?£_#?£i³?£tD?£~Õ?£‰f?£"÷?£ž‡?£©?£³©?£¾:?£ÈË?£Ó[?£Ýì?£è}?£ó
?£ýž?¤/?¤¿?¤P?¤'à?¤2q?¤=?¤G'?¤R!?¤\±?¤gB?¤qÒ?¤|b?¤†ò?¤'ƒ?¤œ?¤¦£?¤±3?¤»Ã?¤ÆS?¤Ðã?¤Ûs?¤æ?¤ð"?¤û#?¥³?¥C?¥Ó?¥%c?¥/ñ?¥:?¥E?¥O¡?¥Z0?¥dÀ?¥oP?¥yß?¥"o?¥Žÿ?¥™Ž?¥¤?¥®­?¥¹=?¥ÃÌ?¥Î[?¥Øë?¥ãz?¥î	?¥ø™?¦(?¦
·?¦G?¦"Õ?¦-d?¦7ó?¦B'?¦M?¦W¡?¦b0?¦l¿?¦wN?¦Ý?¦Œl?¦–û?¦¡Š?¦¬?¦¶§?¦Á6?¦ËÅ?¦ÖT?¦àã?¦ëq?¦ö?§?§?§«?§ :?§*É?§5W?§?æ?§Jt?§U?§_'?§j ?§t®?§=?§‰Ë?§"Z?§žè?§©w?§´?§¾"?§É"?§Ó°?§Þ>?§èÌ?§óZ?§ýè?¨v?¨?¨'?¨(!?¨2¯?¨==?¨GË?¨RY?¨\ç?¨gu?¨r?¨|'?¨‡?¨'­?¨œ;?¨¦É?¨±W?¨»ä?¨Ær?¨Ñ?¨ÛŽ?¨æ?¨ð©?¨û6?©Ä?©R?©à?©%m?©/û?©:‰?©E?©O¤?©Z1?©d¿?©oM?©yÚ?©"h?©Žõ?©™ƒ?©¤?©®ž?©¹+?©Ã¹?©ÎE?©ØÓ?©ã`?©íí?©ø{?ª?ª
•?ª#?ª"°?ª-=?ª7Ë?ªBX?ªLå?ªWr?ªb?ªl?ªw?ª§?ªŒ4?ª–Â?ª¡O?ª«Ü?ª¶i?ªÀõ?ªË'?ªÖ?ªàœ?ªë)?ªõ¶?«C?«
Ð?«]?«ê?«*w?«5?«?'?«J?«T«?«_8?«iÅ?«tR?«~ß?«‰l?«"ø?«ž…?«©?«³ž?«¾+?«È¸?«ÓD?«ÝÑ?«è^?«òë?«ýw?¬?¬'?¬?¬'ª?¬27?¬<Ä?¬GP?¬QÝ?¬\j?¬fö?¬qƒ?¬|?¬†œ?¬')?¬›´?¬¦A?¬°Î?¬»Z?¬Åç?¬Ðs?¬Û?¬åŒ?¬ð?¬ú¥?­2?­¿?­K?­$Ø?­/d?­9ð?­D}?­O	?­Y–?­d"?­n¯?­y;?­ƒÈ?­ŽS?­˜ß?­£l?­­ø?­¸…?­Ã?­Í?­Ø*?­â¶?­íC?­÷Ï?®[?®è?®t?®"?®,?®7?®A¥?®L2?®V¾?®aJ?®k×?®vc?®€î?®‹z?®–?® "?®«?®µ¬?®À8?®ÊÄ?®ÕP?®ßÝ?®êi?®ôõ?®ÿ?¯
?¯š?¯&?¯)²?¯4??¯>Ë?¯IW?¯Sã?¯^o?¯hü?¯s‡?¯~?¯ˆŸ?¯",?¯¸?¯¨D?¯²Ð?¯½\?¯Çé?¯Òu?¯Ý?¯ç?¯ò?¯ü¦?°2?°¾?°J?°&Ö?°1c?°;ï?°F{?°Q?°['?°f?°p«?°{7?°…Ã?°O?°šÜ?°¥h?°¯ô?°º€?°Å?°Ï™?°Ú%?°ä±?°ï=?°ùÉ?±V?±â?±n?±#ú?±.†?±9?±CŸ?±N*?±X¶?±cC?±mÏ?±x[?±'ç?±s?±˜?±¢Œ?±­?±·¤?±Â1?±Ì½?±×I?±áÕ?±ìb?±öî?²z?²?²"?²!?²+«?²68?²@Ã?²KO?²UÜ?²`h?²jô?²u?²€
?²Š™?²•&?²Ÿ²?²ª>?²´Ë?²¿W?²Éã?²Ôp?²Þü?²é‰?²ô?²þ¡?³	.?³º?³G?³(Ó?³3^?³=ë?³Hw?³S?³]?³h?³r©?³}6?³‡Â?³'O?³œÛ?³§h?³±ô?³¼?³Ç
?³Ñš?³Ü&?³æ³?³ê%?³÷t?´Ã?´?´`?´,¯?´9þ?´GL?´Tš?´aé?´o6?´|…?´‰Ó?´— ?´¤o?´±½?´¿
?´ÌX?´Ù¥?´æò?´ô@?µŽ?µÚ?µ(?µ)u?µ6Á?µD?µQ\?µ^©?µkõ?µyB?µ†?µ"Ú?µ¡'?µ®t?µ»¿?µÉ?µÖX?µã£?µðï?µþ<?¶‡?¶Ó?¶&?¶3i?¶@µ?¶N?¶[M?¶h—?¶uã?¶ƒ.?¶x?¶Ä?¶«?¶¸Y?¶Å¤?¶Òï?¶à9?¶íƒ?¶úÎ?·?·b?·"­?·/÷?·=A?·J‹?·WÕ?·e?·rh?·²?·Œû?·šE?·§?·´×?·Â!?·Ïj?·Ü³?·éü?·÷F?¸Ž?¸×?¸ ?¸,i?¸9±?¸Fú?¸TC?¸aŠ?¸nÓ?¸|?¸‰c?¸–¬?¸£ô?¸±;?¸¾"?¸ËÌ?¸Ù?¸æ[?¸ó£?¹ë?¹1?¹y?¹(Á?¹6?¹CO?¹P–?¹]Ý?¹k$?¹xk?¹…±?¹'ù?¹ @?¹­†?¹ºÌ?¹È?¹ÕY?¹â ?¹ïæ?¹ý-?º
r?º¹?º$ÿ?º2D?º?‹?ºLÑ?ºZ?ºg\?ºt¢?ºç?º,?ºœr?º©·?º¶ü?ºÄB?ºÑ‡?ºÞÌ?ºì?ºùV?»š?»à?»!%?».i?»;­?»Hò?»V6?»c{?»p¿?»~?»‹H?»˜Œ?»¥Ð?»³?»ÀX?»Íœ?»Úß?»è#?»õg?¼ª?¼î?¼2?¼*u?¼7¸?¼Dü?¼R>?¼_'?¼lÅ?¼z	?¼‡K?¼"Ž?¼¡Ñ?¼¯?¼¼V?¼É™?¼ÖÛ?¼ä?¼ña?¼þ£?½å?½(?½&j?½3¬?½@î?½N1?½[r?½h´?½uö?½ƒ7?½y?½»?½ªü?½¸>?½Å€?½ÒÀ?½à?½íD?½ú…?¾Æ?¾?¾"H?¾/‰?¾<Ê?¾J?¾WK?¾dŒ?¾qÍ?¾
?¾ŒN?¾™?¾¦Î?¾´?¾ÁP?¾Î?¾ÛÐ?¾é?¾öQ?¿?¿Ð?¿?¿+O?¿8?¿EÐ?¿S?¿`N?¿mŽ?¿zÎ?¿ˆ
?¿•L?¿¢Œ?¿¯Ë?¿½
?¿ÊI?¿×ˆ?¿äÇ?¿ò?¿ÿE?À"?ÀÃ?À'?À4@?ÀA?ÀN¾?À[û?Ài:?Àvy?Àƒ¶?Àõ?Àž4?À«q?À¸¯?ÀÅî?ÀÓ+?Àài?Àí§?Àúæ?Á#?Áa?Á"Ÿ?Á/Ü?Á=?ÁJW?ÁW"?ÁdÒ?Ár?ÁL?ÁŒ‰?Á™Ç?Á§?Á´A?ÁÁ~?Áλ?ÁÛ÷?Áé4?Áöq?®?Âê?Â'?Â+c?Â8 ?ÂEÝ?ÂS?Â`U?Âm'?ÂzÎ?ˆ
?•F?¢ƒ?¯¾?¼ú?ÂÊ7?Â×r?Âä®?Âñê?Âÿ%?Ãa?Ý?Ã&Ù?Ã4?ÃAO?ÃN‹?Ã[Æ?Ãi?Ãv=?Ãw?г?Ýî?ë)?ød?Ãş?ÃÒÚ?Ãà?ÃíP?Ãú‹?ÄÅ?Ä?Ä";?Ä/t?Ä<¯?ÄIê?ÄW$?Äd^?Äq™?Ä~Ô?Č
?ęG?Ħ'?ij»?ÄÀö?ÄÎ0?ÄÛi?Äè£?ÄõÝ?Å?ÅP?ÅŠ?Å*Ã?Å7ý?ÅE7?ÅRq?Å_ª?Ålã?Åz?ŇV?Ŕ?Å¡É?ů?ż:?ÅÉt?ÅÖ¬?Åãå?Åñ?ÅþX?Ɛ?ÆÉ?Æ&?Æ3:?Æ@s?ÆM¬?ÆZä?Æh?ÆuU?Ƃ?ƏÆ?Ɯþ?ƪ7?Æ·o?Æħ?ÆÑà?Æß?ÆìO?Æùˆ?Ç¿?Ç÷?Ç!/?Ç.f?Ç;Ÿ?ÇH×?ÇV?ÇcF?Çp}?Ç}µ?NJì?ǘ$?Ç¥\?Dz'?Ç¿Ê?ÇÍ?ÇÚ9?Ççp?Çô§?Èß?È?ÈM?È)"?È6º?ÈCñ?ÈQ)?È^_?Èk–?ÈxÍ?Ȇ?ȓ:?È q?È­¨?ȺÞ?ÈÈ?ÈÕK?Èâ?Èï¸?Èüî?É
$?É[?É$'?É1È?É>ý?ÉL4?ÉYj?ÉfŸ?ÉsÖ?Ɂ?ɎA?ɛw?ɨ­?ɵã?ÉÃ?ÉÐO?É݅?Éêº?É÷ð?Ê%?ÊZ?ʐ?Ê,Æ?Ê9û?ÊG0?ÊTf?Êaš?ÊnÐ?Ê|?ʉ;?ʖo?Ê£¥?Ê°Ú?ʾ?ÊËD?ÊØy?Êå­?Êòã?Ë?Ë
L?ˁ?Ë'¶?Ë4ë?ËB?ËOT?Ë\‰?Ëi½?Ëvò?˄&?ˑZ?˞?Ë«Ä?˸ø?ËÆ,?ËÓ`?Ëà•?ËíÉ?Ëúý?Ì1?Ìe?Ì"™?Ì/Î?Ì=?ÌJ5?ÌWi?Ìdž?ÌqÑ?Ì?̌9?̙l?̦ ?̳Ô?ÌÁ?ÌÎ;?ÌÛo?Ìè¢?ÌõÖ?Í	?Í=?Íp?Í*¤?Í7×?ÍE
?ÍR>?Í_q?Íl¤?Íy×?͇?͔>?Í¡q?Í®¤?Í»×?ÍÉ
?ÍÖ=?Íãp?Íð¢?ÍýÖ?Î	?Î;?Î%n?Î2¡?Î?Ô?ÎM?ÎZ9?Îgl?Îtž?΁Ñ?Ώ?Μ6?Ωh?ζ›?ÎÃÍ?ÎÑ?ÎÞ2?Îëe?Îø—?ÏÉ?Ïü?Ï -?Ï-`?Ï:'?ÏGÄ?ÏTö?Ïb)?Ïo[?Ï|Œ?ω¿?ϖñ?Ϥ"?ϱT?Ͼ‡?Ï˸?ÏØê?Ïæ?ÏóM?Ð?Ð
±?Ðã?Ð(?Ð5F?ÐBx?ÐO©?Ð\Û?Ðj
?Ðw>?Єo?Б¡?ОÓ?Ь?й5?ÐÆg?ÐӘ?ÐàÉ?Ðíû?Ðû+?Ñ]?ÑŽ?Ñ"¿?Ñ/ð?Ñ="?ÑJS?ÑW"?Ñdµ?Ñqæ?Ñ?ьH?љy?Ѧ©?ѳÛ?ÑÁ?ÑÎ=?ÑÛm?Ñèž?ÑõÏ?Ò?Ò1?Òb?Ò*'?Ò7Ã?ÒDô?ÒR$?Ò_T?Òl…?Òy¶?҆æ?Ҕ?Ò¡H?Ò®x?Ò»¨?ÒÈÙ?ÒÖ	?Òã9?Òðj?Òý›?Ó
Ê?Óû?Ó%,?Ó2[?Ó?Œ?ÓL¼?ÓYì?Óg?ÓtM?Ӂ|?ӎ­?ӛÝ?Ó©
?Ó¶=?ÓÃm?ÓН?ÓÝÍ?Óêý?Óø-?Ô]?ԍ?Ô½?Ô,í?Ô:?ÔGM?ÔT}?Ôa¬?ÔnÜ?Ô|?ԉ;?Ԗk?Ô£›?Ô°Ê?Ô½ú?ÔË*?ÔØZ?Ôå‰?Ôò¹?Ôÿé?Õ
?ÕG?Õ'w?Õ4¦?ÕAÖ?ÕO?Õ\5?Õid?Õv"?ՃÄ?Րò?՞"?Õ«R?Õ¸€?ÕÅ°?ÕÒà?Õà?Õí>?Õúm?֝?ÖÌ?Ö!û?Ö/+?Ö<Y?ÖI‰?ÖV¸?Öcç?Öq?Ö~E?֋u?֘£?Ö¥Ó?Ö³?ÖÀ0?ÖÍ`?Öڏ?Öç½?Öôí?×?×K?×y?×)©?×6Ø?×D?×Q5?×^d?×k"?×xÂ?ׅñ?ד?× N?×­}?׺¬?×ÇÛ?×Õ
?×â9?×ïg?×ü–?Ø	Å?Øó?Ø$"?Ø1Q?Ø>€?ØK®?ØXÝ?Øf?Øs:?؀i?؍—?ؚÅ?اô?ص#?ØÂR?Øπ?Øܯ?ØéÞ?Ø÷?Ù:?Ùi?Ù—?Ù+Æ?Ù8ô?ÙF"?ÙSQ?Ù`€?Ùm®?ÙzÜ?و?ٕ:?Ù¢g?Ù¯–?Ù¼Å?ÙÉò?Ù×!?ÙäP?Ùñ~?Ùþ¬?ÚÛ?Ú	?Ú&7?Ú3f?Ú@"?ÚMÂ?ÚZð?Úh?ÚuM?ڂ{?ڏª?ڜØ?Úª?Ú·4?ÚÄc?Úѐ?ÚÞ¿?Úëí?Úù?ÛJ?Ûx?Û §?Û-Ô?Û;?ÛH1?ÛU^?Ûb?Ûo»?Û|é?ۊ?ۗF?Û¤t?Û±¢?Û¾Ð?ÛËþ?ÛÙ,?ÛæZ?Ûó‰?ܶ?Ü
å?Ü?Ü(@?Ü5o?ÜB?ÜOÌ?Ü\ù?Üj'?ÜwV?܄ƒ?ܑ±?ܞà?ܬ
?ܹ;?ÜÆj?ÜӘ?ÜàÆ?Üíô?Üû"?ÝP?Ý~?Ý"¬?Ý/Ú?Ý=?ÝJ6?ÝWe?Ýd'?ÝqÀ?Ý~ï?݌?ݙJ?ݦy?ݳ¦?ÝÀÔ?ÝÎ?ÝÛ0?Ýè^?Ýõ?Þ»?Þè?Þ?Þ*E?Þ7r?ÞD ?ÞQÏ?Þ^ü?Þl*?ÞyY?ކ‡?ޓ´?Þ ã?Þ®?Þ»>?ÞÈm?Þ՛?ÞâÈ?Þï÷?Þý%?ß
S?߁?ß$¯?ß1Ý?ß??ßL9?ßYg?ßf•?ßsÃ?߀ñ?ߎ?ߛM?ߨ{?ßµª?ßÂ×?ßÐ?ßÝ4?ßêa?ß÷?à¾?àë?à?à,H?à9w?àF¤?àSÒ?àa?àn.?à{]?àˆ‹?à•¸?à¢ç?à°?à½D?àÊq?à× ?àäÎ?àñü?àÿ*?áX?á†?á&´?á3ã?áA?áN??á[m?áhœ?áuÉ?á'ø?á&?áT?᪃?á·±?áÄß?áÒ
?áß<?áìj?áù˜?âÇ?âõ?â!#?â.Q?â;€?âH®?âUÜ?âc?âp:?â}g?⊖?â—Å?â¤ò?â²!?â¿P?âÌ}?âÙ¬?âæÛ?âô?ã7?ãf?ã•?ã(Ã?ã5ñ?ãC ?ãPN?ã]}?ãj¬?ãwÙ?ã…?ã'7?ãŸf?㬔?ã¹Ã?ãÆò?ãÔ?ãáN?ãî}?ãû«?äÚ?ä	?ä#8?ä0f?ä=•?äJÄ?äWò?äe!?ärP?ä~?䌭?ä™Ü?ä§
?ä´:?äÁi?äΘ?äÛÆ?äèõ?äö$?åR?å'?å±?å*ß?å8?åE=?åRm?å_›?ålÊ?åyú?å‡(?å"W?塇?宵?å»ä?åÉ?åÖB?åãq?åð¡?åýÐ?æ
ÿ?æ.?æ%^?æ2Œ?æ?¼?æLë?æZ?ægI?æty?恩?æŽ×?æœ?æ©6?æ¶e?æÕ?æÐÄ?æÝó?æë#?æøS?ç'?ç±?çá?ç-?ç:@?çGo?çTŸ?çaÎ?çnþ?ç|.?ç‰]?疍?磽?ç°í?ç¾?çËL?çØ|?çå«?çòÛ?è?è
:?èj?è'š?ïú0?ðï?ð¯?ð/o?ðA.?ðRí?ðd¬?ðvl?ðˆ*?ð™é?ð«§?ð½g?ðÏ%?ðàã?ðò¡?ñ`?ñ?ñ'Û?ñ9™?ñKW?ñ]?ñnÑ?ñ€Ž?ñ'L?ñ¤	?ñµÆ?ñǂ?ñÙ@?ñêü?ñü¸?òt?ò 0?ò1í?òC©?òUd?òg ?òxÜ?òŠ˜?òœS?ò®?ò¿Ê?òх?òã??òôú?óµ?óp?ó**?ó;ä?óMŸ?ó_Y?óq?ó'Ì?ó"‡?ó¦@?ó·ú?óɳ?óÛm?óí&?óþß?ô˜?ô"Q?ô4
?ôEÂ?ôW{?ôi4?ôzì?ôŒ¤?ôž\?ô°?ôÁÌ?ôӄ?ôå;?ôöó?õ«?õb?õ,?õ=Ñ?õOˆ?õa>?õrõ?õ"¬?õ–c?õ¨?õ¹Ï?õˆ?õÝ<?õîò?ö§?ö^?ö$?ö5É?öG~?öY4?öjé?ö|ž?öŽS?ö 	?ö±¾?öÃr?öÕ&?öæÜ?öø?÷
D?÷ø?÷-­?÷?a?÷Q?÷bÈ?÷t}?÷†0?÷—ã?÷©–?÷»K?÷Ìý?÷Þ°?÷ðc?ø?øÉ?ø%|?ø7.?øHá?øZ"?ølF?ø}ø?øª?ø¡\?ø³?øÄ¿?øÖr?øè#?øùÔ?ù…?ù8?ù.è?ù@™?ùRJ?ùcü?ùu¬?ù‡]?ù™
?ùª¾?ù¼n?ùÎ?ùßÎ?ùñ?ú/?úß?ú&Ž?ú8??úIî?ú[?úmL?ú~ý?ú¬?ú¢Z?ú´	?úŹ?ú×g?úé?úúÄ?ût?û"?û/Ð?ûA~?ûS-?ûdÛ?ûv‰?ûˆ6?û™å?û«'?û½@?ûÎí?ûà›?ûòH?üõ?ü¢?ü'P?ü8ü?üJ©?ü\W?ün?ü¯?ü'\?ü£	?ü´µ?üÆa?üØ
?üé¹?üûe?ý
?ý¼?ý0i?ýB?ýS¿?ýej?ýw?ýˆÁ?ýšl?ý¬?ý½Ã?ýÏm?ýá?ýòÂ?þn?þ?þ'Â?þ9l?þK?þ\Á?þnk?þ€?þ'¿?þ£i?þµ?þƼ?þØf?þê?þû¹?ÿ
b?ÿ?ÿ0´?ÿB]?ÿT?ÿe°?ÿwX?ÿ‰?ÿš©?ÿ¬R?ÿ½ú?ÿÏ¢?ÿáK?ÿòó@M@"@ö@Ê@%@.q@7E@@@Hí@QÁ@Z"@ch@l;@u@}â@†µ@‰@˜]@¡0@ª@²Ö@»©@Ä|@ÍO@Ö#@Þö@çÉ@ðœ@ùo@A@@ç@º@%@._@72@@@H×@Q©@Z|@cO@l!@tó@}Æ@†˜@j@˜<@¡@©á@²³@»…@ÄW@Í)@Õû@ÞÌ@çŸ@ðq@ùC@@
æ@·@‰@%Z@.-@6þ@?Ð@H¡@Qr@ZD@c@kæ@t¸@}‰@†Z@+@—ü@ Í@©ž@²o@»A@Ä@Ìã@Õ´@ބ@çU@ð&@øö@È@
˜@i@9@%
@-Ú@6«@?|@HL@Q@Yí@b½@k@t]@}.@…ÿ@ŽÏ@—Ÿ@ o@©?@²@ºÞ@î@Ì@ÕO@Þ@æî@ï¾@øŽ@]@
-@þ@Í@$@-l@6;@?@GÚ@Pª@Yz@bI@k@sè@|·@…†@ŽU@—%@Ÿô@¨Ã@±'@ºa@Ã0@Ëÿ@ÔÎ@ݞ@æl@ï;@ø
@Ù@	§@v@F@$@,ã@5±@>€@GN@P@Xë@aº@j‰@sW@|%@"ô@Â@–@Ÿ^@¨.@°ü@¹Ê@˜@Ëf@Ô4@Ý@åÐ@îŸ@÷m@;@	@Ö@¤@#r@,A@5@=Ü@Fª@Ow@XE@a@ià@r®@{|@"I@@•ä@ž²@§@°L@¹@Áè@ʵ@Ӄ@ÜP@å@íê@ö¸@ÿ…@R@@ì@"¹@+†@4S@=!@Eî@N»@Wˆ@`U@i"@qî@z»@ƒ‰@ŒV@•"@ï@¦¼@¯ˆ@¸U@Á"@Éï@Ò»@ۈ@äT@í!@õí@þº@‡@S@ @!ì@*¸@3…@<Q@E@Mê@V·@_ƒ@hO@q@yç@'³@‹€@"L@@¥ä@®°@·|@ÀH@É@Ñá@Ú­@ãx@ìD@õ@ýÜ@	¨@	s@	@@	!@	)×@	2£@	;o@	D:@	M@	UÒ@	^ž@	gi@	p5@	y@	Ì@	Š—@	"c@	œ/@	¤û@	­Æ@	¶'@	¿]@	È(@	Ðó@	Ù¿@	â‹@	ëV@	ô!@	üí@
¸@
ƒ@
N@
 @
(å@
1°@
:{@
CG@
L@
TÝ@
]¨@
ft@
o?@
x
@
€Õ@
‰Ÿ@
'j@
›5@
¤@
¬Ì@
µ—@
¾b@
Ç,@
Ï÷@
ØÂ@
á@
êX@
ó#@
ûî@¹@
ƒ@N@@'ã@0¯@9y@BD@K@SÙ@\¤@en@n:@w@Ï@ˆ™@'d@š.@¢ø@«Ã@´Ž@½Y@Æ#@Îí@׸@à'@éL@ò@úâ@¬@v@A@@&Õ@/Ÿ@8k@A5@Iÿ@RÉ@["@d]@m'@uò@~½@‡‡@Q@™@¡å@ª¯@³y@¼D@Å@ÍØ@Ö¢@ßl@è6@ñ@ùÊ@
"@
^@
(@
ò@
%¼@
.†@
7P@
@@
Hä@
Q®@
Zx@
cB@
l@
tÕ@
}Ÿ@
†j@
4@
—ý@
 Ç@
©'@
²Z@
»$@
Ãî@
̹@
Ղ@
ÞL@
ç@
ïß@
ø©@r@
<@@Ð@$š@-c@6-@>ö@GÀ@P‹@YT@b@jç@s±@|z@…D@Ž
@–Ø@Ÿ¡@¨k@±4@¹þ@ÂÇ@ː@Ô[@Ý$@åî@î·@÷@J@	@Ý@§@#p@,:@5@=Í@F–@O_@X)@`ó@i¼@r†@{O@"@Œá@•«@žu@§>@°@¸Ñ@Áš@Êd@Ó-@Ûö@äÀ@íŠ@öS@ÿ@å@¯@x@"B@+@3Ô@<ž@Eg@N0@Vù@_Ã@h@qV@z@'è@‹²@"{@D@¦@®×@· @Àj@É3@Ñü@ÚÅ@ãŽ@ìX@õ"@ýë@´@}@F@!@)Ù@2£@;l@D5@Lþ@UÇ@^@gZ@p$@xí@¶@Š@"H@œ@¤Û@­¤@¶n@¿7@È@ÐÉ@ٓ@â\@ë%@óï@ü¸@@J@@Ý@(¦@1o@:9@C@KË@T•@]^@f'@nð@w¹@€ƒ@‰M@'@šß@£¨@¬q@µ:@¾@ÆÎ@ϗ@Ø`@á)@éó@ò¼@û…@O@
@â@«@'t@0=@9@AÑ@Jš@Sc@\,@dö@m¿@vˆ@Q@ˆ@å@™®@¢w@«A@´
@¼Ó@ŝ@Îg@×0@ßù@èÃ@ñŒ@úU@@é@²@|@&E@/@7Ø@@¡@Ij@R5@Zþ@cÈ@l'@uZ@~$@†í@¸@˜@¡K@ª@²Ý@»§@Äp@Í:@Ö@ÞÎ@ç—@ða@ù*@ô@
½@ˆ@Q@%@-ä@6®@?x@HA@Q@YÕ@bŸ@ki@t2@|ü@…Å@Ž@—Y@ #@¨í@±·@º@ÃJ@Ì@ÔÞ@ݨ@ær@ï<@ø@Ï@	™@c@-@#ø@,Á@5‹@>U@G@Oé@X³@a~@jH@s@{Û@"¥@o@–9@Ÿ@§Î@°˜@¹b@Â,@Êö@ÓÀ@܊@åT@î@öê@ÿ´@~@H@@"Ü@+§@4r@=<@F@NÐ@Wš@`e@i/@qú@zÄ@ƒ@ŒY@•#@î@¦¸@¯'@¸N@Á@Éã@Ò­@Ûw@äB@í@õØ@þ¢@m@7@@!Ì@*—@3b@<-@Dø@MÃ@V@_X@h"@pí@y¹@'"@‹N@"@œä@¥¯@®z@·D@À@ÈÛ@Ѧ@Úq@ã<@ì@ôÒ@ý@i@4@ÿ@ Ê@)•@2`@;+@C÷@LÂ@U@^X@g#@oï@xº@…@ŠQ@"@›è@¤³@­@¶J@¿@Çá@Э@Ùx@âD@ë@óÛ@ü¦@r@>@
@Õ@(¡@1m@:8@C@KÐ@Tœ@]h@f4@nÿ@wË@€—@‰c@'0@šü@£Ç@¬"@µ_@¾+@Æ÷@ÏÃ(TØy(N	½(S (Lm`(P¿Û(Z)(a'n(^üd(b:(^ïž(_NJ(_LŠ(_؍(_ðë(]Ì(d~(aÒ(`«0(c4(aˎ(^æ(bßa(db¸(fëÁ(e§â(b!(c«"(l¢u(jF(h"(j[û(j¦¢(p˜&(c©˜(gÔì(m¯(q~µ(w›(v'(x¨è(xod(x(pü#(wÄ>({ú,(w1(oó­(n°E(xh(|Ùü(x38(|™µ(v6U(s6(låý(hšr(xú	(lŒÐ(q|a(zUr(jƒü(uö§(aK(1¸(,NÁ(Pæ!(h4ü(JêÍ("Ó>(O(;z(Wó»(kÿN(aÆ	(doú(nR(l¬'(kg(cÂl(i÷é(gŠw(rI(t9˜(r!°(vÓ(u)h(slÛ(xw9(y4(v$Ë(~
€(t)(sa(sX­(j`(gbä(sœÆ(s.({6å(ug(q:Ë(nÒ{(p'(z¾ë(o•7(lT(l<j(j/ü(i÷q(d‡(cyß(fw@(nÚ(gž¦(b®(aã²(b—»(g/–(`Î(fìW(h‹¾(mŸ\(i—é(o8ª(qÿ×(\â$(_Æu(p»*(k(aªr(kù(h"Á(gÍø(e
â(e¨v(``(ge(`ƒ"(g+	(kåB(kå¦(eßy(c‹ƒ(pä½(qp"(dS(`‹(VóH(_Kæ(RÕÖ(PØ"(P-A(QO(\ɘ(c%Š(aÙ(\ý(e;'(kÕ¤(j_+(lá¿(`5â(`Dæ(e‹¨(`š³(`8ó(\(`‰æ(^3"(]#Ð(f¢Ö(E#
(4"O(Gb÷(V{(Kš(C3Ô(K´y(FNs(=™ä(-Öê(2õD(4[–(;zê(6ìL(4m¢(0õ(5‡(1Km(2–²(:Ҍ(8Ç(84¾(;ŽÒ(@ (@(@Pó(B((7É(*
p(9+g(:s(8	‡(3j€(6."(9~…(.ÉR(*fá(0"Õ(3}j(8ÕÂ(;Ü(=¹(>÷s(>¯(>¼Ø(A N(8Ep()d‡(3&Å(EÓ(@ºå(LÛÔ(RÖú(MJj(Gî(BÙ¹(E[{(Gf"(JJ?(H3à(Cg­(E´ò(H 0(OR(C(FéÉ(E–<(L=È(IÛ¢(IÐ(P6Ä(K¥(Uf}(Q Þ(V$?(YL(TŠü(Q¶M(S3r(Q•N(W
(U;H(Y^*(Tͬ(X›(SȀ(X¼×(Yþ@([‰ÿ(Y:ƒ(_+(Xòà(Wúë(T!´(SMÉ(Q×(YŽ½(W¸–(CÝ(C78(M" (Z	(\¯°(] n(\(ñ(Y]i(]Ëv(^¾ð(\™Å(a"(WÑ(JՇ(PÕp(T7x(U)=(T¦ê(X¹#(_
Ê(\Já(Ysa(VF1(^t¶(Z…å(WL¤(\ÉÒ([Ý:(et¸(k>@(c^V(c³M(f'(a€ÿ(^ì(g¹å(m¢(nœí(cˆ?(l(p×°(kĒ(mڒ(w½](sÞø(lm(i†¾(n½,(uö\(~é(qâ—(q›U(qàf(vø@(y<	(uÖÆ(y.G(uqò(~{"({ÕS({ ¸(n';(jx(gb(r0(}·(~8œ(€Wæ('ç(Á®(l/(jY­(zíY(~åI(~¶·(ƒ`S(É3(
ú(ƒ/(Åì(Lô(w•Ñ(xõ(…v¶(ƒ‡±(€Øƒ(\Gà(QÝL(fkâ(fî"(\Ôi(V*(N!Û(U'´(]Fè(gâÂ(`g¶(^Þv(d(h}"(j‹(aä­(aáú(g€‰(m_)(tðê(u#	(siq(qZ5(j*ã(qßl(qç¨(w61(o«n(nØR(owS(q®l(q`Å(yÒ(vòÓ(e¬Z(f˜–(jÛ5(rõ(n¼(qaî(j[ø(jý‹(nد(s \(u=D(rÜ(oç(v&±(r¹j(u8‡(væ(vŠB(uA–(w_í(~¯®(y]D(xz](vÆ](yþÐ(v{P(nC5(rÆ(z6(€¨Á(|[F(yˆ8(|±(|AÕ(w._(vûN(|"(v$¥(z w(q´(wü(€Þ(W(^¸(€ñë( s(«
(ƒÈ–(€IÝ("³î("¼ß(²†(î(€P/(ƒ"(ƒ¬é(|h('°ƒ(". (&?(…Ĺ(†
Æ(Š'(‡FT(ƒþ½(nF(€©d(†¿
(†—#(ƒ'=(Š|ú(ˆÄã(‰Q("½Q(…äZ(†£ (‡?j(†Ê¬("®—("Á("[ß(‡éM(‰¥'(‹Œ(ˆU†(Š±-(ˆƒE(…e(ˆò(‡@g(‰x(Š2µ("©o(†ú((Çú(ŠK(Žà(Š"M(ˆÈþ(‰Í¸(Š(w(Šì(‰½¹(‡ð¤(ˆ¬D(‰8%(‰XÃ(‰Ïb(*"(Œ>Í(qX(Œn0(À±(‹¶:(ŒÓ|(‹ŸÝ(ˆåÛ(†mB(…¯á(‡×Ú(ˆ'w(ˆú'(ƒøÅ("À¤(…'ò("ˆ(†&x(ƒ'(p­(¦n(Øÿ(­Õ(†ü("H+("´`('[('õ¯(ˆZ(‰ÂÏ(Šz(‡‹W(ˆQ‹(Šqd(‰©D(ƒþ+(†ÕI('W©(€ Q(ƒ»('Ø("¤('´ó('ùÝ(>R(ñ(…ƒ(~<
(|%({q
(x"Ö(P(½/(…üÊ('ÿN(" !(ÑB(~Æ(~uU(ƒ7Ö(€û((ƒ™°(n†(…('Æ%(x*x("^ø(‡Ó('*(g(‰è(Ì-(ƒ@š(‡èÎ(… £(…SØ(.z('}(¹Š(ƒõÈ(†1‰("ïŽ('üK(…R("@y(†ù÷(˜è(ƒBA('o(ƒb(†4ñ(…ŸÞ(‡;˜(…f(–Í(…D(†*O(‡÷B(…zB(†¥r(†%a(‡÷¨(ƒŠ,('^s(ƒA(€ÿh(P (‡60(ˆEU('&·("D/(‡&S(ƒ(…©•(ˆ"Å(Š9©(‹¹(ˆ\/(‡¬3(‰—(‰Ä,(Š(…E(‹eê(Š¦(‰K~(‰Oý(‰¡ž(‰W(ŠW(‰*j(‰!|(‰Š(‡t(ˆ}¨(‰²[(Š¡ó(†eÀ(ˆüÕ(‹Ï'(‹>(Š7õ(" ¸(…ØJ(‰I(‡x'(‰5'(Šæ(Œ(‹/(‹è(‹~F(‰@(Š(§(ŠÉZ(Œ
(‹©S(‰y(…:u(‡~«(ˆM-(ƒUH('÷)(ˆ%e(9(‹ k(‹æE(ŠÕ9(Œ*j(‹‡$(ŽÜ?(‹5·(Œ«Ä(ŸW(ŠÂò(®—(uz¹(
(†5í(†Sw(†Nl(Š!(ˆœÀ(‰Ÿé(‰º¿(‹dŒ(‹Kö(†Š(‡Xà('Yå(x¶º(†º>(‹<É(ˆ±š(…Ñ(…¾U(ŠD('b(Ž£(ŠvH(ƒ›Ó(|º(†7ø(‹0ä(ŒEŠ(ŠS(‰mA(‰' (Š3s(€ê:("U
(‡
ò(ˆª§(Ž--(…|Ú(€Bº("ïð(ˆ8Ç(ŠMž(ˆ$(Šs¯(‹HÎ(Šõ0(‹ŒÄ(‡û(''‡(‹ˆ(‰0=(‰»('ñ({8®("J(‡£'(ŒÖÖ(‹àâ(Œ¸(
ë(Œ¬¤(ŠªÅ(‹ÚÈ(‰U(‡(‹j«(Š"ñ(‹u;(ˆÝÏ(‰8z(†^ï(‡…Û(‡Ü/(ˆ*(ŠLÍ(Š¬ú(Š•(‰(3(Š¹¼(‹j¹(Œ°(ˆnk(‹&4(ŠÜ(ˆá®(Š3õ(‹y(‡–U(‰h(ˆø(‹Û(‹c2(‹G%(ˆÑü(†Ÿ('Qƒ(^(ygà(nm(qÉy(u…V(kˆ(kæu(nÛa(kí(m6§(x[g(|
{(yÇ({€E('qÑ(ƒ/Å('"(…¹Ÿ(…ħ("÷Ô(…G§('kA('ñF(†"~(†+H('ñD({±]({…V(ƒ("¦r(ƒðµ({è½(\Û(Š(€0Y('ƒk("ÅK(‡½û(‡Z2(ƒãO(©(ƒ&e(…(†bX("·D("E"(†õ("UX("§('¥(|((€í¾("lŒ(ˆÁ(†Ð3(€•({–-(xÔ(|Ô>(^('%Ó("o­(‡7²("ž:(…»ë(‰¾(ˆ.Q(‡k†(ˆ(†˜('oã("xÊ(…%_(‰j+(©(n(‹Z(ˆ@ß(‡î
("î('!(†øü(‰(‰ŒN(Š+(Š(ˆ!#(ƒ%¿(ƒ`n(‡qÅ(†°("oÒ(†p(‰*¡(ƒûÂ('éÒ("æ‹("˨(…ÆÏ("Òz("bR(‰ñ(Š·Ì(†XË(…('§Ÿ("ˆ6(‡ni(‡lÞ(‡Ö(…(…Ïp(†xÖ(ˆè±(‡™(…M´("':('('³Î(ƒn(…‡(…Ã(‡rÆ(….Ü(ˆ )(†Æx(Še(‰[1(‡´(…¯T(…k("f(ƒûD(U(}\È(€eO(‡Ûã(†|â("cj("kâ("¬D(á—('=î(ˆâö(‡˜ê(…lœ(…~G(…»¡("âò(…˪(†RÞ(†J0(‡ÍI(ˆG(†(†cT("y7(ƒyÅ(…oÞ(‡éË(‰-q("´('‰à(yÿW(c'š(nc(€zû(¿½("ìa(…ö(‰Åv(Š/(‰{«(Œg(uÔ(‹7j(…¹N(…–('•"(…•"(‹ a(ŠQ™(…Yz('rP(Ù]("Zr(‹š(Š:(Š4Û(ˆ~_(†'p(ˆÃ(Œ§(ˆQ-(…¤û(Ÿä(†*Ä(Š'Ø(Œla(Š%K(Š¶c(Œþ(ŠžX(‹Ý(ŒÀ
(>«(Œ]¶(Šœ(ˆ÷Î(‡N³(…5(…ð(†åM(ˆ_5("ٝ(†Kñ(ˆÚ×(‰Jù(ˆël(‰§x(†Vf('v0(…î•(‰]w(ˆùc(ˆòï(†X0(†w¢(†v@("ä÷(†'/(ˆ-æ(‰Ú§(‹ã((ˆ®(Š+ð(‰—r(‡òp(Šg(‡'(‡^(Š?2(Š†T(†´\(ƒ}ô(‡ó(†€<(†€ÿ(‡jê(‡Ûß(‰,(ŠFæ(‰¡d(†f('q¸(…ZÚ(‡¦(ˆWŒ(ˆºX(ˆì(‡0t("ð·(ƒãÈ("r¸(‰-9(ˆd{(‡ºl(†× (‡P#(ˆ4~(‰tE(‡Gf(ˆb(‰âÙ(‹~(Š(Š'(Š¬3(‰à‹(†Ê>(‡)9(…ø5("°=('éq(…	(…À(‡ÜA(ˆìÄ(‰DÆ(‹Ì(Þ½(Žëš(Œ»Z(‹`™(‰ñ8(‡ž(ˆ¾a(ˆ=E(ˆüB(‰W(ˆOz(‰[L(ˆ–‰(ˆ"(Šˆ•(‰("äE(†¨—(ˆ®u(†ÖŸ(ˆä(‰û(Š€(ˆ¢¯(ˆ¢(ˆ_j(†ú¬(‹(ë(Œ€"(Šs(‰»×(ˆæ(ŠD×(ŠÆ³(‡B(†'S(Š'¿(‡ü&(ˆ×c(ˆG(ˆ	=(†Ö$(ˆ»(ˆ}í(ˆ8Æ(‰O(ˆôT(ŠzÑ(‰7@(Š(‹V(‰"4(‹N(‰†X(ˆ(ˆß,(ˆí>(ƒØÞ(†Ò…(‰(†¹²(†ö(ˆ¸9(‰=|(‰`(‹Ÿ(‹>€(ŠËæ(Š)(‰çð(‰/$(ˆ´Ù(‰´+(‡Óú(‰Öö(‰Ãé(‰8(‰pV(ˆå¶(‡Ì|(‰P(‰Yu(Œ!5(ˆÏ(‡Ç<(‡â¥(‰3(‰M(‰Û/(‰=X(ˆR(‰t (‰w(‹Œ(‰EÊ(ˆÃ(ˆ×Þ(†lè(…Ýd(‡óT(‹É/(ˆòk(ˆþ­(‰*(‰QG(ŠÂa(†("Ê9('Õ"(…—(‰Ý2(†Î(‡æ(‡#¼(‡(‰ë(†Ò'(ˆX(…gM(†Œœ(†(*(ˆ'ù(‡¤ë(‡µø(†ëx(†óQ(…î("Y‡(…^Þ(‰á]("¦'('U("eŽ(…$—("†–(ƒªÑ(ƒªï(€A('}_(~º¨("C>(Òg('_('V¬(F('<3(ƒa('[(…Ô‰(")k(…k(…Ùo(…WQ(…"("ç½(ƒS©('j("(Q(€:(€í‰('&y(ƒÙÎ(¿Ì(€õj(A (…U(…ß}(…=>(ƒÝ‰('Ó("9J("fY("N ('hí(õr("u4(…¸S(á¨(Ñ´(ƒ¡î("­X('Š(Ñƒ(•(VÉ('B
(‡Ô("'©('÷±(ƒ\("#1('œÍ('2(…Š(…D(†¨ø('–8(e…("õ(…Ÿ(zd©(ƒ%(ƒêþ(†ÿ-(…°f(º~(€Pø(þZ(ƒo("†ì(ˆYx({…Ã(zá@({g•(­ñ("©(…Cþ(…÷³(…( ("÷I(…‰(†ýß(†«ú(‡¥$(…
®("»à('Ш("[`(D¼('bé(Ø(ƒë('K…(ƒ¨ë("Ï(…q2('(€£¹(‡i	(ƒq(xº(ƒw¾(ƒÖ(úV(}^('²æ(€Ó(V(~È[(z¥/(r‡(Ké(7˜¥(\ö(w7z(vPv(tƲ(kÃ×(=áu(%ߌ(O£i(pkV({5/(}6(zí(|äZ(€ã((šÆ(¶Ê(y8@(|è(~9ú(}ü'(}'(€†(ü†(ƒ7"(ƒ†J('°2(|((ì7('W"(L(})(Ë('7g(€»('ëÒ('ûd('ß(wý(WX(ù–(6Ê(ä(}!ü(}Ӌ(6(€5-(€Æ(€»
(#¿(€<E(f(€w(Äz(Ù(('¹Ò(7ê(Äé(}Ù[(€,4(  (€"(}ø(€±…(~½á(uÁ (xÆ({Á´(|/Þ(v–v(p¤"({Má(Š(}Ù)(~{Ÿ(~W(€P(€<j(z=B(vI({ÊÙ(‹(€Zª(|©þ(xQ—(Æ(€G(€‰3(~Q"(HÙ(}H|(zÁV(z®q({ØM(h¿ð(RŠ­(fÞ-(wM(~s!(|5ú({û(|š­(|b‡(xuö(}åv(}Wû(€(}Ë({[Ÿ(|˜}(~ k(€¦°(ZÌ(|¥Ã(|9¥(|>(|wZ(xüÎ(yýk(f¥(BR(I½²(j,{(s¡K(tdœ(xw(y0±(vÊN(vâo(y¦Ë(}6«(|ïk(x·Ù(xçw(y›Å(x²@(w`S(i2›(j¨E(tp(s¡Í(y£H({tŸ(wœ´(wy¿(y®»(zY˜(z Œ({Øá(xÈ	(sæ%(xƪ(z/ñ(u(f;_(^tÝ(rùè(uÞû(u£ê(x…T(vgi(uòR(u£u(uðn(wE.(vå_(w¹(s×1(xÎ(u(vƒr(rÂP(tIþ(uɺ(nöß(k¨(r	(rûÕ(rYå(rÉ(s°(húQ(Yi<([˜•(k4l(nq‡(r@…(nþž(jz(pºê(o|(lÅë(nÎÛ(o˜(oõ(pñã(opL(o¯0(oìó(m¾^(mU(s†(s~Š(t.(qÀf(n÷N(pò±(s{(vF‹(u~(t'$(r'_(r,ù(uwº(v>ë(rÉ(r9(nÊ(m"\(qûk(x÷(wž«(qmâ(mÕ(jª<(n‰õ(qõy(oë(r¹
(s7§(oŒê(nÕì(sŸ²(wUj(tc"(u1o(u¶Õ(u1÷(s|`(r,(uq¸(râÿ(tyM(tl®(sì6(qOc(tæâ(uΗ(v{(v¤ê(vtp(u³Î(u<5(s"Ô(t¿´(r,«(pÊ(p4(pÝu(pm%(q;ñ(s^¸(x}–(t‹ÿ(w(s´(t(t%](r8Y(sƒ(q°þ(sX(rk4(t-…(sž{(pý(vÝU(shä(t´û(ra±(s Ô(oGì(p¥-(p'±(sJk(t'y(q£µ(nt(mÈR(n95(n}b(p?•(o7m(me(n/(lô¡(lß}(j–³(mT/(n"l(o'(m±ú(mò(n©ž(o˜y(pˆ(n.Í(o¾A(o$m(kø(jÒà(f}(e'h(i€(iXP(h×3(hµÏ(mu"(k[•(iQ(gÖA(d÷â(g(a÷´(Rý(Qøo(`7G(dÑ(k
ƒ(j}P(mP»(mÏv(le8(mi¥(iô›(m8¶(nè(jZÉ(jpð(hÅ+(i)"(gå–(hÊã(j.z(j{K(iä_(lfˆ(iÇÒ(k:>(f(g-(]å³(G©a(Pƒ(e1(ií5(i´O(kd(kÇÖ(mtf(kJ(k3(pyŠ(nƒT(nbÍ(l5i(k¬é(læ(kÏ(jËÑ(m¤f(nÁ(kåo(k5(i,î(ké~(k=
(j(mxû(nl{(mý¬(lšp(iî(k@ã(l°€(lê(lvë(kvŒ(g™È(g'À(jY(j†"(i¬(luŒ(k((jÖL(j´(k	}(j(joT(gâ3(\6º(e·ß(lòB(lÌé(k~°(hjò(h±9(l'(m7(kmv(k¹(k(nr·(kK(i"Ñ(k¸(iÖo(i¿ó(f|û(eæq(d±¤(iì(l"@(i1y(ikè(kU(kA–(kSÐ(l
(m.‰(iÕ(i²H(i à(f5Ü(h³ð(jsI(j½¬(gð0(jR(j<è(k 1(fÈø(cáj(aË"(aÝ=(_È((fQG(b)(eŽ (gýË(hЖ(gÆä(d~"(j.j(hOw(f†(fÂm(fxV(hÏ?(gï(hÐ>(dŒÎ(c¶(eÉu(g‰¥(ij˜(iàé(iv%(]ö(^ãó(eaé(cTù(aŽÙ(g>J(eã(eY(d¤7(eNY(fߨ(hmô(gc4(fVº(f¯(h—Û(g M(gzi(cXœ(fE(fšÂ(er(g‡,(dãi(c©(fŽi(hœ¡(gºH(f"(hÆ(hCØ(g(f´þ(b (aÐC(ck(h-(hèe(eV(eöd(e\Š(cŒ[(cÙå(cà±(eÌ
(eÕ(f(hÏÙ(fK¹(dZ¨(d`ª(e©=(gL(e<"(eâj(b$Å(b">(c¯I(cµX(dçÂ(b5ã(dqI(a›˜(aX(a‰¾(`hP(bvZ(^Ӟ([#(Kê(<6ù(N¿\([ô{(_ˆ[(^p	(`šV(_Ï(YJÈ(Jä(Mº_([ˆ—(d»É(cíÒ(dDz(bÓÑ(dc²(aâ—(`ö{(b#Ú(b-(c~Æ(a‰(boÖ(_Éh(]Û©(_'C(\½(`G(cz$(cž(`ÿt(b½Õ(`ÉJ(]c+(]Î=(b'(d*Ý(d7(_ (Y¬"(\<Ò(`ÒH(_nÐ(_ã'(Yޑ(YçÑ(c@ð(]d†(Z6a(\ÿ(\?C([qù(Uoj(Oè\(UŠÁ(\(]c÷(Xy\(V…õ(QV9(C3È(>Ñ¢(LWÇ(U‡n(Q¢E(Tu¶(M‹ˆ(FÖÖ(9CÝ(1"(9Œ(>s(=>(E0¡(@f(?1æ(95Ý(>Äá(Bê§(B½õ(Fc(GÚ(BÆæ(?È(FÓ(@>0(Dcì(Dø(E4×(B	 (7ÈÑ(6¨ô(8¤@(:ƒ0(6Ú(:'(Bó9(?k¡(<"(.¤5(3Êã(BzÇ(CW²(B—º(CÎ(5WÑ(4(;q(98Â(?O)(A67(Huâ(Bí½(C¹¸(K—o(AyÊ(/ÿ(){&()ã¨(6ÒE(:s…(9…'(;ó(:§(6ŸT(:ÕÍ(Eâ(Hk(6æå(=X(<ÄÇ(4eŒ(3e(63ß(>bÈ(G'(Eäq(H-a(?7p(@,ƒ(@4Ö(?Öj(<þ9(>
(-¨(-×(,ëz(>B±(EÚª(4áx(á((‹<(Lö(‰½(P P(;È(2ªe(>NE(VË0(3RË("ò(9'E(7Ét(MÂ0(BfÏ(ErZ(E;,(7Ç>(=p‡(](	€¢(Eco(3bŸ(EÇv(=ɼ(B.Ñ(NÑ+(0­(RÊv(]àÂ(-X(8)Q(0ͪ(Ce-(Hïå(E¡È(F-{(*Só(<Á'(@'±(5ìv(5CÝ(/	(>™(E" (7.þ(:˜(;¤ö(4®×(?¸Ÿ(>Ő(<Ô(AL^(LKŠ(:v!(<¨À(;û(B=¼(P%(?j(ü(f]b(F§&(?^a(8N{(ˆ*`(KéÒ(G†"(8¾!(= ´(CÜæ(<d[(J}Ñ(S¼P(/ƒú('ƒ#(>(=°*(:s(8˜(7ól(J*ù(V^¤(!B,(@Ge(2!}(@×­(5Û¿(1Ö1(/c#(1~S(((/l(,ØÄ(29Y(/Üô(b"(@Ôo(*yt(&´"(-ÏM(&B/(7‰(7Ai(*S'å†ì(&ž"(;Ȓ(JŒy(,©X(2ÏÃ(!և(0ô~(/&()6%(+÷Ï()"×(/ñ(<6å(G=(3>(µ(:¤(@ïÏ(<ðj(A±Ö(.Ú(1.Î(2j7(2vÆ(/ÃÏ(/Â(-ë( f(=ք(E_é(#ca(,׳(.;î(/
¾(8¤(Až'(g(1"ä(,"‡(/Z‡(1öe(*'?("˵(,è(-g
(({5(*!((É*($ªž(—(©Š()c(-f¸(0((÷ê(Û($,Ÿ((()ÂÓ(&Ö+(&%Ý($JÞ(¾Ð(•V(%*Ç(!'H(Jã(!Ói(*®(*{((O»(*…($¹h(š(mú(&C(#ؙ(Á?(Þ¥( #('JX('9k(fŽ(`[(!kK(%Hõ( W(!¡Ý($,õ(àÏ(Ç.(ß(#ZD(&ƒÝ()°K(*ª(#ʞ(+($Å("S~("ƒý(%5¡("¢(dV(!z(\Ø( n(("(!ýE($Ož(o3(%"(!|u(&÷;(* "(®('( ë(%è
("[(ܓ("`Õ($,p(!u·($ÇÎ()÷¿(&Bá(!M×(#¢º('F@(_("Ã(&A®("(¯©(5r(šŒ(–($-+(%:Y(&ûù(!*[(ºö(Ë(Qí(ÃH("Üv(#÷("ƒÈ("3v(%š(çÌ(ªU(!g÷()l(!¾d(óÒ(*C(×-(¬#(¿("ÒZ("h¹(#g~(!Xë(!Ð-(™]((a«(5u(\Ö(4\(Éï(6Þ(?½(%ì(E…(½(ë(µê("o°( œ(k(#i(ÿÕ(2(£(DO(ib(+(àv(åf(ðÇ(q(S("P(±Û(ób(!"€(í(ù(÷§(²Î(ùÀ(!¤(ž*(øÙ(#(@§(^(è(º²(éç(ßG(ĝ(6/(U÷(\W(<P(­F(ô'($(•0(Ü$('9(©?(Z¹(rð(š(e4(~ì(™ (âG(7Ò(
õ(ôg(à(	&(¶(d%(¬f(d—(ÞY(²H(—¼(Ä©(ž(âù(//(y(c½(•"(ß/((|P(0O(tÐ(>(d4(íü(Ş(Ó(å(c"(¯x(΁(ˆ(Ä>(èÈ(]½(Á«(´((:n(!'(¿æ(‰‹(éÓ(GÎ(V#(ôO(ÇØ(²U(;"(´•(­(¡¨(çÁ(¸4(T(°¤(Ä(ðî(ÒÜ(—	(·(cð(½é(r»(§«(iM((6Ó(ÉÝ(ñ(Ãq((
m(Ý((M£(¹$(ÒÑ(ûï(_D(LO(>(Oó(H(ÞÕ(	(Д(ß>(P¾(©û(ÖÊ(äÍ(x¾(µ(æp(<U(éK(§(Øã(Î(Úk(ï^(º¤(]=(Ìx(®V(Å!(þ¾(R(ƒÖ(£(«A(4j(E+(x{(ëŒ(Ë(µ–(¹ù(8¾(äy(#-(ö(¸(ªÓ(°(sè(Çq(¼à(ï·(M×(G«(À(S™(Ý(›E(K2(ô@(€H(ÿ
(ƒ|(^\(Ùû(>](H¶(X»(¨(¦¤(1"(i²(sÒ(Q(¦·(5(û(†ì((²s(0('ä(>((‹M(qm(7¹(fù(R(ÔR(¼"(Iõ(¿™(/Ÿ(RN(&B(¹œ(Ü_(¾o()Ê(¬Ù(—ì(½(f\(²(g'(,(5(j¿('(÷(é](—è(÷Á("(
—¿( Å(a(Gæ(~ø(¬(ñ6(ÍÈ(›ý(§(!q(¦d(Ÿ‹(à}(¡(:ƒ(Ðà(ÂÁ(ä0(\_(@O(—ù(§Š(Ìæ(¨(ò_(4¤(![(?Š(9s(

(üI(Óõ(³(¤µ( U(X(F¬(íÂ(m4($C(jÓ(Cb(>(€6(³(Úo(¹('7(ín(a(Éw(V@(EN(1(ñû(ª©((7ï(a(P-(·à(‡_(ÄI(fô(•'(´±(ed(ðf(Ïß(J?(	µ(=(,S(º*(ö¦(3"(ä}(ds('!(aÃ(~(Gÿ(ðÀ('Õ(~‰((.(	ˆ(S(¥Ç(ó~(cv(¯b(ŠT(D(:u(ê&(,P(U?(^»(N(^j(©>(¦(ú(Ù%(èÅ(N'(#Þ(^<(Âß(ïþ(=È(±(—Ã(ñ0(éâ(p(ž"(,0(Õß((û(¢æ(Ù<(0©(1W(0\("A(æ¹( g(ˆS('j(ï8(
ÜO(w(2}(ç÷(g
(ë/(\÷(W6(\ª(½¥($(Öø(Ê|(ÀÕ( 1(
Ü:(3;("4(g(¡(ëÔ(Î(7(ú(Íe(–Ž(k(
¤(Y½(˳(b'(=½(ép(†ä(ˆe(¯Ž(^=(È(jX(Ap(.
(®Š(JŽ(bD(%ò(@é(h¬((?(û|()á(…(=³(	û(º¢(å(n((È(¯(pê(Ñ(EÊ(DC(Aˆ(œƒ( ÷( Ç(Üj(1(gj(K*(À®(®(¦ó(^Ã(³(ã(h¥(«(5¿(ҟ(n}("Ü(k(A(¶¿(X,(Àÿ(L,((™å(ô	(ä¤(0(((V(
á(('(u¡(Ó (ã$(üo(J(|(Hî(PO(é(û#('ð(d©(T2(Ft(¯÷(¸{(è(B@(¿(ð(Ê\("(µ(Šé(¾(,.('^()(WÝ(†((E~(
'¾(
ZÔ(Kì(5(•ø(¯(8Ð(pF(ËT(Êõ(_(((B…(¡Q(ME(6õ(ã<(›"(I"(ûý(¦:(îÂ(!d(
1(p˜(dÏ(°¿(²È(Š‰(º.(¨û(%(*4(yF(°Ú(A4( e(&/(·&(YÆ(ø'(
ª(
Gl(‹œ(
\ù(Zr(
¬(
NÌ(Æ7(¨Í(%B(
¢(º?(pø(ƒi(Š(
Á((nh(ði(ûò(Äh(
gê(ّ(
Ú(q(=û('(
ý%(ƒ³(Hš(Þà(
DK(ò(ñX(Õ$(Ĺ(
O(
Ï(¨–(
Ö^((
qþ(/
((è(H(ڑ(£U(íâ(	ÈL(4*('Y(	è¥(
:g(ª•(	=t(·ä'ÿ©ç(éâ(Í=(hö(
ÿ(&(
of((eÜ(Œv(É((*;(;Q(B~(ÂJ(7î(ó‡(}(œ(T%'þ"(R(8é(ø7('ÿ'ÿ(<F(–õ(ó(t@(=†(Îé(ë(Y(b'(Ãé(˜Ç(:G'ûn<'û,'üOÓ([N(?(5(<*(
Ð'þ>À(Š^(úv(J6'ý÷K'òq"'ó(3'úÖ2'ÿ¹›(V•(DØ'úÐ'ñŒ'ñû™'ñ¼''õ~('÷N¤'þä*'ù,Y'øêÉ(Ê'ú`À'öâ=(=(T'øT'÷¤ 'îd'ëN'ôÉ´'ùÊe'ùá'õk'î²É'ö¡¥'ñ†'ô/'ÿ+'öÙ	'ûÅ#'ùiC'ý'ùöZ'õâ¡''î¹D'ñ¢'ô8''ú4M'ôñÝ'õPü'íZÊ'ã6{'ä¼L'òO'ñdÚ'îÌ'ó-'ôFw'ï'ë¡;'êV'åQ·'éjÕ'îGß'åwÅ'à»)'à>¥'ç€
'ðü'ë}Ã'ç`'æ=Y'åÙÊ'è0Ù'íÿ0'í±ñ'æ³Ï'Þ%*'婧'ì9Ï'ä¬'ßW±'ß5J'çà‹'ð''â/š'ã¯:'ç	'ãôç'ì"È'ïÆ'ê<'ÞÄh'ß×Õ'Ûü@'Ùäj'Ø\G'àɵ'çûŸ'ë0•'á8''æ#Ù'à å'Üîã'ݖþ'ع-'ÔbV'Ø´'ߕ+'älÆ'â
·'צ‹'Õj‹'ߞ'áQà'՝ÿ'Óåù'Ü+ˆ'ÙÌc'Ô%'Òa£'Ý`p'Ùºr'Ó×&'Ö»¯'这'àº6'Óýƒ'Ñä'×_f'×a1'ÏKñ'ÑJâ'Þ.˜'ÝM%'×Ûó'ٌn'ÓØË'˂±'ËV'ËÈÚ'ÉB'ȓž'Ɍ-'Ύr'Î`'Íû¬'ײ'Ú·'Úyz'Ì4ª'Ó<{'ÌÅ'́'ÐƦ'Û~Œ'ÝÕÃ'Ô¼z'ȗ¯'Ìï°'Èá'Èyþ'Æ!'֝'Òׁ'Ê¢'Óï'Ôl¯'Ò)Ñ'Ö£Ð'ÙÝ)'Ö	$'Ê/''Â{ý'Ñ.›'Ôÿ}'ÆøÏ'Ån¥'Èj†'Îå/'ȧ'ŋÃ'ĕ½'Èih'ÔuV'Ô¼7'ɓ›'ÏD8'¾ï¿'ÃÚ*'ÎÞo'ǎ»'ºø'¿Æ¬'Àúl'½–¢'ÀÊñ'Î_ê'Íõ\'Ö.Õ'¾™'³R5'³¨í'Ð#'ʽÉ'¯'Ë'Æ÷¢'È<\ÀÀ'õ÷'Ç®'¹—‡'¾Ÿv'¯\W'³9#'¯ˆž'®Ùý'²à²'»†'¶Ú»'¶ÉF'·¹'½¾'Å'n'·¦X'LjÞ'º¦a'¬©!'±ú'´l‰'¶j°'¸…i'ºŒì'µTÍ'°¡+'±³®'ÀY'»òà'ºÁ'¦gA'«£'±B'®¾''¶V\'¬;k'ª˜X'¯ÁÇ'®°ç'­H÷'±Ûj'²š'·ž°'û•'Ø¥X'º>'Ùf'¼}i'´pÄ'°ÂB'Ez'Àä'¾MU'Íê'Êm'¶aA'°vP'±RW'ǁÎ'µw'².¬'­^Ï'°+d'­E§'ªã_'®6#'¢;ª'¬_'·$V'º¾m'µÉX'Ðcì'ÀL÷'´Æº'·'ž9V'²Ú='­¿'ªŸà'­"J'°/.'¹1"'¥ f'ª§º'¾úM'µá'¬Sì'­¬ø'­l~'žUC'¯b'­ã'§÷'¬"9'­Ð' W-'¯á('ªÝX'®`Á'¬óÕ'¨Œû'¥ÂÔ'Ÿ¶"'ŒÇ_'ŒVV'štd'¤—'¦À£'¤•'­¡Ø'®¬q'®l{'«ü)'±'¬¥@'® ('¬_''šâ«'¤pz'¤|'›n'ZØ'°º¸'ªš'¦Xç'¡WÌ'Ÿ§~' 7²'œdw'"€º'€g~'ƒ†â'™/G'¢»Z' 'œÇf'ý'¡Rs'£Í'"÷'ˆ
A'Ž~ü' EÛ' ÷''£|'©oÐ'©¯Š'¨• 'j '¢ð'¤<s'¤¯Þ'°9¹'²œX'¯IE'¯¶Í'§EÌ' ¸2'›ºÛ' /ã'¡FD'§¼€'§—€'ê5'£ '¥ Â'£9'£J'£$C'¢²Í' ß' œÁ'¢¹'Ÿ& '¥'§ÑX'¨'Ÿé¼'žZ
' Ö¤'¢z"'÷¯'ŸQI'žgi'žär'˜]™'‡,'p'°ò'ˆ×L'mø8'nÁ7'‰å'ß'ã%'")'–^'–†Ü'"¤?'"—'šåY'˜'—=ñ'– Ô'ãO'†c¾'€¼‹'‰]‡'"ÂY'—7l'›i'—Å«'"2Ñ'')'"õŽ'•"'ŒE''\Á'"¦Ì'"ÖØ'"èG'",ö'"ÅÅ'˜('œóu'˜wÄ'ýG''ò'›ÿ!'›Òñ'—7w' ½''²Å'˜²p'šêj''Õn'™JW'÷'ž°'ž©'›N8'›"À'–
~'"å³'–ٝ'š^Ê'›a«'"yU'•OÞ'•I'–oú'šGµ'™\Ú'"`¶'""´'™>¶''Ùç'«'š¸'"ü"'' x''Þ'"Œ'—Œš'˜%'–Ù©'"­Ž'|.'{h''§'™"'˜Ã7'•9Î'"™'''ÞÙ'•ÿ6'–{n'–¢g''Ä÷'Äd'ŽKQ'ŽD'ß'"Ê$'"])'Œd''L''-©'Ž Ü''41'š§˜'™hª'—3<'"· ''ÚE''d@'¯ê'‰Í'Œ(C'–×x'•žº'–äî'"(ƒ'q©'Œà3'Žý''¢ý'(V'âï''ÜS'˜«J'˜¿ò'p~'‹!õ'ˆŸþ'‹q…'Ž»h''â©'"‡'"~
'"h¢'Ž»'Šr5'‰É4'ÌF'"ˆ;'")·'"¤Õ''ùã'•4|'"F¾'ˆú®'"ò¾'¤Œ'½N'Œî[''>'"te'ÌÔ''sú'"–''k''¥@'Mò'‰5''ŽÃ ''ÐÏ''¡¤'FL'‹êŠ'ˆ¦Ø'‹Ç'œ'Œ°Ý'Œ*À''Òd'Œñ¸',Å'T'‰íŸ'Œl'"t'—
;'Ü`'Š/'‹•['Ž%¬'‰g°'Št¸'Ád'Œƒ™'Ž‹›'¹0'‹Âx'»ê'Œß='›û'ÒN'2'K'Žˆ'Œø£'Šê³'‹}w'‹ƒ'Œð£'Ük'0Ï'	X'‹T@'Š—0'Çâ'N'Š?Ô'Œ¯%'‹
'‹'ŠF#'‰9×'žã''À"'qõ'C''·l''Ú''Œx³'‰™i'‰ß·'‹ÿj'Œ]'ˆÓ
'ŠÊ*'Š‹…'ŽÕ'ŽO'‹—n'‰àA'‹É'4Ý'YR'‹ÄÌ'‹2Ñ'ŒTŽ'Œî¬'Ž
Ó'Œ¬/'ˆ<'‰sð'ŒßÜ'ŽŸñ''‹d='ˆVB'ˆó'Œ5×'‹€='ŽìŽ'"'‹ÜN'ˆGc'ˆn`'ŒL'ŽO¹'Ž?.'¯'²Û'eR'ŒÒ'‰±b'†d¼'ˆ¦s'yt'$'‰¯N'‹óË'‹ð~'‹'ŠÔî'ŒÔâ'Ž?¼'Œ°Ÿ'‹!f'S<''/F'‹åœ'‰mµ'Š5A'‰bn'ˆ$L'‰¼ '‰©8'Š'‹™»'‹û	'‹cÆ''Ž‡ñ'Š¼ˆ'Œ~¸'Œüs'‹ÞÃ'Š0"'ŒAç'Žý'Œ²«'Œ›z'‹:8'‹Úñ'ŠÙ'Š•'Œ ä'‹hP'ˆ¦®'ˆÙ¼'Š#v'Œ±'Š'‹!ï'Ž|'f1'…#'Ž7l'Ž''›f'"J'¶…'Š³A'Š.O'‹Q*'‰Ök'‡L¤'Š r'ŒÞý'¯¤'ŠDl'Š©Í'‰VÇ'‹­Â'Œ6'‹¤~'Žë'‰a!'ŠU'5è'—'ŒÊ¸'
r'Œ·Ù'ŠD§'‰˜
'Œ+'ŽÓ'ŠPs'…Ý '†
'Œ–o'ŒÿÎ'À'cî'‹¼ë'‰©&'ýÁ'Œ''Ì­'"'Žß^'Œ_Á'Šó'‰v¤'Šz;'ŠWó'‰W"'Œ`'Œ[©'ŠXÏ'ŒX%'‹>U'ˆüÐ'‰q''Š•û'‹['‡ëc'ˆí'‡,'ˆ4µ'‰ëu'Šq'‹˜M'‹ð'Œˆß'‹'ˆ©9'‰ûº'‰4Ú'Š[Ê'ŒO('ŒÒQ'‹5'ŒW«'Œ …'‹º¸'‹WF'‹DÜ'ˆîV'‡À'‹M'‹—ã'‹S'‹Ø•'‡®-'‰ã'‹Ô'Œ'²'‹8'Š,q'Œ˜,'ŠôÏ'‹UL'Œˆñ'ŒÁ'‹Ù¯'‹Ã'M'ŒJã'Œ>Æ'‹çð'Š]2'‰c'‡"'ˆqN'ˆ¢Ë'†R'''²T'qß/'l.Ù'~B¤'†¸'"¶'|çÜ'w-Ž'"ol'ˆ )'ˆ½'ˆ1r'Š?e'Š^ô'Šñ-'‰˜b'ŒB}'Œ3B'ŠBã'‹)'Š8<'ŠK	'‰ùâ'‰"Ë'‹Y¥'Šùž'‡ 'ˆb'ˆM'ˆì9'†˜'‡Ë'‰wµ'ŒAE'"ÿþ'ŠG'®d'ŒûÁ'ŒÇò'Ši'‡Çp'‡Ü('ˆw6'‡´Ž'†ÆÄ'ˆšr'‰_R'‹sƒ'‹Ý0'Š"p'‰'µ'‰Ó,'‡'Û'ˆÏØ'‰½-'‡<Ô'ˆ?{'†úS'‡^*'ŠüS'Œ0'ˆ­‹'ˆñ%'‰C‰'‹¼<'Œ&¶'‹ô'Š}'Š|ž'ˆ#'ˆ²z'ˆ>P'ˆ¡r'ˆïM'‡ÓZ'ŠÞu'‹ë!'‰`'ˆžP'ˆ¸H'ˆ¯ò'Šû'‹ªŠ'ˆª''‡(•'ŠE¿'‰Ý×'Šƒ†'‰4²'‰*-'Šš}'‡ï%'‡·w'†ø'‡cC'ˆŠ'‹z'‡eª'†‰'ˆŠ '‰¹¸'‡îö'†d'…›–''Å'ƒ†œ'"G''A)'°'"i^'"×('…×ó''N'€Ì¡'ƒ=;'†¥)'†Î_'ˆ!b'ˆ…ô'…²*'…íU'"Ÿ•'ˆ1ð'†
ò'…®»'†NW'†b'†ƒ'…Ž'…pµ'ˆw÷'ˆ"R'‡Eï'ˆZ>'ˆ:­'†·Ó'…h®'"S2'"Ïÿ''×'ƒ¥'ƒ:'"¡Þ'ˆ¾'†œI'"t '"à¦'"ć'†)U'†'ý'‡ÉO'…ök'†ß¾'‡™4'‡Ó-'…ˆ¦'…'}'†'}'†ôE'†'¨'"¯''ƒœ±'ƒx'ƒo'l1î']lR'cÇç'g%>'nn®'r¥['qd's±''tGC'yIÆ'xê¡'z-g'€
+'|áÜ'v3Ã'z~r'~ªë'>Y'}ö'x–'~ñ('Ò='x"Ï'x%$'zhV'y~r'{"Ø'}¼G'€ŒJ'yÏÆ'zÓi'wz'v]ê'x¥'yyí'wÃ~'uqb'|îž'u÷''tðÓ'n·'r'ö'wø÷'tœ'wÍ´'wiª'u'~4'v¤è'{Äô'xpË'nã«'vj'snZ'gÅ'Râ'U€ü']>'dWâ'_Â'ax'`%Û'h€Ç'møô'lŒ»'gñ›'d~4'l 'mÈ'`Ñ'bò]'f¬'kie'ma§'m5'k˜¼'gì'fþ']%
'Yá'hä'g'c$'_l¤'Z%Û'W¨Ÿ'd<Ž'fJ]'eS''jÏç'gto'm•Y'n™/'lšº'i9^'bô•'_E'cV'mÝ'n^'f"X'n÷Û'koð'qŒD'j÷¹'c>h'h$!'cÈF'`H'dÙÒ'T
©'F?ø'O/ó'N´r'VM '[©'[çp'WÆ{'^ÎÍ']&l'X­V'YšM'Yª|'Vó'\ýù'^³'[íŒ'Zî'`ÿ\'Z›R'ZE'^=='cC.'^j‰'^Â~'a	°'`&c'[Ú¡'W&Š'Z;v'[Þk'Yœu'aŽF'\âË'\œ'bJa'a
	'ilˆ'cÞ'aÐ'^Ì;'`±U'_9Ö'_NŸ'^èÞ'\«'Yá¹'c´°'[±‡'SÀº'VÓ-'Yô'^g~'S˒'Sr'Z%
'TÜa'Fy©'D\Ó'F£'N'¥'R®D'RˆØ'KàÄ'L0Œ'I²W'IWÀ'F˜ª'M´'Mßá'Tsi'YGx'Vò''Ow¨'L 'NãO'JÙ½'PÒ	'Z¶ú'OÄX'Mk§'O0­'LÁÂ'Gý—'N·'HÌ'Lö'Q&'Kt'Oú'L«q'DYµ'JfË'Jñ'BÄÀ'P0®'K™Ê'H·÷'Dúù'GrÍ'Cz'EL§'CÔ½'Gú'B6'<"'G[‰'C"¹'>3Þ'GM.'Dʾ'Eüè'Dr€'<‰–'6ëP';Œh'<šò'@×`'HE•'9îÖ'6('7Ñ\'7E+'D"€'QiQ%«÷¦%©i%¬J%§^^%«1´%©›%«ìc%ª¦2%®s%ª­:%­p%«mì%¬lX%¬SÁ%¯YÊ%«E%±pk%¬nh%£ÎO%šH;%›}s%¡¹%§o%´~%¥w}%žØ|%šSä%iÑ%£8È%¬å%«qß%¡{e%Ÿ';%¥þ%¡é%£ßÑ%®y"%ªte%·ö%œíÃ% Úñ%¦	Ñ%¬9Y%¯·%¨—¿% ÿ%¡Cw% ¡	%§õ°%±ý¾%­-É%¥<%žmu%¦%¨â¶%°#Ç%µy‡%¥Ë]%Ž?%¤O%£ÖÐ%¨)¹%©6%¢(|%›7á%œ×Â%›YÃ% t%´Þ%¥ô'% %—¬z%•‰&%"ÇW%š‰% –U%¡ÊÛ%mJ%–ôœ%™/R%›6!%«ç0%¶Úo%ªdÚ%Nî%•¾|%""j%—@W%Ÿ!$%¥í%Ÿe8%"Rƒ%'`r%"®ì%–qC%œ]£%š•
%•Ó%ó{%'q%'j%š#>%Ÿ "%ª%•Id%š²K%%•Š%—]Ù%™"f%•%N%ƒ%Ž'•%'
%"øc%P%h%‹äŽ%*%Žs`%"?	%•¨^%D%Œ6
%‹`õ%‰¾±%ãã%'S%ë)%Œ³E%‰ŽÉ%†ÄÅ%ˆh€%‰é%0K%Šx>%ˆlŒ%†K%…Kj%†œ%ˆîT%‰<%‰Ií%…ç%ƒ4Ï%'X%ƒÕL%…^O%"¤ç%´õ%IØ%|®ë%Œ,%†Û,%…©å%'™<%'
T%Oÿ%'
P%€¡%'‰%ƒ®%€¹è%y2ü%zñ%ž%~à%€1%€¦Î%|žŠ%s҄%o>3%t">%x1%{Ä8%uM&%sÑ¢%oÝT%l~'%w
ß%la±%jô$%n&‹%f[?%g`%dІ%e¿Ä%d7í%eãÛ%cý"%b¡|%bÞÙ%d†Ê%f%h7 %f]â%f`_%_ðÀ%^¿%\WP%viÆ%`=%_jP%\|%\m?%Z'%[3|%Y'%\4Ä%Y«î%Z)%X•ª%ZZo%[jª%`GÜ%]êê%kTx%Q,¨%Râ(%Yó©%W¬=%Xñ%[ñp%WÃ3%U'œ%V×%Våu%W­%V-Þ%T%Pûä%P֘%SÓE%Uô\%WeÇ%SŽ·%S²h%R]%S{¸%P~%TÄ%T(Q%Sr%Ps;%S™Õ%QÊV%Rá%R?%U¸‡%Q/(%Q Ø%MôM%Qo?%O½s%QL9%QÀ%Q›k%NÀ[%OL¶%N˜ %T/%OY%M;©%I[%Iþ¢%X´°%L3%LéÈ%GÝÌ%Döª%FÔî%J ö%JÜ[%LG²%L¬‡%Ié%KD#%J1%Jz]%Iï#%J€ô%Dxu%Fø3%Fb%G%`%FÐ%Go|%H[%Jç%G—%J)(%H2V%JìA%GÍ%M%ø%Hxz%HÑ?%K4o%JŽ[%Iê%[Ľ%GÉ'%I'l%I%o%M™¶%JBj%J¶%K­j%Lr"%K¤Ç%L`¶%JÁ´%N¿»%KO¿%LTd%K¸%Lô™%Où"%s9Î%I7 %J=®%H»>%Lȹ%FØ>%Gtø%T%My<%Jfá%LŽ"%Hr%F+D%Dg[%FÅ%I%¦%Lm%KýŸ%O|!%J—€%Já#%J÷%KG%MÍ%N½½%Lf|%PW7%IR
%Ly¡%]&Þ%H՛%FªQ%G
%Kž÷%K!"%J7Ö%CeÚ%>i%Cƒi%BÓ¢%BdS%>Q%@]™%?èO%AØ%DªU%A%B|(%A¯˜%C^³%Ft^%C2O%C%(%Cwñ%CW%D-v%Gqc%OB%WBž%Y­&%YJÃ%Js%HÍ¿%SB%JáT%D3"%Dl»%F¢ï%HIÃ%Fí'%DDO%D€K%JˆX%FJ%L "%JF¹%Jð4%FÝp%Jú\%W)›%V]%OY%Y
%eŸ%co%X>%S·#%O*w%OÕà%Sèö%h†:%có'%]³%P,6%Mà%R½É%XÝÖ%TÛ1%WuY%UNE%ZŠÕ%S-)%\6'%X%S]F%SV%W~n%UL%Où^%K^í%Nü%K
.%MV%%O3\%QSÂ%IÊ%L¥O%LБ%PÔ%V8%gb(%'ÿ®%ze%a¨%[¥–%YH%Y#%[Ÿm%WxN%X}Ý%b:Î%j‡W%\žê%^}¤%\r%YÌ^%ZxÛ%Z%a²Þ%[ý%^%%]¶~%b¡…%U'p%Vʚ%XM%dƒÀ%fˆë%t*&%m§M%`l%añ"%e<ç%aë%i—d%a	d%[Z*%Wîˆ%Y"%Y
%a¦ô%fëE%owÍ%hã'%\âÕ%Y{%]f
%Vù%];c%X:j%eµ%i8Â%`Nl%Wۚ%ZØ%Y|i%_h%V¯ú%^½ƒ%]—%sƵ%p€%\<%WÙG%\qê%`v%_wÂ%dU/%e]Ý%byˆ%fm¼%z>%hõ¼%j—Å%d©%bx§%c/b%bŠ%ed%aL%bA%d%i"…%bF%b
%aº}%ce%f…Ë%n1%iÓv%dô"%`µå%c[R%m?ƒ%dGN%cm3%lù%e7š%iƒ-%lgv%yQ%iÔF%m·-%mõB%v;M%|{è%z(e%tÓÄ%¢®%†ç%'–^%'ïÒ%˜"^%"Ç1%ˆ¨%ÁL%>%lt%…13%‰ZJ%œ¾%šm%•Çç%¢S%È;•%©vm%ˆ$t%.h%ž5%©»Ä%°~Î%›Î•%xî%d1Ÿ%z$c%L%Œ)-%l«Ä%fb¼%"2%‹õ°%s®Ö%h
¼%S×ú%IóÇ%T]Ô%dQ³%`4%Pçº%J•†%\U#%oºo%\á÷%Wod%QT%P$:%f-–%'á5%qÈl%HU%Nhq%|2Þ%Lô%y½%P®H%G¸%PéÓ%kã¾%{pj%{äß%ZÉ_%Lô*%U˜"%XSÝ%b½Œ%\þ%gPå%uçÙ%SvÒ%P%Mì%bÑs%f?õ%k{v%ø€%bAK%Lüî%=Ù
%;ÂÑ%L•ë%fî%q˜+%e
¿%OzÓ%Qå%LÚæ%Qó[%S˜%Kê%Wu5%e±%Yw÷%N¼±%V½õ%[NK%M	%%ZE%T–\%_²?%Laò%<õi%89h%=-å%TŸþ%IÊò%;&'%FÞ9%Pš%UP'%FýT%>Ýb%3¥N%8[(%@Aë%>ào%8—0%7ÿ[%8P¦%@«%CE¦%C¬z%94"%-âß%0zJ%;;Ÿ%8¨%/k%6ÈF%3Í@%4o%5LÑ%=§"%8d+%5ª%0È%,ì€%0GÔ%0¨m%'>%"AQ%$÷%'•r%(Ž0%)Æ%#LÎ% õ5%!Óh%(qi%.Ç%'ÏÝ% õ%˜‰%Ï"%'ôæ%4¦A%%;%#&ª% ¶-%ˆ|%á6%*?0%6íÙ%0ù%%Ï % …=%oñ%!{% á% cà% åT%#SÂ%&w%ž%Í%]%GÓÚ%‰%uP%ÊÑ%}%>Ë%¤%*ëà%¬Í%‰%O% 7j%™£%g¯%+&%ÔÍ%ï<%·%4%"†%Zz%.I%5ý%Ôã%v+%,`%µM%<f%bš%%6
%*m%$%?Ý%0¸%:ö%ñÊ%n@%º%o`%:%¶t%o%8Æ%š4%U&%œÈ%
'-%
IÆ%	ò×%	;%
ˆ%
y%	~%V{%À%¶%ƒe%ÒÑ%	ªó%Y%è×%	Ž`%
¥>%iö%'x%
b%
v%
'%
ø"%	pM%
bÑ%ðÐ%w%a«%žÊ%Qi%s´%â%6%†Q%6Ö%H%%òÏ%MŠ%l%"<%
âl%	Çq%Ï
%äv%9o%l%
=6%+%óâ%/A%
%Ë%r}%
_…%qY%,%Zv%XÝ%"%Û-%Úo%Úu%$%Dë%>0%—g%Ê%~%k€%Úã%¶]%q¹%¡n%êE%ëu%#%v%}%SÄ%ðP%‹]%9N%ù«%¾.%ä-%š%>Ç$ÿ=^$ÿÛë%
%OD%
%&f%:t$þKû$ýc4%4i%˜%Ø%''%	¦:%9Ð%?%NÐ$ÿ$ý_%—_%̜$ÿ}%S$þÂË%7g%" %ÿ±%É%
$®$ýÝ&$øk‰$ÿgÝ%z`%šÞ%Àè%ÄR%
ƒ%F%˜•%ª—%'m%ë…$ÿ‡î$ý«ú$þl…$úAõ$úÈX$øm©$ø.=$ý{¦$øÍ´$úîW$ø»û$úsŒ%&H%û%d$ûo$þWÆ$þ-­$û»$ùße$ùùk$û'Ê$ûw
$ûÏÜ$ù8$ú&Ù$ùŸ'$ùµÇ$ú%h$ø]'$úˆß$üV'$ö
K$ôê'$ôëÚ$ê`­$é°\$õ²$õ™À$ø¹V$öZ¾$úüø$ýpª$ÿ
Æ%£9%V£%¬ì$úXÐ$úSÃ$ö¸¥$ûÞF%?D%¼%	6%'$ûf2$úXƒ%â£$ÿnÖ$üDÆ$ÿ6@%J?%% œ%EŽ$üÿ$ú"Ó$ý¦›$þ%$þáB$ÿƒî%î %ŠU%—%D%:%'÷%ê$þ]$ýæZ%.ª$ÿƜ$û!g$þ)Æ$û­Ó$ýÅ%h%f¸%p%¨)%ß$ü*¡$û8º%õc%þ%|%d•%vó$þ¸Œ$ÿcj%m§%r!%£%¡%ªý%Ä%«—%¨0%|J%Ô¸$ÿéG%Ãð%˜h%e%Ô%%þ%ÊI%^$þ§ã%U%	$%¾
%Õ%י%ph%°¿%¤%l%'‹%SO%t%'Ä%Ô,%ï"%ã%çÏ%ž%!ó%dh%9%2_%Ó5%ó¬%>%¼ï%B(%Ó|%Ç%$Ü%³%Pê%N˜%"´%W®%ú_%(% K%c°%ìé%c%	f8%2%Þ	%&%ß¿%X%"%|%ã%Ø%0Ä%2%µJ%úý%³›%@f%>%óà%%M÷%¥/%ć%¥*%.%-±%	ý%õ%­w%þ/%lÖ%Tr%›%|%%s%aù%ZÞ%UÂ%Cä%"ê%MW%Å%!|%Ü¢%¡Ò%þÍ%Já% R%Õõ%ì«%hõ%	S%>ž%ôŸ%òÄ%B"%·¢%ܓ%ï%¸H%F%	çF%)%b³%R¶%¯³%ˆu%¾ %
^%
t%þ%$9%
eç%@%	Üf%
F>%į%
wi%ÕÞ%	¶%‰«%7Y%€Ã%
m&%
Õx%
dp%!t%
«f%
Ú]%'R%ºh%QË%§*%£E%u%{g%6S%Ý%x%_%ˍ%^I%ïó% ¡%‰‹%é+%Å%'%æ'%øS%z`%¥%µJ%þ% +%Îû%g[%Éõ%^µ%5%€ê%ÒÙ%ññ%íÖ%fÖ%ä{%ԑ%'E% F%9\%á±%®Ó%vé%³E%Ï%â%%W%Û%¸ì%I%%ï%j%¬š%£œ%V)%2'¥%6È%áÌ%#îÞ%#¹¥%đ%M %9L%(¼%E%bÁ%%sÁ%"ÁÌ%!5â%&ù±%#¢C%úÙ%2Œk%­"%"{ê%+ó'%>¡$%6x%;Œê%2~I% ¢a%#W•%-f%Dýj%<Zü%9—I%/'#%A,P%k'…%mâ%H(O%Kk:%<|O%)±%1ëh%Aµû%?S×%OB"%gJQ%Y'Ã%>ÀK%F¹%Y®¾%P«Ã%7,±%5™Å%]åì%K»3%ey%†ˆ°%%'š%]ïl%;&%WŽc%""Ú%W>d%?—$ïž=$ðܗ$ÿ\ò%-˜"%Pñ%û}%|&%¶‰$òÅK$þ´%-%»E%R$%áÝ%äÎ%è%…>% /6%$F$íñ$åÑ$ç[$äIÚ$Ú`À$áÈ$÷¼q$ñóà$úÖö%"w%[%ŠD%@,%Hv%q¶m%==%Jz%eÜ$÷†$ÜOi$Õea$á(K$êÈI$ÖHñ$Ýb&$ä'²$»$½óÕ$ÍÙ2$逵$ß®ü$Õ:V$Ւý$¾žD$חÌ$ÝV—$ߢ'$Ðãã$Ìò"$Îû»$ÜÞ_$ø$%
Û%ž$òJØ$úžÌ$òdí$æê¸$ç"$ýÓ%
œ%œf%K<$íï6$ѳy$Î^R$ã(ü$ÜD$՟A%_Î$üh$ÓuA$Ñ­$Üš$Ú8'$Îwà$Û¬b$㣋$ÿ:]$ÞÞ|$Ä^Š$в¹$êüu$êuó$Ó".$Ȥ$ÇäÚ$Ñþl$Ø?€$Î Œ$ɘÔ$Åà$Åó3$É\"$Íš$Äx[$À¡$Êla$Ô•$ÉnË$â$Á`$ÉÛÿ$ â$»i~$º'Ä$¸¥+$¿Á/$Âk$¼Jf$º--$º•$¾y5$É®$´^x$´µ‡$Á7®$ÆëÕ$½?$¾Ì~$·>ù$½¯$½D	$¹e$¶É¨$¹±A$»J²$¸›$µ4H$µ $³*æ$«v­$°ž$¶.m$¹æ$¹xI$¼F$º{$¹"ä$·ì$$¹ÛF$»Ä$º$»'Y$ÃXÎ$Àý¤$¸!ê$¸+÷$½r|$¸½q$·­ô$²ï¾$±Ä$°…i$²»C$´L#$ ®Ó$žÏ~$ªx$¬Hº$­ûM$°n$®Ã$ªä‡$¬;Ú$¬¼C$®¼q$±9ù$¹+x$¹¸8$²H$¬YÊ$«EÐ$¤iè$¦½Ö$­34$¯1C$°îo$³Z$«Ë£$ªw$¨ø^$©¼T$­¥n$¬Wv$«è$¯5$°P$²ïº$¬&$¤AÚ$¢Tú$§ä™$ª	U$©Åc$¨ãš$©jê$¨^ì$¨ì$©2j$¨(æ$¦¨8$§Í$§h$¬&í$¦&û$¥6ñ$¥ ×$¬}$µB$¶#$µSC$¨ôh$¥4´$¤^1$¤§$¦Ö¡$¤bW$œE0$œu'$§Õ$ªiÊ$¨rá$£z"$¡Ù$¯µ$¦)P$¥à:$¥-Ò$£Jç$£ÕI$£ˆ}$¤Ùµ$ªà$³Ì$¸"3$¾=w$°À*$¦õ$¦$¦Ô-$£™q$¤…Ó$£_Z$ªç?$¤1©$¤Ñ$£.Ð$£P©$¤4y$£…z$£OÎ$¦áï$¥›.$¤Ä]$¦øû$¦ôî$©mG$£c$¢Ž$$¨$©M;$²¶¦$©É@$¥¿š$¦Üs$¨x$¦Ä[$¦µÛ$¤'™$«ƒˆ$¥@ë$¦ú‹$¤N$¡97$¡™‡$¤ÏR$¡Ûx$¢XA$£v$£fõ$ g$¢¯#$£"K$¤]ü$§õ™$¥vl$£'9$¢S—$Ÿç$¢>7$¡2$ Î$ ˜$¥½Ÿ$©»Ë$¦"ð$£$¤uu$¢«š$£¾$¢8&$¤ªž$ºZý$Ã5Ç$¼®½$¯´$²‰§$£u$¡Žw$ 1$ 8Ù$©m$ªi"$¼%Ø$¡LD$¦‰²$Ÿ)–$¡[a$Ÿ¿ã$¢·Ð$£Zy$¢ $œýy$Ÿ@}$¢Í$¡0$ #~$Ÿ	_$$œê$$žUö$ \$£ÎØ$¢	$ž~$ °°$Ÿ"$žs$Ÿð"$ X$žÑI$û‹$ W$Ÿ}a$q,$žòÖ$—	$ž@5$œ¸$;x$o;$ Yþ$ž‰$ŸàÌ$£!$¢ÑÆ$ž4Ò$¦=!$œè$– ½$˜³u$›ç
$ «÷$£½÷$¤_$½"$£·?$¦Hý$¥$¤‹Ê$¥,—$©¤$¬šæ$¥Íë$¤³$¤óÁ$£bP$¥vD$§˜$¸™o$¦ÎV$¨¢Õ$¥V©$§!#$¢'O$£ÙL$ƒ'$šv$—$Ÿ'|$¤¹w$¡®$ À'$¹
"$¥°Á$¢Á"$ o´$£V$ŸÒ$¡Úw$¢ºU$£aR$ Eo$£aÜ$Ÿ´—$¤š)$¤Ê"$£ê°$¡et$£mÈ$¢¸µ$©nd$¦úY$©Í$¦§$©A/$¨õ$©·$¥Q£$¨U›$§Ç{$«Üv$¬t}$¨q‰$§>É$©	$¦=,$ï €$¬$¬P–$©Ø$¦õ~$ªEè$ª¤$¬Ê$Ä+—$ÈK×$Ý$·,§$²ÖÍ$ªª­$¥©$¥p#$ªmÓ$¦%Ÿ$©—f$§x~$§šI$¬vU$©£v$¤$§Ç­$¨Pq$§àõ$¥û$§Â•$«d`$¨ÝÂ$ªÊ$°¤‡$ª`i$¨k1$¨ú!$©Þ$¨Áé$¯Àe$¬¾¦$¨ÃÌ$¦z$¨Õ°$¦¬ë$­äÛ$¯Ùu$°0G$¬fa$ª¬Ã$ªT$$©ß$§-ã$¦M¨$¥am$§üC$¨ÆF$¥*õ$¤üo$¨sÒ$¦
J$¨½$¤Zì$§»$¥%'$®´@$¥/à$¦ˆ"$¥N"$¥ûÑ$¥k4$¥­î$¥Û	$¨Ÿù$§åþ$©ë¨$¨zw$·IÈ$³G$«è.$§8¯$©T$«\$¯Í@$ªI>$ªA$§JB$§¬‰$§Šr$«È›$¨G$ª¶p$¨¹K$©ðý$«aÅ$«†—$¦_%$«÷$ª‰$¯'³$ª˜$«£ý$¬û$®p$©ÐM$®s/$«Ký$­z?$®ç‹$¯õ¸$¯bÍ$³!þ$©J$µZÅ$·û$²=$­%Ò$°Áæ$­Šm$®'P$²5Á$°u¸$®[w$³e$$ºù¢$±õØ$±õÆ$´Q$³Eˆ$²($¹¯‰$²'$¹=9$½Íx$¹Cû$²Í}$°‡+$¹»k$³ùD$¹«$³Î—$²à'$¯dï$¯yG$±v$´†Ð$¶êš$¯±$¥ië$¶"$¶æî$¸¶$µó$¶»¤$µjÕ$¼ïu$²e;$¯2$²:l$¾Å±$»bk$¶Ål$³é»$ºñ"$»8Ø$¼!±$º}P$½Xè$¼Š·$ÅdÞ$î;$¸6ë$¹ËÛ$Ã\8$º0$ºƒÍ$¹Ç$¿ð$Å$Èvi$ç$Ŭ±$•$¾
µ$º«G$¾¢•$Àv	$¹î=$ÁA$ÀßE$À¯ø$Æ_$½&$½³J$Æa|$ÍÜ©$ÊÒ$ÎË6$Ç$ÁØä$ÃJ)$ÁÿÌ$À0f$Пó$Þ~$Ü+°$Ïÿ'$Ðìp$ÈÛ $»·à$¾æ1$ՎÒ$à<w$É8§$ÃÓ)$ÅCB$³¬þ$®_¡$ÅÂÆ$Î%$´óZ$¼Ì¶$Ç.·$Êâ
$Æ@$Lj@$¼xR$ßÐ$ÅÛ$Æq$»u$É;¯$àî$Ð\Ö$À&f$˶W$Ïèø$ÂÒq$µ&±$º^$¿Ž™$À@$¾^P$â]?$ü}$úý$Ø~±$Ác$ή'$ß,Ž$Öþr$èz€$ßÇ4$ͪƒ$éMý%1}'%%¤š%(=q%'%
ë·$çYV$ämé%%6ۂ%0e%	rV%ª€%:–¦%$%Ùñ%!~%0¿V%[½m%<sX%29û%pu—%ÏÂ¥&)¬ï%¸q–%"ŒP%®ÝÔ%"%9t %>$˜%–7%¬5%¤ÛÐ%<C%µØ~%®þO%ïf%ñ;±&@œ %³W%—°b%ß
…&˜›)&Œ¨&¯¤'‰»®'öЖ'#à}&$µÜ%ƒÌK%y'"% ý&&mo&Íë3&ýýî&¥¥8&`³B%»[m%oö%€ÿj%°T&	—"&H—&Üã&üH?&ù9&©–%þT¼%œÀw%¡ïU&¨‰%ý‰ª&
 µ&°¢á&'.&eÝ&"&iC,%Õ>Î%£'%½õ%–Ð%f¸Ë%"³%œëŸ%Ñé#%"o;%:@%tœÀ%«³­%"ÚB%ªm¶&	$Þ%~%‡% o…%/åL%"€•&RˆE%õÐÀ%€©ñ%Eà"%'EÒ&>œ¬'OHŠ'EY&X‹ç%¬Ë%ýŽŸ&xèI'kÎ}'©Šö&¦øÖ&<ði&ˆb\&_Ï%É5Ò&RJ&»Å5&Çí%êŠä%ÌN%Äõ:%…Æÿ%]_%f€%×ÒÇ'‰±&x>°%¢Ý•%U§%9Ã)%Oi%Ž#7%MÏ%U'W%Õ½%<i%=€%‹Ï&.Àê'08&"a%qÜÓ%TA%'³P%…é?%—òR&7Rà'	E%'(õ&§~½&NR&Ät&´b%°'$%À®%1ÖZ%7¬ã%Y>ƒ%BmÇ%@ œ%'8H& ¼&aB&ª·®'NÃJ&Úº¨&– ‰&•
Q%Û %\Ž%6eR%XŸÅ%Lt%[Þ9%vš
%ÐH'&d­&]Ù&Äuk%ìP\%mt2%EÝ$±0$îgŽ%´%‹ÂÊ$à­$·ã'$Ïݯ%!ÝE%§‰3%Cùð$ó4$ÑÛì$͑$Ïçà$°fK$×u$¨Ò›$Ã$¸Èÿ$ùðx%"ô%KEI%K$â6n$£—á$"Ä$›W`$£aŠ$³«$¯‰Y$ Ë$èÔ3%W•ï%æz$Ñn¸$ÀÁö$¸áÕ$¡Œ$œ¤˜$´Ã$ŠMD$¡ƒ´$ÊÕï$ßãÇ$Ä|—$Žú<$†G$ŸÂÚ$¾EF$ŸéR$ƒÞ$ŠÉ$¡îû$°øÙ$¸ym$¾Í$§SÁ$‹Aa$ŽfÙ$ˆü`$rË£$–¨I$Ք$çs…$åÜ$é`$¤™{$‹0$'ª'$µ#-$¯¸°$'c4$ÙÆ$˜¾$¨#Õ$û$™ZÇ$Ûü÷$÷ìž$¤Xý$"NØ$‹­c$±J$—<R$…Þ¸$Ž3g$'ãÒ$©î%$L$‰Tä$¡Ë$Ÿ‹${vU$"…Æ$Š–Ó$€©$aÖ$ôEÑ$Ø^c$Ž<"$‰°Å$—/#$w?P$i´'$r*†$vŨ$n"ë$}mØ$˜ù'$Òé"$ís:$°R$úš$¤£$'Mê$†H‹$€ç$mö‰$fÂa$pLÈ$xlW$''Å$‰¡¤$z[ò$x—°$qÖ%$n¯ö$yt$iN2$g±O$güC$gê$kÍy$'FD$š4É$ƒÅ¥$¹$sŸ3$aJ¤$jÚ$
U$šª$'ÚR$vC"$l7ô$ƒ,S$‹ÅŽ$|©º$Œê#$—à#$–ª"$…vz$}€$hŠ$[ô|$jBí$ŽäE$"á}$‹x$®&$¥ï$"é'${6®$"Ø´$ˆÃ]$}4é$‡³¸$‹UÎ$w'|$g:$hÍ,$rŒ$' $n΂$u݂$€5${©ã$Œ'Ž$xÉ$b«$lôÞ$€Œþ$›ž~$'ö$|,$_#:$që´$|ÇX$`)$]Ã$o6¯$l27$cÛ)$|
$cã$^¢$`Îæ$lºå$|f$›$p#‹$k\æ$k8y$qͺ$o˜$a ¾$`ôº$WP$Pp}$Y!b$_v$aIç$Y0n$[y»$^c$`«M$T­–$T•µ$Rõ'$TÔ;$VÇM$[¼ž$VÓ¿$X]$O0)$O}<$U'–$ZfÍ$P€-$Tfë$Qˆ$TÊ3$Kð'$MÑ©$L>$Iºi$LJ$M¦H$Jè$Lÿ®$Nõ?$Xå‡$ZÝ}$VV$e$ˆˆ›$$Vr~$\o'$c•K$SÜo$Líµ$\ú‹$]Å $X š$O/$M†æ$Kï¢$PX$O—x$IÙÏ$Jä$HÇ$LöP$Lmj$LMõ$G[ø$Dc4$Gõ$$M2Ø$HTž$K)—$Nˆe$KZ$E`T$A–$>0á$L†Œ$_ê$XQM$Jêu$J˅$I"K$H®X$Fé¥$P™º$KÙ6$Kæ$K¶—$KdŒ$W©ü$|ã$ۓ$N'X$Gª$HSP$Ií$F½<$E_á$F$D¢Æ$I/,$QS$ZBò$Jaj$Iº–$G'%$H·$$IÆ;$J´{$Jí$HYÝ$Få/$_Nã$sûé$Xى$I¬Y$IWÿ$Gºà$GD…$F†è$Fþ$IÏ$J´R$J#$K!$Gf$H'$Iö¡$Up'$T{$HÆÐ$EÁ$Fޟ$A²¼$Bêû$K]$Iœ$]‹e$_Çæ$K5s$EÅÂ$D0$Eæ,$FÔ$I|f$If$J¯Œ$FT¸$H}F$D‹"$EtP$E³Œ$H¥þ$DZ·$J÷i$JYŸ$NÜ $Låã$GKØ$Iþÿ$L'Ž$H•Ç$Hš{$J˜6$Y£Í$Ykk$U]$H~í$F]ó$HŠ7$Fíµ$J‰`$P¾Z$Hžd$Eæ$F‰&$I:Ø$IwÓ$Y{$]o$R$Im~$Jl¸$G2T$Jw^$GDH$L¯ß$S±$Mx_$G#õ$KV
$M†$`Sž$dÈ$Rƒ$BgY$Fü‹$Mk$Lìé$Mˆ=$NLá$O§o$Pù¯$L¬g$W$V¹$R#$R`ª$T©$Uƒ@$T™n$P<ð$WFä$T>¢$T°h$RØ$Q¶&$K¥$Lk¯$Q‹Î$N¿«$MÖ$N±î$S$Y&ü$]
Z$T#	$RO—$T¿•$^ã$UÕÿ$Qݏ$S)e$R"$O۔$R"$|<%$Œ†‰$sS@$UžŸ$d86$f×Ö$YÕã$P.$[/'$Yk‰$`ïg$W€$WG$Uþ$Qaÿ$SyŒ$Wb$W}$R¥Ð$N)Ê$Q‡à$V¯$Uf¦$MG[$QpS$OWƒ$T@Ø$O5$RÞ$fV$Rz~$M4[$N"Ê$Pê$T–Ø$`÷n$`—=$R6
$Rª$[\$V#
$S $UF—$W-ü$]Ýg$]÷$Z…$^™Ÿ$`)Á$w	À$Šž©$|òX$bŸ$\QÇ$XÛÕ$Q÷Ä$TØ&$Sò"$W1›$W™ï$`âß$`öw$n–¤$k;Ë$_¯7$aΠ$e|&$_iÀ$am$[Ã.$^öR$YÀÞ$[©¶$y
9$‹:í$'Ú^$cˆ$Yîƒ$XŸ!$Yé´$Y® $Xc*$Vñ$SN$]ܓ$aÞ*$aàt$WÒá$Zªg$Y•{$bYb$záT$cÕ$WçØ$VäM$T©2$TüY$_\$\ž$]
—$qt$|ñ>$euì$Y)V$^;$Z
$U—$Rü$RX#$UGÒ$W9É$Vr|$ZÑe$X"$Z&$b$YcÍ$Z
a$^¸$Xì¶$\Õ¦$d!ƒ$^ü$YØ	$[û$^+D$tºç$eVI$d¢Ë$n£$$€‰i$gRo$`DS$]ÿ½$ihè$_‹Ç$c²™$cNy$gîø$w(¸$l¯Ü$eŠ\$nc$hÐr$i£M$tà>$tá©$c¹~$k2Ù$l2…$j&1$m6e$~o"$v²0$hè¾$hß$jt¾$e¿¨$cµ7$fF$k $r½¦$q»Ø$h8Æ$o ²$hzf$jÛ8$}uY$}ĕ$mc¯$g"–$g"K$fm~$a,P$f# $hN-$náŸ$i $f^ü$e¯$m7'$e5Í$i[$jTˆ$ký$p6º$jÝ $j­b$kS_$g´¯$jvÓ$gÑû$vƒy$eZI$uÕJ$lPr$fªê$jÅH$j¥÷$gÒã$m#$l©ª$l 7$n.-$u÷Ð$±²$}EÎ$uÖ$m¨?$m=¹$yä˜$h˜q$iWÅ$TI$˜zf$'/$zc¹$rF$å3$'îž$tg$n€*$rۓ$i°V$p!d$u$oR$o[.$p³5$q64$vIØ$m'ý$l1¯$tæD$r—î$qËm$u}$wõK$z7™$y•$$€20$]p$€uƒ$'\4$…¦$ƒÐŸ$ˆ\w$~×D$"F$	$Ù{$‰Üö$"×Ø$z}†$}?‡$y|ª$zD+$w±ž$~$Æ$~p?$xõ@$v_›$xØñ$v{¸$wU$z3p$Š¸`$˜«$Š|{$}Ÿ$zšç$ç¸$|Ø$zIÇ$víþ$|"b$€E¬$zþx$|"k$"ä[$‰#$€Xm$|®$€c²$E $}Ë¿${ X$}U$€U$
ƒ$'$€œ
$Ž"˜$Ÿn$¯à$~äl$}ä6$v$ë$"P$€Æ%$€u{$€á˜$}r$'Ïw$|$~žÒ$'à'$…H$†;$ˆ<v$†¶W$ƒ¿D$HŽ$|4º$eå$'S$¸È$põ$µK$}8Õ$Ž$'_X$ƒo$eF$"WH$†Ñç$€ê\$|1/$€P$'@$ƒÓ$€/$ôs$‡›_$€cÐ$}ў$|¶8$ª,$|dŒ$|.q${h†$Üu$‹¤m$•a$Š¹	$'˜u$›ö$‹°n$"þ$ƒ­$‡~–$''i$'M($…¼õ$…¿5$…ô	$"ƒ˜$€S¿$¿A$ƒ¤Ÿ$‰@^$Œ9ï$‡jÙ$…ˆ»$ƒÛØ$…›Ü$†šS$Š¶$‹Z©$‹ãy$ŒK$•Q|$£mb$™Áõ$Œ¤@$Œˆ$‰ÞB$‰pw$ž$'W$' ^$Á^$'",$Œfn$y$ªÑË$—í1$ŽÃš$QØ$B'$ˆÒÈ$‰Ë$Š_"$Š\@$‰O$$‹kP$Œc$‰Ih$ƒêý$q¨$'#û$©Q3$žÄœ$s$$ŽâÜ$›Ý$šVQ$¿i$‡na$†ƒ)$ŠZS$$‹cw$Š¨-$Ëî$Œ©Þ$‹ÔÁ$Žz$Ä³$‹Mý$ŒG—$Œ»Â$‹iþ$ŠT$‰xI$Ž($'Ýô$"â)$‹à($Œê¯$Yƒ$‰Í$'¸$‹ì¹$Œl'$‰›†$‹Ø¡$ŠFá$‹EY$Ž2Þ$"é$$Ù$‰©S$Ž<Z$•ž$•ˆq$'fH$‹–—$NE$"a$ì$¿=Ì$׈ï$³FL$œíx$~;$Ÿ²Ñ$'.º$'Xë$»l$úÈ$G$$™6R$˜Á9$ã$—˜"$•Ñ$ŽöZ$Œ$—Ù$Ïß$Žï²$˜¢à$¡ú²$žïï$˜1$'š$–I$­(Ò$ R$"G$'Dö$—¨X$›˜4$¨>í$ªEš$÷($–@j$'c$–ê($Ã\m$Í)3$¢&Å$"_$˜"…$—s<$–7"$˜€$¨¡_$Ê%V$ÆwÙ$§Ìœ$­‹h$¡ŽÍ$œ&$§z$¦h$°+Œ$®r`$ H$œb8$•aX$œàK$§ÓÎ$¹è¼$°}$ªÑD$¤Ñ[$±$°Y$µÀ9$ÆÃN$Íý$©ì$£hý$­ä$­f$¨	N$¸cº$¾{$¿¾$«Y>$¸F˜$´êz$©0Õ$½Žû$èYF%>m%´¬%àë%¿¼%¥ð$íޛ$øŠq%Yâ$ʞï$Ö~B$Ì»n$º«ï$º1µ$µI"$ÛÂW%$¿^%TRM%
F¢$î¾%¥ï$½õ†$³Œ$ãx$Ïg³$¸cÓ$È»¬%iò%GGÉ%5i5%Å %$n%8^´%j×»%°$ðw;$Ìl¢ÀÀ%u;Â%¾­%ÈÓÔ%5&$¶I$|X$jìS$_úþ$™fI%к$Ç#$iOd$OÖ$qê³$Òls%Au¹$ņ$'Bd$yÄ^$€Òˆ$¦ùs$_/Õ$1+$5\$K8$¢»%U•ª$ëcJ$žx$×?Í%×e$â¾Ñ$ì·?$ÍÒ`$$<.ó$.²B$Kٔ$Sß$h±}$ÖïC%Æ%Cá'&laŸ& Ú&*ö%\Ý9$¦‹"$œê%©t%X×l$Ç~w$¢"%$°:&`Ä&DÃ&
óf%€hb$ÁIÆ$SxÅ$mYÈ${ë'$W"N$€L£$¹š6%
B%3\$È@‡$å'Ï%y%¹%ÆÏ`%0Ž$šmf$uHó$ä·å$û(A$'4$%5Œ$®~$1øô$–]"%zŽ§&øz%…~©$»À9$<D$ž"$$»y$|$ðoJ$ŽØÏ$3ŸÛ$ ¿q$?û÷$¡N»$œºÂ$€tÜ$œ£$VKØ$1Ú­$n	p$ ì$"Î5$GëÅ$¨$!º,$(‰d$^S$AÑ:$ñ"$$$@Ï$Yaê$5±»$AÇ6$XGô$bFâ$Ž3Õ$f>u$,!¶$< $GÅ'$#=,$2$—$3y$G´$ry¢$8ÒT$û}$ û$KÀ$&W$.kä$,($%ƒ¯$#ù$C$#x½$ $
R$T$:N#$QîR$@Çk$J…Ò$Iœ$`â$`@
$Y÷$NhÝ$R¹Ç$X×´$^F8$U]$&®£$2F$+$‹b$¶Ï$'t$9D$<´$3×$+\ª$ §ä$ k4$À$§$¼å$XÙ$ît$þ»$ž$a'$ºA$ÈÑ$ƒï$ûî$þÀ$:$
r…$;Ô$óh$Ñ#õCð#è«ë#÷ŽI#óÌ#ÚrÇ#ǁ#ў2$O$f#åó#Ýê#ã`â#ä'#ã‹D#ììt#î&ž#åíœ#æ•ù#àq#á×µ#ê©û#ݙö#ÜP#Üø#â*æ#îî1#ú˨#óßX#ÝÀ;#ÞÓ$#ëä#×}&#Ú؞#å´b#æ?á#æ#ên#ïcŒ#ýV´$m;$C$aÖ$_c$#7$-4$P`s$zA|$hzn$a¯ä$'#s$†Y$…E‡$v#'${oK$'ž.$€pý$j\$L:ˆ$;Ð$1œý$!ç³$V$üì$0±_$:ÿù$?C›$CçÒ$Fœ'$B¥B$Bû$C¬'$6òa$3E$7Û>$:žã$1Àø$/ëx$+;í$*Ž'$'Ñ{$%Jå$!ì$z$™˜$
zÂ$Ò$SJ$ÌI$wž#üW#új#ú#ôÇÂ#ïr#ê0$	g$	W#óA!#ì#ê`#ݵ¨#æB#ᢪ#Þ	)#à÷V#êy°#úÒx$=†#þR"#å}i#à—‰#ßz#Ø9#؁#ã²N#æÌm#åöŠ#äz(#ã*#ãÙÇ#üdM$
Z#ùiT#æbW#äâs##îǸ#âŠ4#ÙWY#Öï#Ú
#âג#éU¬#íì[#ôtŸ#ùôÑ#ø<8$]®$è$ì>$$$ä¶$
šù$	žÂ$YÞ$$î$H‰$®è$(½Ã$×)$˜$œ$Ý#ý$é#øj#ék#í2,#õ•Ë#ôÝ#üy$
'$†a$¥$0~$]$‡8$xœ$"0$^Í$€ì#ÿáÁ#ü>$H#öš•#ù½Q#ü¬®#ÿÛÂ#ø"«$%$~I#ü+s#ë·#ê÷%#ì\…#è½¼#ꘗ#êú#åó#çææ#á\e#á@:#ފ#ޏž#Ý[H#á·Ô#߄ô#ç~#áãô#âUg#áŒv#äD#äJÅ#çâ#é·#æ1#èfK#äá#Þ5?#á"A#Ý'#áEq#àRí#è–^#íØæ#ç³#áӅ#ßx#åÿ}#é4u#Þ¸˜#Ùµ·#ÚÑÑ#Ýéh#ݯ›#زG#Û$Æ#ß#ãI#áHó#ÞWi#ÝÃ#ß]¸#å '#æó#âÎÛ#ßêä#à#ޕ#àµî#ßÙì#ÛÍî#áŠr#ç5÷#ã¿Ñ#ã*#ßÔ#ÞÊÜ#ßQJ#æâ½#ä'#í/#òm#åˆß#Þiµ#Ý3Û#àâS#ä"X#ãäR#ê,#å'
#ã"#åÿÌ#íæ#ãÚk#á…\#ã¯~#æ¡}#èòH#äí#ä.Ë#⑧#àà,#ç–Q#é#ê.#ïNV#óœ#íM#ä>]#à¹#å,ä#äã#â°Ë#ß®m#áóq#àŠy#ãö#åN#ç6Î#è¼v#ïq#ãm#äñå#å–#åß#ã~­#ç2&#çÇÐ#çЪ#ç#äè#æô#å|*#欥#çgM#ä0#äd#âòV#å¸#ç%w#æQ1#æ¹v#êÎW#ë†?#ëéQ#ê¥Í#ëù@#ìŠV#êu_#êÃÄ#è8#é\S#ñKþ$1"$6Ô#õý#ñ:F#óöP#ñ#ûÕ©#õ²¼#ïø#íÇî#ég##ñ3Ñ#èþU#ìÇy#óÒ*#ôew#ñsÜ#þ¾G#ñ#ï&ñ#î¶\#òIÐ#ö=#ñüZ#í(#ïܹ#õû*#÷{.#øýä#ù¤•#öÔù#ö&ö#û+k#ùÎÄ#þm×#úCï#üҔ$˜f#úƒ3#û´"#ñ8U$¹#ò"&#ñ*#õ€Ñ#õÈ@#ñ±£#ö˜H#ô•O#ó0¼#÷'$‰$8#ó‰¬#ö¾{$y$
Å#÷ïY#ïP#ô[#ô¹‹#üPÏ#ùÍÝ#ô|¯#ø'ß$–#ò©#÷}#ÿA‡$ãý#ûp9#ùˆ#öX#÷õ#öt9#ô¿¶#ð8#÷dD#öË	#öæd#ö‰¶#ñ¾p#öÌä$EÏ$ï"$	‹#øui#ûÄá#ú3÷$ÓÙ$O×$"¤$=$è($<$^%$N$Yl$]•#þKÅ$j$ZŠ$Ʌ#þÑL#òsñ#èØ #ß¡f#ëã#öíR$
1"#õ#²#ê~æ#õcò#þ©ï#û
·$æÑ$%$֌#þhÀ#ÿ¯O$ÓÕ$‡¼$Ë$!$²¿$%@$Dp$p†$³'$(õ#ü=ê$uD$ô$|9#ýGÚ#þý$T$$D=$
Í$'Ù$M÷$h$l{$ÛÉ$h­$š$†#ÿ•ö$fX$
qr$€$j†$¦ $	´Õ$(ÿ$èf$Õj$½ç$e$M^$ȋ$-©$¯ú$Îp$×$øì$­$›6$	å$þ$‰³$Î-$&$zÃ$Ì<$×î$ô8$	Ÿ|$
j"$`$t˜$:h$ÑY$›$	~7$]²$	í—$	WA$
°¦$¿¡$¶"$'×$šá$?9$7$
ü$
¥÷$ÐÒ$
×$
ç$
ƒ$·þ$
mi$€$‰F${¿$K"$üi$Uú$
¤$	e$
–$
³½$
ïñ$	'$Ý$Ï$	[d$Å9$Ĺ$•'$:K$
ÀR$
>>$
5û$÷}$Ê'$¤ç$
ö$
x$
š¯$\€$р$BV$q¥$-$q$ö$
A$*)$+$$»$(š$ù_$‹*$ê$}$sA$Rc$Ž"$,H$,Ý$þ$ñ$t$ƒ‰$¡$["$ $"U$¹ù$T‡$è¡$óN$•°$~W$	üó$Ù¹$L'$¤$
¨¨$
a4$	•u$öT$µ$ÓÐ$í½$ý3$Gå$›ý$
 M$$¶Ï$X$Ùê$úˆ$ia$û$Ýë$þ–$d~$…$½E$s$h»$¹]$Ê¥$-Á$
0$üÜ$}ú$
"$܎$ÐÊ$ÖZ$eâ$ó{$ˆ$0|ç$1h-$&í)$#p$L$3'$¡$ðÐ$M¸$'~$~&$(f$]•$x $u¹$×5$U^$í$¾W$
$N$É$ZE$u$›L$›ç$¬$§;$·$$u$í«$SÝ$ì­$¶2$9<$å¶$å¼$\O$bê$`‹$çþ$´¢$ý¹$¤¸$}$ÿR$@õ$ú¥$Ã<$ß$§é$gû$†&$Ù«$w$Ҁ$4$ '!$"ͨ$"Y!$%Ë[$%½ $&Dú$$3ù$(cL$&—R$"¤$%±T$'±]$hÖ$;,$æ$šX$7$&s$³¦$rÞ$§$ ZI$*q–$"ç$Ât$'ú$\À$$˜'$gü$ö²$ãŒ$\$ü³$¹²$='$L!$×¾$&¤Ì$'
'$™$øW$%žë$,þÂ$\up$^a$Lä]$8{{$.ë$-Ÿg$$´z$!¸ô$ÙC$& m$Õ\$.%˜$1`N$*/
$-þ$1œ¤$¶æ$E3$#_Å$,Ü$5þ$*¹q$°$)_Ä$7¬E$5P$&T*$ø,$rE$0^U$,¤1$ šº$%b$(Ð¥$($›w$M%$!¡Ç$+"`$Dy3$4µD$nÈ$ {d$$¯$}×$"'Ð$&é¥$"µ$)ó§$6Ȳ$,¡ê$ $!'$o¼$_ $)fÉ$)âÛ$$úm$ #{$¨'$#$ †¶$1•
$\Ú$7´½$#Æ$$ñ1$-Öà$6"¥$;̹$(ÑÐ$5ÖP$":Ë$/|$6ê7$ ·"$÷¿$-s$&Ù	$"o¸$&óH$6O$3‹L$(Æ[$A(É$vÄB$@$2$#/$#Wt$@·Ð$o=ƒ$x7Ÿ$F·

==> anc/LateM_Spectra/NLTT_36549.fits <==
SIMPLE  =                    T / Written by IDL:  Fri Sep 27 15:48:17 2013      BITPIX  =                  -32 /Real*4 (floating point)                         NAXIS   =                    2 /                                                NAXIS1  =                 4160 /Number of positions along axis 1                NAXIS2  =                    3 /Number of positions along axis 2                EXTEND  =                    T /Extensions may be present                       ORIGIN  = 'Institute for Astronomy' /                                           TELESCOP= 'NASA IRTF'          /                                                INSTRUME= 'SPeX, IRTF Spectrograph' /                                           OBSERVER= 'Your_Name'          /                                                OBJECT  = 'NLT36549'           /                                                IRAFNAME= 'NLTT_36549_tellcor_merged' /                                         TIME_OBS= '15:16:49.793358'    / Average UT TIME OF ACQISTION ('hh:mm:ss.ss')   DATE_OBS= '2013-03-07'         / UT DATE OF ACQUISITION ('yyyy/mm/dd')          ITIME   =        120.000000000 / INTEGRATION TIME IN SECONDS                    CO_ADDS =                    1 / NUMBER OF INTEGRATIONS                         NDR     =                   32 / Number of Non-Destructive Reads                SLOWCNT =                   20 / Number of Slow Counts                          TABLE_MS=        512.452000000 / msec to clock out array                        ROTATOR =        248.620000000 / Rotator_Mechanical_Angle; pos=497243           POSANGLE=        42.7600000000 / Average Sky_Position_Angle                     SLIT    = '0.3x15  '           / menu=2,pos=89000                               GRAT    = 'ShortXD '           / menu=0,pos=719950                              PLATE_SC=       0.150000000000 / PlateScale arcsec/pixel                        RA      = '+14:12:11.28 '      / Right Ascension                                DEC     = '-00:35:09.1 '       / Declination                                    HA      = '+01:46:18.585000'   / Average Hour Angle                             AIRMASS =        1.19514285714 / Average Air Mass                               EPOCH   =        2000.00000000 / Epoch                                          MODENAME= 'ShortXD '           / Spectroscopy mode                              FLAT    = 'flat377-381.fits'   / Flat field image                               NAPS    =                    1 / Number of apertures                            NORDERS =                    1 / Number of orders                               ORDERS  = '0       '           / Order numbers                                  START   =                    0 / Array column of first FITS array column        STOP    =                 4159 / Array column of last FITS array column         SLTH_PIX=        100.000000000 / Slit height in pixels                          SLTH_ARC=        15.0000000000 / Slit height in arcseconds                      SLTW_PIX=        2.00000000000 / Slit width in pixels                           SLTW_ARC=       0.300000000000 / Slit width in arcseconds                       APPOSO03= '3.70054 '           / Aperture positions (arcsec) for order 03       APPOSO04= '3.69438 '           / Aperture positions (arcsec) for order 04       APPOSO05= '3.67826 '           / Aperture positions (arcsec) for order 05       APPOSO06= '3.66460 '           / Aperture positions (arcsec) for order 06       APPOSO07= '3.65358 '           / Aperture positions (arcsec) for order 07       PSFRAD  =        1.90000000000 / Optimal extraction PSF radius in arcseconds    APRADIUS=        1.50000000000 / Aperture radius in arcseconds                  BGSTART =        2.20000000000 / Background start radius in arcseconds          BGWIDTH =        2.00000000000 / Background width in arcseconds                 BGORDER =        0.00000000000 / Background polynomial fit degree               WAVECAL = 'wavecal348-350.fits' / Wavecal file used for wavelength calibration  XUNITS  = 'um      '           / Units of the X axis                            YUNITS  = 'ergss-1cm-2A-1'     / Units of the Y axis                            XTITLE  = '!7k!5 (!7l!5m)'     / IDL X title                                    YTITLE  = '!5f!D!7k!N!5 (ergs s!E-1!N cm!E-2!N !5!sA!r!u!9 %!5!n!E-1!N)' / IDL YVERSION = 'v3.4    '           / Spextool version                               RES     =        2000.00000000 / Average spectral resolving power               DISPO03 =    0.000537545000000 / Dispersion (um pixel-1) for order 03           DISPO04 =    0.000403202000000 / Dispersion (um pixel-1) for order 04           DISPO05 =    0.000322744000000 / Dispersion (um pixel-1) for order 05           DISPO06 =    0.000269227000000 / Dispersion (um pixel-1) for order 06           DISPO07 =    0.000231103000000 / Dispersion (um pixel-1) for order 07           DAIRMASS=            0.0298571 / Average airmass difference between std and obj HISTORY The output FITS files contain a 3-D array of data consisting ofsets of  HISTORY  triplet arrays of data for each aperture and each order,where each tr  HISTORY iplet is composed of an array for the wavelength,an array for the flux  HISTORY , and an array for the error. The tripletsfor each aperture are stacke  HISTORY d behind one another, followed bythe triplets for the next order, etc.  HISTORY  If no orders have beenskipped or deslected in the extraction process,  HISTORY  the contents ofaperture Y in order X can be found as follows:lambda =  HISTORY array[*,0,( X - (smallest order number))*naps + (Y-1)], flux   =array[  HISTORY *,1,( X - (smallest order number))*naps + (Y-1)], error  =array[*,2,(   HISTORY X - (smallest order number))*naps + (Y-1)]  Forexample, for an SXD fil  HISTORY e with two apertures, the wavelengtharray for aperture 1 in order 3 is  HISTORY  located in array [*,0,0], theflux is in array [*,1,0] and the error i  HISTORY s in array [*,2,0]. Foraperture 2, the wavelength is in array [*,0,1],  HISTORY  the flux is inarray [*,1,1] and the error is in array [*,2,1]. For or  HISTORY der 4,the flux for aperture 1 is in array [*,1,2], while the flux fora  HISTORY perture 2 is in array [*,1,3]. For order 5, the fluxes for thetwo aper  HISTORY tures are in arrays [*,1,4] and [*,1,5], etc.  Thespectra have been co  HISTORY rrected for non-linearity.                                              HISTORY                                                                         HISTORY Xcombspec History                                                       HISTORY                                                                         HISTORY The spectra were combined using a Robust Weighted Mean.  The robust     HISTORY threshold was 8.00000.  The files spectra0357.fits, spectra0358.fits,   HISTORY spectra0359.fits, spectra0360.fits, spectra0361.fits,                   HISTORY spectra0362.fits, spectra0363.fits, spectra0364.fits,                   HISTORY spectra0365.fits, spectra0366.fits, spectra0367.fits,                   HISTORY spectra0368.fits, spectra0369.fits, spectra0370.fits were combined.     HISTORY  Aperture 01 Info: The scale factors were determined using order 04.    HISTORY The scale factors are 1.04776, 0.997829, 0.963080, 1.00685, 1.02978,    HISTORY 0.995657, 1.00867, 0.924576, 1.08588, 0.902133, 0.958420, 1.01225,      HISTORY 0.989320, 1.07019.  The median RMS deviation in each order is           HISTORY 0.0487095, 0.0500360, 0.0525589, 0.0475219, 0.0437519.    The           HISTORY spectral shapes have been corrected.                                    HISTORY This spectrum was telluric corrected using the telluric correction      HISTORY spectra NLT36548_tellcor_tellspec.fits.  The telluric correction        HISTORY spectra for aperture 01 were shifted by 0.281185, 0.188116,             HISTORY 0.0494149, 0.0980103, 0.0351402 pixels.                                 HISTORY                                                                         HISTORY Xmergeorders History                                                    HISTORY                                                                         HISTORY This merged spectrum was derived from aperture 01 of file               HISTORY NLT36549_tellcor.fits.  The scaled factors for orders 3, 4, 5, 6, 7     HISTORY are 1.00000, 1.00000, 1.00218, 1.02501, 1.03598 respectively.           END                                                                                                                                                             ?NO#?N^m?Nmµ?N|ÿ?NŒH?N›'?NªÚ?Nº#?NÉk?Nص?Nçý?N÷E?O?OÖ?O%?O4f?OC­?ORõ?Ob=?Oq…?O€Ì?O?OŸZ?O®¢?O½è?OÍ0?OÜw?Oë½?Oû?P
J?P'?P(×?P8?PGc?PV©?Peï?Pu5?P"z?P"À?P£?P²K?PÁ?PÐÕ?Pà?Pï_?Pþ£?Q
è?Q-?Q,r?Q;µ?QJú?QZ>?Qi'?QxÆ?Qˆ
?Q—O?Q¦'?QµÖ?QÅ?QÔ]?QãŸ?Qòã?R&?Ri?R «?R/ï?R?1?RNt?R]¶?Rlù?R|:?R‹}?Rš¾?Rª?R¹B?RȄ?R×Æ?Rç?RöI?SŠ?SË?S$
?S3M?SB?SQÐ?Sa?SpQ?S'?SŽÒ?Sž?S­S?S¼"?SËÓ?SÛ?SêS?Sù'?TÒ?T?T'R?T6?TEÐ?TU?TdN?Ts?T'Ì?T'?T¡J?T°ˆ?T¿Ç?TÏ?TÞD?Tí?TüÀ?Uý?U<?U*z?U9·?UHö?UX3?Ugq?Uv­?U…ë?U•(?U¤e?U³¢?UÂß?UÒ?UáY?Uð•?UÿÒ?V?VK?V-†?V<Ã?VKþ?V[;?Vjv?Vy³?Vˆî?V˜*?V§e?V¶¡?VÅÜ?VÕ?VäS?Vó?WÉ?W?W!>?W0y?W?´?WNî?W^)?Wmb?W|?W‹×?W›?WªK?W¹…?WȾ?W×ø?Wç1?Wök?X¤?XÞ?X$?X3P?XB‰?XQÂ?X`û?Xp4?Xl?XŽ¥?XÝ?X­?X¼O?Xˇ?XÚÀ?Xé÷?Xù0?Yg?YŸ?Y&×?Y6?YEF?YT~?Ycµ?Yrì?Y'#?Y'[?Y '?Y¯É?Y¾ÿ?YÎ6?YÝl?Yì¤?YûÚ?Z?ZF?Z)}?Z8³?ZGé?ZW?ZfU?Zu‹?Z"Á?Z"÷?Z£,?Z²b?ZÁ—?ZÐÍ?Zà?Zï7?Zþl?[
¡?[Ö?[,?[;??[Ju?[Y©?[hÞ?[x?[‡F?[–z?[¥¯?[´â?[Ä?[ÓJ?[â?[ñ²?\æ?\?\M?\.€?\=´?\Lç?\\?\kM?\z?\‰´?\˜æ?\¨?\·L?\Æ?\Õ±?\ää?\ô?]I?]{?]!­?]0ß?]@?]OC?]^u?]m¦?]|Ø?]Œ
?]›<?]ªm?]¹ž?]ÈÏ?]Ø?]ç2?]öc?^"?^Å?^#õ?^3'?^BW?^Qˆ?^`¹?^oé?^?^ŽJ?^z?^¬ª?^»Û?^Ë
?^Ú:?^éj?^øš?_É?_ù?_&(?_5X?_D‡?_S·?_bæ?_r?_D?_t?_Ÿ¢?_®Ñ?_¾?_Í/?_Ü]?_ëŒ?_úº?`	é?`?`(F?`7s?`F¢?`UÑ?`dþ?`t-?`ƒZ?`'ˆ?`¡µ?`°ä?`À?`Ï??`Þl?`í™?`üÆ?aô?a!?a*N?a9{?aH¨?aWÔ?ag?av.?a…[?a"‡?a£´?a²à?aÂ
?aÑ9?aàe?aï'?aþ¾?b
é?b?b,A?b;m?bJš?bYÅ?bhñ?bx?b‡H?b–s?b¥Ÿ?b´É?bÃõ?bÓ ?bâK?bñv?c¡?cÌ?c÷?c.!?c=L?cLv?c[¡?cjË?cyö?c‰ ?c˜K?c§u?c¶Ÿ?cÅÉ?cÔó?cä?cóG?dp?d›?d Ä?d/î?d??dNA?d]k?dl"?d{¾?dŠæ?dš?d©9?d¸b?dNj?dÖ´?dåÜ?dõ?e.?eW?e"?e1¨?e@Ð?eOù?e_!?enJ?e}q?eŒš?e›Â?eªê?eº?eÉ:?eØb?eçŠ?eö±?fÙ?f?f$(?f3P?fBw?fQŸ?f`Æ?foî?f?fŽ<?fc?f¬Š?f»±?fÊØ?fÙþ?fé&?føL?gs?g™?g%À?g4æ?gD
?gS3?gbZ?gq?g€¦?gÌ?gžò?g®?g½>?gÌd?gۊ?gê¯?gùÖ?hû?h!?h'F?h6l?hE'?hT·?hcÝ?hs?h''?h'L?h q?h¯–?h¾¼?hÍà?hÝ?hì*?hûO?i
s?i˜?i(½?i7â?iG?iV+?ieN?its?iƒ—?i'¼?i¡à?i±?iÀ(?iÏL?iÞp?ií"?iü¸?jÜ?jÿ?j*#?j9H?jHk?jW?jf²?juÖ?j"ù?j"?j£??j²c?jÁ†?jЩ?jßÌ?jîï?jþ?k
5?kX?k+{?k:?kIÁ?kXã?kh?kw(?k†K?k•m?k¤?k³²?kÂÕ?kÑ÷?ká?kð;?kÿ^?l?l¢?l,Ã?l;æ?lK?lZ*?liL?lxm?l‡?l–±?l¥Ó?l´ô?lÄ?lÓ7?lâY?lñz?m›?m¼?mÞ?m-ÿ?m= ?mLA?m[c?mjƒ?my¥?mˆÅ?m—æ?m§?m¶(?mÅH?mÔi?mãŠ?mò«?nË?nì?n ?n/-?n>M?nMm?n\Ž?nk®?nzÏ?n‰î?n™?n¨/?n·O?nÆo?nՏ?nä¯?nóÏ?oî?o?o!.?o0N?o?m?oN?o]¬?olÌ?o{ë?o‹?oš*?o©J?o¸i?olj?oÍ!?oÞò?oðÂ?p"?pc?p&3?p8?pIÓ?p[£?pms?pB?p'?p¢à?p´¯?pÆ?pØM?pê?pûê?q
¹?q‡?q1U?qC#?qTð?qf¾?qxŒ?qŠY?qœ'?q­ó?q¿Á?qю?qãZ?qõ'?ró?rÀ?r*Œ?r<X?rN$?r_ð?rq¼?rƒˆ?r•R?r§?r¸é?rÊ´?rÜ?rîI?s?sß?s#©?s5t?sG=?sY?sjÒ?s|›?sŽe?s .?s±ø?sÃÁ?sՊ?sçS?sù?t
ä?t­?t.u?t@>?tR?tcÎ?tu–?t‡]?t™%?tªì?t¼´?tÎ|?tàC?tò
?uÐ?u—?u'_?u9$?uJë?u\±?unx?u€>?u'?u£É?uµ?uÇT?uÙ?uêß?uü¥?vj?v .?v1ó?vC¸?vU}?vgA?vy?vŠÊ?vœ?v®Q?vÀ?vÑÙ?vã?võ`?w#?wç?w*ª?w<m?wN/?w_ò?wqµ?wƒw?w•:?w¦ü?w¸¾?wʁ?wÜB?wî?wÿÅ?x‡?x#I?x5
?xFË?xXŒ?xjM?x|?xÎ?xŸ?x±P?xÃ?xÔÑ?xæ?xøQ?y
?yÐ?y-?y?O?yQ?ybÏ?ytŽ?y†M?y˜?y©Ë?y»Š?yÍH?yß?yðÅ?z"?zB?z&?z7¾?zI{?z[9?zl÷?z~´?zr?z¢/?z³í?zŪ?z×f?zé$?zúà?{?{Z?{0?{AÒ?{SŽ?{eJ?{w?{ˆÂ?{š~?{¬9?{½õ?{ϱ?{ál?{ó'?|ã?|?|(Y?|:?|KÎ?|]‰?|oC?|€ý?|'·?|¤r?|¶,?|Çå?|Ù ?|ëY?|ý?}Í?} …?}2??}Cø?}U±?}gk?}y#?}ŠÜ?}œ"?}®M?}À?}Ѿ?}ãv?}õ.?~æ?~Ÿ?~*V?~<?~MÅ?~_}?~q5?~'ì?~"£?~¦Z?~¸?~ÉÉ?~Û?~í6?~þì?£?"Z?4?EÆ?W|?i2?zè?Œž?žT?°
?Á¿?Óu?å)?öß?€J?€
$?€ÿ?€Ú?€'´?€0Ž?€9i?€BC?€K?€Sö?€\Ñ?€e«?€n…?€w_?€€9?€‰?€'í?€šÆ?€£ ?€¬y?€µS?€¾-?€Ç?€Ïà?€Ø¹?€á'?€êl?€óE?€ü?ø?
Ñ?ª?ƒ?(\?15?:?Bç?KÀ?T˜?]r?fJ?o"?wû?€Ô?‰¬?'"?›]?¤5?­
?µæ?¾¾?Ç–?Ðn?ÙG?â?êö?óÏ?ü§?'~?'W?'.?' ?'(Ý?'1µ?':?'Cd?'L<?'U?']ê?'fÃ?'oš?'xq?'H?'Š ?''ö?'›Í?'¤¥?'­|?'¶S?'¿*?'È?'Ð×?'Ù®?'â†?'ë\?'ô2?'ý
?ƒà?ƒ¶?ƒŽ?ƒ d?ƒ):?ƒ2?ƒ:ç?ƒC½?ƒL"?ƒUj?ƒ^@?ƒg?ƒoí?ƒxÃ?ƒ™?ƒŠo?ƒ"E?ƒœ?ƒ¤ð?ƒ­Ç?ƒ¶œ?ƒ¿r?ƒÈH?ƒÑ?ƒÙó?ƒâÊ?ƒëŸ?ƒôt?ƒýI?" ?"õ?"Ê?"  ?")u?"2J?"; ?"Cõ?"LÊ?"Už?"^t?"gI?"p?"xó?"È?"Š?""r?"œG?"¥?"­ð?"¶Å?"¿š?"Èn?"ÑC?"Ú?"âì?"ëÁ?"ô•?"ýi?…=?…?…æ?… º?…)?…2c?…;7?…D?…Là?…U´?…^‡?…g\?…p0?…y?…Ø?…Š«?…"?…œS?…¥'?…­ú?…¶Î?…¿¢?…Èu?…ÑI?…Ú?…âð?…ëÃ?…ô—?…ýk?†>?†?†å?† ¸?†)‹?†2_?†;1?†D?†LØ?†U«?†^~?†gQ?†p$?†x÷?†É?†Š?†"o?†œB?†¥?†­è?†¶º?†¿Ž?†È`?†Ñ2?†Ú?†âØ?†ëª?†ô|?†ýP?‡"?‡ô?‡Ç?‡ ™?‡)k?‡2=?‡;?‡Câ?‡L´?‡U‡?‡^X?‡g*?‡oý?‡xÏ?‡ ?‡Šr?‡"E?‡œ?‡¤è?‡­º?‡¶Œ?‡¿^?‡È0?‡Ñ?‡ÙÓ?‡â¤?‡ëw?‡ôH?‡ý?ˆë?ˆ½?ˆŽ?ˆ `?ˆ)1?ˆ2?ˆ:Ô?ˆC¦?ˆLw?ˆUH?ˆ^?ˆfë?ˆo¼?ˆx?ˆ^?ˆŠ/?ˆ"?ˆ›Ò?ˆ¤£?ˆ­s?ˆ¶E?ˆ¿?ˆÇæ?ˆÐ¸?ˆÙ‰?ˆâY?ˆë*?ˆóû?ˆüÌ?‰œ?‰n?‰>?‰ ?‰(à?‰1°?‰:?‰CQ?‰L"?‰Tò?‰]Ã?‰f"?‰od?‰x4?‰?‰‰Õ?‰'¥?‰›u?‰¤F?‰­?‰µæ?‰¾·?‰Ç‡?‰ÐW?‰Ù(?‰áø?‰êÈ?‰ó˜?‰üh?Š8?Š?ŠÙ?Š¨?Š(x?Š1I?Š:?ŠBè?ŠK·?ŠTˆ?Š]W?Šf'?Šn÷?ŠwÇ?Š€–?Š‰g?Š'6?Š›?Š£Ö?Š¬¥?Šµt?Š¾D?ŠÇ?ŠÏã?ŠØ²?Šáƒ?ŠêR?Šó!?Šûñ?‹À?‹
?‹^?‹.?‹'ý?‹0Ì?‹9œ?‹Bk?‹K:?‹T
?‹\Ù?‹e¨?‹nw?‹wG?‹€?‹ˆä?‹'´?‹šƒ?‹£R?‹¬!?‹´ð?‹½¿?‹Æ?‹Ï]?‹Ø,?‹àú?‹éÊ?‹ò˜?‹ûg?Œ7?Œ
?ŒÔ?Œ¢?Œ'r?Œ0@?Œ9?ŒAÞ?ŒJ¬?ŒS{?Œ\J?Œe?Œmç?Œvµ?Œ"?ŒˆR?Œ'!?Œ™ð?Œ¢¾?Œ«Œ?Œ´\?Œ½*?ŒÅø?ŒÎÆ?Œ×•?Œàc?Œé1?Œò?ŒúÎ?œ?l?:??&Õ?/¤?8r?A@?J?RÝ?[«?dz?mH?v?~ã?‡²?€?™N?¢?ªê?³¸?¼‡?ÅT?Î"?Öð?ß¾?èŒ?ñZ?ú(?Žö?ŽÄ?Ž'?Ž`?Ž&-?Ž.û?Ž7É?Ž@—?ŽId?ŽR3?Ž[?ŽcÎ?Žlœ?Žuj?Ž~7?Ž‡?ŽÓ?Ž˜ ?Ž¡n?Žª<?Ž³
?Ž»×?ŽÄ¥?ŽÍs?ŽÖ@?Žß
?ŽçÛ?Žð©?Žùv?D??ß?­?%z?.G?7??ã?H°?Q}?ZK?c?kæ?t´?}?†N??—é? ¶?©ƒ?²Q?»?Ãë?Ì¹?Õ†?ÞS?ç!?ïî?ø»?ûý?ª?U??&¬?1W?<?F®?QY?\?f°?qZ?|?†±?'[?œ?¦±?±[?¼?Æ°?Ñ[?Ü?æ¯?ñY?ü?'¬?'W?'?'&ª?'1T?';ý?'F§?'QP?'[ù?'f£?'qL?'{õ?'†Ÿ?''G?'›ð?'¦™?'±A?'»ë?'Æ"?'Ñ;?'Ûä?'æŒ?'ñ4?'ûÝ?'…?'-?'Õ?'&}?'1%?';Í?'Ft?'Q?'[Ä?'fk?'q?'{º?'†a?''?'›¯?'¦W?'°þ?'»¤?'ÆL?'Ðò?'Û˜?'æ@?'ðæ?'ûŒ?"3?"Ù?"€?"&&?"0Ì?";r?"F?"P¾?"[d?"f	?"p¯?"{U?"…ú?" ?"›F?"¥ë?"°'?"»5?"ÅÚ?"Ѐ?"Û%?"åÉ?"ðo?"û?"¹?"]?"?"%¦?"0J?":ï?"E"?"P7?"ZÛ?"e€?"p$?"zÈ?"…l?"?"š´?"¥W?"¯û?"ºŸ?"ÅB?"Ïå?"Ú‰?"å,?"ïÐ?"ús?•?•¹?•\?•$ÿ?•/¢?•:E?•Dç?•OŠ?•Z-?•dÐ?•or?•z?•"·?•Y?•™û?•¤ž?•¯??•¹á?•Ä"?•Ï%?•ÙÈ?•äi?•ï
?•ù­?–N?–ï?–'?–$2?–.Ó?–9u?–D?–N¸?–YX?–cù?–n›?–y;?–ƒÜ?–Ž}?–™?–£¾?–®_?–¸ÿ?–à?–Î@?–Øà?–ã?–î!?–øÁ?—a?—?—¡?—#A?—-á?—8?—C ?—MÀ?—X`?—bÿ?—mž?—x>?—'Ý?—|?—˜?—¢»?—­[?—·ú?—˜?—Í8?—×Ö?—âu?—í?—÷²?˜Q?˜ð?˜Ž?˜"-?˜,Ë?˜7i?˜B?˜L¦?˜WD?˜aã?˜l€?˜w?˜½?˜ŒZ?˜–ù?˜¡–?˜¬3?˜¶Ò?˜Áo?˜Ì?˜Öª?˜áG?˜ëä?˜ö'?™?™½?™Z?™ ÷?™+"?™61?™@Î?™Kk?™V?™`¤?™kA?™uÞ?™€z?™‹?™•³?™ P?™ªì?™µˆ?™À%?™ÊÁ?™Õ]?™ßù?™ê•?™õ1?™ÿÍ?š
i?š?š¡?š*<?š4Ø?š?t?šJ?šT«?š_F?šiá?št}?š?š‰´?š"O?šžê?š©…?š´ ?š¾»?šÉV?šÓñ?šÞ‹?šé'?šóÁ?šþ\?›÷?›'?›,?›(Æ?›3`?›=û?›H•?›S/?›]Ê?›hd?›rþ?›}˜?›ˆ2?›'Ì?›f?›§ÿ?›²š?›½3?›ÇÍ?›Òg?›Ý?›çš?›ò4?›üÍ?œg?œ?œ™?œ'3?œ1Ì?œ<d?œFþ?œQ—?œ\0?œfÉ?œqb?œ{û?œ†"?œ',?œ›Å?œ¦^?œ°ö?œ»?œÆ(?œÐÁ?œÛY?œåñ?œðŠ?œû"?º?S?ê?%'?0?:³?EJ?Oã?Zz?e?oª?zB?"Ú?q?š	?¤¡?¯8?¹Ï?Äg?Îþ?Ù–?ä-?îÄ?ù\?žó?žŠ?ž!?ž#¸?ž.O?ž8æ?žC}?žN?žX«?žcA?žmÙ?žxo?žƒ?žœ?ž˜3?ž¢É?ž­`?ž·ö?žÂ?žÍ#?ž×¹?žâP?žìæ?ž÷|?Ÿ?Ÿ¨?Ÿ>?Ÿ!Õ?Ÿ,j?Ÿ7?ŸA–?ŸL,?ŸVÂ?ŸaX?Ÿkí?Ÿvƒ?Ÿ?Ÿ‹®?Ÿ–D?Ÿ Ù?Ÿ«o?Ÿ¶?ŸÀ™?ŸË0?ŸÕÄ?ŸàY?Ÿêï?Ÿõ"? ? 
¯? C? Ø? *n? 5? ?˜? J-? TÁ? _V? ië? t? ? ‰©? "=? žÒ? ©g? ³ü? ¾? É$? Ó¹? ÞM? èá? óv? þ
?¡ž?¡2?¡Æ?¡([?¡2ï?¡='?¡H?¡R«?¡]>?¡gÓ?¡rf?¡|ú?¡‡Ž?¡'!?¡œ¶?¡§I?¡±Ü?¡¼q?¡Ç?¡Ñ—?¡Ü+?¡æ¾?¡ñQ?¡ûå?¢x?¢?¢Ÿ?¢&2?¢0Æ?¢;Y?¢Eì?¢P?¢[?¢e¥?¢p8?¢zË?¢…^?¢ñ?¢š"?¢¥?¢¯ª?¢º<?¢ÄÐ?¢Ïb?¢Ùô?¢äˆ?¢ï?¢ù¬?£??£Ñ?£e?£#÷?£.‰?£9?£C®?£N@?£XÓ?£ce?£mö?£x‰?£ƒ?£®?£˜@?£¢Ñ?£­d?£·ö?£Â‡?£Í?£×¬?£â=?£ìÐ?£÷a?¤ô?¤…?¤?¤!©?¤,:?¤6Ë?¤A^?¤Kï?¤V€?¤a?¤k¤?¤v5?¤€Ç?¤‹X?¤•ê?¤ {?¤«?¤µž?¤À/?¤ÊÀ?¤ÕR?¤ßã?¤ês?¤õ?¤ÿ–?¥
(?¥¸?¥I?¥)Û?¥4k?¥>ü?¥IŽ?¥T?¥^¯?¥i@?¥sÑ?¥~b?¥ˆó?¥"ƒ?¥ž?¥¨¥?¥³5?¥½Æ?¥ÈW?¥Òç?¥Ýx?¥è?¥ò™?¥ý*?¦º?¦K?¦Û?¦'k?¦1ü?¦<Œ?¦G?¦Q­?¦\=?¦fÍ?¦q]?¦{í?¦†~?¦'?¦›ž?¦¦/?¦°¾?¦»N?¦Åß?¦Ðn?¦Úþ?¦å?¦ð?¦ú¯?§>?§Î?§^?§$î?§/}?§:?§D?§O-?§Y½?§dL?§nÝ?§yl?§ƒû?§ŽŒ?§™?§£ª?§®:?§¸É?§ÃY?§Íé?§Øx?§ã?§í—?§ø&?¨¶?¨
E?¨Ô?¨"d?¨,ó?¨7'?¨B?¨L¡?¨W0?¨aÀ?¨lO?¨vÞ?¨m?¨‹ü?¨–Œ?¨¡?¨«©?¨¶9?¨ÀÈ?¨ËV?¨Õæ?¨àu?¨ë?¨õ"?©"?©
±?©@?©Î?©*^?©4ì?©?{?©J
?©T™?©_(?©i·?©tE?©~Ô?©‰c?©"ñ?©ž€?©©?©³?©¾,?©È»?©ÓJ?©ÝØ?©èf?©òö?©ý"?ª?ª¡?ª/?ª'½?ª2M?ª<Û?ªGi?ªQø?ª\†?ªg?ªq£?ª|1?ª†À?ª'N?ª›Ü?ª¦k?ª°ù?ª»‡?ªÆ?ªÐ¤?ªÛ3?ªåÁ?ªðN?ªúÝ?«k?«ù?«ˆ?«%?«/£?«:2?«DÀ?«OO?«YÝ?«dj?«nù?«y‡?«"?«Ž£?«™1?«£¿?«®M?«¸Û?«Ãi?«Í÷?«Ø…?«ã?«í¡?«ø/?¬½?¬
K?¬Ø?¬"g?¬,ô?¬7'?¬B?¬Lž?¬W,?¬aº?¬lG?¬vÖ?¬c?¬‹ñ?¬–?¬¡
?¬«š?¬¶(?¬À¶?¬ËD?¬ÕÒ?¬à_?¬êí?¬õ{?­?­
–?­$?­±?­*@?­4Í?­?[?­Iè?­Tv?­_?­i'?­t?­~­?­‰:?­"Ç?­žV?­¨ã?­³p?­½þ?­ÈŒ?­Ó?­Ý§?­è4?­òÂ?­ýP?®Ý?®k?®ø?®'…?®2?®<¡?®G/?®Q¼?®\I?®f×?®qe?®{ò?®†€?®'
?®›š?®¦(?®°µ?®»C?®ÅÑ?®Ð^?®Úì?®åy?®ð?®ú"?¯!?¯®?¯<?¯$É?¯/X?¯9å?¯Dr?¯O?¯Y?¯d?¯n¨?¯y5?¯ƒÂ?¯ŽP?¯˜Ý?¯£j?¯­ø?¯¸…?¯Ã?¯Í¡?¯Ø.?¯â¼?¯íI?¯÷Ö?°d?°ñ?°~?°"?°,™?°7'?°A´?°LA?°VÏ?°a\?°ké?°vw?°?°‹'?°– ?° ­?°«;?°µÈ?°ÀU?°Êã?°Õp?°ßý?°ê‹?°õ?°ÿ¥?±
3?±À?±N?±)Ü?±4i?±>÷?±I"?±T?±^Ÿ?±i,?±s¹?±~G?±ˆÔ?±"a?±ð?±¨}?±³?±½˜?±È%?±Ò³?±Ý@?±çÍ?±ò\?±üé?²v?²?²'?²'?²1¬?²<:?²FÈ?²QU?²[â?²fp?²pþ?²{‹?²†?²¦?²›4?²¥Â?²°O?²ºÝ?²Åj?²Ïø?²Ú†?²å?²ï ?²ú/?³¼?³J?³×?³$e?³.ó?³9€?³D?³Nœ?³Y)?³c·?³nE?³xÒ?³ƒ`?³î?³˜|?³£
?³­—?³¸%?³Â³?³ÍA?³×Î?³â\?³ìê?³÷w?´?´"?´©?´ ü?´.M?´; ?´Hò?´VD?´c•?´pç?´~9?´‹‹?´˜Ü?´¦,?´³~?´ÀÏ?´Î ?´Ûq?´èÂ?´ö?µd?µ´?µ?µ+U?µ8¥?µEö?µSF?µ`–?µmæ?µ{6?µˆ†?µ•Ö?µ£%?µ°v?µ½Å?µË?µØc?µå²?µó?¶Q?¶
 ?¶ï?¶(>?¶5Œ?¶BÜ?¶P*?¶]y?¶jÇ?¶x?¶…c?¶'±?¶ ?¶­M?¶ºœ?¶Çé?¶Õ7?¶â…?¶ïÓ?¶ý ?·
m?·»?·%?·2U?·?¢?·Lð?·Z<?·g‰?·tÖ?·'#?·o?·œ»?·ª?··T?·Ä¡?·Ñí?·ß:?·ì…?·ùÒ?¸?¸j?¸!µ?¸/?¸<L?¸I—?¸Vã?¸d.?¸qz?¸~Å?¸Œ?¸™[?¸¦¦?¸³ñ?¸Á;?¸Î†?¸ÛÑ?¸é?¸öf?¹±?¹û?¹E?¹+?¹8Ú?¹F#?¹Sm?¹`·?¹n?¹{K?¹ˆ"?¹•Þ?¹£'?¹°q?¹½º?¹Ë?¹ØL?¹å–?¹òß?º'?º
q?º¹?º(?º5J?ºB"?ºOÜ?º]%?ºjl?ºwµ?º"ý?º'E?ºŸ?º¬Õ?ºº?ºÇe?ºÔ­?ºáô?ºï<?ºüƒ?»	Ë?»?»$Y?»1¡?»>è?»L/?»Yv?»f½?»t?»K?»Ž'?»›Ù?»©?»¶e?»Ã¬?»Ðò?»Þ9?»ë?»øÅ?¼?¼Q?¼ —?¼-Ý?¼;#?¼Hh?¼U®?¼bó?¼p9?¼}~?¼ŠÄ?¼˜	?¼¥O?¼²"?¼¿Ù?¼Í?¼Úc?¼ç¨?¼ôì?½2?½v?½»?½)ÿ?½7D?½Dˆ?½QÍ?½_?½lU?½y™?½†Ý?½""?½¡e?½®©?½»í?½É1?½Öt?½ã¸?½ðû?½þ??¾'?¾Å?¾&	?¾3L?¾@?¾MÒ?¾[?¾hX?¾uœ?¾'Þ?¾ ?¾d?¾ª¦?¾·é?¾Å+?¾Òn?¾ß°?¾ìò?¾ú4?¿w?¿¹?¿!ú?¿/=?¿<~?¿IÀ?¿W?¿dD?¿q…?¿~Ç?¿Œ?¿™J?¿¦‹?¿³Ì?¿Á?¿ÎO?¿Û?¿èÑ?¿ö?ÀS?À•?ÀÕ?À+?À8V?ÀE—?ÀRØ?À`?ÀmY?Àz™?À‡Ú?À•?À¢Z?À¯š?À¼Ú?ÀÊ?À×Z?Àäš?ÀñÙ?Àÿ?ÁY?Á™?Á&Ø?Á4?ÁAW?ÁN—?Á[Ö?Ái?ÁvU?Áƒ"?ÁÓ?Áž?Á«Q?Á¸?ÁÅÏ?ÁÓ?ÁàM?Áí‹?ÁúÉ?Â	?ÂG?Â"†?Â/Ä?Â=?ÂJ@?ÂW?Âd½?Âqü?Â9?Œw?™µ?¦ó?´1?ÂÁn?Âέ?ÂÛê?Âé(?Âöe?ã?Ãà?Ã?Ã+[?Ã8˜?ÃEÖ?ÃS?Ã`P?Ãm?ÃzÊ?È?ÕD?â€?ï½?üú?ÃÊ6?Ã×s?Ãä°?Ãñí?Ãÿ)?Äf?Ä¡?Ä&Þ?Ä4?ÄAV?ÄN'?Ä[Î?Äi?ÄvF?ăƒ?Đ¾?ĝú?Ä«6?ĸr?ÄÅ­?ÄÒè?Äà$?Äí_?Äú›?ÅÖ?Å?Å"M?Å/‰?Å<Ä?ÅIÿ?ÅW:?Ådu?Åq°?Å~ë?Ō&?ř`?Ŧœ?ųÖ?ÅÁ?ÅÎK?Åۇ?ÅèÁ?Åõû?Æ6?Æp?ƪ?Æ*ä?Æ8?ÆEY?ÆR"?Æ_Í?Æm?ÆzA?Ƈ{?Ɣµ?Æ¡ï?Ư)?Ƽb?Æɜ?ÆÖÖ?Æä?ÆñI?Æþƒ?Ǽ?Çõ?Ç&/?Ç3h?Ç@¡?ÇMÚ?Ç[?ÇhM?Çu†?ǂ¿?Ǐ÷?ǝ1?Ǫi?Ç·£?ÇÄÛ?ÇÒ?ÇßM?Çì†?Çù¾?È÷?È/?È!g?È. ?È;Ø?ÈI?ÈVI?Èc'?Èpº?È}ò?ȋ*?Șc?È¥š?ȲÒ?ÈÀ
?ÈÍB?ÈÚz?Èç±?Èôê?É!?ÉY?ɐ?É)É?É7?ÉD7?ÉQo?É^¦?ÉkÞ?Éy?ɆL?ɓƒ?É »?É­ò?É»)?ÉÈ`?É՗?ÉâÎ?Éð?Éý<?Ê
s?ʪ?Ê$à?Ê2?Ê?N?ÊL…?ÊY»?Êfò?Êt)?ʁ_?ʎ–?ʛÌ?Ê©?ʶ9?ÊÃp?ÊÐ¥?ÊÝÜ?Êë?ÊøH?Ë~?Ë´?Ëë?Ë- ?Ë:W?ËGŒ?ËTÃ?Ëaø?Ëo.?Ë|d?ˉ™?˖Ï?ˤ?˱;?˾p?Ë˦?ËØÛ?Ëæ?ËóF?Ì{?Ì
±?Ìæ?Ì(?Ì5Q?ÌB†?ÌO»?Ì\ñ?Ìj%?Ìw[?̄?̑Ä?̞ú?̬.?̹d?ÌƘ?ÌÓÍ?Ìá?Ìî7?Ìûk?Í¡?ÍÕ?Í#	?Í0>?Í=r?ÍJ§?ÍWÛ?Íe?ÍrD?Íy?͌­?͙â?ͧ?Í´J?ÍÁ~?Íβ?ÍÛç?Íé?ÍöO?΃?η?Îë?Î+?Î8S?ÎE†?ÎR»?Î_î?Îm#?ÎzV?·Š?Δ½?Ρò?ί%?μY?ÎɌ?ÎÖ¿?Îãó?Îñ&?ÎþZ?ύ?ÏÁ?Ï%ô?Ï3(?Ï@[?ÏMŽ?ÏZÂ?Ïgô?Ïu(?ς[?ϏŽ?ϜÁ?Ï©õ?Ï·'?ÏÄ[?Ïэ?ÏÞÀ?Ïëó?Ïù&?ÐY?ÐŒ?Ð ¿?Ð-ñ?Ð;%?ÐHW?ÐUŠ?Ðb½?Ðoï?Ð}"?ЊT?З‡?Ф¹?бì?п?ÐÌQ?Ðك?Ðæ¶?Ðóè?Ñ?ÑM?Ñ?Ñ(²?Ñ5ä?ÑC?ÑPH?Ñ]{?Ñj­?Ñwß?х?ђB?џu?Ѭ§?ѹÙ?ÑÇ?ÑÔ=?Ñáo?Ñî¡?ÑûÓ?Ò	?Ò6?Ò#h?Ò0š?Ò=Ë?ÒJþ?ÒX/?Òea?Òr"?ÒÅ?Ҍö?Қ'?Ò§Y?Ò´Š?ÒÁ¼?ÒÎí?ÒÜ?ÒéP?Òö'?Ó³?Óå?Ó?Ó+G?Ó8y?ÓEª?ÓRÜ?Ó`
?Óm??Ózo?Ӈ¡?ӔÒ?Ó¢?Ó¯4?Ó¼e?Óɗ?ÓÖÇ?Óãù?Óñ)?Óþ[?ÔŒ?Ô½?Ô%î?Ô3?Ô@P?ÔM€?ÔZ²?Ôgâ?Ôu?ԂD?ԏu?Ԝ¦?Ô©×?Ô·?ÔÄ9?ÔÑi?Ôޙ?ÔëÊ?Ôøû?Õ,?Õ\?Õ ?Õ-½?Õ:î?ÕH?ÕUO?Õb€?Õo°?Õ|á?Պ?՗B?Õ¤r?Õ±£?Õ¾Ó?ÕÌ?ÕÙ4?Õæd?Õó•?ÖÅ?Ö
ö?Ö%?Ö(V?Ö5†?ÖB·?ÖOç?Ö]?ÖjG?Öww?ք¨?֑Ø?֟?Ö¬8?Ö¹i?Öƙ?ÖÓÉ?Öàù?Öî*?ÖûY?׉?×¹?×"é?×0?×=I?×Jz?×W©?×dÚ?×r	?×:?׌i?י™?צÉ?׳ù?×Á)?×ÎY?×ۉ?×è¸?×õé?Ø?ØH?Øx?Ø*§?Ø7Ø?ØE?ØR7?Ø_g?Øl—?ØyÆ?؆÷?ؔ&?Ø¡U?Ø®…?Ø»µ?ØÈå?ØÖ?ØãD?Øðt?Øý¤?Ù
Ó?Ù?Ù%2?Ù2a?Ù?'?ÙLÁ?ÙYñ?Ùg ?ÙtP?ف?َ¯?ٛß?Ù©?Ù¶>?ÙÃm?ÙН?ÙÝÌ?Ùêü?Ùø+?Ú[?ÚŠ?Úº?Ú,é?Ú:?ÚGH?ÚTw?Úa§?ÚnÖ?Ú|?ډ5?ږe?Ú£"?Ú°Ä?Ú½ó?ÚË"?ÚØR?Úå?Úò±?Úÿà?Û
?Û??Û'o?Û4ž?ÛAÎ?ÛNý?Û\+?Ûi[?ÛvŠ?ۃº?ېé?۞?Û«H?Û¸x?Ûŧ?ÛÒ×?Ûà?Ûí4?Ûúd?Ü"?ÜÃ?Ü!ò?Ü/"?Ü<Q?ÜI€?ÜV¯?Ücß?Üq?Ü~=?܋m?ܘœ?Ü¥Ë?ܲú?ÜÀ*?ÜÍY?Üډ?Üç¸?Üôè?Ý?ÝE?Ýu?Ý)¤?Ý6Ô?ÝD?ÝQ3?Ý^a?Ýk'?ÝxÀ?݅ï?ݓ?Ý N?Ý­~?ݺ¬?ÝÇÜ?ÝÕ?Ýâ;?Ýïj?Ýüš?Þ	É?Þø?Þ$'?Þ1V?Þ>†?ÞKµ?ÞXå?Þf?ÞsD?ހs?ލ£?ޚÑ?Þ¨?Þµ0?ÞÂ_?ÞϏ?Þܾ?Þéî?Þ÷?ßM?ß|?߬?ß+Û?ß9
?ßF9?ßSh?ß`˜?ßmÇ?ßz÷?߈&?ߕV?ߢ…?߯´?ß¼ä?ßÊ?ß×C?ßär?ßñ¢?ßþÑ?à?à0?à&`?à3?à@¿?àMï?à[?àhN?àu}?à'­?àÜ?à?àª;?à·k?àě?àÑÊ?àÞú?àì)?àùY?áˆ?á¹?á è?á.?á;G?áHw?áU§?ábÖ?áp?á}5?áŠf?ᗕ?á¤Å?á±õ?á¿%?áÌT?áل?áæ´?áóã?â?âC?âs?â(£?â5Ó?âC?âP3?â]b?âj"?âwÂ?â"ò?â'"?âŸR?⬂?â¹²?âÆâ?âÔ?âáB?âîr?âû¡?ãÒ?ã?ã#2?ã0b?ã="?ãJÂ?ãWó?ãe#?ãrS?ãƒ?㌳?ã™ã?ã§?ã´D?ãÁt?ãÎ¥?ãÛÔ?ãé?ãö5?äf?ä–?äÆ?ä*÷?ä8&?äEW?äR‡?ä_¸?älè?äz?ä‡I?ä"z?䡪?ä®Ú?ä¼?äÉ<?äÖm?äã?äðÎ?äýþ?å/?å`?å%'?å2Á?å?ñ?åM"?åZS?åg"?åt´?åæ?å?åœG?å©x?嶨?åÃÚ?åÑ
?åÞ<?åël?åøž?æÎ?æ?æ 0?æ-b?æ:'?æGÃ?æTõ?æb%?æoW?æ|ˆ?批?æ–ê?æ¤?æ±M?æ¾~?æ˯?æØà?ææ?æóC?çu?ç
¦?çØ?ç(	?ç5;?çBl?çOž?ç\Ï?çj?çw2?ç"c?瑕?çžÆ?ç«ù?ç¹*?çÆ\?çӍ?çàÀ?çíñ?çû"?èU?è†?è"¸?è/ê?è=?èJN?ð1E?ðC?ðTÇ?ðf‡?ðxG?ðŠ?ð›È?ð­‰?ð¿I?ðÑ?ðâÈ?ðôˆ?ñH?ñ?ñ)Æ?ñ;†?ñMD?ñ_?ñpÃ?ñ'?ñ"@?ñ¥þ?ñ·½?ñÉ|?ñÛ:?ñìø?ñþ·?òt?ò"2?ò3ï?òE­?òWk?òi(?òzæ?òŒ¢?òž`?ò°?òÁÙ?òӖ?òåR?ò÷?óÌ?óˆ?ó,D?ó>?óO¼?óax?ós3?ó"ð?ó–«?ó¨f?óº"?óËÝ?óݘ?óïS?ô?ôÉ?ô$ƒ?ô6>?ôGù?ôY³?ôkm?ô}'?ôŽá?ô œ?ô²U?ôÄ?ôÕÉ?ôç'?ôù<?õ
ô?õ®?õ.g?õ@ ?õQÙ?õc'?õuJ?õ‡?õ˜»?õªt?õ¼,?õÍä?õߝ?õñT?ö?öÄ?ö&|?ö84?öIê?ö[¢?ömZ?ö?öÈ?ö¢~?ö´5?öÅí?ö×£?öéZ?öû?÷Æ?÷}?÷02?÷Aé?÷Sž?÷eU?÷w?÷ˆÀ?÷šv?÷¬+?÷½à?÷ϖ?÷áK?÷ó?øµ?øj?ø(?ø9Ó?øKˆ?ø]=?ønñ?ø€¥?ø'Y?ø¤
?øµÂ?øÇu?øÙ)?øêÜ?øü?ùD?ù÷?ù1«?ùC^?ùU?ùfÅ?ùxw?ùŠ*?ù›Ý?ù­?ù¿B?ùÐô?ùâ§?ùôZ?ú?ú¾?ú)o?ú;"?úLÔ?ú^…?úp7?úè?ú"š?ú¥K?ú¶ü?úÈ®?úÚ^?úì?úýÁ?ûq?û!"?û2Ò?ûDƒ?ûV4?ûgä?ûy•?û‹E?ûœõ?û®¥?ûÀT?ûÒ?ûãµ?ûõd?ü?üÃ?ü*r?ü<"?üMÑ?ü_€?üq/?ü'Þ?ü"?ü¦;?ü·ê?üɘ?üÛG?üìö?üþ¤?ýR?ý"?ý3®?ýE]?ýW
?ýh¸?ýzf?ýŒ?ýÁ?ý¯n?ýÁ?ýÒÊ?ýäv?ýö$?þÐ?þ~?þ++?þ<×?þN"?þ`0?þqÝ?þƒŠ?þ•6?þ¦â?þ¸Ž?þÊ:?þÛç?þí'?þÿ??ÿë?ÿ"–?ÿ4B?ÿEí?ÿW™?ÿiD?ÿzï?ÿŒ›?ÿžE?ÿ¯ñ?ÿÁœ?ÿÓF?ÿäñ?ÿöœ@$@ø@Î@£@'x@0N@9#@A÷@JÌ@S¢@\v@eK@n @võ@É@ˆŸ@'s@šH@£@«ñ@´Å@½š@Æo@ÏC@Ø@àì@éÀ@ò"@ûi@=@
@ä@¹@'@0a@95@B	@JÜ@S±@\"@eX@n+@w@Ó@ˆ¦@'{@šN@£!@«õ@´È@½œ@Æo@ÏC@Ø@àé@é½@ò@ûb@6@
	@Ü@¯@''@0U@9'@Aû@JÍ@S @\s@eF@n@vë@¾@ˆ@'b@š5@£@«Ú@´­@½@ÆQ@Ï$@×ö@àÈ@é›@òm@û>@@ã@µ@†@'Y@0+@8ü@AÏ@J @Sr@\C@e@mç@v¹@‹@ˆ\@'.@š@¢Ñ@«¢@´s@½E@Æ@Îç@×¹@àŠ@é[@ò-@úþ@Ï@¡@r@B@'@/å@8¶@A†@JX@S(@[ù@dÊ@m›@vk@<@ˆ
@Ý@™®@¢@«O@´ @¼ñ@ÅÁ@Α@×a@à2@é@ñÒ@ú£@s@C@@ä@&´@/…@8T@A$@Iô@RÅ@["@dd@m5@v@~Ô@‡¤@t@™C@¢@ªã@³³@¼'@ÅR@Î"@Öñ@ßÁ@è@ñ`@ú/@ÿ@Î@@m@&<@/@7Û@@ª@Iy@RI@[@cç@lµ@u…@~T@‡#@ò@˜Á@¡@ª_@³.@»ý@ÄË@͛@Öi@ß8@è@ðÖ@ù¤@s@B@@Þ@%®@.|@7J@@@Hè@Q¶@Z…@cS@l!@tð@}¾@†Œ@Z@˜)@ ÷@©Å@²"@»b@Ä0@Ìþ@ÕÌ@ޚ@çh@ð6@ù@Ò@
 @n@<@%
@-Ø@6¥@?s@HA@Q@YÜ@b«@kx@tF@}@…á@Ž¯@—|@ J@©@±å@º³@À@ÌM@Õ@Ýé@æ¶@ï"@øQ@	@		ë@	¹@	†@	$S@	-!@	5î@	>»@	G‰@	PU@	Y"@	aï@	j½@	sŠ@	|V@	…$@	ñ@	–¾@	Ÿ‹@	¨X@	±%@	¹ñ@	¿@	ˋ@	ÔX@	Ý%@	åò@	î¾@	÷Œ@
X@
	%@
ò@
¿@
#‹@
,X@
5%@
=ñ@
F¾@
O‹@
XW@
a#@
iñ@
r½@
{‰@
"U@
#@
•ï@
ž»@
§ˆ@
°T@
¹ @
Áí@
ʹ@
Ӆ@
ÜQ@
å@
íê@
ö¶@
ÿƒ@O@@è@"´@+€@4L@=@Eä@N°@W}@`I@i@qá@z­@ƒy@ŒF@•@Ý@¦©@¯u@¸A@Á@ÉÙ@Ò¥@Ûp@ä=@í@õÔ@þŸ@l@7@@!Ï@*›@3f@<2@Dþ@MÉ@V•@_a@h,@pø@yÄ@'@‹[@"'@œò@¥½@®Š@·U@À @Èë@Ñ·@ڃ@ãN@ì@ôå@ý°@
|@
G@
@
 Þ@
)ª@
2u@
;@@
D@
L×@
U¢@
^n@
g9@
p@
xÏ@
›@
Šf@
"1@
ݟ@
¤Ç@
­'@
¶^@
¿)@
Çô@
п@
ً@
âU@
ë @
óì@
ü·@'@M@@ã@(¯@1y@:D@C@KÛ@T¥@]p@f<@o@wÑ@€@‰g@'2@šý@£È@¬"@µ]@¾)@Æô@Ͼ@؊@áT@ê@òé@ûµ@@
J@@à@'«@0v@9A@B@JÕ@S¡@\k@e6@n@vÌ@–@ˆb@',@™ö@¢Â@«Œ@´W@½!@Åì@η@ׁ@àL@é@ñá@ú¬@w@A@@×@&¡@/k@87@A@IË@R—@[a@d+@lõ@uÁ@~‹@‡U@ @˜ë@¡µ@ª€@³J@¼@Äß@ͪ@Öt@ß>@è
@ðÔ@ùž@i@3@þ@É@%"@.]@7'@?ó@H½@Q‡@ZR@c@kæ@t²@}|@†F@@—Û@ ¥@©o@²;@»@ÃÏ@̚@Õd@Þ.@æø@ïÄ@øŽ@X@
#@í@·@$'@-L@6@>á@G¬@Pv@Y@@b@jÕ@sŸ@|j@…5@ÿ@–Ê@Ÿ"@¨^@±(@¹ó@½@ˈ@ÔS@Ý@åç@î²@÷|@F@	@Û@¦@#p@,;@5@=Ï@Fš@Od@X.@`ù@iÄ@rŽ@{X@"#@Œí@•·@žƒ@§M@°@¸á@Á¬@Êv@Ó@@Ü@äÖ@í @ök@ÿ5@ÿ@Ë@•@"_@+)@3ô@<¾@E‰@NT@W@_è@h³@q~@zH@ƒ@‹Ý@"¨@r@¦=@¯@·Ò@À@Ég@Ò1@Úü@ãÇ@ì'@õ[@þ'@ñ@»@‡@!Q@*@2ç@;±@D{@ME@V@^Û@g¦@pq@y;@'@ŠÑ@"›@œf@¥0@­ü@¶Æ@¿@È\@Ñ&@Ùñ@â¼@ë‡@ôQ@ý@ç@±@|@ G@)@1Ü@:¨@Cr@L=@U@]Ó@fž@oh@x4@€þ@‰É@'"@›_@¤*@¬õ@µÀ@¾‹@ÇU@Ð!@Øë@á¶@ê'@óM@ü@ã@
®@x@C@(@0Ú@9¤@Bp@K;@T@\Ò@eœ@ng@w2@þ@ˆÉ@'"@š`@£*@«õ@´Á@½Œ@ÆW@Ï"@×î@à¹@é"@òP@û@æ@²@}@H@'@/ß@8ª@Au@JA@S
@[Ø@d¤@mo@v:@@‡Ò@@™h@¢4@«@³Ë@¼—@Åb@Î.@Öú@ßÅ@è'@ñ\@ú(@ô@¿@Œ@W@&"@.ï@7º@@†@IR@R@Zé@cµ@l@uM@~@†å@±@˜|@¡I@ª@²à@»¬@Äy@ÍD@Ö@ÞÝ@ç©@ðt@ùA@
@
Ù@¥@r@%=@.	@6Ö@?¢@Hn@Q;@Z@bÓ@kŸ@tl@}8@†@ŽÑ@—@ i@©7@²@ºÏ@Ü@Ìh@Õ4@Þ@æÎ&QûM&(&9\Æ&1_¼%U ü&œŸe&LZN&7k&X\I&g""&ê،&7¿¹&¥ä‰&–'+%Þ¶#&R©&]:À&´^C&¥'H&¯¿w&š¢Ó&¤&°;ø&››&gƬ&×~ž&µ#&$‡:&¹yª&¤ÔÞ&Ðií&šH&‡žŸ&½;&‰y+&Ôdh&ÁW&ӓ¤&­/—&Ö=&ãxÔ&Ô¾\&®Õÿ&"@>&ˆÉŒ&Ä2&¬–'&¹x&±ñâ&ݧ)&ð-ì&Æ,&®r4&Âð|&O!N&‡5&CW&œc6&k§&[îõ&¨&aH&/‡\&¿ï&k#é&'SB&•—g&<)&œ=­& Aô&™V&­ Ü&«%Ã&¢ÂÙ&¨zÇ&¬½ã&Î<Í&³ˆ5&½&‰¿Ï&½Mß&£
ö&ÎÅ&â.Y&ž›&ÇvA&·Ž&Ðr¸&±ué&àÀÌ&·—,&Ùe&®4å&¾dA&¶ö&¾"}&¦'&ª3Ì&ºFü&~å&µ¿Á&²l,&ÂÔv&ŒH¾&£HÙ&ÔÂò&‹oX&¾ìc&º–ñ&¶ø'&º8¸&¦Cý&­âè&Ôö,&£Ü›&¨ªî&žÞY&µŠA&¡L'&›²ï&¡?¶&µk*&²³&	ì&¬âZ&£š&žê…&²C&°`Ó&¤—Ð&̛ø&¼¢á&ÍÆ9&ߚ–&¾Ë&¼@E&¯êÄ&š&¯Ë& ¼t&¯±&²Új&v¡&‰è&ž{Š&¥í	&²ç&žu{&»²³&ÐoT&ÏeQ&Ãj&¨Le&µŠù&¿æ#&Õ?&¶n&™M&­¥W&"§& T/&«å1&e´&?–&"'u&…&j©Œ&L,ç&<È·&jšó&Zg&Ràþ&<Ý<&P&Ú6%š®Ç&NèÆ&*Õ9&@£ó&1wû&KcÐ&F	_&<;&N¢Y&^¨r&]>&&Ž#	&|"q&"BG&2ä&I¡ä&'i¨&l6õ&D"Ÿ&@–&FØ&Ht'&ç&€ƒ&Vœ¤&C@&PÄ-&J†&†v&ŠJÛ&mc&U&'ŸÂ&r•K&fDc&'ÂM&Ÿ¹R&£Z&Ëö&—só&Ÿ9"&§Jƒ&fŸï&"&XŠ&‹Ö &'½ÿ&'S§&ˆíh&ƒái&'&¥õ¢&~M&˜ò&‰°à&u~k&¤ò&pÕ«&¬‹&ŸÀ}&­(g&¦£&¼ÜÝ&£[Á&£ØÓ&Pð&ŠÇ&˜¸&£9&‹åÿ&–K!&ƒñ&‹@¬&›î	&—"O&–LØ&ƒ|À&"d…&—þÒ&¡lÎ&–›N&®®æ&Á#ß&¢‹&³:&¤
&°ê&"GË&¬ek&·M&­´n&¦"&´Ê&ž"&³¹Ô&®C&¶ÇW&˜•&"­&&hÚ&}³á&–Ô#&…|ð&˜"é&£7½&†þ&~µÎ&"c)&›'D&'ðW&˜z&ÇD&™q&§Kô&¢âp&¨ÔŽ&Ÿ	ý&Œ]&Ãü`&¤÷÷&²"&ËÓ
&´Æú&´ùI&Åh´&¾ë&µ[Ý&¿îG&»³?&žöl&¡³v&¢ë"&³W2&̯&â?ü&¹âµ&ȕc&½…¡&ÈR'&ÌG&Ðäx&Í&Ö?&Ú¥¶&ãÛ.&Ìòo&ÆÄ~&À¼&±Ã¨&º+E&ê‡q&õ2Ô&ñîÖ&Óñ(&Ð%ö&§`»&–œ)&ð÷&È*†&Ï_¨&Þ¨L&ãõ'&ÞõW&ç=&ʗˆ&͹&Åwª&Û &öèG&ømq&Ȕ&¤é&«®&Íp&ÏÎ&˜u&"'&€²"&ŠV&ÂÐÄ&¯NA&¡²&¥4Â&µÙ&ºŠ›&´Pç&­¡&š¾&Åà&ÚÂà&ļÂ&Ɔà&µ7´&º¶ë&½n¦&ÄËR&Ï:
&Öåò&Âx«&Æç_&¾o&Å&Öxë&Õ¢³&Å@?&¶ö&©69&¾öº&±ˆ&Ï~q&ÁÒo&ÉH7&ÌF¬&Íè…&ÖðR&ؙ&ѯj&Æõ&àÂ:&Å 8&×Dx&ß_¿&å™Ç&ÛqO&Òè&ÞCš&÷@Ù&æ¾Ù&ì§ã&ð°Ú&×GT&ƍ&Û¸"&òWú&òÊv'˜&è¸y&ðùc&æó[&πò&Åg6&Ò &Ð)l&¼#&Åb&Úìq&壘'‰Å&øòÄ&ìUí&óð<&ü#~'¸­'4Ø&ö&风&ޜî&ëÒ"&܎#&ça&㺛&Ü¥&Ò2Q&ÌUh&òV,&ï)e&îÎâ&ítÔ&öQ&䟝&ðIÂ&õFò&ÿ˜Ž'bY&õ¼&ý?s&í"&늘&îÖ&÷du'®	'	ž¥'ù'ž°'	''r'Cœ'2s'µ'0»'	rÎ'®ä&ö¹'!''Ü}&þh›&íât'	Å~')4'åF'ª³'š'7'eÅ''R'
ž>'-y'­}'E''ÒÏ'ð£'ӌ'#ˆ'',R'î'†'^P'©…'YÁ'Ö¶'™Š'+Ð'@s'''Ô'j3'ºÜ'b'é×'€-'	m&ò 	'Æn&óÜ«'Óí'€‡'
 'ó'ÛV&÷¬¸'Ý'v'3ê'&ü+å'=é'T;'
6î'o&÷E›&ùtÃ&ë²'Ô''"'
;Ç'	¿&ïoß&ùâ»'ÌÑ&÷=è&ðóÝ&ëö®&üÐh&ê6d&ýÓê'Ô4'	ÍP'ùÑ'	ډ'm''‰U'îª'&'y'oŽ&ïL&õ"‡'ÎÑ'	±Á&ñôÃ&òR&îK''ˆ'ƒó&ÏÌ&è°®'®3'­'õ'
ÍN'9™&ûd&ö@'	šî'T•')'žÖ&û±f&÷я'Õû&ù/á&ë	Æ'zm'êº'`ú'ªu'fÙ'â·'Ø''ˆj'Ŝ'
8Ž'\ò'áb'¼è'¤Ñ'	H'…&÷J-'3"'cˆ'²' M'Æ}'»''-'.â'¾b'T'Õ'ж'
Yz'î˜'@'øÎ'éL'Þ&'Pí'ib'@';í'‡ˆ'ã?'ua'¦'ˆ'ˆ¦'ª4'"´'À''>•'š'Tˆ'?¥'WÑ'F'' 0'FW'!Iµ'²w'ã''"ؼ's+'C:'Õì'¸Ù'fâ'Cý'/Ö'Ûß'‰('a'1'†G'Ùy'	BÁ'¹i'#«'tA'ä'؁'¶'f£'b²'\>'ì:'z('üÍ'L*&Ìã'¶0'<'Ëk'þÞ'
´C'pÉ'
ÿi'aÎ'E'éÝ'Q'Ð'™å')'Ýl'ü'‹ù'
oÉ'
æ'6't' ™*'Þz',R'QR'('æ¸' òÈ' 8'›»'Æ'äU'ºÐ'=‰'€p'Þk'²Ü'­Ð'F0'Í'Çd'¿¬'vV'#f''¡'ž˜'!´Š'1'e' n—'já'6Ï'"£'d´'/c'+!'&ôè'(±'"ȼ'$¿Z'!^l'â' Ár'"¬%'½Q'2	'X{'õ' ä•'"B$' ê'"×ô')'"Ô'!ð^'h²'%Ö¸'&]­'!ä'$#'"÷¸''z–'&Vn'-i~'!')&X''éd''­' Ëó''Í>'089'.j'(a'¶.'qé&ïL_&äèÏ&±Ä³&®P
&­ä4&´ß£&¥…&¾³C&Î^B&¸¢&ºäþ&Ðü‰&ڛi&Ðp&ã"à&ú¦&÷ÇW&òs>'3Í']:'Oß'&þ«&óX†'Ð'
gõ':2&ɗ³&áV
&÷%ß'TÓ&ä‰d&ëöÏ&æ¤C&ëÅP&÷ê&ëϤ&ü<}'Þ¯'Ûù'ê)&úÝ"&þn'ÄÍ'$–'`š'Þ'¨
'	MÍ'
®)&ý¥¾&ö*ˆ'^î'IU'ÑÀ'AÞ&òYt&׈,&å:&ó¿¬&óÇ&ùµÇ'ä|'#'@e'VZ'ÝÝ'¸''£×'ûñ'y¥'	2n'tD'Ä\'%p')0c'$°î'M'
øŽ'	ò*'e€'$Ž'x¢' ÞO'*['i'æo'hJ'iF'b×'Ëö'Ìm'	±h'¦—''€'÷'ûl'ã0'\Ž'qu'0û'ñÀ'$«v'žŽ'[
'vÜ'¢Z')Ç'Ÿ`'Óî'Þ''2è'GØ'‡M'û£'q–'q'2'b«&ÿ¤§'
Œã'Áƒ'Ï'™c'«V'¥Ñ' £'#k'º'j"'N'
3Ð'R¹'Ë&òð¤&óà@'öë'%õ'_x'%#'+²'Þþ&ý!Ë'
ˆ'IÇ'Œ2'žn'‹È'¶'¼s'>'¤Õ'ßl'L²'I¬''s'I='Èn'Y1'à')$°'$ad'æ'
žk'¤«'£'!Ý'›	'$'|' &ü'%"'(ûD'ÃÐ'$ˆ'2Ë@'+‰ã'X'¢''"'š'X^'ûÆ'S'	W'$h')mE'+WÖ'%«'4Z'
'#¬'+©s'Í_'ÞÌ'.ü'êÄ'(l‹''	‡'%§')Á$'*Þ>'(±'+Š<'3҉'7 '1N-'"k™'"ƛ'Õç''$<'`º']â'™'
8'(Ø6'+1˜','·'&ˆô'üf'`''úÀ'%ž@'!
'#OL'pD'F'Ž¥'!ç'`ø''¾ö'1l''}')΄'(æ,'(£˜'(eÇ'$ój' $S'"K>'*¨'#S'¼'îƒ'øs'ž('/'F'%ìì'%¨‡'"Cn'‰)'f'»²'Ÿù'Äz'!oç'$	'"L|'!\''"'ª'+Ï'#zÕ'OÃ'Åp'¸¸'%£@'1Àã'*º''l'#öÿ'1ŸÚ'0òx'.ˆÏ',‡'1|'"Ý¥'å'1µ'ð‹'5}'' '¯('Å9'öo'&9''0G'(êÏ'2ðó'( Ù')Â\''Îh'%Xn'ó•'!«¬'$ÞX'%'%»'È''}u'(8¡'-"Ú'):' !»'&Žb''#ú'!'÷'&çJ'+#Ò'+¯®'/¸Ž'/',Ÿè'%Ò¦'1å''ã§'2$'*êþ'/ë'2§¡'2©Ë'0t­'*ìG'+™Ö'*L',m:'.̄''š¥'#mò'#¿'%àb'(®'/Ž¨'.%¦'27y'/(m'($/'0w¿'3ÿÙ'*r
'"Ô¾',–&'-&¥'3å˜'7}y',ʁ'3nG'-Î'ÊJ'(Vé')Òz'- '+‡É'.'52'0Ðk'.ò'9›'':â+'+Ž]'4Œ>'+£D'1áÜ'5Œz'2¢ï'1¨'3F-'7'<¯'<R;';r'3P'2ÒT'.Po';B'<Ê¡':Iq'8 '7•ù'-ê$'3Ü^'/€Þ'-ËÃ':2':â7'&Ø,'*a'3¬/'9O'=o@'5– '8Û²';hÝ'62<'$š'µ}'*Q'0š'<{'5øe',A'+¶1'3jù'5ã'7É;',àÅ'3*û'0šÈ'4iå''ô¨'6c
'6Õy'/g?'-cs'+ÃÁ'-›¶'9¡U'1Ÿ' ¼'$V'#×å'0'-M')Hð'2£<'%'ý'%ƒå'(ÄX')XM')''ù' ùx'#kÿ'&IÅ'!(<'-/i'1ϑ'0•k'(KÄ',åŒ'6'3Œ''.¨' ý¼'Ð'!¡»'²Ä'%¤''OA'(Ĩ'$Øc'+2ƒ'(.y'.U'/Ø'(:¤'':l'#ôÇ'3%a'2ž',µÒ'+4œ''Ȭ')Ý7'3L',½U'+ên'+šö''ûC'!UÇ' P	'.^Ä')ýx'5Y
'-1'.")'!ä'&+'+ér'/ÊE',À9'"qÕ'*
o',0@'.º'(¼'&·C'+ßô'(âA'&;Ó'3¬Ø'7(ÿ')##'v9''	á'57s'3W§'/§®'*x''*bV'$Þ''Œ«'+Í'+':'2õw'3J'%H'(µ',é''*D]'*eM')L®',›{'+ñB'%+°'%¨L'(U±'0ù'0Ô
'1&'-·p'*÷'*|='-¨'%áO' _–' »''$†'tL'‰+'—ˆ'¼Ó' ׀'ün'U'˜ê'{'	Í/&Ö­"&µMÿ&ëãÌ'
&''`'â&ðÔÃ&´Z»&žž&Þ´¬'Ê'­'§>'$ÛË'!Ö:'%¹'#q×'&£'$Å='%›e'ç''þ'(†'%ü1'(_k'(˜ù'.F'*¢o')QÈ',"^'!Zí'*Ûñ'0†‡'-ì†'-¸A'3M['3;'.7%'.°§'5Äd'3è¦'0PÂ'/¨¹'3Û').' ËE'$²Ô'*'+f'',3-'*ÄÐ')˜V')­'/ÆÕ'.w
'.¦|',Ä8'-Ñ©'+š!','M'..š'-F'1¡–'/°'-õ"' U' ·Ï'48'&¼Ç'+O²'",'!°®'0Ý'+Ì9'&?†'(¡É'+­)'06ë',Ÿ8'#™':é'%''*/!'$"s'"&'&cL'%µ+'(Y?')¿f''£'%fø'"ùn' ²s'	'çØ&ÚMË&´†)&èÌO'È'£m'#‡`'*§'%Ⱥ'%Á;'$X6''['''qb')v|'*á'+¼'''''—¹',!')Ì'!''ªN'Í,'Ã'ù'HŸ&Êà&‹Zq&§'"&ð%'
–g'-¼'] '¼w'$1›'î'#É®'&^'"sý'#Č'$Ws'$ŸZ'$×'«ø' †z'"É·'@Ÿ'Ø6'%2'(A0'"e_' -'$)ø'%£¶'&Õ,'&Tj'!4t'!Cô''E)')EÙ'‹'+´'
Z'è%'Ïn'!IY'%8Ã'"'' Ô'!Pä'$vf''—®''÷'';b'"[K'&hÎ'';­' ‡·'×¢'zš'x'§''R'CÓ'‹'»Á'è'0`'
@h'7K'´)'
ã'''4'
|'
ú¯'qy'@K'ãñ' '"›'Jø'«'
óÉ'c'.…'J:'%ü'È5'ï'ïJ'âs'òÎ'Z'æ'"Ûn'#ÎÞ'8â'ï'û?'&³{'(²€'!ñ]'kæ''Ž–''*'%''#?Æ''9"'q™' "'%#'$f'!¤X'"'Ùè'—t' ,('%¶²''[)'#§ë'%.'''"ªå'ˆ' èï'#<'"ì·'$ðé'!%'&VÈ'*='(ø±'&		'(–N'+¤i''-n'"/ä'%c'&Œ' ò<'ŽÍ'ÇÇ'
Q'o'ïN'!;›'.¤x''@g')®®'+ka'(k¿')†µ',HÈ'%Á²''Pî'*<ý'-''-ûè'&\')¾'-x@'.ˆ¡')k¦',Ñý'$Z<'!XÃ'!Û³'"B~',ÞÎ'-šÇ''U'%?"'(è'%"S'$f '&àw' ÄÃ'»ç'"8•'#i'' 
§' ´9'"¬'$çB'""¿'!û'$Å'$~¢'(H£'"ν'xD'#FZ'%}ô'$Šs'¾l'Þü'<š'2­'0Œ'ÍU'D|'cM'ÿÀ'ÕQ''Å'y_'Å&ï+ò&ÎÐ&à÷1'
æ¥'èf'•'µ'#•Ì'!J™'9'³j'®'#¥'à¡'!'¤é' óY'"Ï' éT''Ê' q<'3d'!æù'q'Ëx'm'	JÖ&Ü0f&°èN&ï#‹'ûù'ò'ü''Q·'"ºµ'#F'!¨8'%%]')''÷3'&ê$'&{µ'#$E'':Ð'(¥¡'(oÕ'-
³'-—s''£¬'!e¼'%	7''6'%k)'+Ÿë'.ýï'0&'+;U'(¥ù'%$N'(ö—')ww'':''ßÖ'#!'#ž' ¿K'"œ'(m³'+;È')t/'&@w'&•Ï'(*ã''­0'+j'(£ð'$t'&Jì'(ü'#…¹'%"—'('""¨'%S'$ìü'+2ú'-®ˆ'/9'/1Â',ô¤'+úí'*ÕÌ'+G')?Ö'%"é'""'#® '-§Ð',áâ'(&Õ'*±T'1çõ'.—(')˜'.Ó¡'.õË'1•I')a÷')÷o'$5#'*Ìh'/ŒÈ'3Ï'2m§'0'¨'*Õo'(ðD'+^'*‡`'&y½'%§ð'"iØ'&d'&,œ'(/ß'(
'%h¯')6¯'&ü}'%	«'*Ä'#•.'"Ìø'&ºB'%š',°ò'-F3'&îÔ'$ž/'#»û'#Üf')Z·'&ÐU'0'''*Yù''"â6'&¬''b')
?'!h')3S'*ˆ'&×à'#	'#›P''à''¾j'#Â6'(…
'/k;''ÂO'"£‰'#g¬'"§Ž'$Ìý'$£''
'(~'#ä
')h/')—è')ˆ''î-'+Ø'(£p''C'&>¡'"Q§'"èù''Ýê'(m®'&€''!»'$Ý
'%•'$þß'%åV'$˜'I÷'"#Å'%Þ1'*]K''´¦'"áN'%Ëö'%¦ '"+¤'$·¼'$*H'Nz'$£‰'"E@'&¾•''zý'&º' òÀ'&‡w'#}''$CÀ'¯Œ' ¹ð'!3'¨Œ'Lb'ºM'¼Š''_6'$¸S'$o'#JÚ'¿'6['vW's' I'$—w'&Æ	'#qr'"†B'¶¯'$¸''o{',*™'.'')'Ô'&½A'#Ž7'Ž²'#ë'#͓'%ó''_ó'&öa'%N')™p'+(('$ðÎ'CÉ'ê—'"T'%§7'!Iý'™ã'Pä' Ê'#õõ'"L'$'¥¶'•'$©K'Ï·'!õÏ'©q' q'ڜ''i'xü'Í?'¡'qW'§é'
#?'çO&ü"_&øýÎ'ux'2.'\''2'di&ðu'&Õî&ÑÀÁ&áPâ&äö&ö0t&ä72&ó`&â"Ü&×ôZ&èÛ¯&ô¼"&öýÎ'&þÆi&æñy&÷ÌN&ùü&ò3Ñ&øŸæ&öa&þ&î‹&ãje&ÚÐÍ&ÚZ.&×b&Ï:&àMG&ñÜ&ïöæ&Ζ›&Å;ù&ݦ&ñî&õÛ&ÿ†&ìø&×%œ&éâØ&ï'&â5&Õö&ÎS1&êz}&å0&ö¯à&ý=}&ô¯l&ØõÁ&ÆÿÏ&Üâ6&ë­&å"t&ˉV&È8&¡ª&Êљ&Ü{&Ì"%&Í}
&ʛá&Ñ×0&Õ§"&æ¿C&ÏqS&Ñ\¡&¿Žâ&х&úV&÷R&â"@&ÈÝÿ&Ó¡Š&㳃&؏1&ʒä&è	|&ì·^&Î,&í ±''B'Ç&âmJ&ÖLž&évX&àv&Ä1›&ʋ©&Ї&ßò&ô}­&ö!z&úµ&ê#&ÊB&õpÌ&Æiò&Û\?&çkš&Þpú&èu"&è]Z&ï¨K&ë;E&á"&æe&ǂ&ÚÓ¿&ážÐ&ýIé&ۊT&Ù±W&ñ;&»â&¾­&ã9¸'o¸&×è–&Õm\&֘3&Ùaø&Ðwî&Àíø&Æ#&×8Û&ð¯_&äû‹&Ò,.&ɐ¢&Ò9E&ÙzÎ&å½2&×Η&Ü^&äjì&ä%&÷)H&Îg%&Òiy&Û&÷jµ'	Iô'&'&Ý&±·›&Ó.¹'³Ø&÷ž)'
íœ&ÿô&Õ¬
&¾Ó&òŒ­&ꀣ&Õºª'Xœ'
¤É&ç_×&ÃQq&À«&Òwã&Ö$‰&îo&ò(L'3²'®&ê,;&ÙM&Ìž&ë"È&ãžÍ&ëσ&ÅR¤&ÇyŸ&¿ºå&Ķ&ÄQz&Ô9f&ü'
R'&¾T&Æ/\&Ë?x&ÕIß&ÑÊI&àí&ôª}&&È.&Íy&»¾Ô&èlÖ&Ï–&§VK&Æ	ø&È&ʌ§&ÎÈZ&¿Fª&ǧÅ&ÚäI&çîâ&Ô\Â&Ú$ê'XS&Ïýž&«La&чs&Îh^&³&—&¾^…&ÎzR&Ëý&Ç
&Ĕö&©`&¹Ê&´­y&ÄÀ×&¿{~&»o¸&â›(&ëTa&Ý!$&ãH9&¶ît&³Ò&Ϗ¦&Éað&˚&×5h&¸cD&¿Ç&Æ9X&ÅåÞ&Á®
&µ8&··U&° u&µ&×lØ&Ñ*S&¸ÞŒ&³Šm&²ö+&Âñ7&ÆéÚ&ÃcÙ&ÁÖÙ&¼™q&¶8&ªl/&´×¬&ˑe&ɼþ&¶Á¹&À_&Dz&ËÙò&ÊNz&ÆF~&¼(Î&ŗe&Îðq&ÈF•&±o&¦.·&«¬ˆ&ÂX]&À7È&À¢Í&³Æ]&¯/—&ÀÕa&¾+&¼Š
&ºÊ¸&®ð&¢ µ&ªG&Æzâ&ËýÅ&Ði­&Û9j&ÉÉÐ&³­,&­ëO&¶"&©PF&»™ñ&¶¾ƒ&«‰£&´T™&ºÞµ&º¦Ä&»áà&¹ì&±Fû&·:}&ÂÐÈ&ό+&·¬ð&ËS&Ð[&½-&¯ƒ&ÀF&È'¨&µRÁ&½º&À‡&À-O&ÆãW&ÌIT&ɪS&Ð!&Á5&¸eê&¸t&ÅÍý&Ç>ë&º%H&Ã6&¹rã&µx$&±+[&Łq&ͺv&Èxô&ÎÈÛ&É1d&½Nø&°B&¤-_&ÄÕ&Ö7ì&Î1O&Óò7&ÑSö&¾ž&¼	F&¾V&Íb&ÙÏ&Çq™&¹"Á&½¨`&µ]®&ÃÛT&ÁÈâ&ʟ&Ò™&Ðn»&Çå¾&Ï==&Í8&óp&Àƒ´&Äÿ?&¼¢B&º€i&»ï&´°ý&²'d&®1&¿â´&ÆŸ&ËÃÆ&Èsû&ÊÓh&Ê`z&Æ͍&ӆ&Çd&·ëv&°&´0X&¹¬å&¹"¢&µÝ"&¹‡³&ÈGÄ&ÁŸ^&¹-¿&ÀB›&ʒý&ÇÞ&Éaã&Ç&&¿F¬&¸P&À	¾&¿c&ÁË&ÀbH&ºL&¹;&Àëç&ÁG&À z&Áp&κÇ&ÑïZ&Ã!•&²ft&´ùk&µ`X&»e$&½w&±OD&²3n&Âwî&½Üó&ȇa&Ё0&™¼&µ€«&¿Ä"&Ã,&À;Á&ÇÀ­&Íko&¿ûß&¿Ê&Ä't&»äM&´šÍ&ÀL&Å1&ÀØ|&¿î&ÀíU&Ðw¼&Îýç&Äh&ÂP&¾(g&Æ&Édp&»Úv&¼:ƒ&Ķ&À‰&ÁÊC&ÀzÇ&ÂP	&ÈZW&Æâ¹&ÆÊ&Ë£&Ì M&̍¼&ù5&ÂqO&Æџ&Ä©Ë&¾ÚÄ&' &¿Þ°&½ã&Ûð&ΘW&Î9°&Å…&Ë)f&Íöî&ÎB-&ʜ'&Éì&À#è&ÈJe&Î9¿&Æêj&òï&ÃF#&āæ&ÍH}&Ô/h&Êö&Â0k&ĪÚ&ÅMr&ÊÚ+&ÊV÷&Ð@&΂0&Ʌ$&½;Ú&¿µç&ÍÌ£&Õðœ&Ó É&Òð&ÓEd&ÂyN&²&°"W&®²ž&¸sz&Íã·&Î¥&ËÆ&Ëà
&Ë)Ñ&Ê x&ҖG&×·‰&Ôù!&ÑE&ÑÜ&Ës&Ђ·&×ôÕ&ÔìO&ÌLÔ&Èâõ&ÆÞª&ÏÇv&ÆÛ&Á&ʀ&Ê8]&Êk&Êû?&Ðt&ÍNQ&ÎÐ&Óe5&ז#&Õ|µ&҇&Ó«&ÎÀ,&Çš&À—j&Å`D&ÓF"&Öáÿ&ר‡&Ñ®ï&Ì}&Ìʤ&Î-b&ÏE,&Ï8C&ÔC*&҆§&Ε&Íß2&Òâ &ß»µ&Ù@ë&ϟâ&Ð'‡&ÏN¹&…w&ÍŠ&ÕaZ&Ô¿
&É|L&Ð`8&×ýã&͹¤&ÍU~&Ðn‡&ÖDß&Ø\H&Ýç¨&Üeµ&×@Û&σS&φf&Ëo&ÏÖ2&Ø|‡&Ò#•&׳v&Ú¯Ó&Ó²ó&Ê4s&π€&ؐ&ٞ:&ãÂ&ދ=&Û.¡&Ù§&Øl&Ù@&Ì]-&Øm&ÙÉ&Ù[`&ݾy&Þ[j&Ø'º&Ó{–&ҝŒ&Ób&ÖÖ
&Ú+ñ&àm^&Ú1y&×c>&Öß¼&Ú«§&Ú
z&ØP(&ÙN.&Ú$o&×ÔÜ&Ûõ&ßZç&ãæÃ&ØÀu&Ïî*&É0&ɾ=&Ø	&Úu&&à"Ë&áy^&àKW&âÅ~&Üí,&Ô˜&Öä½&Õ'&ÖWö&Ô8Ø&Ôlu&ÖDS&Ö§M&Ñõ¤&×»ü&܈g&ÛÆ"&ߕý&â¸5&Ü×&áv½&æ!&ß=ß&Úv'&ÞÀF&áò&Üãl&ÞBÔ&Ü 
&ß/¡&ã†Ý&áHÌ&Ù*&Ý® &à¶ã&ã1&Þ¢L&áÆ_&å.&Ü¡-&Ît¤&͞n&ÖA$&Ù©
&ÚeU&Ú^`&ÞH'&Þu&ä)1&ß¹
&ã¡D&ßÔõ&ݾ0&ç:&럎&çÚ4&Ü~g&Ö-g&âxÉ&é!è&ßFÉ&Ùe&ÒvJ&×:9&ܙ4&Ù=ã&à/Ü&à-Y&Úÿc&Ô\Ÿ&ØË&æë &ë­k&é³&Öí&Ü!&é‡)&éã&âõû&Ú÷Ú&ÜÒ&àM¶&èR†&æÕS&åŒì&àY&à—Ì&Ý۔&áÕ&ãNü&á÷&æ'€&â؇&ߝ`&Üz{&Ü^`&Øü²&Ý0N&åÉ4&ä­&Üœ&à±&ê A&ñk
&ï§÷&æò&à´q&ä	Ì&àg&Õ
&Ótü&Øø:&àLÑ&ݵ &Öys&á&h&ß*Æ&ފ¤&Ý*ú&Ù+&ÙbÍ&Þd&Ýî&ݶ&ߨÇ&é2&êl(&â<&ÜÒå&ß+&ß+&܇°&㞾&Ýr*&Õjn&àІ&ì¯õ&ç€ù&â7ˆ&âh&âàç&ߥf&&Ø´&Èú&ȇ²&Æfé&Ó%&Øó&ÛFW&Ùt&ÚÔ:&ßH"&Ú®è&ÕXÑ&Ö%â&ÜËw&׀&×@Ö&ÜDË&Ý€&ßt&勐&ä
b&âk4&ãBû&æ«Ç&èà8&éïW&àc£&ÙÒö&Þ×&áÔ¹&Þ*,&àV6&ã–>&ß
l&è?£&âìä&áÄù&à.¥&à!&ÝQ&Ý ó&ÙæS&ßö&è§&ìÀ'&ãìO&âŠo&êˆ*&äZE&âN&éݵ&ïP.&îj}&ëï&æX8&ã1V&áŒ&âÔ&í&çz¦&Üë#&Ø£H&ãfM&èç:&ëì´&è½Ú&ÞÜ&ڕÿ&àžµ&ç&êþ&å­&æÅk&â™&×	3&Ë6ñ&Òi2&äñ&煮&ìÂë&ô^ò&뛡&à¢&àޔ&ã·R&àôW&ã&å	ý&ÚÚº&ØùË&М2&Ýò9&ᯖ&ß´Y&åË	&ì,1&åw&äÀÒ&ê|ž&ëqÓ&ï¸&ð¾&îQg&çâÚ&ܝ5&Ô/…&ҘÑ&Òèæ&Ú/B&Ûò`&äºè&ß»ç&Öê&Ý«&èŠC&ìªÉ&è™ò&çõÆ&ÚŽ&ÚFÒ&Þ*·&éì&Þý²&Üyî&áÛ&í<Á&æ!²&å6&݇Á&ß÷n&ßØ&æ¸u&å«¥&æ3`&è1 &ï²&í±=&åÀ­&ë&Ÿ&îë&å
Ä&Û8&ßtl&ê*¡&ëB&띑&ób&ñ—Ð&êØõ&ÙÎ"&á@¾&â3Œ&ðh?&êê·&âã&âۖ&â*J&áÐú&ݔ‰&ÛQÂ&ÒE&ÔÁ&݁S&ßAð&ëÝ£&ì'&îe&ç8&Úþ[&ÜÕ|&äeä&æÐþ&Ù&f&×9S&Þ~&ßÎc&ÛÞ&ߤk&á]'&×ïA&Ù&Ù>&ä4&â*£&àˆÐ&á¸Z&ÞÚ&àyÐ&Ýxf&Ε&ƽR&Ü,&&åY"&å&{&âAž&âj³&ڝÇ&Ô>H&×ì&܃6&Ôoc&ѵ°&Ü_,&ÝXY&Ògu&Ï7Æ&͵n&Í
Z&Èۀ&ÒXó&Ù@½&Õæc&â–&Ün&ÓÏ'&Ш÷&Îúù&Ê,M&Ì9,&Ôâð&Ö68&Ï©N&Åûí&È	%&Î(¸&ÑN©&Ή&˪•&ՋÌ&ÌóŽ&Æd&ÈÖÀ&Ä5'&º¾®&¸Áw&½gÏ&Âód&Íw$&Õ¯&ÈUM&ÇÀ&ÉB&ÒKN&ÉÚ%&ÉæT&¿D€&¾ñ½&Ê<&Èz´&Èçi&È׿&Åë&Á¦&¶4&¸@&ÄÔÇ&ȏ)&Ä:ž&ÅÅ¿&Äôç&µ+&¾þ>&Æ©"&Ö[&Ìþ¯&¹Í&¶¸&¹ÐU&ؘ&Êå²&Åc&Å)&º‡ì&¹Ý±&²Š&·²0&´'f&µn&¶)ñ&±W&¾G+&½À"&µ9&ºÜ=&¾¥—&¸¬
&µ=
&¬Ç¯&©¦&«r&·(?&¿}&¾!&º)î&·Ü$&¿?$&®Pr&¹sn&¹hl&».&±¯&¿Ñ&¼V&³…&®—ª&¯¸O&³Ù"&°"v&ÂQ&»±á&²¾&·­&¦#&™'Ò&¤³‡&°~o&¨Ô&°&…&»Ê&·0@&©K%&©Àm&¢Ñé&§ŸÚ&­õ€&¨T&š¨&š¥Ã&›ö¡&¨—|&¯+&¢üÔ&Ÿ÷Í&žy­&£<J&°Õ&ª.µ&©•4&žµ&žª&¯C&¤­ &žvù&œé'&Ÿ8&²Ø&©œú&¹&Oe&¤c®&¥³s&µ§D&´­ &¤)á&™ù`&—Íñ&"I&'…M&[ò&¥û&ªðã&Ÿc&¤†Ý&]~&•¬×&žþ&'rq&Žé&f&›ü&«8=&£«Ž&Õ®&"ý&Ž´ÿ&—Ù&"¹?&Œ[(&'ÿ¥&—†Œ&ìJ&"¦ù&™Ôê&™QÂ&‰ßU&";&Ÿów&ŸûÏ&–T"&ˆÁî&Œ²&•Á_&H&Ìâ&œÐE&¡¢7&—Zi&"j'&1c&ˆ£Â&‡Â&ˆ²&¼&€à·&€š¿&ˆa&™Ùû&Œƒ&"§å&—z&šwÝ&'‹&‰òÁ&‹¹'&‰™*&‰¥I&Ž]&'E&Žp&ŒU&&…,4&'§¯&‹"ò&"€¨&•s$&š·ô&c&…ªœ&"›¶&"»A&"hÓ&•[ç&"å[&‹\–&'h&‡ê&‰9Ä&"TÄ&^Þ&pD€&€h&Œ¬<&tº&‡17&…ñ&ˆã"&Žö/&‰b&Š3¾&'¤ë&"g•&†‰&|¾&…72&tjD&'${&ˆ¦&"ÓÐ&‹ñÂ&';&"WÕ&ŽšN&uO	&cLú&"'&'Œ
&~²­&i &c(O&€3™&–ñ¨&š]ÀÀ&j'ƒ&>/5&uO·&cŠç&_-&f
&oá¿&vöf&c8 &nŽ&‡Û&ƒió&†YE&‡`±&aØR&tú&tj;&t-n&p•þ&dæ»&'fÈ&z{t&c-&€td&"ø'&] ÿ&lÝ&p7
&MÆ»&Eä &m	u&yUy&cQ&cÊ,&qüã&uÇç&içÁ&€I&~\Ÿ&a§&fµW&†Ø½&xÍ&aY<&nš²&u9Ð&ˆˆ&ŠÓ'&yÐd&I¨&…Z¤&‰Y3&†î*&j¦V&lËå&i-&UÉT&
&‰W&}Y¥&oå¯&}r&w˜‰&Y~&M²Æ&ZP]&@ä&Tð&sx°&^&‡£Ò&†"k&‹Í&Y°$&S^¦&y]¿&z>'&{"™&†{U&ç¯&[8n&AÃô&[@ÿ&ˆžÉ&Òi&u•®&wÄ{&gý&N &€ó&€üA&kæF&jï&c†t&z—b&†óÄ&Zr7&e'&sÀ¢&P‹&/MV&3q"&W¢û&l
Ô&fÑ×&d ±&`^ &tå&€N&u¼¸&o"&há2&&r°Ý&`І&]Hµ&OaÜ&P/ &_'Ú&g€&iù&r©ó&k:&WãŸ&[=‰&SdÖ&7O0&&(ó&:@c&Z¨&e&Só&M'J&[&[ø&`¦&GÊ&6ç&Kt	&_*§&f&U–¹&a}&d'2&^©&W¯—&Oq¨&ZY}&o³&wiÁ&o´è&~5¤&v}a&Rˆ—&Wa&QÒ &VÛµ&doB&pFÇ&o:Š&]h(&dÑ{&X>¾&Z{&[éx&fÈÐ&eÄÿ&],&Wäm&W•&a
ç&p¡~&'%Ñ&mF&Uœ­&Vu&d"&\y«&SÝ¥&S&'&Xêì&_¹&Nhï&;3&=T²&G&9;&´&%
4&GL&G¥w&D]&H×&Qnè&Vb2&KQ:&M0¯&Uk]&T#½&W)&RUù&I¼&>'Ä&3¬8&9þ\&K˜?&VUÝ&U¦¯&NU|&G)–&?f}&H­ð&M s&@l&KÄ&S¾&]öó&Td&Q&Ã&M;&V=&&cÆ&\&Ñ&E¦&HͲ&YƒÑ&U0&F5j&@‹t&TµÝ&WÏj&UMÓ&UUí&_sè&mY˜&[«e&Wìì&V>É&Lÿ¹&?9&C1à&Rî«&`Óì&F!&;¦&J¼&W-ž&N&CiX&Qå™&M{³&EX'&Sژ&LPF&Zpê&_ ž&[@Û&UMd&PØD&IiŽ&Hï&Vo&['&FQ&8:ð&<žõ&Oú&ci-&`sÅ&S¡d&Pdy&R"Á&]yÙ&[r&S"ú&G…†&F'z&JeF&H&IŸÿ&V­e&OJÅ&Ah&Qnÿ&NA&Eûž&Vþ¦&dB%&]S6&YÕ&U­±&S]&Wé
&FÖÝ&=ÃÉ&NÁû&Z£?&\vs&]}&VŽæ&L'n&Jlæ&KàØ&Jèø&N'&[šž&Y[&döI&a™&IÊ&C"ÿ&>øe&G©&M¢&SV &\>ö&_rµ&X^&G‹}&?Íø&Cí:&KiÄ&bÍE&\]f&U?"&XR"&]yÑ&QÁ@&BÔ&<­%&ZM3&Xõ=&Ywf&gÀ'&aî…&WG0&b`&^oB&Zo6&X¯7&Oþ2&Kôa&U;y&W•;&Vǔ&R€€&IÁ-&I)ê&Vb&VMB&QVe&^‰©&^iÃ&R"&Y˜³&[̀&T;ü&O\q&i©&g×6&Y&k&L>~&RyÉ&U}Ñ&P*`&KªB&SAj&Qüß&ZâÜ&Wªò&N­&[1&Y&[$&V՗&Y‡&W±w&Vºv&Våz&Q;ï&[Sr&Sô&V"á&Wi~&S&V1˜&Sk&W&]´b&RÏB&S>†&]
R&YÔ&Ujº&OÔØ&Sñö&a£,&dÃm&\¸à&a#&gÚH&]š&VÚÁ&UU&W•&YÃ1&WýH&U&V‰Ô&[Æ{&\~ù&^¡Å&ZŸ+&UÐ&\´&eÙ^&d¡&Xå&Z¤g&ZQy&_0°&_ý&\ðÛ&RÂ&\ǂ&b\p&`Ò&]Î*&Zi&Rv±&XáP&\'`&[¯&dÍ&^Fß&Ví@&R8ë&Z·ù&_Ûå&h!D&fÌ[&fˆå&aào&aón&]š&S8€&S@&[wa&_º&\†Š&]›ö&^dI&Záß&`lÞ&_P&bÄm&e>p&_Jt&`w6&h¹&g*U&aîç&^;&_Å¥&_#L&Z &Y¬ê&V»F&].ö&_	Î&`é|&b%·&e©ë&dK—&]"¦&gÏ&cŽì&]&apW&f7æ&g†ò&fÙÚ&cù0&bß&d¡ú&\¼
&\èQ&bü¸&_,Õ&^X7&\a&_Ǎ&[b&\&dR&l¢+&jžp&lŠ&gé'&n¹&m0j&l(™&f¿•&bœã&aÓ+&cû&^@y&\‰&d±;&nA&e;Á&d¥&_¾­&g"&g¯:&icá&f!N&e&dÂ}&i'h&hÚ&l×,&løe&gÅà&e2&efÂ&fŸ×&k–^&lËÂ&f¥{&gûÛ&bôe&lÎ^&lÆ&m¹&jeH&eÖÞ&i¦&hë§&iYS&l%†&p.&nsÐ&nµ`&h݌&eD&bï&fi&kÆc&dÍK&i(š&hj^&kŒÙ&k—¯&fÁC&d-¢&aRÑ&hGü&e1&d­¿&bšc&eûé&fØU&e†É&i¦&l±Ø&lNÌ&c2&g¹5&fS&eêX&f
&dúq&fd{&aoÁ&dӍ&e¹&hï&hÆa&iÕ&d•&a«è&dÎ&eõÊ&h³g&e•6&_Z&_‹C&bŸ‡&gˆ½&kK&iEÍ&b"Q&k¶7&fo&dxÄ&k,ƒ&hÐ-&eßC&ifA&k_æ&hš¥&g…·&f6&eü?&`›À&_¼&deÌ&gD¬&]N&R&JW£&Q
<&[N&`K&Z¸&S}»&Y×?&bÈR&cA&`,ß&a¯—&gÊÕ&eŠ;&aæë&e¹Á&lç&h3-&g?H&akœ&`«À&aN%&`óÞ&eÚ9&i]ø&b¯°&_¥µ&a
?&_´&d2
&^?p&`œ›&mr>&g6&eo&kžx&mA&oÃ^&i•r&cŠr&`UC&_h>&a+&`hÃ&c¢&`Ÿþ&fOá&h¹0&gŠQ&bOÌ&dJÌ&_¼&c3_&ao%&`V&WØI&`'9&aõ&]l!&i—ô&hÅv&a¹&bO&e|&cYT&ff&e²û&bžW&b€¦&`ý#&^Ìë&`²]&a&_&dí»&lX&e*b&hY£&`
.&`¢ä&c°&jtà&_sr&^YŽ&\¢&cϖ&dÞ¤&b
_&[¡J&_6ë&]°&Zµu&[\´&b"6&^¶È&cB5&cêb&]¬>&^tŸ&`¿™&`ê×&_Ì&]T&Zù&^Öâ&]ù»&]§&]Ž€&ZÌ&Zù&\PÐ&]‹&_g&\#=&]Xâ&^©&b'‹&b&Zç&]I&^Ð
&VÖÌ&]¿0&^že&U%V&YA¼&XŽ&]®Ò&[cõ&YŽX&a")&WG>&XY7&aû&]ì &]‹¼&UQ˜&]ƒ¡&W #&T'&S/œ&Rs&Z±Ø&^y?&[&T<Ï&Yà'&M«T&\›&\ˆ_&WîU&[Æ'&Z&_õ&Y¬É&]g&]Aq&Z¶Ï&Y}g&Xe"&Q•&M÷ú&Vd-&D¤m&+§&$'h&3#@&61 &6&8'&&;·Ä&>Xþ&AFÜ&?ýµ&:"À&BÊJ&H0&@"&;'M&F &L¨ã&C¤£&@áy&Bî¬&Iíd&@Aâ&@ì¸&B&Bª&D²^&G]S&BÛ&L<ü&Džx&=ŒZ&FŠr&DÏR&@Ÿ&CÑö&ET0&Mmz&FéÃ&?;Š&=¶&</^&MZ±&AGë&I½&>s…&;H4&KNÁ&Hå­&Aт&F˜›&<¨&;v1&Bš"&5OÙ&!¬R&¨g&¡%&+w&,Ìg&&ÞÁ&,Hý&0ôj&4`¿&6F&/-¤&-©&0q§&4Ì8&-W&,&Ï&2Nw&.D­&5sd&<1Â&8ô‰&6Ï&1Pð&-m&3&â&7ˆ&1J&.ѽ&/ y&4O4&,És&-Ø&3öï&)µZ&)NÞ&(Ž&5v&7˜V&:Ù&/—)&-%Ï&(x &)O&52¡&=@ã&7xa&9`8&74>&5"®&@2¬&4e=&3hK&9»)&+ö6&%j;&)Ÿ_&Á&;È&qã&=ÿ&)/&)¬œ&)ŸË&¯î&*ÒÏ&*t|&("t& (&M½&0•¼&.ú&#Ä&!Z&&h&'ƒx&${ø&'!µ&/d&,	ª&)y¡&)Žö&*á¶&(1û&S&{A&[Ø&&k½&&‡¶&-‡&+‰H&(ÅÔ&,Ï&2&.ڗ&)¶Ã&1óÂ&+-²&(ì&%ï¯&%c&(¼&%&(_˜&*@&Lp& ‰&+9&)v³&$Tq&Eg&'|.&$¸B&B&'&Då&V‹&#;¶&Ðð&íd&s&Ъ&æK&í&1,&˜&'Ai&&dñ&#cþ&·ß&
$š&4K&¦"&%
&%ÉÊ&"Ÿ/&ݚ&™,&+™&˜&Ù÷&Ý&!)&£c&Å&å¸&õR&'é&b&K
&N&ª&YB&gÙ&p&†â&n$&I& &v&ב&KŸ&	ð¹&µE&—J&
êÉ&±)&
Ò&Ð`&Ï·&±&
ã&¹ä&YF&VÈ&%ÿ¹·&[j&«1&ðœ&©&º±&
é&="%çL3%åç(%á÷"%ß.%Ü÷O%لÖ%×}1%Õ¬Y%Ò"%Ñ,%͆b%Ïdâ%ÈÜÂ%ÉG3%Ås%Ťo%Â#"%Ä!î%¼á•%½OÈ%»ç˜%¹.+%¸}Ì%µœ²%µ9ö%µ†ô%±œl%²%®ðy%®Mã%ª,z%«¿%¨/+%¨é‡%¥Ê°%¥Ð"%£·é%¢Šw%'%ž9&%œç%•,%›%›‹Õ%™Sï%˜³e%˜ÕÇ%—Á%•áÎ%–Ìð%'Šk%''Ã%¿%_%‹ßç%‰éö%ˆÇð%‰¸!%‡\%…ú¯%"ÙÝ%"N£%'Öï%'Ý-%r%€Þ>%|4c%{Y|%y`j%yD%}™%xlã%uoC%w¬N%vúž%uœ‹%s0e%rT%oBb%h '%n@7%d,Õ%a…P%eŽ3%bßN%_H%\þ%]*%\äî%[ÃÊ%XMÙ%W¾™%VR7%W(Ž%Vóë%Uª®%S°¥%Yxß%OҚ%S'?%Qû.%P»±%IK–%L%H*ï%IÅ%BuO%FÁ«%AàŸ%C!•%>±V%AJÃ%?Ü`%?P
%<¾e%?Aÿ%9 ,%8³%6­%6%4á%5ì%2Ï8%2ó×%2Å%1æk%/üÙ%0ƒª%-ªB%0*a%+0Ë%-Ñì%,öÎ%+Ag%'­­%*¸%(j#%)õ%%:%(žª%$Ý:%#g% €%% F%@+%Æ%W·%5U%ãÜ%
Š%su%ªo%%ˆQ%	Á%ý€%0Þ%Á¨%5e%i%"ì%›%ŠB%–a%÷v%~ž%
ìg%^£%س%Ëâ%~ç%F·%
n%Y$%yp%
èd%Ñ%®%Ðÿ%ê %	'%
"%FÄ%ŽØ%•Â%m\%9å%§%\;%q|%ò%õ%[s%ñ%‹%݂%†Ü%Ÿ|%)q$ÿ:$üÙL%‹…$úˆ$ÿ$Q$÷H$ü2¥$ø7®$ú$6$÷=$ø²$ô¶ª$ûí$õ¥"$öh_$óc^$õ+œ$ñ2¸$ó™š$ì"o$ò|$îi"$ï­B$í(Á$ëùò$ëJ¶$îù$é¼$êˆ$ê$$ôs$éf‰$é¿$é¬è$éôŒ$æ±$꞉$ã´i$åæÂ$äz$仯$á¦:$ãR$ÞU+$ã%}$àþ{$᮹$ß1$㳏$Ýð§$í+i$Ú¬±$â˜Ä$ßhÎ$Ü
À$ۛ•$ß m$Ø´$Üv—$Ô½a$Ú^/$Ö]½$ؤ©$ÕÞí$ØZŸ$ÒTu$×á$ÒÒ$Öy$Õ«Ã$Ü¢W$Òy…$ÒVë$ËÄ0$ÓÌì$Ëþ¿$Õ%$Î<U$ÑEÙ$Ï-ä$ÏÚù$ÌeD$ÒÇë$ËDd$άx$Ïgé$Î?¤$Ê$Ï~<$ÌÂ"$Ï$É20$Ñ#Ò$Ì1þ$Í&t$Í*ƒ$Ì.ü$Íâî$Îà$ʈ$ÐGª$ˎÄ$ÎU¤$ÌÜ$Îõ$ÊÉV$Αá$ɲN$ÍE$$Ìjá$УË$Çæ$̱÷$˶­$Ï
¯$ÇyW$Êcw$Æyb$Ì°$Œ–$É¿x$Å©$ÊÁ$¤$É.K$ÅÃñ$Ê­>$ÆÑV$Îy$Çâ$Æòò$Ã{$Éþj$Çæç$ÓúØ$ÆÙ«$ÊA¡$Æ¥T$ÌVÈ$ÃMD$É?ñ$Æ¡Õ$Ê–$Ïݟ$Ɓ$Â:$øÌ$¾/$ÂÓ×$Á+¯$Ã%x$Ã,—$Ãû$¿—Y$ÁæÛ$Á¦$œª$Â>u$ÃG›$ÄQ$À£ú$¿"Ò$À2•$½3#$Áž$¾x%$ǏJ$Âγ$Ð@—$Ù]»$㠄$ÃÈ/$ʤ$ƺ¼$Êì$À–$ÄR¶$¾c¹$¾¸Á$ôz$ƏM$À=¾$įÆ$¼$¾[,$¿¤B$¼®y$½É$Ǫ°$¾Ü—$Äš$žÆ$Ç»Õ$еG$å­$Ö®<$Ìa	$Â=Q$Ç‹$ÄÅG$È©$Í$[$ʍÞ$ÃêJ$ÊÎ
$Ãý§$Ä?$Á{$Í*1$Á"$ËWÚ$ÀN'$à î$¾Dë$Áÿe$»{Ÿ$ÁRš$»mÏ$ÄEé$Â#ø$É*À$Á
B$ÆfŸ$Â¥º$ʀ+$ÃûP$ËäÒ$Ä3 $Äó$$Å(Ð$Ær9$Á/J$Ø«‰$ÿHÊ%¥æ$ӏ$È0·$ÃLû$ɌB$Äe†$É	©$ÂiŒ$È&&$Âu	$ÅL˜$ÂdS$Þ;$¾šs$ÇÖq$¿R,$Ç»i$Á5«$Ëjè$Äô$Å3Õ$Ãd$Ã8y$Ã÷}$ÈWA$Á^S$ÐT$Óü$Üâf$Ç°$́}$Âéi$ԐÕ$Å}$ɹ$‰$˒á$ÇD`$Ç¿•$ÆNÃ$ÓMç$Ш$Ñô%$Ìç½$Ðù$Æ&$Îu$Ä:‰$Ó
Ò$Ê$‹$Ùcž$×<­$Î'%$"u$Ë@$Á³Œ$Ê.$Ã"$ÔV$Ç]L$Ï1µ$În$͸,$Æßç$ÌPë$ɱc$Í|q$Êð$Ô[($Ë]©$Ò1$̆%$Óò•$Ë3	$Ý0Ü$Ï®½$Ñg'$ÍÕÎ$ÑIç$Ôµ›$Øv…$ÓòY$Ý0!$Òý$Ür$Òw%$Ò[½$Ñâ$×zÍ$×Yš$Ö\ã$Ó{/$пv$Ón$ÝÜy$ԏP$×À$ԊU$Û+{$×Yî$ÔX,$ڙX$ãF{$ÞÕø$भ$á
ï$ݹ²$à}«$溝$Þuñ$ïÄ$óOM$ñ}+$ä$ò;$ôÛË$ò 9$ß4À$ì?|$òÝå$óŸ$ñ¥Y%W€%¯6$ÿuä$é=P$îŒC$÷;	%}0%÷$÷Ša$êCÚ$Ð՜$ÝÜ$ÜB$ÍZµ$Ì:Ö$Ò7‡$å².$ْ@$ƛ`$Á#$¸¯"$Á¤p$Ëjè$ÀÇ-$¼'#$µëa$½B$ψ$Î}f$Ãvœ$»³6$»ë$Àû$ْ$ÜO$Ä1É$¸á$Ày`$ևx$á¾$Êï$»›‰$´~-$¿to$ÇðA$Îy¤$Æ×	$·?š$µôr$¼¢$ÄUy$¿4e$ºA$´$ÁOó$¾Y¸$¾û3$¸jý$½Ñ¸$¾"œ$Å"$Í{ñ$¿á$´™ü$«^Ü$±'>$µ¶ÿ$Æ9$Ãå$¹$$³-A$³Žr$¶`E$ºWz$²ñ$²ˆh$³²O$Ãò$µ7—$²‰$¯u$­8î$«×$­¥r$¶k$·Q$­§$§¿$¦5o$­¶$²ð³$«[.$¥ÕÉ$§æ$­"$¬
:$¨ƒ$£ð·$ |#$¦
-$¦$©N!$¡Íì$ Ós$wZ$¡®ª$£·$£$œ‰­$b$—½¢$œ96$›:¹$Á/$™}$–¶a$•Or$—˜–$›UÃ$›"¹$—Ô-$˜…$"ûÐ$šK$—5ë$"°$'™›$"XË$"`å$'Ê®$"U$'ˆ$Žwð$'ƒõ$'xR$•YX$îU$Â\$B?$'Ô$'x}$"ѳ$Lm$!$‹—ª$$`B$'dý$J$Žbí$ŽtÂ$£$Ž™^$ìû$‰¼ì$Œ"$‹¸Ì$ŒKQ$‹®±$‰~$…SZ$…©V$Œi$—åc$‹¢7$ˆ=$‰ž$‰8P$‰ñ$Š¯k$†U¶$†\$"WÞ$‡ÂŸ$ƒÞ"$…¨$ƒ
¢$'Â^$í$Û$€Ü7$ƒÓ$2$†£$€òˆ$ôÐ$>'$'Ç8$€¤c$'r$f0$= $Jø$ÔD${aá$€½"$|&$€Ñ_$Ñ…$Ò
$~¯é$|ã´$}§$~Õå$v™Â$~"$r°û$vú$on/$qß%$n¹$pŸ*$qê"$kØ$i4
$híG$g€$dö¡$c<$e&†$cٙ$gq	$f†5$f³$g9	$pM¬$pO$m@-$bÀò$hP$g5z$i$e¾$c©D$[CÇ$_Ot$^}"$b{³$cU¬$]ÒÇ$[À¾$_ʽ$[™ð$aËý$[–$b'Ó$c(e$`¬$[¬â$`n`$iÀ$db$]æ·$^7s$_³®$`l$]\$Zn$Wîs$\'$Yóo$\'Q$Xzf$ZÊA$OIX$SeÉ$S+h$Zו$Y ¤$\'7$T]$X^$W…H$]$Vhü$[•,$]*$]H$X&@$V·$U{$\7y$Zò5$XT|$UŸŒ$T"Ü$O¶È$R¢û$J÷™$SXT$RÂ$WW<$WT$T£š$MHE$NŽ$LUß$Nˆ0$LGß$O¼Û$R3B$Sì($R¥Ã$T€Ç$R «$`‹D$vam$hêÍ$UV$\Ô'$V8Q$K}$PÄ0$G^î$L$R–ö$Nå$TñA$M²F$ONÊ$K}º$OZ¢$OmŠ$T3ˆ$LÍï$Iä$Cµ#$K¿î$I¤º$Vg$Uæ˜$qb$rQ$T1?$Mؚ$K®$M´p$I5|$IÎa$N_³$G+ü$FFï$F2s$IEE$I"ª$OèŸ$L¶r$LŠš$Cßî$C«K$FÁØ$Vv$c<$M<¯$Ii%$JÆ$FªÜ$FÝÝ$HÙñ$I°q$E³H$K;$EóH$H0$Bª$H©Q$J9£$MðÝ$GýW$E	Â$D¡´$Lz$Añ$E|C$B×q$HÐG$F¡Ë$M-A$GìÕ$GK_$H2$Oó$Láñ$WxA$S>¡$M&$E$MFÎ$Bh$Lô3$E™¥$N—$G¯Þ$WX†$GÛ#$I_Ü$GÚ$H«'$IÌ$TŒ$TŒ‹$TD$JØ"$Lü$If}$Pd$L­Ð$PS¡$Jôý$LÛ=$Iû$LþY$Mˆ$N_8$Gš"$Hê$CÔ%$Fâà$C¨à$RZ6$Lâ°$M…Ô$Cl…$Q•Q$Gêç$O4$K3$PA$Eè$O]$K1)$Iàa$N†Ø$Mè2$J¨s$N2"$Gҟ$JqK$DýÄ$Q=à$Sà.$O"¦$JiÅ$Rô$KG›$Ge$FýÞ$I¹Ù$HWn$P$d$P%$Sžr$HVÓ$T!ž$Ha$LP¹$MüL$Q®$K…—$LDA$D¿j$MɄ$JÎ\$TH¾$FŸÒ$MGB$K"³$O9½$K6€$N]¹$N²µ$NsR$LŽv$Nžø$Mkµ$M ÿ$N£u$VÖC$R¢f$O´™$K̑$T°$TO$V´·$^¤o$N}$Gî+$PÍM$LŒ¤$LfÑ$MÔ\$RW*$Jt$Rʤ$K²ð$M:$Qåv$Mo.$H»$Rt$Gü$M]c$I-U$K–Q$Fï=$JàÂ$J¥³$H/)$A¬¶$M–¾$H~Ø$JÆò$C	3$KæM$G¹~$RUt$Eí§$J<$A•$RÐ?$O¼3$X|o$Ov$Uڑ$T×n$U}§$OdM$PÚð$L´è$O–‰$PE$]–'$L°$Pw3$Il¢$G¾±$EÌ $Ptª$Hb$O5™$MjR$N[¯$R¹$PÛø$NC{$XA$Q=ð$Rìr$Qþ§$PŸ´$Q«$T}4$P&$g ~$nÆ$$f¾ì$Vñ"$_#e$Wj¯$Zo$Säà$X?œ$S{/$[½$VË$Sa·$Væß$\nþ$Tî±$Y¦$X3º$[8-$XpÖ$_Òp$Y·¸$\ÛÃ$[]'$`ÃL$c×~$aES$XÁÈ$]Éj$V³/$^¯$UÝ$XÍa$UÀU$cAm$n)}$fVo$^^Ç$eS $\Š$b-"$^öl$dð£$]k$i}:$b'D$_7 $^´w$el®$ZÉ'$c˜'$_]J$i^$ry$ƒ‰†${Ó$iM$g˜¼$gWÆ$h'°$eD
$bڗ$h'ù$fRŸ$hsD$f[$qµ!$h>Ô$r¹á$l#$p¤ç$eá$m!A$rnò$|À'$n	é$pÕR$h±•$ox^$jip$lD)$l³ý$p&Á$fï$qˆ$k<$vôz$qp½$qà¢$nÿ·$xqb$tÖF$|9>$y&
$wÁ)$zñ{$'yW$zf{$z˓$zI6$
‹$y{¥$y\Z$tà4$"òY$|PÅ$Ðn$rÀ«$yÔ$€þ%$½$'D*$ˆ¬š$"¬—$ƒ¾	$…bŠ$†oË$€óî$‡Dz$‰¼§$ŠB×$†ˆ•$‰ƒ¾$Â$—$š$Ž¬ù$—ù$ÿ$Žâû$'ÀÖ$Š
ó$9…$‰´#$—áÆ$œÚ[$"o4$i$''$¥)ª$"ËÏ$Œ­P$‹>`$•÷$•‹ø$›áÇ$£ƒy$­ô­$£äü$˜»Ï$Ž[Ý$žY^$¢É$›œÕ$ø$ùR$2Ô;$<°)$MCÒ$Wkù$Bä¨$@u¯$6¾d$.Z_$4;]$?TO$C'"$8™Î$/Ùy$3$$8n¶$AF˜$=^ò$.¨t$&¿€$(—œ$+¦S$)xÜ$!a$)¥­$0QR$-rd$1ìã$7M$4ël$=ÿd$TÀ$oÜo$Sß$>P€$4øÞ$4º3$&L¬$uþ$í˜$ :8$¬$ō$˜V$"ÑÉ$X…$ؼ$nÔ$|j$ëØ$ùF$¬C$Pé$Ւ$Àz$˜ª$õ$§i$×$µà$3DÙ$;¤Ÿ$+§ï$&¿Í$)åØ$#çZ$¸$'q$&‰$'¼N$#.à$!×O$Ýç$L"$ôœ$mÎ$ýÇ$›‰$!oÒ$º•$Y$²o$Ãß$—$²í$d·$4L$Áù$†$òÎ$Üq$#?§$‰ú$Ž$re$3±$øï$=
$Šµ$kA$c¦$
õ$h$€$
,$	d$'œ$za$¨û$ðÀ$	{$÷W$w•$p'$å¤$ú$­$ '$×$Ðö$	óe$PK$	+}$eI$
šE$±$@j$Kp$I@$HÕ$Ÿ$	~J#þ¤:#ý«¹$Ãû#üÛ#ø¿'#é¦ì#ç]m#ï§g#ýÛï#÷žs#øšß#õïä#úâó$‡{$7Æ#ú±M#÷Ž#ôŒ¦#ø†Ö#óy#÷YR#öU¬#÷%à#ñÅp#ðÃF#ê"Ç#ïãI#éa#êr#æ8#ތ°#×3©#à
E#âbu#æõ2#í³#óS½#ìå&#íÈ#çù#æ¤#êMa#íˆÃ#禡#ë•[#í>s#ð¯Œ#éÙÂ#é¦#äÛï#éÎ#å"#ëÔ#æ-u#èv‹#åt#èöú#ã7g#èî[#â$Ù#ë€g#æZ9#許#æá$#ç[B#àÒV#ݏ+#Þ$Q#àªX#ÞF$#ãö¬#á=‡#ã!h#݁)#ãž#äå#äÐè#áø#á{9#Ýþ`#èzž#ßfL#â#åÃ!#þ#ýÚÆ#䇔#ÙXO#ܶo#×Y9#ÙÐu#ÛjÁ#ÛB#Ù+<#à£!#ÔÎK#Ý¿#Þ¦#äG?#ÖÅ3#ÝD¡#Ù¨#å"5#ç!ï#ç##Ùã #ן‰#Ö!ä#âBE$±ö$óË#øE#å¿~#۝Ú#ވ;#Ø'Ö#،#Üé#Þà#áZ#ݸŠ#×hN#ىF#ÛW¶#݂Þ#לû#Ö4ø#ЬÙ#×xÙ#Ñû*#ÚH#ÚfE#ۇ5#Õ0p#ÒÿS#Ð8C#Ö^&#Ԅß#íVp$¢#úè8#ÚöH#î´4#é#ä½Æ#×@#Ùá~#؅#Ü~›#ÚâO#Ú¬,#ןç#ÑbN#Ó1B#Ö¥#Õ¾g#×^G#Ö¦°#ÚÆ9#Òu#Úå{#Þ2"#䓢#ÜjÌ#Ùv=#Ò[;#ق¡#Ö^w#Ҍe#Òô#ÖLX#ßn$
Ú#éðA#Ûø®#ÒÍ|#ؓ³#ÔÈ #ßI#ÔäU#Üs.#ä"õ#ވÐ#ÚJ#ÙËù#ÕÓ¦#؄Æ#ÕÆ#Ü]6#êÔ_$Ôr#çøÙ#Ó1J#Òrÿ#صþ#ÑÞf#ÛrŒ#Ó£#Öu#֝#Ö&Õ#ÔGi#çÓñ#Ù$ð#×*(#Ñîë#ؓê#Õ¾C#ØK#èBw$ä†#ìÍJ#ÞMî#ÛJ6#á)#Ûñ¢#áxÜ#ÙÍ~#âѲ#،w#Ü7e#փ<#ÚQð#Ö^Ž#ÛOÏ#Ü;m#Ù"#Í <#Õ¾í#ÏTj#Ñ4y#Ósæ#ßv_#Ò9
#̂Ù#ÃÈW#É"##Éãp#ÔfÊ#Èܹ#Ô£™#ÍE#Ó6#Ð"µ#Ϻ#ÒÑf#Ӝ#ͺº#Ô6¢#Ê "#×Þ#Òjv#Ô²#Ðáž#Ӛ#ӂJ#Û#Ök#Ú
#Ñ«à#Õwv#Ǫ#ʘ°#»¿#ÓÈ#Ʉ±#ԚJ#ÏOs#ÛÝi#ÕÊ#à@#҉Ë#Óõ#ЩØ#Ú'Ö#ÐÀÃ#Ô®|#Ύ•#××`#ÔØÉ#Ú´{#Ñlé#Ýg#ؐÉ#âÿï#ÙÈG#âqn#×fª#ä׃#ß×#뿌#àËé#ä²Ú#à:#í:$#ä&±#é²µ#ß!‡#èž9#Ýéƒ#ïi#â•k#èùn#æ\/#æ"H#æR
#îË#æbÞ#éÿ‹#áJ#êÕà#ê%_$I$cÛ$ -—$
_$¯‹#ö%É#óý
#ÞÓª#éÏ@#å?æ#í—#èd8#ó`y#ã¨#òÇû#â‡#âÚO#Øx{#ê–#åNÿ#òÀ#í å#ûÍ#é˶#ïú?#÷y$~8#åŽþ#ír'#î®#ë#ú•v$ s#ã#çNè#ßÓp#î>9#ñüX#û¬[#üÌ#ï‡ê#ݬ>#ârZ#Ûî%#åîÈ#æ6#ævš#æ_ë#ëA#ØÀ#á/#Ù7#ß9Q#Õ¯#ç #ØR#Þ
é#ÙHO#ä› #ØÎà#äŠE#Ù­à#ãd[#Ø%Æ#á•Å#äâC#ëeR#ÜÞb#åì^$W¿$
ÍË#ð°	#ëG>#ÞúŸ#úáÉ#óï#êtã#ÚX#à9ú#âšô#àâr#ãx#ê+…#ä§ #â'#Þøm#àzL#Þ¯ï#ä4U#á¸5#èd#àe¯#çés#ß-#ôϨ#íy¿#ã1#ß3:#ã"/#áŒO#â%#ݖ#èØN#çg#ðCª$‹Ø$	Ëù#ê^Œ#ç~3#Ü
m#ên #ã¬*#æÉØ#à4Î#ç³T#÷Á#ò>#çÿ·#è¤;#ï"#í«(#ã#ï=G#éÿÖ#ü$
[$8#ò³
#÷¾#ì3ü#õï{#çñˆ#ñ;¤#éY`#ïHl#é/#ö(#é;¯#þJ‰$h5#ÿµÌ#íœT#õ°Z#öS?#ùÖ?#ðÝ#õ¹$,Ñ$6#ù0h#ù¢­#ï¢-#øGß#íE‹#ïºg#ñkd#ûW#úG#ûhð#ð‰w#ÿk'#õ—U#ÿ{#ùÔ$GÖ#ø.#ÿJ'#ø]µ#ú—#ô¢#ûC"#ýÞ$ùM$½ $ó·#ú\#÷"•#õ¯×#û µ#ø7"#û3;#ú ¤#ûvO#÷z$¡#÷Ñ$L2#ý2Ð$´#ý'†$
Ÿ#ûæ$Œè#ÿƒH$O6$ªû$	m¡#û˜I#ý&z$fé$r%#ùo]$ÍÎ$ÐÍ$ë˜$²e#ü-¦#ùïe$ã#úÿ$
r#þ$F#ü<$Æ$'y$¶÷#ÿÿô$Øw$=Â$Dã#þOš$ˆ$Í\$î•$7$þã$#$$gÙ$0®$`Š$"s$6^#þ"$G›$æe$ÿù$j­$(G$&J$Êà$sc$	éØ$D$é,$Œp$ŽÔ$&m–$)‰¸$!èˆ$^g$ÓÄ$±s$
x$1$$§Í$(2$d$)"$(W£$*F$"¯$1ψ$4SL$=æq$*ë¤$1'$Cj$|Z€$†ëI$Z;ü$GÏ:$izh$DoÄ$1bú$; $p]$\ø$d
$Qð©$^¶g$Q$[S·$‰B%$…q$d\é$`/8$‡R$¬ÕÐ$žœä$ÄÓ{$üa'%yw$Îäp$'•à$I~h$GfI$\¯B$œ%s$Ò*$Ûá¦$¯¨×$¬ØR$a†á$GÌs$Qj$x—N$†"â$®ÎN$Ô4$ÄÀ$¼Zd$­Sg$|"ƒ$l'ø$l¼P$Œ_ó$t»$‹'$»õ³$§]+$‹Ó&$¡ˆO$¢wÈ$QÛ$aqo$rʯ$]Åì$P	Q$L}¯$q¾$"x$nõ$B™Â$cŒî$hè$c¸$ƒó$›b$Xå'$9aÇ$B"J$–Ú_$Ï°í$ŸøŸ$WB:$RÿÎ$€qô$Û²Š%)Ùª%EÙ$šPT$¸!$š$þ0ì%pþé%"MÇ$йñ$¤ã$ªI'$›«'$Œ†$µ¼/$Âd0$!/$Š»'$‡$€Øð$j0=$Ur"$|ãð$°%A_$ÒL$ƒM"$Xh¼$SŠ|$d\W$"}Ž$\ø,$fQ.$n /$_'$\ʋ$štH%ª%$>$ 5$h²'$d\Š${È$vy5$"ó^$ÉüÉ%Î6$ú8¤$èAõ$Ï~î$õfè$·Œ$$Œ4;$wÖé$_*?$_ž'$pÅ4$e2%$z$§ŠG$Ìäw$äâ$ïb¡%,ˆ$ëŽ.$Èê-$ʏi$"Ʀ$",:$r¢Ó$'î$}~$xvø$ƒ'$žÖì$²$ÞRä$î'Ë$¨q$v=æ$qÑÆ$'I\#éŠK$âm$Úg#àe#ÀøÕ#Øõu#ÿÏN$Öb$þ#êV'#ڀû#Èл#¸j"#¸to#¾`#·"Â#¶`"#Õjš#âEá#óþú#óY#â{0#Äá"#´÷ì#¶Ï#±ÞT#¬dã#¸q#¯£Ñ#Êý¬#ùšå$#Ë#íô¾#ȕ³#¸Â¯#²Úd#¨È
#©I#¡õ^#¨d#³}Û#¾Æ©#Âæ#½gÌ#§×¨#®ûØ#±è˜#°Øh#¥ŽÛ#¥r2#£»Ä#§Þ#ªvg#±G#§£Ì#« >#¬l£#«V#ŸÅš#¢œ‰#µæ#Üé#ÞwÙ#Þáì#Ô@å#¹I™#£^æ#¨F—#» t#ÁT'#­"¤#»§e#ÊQl#¹Z#¦n#²¾(#Ê'2#Ó@#²gÜ#¤ŠÃ#¢ªÏ#¬'À#¨Ÿ®#¤+!#ð×#£oŽ#§y'#¢Ç'#'–#©Õê#¥ö#™¼Ó#"[#—x"#'1×#©ˆ#ÊÒ0#È—#¢«j#¤Jq# ü%#"5 #Ù`#"9d#Ž(!#'b£#'LY# ã#¯¨Ï#µÇÙ#ªU#Ãem#Ö¸1#µGÄ#œv#"]T#‹0#Žw¯#†`#—Ü#šrˆ#—G‹#™Ã#¤»#•{¬#"¥Ž#'[#V#Š¯l#‹m#ŠBÖ#Ng#­ðó#×ß#µ¼(#—ÂÉ#Ž$ü#ÈP#š ä#­y{#˜ø#éB#ˆß#Œ…­#"Ó#œÜ3#"ú{#žHg#©Í# 'Ï#h¡#Œz%#‰[D#ˆ|#‹]ù#¢¯f#¿Ýè#´#¡Å3#¢[ê#š×Ú#›	Ì#Ÿ$£#©C¦#°g#¤¬Z#—+T#'DØ#"hW#ˆ'«#Œðˆ#²þ#†Ue#Ž§j#—#—l—#—»)#¢¡#•YB#ŒÝâ#
#¢9#¤ª#›"#Œ1´#Š@
#‰:C#‰‰#Šûw#¨¹#¢e#‹˜Ó#†DÁ#ˆo…#ƒ#"¤7#‹×#›õÐ#'?þ#ˆ?#†E#ˆ7# Uû#²WT#–Š#‰+†#€Ø#"™–#‰ã…#Œ"Q#'hò#€Å#~™#þl#"k#‡ÿ#e_#'"m#~Ą#›¦#~êÊ#ƒs#€â#€œ{#~%Ç#'½‰#€¥Ü#uX#zc#€4r#{ã#~L#{¿Î#|¾Õ#{z#{­#zmp#ƒ î##'$•#Ž#ƒüg#'FU# #äsq#Õãõ#"ž}#¢Á#¦Ò·#ŠE¦#}§#ƒ«a#‹WÜ#—:#G¾#}?d#xÃì#€¼©#€z#ƒ…é#xQ&#"DÈ#y'¯#z:x#x*F##x٘#~"#x,‡#´#uF#xí¨#t¡¼#€¤"#vÀW#x‰®#Š@í#›ˆÅ#ˆÍŠ#|ß9#xV#z'…#zÒZ#z\®#vÒ²#|½¿#uÏÉ#}éQ#|¹Ÿ#•½#ËO1#·X1#ƒo#z@P#s:#wë²#yq#€…[#uF
#wӓ#vYg#—¦#¡6›#{ì#zz×#|åR#t{6#x?Â#t˜Á#zÁ`#pe
#£½#­C#ÐKÀ#¡#CR#v‰#€D#u¶#wí£#tÇ1#{•¹#y.ó#~6ê#_#€ñ1#~uÆ#Šo#f#šš#l¡#{]ê#w{¼#·4#vï#y&r#"ÁÌ#¯´Ù#µ9u#Šz#|¬#|ã
#xÃ#€!M#{§w#×€#{#n#~.#wNý#€:k#|#€C#{\{#€A
#"—H#…,L#‡·ö#
Ò#…q#‡Õ#~wA#€?1#|mÈ#†å#œj#§pF#™ñœ#‡Û#|'²#}¨É#~‡#†B#‡ø#ƒ#})#®õ#€¬#†àþ#Ÿ"Í#£TG#†´#'«7#}ë=#í#zuÈ#€õ#‰•—#˜°ö#8õ#…?£#€ÍQ#ƒXö#Ÿ˜ñ#¸‹"#–·‰#•>#|À:#"ãŒ#~'o#€¸6#õ#€ìb#}ic#"…¥#ŒÏJ#•Zá#†èo#ˆØí#…²o#ŠÆ«#"Ï)#ˆìö#"
|#ˆ®Ï#…]ì#ƒ‹´#"q#†-#ƒšâ#ˆ²#ƒç@#ˆ‰#ƒÇ"#‰ë$#‰Û#–T#‰km#‰29#…Û#‹ä®#Š
#Ëm#ˆEQ#"ÂH#"ë##ÄZa#ù<±#Ŗ]#•D!#©[#±j#£"#‡× #†å(#Žõd#–Ä#'Г#…»b#‡®#"SN#‰"#ˆB–#˜3ô#‡,y#…âÛ#"8i#ˆrK#…C×#‡+æ#†ÿŠ#†ø`#ƒÐ#Œx#ƒu#ˆž¬#'z #ˆ¾;#…²Õ#‰S³#‡ä;#½¾#£ª#"ª#…¼#ˆôí#'ü	#‰cú#‡'#ŒM#Œ6D#F#Š©"#Š8,#–?E#½»Q#éÎ#ś##¡Î#û#‡:À#ˆ-Ô#…à‰#Šr#ˆ0[#Œe#‹}# ˜ƒ#»øò#¬ïÄ#¾#'š™#ŒÆ=#v×#ŠØç#ŒÍ9#ƒö£#À#I#¦äú#æ·#Ü3#'#Š¡£#‰Tž#'
}#ˆÌÀ#ŒÞå#ŠHÒ#ŠAO#‡5Î#‹—š#Š	¤#Œ
‹#†Z(#ŒÃ;#­8™#ª°#'uÝ#‹w'#1b#"¡Ø#‹o_#"‹e#^Ü#'¢s#µBË#ҋî#¢‰#¿v#‡z`#Ž±ß#‰#‹Cœ#…©#ŒxÁ#†ÈÕ#Œç#ŠÜâ#²™#‡‡H#‰	Q#‡îv#ˆê#¶#'âW#'°›#£À2#˜,k#(\#‹@#–˜g#9ì#˜Gh#–ȉ#«ær#´{ý#O©#"ÜD#"ê#Žë#Ù¸#Ž9¶#"!ª#îŠ#­C$#•¾ƒ#˜ž#78#"J‹#/÷#"¯#™y>#"U÷#'ìñ#š}#"•½#¡k…#ºŸY#´$#šÍç#™?Œ#"Rs#ª&#Žâ#"Û'# Š#µñê#¦×&#¡N#'¶ë#œ1ü#¢¾O#Áò_#°¡ø#›È!#"Ý# 8@#œc[#•h#—IJ#¤5B#™zi#",M#ŽÁ#ãÈ#¤ÞÂ#ø'#'™î#"á#'%ˆ#•üh#'- #—Q­#"$Ã#–œÝ#'m"#yÅ#×-#'¡#–«C#•Œ­#'µ·#–ý¨#•P·#'"Ï#'mV#—Ͼ#'êæ#–[##—ô`#¯#±#žµ~# ì#"ö#–74#"Ñ#—¡'#•ÅÒ#Àš$Z_#÷uø#§ia#¨7é#ÅBº#Ą:#ŸÕý#›üÇ#˜cé#Ÿ'8#ª±Œ#©Î¯#˜Zº#œ°#™'"#ž…û#œLÅ#¡%# !Ü#£q#™mÙ#¡*ú#—e#žeæ#.×#µå#›ž#Ÿ²G#œ'e#Ÿ2o#™"´#žG;#™Ö¿#œ#›­j#£ö¥#ªß¦#Áã‰#¯d·#¤b:##¢C±#œ—3#Ÿ¤*#þŽ#¢¨#¡lè#¢—k#šê#žîš#œ$#¤¬H#غ7$6Ó#˯
#ªÿó#Ÿ6µ#ŸI~#›Âç#¡>ñ#ž›Ö# 
#š Ÿ#Ÿº#¢NË#ÂQ#Åvi#«€y#°—#¤/7#TÖ#£‡#¢-{#¡ˆ'#ŸÞŸ#¤LÜ#ŸB²#¥õd#Ô3­$5n#Ô´,#¬!#¡¨#§è5#¡k#¤òû# 3#¥ùó#¢ß#¡¨B#¤¨#«t]#¤7Œ#¦¬Œ#¤aŒ#²p#ÆE*#Àkk#¥x!#©Ã€#¤ƒk#§ç‹#§c)#«?#¤á#«/s#°<ý#ìòå#ëa¼#´®Q#¦-µ#§Hâ#¢ø)#§<Æ#£×L#©#¥ÛÞ#©ð`#¦0#®Ì#­å
#ªú¦#¥¬‰#¬¸]#©[¨#¬×Ô#§E#®õ¿#ºÉ#èZÉ#ßI©#»@Ô#¨ÕA#­và#ª‰‡#®'#®$å#¼C#ã³#ÛVF#¶Íª#³"W#ª¾Š#­Î…#ªÔ#²Sß#²èÖ#½ã¶#¶<3#±_+#°B#¶&;#·
(#ºëw#ÀÁš#½ƒ#Ôïg#ÕÔ#ÁUÆ#Ѿÿ#¾Ôp#´H#°P3#·yÀ#»E#¾9å#¼ßÁ#¹ñÑ#­òÍ#°×·#¯hæ#½®#ÝÁØ#îàG#ÈG#¹{Ù#²¸"#·DY#´ÀY#ÀYø#¹úø#½»#¿0Û#ЦÈ#Âx#º
p#¹Eü#Â5a#ß×ø#ì$'#ÁEÄ#½bÏ#¼X?#¾5#¸†#¼º1#¼Ö¤#Ç°j#ºd#¼P…#º
€#¿¢Ú#É<f#Í»—#½˜k#À¬Ü#¹or#Äà!#Äö6#ØB#»Ô+#¾Ä…#»i6#Á¡$#½ù×#¾›"#»¨N#À"ú#Ä|i#ÇÙ­#À—R#¿pÅ#º­ý#Áùü#Á…þ#Åò¹#À	¤#ÀºI#Ã*£#Ê)#À©µ#Ç6"#Å~°#Ʉ¸#Ç#Ë?D#ÃÎ9#Ìê#û^$*Å$@Ó#æüé#Õ»†#ñî#öÁÌ#Øû¯#̞Ý#ÐóA#͔|#Ó*#Û	ª#Ý¢#ÎÆ#ÐN#ÈóŸ#Î,©#Ê<ÿ#Ï=#Ï6x#Úß#՜ª#×å›#Ðe7#Òtí#Ðiš#ÖÙ#Ñ;W#ØŸ#΀#ÒÝ»#ÓB²#Ü¥ #à	X#äc¼#Òn#Û-
#×Mb#âíg#ù²$PY#ãTè#ÝÔd#×h‰#àfO#Ýæ#ä¦##á×[#ù|q#ñ5n#ên#àCk#ä k#ÞÀ#å*@#ìjô$#Û$Ìe#÷W #ãP#éÖÌ#á9i#í¿,#í²z#òÃ]#ç	#ë˜\#é(ð#ô +#õÜÝ$"ñ#þ{¯#ñZ@#ꍝ#÷֜#ò@Þ$KÞ#ð^B$Y#üð$Z#ø­a#ü'B#øŠH$Ô]$;=Ç$)9]$«$¶$Ÿ$'$$($id$"—$á$
+‰$0$2$‰þ$7ñ$Íó$%ç@$:ƒ$<#$"]${f$
€²$ýM$*ñ	$É$±{$	¼ß$!Š$.Y9$/¾s$:p$PZ$$?øÇ$Eª($(ò$^$\zÀÀ#ÔZ8#òM#¨—P#nC#Q}Û#S)"#i¶#`¤#~"#x,"#W8#?á:#Jf#}«#£e;#†Vè#Wkô#OM#S°#]€—#Mê#2A×#.Bù#:Î9#fˆ9#›Mv#©#{A‡#ƒ"¯#ƒ"Õ#sc™#li®#nvL#L"n#6ÅÖ#,ÅÀ#08#4[#DÇÿ#gË@#yà=#'ô˜#ÊZÁ#çu!#γ¼#•ùT#`	N#Q#‰ìÃ#¦q3#ƒb©#g"n#±Z•$ˆY$ÔÉ#ËÓ #·,#'E#=҇#=s¼#HØ#<Ê#G"#f›#Ž'+#–]¶#z‹µ#s‹#ª~A#¹&#'ó¯#[°#Jø#mB!# ~#SÖ#. #$²¯#Wœ#©O#Ã`1#Íò#¾¯¤#}þ#5Ã#"&Ÿ#+4Ü#S—*#"zj#ª(Å#'Å#4­£#5I#Uð$#a{ª#QUÇ#W(«#Cát#3E#9"ƒ#GqT#Dü#?)#/~#(gö#-¥#>Òd#E#G@Ì#1Œ=#/›ë#5¦+#1'M#-[#/þ#7¨<#`§8#rb_#GHP#.‹ÿ#1¿¸#%"¿#®#ªá#)ˆ»#-?ë#0i»#&W##õK#&ì#(þË#("#-'#-5º#.v…#.Pc#.t
#-eÑ#:af#N ]#V¸…#Tnc#b0ï#gôJ#jõK#iSO#š'#‡Áº#ïQ#sµx#nz#db#ij#eIá#EÏ/#,é#.l#8
9#Cê!#Dà`#I¼#YGÇ#uŠù#[–Q#E="#>ä#>–P#8£|#C #D+Ï#4Šâ#/Jæ#Fm#X¦Í#AêÖ#%LŒ#%šÇ#=#,Ù#"°â#&ÈP#F%#,
v##AG#_X##tw#@çÅ#'RÏ#¬ #	=·#ï0#®?#ÝY#]ÿ#
Üb#·ˆ#	:/#
('#k#èé#
¼L#ç!#+ß#áq#	'E#Àš#	gï#%#þ#

"#
+¹#²Ý#%û#2}#!#2#õË#pÀ#	Én#½'#ü#J¾#Ð#2#'Ú#2Ï5#?ó#J>†#gñÕ#®Â³#æqà#»Û8#œEK#¦¯#Ì_1#Ñ7q#´#ªÛÄ#­œ#©#žðl#"mJ#†ô8#hS7#Rn±#B«#Rm­#jêè#|ɱ#gÇ#†q#™Z#žm#‡ .#€¬ #wäÂ#tÿx#p9±#m@#c^Q#fÊ #b~Æ#_xÛ#YS˜#h¹#TM‹#?²š#9SÕ#8Å»#-Y;#(6Ð#!#!d#1ì#Œ#1#b#šø#îÍ#T´Þ#b`##h#üT#`)#Ä #
Ò,#
G¾#
'j#5#	°Í#<B#1%<#2Ǜ#:'#mj#à#
,¹#6)#²q#bÂ#Iõ#º"#
Ÿo#ª#<US#sS(#D°q#Fì#"
#àì#	M#Å<#¢$#×Þ#
²p#
š#à¡#-o#"/Õ##o@#%¾J#?f¼#60#$;#+C²#,:–#2zh#-ãé#2y#3a›#77Ï#8¡ª#iû]#¼¤#oe_#8'-#4*#'ÏÜ#æ#‰Õ#nu#
X#Pš#"#Ýá# M˜##֗##Ðx#)/#(F€#)Œ#'Ð)#)ˆõ#$I`#$F`# jÿ#!"Š#Ôq#",#t¿#,Ê#¦·#T#?̓#Zµ]#,$7#â#:Ä#²p#6#Zÿ#‹#
ɒ#¢k#X#˜#	zÇ#	R#äK#>'# Í#§#
V#
#
p'#	¨#ì#¼#"b#¿##¤û#æT#

K#v#Æ.#%#&®¢#"	#
e#;Ÿ#NÓ#	›ž#õ?#ÃF#Ä
#¦Á#›#
Vö#¶/#	ã#®,#
4Q#,…#	ä¹#
h`#'š#	—À#
µ{#LX#§h#
b…# ÿ#	°#9(#=¼#ñï#]à#»o#Bû#	x#
c#Œê#T§#
#[i#6l#Hó#	Ëó##
lx#TI#:‡#vì#Š³#™z#Ç?#&öé#ž~#<È#éñ#QÕ#
,Ë#à¹#
¯]#4º#
.'#Ë#9Ò#z³#$BW##Ž#ëf#	0þ#	+#	"#	¬#U#Er#Mž#	?²#ÝÉ##Œ¬#¾/#Ë#/@#à#ˆ #‹#ê!#iA#pž#Ÿ#mZ#wË# #	P]#æÇ#«¨#
~î#	G¤#
J#	Ÿ\#q6#	0ë#•W#	E¨#
1Ù#HL#¼;#
õC#?Q#A#<›#ŒF#
ü)#ž#Jîö#T¹¦##R(#è`#(#áP#1»#+g#…³#ÓW#Câ#Õ#sü#¤;#ªp#ç@#•#"#ÆÖ#ðn#7–#åÙ#-.#ã?#ÌK#«r#eÆ#.#1###Ž#[t#©Œ#ûW#"±#`þ#ö#aÁ# eP#!´î#ø#À]#y3#u#]#Iw#&š#€b#Ó*#ON#Ÿ#ŠÐ#a##¯é#@Œ¬#ErÌ#j#&#ë#O%#,=#ô#1|#fA#@ý#g÷#p#"gv#,=#8À#{°#[#7À#'Q#"Ü#'#Ÿ—#«w#Â%#!_#¾#Dô#,™Ÿ#V¾:#;¡#óZ#ï#j¯#%,å#gÂ#o·##S'#"3Ü#}<#`#Á#'Ö#"Ô#—ö#"²#1#3û#$7i#½\#™Ð#Ƅ#<#f¤#Wô#±P#Cñ#=#ޝ#•j#=´—#O]#(é##¬¤#ÊP#%Ö5#_"# Fœ#$6È#`ò#ʯ#ìŽ#þ#{ý#ó
#Cž#»A#äƒ#z#Ã#‡²#Êe#.Ó]#+7j#d/#>d#o#08#J'#\#Šn#R#-ô#c¤#9Ô#HS#,EC#Kò#Só#·•#!'#â##2b#´#K# CM#1°#1#Pš#E#Æ# ™ø#ó#¡C#Ñ##d´#´#"Uº#–# .å#!(Û#:Ë#GP#7e#'î# ¹A#±n#?s#ח#"^=# ȍ#+ä®#43#,]Â#ã#$e[#"!ö#$.# "#%Ëa#%I #&™@##Šá##aA# A÷# 5Y#"Zi#2˜#E<ä#;ÿ3#-a›#-V0#%#$v}#+±#3Á¬#8-F#*:#!m"#!ƒÏ#-Øi#&n>#(µE#2‰!#0©Â#+Jg#&»Ó#('¦#2	#(\$#&èð#*Ô#'"‰#.qG#0.#0³‰#3Š
#4¯#-û##,µ@#(@#%Ò#$"ò#%‰'#$Òþ#,ç#,X#.Ï­#0²#0˜9#3Ò#4»õ#-!‡#/&>#-2q#.¡Â#)Ç®#-,v#)[â#-ßÎ#*#0¼n#5x#;#5‹<#.Ý#+Md#2Bm#,¾`#)×±#(ƒx#1
è#/áÁ#3<#/¦C#0
Å#)ñ##,í<#1)~#=SS#9è#4—¦#2þc#512#.Á;#1'Ÿ#-^N#3'i#:Þ#9Õæ#5c#4;Ç#0=u#2*Õ#3ë[#5¹#4îG#6
t#.dD#1™¬#-·#0™Þ#(T#.bÿ#.Yæ#.‰
#,9Ò#,ؖ#)â#-gi#.ò}#:›#DÎõ#^H|#[Èó#Wª0#Jyõ#H7w#=Ý#<Ø<#9œi#;v€#48@#5ól#5Öl#5Ú@#1«Î#66ý#4,#9C–#6m"#76C#3w#2_ä#63)#@KÌ#;í£#6›k#0S#9N·#:PÆ#@Lj#:Jh#<%6#8#;+#;5#?#?#9‡è#?@#9")#=œö#9¾#@L#?g7#D"Ù#JY"#OŸ[#GL¾#EÖø#?Hv#>ã#?oÉ#F¼F#DÊ
#FtÍ#Fäò#I»#Fk_#O,o#LÑÑ#V§#Qr #NDª#HŠ#RV#aüc#Râ·#F¯d#Hí"#H–‰#Up#G-û#G:ù#C‡#Qµ#Td¦#Oÿ#E(|#L0a#W #c¯ž#Q>#C´#A3Ù#C—k#D²­#Kåy#B›¡#@|#A¯—#Iû5#G…>#HJ×#B¥Þ#NSó#Hö‰#Qìu#R§P#QC#J{/#Vn#nÈ#~S#Ž:½#ˆ3î#vX·#fùÀ#Y"$#T–Ò#Nc#O·&#Mi*#S ˜#TÍ#^Á¢#TèM#RqŽ#M@J#Nä#P®_#YÓ#Rª"#P­-#G¼q#MÂ#RéW#c2#[ߊ#`@w#O—}#SE0#S׈#]àï#Vï#W3ñ#W'ƒ#Ršñ#Q•Á#[žF#X{±#a­¡#b7!#a"*#QÐ÷#Y7b#UÃ#Y(#Vàe#\͞#Z°ç#`
#aA#_`ƒ#UX#V%M#U?Œ#Ys…#Y #^†´#Täx#V«ê#QW##X*‹#XÞQ#aP#g½#dùc#Zuï#e{#`³$#g(ì#bBØ#`Í#Y'#_R#aÃK#cØI#^d#_zA#Z†#_­¦#Z»ô#aG±#e§ß#kÊË#dÔ#uE©#ˆ#vƒc#e£¶#k
Í#sy#‡ƒ#úX#t7«

==> anc/LateM_Spectra/NLTT_8870.fits <==
SIMPLE  =                    T / Written by IDL:  Fri Sep 27 13:35:26 2013      BITPIX  =                  -32 /Real*4 (floating point)                         NAXIS   =                    2 /                                                NAXIS1  =                 4176 /Number of positions along axis 1                NAXIS2  =                    3 /Number of positions along axis 2                EXTEND  =                    T /Extensions may be present                       ORIGIN  = 'Institute for Astronomy' /                                           TELESCOP= 'NASA IRTF'          /                                                INSTRUME= 'SPeX, IRTF Spectrograph' /                                           OBSERVER= 'Your_Name'          /                                                OBJECT  = 'NLTT8870'           /                                                IRAFNAME= 'NLTT8870_tellcor_merged' /                                           TIME_OBS= '08:30:18.538017'    / Average UT TIME OF ACQISTION ('hh:mm:ss.ss')   DATE_OBS= '2012-12-18'         / UT DATE OF ACQUISITION ('yyyy/mm/dd')          ITIME   =        120.000000000 / INTEGRATION TIME IN SECONDS                    CO_ADDS =                    1 / NUMBER OF INTEGRATIONS                         NDR     =                   32 / Number of Non-Destructive Reads                SLOWCNT =                   20 / Number of Slow Counts                          TABLE_MS=        512.452000000 / msec to clock out array                        ROTATOR =        194.880000000 / Rotator_Mechanical_Angle; pos=389755           POSANGLE=        150.240000000 / Average Sky_Position_Angle                     SLIT    = '0.3x15  '           / menu=2,pos=89000                               GRAT    = 'ShortXD '           / menu=0,pos=719950                              PLATE_SC=       0.150000000000 / PlateScale arcsec/pixel                        RA      = '+02:45:41.58 '      / Right Ascension                                DEC     = '+44:57:22.2 '       / Declination                                    HA      = '+01:13:30.680000'   / Average Hour Angle                             AIRMASS =        1.14800000000 / Average Air Mass                               EPOCH   =        2000.00000000 / Epoch                                          MODENAME= 'ShortXD '           / Spectroscopy mode                              FLAT    = 'flat191-195.fits'   / Flat field image                               NAPS    =                    1 / Number of apertures                            NORDERS =                    1 / Number of orders                               ORDERS  = '0       '           / Order numbers                                  START   =                    0 / Array column of first FITS array column        STOP    =                 4175 / Array column of last FITS array column         SLTH_PIX=        100.000000000 / Slit height in pixels                          SLTH_ARC=        15.0000000000 / Slit height in arcseconds                      SLTW_PIX=        2.00000000000 / Slit width in pixels                           SLTW_ARC=       0.300000000000 / Slit width in arcseconds                       APPOSO03= '3.67001 '           / Aperture positions (arcsec) for order 03       APPOSO04= '3.66950 '           / Aperture positions (arcsec) for order 04       APPOSO05= '3.66487 '           / Aperture positions (arcsec) for order 05       APPOSO06= '3.63820 '           / Aperture positions (arcsec) for order 06       APPOSO07= '3.62708 '           / Aperture positions (arcsec) for order 07       APPOSO08= '3.67951 '           / Aperture positions (arcsec) for order 08       PSFRAD  =        2.20000000000 / Optimal extraction PSF radius in arcseconds    APRADIUS=        1.50000000000 / Aperture radius in arcseconds                  BGSTART =        2.80000000000 / Background start radius in arcseconds          BGWIDTH =        2.00000000000 / Background width in arcseconds                 BGORDER =        0.00000000000 / Background polynomial fit degree               WAVECAL = 'wavecal196-198.fits' / Wavecal file used for wavelength calibration  XUNITS  = 'um      '           / Units of the X axis                            YUNITS  = 'ergss-1cm-2A-1'     /Units of the Y axis                             XTITLE  = '!7k!5 (!7l!5m)'     / IDL X title                                    YTITLE  = '!5f!D!7k!N!5 (ergs s!E-1!N cm!E-2!N !5!sA!r!u!9 %!5!n!E-1!N)' / IDL YVERSION = 'v3.4    '           / Spextool version                               RES     =        2000.00000000 / Average spectral resolving power               DISPO03 =    0.000537506000000 / Dispersion (um pixel-1) for order 03           DISPO04 =    0.000403195000000 / Dispersion (um pixel-1) for order 04           DISPO05 =    0.000322740000000 / Dispersion (um pixel-1) for order 05           DISPO06 =    0.000269231000000 / Dispersion (um pixel-1) for order 06           DISPO07 =    0.000231134000000 / Dispersion (um pixel-1) for order 07           DISPO08 =    0.000202684000000 / Dispersion (um pixel-1) for order 08           DAIRMASS=            0.0203333 / Average airmass difference between std and obj HISTORY The output FITS files contain a 3-D array of data consisting ofsets of  HISTORY  triplet arrays of data for each aperture and each order,where each tr  HISTORY iplet is composed of an array for the wavelength,an array for the flux  HISTORY , and an array for the error. The tripletsfor each aperture are stacke  HISTORY d behind one another, followed bythe triplets for the next order, etc.  HISTORY  If no orders have beenskipped or deslected in the extraction process,  HISTORY  the contents ofaperture Y in order X can be found as follows:lambda =  HISTORY array[*,0,( X - (smallest order number))*naps + (Y-1)], flux   =array[  HISTORY *,1,( X - (smallest order number))*naps + (Y-1)], error  =array[*,2,(   HISTORY X - (smallest order number))*naps + (Y-1)]  Forexample, for an SXD fil  HISTORY e with two apertures, the wavelengtharray for aperture 1 in order 3 is  HISTORY  located in array [*,0,0], theflux is in array [*,1,0] and the error i  HISTORY s in array [*,2,0]. Foraperture 2, the wavelength is in array [*,0,1],  HISTORY  the flux is inarray [*,1,1] and the error is in array [*,2,1]. For or  HISTORY der 4,the flux for aperture 1 is in array [*,1,2], while the flux fora  HISTORY perture 2 is in array [*,1,3]. For order 5, the fluxes for thetwo aper  HISTORY tures are in arrays [*,1,4] and [*,1,5], etc.  Thespectra have been co  HISTORY rrected for non-linearity.                                              HISTORY                                                                         HISTORY Xcombspec History                                                       HISTORY                                                                         HISTORY The spectra were combined using a Robust Weighted Mean.  The robust     HISTORY threshold was 8.00000.  The files spectra0171.fits, spectra0172.fits,   HISTORY spectra0173.fits, spectra0174.fits, spectra0175.fits,                   HISTORY spectra0176.fits, spectra0177.fits, spectra0178.fits were combined.     HISTORY  Aperture 01 Info: The scale factors were determined using order 04.    HISTORY The scale factors are 1.01798, 1.05710, 1.05341, 0.993518, 1.00158,     HISTORY 0.957630, 0.901662, 0.995666.  The median RMS deviation in each order   HISTORY is 0.0913634, 0.0959365, 0.0940547, 0.0836573, 0.0736957, 0.0609721.    HISTORY   The spectral shapes have been corrected.                              HISTORY                                                                         HISTORY Xtellcor History                                                        HISTORY                                                                         HISTORY This spectrum was telluric corrected using the telluric correction      HISTORY spectra NLTT8870_tellcor_tellcor.fits.  The B and V magnitudes of       HISTORY HD21481 are 7.77000, and 7.66000 respectively.  The velocity shift of   HISTORY Vega is 12.5274 km s-1.  The Vega model was modified using the          HISTORY deconvolution method.  The maximum deviation and rms deviation          HISTORY between the modified Vega model and the data over the kernel            HISTORY wavelength range are 2.58098 % and 0.880168 %, respectively.  The       HISTORY telluric correction spectra for aperture 01 were shifted by             HISTORY -0.116566, -0.0118744, -0.0702911, 0.00654997, 0.0517963, 0.00000       HISTORY pixels.                                                                 HISTORY                                                                         HISTORY Xmergeorders History                                                    HISTORY                                                                         HISTORY This merged spectrum was derived from aperture 01 of file               HISTORY NLTT8870_tellcor.fits.  The scaled factors for orders 3, 4, 5, 6, 7,    HISTORY 8 are 1.00000, 0.234339, 1.01044, 1.05259, 1.11679, 1.21827             HISTORY respectively.                                                           END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             ?M‡%?M"g?M¡¨?M®ê?M¼+?MÉl?MÖ®?Mãî?Mñ0?Mþq?N²?Nó?N&4?N3u?N@µ?NM÷?N[7?Nhw?Nu¸?N}?NŒh?N›·?N«?NºT?NÉ£?NØñ?Nè@?N÷?OÛ?O)?O%w?O4Ä?OD?OS_?Ob¬?Oqù?OF?O'?OŸß?O¯+?O¾w?OÍÄ?OÝ?Oì[?Oû§?P
ó?P>?P)ˆ?P8Ô?PH?PWi?Pfµ?Puÿ?P…I?P""?P£Þ?P³'?PÂr?PÑ»?Pá?PðO?Pÿ˜?Qà?Q*?Q-s?Q<»?QL?Q[M?Qj•?QyÝ?Q‰%?Q˜m?Q§µ?Q¶ý?QÆD?QՌ?QäÓ?Qô?Ra?R¨?R!î?R14?R@{?ROÁ?R_?RnN?R}"?RŒÙ?Rœ?R«e?Rºª?RÉð?RÙ4?Rèy?R÷¿?S?SG?S%Œ?S4Ð?SD?SSY?Sb?Sqà?S%?Sh?SŸ«?S®ï?S¾2?SÍt?Sܸ?Sëû?Sû=?T
€?TÂ?T)?T8F?TG‰?TVÊ?Tf?TuN?T"?T"Ð?T£?T²S?TÁ"?TÐÕ?Tà?TïV?Tþ—?U
×?U?U,X?U;˜?UJØ?UZ?UiW?Ux—?U‡×?U—?U¦T?Uµ"?UÄÓ?UÔ?UãQ?Uò?VÍ?V?V J?V/ˆ?V>Æ?VN?V]A?Vl~?V{½?VŠú?Vš7?V©t?V¸±?VÇî?V×+?Væg?Võ¤?Wá?W?W#Y?W2•?WAÑ?WQ
?W`I?Wo"?W~¿?Wû?W6?W¬q?W»­?WÊç?WÚ"?Wé]?Wø˜?XÒ?X
?X&G?X5€?XD»?XSõ?Xc.?Xrh?X¢?XÛ?X ?X¯N?X¾†?XÍÀ?XÜù?Xì1?Xûj?Y
£?YÛ?Y)?Y8L?YG"?YV»?Yeô?Yu+?Y"c?Y"›?Y¢Ò?Y²	?YÁA?YÐx?Yß®?Yîæ?Yþ?Z
S?ZŠ?Z+À?Z:ö?ZJ-?ZYc?Zh™?ZwÐ?Z‡?Z–:?Z¥q?Z´¦?ZÃÛ?ZÓ?ZâF?Zñ{?[°?[å?[?[.O?[=ƒ?[L·?[[ì?[k ?[zT?[‰‰?[˜½?[§ð?[·%?[ÆX?[Ջ?[ä¿?[óó?\%?\Y?\!Œ?\0¿?\?ñ?\O%?\^W?\m‰?\|½?\‹ï?\›!?\ªS?\¹…?\È·?\×é?\ç?\öL?]?]°?]#á?]3?]BD?]Qt?]`¦?]o×?]?]Ž9?]i?]¬™?]»Ê?]Êú?]Ú*?]é[?]ø‹?^º?^ë?^&?^5J?^Dz?^S©?^bØ?^r?^7?^f?^Ÿ–?^®Å?^½ó?^Í#?^ÜQ?^ë?^ú®?_	Ü?_
?_(9?_7g?_F•?_UÄ?_dñ?_t?_ƒM?_'z?_¡§?_°Õ?_À?_Ï/?_Þ]?_íŠ?_ü·?`ã?`?`*=?`9j?`H—?`WÃ?`fï?`v?`…H?`"t?`£ ?`²Ì?`Áø?`Ñ$?`àO?`ï{?`þ§?a
Ò?aý?a,)?a;T?aJ?aY«?ahÕ?ax?a‡+?a–V?a¥€?a´«?aÃÕ?aÒÿ?aâ*?añT?b~?b©?bÒ?b-ü?b='?bLP?b[y?bj¤?byÍ?bˆö?b˜ ?b§I?b¶r?bŜ?bÔÄ?bãí?bó?c??cg?c '?c/¹?c>á?cN
?c]2?clZ?c{ƒ?cŠ«?c™Ó?c¨û?c¸#?cÇJ?cÖs?cåš?côÂ?dê?d?d"8?d1`?d@‡?dO®?d^Õ?dmü?d}#?dŒJ?d›q?dª—?d¹¿?dÈå?dØ?dç2?döX?e~?e¥?e#Ë?e2ñ?eB?eQ=?e`c?eoˆ?e~¯?eÔ?eœù?e¬ ?e»E?eÊj?eِ?eèµ?e÷Ú?f?f$?f%I?f4o?fC"?fR¸?faÝ?fq?f€&?fK?fžo?f­"?f¼¸?fËÜ?fÛ?fê%?fùI?gm?g'?g&µ?g5Ù?gDý?gT ?gcD?grh?g‹?g®?gŸÓ?g®ö?g¾?gÍ<?gÜ_?gë'?gú¦?h	É?hë?h(?h71?hFT?hUw?hd™?hs¼?h'ß?h'?h¡#?h°F?h¿h?hΊ?hÝ­?hìÏ?hûð?i?i5?i)V?i8y?iGš?iV¼?ieÞ?itÿ?i"!?i"C?i¢d?i±…?iÀ§?iÏÈ?iÞé?iî?iý,?jL?jn?j*?j9¯?jHÑ?jWñ?jg?jv3?j…T?j"t?j£•?j²µ?jÁÕ?jÐ÷?jà?jï7?jþX?k
w?k—?k+¸?k:Ø?kI÷?kY?kh8?kwW?k†x?k•—?k¤·?k³×?kÂö?kÒ?ká6?kðU?kÿt?l"?l³?l,Ò?l;ò?lK?lZ0?liP?lxn?l‡?l–­?l¥Ë?l´ê?lÄ	?lÓ(?lâF?lñf?m"?m¢?mÂ?m-à?m<þ?mL?m[;?mjY?myx?mˆ–?m—´?m¦Ó?mµñ?mÅ?mÔ.?mãK?mòi?nˆ?n¥?nÃ?n.â?n=ÿ?nM?n\;?nkX?nzv?n‰"?n˜±?n§Î?n¶í?nÆ
?nÕ'?näE?nób?o?o?o º?o/×?o>õ?oN?o].?olL?o{i?oŠ†?o™£?o¨À?o·Ü?o½u?oÏD?oá?oòâ?p±?p?p(M?p:?pKê?p]¸?po†?pT?p""?p¤ï?p¶½?pȊ?pÚV?pì$?pýñ?q½?q!Š?q3V?qE#?qVï?qh»?qz†?qŒS?qž?q¯é?qÁµ?qӀ?qåK?q÷?rá?r«?r,v?r>A?rP?raÕ?rsŸ?r…i?r—3?r¨ü?rºÅ?r̎?rÞX?rð!?sê?s³?s%{?s7E?sI
?sZÕ?sl?s~f?s-?s¡õ?s³¼?sń?s×L?sé?súÚ?t¡?tg?t0/?tAõ?tS»?te'?twI?t‰?tšÔ?t¬š?t¾_?tÐ&?táë?tó°?uu?u:?u)?u:Å?uL‰?u^M?up?u×?u"›?u¥_?u·#?uÈç?uÚ«?uìn?uþ1?vö?v!¹?v3{?vE>?vW?vhÄ?vz‡?vŒI?vž?v¯Í?vÁ?vÓR?vå?vöÕ?w˜?wY?w,?w=Û?wOœ?wa^?ws?w"ß?w– ?w¨`?wº!?wËâ?wÝ¢?wïb?x"?xâ?x$¡?x6a?xH ?xYà?xkŸ?x}^?x?x Ý?x²›?xÄZ?xÖ?xç×?xù–?yT?y?y.Ï?y@?yRL?yd	?yuÆ?y‡"?y™B?yªÿ?y¼»?yÎx?yà5?yñò?z¯?zk?z''?z8ä?zJ ?z\\?zn?zÔ?z'?z£K?zµ?zÆÂ?zØ}?zê9?zûô?{
¯?{i?{1%?{Bß?{T™?{fT?{x?{‰É?{›ƒ?{­<?{¾ö?{а?{âj?{ô#?|Ü?|•?|)O?|;?|LÁ?|^z?|p2?|ì?|"¤?|¥\?|·?|ÈÎ?|چ?|ì=?|ýõ?}­?}!e?}3?}DÔ?}V‹?}hC?}yú?}‹±?}h?}¯?}ÀÖ?}ҍ?}äC?}õù?~°?~f?~+?~<Ò?~Nˆ?~`??~qô?~ƒª?~•_?~§?~¸Ê?~Ê?~Ü4?~íé?~ÿŸ?S?#?4¼?Fq?X&?iÚ?{Ž?B?ž÷?°«?Â^?Ô?åÅ?÷y?€–?€
q?€J?€$?€'ü?€0Ö?€9°?€B‰?€Kc?€T;?€]?€eï?€nÇ?€w¡?€€y?€‰S?€',?€›?€£Ý?€¬·?€µ?€¾h?€Ç@?€Ð?€Øò?€áÊ?€ê£?€ó{?€üT?,??Ý?´?(?1e?:=?C?Kî?TÅ?]?fu?oM?x%?€ü?‰Ô?'«?›ƒ?¤[?­2?¶
?¾á?Ç¸?Ð?Ùg?â>?ë?óì?üÄ?'š?'r?'I?' ?'(÷?'1Í?':¤?'C{?'LQ?'U(?']þ?'fÕ?'o¬?'x'?'Y?'Š/?'"?'›Ü?'¤²?'­‰?'¶_?'¿5?'È?'Ðá?'Ù·?'âŽ?'ëc?'ô9?'ý?ƒå?ƒ»?ƒ?ƒ f?ƒ);?ƒ2?ƒ:ç?ƒC¼?ƒL'?ƒUh?ƒ^=?ƒg?ƒoç?ƒx½?ƒ"?ƒŠg?ƒ"=?ƒœ?ƒ¤ç?ƒ­¼?ƒ¶'?ƒ¿f?ƒÈ:?ƒÑ?ƒÙå?ƒâ¹?ƒëŽ?ƒôc?ƒý8?"
?"á?"¶?" ‹?")_?"23?";?"CÜ?"L±?"U…?"^Y?"g-?"p?"xÖ?"ª?"Š~?""S?"œ&?"¤ú?"­Î?"¶¢?"¿v?"ÈJ?"Ñ?"Ùñ?"âÅ?"ë™?"ôl?"ý@?…?…ç?…»?… Ž?…)b?…26?…;	?…CÜ?…L¯?…Uƒ?…^V?…g)?…oü?…xÏ?…¢?…Šv?…"H?…œ?…¤î?…­Á?…¶•?…¿g?…È:?…Ñ
?…Ùà?…â³?…ë…?…ôX?…ý+?†ý?†Ð?†¢?† u?†)G?†2?†:ì?†C¾?†L'?†Uc?†^5?†g?†oÚ?†x¬?†~?†ŠP?†""?†›õ?†¤Æ?†­˜?†¶j?†¿<?†È?†Ðà?†Ù²?†âƒ?†ëU?†ô'?†üø?‡Ê?‡œ?‡m?‡ ??‡)?‡1â?‡:´?‡C…?‡LW?‡U(?‡]ù?‡fË?‡oœ?‡xn?‡>?‡Š?‡'á?‡›²?‡¤ƒ?‡­U?‡¶%?‡¾÷?‡ÇÇ?‡Ð™?‡Ùj?‡â:?‡ë?‡óÜ?‡ü­?ˆ~?ˆN?ˆ ?ˆð?ˆ(Á?ˆ1'?ˆ:b?ˆC3?ˆL?ˆTÔ?ˆ]¥?ˆfu?ˆoF?ˆx?ˆ€æ?ˆ‰·?ˆ'‡?ˆ›X?ˆ¤(?ˆ¬ø?ˆµÉ?ˆ¾˜?ˆÇi?ˆÐ:?ˆÙ	?ˆáÚ?ˆêª?ˆóz?ˆüJ?‰?‰
ê?‰º?‰Š?‰(Z?‰1)?‰9ú?‰BÊ?‰K™?‰Ti?‰]8?‰f	?‰nÙ?‰w¨?‰€x?‰‰H?‰'?‰šç?‰£¶?‰¬†?‰µV?‰¾%?‰Æõ?‰ÏÄ?‰Ø"?‰ác?‰ê2?‰ó?‰ûÒ?Š ?Š
p?Š??Š?Š'Þ?Š0­?Š9|?ŠBK?ŠK?ŠSê?Š\¸?Šeˆ?ŠnV?Šw&?Šõ?ŠˆÄ?Š'"?Ššb?Š£1?Š¬?Š´Î?Š½ž?ŠÆm?ŠÏ;?ŠØ
?ŠàØ?Šé¨?Šòw?ŠûE?‹?‹â?‹±?‹€?‹'N?‹0?‹8ì?‹Aº?‹J‰?‹SW?‹\&?‹dõ?‹mÃ?‹v'?‹_?‹ˆ.?‹ý?‹™Ë?‹¢™?‹«h?‹´6?‹½?‹ÅÒ?‹Î¡?‹×p?‹à=?‹é?‹ñÙ?‹ú¨?Œv?ŒD?Œ?Œà?Œ&¯?Œ/}?Œ8J?ŒA?ŒIç?ŒRµ?Œ[ƒ?ŒdP?Œm?Œuí?Œ~º?Œ‡‰?ŒV?Œ™$?Œ¡ò?ŒªÀ?Œ³Ž?Œ¼[?ŒÅ)?ŒÍ÷?ŒÖÅ?Œß"?Œèa?Œñ.?Œùü?É?—?e?2?&?.Í?7›?@i?I6?R?ZÒ?cŸ?lm?u:?~?†Õ?¢?˜p?¡=?ª?²Ø?»¥?Äs?Í@?Ö?ÞÛ?ç¨?ðv?ùC?Ž?Ž
Þ?Žª?Žx?Ž%F?Ž.?Ž6à?Ž?¬?ŽHz?ŽQG?ŽZ?Žbâ?Žk¯?Žt|?Ž}I?Ž†?ŽŽã?Ž—±?Ž }?Ž©J?Ž²?Žºä?ŽÃ²?ŽÌ~?ŽÕL?ŽÞ?Žæå?Žï³?Žø?L?
?æ?³?$€?-M?6?>æ?G´?P€?YM?b?jç?s´?|€?…M?Ž?–ç?Ÿ´?¨?±M?º?Âæ?Ë´?Ô?ÝM?æ?çy?ò#?üÎ?x?#?Í?'x?2!?<Ì?Gv?R ?\Ê?gs?r?|Æ?‡p?'?œÃ?§l?²?¼¾?Çh?Ò?Üº?çc?ò?üµ?']?'?'®?''W?'1ÿ?'<§?'GO?'Qø?'\Ÿ?'gH?'qï?'|˜?'‡??''ç?'œ?'§6?'±Þ?'¼…?'Ç-?'ÑÔ?'Ü{?'ç"?'ñÊ?'üp?'?'¾?'e?''?'1²?'<Y?'Fÿ?'Q¦?'\L?'fó?'q™?'|??'†å?''‹?'œ1?'¦×?'±|?'¼#?'ÆÈ?'Ñn?'Ü?'æ¹?'ñ_?'ü?"©?"N?"ó?"&˜?"1=?";â?"F‡?"Q+?"[Ñ?"fu?"q?"{¾?"†c?"'?"›«?"¦P?"°ô?"»˜?"Æ<?"Ðà?"Û"?"æ(?"ðË?"ûo?"?"¶?"Y?"%ý?"0¡?";D?"Eè?"PŠ?"[.?"eÑ?"pt?"{?"…º?"\?"šÿ?"¥¡?"°D?"ºæ?"'n?"Ð+?"ÚÎ?"åq?"ð?"úµ?•W?•ù?•š?•%=?•/Þ?•:€?•E"?•OÄ?•Ze?•e?•o¨?•zI?•"ë?•Œ?•š.?•¤Î?•¯p?•º?•Ä²?•ÏR?•Ùó?•ä"?•ï5?•ùÕ?–v?–?–·?–$X?–.÷?–9˜?–D8?–NØ?–Yx?–d?–n¸?–yX?–ƒø?–Ž˜?–™7?–£×?–®v?–¹?–ö?–ÎU?–Øõ?–ã"?–î3?–øÒ?—r?—?—°?—#N?—-í?—8Œ?—C+?—MÉ?—Xh?—c?—m¥?—xD?—'â?—?—˜?—¢½?—­[?—·ú?——?—Í6?—×Ó?—âq?—í?—÷­?˜K?˜è?˜†?˜"#?˜,Á?˜7^?˜Aü?˜L™?˜W7?˜aÓ?˜lq?˜w
?˜«?˜ŒG?˜–å?˜¡'?˜¬?˜¶¼?˜ÁX?˜Ëõ?˜Ö'?˜á.?˜ëÊ?˜ög?™?™ ?™;?™ Ø?™+t?™6?™@­?™KH?™Uä?™`€?™k?™u·?™€T?™Šï?™•‹?™ &?™ªÂ?™µ]?™¿ù?™Ê"?™Õ/?™ßË?™êf?™õ?™ÿœ?š
7?šÒ?šm?š*?š4£?š?=?šIØ?šTr?š_
?ši§?štB?š~Ý?š‰w?š"?šž¬?š©F?š³à?š¾{?šÉ?šÓ¯?šÞH?šèã?šó|?šþ?›°?›J?›ä?›(}?›3?›=°?›HJ?›Rã?›]}?›h?›r¯?›}H?›‡â?›'z?›?›§¬?›²F?›¼ß?›Çx?›Ò?›Ü©?›çC?›ñÛ?›üt?œ?œ¥?œ=?œ&Ö?œ1n?œ<?œFž?œQ7?œ[Ð?œfh?œq?œ{˜?œ†0?œÈ?œ›`?œ¥÷?œ°?œ»'?œÅ¿?œÐV?œÚï?œå†?œð?œú¶?M?å?{?%?/ª?:B?DØ?Op?Z?dž?o5?yÌ?"d?Žú?™'?¤(?®¿?¹U?Ãì?Î'?Ù?ã¯?îF?øÜ?žs?ž	?ž ?ž#6?ž-Ì?ž8c?žBø?žM?žX%?žb»?žmP?žwç?ž'|?ž?ž—¨?ž¢>?ž¬Ó?ž·i?žÂ?žÌ•?ž×+?žáÀ?žìV?žöê?Ÿ€?Ÿ?Ÿ«?Ÿ!@?Ÿ+Õ?Ÿ6j?ŸA?ŸK"?ŸV*?Ÿ`¿?ŸkT?Ÿué?Ÿ€~?Ÿ‹?Ÿ•§?Ÿ <?ŸªÑ?Ÿµf?Ÿ¿ú?ŸÊ?ŸÕ#?Ÿß¸?ŸêM?Ÿôá?Ÿÿv? 

? Ÿ? 2? )Ç? 4[? >ï? Iƒ? T? ^«? i@? sÓ? ~h? ˆü? "? ž$? ¨·? ³K? ½Þ? Ès? Ó? Ýš? è-? òÁ? ýT?¡è?¡|?¡?¡'£?¡25?¡<É?¡G\?¡Qð?¡\'?¡g?¡q¨?¡|<?¡†Ï?¡'b?¡›ô?¡¦ˆ?¡±?¡»®?¡ÆA?¡ÐÓ?¡Ûf?¡åù?¡ðŒ?¡û?¢±?¢C?¢Ö?¢%h?¢/û?¢:?¢E ?¢O³?¢ZE?¢d×?¢oi?¢yü?¢"Ž?¢ ?¢™²?¢¤D?¢®Ö?¢¹h?¢Ãú?¢ÎŒ?¢Ù?¢ã°?¢îC?¢øÔ?£f?£
ø?£Š?£#?£-­?£8>?£BÐ?£Ma?£Wô?£b…?£m?£w¨?£'9?£ŒË?£—\?£¡î?£¬?£·?£Á¡?£Ì3?£ÖÄ?£áU?£ëæ?£öw?¤	?¤š?¤+?¤ ¼?¤+M?¤5Ý?¤@o?¤Jÿ?¤U?¤`!?¤j²?¤uB?¤Ó?¤Šd?¤"õ?¤Ÿ†?¤ª?¤´§?¤¿7?¤ÉÈ?¤ÔX?¤Þé?¤éy?¤ô
?¤þš?¥	*?¥º?¥K?¥(Ü?¥3l?¥=ü?¥HŒ?¥S?¥]¬?¥h=?¥rÌ?¥}]?¥‡ì?¥'}?¥?¥§?¥²,?¥¼½?¥ÇM?¥ÑÜ?¥Üm?¥æü?¥ñŒ?¥ü?¦¬?¦;?¦Ë?¦&Z?¦0ê?¦;y?¦F	?¦P™?¦[(?¦e¸?¦pG?¦z×?¦…f?¦ö?¦š…?¦¥?¦¯£?¦º3?¦ÄÂ?¦ÏR?¦Ùà?¦äp?¦ï?¦ùŽ?§?§­?§<?§#Ë?§.Z?§8é?§Cx?§N?§X–?§c%?§m´?§xC?§'Ò?§a?§—ï?§¢?§­
?§·œ?§Â*?§Ìº?§×H?§á×?§ìe?§öô?¨ƒ?¨?¨ ?¨!/?¨+¾?¨6L?¨@Û?¨Kh?¨U÷?¨`…?¨k?¨u¢?¨€1?¨Š¿?¨•N?¨ŸÜ?¨ªj?¨´ù?¨¿‡?¨Ê?¨Ô£?¨ß2?¨é¿?¨ôN?¨þÜ?©	j?©ø?©‡?©)?©3£?©>1?©H¿?©SM?©]Û?©hi?©rö?©}…?©ˆ?©'¡?©.?©§¼?©²K?©¼Ø?©Çf?©Ñô?©Ü'?©ç?©ñ?©ü*?ª¹?ªF?ªÔ?ª&a?ª0ï?ª;|?ªF?ªP™?ª[&?ªe´?ªpA?ªzÏ?ª…\?ªê?ªšw?ª¥?ª¯'?ªº ?ªÄ­?ªÏ:?ªÙÈ?ªäU?ªîã?ªùp?«þ?«‹?«?«#¥?«.3?«8À?«CM?«MÚ?«Xh?«bö?«m'?«x?«'?«*?«—·?«¢E?«¬Ñ?«·_?«Áì?«Ìy?«×?«á"?«ì ?«ö­?¬;?¬Ç?¬U?¬ á?¬+o?¬5û?¬@‰?¬K?¬U£?¬`/?¬j½?¬uI?¬Ö?¬Šd?¬"ð?¬Ÿ}?¬ª
?¬´—?¬¿$?¬É±?¬Ô=?¬ÞÊ?¬éW?¬óä?¬þp?­þ?­‹?­?­(¤?­31?­=¾?­HJ?­R×?­]c?­gñ?­r}?­}
?­‡–?­'#?­œ¯?­§=?­±Ê?­¼V?­Æã?­Ño?­Ûü?­æˆ?­ñ?­û¡?®/?®»?®H?®%Ô?®0a?®:î?®Ez?®P?®Z"?®e ?®o¬?®z9?®"Å?®R?®™Þ?®¤k?®®÷?®¹"?®Ä?®Î?®Ù*?®ã¶?®îC?®øÎ?¯[?¯
ç?¯t?¯#?¯-?¯8?¯B¦?¯M2?¯W¿?¯bL?¯lØ?¯wd?¯ð?¯Œ}?¯—	?¯¡–?¯¬"?¯¶¯?¯Á;?¯ËÇ?¯ÖS?¯àà?¯ëm?¯õù?°†?°?°ž?° *?°*·?°5C?°?Ð?°J\?°Tè?°_t?°j?°tŽ?°?°‰¦?°"2?°ž¿?°©K?°³Ø?°¾d?°Èð?°Ó|?°Þ	?°è•?°ó"?°ý®?±:?±Ç?±S?±'à?±2l?±<ø?±G"?±R?±\?±g*?±qµ?±|B?±†Î?±'[?±›è?±¦t?±±?±»Œ?±Æ?±Ð¥?±Û2?±å¾?±ðJ?±úÖ?²c?²ï?²|?²%	?²/"?²:!?²D­?²O:?²YÆ?²dS?²nß?²yk?²ƒ÷?²Ž"?²™?²£?²®*?²¸¶?²ÃC?²ÍÏ?²Ø[?²âç?²ít?²ø?³?³
?³¦?³"2?³,¿?³7K?³AØ?³Le?³Vñ?³a~?³l
?³v–?³"?³‹¯?³–;?³ È?³«T?³µá?³Àm?³Êú?³Õˆ?³à?³ê¡?³õ-?³ù3?´…?´×?´!)?´.{?´;Ì?´I?´Vo?´cÀ?´q?´~b?´‹´?´™?´¦T?´³¦?´Àö?´ÎG?´Û—?´èç?´ö8?µˆ?µØ?µ(?µ+x?µ8È?µF?µSg?µ`·?µn?µ{V?µˆ¥?µ•ô?µ£C?µ°"?µ½á?µË1?µØ?µåÍ?µó?¶k?¶
º?¶?¶(V?¶5¤?¶Bò?¶PA?¶]Ž?¶jÝ?¶x*?¶…w?¶'Å?¶ ?¶­a?¶º­?¶Çú?¶ÕH?¶â•?¶ïâ?¶ý/?·
|?·É?·%?·2b?·?®?·Lû?·ZG?·g"?·tà?·'+?·x?·œÃ?·ª?··[?·Ä¦?·Ñó?·ß>?·ìŠ?·ùÕ?¸?¸k?¸!¶?¸/?¸<L?¸I˜?¸Vâ?¸d,?¸qw?¸~Â?¸Œ
?¸™W?¸¦ ?¸³ë?¸Á5?¸Î€?¸ÛÉ?¸é?¸ö]?¹¦?¹ñ?¹:?¹+"?¹8Í?¹F?¹S`?¹`¨?¹mò?¹{;?¹ˆ"?¹•Í?¹£?¹°^?¹½§?¹Êð?¹Ø8?¹å€?¹òÉ?º?º
Y?º¡?º'ê?º51?ºBy?ºOÁ?º]?ºjQ?ºw˜?º"ß?º''?ºŸn?º¬¶?º¹ü?ºÇD?ºÔ‹?ºáÑ?ºï?ºü_?»	¦?»í?»$3?»1z?»>À?»L?»YM?»f"?»sÙ?»?»Že?»›«?»¨ñ?»¶7?»Ã|?»ÐÂ?»Þ?»ëM?»ø'?¼Ø?¼?¼ b?¼-¨?¼:ì?¼H2?¼Uv?¼b»?¼p?¼}D?¼Š‰?¼—Î?¼¥?¼²W?¼¿š?¼Ìß?¼Ú#?¼çh?¼ô«?½ï?½3?½w?½)»?½6þ?½DC?½Q†?½^É?½l
?½yP?½†"?½"Ö?½¡?½®]?½»Ÿ?½Èã?½Ö%?½ãi?½ð«?½ýí?¾0?¾r?¾%µ?¾2÷?¾@:?¾M|?¾Z¾?¾h?¾uB?¾'…?¾Æ?¾?¾ªJ?¾·‹?¾ÄÍ?¾Ò?¾ßQ?¾ì'?¾ùÓ?¿?¿U?¿!—?¿.Ø?¿<?¿IZ?¿Vš?¿cÜ?¿q?¿~^?¿‹ž?¿˜Þ?¿¦?¿³_?¿À ?¿Íà?¿Û ?¿èa?¿õ ?Àá?À ?Àa?À* ?À7à?ÀE ?ÀR_?À_ ?Àlß?Àz?À‡^?À"?À¡Ý?À¯?À¼[?Àɚ?ÀÖÙ?Àä?ÀñW?Àþ–?ÁÕ?Á?Á&R?Á3?Á@Ð?ÁN?Á[M?Áh‹?ÁuÈ?Áƒ?ÁE?Á"?ÁªÁ?Á¸?ÁÅ>?ÁÒ{?Áß¹?Áì÷?Áú5?Âr?±?Â!î?Â/+?Â<i?ÂI¦?ÂVä?Âd ?Âq]?Â~›?‹×?™?¦R?³?ÂÀË?ÂÎ?ÂÛE?Âè?Âõ¿?Ãû?Ã7?Ãt?Ã*°?Ã7í?ÃE(?ÃRe?Ã_¡?ÃlÝ?Ãz?ÇU?ԑ?áÍ?ï	?üD?Ãɀ?ÃÖ¼?Ãã÷?Ãñ3?Ãþn?Ä©?Äå?Ä& ?Ä3\?Ä@—?ÄMÒ?Ä[
?ÄhH?Äuƒ?Ă¾?ďù?ĝ4?Īn?Ä·©?ÄÄä?ÄÒ?ÄßY?Äì"?ÄùÎ?Å?ÅC?Å!}?Å.¸?Å;ñ?ÅI,?ÅVf?ÅcŸ?ÅpÚ?Å~?ŋN?؇?Å¥À?Ųû?ÅÀ4?ÅÍn?ÅÚ§?Åçá?Åõ?ÆS?ƍ?ÆÆ?Æ*?Æ79?ÆDr?ÆQ«?Æ^ä?Æl?ÆyV?Ɔ?ƓÈ?Æ¡?Æ®:?Æ»r?ÆÈ«?ÆÕã?Æã?ÆðU?Æý?Ç
Æ?Çþ?Ç%6?Ç2n?Ç?¦?ÇLß?ÇZ?ÇgO?Çt‡?ǁ¿?ǎ÷?ǜ.?Ç©g?Ƕž?ÇÃÖ?ÇÑ?ÇÞF?Çë}?Çø´?Èì?È#?È [?È-'?È:É?ÈH?ÈU8?Èbp?Èo¦?È|Þ?Ȋ?ȗK?Ȥƒ?ȱ¹?Ⱦñ?ÈÌ'?ÈÙ^?Èæ•?ÈóË?É?É8?Ép?É(¦?É5Ü?ÉC?ÉPI?É]€?Éj¶?Éwì?Ʌ"?ɒX?ɟ?ɬÄ?ɹû?ÉÇ0?ÉÔf?Éáœ?ÉîÒ?Éü?Ê	>?Êt?Ê#©?Ê0Þ?Ê>?ÊKJ?ÊX€?Êeµ?Êrë?ʀ ?ʍU?ʚ‹?ʧÀ?Ê´ö?ÊÂ*?ÊÏ_?Êܕ?ÊéÉ?Êöÿ?Ë4?Ëi?Ëž?Ë+Ò?Ë9?ËF<?ËSq?Ë`¦?ËmÛ?Ë{?ˈC?˕y?Ë¢­?˯â?˽?ËÊJ?Ë×?Ëä³?Ëñè?Ëÿ?ÌP?Ì"?Ì&¸?Ì3ì?ÌA ?ÌNU?Ì[ˆ?Ìh½?Ìuð?̃$?̐X?̝Œ?̪À?Ì·ó?ÌÅ'?ÌÒ[?Ìߎ?ÌìÂ?Ìùõ?Í*?Í]?Í!?Í.Ä?Í;÷?ÍI+?ÍV^?Íc'?ÍpÄ?Í}÷?͋+?͘^?Í¥'?ͲÄ?Í¿÷?ÍÍ*?ÍÚ]?Íç?ÍôÃ?Îö?Î)?Î[?Î)Ž?Î6Á?ÎCô?ÎQ&?Î^Z?ÎkŒ?Îx¾?΅ñ?Γ#?ΠV?݈?κº?ÎÇí?ÎÕ?ÎâR?Îï"?Îü·?Ï	é?Ï?Ï$M?Ï1?Ï>²?ÏKã?ÏY?ÏfH?Ïsy?π¬?ύÝ?ϛ?ϨA?ϵt?ÏÂ¥?ÏÏÖ?ÏÝ	?Ïê:?Ï÷l?О?ÐÏ?Ð?Ð,2?Ð9d?ÐF•?ÐSÇ?Ð`ø?Ðn)?Ð{[?ЈŒ?Е¾?Тï?а!?нR?Ðʃ?Ð×µ?Ðäå?Ðò?ÐÿH?Ñy?Ѫ?Ñ&Û?Ñ4
?ÑA=?ÑNo?Ñ[Ÿ?ÑhÐ?Ñv?у2?ѐc?ѝ"?ѪÅ?Ñ·õ?ÑÅ&?ÑÒW?Ñ߇?Ñì¹?Ñùé?Ò?ÒJ?Ò!z?Ò.¬?Ò;Ü?ÒI
?ÒV=?Òcm?Òpž?Ò}Î?Ҋÿ?Ҙ/?Ò¥`?Ò²?Ò¿À?ÒÌð?ÒÚ ?ÒçQ?Òô?Ó±?Óá?Ó?Ó)B?Ó6q?ÓC¢?ÓPÒ?Ó^?Ók2?Óxb?Ӆ'?ӒÂ?ӟò?Ó­"?ÓºQ?Óǂ?ÓÔ±?Óáá?Óï?ÓüA?Ô	p?Ô ?Ô#Ð?Ô0ÿ?Ô>0?ÔK_?ÔXŽ?Ôe¾?Ôrî?Ԁ?ԍM?Ԛ}?Ô§¬?Ô´Û?ÔÂ?ÔÏ:?ÔÜj?Ôé™?ÔöÉ?Õø?Õ'?ÕW?Õ+†?Õ8¶?ÕEå?ÕS?Õ`D?Õms?Õz£?ՇÑ?Օ?Õ¢0?Õ¯_?Õ¼Ž?Õɽ?ÕÖí?Õä?ÕñK?Õþz?Ö©?ÖØ?Ö&?Ö37?Ö@e?ÖM"?ÖZÃ?Ögò?Öu!?ւP?֏?֜®?Ö©Ü?Ö·?ÖÄ:?ÖÑj?Öޘ?ÖëÇ?Öøö?×$?×T?× '?×-±?×:à?×H?×U=?×bl?×o›?×|É?׉ø?ח'?פU?×±"?×¾²?×Ëá?×Ù?×æ??×óm?Ø›?Ø
Ê?Øø?Ø('?Ø5V?ØB…?ØO³?Ø\á?Øj?Øw>?؄m?ؑ›?؞É?Ø«ø?ع&?ØÆU?ØӃ?Øà²?Øíà?Øû?Ù=?Ùk?Ù"š?Ù/È?Ù<ö?ÙJ$?ÙWR?Ùd?Ùq¯?Ù~Þ?ٌ?ٙ;?Ù¦h?Ù³–?ÙÀÅ?ÙÍó?ÙÛ"?ÙèO?Ùõ}?Ú¬?ÚÚ?Ú	?Ú*6?Ú7e?ÚD"?ÚQÁ?Ú^ï?Úl?ÚyL?چz?ړ¨?Ú Ö?Ú®?Ú»3?ÚÈ`?ÚՏ?Úâ½?Úïê?Úý?Û
G?Ûu?Û$£?Û1Ò?Û>ÿ?ÛL-?ÛY\?Ûf‰?Ûs¸?ۀæ?ێ?ۛB?Û¨o?Ûµž?ÛÂÌ?ÛÏú?ÛÝ(?ÛêW?Û÷"?ܲ?Üà?Ü?Ü,=?Ü9j?ÜF˜?ÜSÆ?Ü`ô?Ün#?Ü{P?܈?ܕ¬?Ü¢Ú?Ü°	?ܽ6?ÜÊe?Üג?ÜäÁ?Üñï?Üÿ?ÝK?Ýx?Ý&§?Ý3Ô?ÝA?ÝN1?Ý[^?Ýh?Ýuº?݂é?ݐ?ݝD?ݪs?Ý· ?ÝÄÏ?ÝÑý?Ýß+?ÝìY?Ýù†?Þµ?Þã?Þ!?Þ.??Þ;m?ÞH›?ÞUÉ?Þb÷?Þp%?Þ}T?ފ?ޗ¯?Þ¤Ý?Þ²?Þ¿:?ÞÌg?Þٖ?ÞæÄ?Þóñ?ß ?ßN?ß|?ß(ª?ß5Ù?ßC?ßP4?ß]c?ßj?ßw¿?߄í?ߒ?ߟI?߬w?ß¹¦?ßÆÔ?ßÔ?ßá0?ßî^?ßû?àº?àé?à#?à0F?à=s?àJ¡?àWÐ?àdþ?àr-?à[?àŒ‰?à™·?à¦å?à´?àÁB?àÎq?à۟?àèÌ?àõû?á)?áX?á†?á*µ?á7ã?áE?áR@?á_n?ál?áyË?á†ú?á"(?á¡V?ᮅ?ỳ?áÈâ?áÖ?áã??áðm?áý›?â
Ë?âù?â%(?â2V?â?"?âL³?âYá?âg?ât??ân?⎜?â›Ê?â¨ú?â¶(?âÃW?âІ?âݵ?âêã?âø?ãA?ão?ãž?ã,Í?ã9û?ãG+?ãTY?ãaˆ?ãn·?ã{æ?ã‰?ã–C?ã£s?ã°¡?ã½Ñ?ãÊÿ?ãØ/?ãå^?ãòŒ?ãÿ¼?äê?ä?ä'I?ä4x?äA§?äNÖ?ä\?äi4?ävd?䃓?äÁ?äñ?ä« ?ä¸P?äÅ?äÒ¯?äßÝ?äí?äú<?åk?å›?å!Ê?å.ú?å<)?åIX?åVˆ?åc·?åpç?å~?å‹E?å˜v?奥?å²Õ?åÀ?åÍ4?åÚc?åç"?åôÃ?æò?æ#?æR?æ)'?æ6²?æCá?æQ?æ^A?ækq?æx¡?æ…Ñ?æ"?æ 0?æ­a?源?æÇÁ?æÔð?æâ ?æïQ?æü€?ç	±?çá?ç$?ç1A?ç>q?çK¢?çXÒ?çf?çs3?ç€c?獓?çšÃ?ç§ô?çµ$?çÂU?çυ?çܵ?çéæ?ç÷?èH?èx?è©?è+Ù?è9	?ð?ð!K?ð3?ðDÅ?ðV?ðh??ðyü?ð‹¸?ðu?ð¯2?ðÀî?ðÒª?ðäf?ðö"?ñß?ñ›?ñ+V?ñ=?ñNÎ?ñ`‰?ñrE?ñ"?ñ•»?ñ§v?ñ¹1?ñÊì?ñܦ?ñîb?ò?òÖ?ò#?ò5J?òG?òX¿?òjy?ò|2?òí?òŸ¦?ò±_?òÃ?òÔÑ?òæ‹?òøD?ó	ý?ó¶?ó-o?ó?(?óPà?ób˜?ótP?ó†	?ó—Á?ó©y?ó»1?óÌé?óÞ¡?óðX?ô?ôÇ?ô%?ô76?ôHí?ôZ¤?ôl[?ô~?ôÉ?ô¡?ô³6?ôÄí?ôÖ£?ôèY?ôú?õÅ?õ{?õ/1?õ@æ?õR?õdR?õv?õ‡¼?õ™q?õ«'?õ¼Ü?õΑ?õàF?õñû?ö°?öd?ö'?ö8Ì?öJ?ö\5?ömé?ö?ö'R?ö£?ö´¹?öÆl?öØ?öéÔ?öû‡?÷
:?÷í?÷0¡?÷BS?÷T?÷e¸?÷wk?÷‰?÷šÑ?÷¬ƒ?÷¾5?÷Ïè?÷áš?÷óK?øý?ø°?ø(a?ø:?øKÄ?ø]u?øo'?ø€Ø?ø'‰?ø¤:?øµì?øǝ?øÙM?øêþ?øü®?ù`?ù ?ù1À?ùCp?ùU!?ùfÑ?ùx?ùŠ0?ù›à?ù­'?ù¿@?ùÐï?ùâŸ?ùôO?úþ?ú­?ú)\?ú;
?úLº?ú^i?úp?úÆ?ú"u?ú¥#?ú¶Ò?úȀ?úÚ/?úëÝ?úý‹?û8?û æ?û2•?ûDB?ûUð?ûg?ûyK?ûŠø?ûœ¥?û®R?û¿ÿ?ûÑ­?ûãZ?ûõ?ü³?ü`?ü*
?ü;¹?üMe?ü_?üp¿?ü'k?ü"?ü¥Â?ü·o?üÉ?üÚÆ?üìr?üþ?ýÉ?ý!u?ý3 ?ýDË?ýVw?ýh"?ýyÍ?ý‹w?ý#?ý®Î?ýÀx?ýÒ#?ýãÍ?ýõx?þ"?þÌ?þ*v?þ<!?þMË?þ_u?þq?þ'É?þ"s?þ¦?þ·Æ?þÉo?þÛ?þìÂ?þþk?ÿ?ÿ!¾?ÿ3g?ÿE?ÿV¹?ÿha?ÿz?ÿ‹³?ÿ[?ÿ¯?ÿÀ­?ÿÒU?ÿãý?ÿõ¥@§@{@N@#@&÷@/Ê@8ž@As@JF@S@[í@dÁ@m•@vh@<@ˆ@ã@™¶@¢‰@«]@´1@½@Å×@Ϊ@×}@àQ@é#@ñ÷@úÉ@œ@p@B@@&è@/»@8Ž@A`@J3@S@[Ø@d«@m}@vP@#@‡õ@È@™™@¢l@«?@´@¼ã@Ŷ@·@×Z@à+@èþ@ñÐ@ú¢@t@E@@ê@&»@/@8_@A1@J@RÔ@[¦@dx@mI@v@~ë@‡½@@™`@¢2@«@³Ô@¼¦@Åv@ÎH@×@ßê@è¼@ñŒ@ú^@/@ÿ@Ñ@¡@&r@/D@8@@å@I¶@R†@[W@d'@lø@uÉ@~™@‡j@:@™@¡Ü@ª¬@³|@¼M@Å@Íî@Ö½@ߎ@è_@ñ.@ùÿ@Î@Ÿ@o@>@&@.ß@7¯@@@IN@R@Zï@c¾@lŽ@u]@~-@†ý@Ì@˜œ@¡k@ª;@³@»Ú@Ī@Íz@ÖI@ß@çç@ð·@ù‡@U@%@ó@Ã@%"@.a@71@@@HÏ@Qž@Zl@c<@l@tÙ@}©@†w@F@˜@ ä@©³@²'@»P@Ä@Ìí@Õ¼@ދ@çY@ð(@øö@Å@
"@b@0@$ÿ@-Í@6œ@?i@H8@Q@YÔ@b£@kq@t?@}@…Û@Žª@—x@ F@©@±â@º°@Ã~@ÌL@Õ@Ýç@æµ@ï"@øQ@@	ì@º@ˆ@$U@-$@5ò@>¿@G@PZ@Y(@aõ@jÂ@s@|]@…+@ù@–Å@Ÿ"@¨a@±.@¹û@ÂÈ@˖@Ôc@Ý0@åþ@îÊ@÷˜@e@	2@ÿ@Í@#™@,f@53@>@FÎ@Oš@Xg@a4@j@rÎ@{š@"g@5@–@žÎ@§š@°g@¹4@Â@ÊÍ@ә@Üf@å3@íÿ@öÌ@ÿ™@	e@	2@	þ@	"Ë@	+˜@	4c@	=0@	Eü@	NÉ@	W•@	`a@	i.@	qú@	zÆ@	ƒ"@	Œ^@	•+@	ø@	¦Ã@	¯@	¸[@	Á(@	Éô@	ÒÀ@	ی@	äY@	í$@	õð@	þ¼@
ˆ@
T@
 @
!ì@
*·@
3"@
<P@
E@
Mç@
V´@
_@
hK@
q@
yâ@
'®@
‹z@
"F@
@
¥Ý@
®©@
·t@
À@@
É@
Ñ×@
Ú£@
ãn@
ì:@
õ@
ýÑ@œ@g@3@ ÿ@)Ê@2–@;b@D,@Lø@UÃ@^@gZ@p%@xñ@»@Š‡@"S@œ@¤é@­´@¶@¿K@È@Ðá@Ù¬@âw@ëB@ô
@üØ@¤@n@:@ @(Ð@1›@:f@C1@Kü@TÇ@]'@f\@o(@wó@€½@‰ˆ@'S@›@£é@¬´@µ@¾J@Ç@Ïß@Ø©@áu@ê@@ó
@ûÕ@
Ÿ@

j@
5@
ÿ@
'Ë@
0–@
9`@
B+@
Jõ@
SÀ@
\‹@
eU@
n @
vê@
µ@
ˆ€@
'J@
š@
¢ß@
«©@
´t@
½>@
Æ	@
ÎÔ@
מ@
ài@
é3@
ñý@
úÈ@'@]@(@ñ@&¼@/†@8Q@A@Iå@R°@[z@dD@m@uÙ@~¤@‡n@8@™@¡Ì@ª—@³b@¼+@Äö@Í¿@֊@ßU@è@ðé@ù³@}@H@@Ü@%¦@.p@7:@@@HÎ@Q™@Zb@c-@kø@tÁ@}‹@†U@@—ê@ ³@©~@²G@»@ÃÜ@̦@Õp@Þ:@ç@ïÎ@ø˜@b@
-@ö@À@$Š@-T@6@>è@G²@P}@YF@b@jÚ@s¤@|n@…8@Ž@–Ë@Ÿ–@¨`@±)@¹ô@¾@ˇ@ÔQ@Ý@åå@î¯@÷y@C@	@Ö@¡@#j@,4@4ÿ@=È@F'@O[@X&@`ð@i¹@rƒ@{M@"@Œá@•ª@žu@§?@°@¸Ò@Áœ@Êf@Ó0@Ûù@äÄ@í@öW@ÿ!@ê@µ@@"H@+@3Ü@<¦@Ep@N9@W@_Í@h—@qa@z*@'õ@‹¿@"ˆ@R@¦@®æ@·°@Ày@ÉC@Ò
@Ú×@ã¡@ìj@õ4@ýÿ@È@'@[@!&@)ð@2¹@;ƒ@DM@M@Uá@^ª@gt@p?@y@Ò@Š›@"f@œ0@¤ù@­Ä@¶@¿W@È!@Ðë@Ùµ@â@ëH@ô@üÜ@¦@q@:@ @(Î@1˜@:b@C+@Kö@TÀ@]‰@fT@o@wç@€²@‰{@'E@›@£Ù@¬¤@µm@¾7@Ç@ÏË@ؕ@á_@ê)@òô@û½@‡@
Q@@æ@'¯@0z@9D@B@JØ@S¡@\l@e6@n@vÊ@"@ˆ^@')@™ò@¢½@«‡@´Q@½@Åå@ΰ@×z@àD@é@ñØ@ú¢@m@7@@Ì@&–@/`@8*@@ô@I¿@R‰@[S@d@lè@u³@~|@‡G@@˜Û@¡¦@ªp@³;@¼@ÄÏ@͚@Öd@ß/@çù@ðÃ@ùŽ@Y@#@î@·@%'@.M@7@?â@H¬@Qw@ZB@c@k×@t¢@}l@†7@@—Ì@ —@©a@²,@ºö@ÃÁ@̌@ÕV@Þ!@æì@ï¶@ø@L@
@â@¬@$w@-A@6
@>Ø@G¢@Pm@Y9@b@jÎ@s˜@|d@…/@ù@–Å@Ÿ@¨Z@±&@¹ð@¼@ˇ@ÔR@Ý@åç@î³@÷~@I@	@ß@ª@#v@,A@5@=Ø@F¢@On@X9@a@iÐ@r›@{f@"1@Œý@•É@ž"@§_@°+@¸ö@ÁÁ@ʌ@ÓX@Ü$@äï@í»@ö†@ÿR@@è@´@"€@+K@4@<â@E¯@N{@WF@`@hÝ@q©@zu@ƒ@@Œ
@"Ù@¤@¦p@¯;@¸@ÀÔ@ɟ@Òl@Û7(%UŠ(VöÆ(3x7(=H¬(#`Û( No(%Õ{( ä
(Ä&(DlN(*zx(<¾â(OÔ´(>(/9)(Cå(E;A(U"(%@Ü(9¬Í(>9à(;¢õ(;<u(6i6(X:(VÞ§(IA(Ym5(`U•(Viù(eËî(Zd(S6(QÆÕ(Hh¹(hÝ(Y8½(_S9(hPC(ct(qV ([yÔ(]*n([R(hƪ(mÈO(bH(ƒ¹à(.=(]œ(YUx(Jv£(Ds¸(]a<(w@(bù(]t;(cžä(`ÿ(Y(R(U$š(O,ú(Z`L(l‡M(p1«(Zps(i(j{r(>UI( ¶( B(6:—(BÔý(!oÓ(qÌ(OÊ(*'ô(G(Rå³(Ki¼(Q†'(]³(RW¬(\Dú(vž^(dFe(†st(l|(\ê©(wlY(g)û(R°([ÂR(o˜®(gÔw(`Ã-(gƒÐ(gTQ(9ÖG(_Y}(zEŠ(_ìS(hlt([kü(wC(xV\(nÔC(Nhò(C(L=®(b*:(Z¶Ù(Yy™(d?(UßJ(I­Ï(0(h*X([¹P(H½³(E	³(KÅ´(JÕí(O"Æ(hf(Užù(Y¹$(P›(WAc(Pž×(]?(6‰.(Va(LüÂ(JYò(<ý (U—(c—Q(U/_(`ƒ'(R5"(T½¦(NÊÑ(EæG(OÍË(U^(FT (TÒâ([¢¸(UGc(fÛ-(VëM(Iøy(4J	(Kœ(8(‰(I.Š(B\z(;wú(Vž‡(Bò](Iä˜(K‰¢(PŠ((TÎ(c{˜(Tÿ…(XŸÁ(bºE(Tú"(H9)(GQK(ZX¼(>eª(Oû™(Dß»(Gr«(…Ü(=(,âH(/dC(;bU(7Ça(:Ðú(-»((n(¾ä(ª'(Vk(¤Ø(³Ý(BL(!üg(w¸(*è(9(ª¸(YL(!G°(Ô($¸ü(0hÐ('‡¤(Þy({ž("Žƒ(7(âH( °É(V'(µÁ(Ã(½é(;:(%ób('E$(;Ì·((°(,ï(›á(#7+(<À(Á"(·(˜#(?(‡7( Ÿ÷(5o&(,ÁF(9'¦(%¤}(<®î(4çÔ(9¢b(Dx¡(-æ%(=—(>(u(<çÿ(Wfš(8Ýä(5Ë(9.¸(9©º(2Q5(:
y(D@(L´ú(@¯@(Fì=(S»Ð(?xm(4ŸQ(0³±(?mÌ(2õ(;Ù](L®Å(:b(B…–(;"\(Cmy(Da3(Lb().ý(CVª(Lcb(AN((.j(<¹–(L'å(J}^(M•i(EO(>®N(Aó(>s(Q›(H £(Uù(B]™(Jë˜(X?Ô(M»Å(I¼G(6nY(EL'(5ދ(9Ž(:õt(/~w(9éç(<¨(Q§ (HgÖ(4‰C(8uò(B(:Óx(Bmä(M\£(MâN(8%Q(P˜‰(_¥(B‹Ó(1]2(QAù(@l2(Vuy(LÇ?(F® (AÕ(R‰ê(U¥
(S€®(hŸÐ(UK&(SlZ(E]w(MB(U°ú(ZËË(Y/ø(o!(]#6(a?³(aâ(k.ò(Yâ,(Y…(`Ѐ(h<(k¶ß(XGÝ(I‰(A>(Y<Q(Z	.(fLx(rÅ×(Z
(hM^(]8(=¡x(M·Ç(UîR(rŒb(k'>(aq¬(Xòø(gÜ\(u¤R(väq(t{û(VH(lô7(p:Ç(zéX(O¼h(I֞(HKö(A'$(U %(5KH(Dzž(0¬^(VLŠ(=Wá(L‰±(EwK(>"(NZ'(\Ø+(Ns÷(Páf(Mä'(G‡L(J9ÿ(Y×X(OÅ(WJø(W¤#(L'x(Eó'(_ÊÄ(_7ì(c–Í(Uw²(^t¢(e"Ï(húÇ(lì_(QŽÝ(H¢o(GĦ(A¤(Jý(J^‹(Eµy(â¸(Vñî(\­\(Z((R[x(Vš (h½(S"(Z*4(itN(^"í(I¸K(Y•Ú(_ö$(~«­(†ê·(m3(cBê(NµR(d?Œ(["
(ib*(kt(u¯£(lt'(aÙ(Y(yì8(V.(lÍò(m¹G(\¾ï(Pç(Q_ê(~4®(c»µ(mÅý(pÏ(wð(sÑ.(t£¿(‡žÜ("ÂÝ(}±±(}²
(rÉ
(nje(u²e(sš§(pmZ(f±(aî(qb(s»(kÓ((•,({"á(i1(t1ù(m…£(d¹z(jGÁ(z{ò(yÉK(nIò(oqk(gS({õÊ(}O×(±?(y/(h±‡('sŒ(zøÃ(|ù(vqe(~mß(y…`(ƒÚ(ƒ0á(w«æ(|ÊZ(bø(oõ<({tG({8z(hYµ(‡×Œ(€Â("<Ž(O(vØJ(‹q(…Ëú(yî('"(…"î(~¡=(…³r( ®(°("†(Œ 	(‹Êª(th(€›ù(‹=Ÿ(‡"(ŽrÈ(…<(€&L(utŠ(h6å(ˆŠ—(ŒÖP(tâØ(xñN("'Ð(rÜ({(,(lI¼(|ë¥(b.›(vF(pN+('b7(mp$(pÄ(mÊ(…'ô(€%(†F'('‰±(ƒ5«(Š"Ÿ(t!"("Hg("9¨(fŒû(yãþ(qBŸ(pþo(uõl(xºx(Uà€(…Ó(lï\(sGÍ({³(g'Ÿ(zè(r#,(ln(cï((s† (mŸ(iuö(w¿(q%g(~?¶(|ªA(€\(p>¿(wìs(l›(`e€(|'Ã(rF¬(g$(b&ë(}ló(mdî(tƒ¢(d1!(s1(s'(þ‰(ut(jÿ}(nó}(`0Q(cç(v|(~ûÌ(wÖL(y2Ž(ƒ*|(vp_(}a(r(põÔ(nÄó(déÖ(o)(yVê(tˆ(m*ë(sV(y=f(t¢Ô(t'0(€9U(v˜€(wê*(p½¦(e
#(vÀ(v[(m6ˆ(c·¸(oI(q8/(jœv(wì(('õN({î‹(pž:(ƒSl(€˜ü('u(?@(|NK(|I+(vzt({|[('
t(€!º(xr°(xîu(ã(oò©(r>Ò(uð(~ãQ(zD(wEß("œx("BZ(‡½ç(€…ø('Bê(¢2('9o(€Ç(t¶œ(t¢–(‡?Î(3B('ðË(…ã(‡öÔ(€>Ç(€°(}¬F(ƒó(w©(ƒl(€cê(ƒêl({7((sÛu({Œâ(pŸì(iåø(héÄ(ƒPŽ(»(èO(€B(to('Æs(ƒ"O(qì›(…âô(€(vhY(€Ÿe(niy(`&å(rê5(y'(nM'({Õº(voX(xCs(|­¸(ƒ_¡(€Ôù(…ê](€˜Î(zÃÕ(rDA(s
š(€(^(ƒñ­(xÉB(qõ;(võÂ(~Ù°(†ï&(€Â(y
Ò(y®(moþ(«ë(œ«(…\u(y‰/(}yÝ(zw°(w»2(m2(qe({"	(wêâ('{"(pÓa(q#"(t—ó(o}ÿ(sÁ³(}ˆ('.(ye(€RÑ(†/(s•F(}#)(è:(}‹(}GÛ(lŠz(ja4(eŸŸ(zÄ(}®Œ('/({æÚ(ƒ'þ("`p(@ž(|p¬(z"g(€ÿ(|— (}Ò(|ïr(ə(}sx(x(w$(v¨³(€Ì³(†À(ƒÎ³(ƒD2(z‡@(€Xq("
("Éu(†*Y(†_N(ƒbP(ÙÝ(‹£›(‡Ø(":?('3¾(…—(‡#("ë³('J˜(~Ϙ(c/ƒ(d²([æ#(Q;7(@(CÓG(Fŏ(Aô­(Qø(Pík(KXÅ(Lî(Z(_•ö(U#([÷ª(czå(mö(eƒ(jϹ(pßÌ(t Ü(jþ+(e¨C(ktæ(q¢Ì(tÙ^(gÒ,(Z¯ö(cŽ(gÛ±(mÛ(ja(gUJ(e1‹(X8Á(gG(i0Ü(kå­(u¯K(rô%(tey(Wè:(kò(|+(qÿ—(n•S(v¨?(~¸(u×(mÈè(iô(`â«(j¹ó(z›Ñ(w"¤(pþ›(lº5(_fô(^'(gv(dü)(fw(o•(sÛ¬(mì-(t&š(|ÀÐ(yÍö(€®?(í?(~
Ï(q?®({Ÿ"(fû(€b(…¯(†•R(ƒ""(o0p(jp_(l6ø(d)£(t/§(''Ë(zrÍ(x³(¸ä(q{Q(f_y(z>(rõÄ(tãj(n&o(tÀQ(€t—(m<B(wÅÓ(kÔ¿(€D(¥(p (rE(¥Ž(vHô(uUó(q/E(m1à(m¦þ(m×(x&Ù(~6(qŠ((q ‰(~Ü](}¨N(qëV({e5(f¶(lh(^×¼(yó³(rD«(jq(q¹(s,×({ïö(z°(zÉÚ(vËc(x)(kßê(o~(mc€(hk(`8(lÎ0(vLy(€'(rP(qŠ(pxh(pËí(e(d
g(t"Ì(qÑ(vaR(pùû(s¾¯(nЈ(yj(€Ú,(s¢Í(wjC(ráC(x•(k.(v•`(kÇÅ(w–Ã(€E(}»­(qَ(m\æ(g‰¹(Và(Z¯(k×ý(eÛâ(pÂ(p_ (Qv(€¥Ã(€åx('ZÖ("hJ(")™(}Xl(hrÃ(hUz(u¶s(€(sý¥(w\u(qW˜(p
 (pß(z1F(€ìe(ƒcÅ(x©2(ní(ƒ»n('KY(x‰²(gÍ(gâ÷(sñ–(œ–("òï('™(…H(";
(†u(ÐÃ(Šf[(ˆ¬à(…/({ڄ(¶/(xO¹(sÁ(qžì(tЦ(€ë­(mÂÂ(w"7(Î(}e¦(~Þ(+•(}+ü(t¹ª('\­(~Å(Àl(ç¾(n‡(tº(pµ(r=ú(v3	(wÃ6(}…Å(~Å(€v("Z÷(}~£(y:x(€«›(v¢²({?H(w"Œ(w—k(p¿Â(nk(ke (nœ¾(w«¦(ud¥(('%(|Ö(w2G(mõk(h²(r¢í(nG¬(€¸ý(z(K(}(:({Ñ(sX¥(rSÝ(k'm(|Җ(}¬¡(qT((sƒ®(xÇ(þz(å<(wBf(€éÑ(êì(uÄÄ(ª#(€Á¾(‡(~ê(z"(~Cd(k¥£(rÆÉ(c£‡(v|(tx—(vã¥(€qm(|Hg(€Ër(Õ=(éW(}ù×(ƒ:'(tÿ({Å(~ÿõ(~(¤(xv(€­k(€cÔ(€%(~}Þ('ÙŽ(|I¨(ueâ(n¬Õ(r³ß(t8Z(tvr(yÉO(çÂ(}ñå(w˜À(oaø(x†î(oH·(p
(yœz(ƒY%(€Êå(Žj(|1(|Bœ(u("(zjø(},^(uC6(|͎(}ɵ(|!ï(rdÆ(uR4(~Àó(ø(yY(€på(~Í(zZr(p§m(€½8(uHý('P8(~‡(«('vÌ(viØ({({NU(ÿ¥(yNÏ({'Ú({»(zWŸ(yW±('Á('Ãð(' ('g€(†+ã(€ùð(…‰Ä('B(äL(ƒù(}kê(ƒùW('Jk({üt(~'('[(†ï('«¹('
{({Š·(—(…$ø('ê[("´¨('ÓÞ(…¶(€Ž('2(ˆª(|‹^('
c(…gÉ(ß({u"(†rz("X¯(uÃ(†0^(ƒ*Y(…TR(…­P(vÊ!(}ï9(wx¢("‰('Æx(|–K(uÃ({Ø®('‹t(…º2(|‰Ü(yk«(""%(o(|pJ(ƒÜ®(zÚU({((wÑõ(id¶(m>–( (8(pÅõ(q(nTÜ(|Pì(~.°(~×<(€‹[(zæù(q '(kŒ_(lñd(x½Ý(vGZ(lÝo(ooµ(f#Œ(oœ/(sʨ(v¶Ù(vcò("§(vÊ<(€:(xô(t"™(~ü(€{Œ(|ðI(o«(sMÜ(nó½(o°P(oŠ(s¦(q­ú(Ö(ra({~q(ƒ{(eÿ(€Ä(ytÎ("öþ(ƒÄa((ˆ3Ü(¬Z("á~(uß\(ƒ!Z(†xü(~f»(" J(},(pï(u>Í(wÊ-('X(Ãƒ(ˆ!#(c(³9(tžÝ(q'«(xÚà(zÿü(u«(':(q©(u©g(ƒö¨(oöi("nh(~¾('
ù(€´‰(f˜(rPJ("(yý('(|·(x4(iµû(uš'(xØô(|"²(}^9(|a(}h(w	(|9G(|™"(P²(€Ñ¼(wÀ–(y¦<(x«¾(rU>(s±f(z£Þ({¹Y(|V&(rÀ˜(v§î(w‡è(z E(l`ñ(oº‰(qsÝ(h¼,(jMÕ(n)(|–
(næ0(r³C(o·F(t%ä(k(gÚv(`kØ(RÖæ(1¿÷( 9W(J»'(]J(^O¨(X¢ï(BÝ;(%êX(""@(<)(XþZ(htä(j³ß(jQÎ(nhß(rži(plx(yÑ(k—"(o¡Þ(q4Í(x•S(uÞ(t¸(qÇ(vō(q«v(w=(v^b(rxÃ(qÿA(uŽ£(nQd(u•(xyn(s[•(sŠ(sŽ'(sëå(x¾(q/˜(z7ê(z
®(uÖÒ(tì¹(r`V(sÖ6(wù%(tx¬(uº®(ytc(u"÷(t—;(q`É(r˜(xàÀ(v°(uêÜ(r3Ù(pÑ@(q(¸(sœ(|E(so(s¨À(m,Æ(dQ)(dßK(v/(x w(g±)(e­p(r"Ô(rLC(nv­(t;(so3(s-Ô(vm(kFC(f'—(oö2(tõ,(mIÛ(q
e(i̯(q…«(p.l(rŽÁ(r`à(oåX(kɶ(lKè(kG(d©î(J›Ö(:J>(Uª(epM(pd¥(pá(n·(p[R(tæö(nÍ(s?'(qh®(n³1(qÁô(lø‰(q-'(p` (p´~(n/L(rÜN(quD(qhJ(ný°(pÅ»(bä­(<—¾(£(:(Z&([aþ(gr¾(nÀ
(hÙô(iGº(i/&(jý²(lGÓ(m(jÆÐ(oËå(rê˜(s˜(lW·(bn<(b°Ñ(je˜(kŏ(n(pÌ%(oʘ(kW
(qF(oM"(s'(qÌ(n5¾(l³K(p&Þ(f'J(gôé(Okÿ(TÑ8(jƒ"(hbâ(i\(má`(h?¾(lÆò(i½Ä(m¶€(r*`(oÿ](lÈN(oN((j÷¿(jDF(eÕ(e¨(_ò(`m_(ZÛS(YTÞ(bj¿(co—(aØ@(arh(`ö1(V_L(Dã'(M©Ÿ(Vï(^ú8(c|(W§ž(VG—([¸˜(YÝ&(S¤õ(`B_(ayž(^X*(`D(`ÔZ(cÚ(_(W7Ã([¯µ(g8(aRÌ(g´æ(\ë¨(_ü8(c32(eá(kÁÒ(d	'(d'.(dxr(c´?(kLß(j*'(hc(gEC(^…([6q(e1Õ(jôÈ(ix(^$G([÷‰(Vw‡([1(]\Þ(eãæ(h–0(f¦(Z¤^([Õ1(dT§(lÏ¢(i®í(e"j(k—[(f«(c¬(g]"(ceƒ(dÇÕ(h‹(iÙt(gÙ®(fÖ](käq(oGº(eš©(iŒÀ(id|(d÷w(e' (k•…(g›P(e¥1(bC‡(cÙç(`-Í(d(cÈ(my^(mõ(kÈt(i¬Ã(cÁ»(gF‰(m›(hÿ (g…(h»(i(è(išM(nú(eÞY(fÚI(f76(h½æ(jŽÇ(d4‹(f&(cÞÓ(]Mã(bp(eÍÜ(góÜ(`e¹(céÙ(a f(d"?(]Þ)(g¶(`{7(bõx(b(e{…(]'?(aûp(eú(eKÞ(bÇ(`‡¼(bU~(dñ5(_›s(c8Ø(Yþ¾(g©X(cZ(a§(Yeó(R}(WõË(Uv
(W Y(Xw¯(TßJ(]¤(\`;(W]l(Sâ£(Q#Q(Sã?(F¹X(2ìè(?ÒÚ(Pä(V®(W"([[6(bvø([:-(^Á (Y"Ý(Y¿"(]ùk(^œ(\Q*([´([(_;f([¨:(WL²(XIé(]õ(Xm(Wžü(ZÂu(VG(Tà"(R"(9xM(""9(=(RR([©£(\\(`ÂD(`
Ý(Z·(]ÓÝ(_[é(f¾&(^!¥(^mà(\– (\k(`^`([_'(aŽê(g0(g(`	(([Ûg([jt(\t6(aã(eß(`ÿ(a`é(aî»(axŒ(_Œ5(a
Ê(d7[(b"V(aJ`([öQ(ZæÓ(\ܓ(Wš¬(^ª(eðÚ(_yþ(]è<(_³(dCE(c4¾(bÛÒ(_o(RÞv(Pßä(WZš(_ J(e	˜(]Î!([šÑ(ZFø([1D(^‹Ú(c¨È(ba(^¸ø(bØg(d{r(eJ•(b<è(a (\3þ(\ó¡(Zþ'(\î^(f—›(`Áß(]ƒ;(g­(eÏô(`OÜ([fx(cŸÛ(^œÁ(_´D(_'Ý(^Rj(\˜i(_Þð(fKA(eFÍ(cºÚ(Z`å(`JÏ(^D(X G(SõÀ(P`(Vsð(U(Vg'(T14(]úü(\¢$(Y%Ï(\ë(ZW«(_-ð(W§(XQY(X§(]dz([è([F(]Ñ(Uê(V7(Wž¤([0¥(YÖ(^ö(([Œ(Omà(U|R(Ye(Q…(ZžÊ(ZûŽ(ZŽ~(_R(Zçb(^A©(Zµ›([ßê(]ó(]Õ([õ¡(Zê(Y"Q(Z½n(TóÓ(^›(W'([4(Tý(YN;(VA(\Q7(]6'(\¥²(^=C(\€Ö(Z¸4(ZCê(QÔ`(Z-Œ(Tã(XÍ(ZÍî(W¬î(Vº([¡$([?(Oû¾(Xnd(Y 8(W3(YOŒ(^d(ZÖ(Yë‡(TLJ(YÎÛ(]U´(\Tõ(Y´(Y
([º(X3(Z T(YgË(`y(`"}(Së(V…þ(W¼r(U·÷(Th×(X1æ(T"Î(M42(=Ì(:eî(Qî(Wò(UIx(V·(YJf([qf(K»@(DHo(N¿Ÿ(V5œ(^©(UéÊ(ZƒI(WÒ(]_‹(Zµâ(`3±(ZeŒ(X(\¯È([R9(XÉ»(TÅk(\O%(T‹(QËQ(T|-(Sß(\â(_5õ(`ÿþ(U™(RþA(Sü:(\Ýí(\×}(\`'(P±ü(Lo(Yæ(ZS;(Yäû(Vêç(Pxû(Z"(Wl(Pè*(QÇ(Z'%(S?(Qù(F¢(C
J(N7'(N'J(O(LÙ¶(KM(A,9(:Ž‰(<JÁ(I§Ÿ(Lç‡(Oæ(NB/(B/Ã(9÷ñ(.ÜK()Ì((6k(0a
(6Q(8]E(6O(7»5(*Í(3¦È(Ax™(<(Œ(@æ)(=D(3W(;ôÎ(@Ðô(7·z(6©¨(:uÛ(7Þ	(<¼&(4õ](1¨š(6èp(2a¸(-Œ(:0r(BŒL(6üÐ(3™()ÖÜ(2ja(9^(A›z(B#¿(4Y(,^E(23·(1ñ‡(6³(0Ð(*Ìd(2>›(71(?:-(?ô(@Ç(,g( f()q(9©A((r•(&¬«(ï[()X\((­Â(-(-Ï#(0D'(?¬(3‰¬(.~Ù(0C*(9"I()k(-6G(3Y(;J€(4²"(8""(*é(3f(8©Å(*z(=Õt('CV( GA(.ˆY(>ؘ(*"(6i('²™(&˜˜(¬(Nü('lº(-9)(%ï•(6#_(@D8(B¤(lE;()0'(8E&(1rß(/(7õó(6úÖ(7Ç(<Ÿ(=Ê@(H¼Ž(@G\(3Ï(,Ëú(:¹ã(>ˆ"(4èm(6ä$(Bã•(4r(e($MË(/K(+Ú¹(5˜(5((;x
(<ì¸(6]'(2Ìò(%(17"(!M(*;((Ý(%W¹(&$î(3¶L(6Å"("(%kŽ(4Pm(;/è(:¿4( ˆV(&L¼(3.(; æ(<`†(dN4(g½(Eß(5û.(Fâß(%Ñ|(Õ(\=˜(6¤ä(B[o(Dùþ(>"=(0î(C:G(=¸'(:"(?ùE(@n(0$E(4³@(3r¼(,GŒ(C¤(Hs(3.£(5â¼(*è+(*ïa(5%(5ÇY(,1·(4µÖ(7ÇL();(*ÈG(/öë(<Ü](ô(ÑU(+ñ&('¯(.î(Ê9("
h(.ƒÕ(I
(;¶C('Nˆ(@F(= (=úV(0÷õ(+i®($îÓ((ˆ(J'("Vƒ(k(/7](*K3(#‰Ñ(4(8˜ž(+¶(f(0l\((&OC(!jï(ë»(CÛ(Ù,(&}($'_(*Š±('âØ(+h0(ë((¨
((OÚ(#/Ž(0æß(+H9(%Ù(%$(%×1("3Ô(!Â( ¼c(!?s(vÑ(%k¢(Û²( ¢("(Yv(õÏ(S( È("Ý(DØ(+¥(–(­¨(§U(û(rà(,(r2(·†(º>(|(Ãá(8(È(
¶(‹1(ð(5o(öx(y	( ù(!""(Ç(^¸(Â`(XŽ(óè(ה(=)(l
(?-(!l(h±(Ò(mÑ(2Ë(H(W(~œ(Î(#(!þÃ(º'(•(–!(\Ê(©É(šŒ(Ø(Ç(´ø(e(ê©(Þ×('(E¨(›z(Áñ(~Æ(Æ5(˜Ê( $'(Þ(ËÀ(™¬(c­(lÚ(o
(q'(Î;(ÂE(»ù(@é(KO(ù~(º-(eD(ž)(¸v( >(A¢(è?(¡"(±=(¹¢(Ú@(f}(¥y(Éy(¬(mß(0¥(1à(/(C(Å((î'(®M(tM(É(CZ(ã[(®(×(Ï(á(Óm(f7(Ñ(-&(ÌB(Ž(«(n(lf(›Ñ(¾N(ðØ(õ(#,({ô(ÝÂ(/Ñ(i!(Þ&(Ђ(ä(¿(v (á(÷=(Ž((ä(ò](¾r(!¤(ßÒ(¥(Û¾(Rh(''(ñê(Ie(¡®(ÿR(AÖ(ÇÔ(ׅ(Ø(}`(Á)(a(ž*(Û½(Li(B¸(!p(¹ß(O;(lŸ(û4(r2(h(—Ž(")(ÒY(^Š(
è(ä´(W(0_(Ñû(Ó°(c¼(µó(°6(b"(h¾(^ (S"(™†(µ(ï:(Za(
¸(Å(æ(E(÷(
õ$(–{(a¯(rô(»(¡ü(Íî((¯(‡(ڜ(Q[(ˆ(i	(bu(¥Ì(…û(ÿ
( 
(¡à(m"(œ(}Ò(­'(;n(I(™b(þ%(Ò@(û(#i(©(^³(Z(\6(ê'(þ%(ž(7d(ž(·(>(×(p1(óz(¸V(6þ(*(šÏ(¤Ñ(œ‹(V^("I(Y0(ôÒ(ñÖ(öí(!(&ü( P(¥j(É(vH(½_(+Ü(9Å()…(á÷(S(äº(ä[(…Ó(ƒ«(¡˜('Ð(#Ø(ë(sx(Ð(¸r(""(:P(¿ä(D(
p(;Ž(ð((Ś(
çl(å(µø(…(¼
(îÎ(ÓÍ(;¥(§Õ(O(!(Œ5(M¯('³(
£e(Ê¢(;Ã(Ã×(²y(ÿ¿(³®(E›(Çè(và(Á'(8Î(œí((p(™×(ÛÃ(Ë)(«'(…u(@¸(øå(
'(»T(õ®(Æ(¡ (Ú(Mt("å(õ5('ð(ìî(Î(öù(j2(¦.(¦ñ(x´(J²(6(•Š(%( ((²Õ(ÂÏ(²ï(fz(l4(³.(C(_´(Åt(X`(d?( J(¼(ý%(u (.(Çí(ä9(kæ(PË(p(F½(v(üß("l(¾(ÿL('ä(¬J(!ò(6U(h>(õÚ(º
(À\(Œï('j(3 (ô¹(7ª(}Q(²æ(‹©(½s(Êë(ޑ((`(•(&ñ(Ê(
Ñ¥(Ñ(F™(,å()"(
ji(Ín(üÏ(Wæ(ê­(±(Y‰(1b(m(A(øQ(N0(«™(ªB(Ð(¢(7²('&(§(´B(š(9Ú(6¹("ÿ(qØ({(€{(ž\(
€ß(°‹(ö(Á(°s(gO('(¢6(nI(`7()2(‹À(mz("­(Ñ}(&Æ( (P¨(f(x…(lŸ( s(w(´Ö(U@(ŠR(f(¾Å(U¢(
ÝÀ(/æ(ƒø(G(
~(pû(³S(ëš(=ë($š(ïˆ(•§(¯E(*(£(Û8(é(š\(h¿(Žq($‡(!®(»(r(‰@(a­(P…(ˆ®(â‡(\(
8é(\{(ÊÛ(.Ê(S(˜I(ÐÑ(n*(H(ž(26(
íÁ(«º(™ó(
U(	ŸÛ(Yü(
Ȭ(|(Úã(	ÒM(².(ºg()(†œ(å(bx(d6(µ×(Çó(;‰(
rª(*`(Ö2(wB(
?Ô(j(¶ó(Úo('(x(pþ(ÉR(ÿ{(û(§t(iµ(Hs(¯§()(‡ò(Ìâ(WÎ(Â(Çf(	€(
­ÿ(
¨…(
ÎÚ(ŸI(
3(¦9((A(ö«(ž¿(Y(tA(%ý(Øl(ec(*ø(Bx(
–Ú( z(
þÒ(¿(ìI(1+(Ch(Ø(
"+(
ùÁ()(	rû(R\(܊(H(j(…&(m(ó*(Ge(ûç((Ê(l¥(Î(
ûð( Î(
ô²(
xó(©[(àa(S(îì(ˆª(àî(t´(ˆ((µ(Èh(('(§ð(¼0(ÅO('~(
Ç(	i­(
H(ÿ:(ä…(f(¡(1(´ò(½ô(€Á(x(
¬'(&³(%Ó(	n/({#(
3m("4(,x(JF(µ(
3Ì(
"'([
(°¦("(¹¤(3J(ÎS(?(
'^(	y4(‹(	M¦(Ód(qï(àg(
'(ód(
Ú·(ªB(À1(Eò((		([!(
47(þ©(œ(	ôP(
›R(2r(	æœ(Ú/(,â(ám(—Ô(­²(
­8(
&3(O*(ï(;—(ë((Ô](ï½(ìÃ(
¶t(7M('(p(9ë(Ô
(
.(éo(	/"(]²(e`(
­B(ü›(	'ø(	"Ø(.‰(è×(À(žG(>Õ(
…Ù(	¼¢((
¤-(.¥(
ZX(	¡è(
1S(Û(
&j(§(ø((7(3}(	Š¾(
՞(
ì›(àú(	qÐ(ÿ(F(
W¾(
\%(ìý(€œ(
«œ(ìË(~~'ý	‡(¾(a&(
ƒH(	š(|w(Rª(R‹(cÈ(
Åò(D–(¸‡(øì(–½(Aw(³a(±'(­¤(Ç('Ð(	>("ã(pz(>ò(@&'ÿ(øþ(·®(*D(
!(ä¡'ÿÂm'÷¿Î'ò™j'ýw°((±(Ð9(ç(À~(¦'ÿ?A'þH²'û›ø'ðå¡'ù£'ô³G'úW'ûûä(¶È'ùKË'ø|Š'üa¶(&š(·Ó(†Ò'þøS'ó"ñ(cw(i'öç(z'ú{À'÷x'÷(…'óh'í"Ù(—§'ùËR'ýÑ1(åª'ÿgÄ'ü++(|o(¡/(У'õ§¾'ëÊà'ìn'ùÓ±'þ¨¼'ó¹'øŸÌ'ðT«'êßÃ'í÷Ž'åW'í;_'è6v'ñNŽ'îŽF'í›'ôá™'íq¤'õ:'ø©Æ'ùÒ$'ópJ''æ­'å'8'ïE"'ï0é'öñ‰'éûÃ'íƒs'êLÉ'ß«X'ðÂ4'﮲'÷Ñr'ñ7'÷ÎÉ'û<6'òXS'ù6'éúÒ'ëU0'ëûl'÷m'÷Ù0'ï!,'ññ¿'âFv'Ò>t'ÜY'ë­f'éÆ'ç;Ö'éH'ìÒ'ß&'ßmß'Ú6c'á,o'æyà'Þ¤'ÕâÉ'ÚÌt'Öþ'â¼'é÷'âÛ'áI³'Ý*c'؜['ÞhÇ'ét"'èƒ2'àeû'ÙS)'Þì"'æäö'Þ'ÚÐ'Úd˜'åÖ'ä
#'ÖU'âåe'î8´'á)''çx'çñX'æÁZ'Ô»'Ód;'Ò¼™'ÍW''ÚS'ÛÓ='ÞEÒ'æôç'Ýù'áF'Û—'Ï¡t'Ò×ø'Õ3'Ñ='ày»'ܓõ'äk3'ã4‰'Ò5'Î-þ'Ø'r'Ðj'Ë°'ÍH@'Ý÷}'όW'Øø'؄L'Ó}'Ò¯y'Éà^'Îûe'ÜæÁ'ÛEâ'ÌZZ'Î¥Î'ÎÖû'Ë|('Ë÷ö'×
'Û^z'ÓèV'Ó:º'ͼG'҈"'½¹?'ÆÛ¬'ʟ®'Ä)('½l'ÈG3'½Á>'ɯ'ËÊl'ÍêØ'ÕÎ{'ːç'ď'ÇFà'˓''¼Tö'Êa"'ÇZa'ÇñÙ'Ï·'ò5'¾¬W'Æ-ª'Á7O'Å\ê'ÏjÃ'ľ'»·''ѱ¶'̉c'Í'Õ?"'Ô¶ƒ'ɋD'³ØU'Àwõ'²N~'¿R¸'µ»8'§i'²ž‰'½@m'·ïÔ'½Tþ'»±²'¼tG'Ä(='¾o$'¸×{'¼W"'ÇÂþ'Ã8'ÄU'Әñ'²s'¿Áf'ÅÖ£'¿)ÿ'¹ûõ'Ԑ'Åq'¶í'½"'´uJ'Ç Ÿ'ÇÉ'ͬ˜'ÉK!'½?ž'Àà'½ä%ÀÀ'Áù''³w'ªÎ'§Ã£'¢µÎ'œ¯'¡™‰'«'¯tÃ'¥åM'¡%G'©Úã'¶T'śC'³8'¨â±'©¡'¡øL'«IW'®c'¢wz'¬™i'³ÒÚ'­äê'´¨/'³í'ªê('³*Û'¸Px'¤ÿk'š\Ì'§Ö'¡ã'¢$"'‹È'¢Y'®™d'«'º'¯¹F'»åž'­ÀÆ'²'¸ÀÊ'¤³Ñ'¢yæ'§4
'¨/l'­ð&'É¥'ºãè'¤†ñ'ª('·³Û'¸'w' Ög'¡Å²'–4'Á¡'ª{Î'° Y'«È'®Œ9'³d*'µú '·&'¡2'žwÿ'²XÝ'À
ö'¦"¯'£>ò'¢×'¯uq'»yC'§Zé'˜%¿'ŸÅM'¤ª'ªÎ'¹KÏ'Ε¬'½G™'¬ýW'š
þ'¢ÞN'¤ ð'©t'¸¯:'¯úÐ'š¬ç'¡ u'©ÈÍ'«Q°'¯vs'žþØ'¬È·'°uM'N@'¢¬\'§¡'˜™Š'*j'uSô'q9'"{o'¢Ëò'¢›|'˜a@' ì\'¨r'¬_Ü'¥¾a' U²'«J'£e^'¢ýä'›!È'˜´Y'œÓá' ¿‡'a¢' '¥î'£ðñ'l='™8»' Â['Œ8{'5È'w'"'›''•MF'—ù$'—Ñ?'˜¨ˆ'˜±å'›oC'œJO'‹ŸA'yÙe'ŒSÝ'œIm'ùn'žx'ŸÕZ'ªÖ'¡8œ'™b='–þl'• ˜'˜ú×'§C''¡†â'¤o'žvü'ž÷ô'šP'"\''›×'›Ÿ'œ¦]'žo·' :'™Þ'›S'œÂG'žÉ'¢Nl' ü?'šÆ´'™=Z'œ~Õ'D‹'¢»'¦Dá'¤ss'™_'šË_'œÏˆ'š<­'"r¼'"¨§'–ðª'–$<'ŒÕ'"ËC'…y'"y'tF'X×'iþÐ'€Š¾'…Þë'…{>'‹Áª'yC'-á'Œc©'´6'•£'–i''Ô-'÷'ˆ>¬'5'o1I''D'‹ñA''÷o'"x''@')b'ŒqÉ'Ž˜z'Š0'ý®'ŠÂÇ'Éò'Û'ÇD'"$-''u'"£L'˜>0''¦'Š¡H'®G'—þ©'— ·''aa'Œ;n''˜'"'šÃ '¹<'"U÷''¾´''Í'"Ìò'–Õ§''&u'—/Ù'˜:÷''Uõ''†c'Šñ'‹: ''¢'—4ƒ'Š…ã'…ül'Œí+''L~'ŽîÏ'Ž5'‹'8'Ãœ'™
'˜GK''à¯''˜¡'‰Žü'‹ãV'Ú"'"#O'îœ'ˆfÇ'…#ß'ˆÖŸ'"Ãl''˜Ì''JÍ'¤l'×'•Ë'–Ä'Žè"'‹•¤'ŠM'‡‡
'‰5J'ŒÕ/''8x'Œ¨'‡wJ'–+'ã`'ŒÉ''ƒ'—ºU'"T»''0h'»'ªA';ä'Š='ƒÀv'‰Ì'"ƒÞ'']ì''''Ž+'‹¢'‰‡›'R'-'ƒt'‹vø'"˜'—Ïé'"#'Š0Ö'†øè'†"›'‰Å×'Šj*'»á''Ýý'''a'm\'ŠAý'Š´:'‹æ>'Œ·©''Bì''‹¼Ö'ŒÑë'"+¦'ŒÈ)'‡Õd'ƒŠ"'‰òŸ'‰ƒ™'ŠZ '80'Ö'‹EÎ'''Œa{'Ž'Ž,¨'Ž"'Š!±'ŽÎi'ŠÌ»'ŽD'‹·¾'…‡ê'…&*'ˆLC'Š÷'‰ë¢'èe'¬ã'‡ðÅ'ŽÔ'Œ…'…æd'Š D''œ…''k'ŒYe'‡.•'‰…'ŠÍ'‰CŸ'ˆ-Æ'‰û'Š['ŒÉ…'Œ¯'ˆ'¯'Ž·<'Š÷Í'Š}ª'ŠB'‹o˜'Œ&â'‹öÞ'Š½'†¨e'Š+8'‰Œk'‰a'ˆÐx'‰g‰'ˆFÓ'…aZ'† ×'‹"®'ˆŠY'‰Ôk'Šî'‹–ò'‡k¼'†¼.'†Œþ'Öt'''¦I'ö­''Kž'¡2'‡äÝ'"ö"'‡$0'‡°×'ˆ
/'…ª	'‡âî'‰^='Š@u'Vß'‰"ì'‡•ð'ˆúf'2'Œ¾'‰#'‰U@'‡áì'‰$ë'ŒP¢'ˆÔa'…X6'Šä™'Œs'‹û€'Šåj'ˆ®'†Ÿ7'ˆZ'‰X'‰ÖÏ'Å)'Y–'‡)Û'"š÷'‡E¡'‹p¬'‹'?'Œ;$'ŽõÐ'‹sÝ'F½'†ó…'‡¾Þ'ˆ:Ñ'‰d"'‹mD'ŠÓ{'‰ub'ˆåô'‰"'ŠQ'–G'ŠâÞ'Š/à'Š½ˆ'Œz°'Œ"['I3'ˆ³|'ˆrH'‰å5'†ƒP'‰†U'ˆ.;'‡É¬'…ÅÍ'ˆþH'ˆ™þ'ˆß'‹L'‰Î'‹µs'<+'Œ'‡Å'ˆ!;'ŠåÑ'‹Es'ˆsã'‹¥,'ˆM'†ÈÄ'…Ý;'‰t?'Šß¯'‹Xý'‡4Ÿ'ˆrü'‰Ó½'ŠÙ†'‰Ë³'ˆóß'Žä$'Žÿi'Œ'Š]û'ˆ2þ'‰"'Œ¡k'Š™5'ˆD'…¶Ñ'‰šÙ'ˆoŠ'}²'…''‹ŸÛ'ŠNt'…ܦ'ƒÈö'ˆÇo'ŠJ4'Œ²N'Œ
>'Š¸'ˆQ'ˆx¾'‹n'ŒÏ'.å'Iò'ŒïÚ'‰ñÐ'ŠZ'5D'Ž!Õ'‡îš'‹P'…''‰¨ü'‹î'ŽA,'‹ÊI'‹#ý'E«'Š)§'‹Âh'ŒÔÍ'‡{'Š–'‹gœ'‡ŸÀ'‰"ö'ˆpM'ˆE'‰Eœ'ˆ¥x'ˆ©Î'‹us'Ššü'‰zÕ'‡$Å'‰¢'ˆ'Š†'‰ç'‡ŸŠ'…j'ƒ'‡Rë'…°"'‰$ó'Š…['‹7³'‰+ñ'ˆª'ˆ›*'‰[Û'† ð'†[¥'Š‰´'ˆ
ê'†óñ'Š1'ˆ6…'‡Áš'‡~Ö'†•à''žš'"š'ˆÂw'†˜'†jã'"?‰'ˆÉü'†ˆ£'ˆTQ'Š}ò'ˆ¶'…Ó'ˆ¤€'†ýÊ'‰;'‡˜÷'‰B¶'ˆ\h'…ÙÂ'Š
…'ˆYØ'‰d1'‰Þ'†–†''óß''Ì'ƒ÷Õ'ƒco'€h'rډ'd_F'`Æ'v''­Ø'{	Š'fjÇ'jqÑ'~L½'ƒ'Ý'x'†«'ƒâÝ'‰rê'‡ƒà'ŠŒ'ˆª'…Ð'ƒ~D'†³2'"Ñõ''>Ì'"ææ'"Ý1'‡Æ¬'"N§'ƒcÛ''Ý·'…ˆ'ƒ¥Ü'ƒ:'†{…'‡½'…Ì'"Þ·'‡_?'‡¨¦'ˆoð'ˆ}'ˆé'"~''‡N'ƒV'"èr'…'‡~J'‡¥€'‰þê'‰*R'…!³'‡Q‡'‡§''ó '†z'ƒ‹'''…''¥Œ''ø'‡Õ''†‡'ƒ§'…wk'ˆv5'†'‰kï'‡Ï'"½Ÿ'"u'ˆr#''|'ƒÏÈ'†Ä°'"&'ƒÿ€'‰e^'ƒ‡'"û'†'æ'€³æ'ƒÙê'†–1'†GØ'†E´''í'‡Áã'†ê='‰šŠ'…Y''c<'€îe'®Y'ƒ.'ƒ8î'"['ƒí'ƒÏ¤'}Ñ'ï ''u'ƒO"'€o.'…aT'ƒ~_'{ÔK'le'ƒÈa'w¬'w(9'ƒa"'~²'{zÃ'rŽå'u¨û'|*|'¬''¦ñ'ƒüŠ'Ò'Å?''òÇ'¨['€¹ô'iƒ'~Û'DË'ƒö'}z9'€¥' µ'""s'­Ÿ'~*Õ''c¿'ƒT8'€Ø#'€ÄM'{Íâ'~ZÆ'€£ì'y?'€Ð['ç'ƒË'ƒÃ'yN@'xÑX'{˙'x®'.'}¥9'|¼'€èb'}¦'|Nj'{m'u·'¦¢'~''''ã'{À'w¢*'zVL'vï¤'Tü¯'Nýµ'Päí'VÙr']˙'aªš']ÃO'_C'd¼''Yÿy'e¦S'eE1'gdÄ'`±Ó'c[î'g]
'o 'l?U'd×'^ƒ¥'m/|'j?0'l 'gD	'q†{'j0'e—ñ'f_G'px'q¡$'bõ`'fmT'mc'dÖf'gÅ'f8À'q''f¨@'_ñ'eve'd¿ö'i…'fT8'að"'gæ)'a™'jqò'l'Ô'po'dXæ'azô'dòÐ'cæ 'bŽ'Mø'@;‰'CW"'Kç'R9'Pü'UXƒ'Qah'TÆ'Uã^'Vö'Lɚ'N'[c'WM'P+{'Z"'YIÀ']UC'c'w'\Kr'^6*'[>S'QX©'Hݘ'JSù'Z!'Xãt'StŒ'BXŽ'Etk'I?'V!)'Y{Ç'TË['W5{'O	Õ'`¦'axõ'Rûó'NW'K¸Û'K2²'S'bÈ$'RµÜ'SÛ?'W¡/'^{ƒ'^ý'Um,'V»'QÅu'Pс'Wgã'KØ'42'3ä{'>ms'CZ÷'D3»'B–o';''K-ª'O\Q'S~'Në5'F͇'?÷@'D´Q'P
Ö'N'H¢_'H…
'L8§'Nä'KX¯'Pî2'O}'I‹'G¡Ÿ'O°‰'Y'I°'<¶'EÞ&'MD%'U\À'O«0'N}¢'Ii'I\"'P¸Ê'RPv'?`~'Mm&'M܊'Eßd'O–V'L8ê'OèÛ'Ed'P‡'S€©'Gé'Pú'FU'J'@'NX'IÄZ'LQµ'H'Að''3Ûr'9?'>ò	'IH'NՕ'5ýŽ'<+æ'3¼à'>Åà'<ñ'@ñ}'H‡'IÙ'U¯ö'O«'DÛá'A>*'6À,'@Þ'?‹ª'AV''Cè'?¬¬'= '@îÀ'9"'?L'8Yí'>
'@U;'?…ç'DqV'<¦'?ԏ'6‰ß':à"'<ʃ'<vS'A€ '0+'2è'9Í'0%µ';8v'5':²Ñ'CmG'4èË'2ªg'9Ä­'3/ø'3Á˜':DF'.¯Q'=ËÔ'3û°'3md'*tß'3mº'7µ–'.\N'*¬Å'"¡¼'&-'1v':Äd'2°'6x©'A&qCÄ&nd&m£°&i§Ì&oVÚ&xj&r:&iæf&rX]&pÿä&uí2&rç&v.M&oŸs&u¶&orC&vϸ&tž&vr¢&€ù&iÔÃ&`¦œ&b»ß&d6V&uª—&'þ&u~ù&h&^Ç&ax=&lÛõ&w¦=&}áF&ke·&d˜W&aOu&fŠ5&qf&~&rí]&dû}&a¢G&_¹Ž&k©Æ&t‡ß&s&i"	&bÅ&c¬Õ&gw&rj·&€'£&pÊg&e":&c‹ô&fœ'&lãû&zùø&wÐÆ&dÀ&b¬ì&d€m&sYî&qéu&}9/&eÅ&_ik&`g=&bè&j&lt¦&hÜ÷&_£&ZÌ`&YÀÜ&^õ&lLD&o
3&^ÚÕ&XS—&TSŽ&U¯&_/&c¾"&eu&Z$!&V=æ&X#I&`b³&dP&o¼Y&c_&Ynç&R&YÒþ&\–c&^Š7&Z³@&[×¼&Oà&KÁ2&S­þ&[@&]ûh&VR=&R²…&I,&J‰j&S~&UÙ4&ZLw&OâÚ&Rï–&K@&Oùâ&Qc;&Yô7&M݅&NӁ&E¸{&E2»&H|Î&OAô&J-&D»õ&E"u&F§ß&Ch¦&I‡&K[0&F®m&BùU&AV]&@â
&G;&E¾H&RÕ&Bò&=é"&CÈÕ&Cx&=vG&@òœ&:`&:Ái&9	&9]Ù&7Hñ&>e&@ãè&?QQ&7ñï&5ª|&6Ã¥&7´&<«á&8£ç&5 µ&/¤&/Þv&1Å]&3ª9&8U &3Ž2&2â`&.Ë&/~Á&-¾&5eW&4±Ý&2Êë&,ƒT&*˜Q&.¡†&.5"&1‹ø&-ø¤&)!*&&ve&"¯ó&+æä&,†&,;;&,Öe&*ßã&''&%'Ô&&/I&'@‡&"3I&$F&û·&.s&ƒ&ÏR&"ã& `J&–Ð&þä&2Ë&¡¹&¸Ý&!u&5µ&0˜&Lt&'5&Wç&^´&="&Ü&*& O&œð&×&"&К&È{&¿Ñ&K&"ë&ÖÑ&&—&"&Ëä&Dª&òf&Ã8&Ï&>Á&óE&iq&H­&—õ&ñ&Ϥ&Z&Lq&Ê+&læ&.Ã&"¶&JP&‡¹&
]ë&Þm&	œ&Ô&:À&™i&³Ê&
¢¥&0´&dû&
ài&Ë&
aX&tv&Od&Ã>&
jQ&u^&WÊ&p&	‹Ý&
Ùq&l&
¯Î&	&
:&ûú&
»&Aa&<Ž&ֆ& Þ&Ðw&=­&:)&ci&K&Ï)&ç'&	©&Õt&'ç&œ&\&¾ç&ó°&Y;&	=&g˜&fv&p·&̏%üc\&¶ž%ý™ç%ýâ%ø›%ûÄì%ý«&Š%ý
9&7%ü %ûóÄ%ú]ô%û¡L%ûƒ%ÿ¡Á%úLô%ýBï%ùgM%ÿˆ%ÿÐZ&¡%þ%2&'"%û"N&nú%þe½&¸í%þ%©&³B%ýÐE%þ4Y%ú\ó%ÿx›%ûΦ&4#%öKˆ%ù¢û%øŸõ%ýä›%ïí%û½	%÷¾˜%ü(N%úèY%ÿ2ƒ%ûS%ý4S%û\&7È&'l&	0—&º›&&˜T&wÅ%úñ_&÷f%þg&ÿJ%ûœ¢%ûçƒ%û҆%ü[ÿ&X%õa–%öç2%øêž%ø"º%õßi%ñmC%õZÑ%ôÉj%÷3®%÷MÜ%ú¥%ø–ê%ôÖ[%õ'%ðÑØ%ÿ_¿%öO%õ§'%þ£%õúÙ%úk–%úo&bæ&È&É&ĉ&aC%òY»%öÛS%ñ9%øùÜ%ùÓÏ%øcf%ð¶ú%ö"Ù%óè%õß%òÞò%øĞ%î#<%՞%ö@™%öä*%ö×%û¶&ë|&é'&-&£O&à'%þm÷%ú %ý}ž%ü¿&§ß&ח&0%ÿ%ùß%÷rP&‡<%üØÆ&§%üH%&U¸%ÿÑI&Ê&Œ…&‰¯%ý6*&¶÷%þZW%þê¤%û(§&üÓ%÷¡Ä&qh%úM³&ƒ%üwz&ÿ&!%ÿ©%ûÅ/&Â&¨{&»&ƪ&cÿ&~S&"&L÷%ûo"%üz&&‰7&¾Ò&¯%ÿcl&	a&[%ÿÚO%þz§&˜¡&-&×1&+Á&´¯%ÿ?%ÿzm&…&?&R—&öÞ&ÜØ&	¬û&²¿&Bó&Ê9&‡É& œ&>o&ŽS&xû&ÅÑ&zý&|H&_­&E
&5g&­ä&%&u&+&·G&|i&µú&…Ì&¼D&±%üu>&‹ç&)u&ñ±&A±&h)&ì±&¨&ĸ&Á&¾&´÷&h&3è&]·&î&N]&wf&
ü&«Ä&èÍ&I–&²&
o'&
'Ä&
¯&
"\&Ÿ'&
¯;&¬å&E&&
´/&Lx&k'&
ù·&vå&
ëy&g†&ø&	Ë9&	Â&&	üÉ&"	&¢'&P†&
&Ï&jâ&
°&d¡&Œè&j(&'è&ì &,x&éª&"Œ& |&+Óè&!&©u&(ߌ&'ÏÈ&!µ&ç&$Ùí&'ÅÚ&%Šö&);G&=üõ&Dü&,Î&ï
&"ç&,xí&9´&4Õ­&&W&aR&D8&·P&§&%
&
¿& ý&Ô&{&7É&ÆÄ%ñÈõ&Õê&~	&Þ!%û&¼%ö;%úZ½&n!&-P%ÿ¦%÷,z%ú,‹&bc&dó&U%ÿ{¨%ìˊ&7Ô&kv&ÿ &çO%ñaÕ%êMÏ%þu°&	ùà&~6&Þ%òçQ%ñk>%ý¼o&¢C&×%ÿh»&ò\&ÎË%ü×1%øR%ôvÝ%ýä¥%ÿ3ñ&ÄÓ&
k°%÷¥%èý%ãÒå%éE%úeÅ&
²¥&.¤%ùX¨%ó¶ƒ%÷«¼%ö%üA‹%ò(o%ëôñ&®ì&¾ %÷Cß%÷B%úà%óS!%òbƒ%óÜ"&bš%ôÌ%áÄ·%Úx%Üâb%å'y%ðÄõ%â%Ù54%âË%ä–a%ä|v%ÜRÇ%Õ\Ï%Ò]Z%ܪ%Þdb%ÚøY%Ó¾Ø%ÐxŒ%Ô§®%ڒ¸%Ö×í%Ö¤³%Êd %ͳÀ%Ï"û%Ñ«Ö%ʖÌ%Í{ü%ÌUù%Ãé'%È·%Ç©¦%Ë}V%Ëۇ%Ìÿ4%Æj%Ä¿I%È]-%Ǻ%ÀiZ%ÂK£%Ã<È%ÃHö%¾Áj%ÁŽ%Àxj%º-f%Â$J%Áñd%Áâˆ%¼»$%¸zÖ%»Z%½ËÂ%¾Â"%½W%½_
%ºGó%¶É%´òp%·Ð%Á%·øô%¸7%¶=Ð%´	%¹JJ%µì6%µ%µ±õ%²`'%²'ø%´Z%³z#%­"%¬w^%°P>%Ô,ö%¶|%­Ã%«ê—%®ûµ%´ý_%¯è%¯ì%²?Û%­˜)%µÿ%®Îí%«mÑ%©#Á%©·%¦[?%¨(ì%¦ÁG%ª«ý%¦[Ê%¦(q%¢sS%¤¿w%¥X·%¦—@%¥›]%¦@e% Ó%£7T%¥V%£9®%¤%£¹e%¡œÜ%¥š1%«–r%¤Æ%ŸÜª%ž.% "Ø%¢wû% h%£~-% ×K%›X"%›Œ%¢¦%–øÒ%—:"%˜O™%Ña%œw%–iá%•(é%"¨¡%'"-%•¦Á%•B}%—Þ%%Ç%™¡©%œ÷%›fÈ%˜«<%™YF%™&Š%—¸% "æ%–œÑ%˜Õ%•¾e%"««%'aj%æ¾%'¯‰%"b²%"(Y%'.ã%ÉŒ%ŽöÈ%""v%'·%'é¶%"Û…%'e	%'Šu%•²K%šŽ%˜el%'B"%''j%"Á%–ˆØ%'oÍ%"†É%'7Ó%{%'Â$%— ³%—Áê%š)m%"Ë6%è%'"N%"Ÿf%Ž÷´%˜—%ŒÜD%¥%Šÿx%‹ä%°é%'+è%'W¿%`è%¡½%ŠÑŒ%‹Î,%ŽB¼%Žšr%qb%Œœt%‹€7%ŠÉH%ˆ_v%…¸ˆ%‡$á%ŒX%'ù%‹B%‰2¥%‡Ùß%‰yy%†›•%ˆÜ7%‡«%ˆîä%ˆµG%‹Œý%‹}x%Š_¾%Œ
 %‹{;%‡ð%•%%•%šóè%ŽË%Š¡Q%ˆÂ%"b%‡Ûb%Šñf%†H—%ˆ@%‡Ír%‡Ç%‡J}%‡±<%‹€d%9p%ˆø%%ƒõ,%ƒD‡%ƒÈ_%‡yÉ%±^%‹i%Žn%Œ¸6%bã%Ž %‰ ¾%ŠZ™%‡AÙ%ƒ¥ë%"p\%…^©%'zº%§1%"?
%…V"%‰/Ø%…ÎM%"KF%€—%'o2%‹V8%"ï˜%'\7%‡®%‡%Ä%‡¬%)»%'E&%"Gô%†Oî%ƒ®O%ƒ(Ã%€†ô%'†L%€g/%ƒL¸%'%ƒò%ƒãP%ƒMj%w%'Ó°%}¡%€&Ñ%€B
%€@.%|
[%~«)%~Pz%€"	%'ñ%ƒÐQ%‰–,%'0%'¾l%"ú=%€÷¡%"bµ%'R°%†FH%ƒ4ò%†òˆ%‡lm%"±'%'ÖQ%†Xl%…^A%ˆ%x%ƒ6±%‰»Ñ%"=¡%Œpí%"oÐ%"âX%€l¶%'´'%ƒ¶³%‡oâ%ƒÞÖ%ƒë0%…ì(%‰0O%†ÈÙ%ŒW¨%ˆ'l%†Â%"9%ˆ%Š2ª%»†%†a %†UZ%ƒPõ%ƒŒV%d%†l¡%‡å%…×÷%"¸ê%ˆ›2%"úë%ŠOK%‡,æ%ˆaé%…äã%†p5%ƒK"%…׉%"LU%ˆ]t%FÕ%‡U%…4ô%†zØ%…Û¥%"¿%"Ö1%†!K%†@%…C¡%ƒˆ^%ˆX°%€£ü%…™N%€ÕS%†sª%†"%…³5%…ÕÞ%ˆ™)%"R¡%ƒà%†cÑ%‡£ö%"¾"%†Oo%‡°—%…Ð%†Ëç%‡h"%ˆ˜Ñ%†­Ž%"¨Y%‡ÐË%Ž%…F%†¥S%‡‹m%Š&%‹¤¸%†™¼%ŒØ¸%Š‡Á%`‡%ŒÝ'%†ù
%‰éÔ%‡ef%ˆŸ>%ˆÔÑ%‰m%†³*%ƒL%†ü%‡ÔJ%ˆ¸%‹´¦%ŠP%‹%-ð%‹oÑ%~ò%‹½ %Cœ%ˆM$%‰£ó%†Ö%†IÞ%‰·ø%Š‹ %ˆeî%†Q)%†êÚ%ˆ2À%…U%%‹6é%‰îF%'ÌÂ%ˆ%¼%ŒÑ‡%Ž½ÿ%‹ºs%'‰l%"|Õ%ŒÏ%Œ%‰s½%Š¡ˆ%ˆ0%‹ö%šâ%Š|q%ˆ—€%ˆ'%‡Ä*%ˆ%B%‰ %†ò½%‰q®%‡¤N%ˆYN%Œ½•%ýã%ˆv[%¬
%O¹%‹ã'%‰¤%L¸%«È%Œ"§%"p%¨'ç%¤5É%IŒ%'¿%–ôf%""Ñ%=2%Œ;j%
ö%Ž¯8%'WÜ%Ò%._%g~%'ö¢%ü<%"]U%'Üá%"lŒ%gQ%"‹3%•a%"æÈ%•Ö%šDî%•ß6%"‹Ö%—¤?%•0Ê%'b%"ù%×º%"Ï<%"áe%¦§ª%®MÏ% î*%š©V%ž5%¡@%ŸEè% Èµ%¢ñö%¢†%¤#¡%ŸÔÊ%—kh%™[x%›­ú%–—µ%š…ú%›‰%£¸Ú%ª¬%¤²©%ž†%™—£%šL%5v%œ§–%›¦–%K¥%™ü'%˜-% O%Ÿ6t%¤O%œøì%œd^% áX%œpy%™Þ{%¡º%¬ü%ª%žJß%›"%·¤%ŸÐ%£}%¢™"%Ÿh%¡>%ž¹%£*%Ÿ¿Û%¤©Ž%¦%£á_%£¾¾%£pÆ%¢%%¤Ð%¦A%ª&·%¯"£%®"ƒ%¨ù%¥`%¥•‡%ªrã%®¤%¬m %¨V %®"%¨1Ç%ªö%ª)á%¨sZ%±…®%²Á!%·/%Ãûm%ÀM%¸—®%´!Ü%´VE%°lÃ%¿…P%ɯÈ%Äxº%·PÉ%¿%Ȓú%Ù£r%ÑøÂ%Í£ˆ%Ð>û%¼.Ò%­m"%¼ŽŽ%À·%ÂÍÿ%Öâé%Ùɸ%ÎÛÈ%ÄöM%Ñ_R%ܓ+%È×Ú%»·T%Ä·Ò%Ï2%Ìp%ç5ÿ%û½&_%ôt	%Ìcà%Ãg§%îk¶%ìL%Ìpœ%Æðâ%o­i%w•J%‰$'%¦ŽÅ%š­ç%ˆù%‡,%zÎY%r:"%|Wá%‹°X%‰íñ%ü%€G%ƒH'%†®Â%'kh%Œ£Š%xø:%ee®%h›þ%qB¾%j¾%_&%mX£%vf›%vQL%'5Ð%ƒÄŠ%‹é«%æÁ%±_Õ%ÊãH%œ|%‡v8%ƒZ}%"ò±%cý‹%Z"%Y'ö%dny%^Ư%P0O%[ÊÖ%R¬B%IØÙ%I®f%XKø%]Då%O"Ä%N§w%MҞ%OÄ%Y ¿%]-6%Tõ¬%M¢ž%O(%R°²%oá£%‰Ü‹%ƒì¹%n­Q%r¡P%{á'%i(õ%iX‡%]
%t‰­%tV-%k¼½%h‹%W³%LŽc%P/%Xä%UÙ%[?ø%lœƒ%T(Ë%I%P.g%W†ß%K›T%N
Ì%`q%Z Z%eyµ%K™÷%E5/%c%n"%UýV%JYô%Ds½%CÞ"%L?È%Fáf%HÕP%N[€%?-%A•±%C7%B	,%;'%BÐ%YûŸ%aòr%Edì%8 I%:­ñ%C÷%=pù%4t%5T—%95ä%:¨§%=,ù%?öd%:LÞ%7™•%7Ò+%4wQ%0‰£%>ÛÊ%P^~%A0å%5õ¾%3A™%3wt%6&%6B
%1–C%/ì%2?
%2Z%%1¥›%*Êã%)sæ%(h¤%,|Ù%6‰µ%.Ë%-"x%2Rx%9>B%7 ¬%+_%Ad,%,L'%*Y%+¹%,¹%/fƒ%.˜%)ي%)V%*V%+f:%'n¦%(Ë%&¨œ%&‡>%d%ÜI%Dé%!…%#æ7%(î%%{Ð%%‹%!Ôð% Ƹ%!ª%#˜µ%!¬D%#£O%(•y%(¶ª%)'¶%#3˜%̟% 7%"³p%#Å% æå%$t4%!á*%É¡%Ò\%!ð^%!·%%Ñ%!Ï% M%(hÆ%܄%(î
%ÿ"%kì%¶Ú%ûj%I¢%%ñ%À´%Eý%N<% £%»Ë%µî%­Ø%/1%ej%kz%Å0%º%!uV%# %@-%h`%		%v%ë%ä%LÈ%üL%"Ú%`Æ%"hô% -_%³d%P%…*% DÒ%"Ìg%‰h%´£%Íg%$`%…é%'p%-æ²%,Wx%#Ê%!¤ %ªÚ%æh%}I%ñ%?Ü%²Z%-¼%Äå%H@%`r%%›%¦˜%T~%Ý®%5Ø%bB%Ý%`Á%
á%t>%r%þ~%B4%:z[%=*g%"Jn%i%"wë%!Øn%%·º%Š0%t%^L%âm%Ž%=Ö% 8%R%^%¬"%ú}%çü%ù%B1%v%Yµ%] %ó3%ó%°ã%1J%ô2%7ñ%î°%èœ%)MÙ%0±¦%Ù %f§%çƒ%ûº%u%Ș%»%!Î%$Õù%ÊÄ%ŠS%¬¾%Ñu%úÏ%ç%K'%0Ú%2t½%ZÌ%!í%5p%âÄ%Rý%%þs%Ä7%ÀÃ%ØZ%üy%F»%ëv%žã%Ç°%ƒ¢%e™%%)õ4%)?%
Î%@%/"%pó%_í%k¦%u—%_ü%'6%¼Ø%ç¼%±¥%åæ%´ %ƒ%¾p%Ü%¿ò%Ëï%0%B%â%8"%éÝ%5%¿ì%[%%|}%̤%òÈ%ùX%Õ%–%G%ºÊ%g4%ÃE%Õì%™å%@%'%¸%êR%Œ0%#	¤%)}%^;%}%*×%Œƒ%R%	×ö%j*%	±•%ª% ¹%¿%û¹%³%"®%S
%Zð%¡%í°%SÌ%•ø%3"%Á%ÅW%*e%¸a%3%EÂ%Hº%%6J%Ô%Bˆ%!‹%›%'f% %°%""·%VÀ%Þç%°% )%w™%"ÍX%=O%`Ô%ؒ%!Z"% Öä%9Ðí%! p%!ïy%wž%#"à%#];%;¿È%U²Ô%\"ß%B™%:Uš%+Ô
%''S%wÍ%%G¶%ùl%!ƒÈ%#V¡%! %"–~%&ÐE%  W%~*%~Œ%$"±%!'%%¿M%)oo%,µ%!&^%+º%4՛%/Ÿ*%H% ßÇ%'Q%,p¼%8«ò%/ŸE%¹E% çÛ%—¦%,­Ë%/=Â%7øÿ%/PQ%#á&%³`%%z*%†c%Ãb%Õ%"<%¢"%}Ä%")%¡'%Ø3%ˆ%$º±%üµ%!Ù%|%³õ%È5%Æi%Í%BQ%ªl%‹§%% V%w"%:›L%D¥4%8Bî% ]%½à%'Ÿ%0˜·%$­›%"Ïý%7Õ% ˜%%#V(%#Sý%#HÎ%#=*%«B%Œe%y%u%Ë÷%&Ö%$™¿%&>%'¦%"š%"n/%3Q+%$&{%!¸®% ý%!7÷% pÀ%"#©%Îæ%$|O%Þ%0ð³%A¬ø%6·Í%!—p%#HÎ% 3ñ%!0%!<%%ž'%!˜´%,r%0}ˆ%'–c%!ô.%%7R%+ŠQ%'¬@%#""%%ˆF%'Q%D[Þ%MR·%7D8%& %.¼'%1Ô$%(.Ì%%[%*Lž%&Y«%&%%'ÈZ%)üþ%+äh%5´%.Z%,MW%-U%,Y%+Y¥%0>þ%0¥ì%C?k%Eî%7¢*%*×&%1˲%.Ëá%0ƒ%*Zœ%0zO%/õ%6¤%0v¬%/aÂ%.æf%6‰m%>"~%2Ôè%9,%9¸ó%1äð%0x»%-ÄÇ%5)%2
à%<_ä%B´å%EÇÔ%;r%:ºÏ%6—%4ÚD%1p%2"ô%6´%4ßG%4Aò%9z%3–Á%@¹%7,%:"U%;S%Iuà%<̔%<` %3ÁÔ%;õ%%7ê%:¡9%@%C'#%?Æ%Aœ—%C¸‡%<a%4ë%8ÞÆ%B¼h%EQ%5Ù%4xã%7gn%0Ø0%3.%=ّ%:Xt%2Ú¹%2GÛ%;õB%5X%9ž%<&²%;­Ì%:˵%=?[%5 ¿%:ž%G!#%K1%7ä%<aú%CÄå%F,f%=jy%=ê%>¡%<æe%8z^%IÚª%bwš%a'%Q'*%DÎ%A•5%Qµ~%QÕë%PóÔ%Q.W%Hfû%D7%uHå%û %ˆæ<%|$í%svÚ%`x_%Sä%X*X%"_N%Žjs%xíƒ%g;'%ˆ2]%Œ÷¯%y§Ê%yéØ%‰k%|$%–ªC%…÷%'Ä%¼I0%ú¡‡&¦4%¬Ä»%·¼á%ΟD%šAÞ%†·›%§w%áÐ;%Ð%¾÷Z%º)%Õjç%¯Íü%ÀÄ&?&
àH%»Xa%É(å&3Ø&DP0&#zË&g¤Û&¥ß/&ç&SZ%É¿"%œÔK%¬[%ÔBœ&*[&˜ã &k	«&=ã¿&#‰³%©zï%¬³ß%·öI%ñd°%üý¡&9¼&‰¶À&Uš&\fd&"'%Ýsí%»ë%×
ˆ&#¢%ãUB&[È&fµÕ&Wž%ò‰ð&)´¯&ßr%Ñt|%Õæ-%èuŠ%À®Œ%«Tæ%³Eô%Ý°ÿ%å%¬Ö7%•Øê%ÎS6%Æ7Á%ºšÜ&õa&ˆ'%›ß%%‹¡y%¡ò^&‰)&gUO%è†Å%¢±Ì%¥#,%ö&–˜Ð'*Ú¯&¤P%óéë%äÕ¶&å"&«6ú'qjG&ð[´&6fÎ&/8Š&6
»%ÿI%óY(&5š.&P%Ö&&Ê%í£c%Þ‹%¹‹%¦ô%̹	&?9¶&³þ]&/‡¢%ÃQC%£5‰%œ×.%ÄGŽ%àº	%«×%̨Ø%Ãú%§G`%±"Ò&-e&)Ø&‡MÊ%÷šc%±wô%´%×%Ìß%Âê¤&ƒÑ&Ô&žçK&ê&@#Í&K€&´J&J¢%ì7U%¼U%œ´%«T7%¿Ò\%©z'%¾Q&ªæ&6~&Iz¡&ÝÈ&­…¢&n'&^¼>&.ïe%ð­x%½»X%ª.½%Ëߪ%ȟ
%·•ñ%äw&Nç&2ê7&iyg&iì`%üª8%¶"†%¶tp%,$U%\ÆË%¾*ï%l[%¼%L%=5f%"77%–Ó%Skª%9-k%%~
%—²%Öµ%œè%²·%€ü%¯;%;l%CFO%lœè%T^Ü%5YG%ÒE%N%
…4%«%ìY%¤w%^®%.Ú%tš¿%rÅ>%3:ý%	á%ˆÆ%K%Öè%Œk$ì~™%¢Ó%H%!Ÿ%)«%p†$çöæ$õʆ%•î%
÷l$ôWn$ì5ð$ü—_%W"%	Kr%ÿÒ%	úA%OÜ$üÇ]$üwß$æµ¹$íWö%=õ%7 %-;À%3þ%$ð%ç÷$ð‹%q$%Šc%D%™v%nê%!B%	Å:$û|%ÿÜ%15H%%H'$üêÏ$ëÞR%ú%
Bæ$õÀœ$óG/$ñh(%Í'%Å$ê-Ì$íjÊ%Á $÷ï©$ÚÚá$á±Â$ê$Ý3j%îý%A­H%³Z$ïÃ%¦ˆ$ï:µ$Ðþ<$ÌÕ$ׅ–$Ѧ‹$Ò¼ð$àz%ק%/$%>÷%	Z/%/VŸ%/°œ$ù $äW˜$Õ©ð$ÅÒ$Ρ°$ÍIª$â;$ñªû$ß0¬$üB$ü	$ÔY$Ùê)$ÐÎ$Îì$˸Y$Ë¢ˆ$ËÊ9$âƋ%5,Æ%,hƒ$ó×°$àðÔ$ÍZ
$ΝÀ$ڐM$ø
J$çÞ $Ù¯:$ËÓA$ÐK…$ï ¡$éH˜$äW‡%Õñ%O}$ê¤,$Û#!$Р=$Ëq2$ÄÎ>$×ô¹%l¬%ñ|%¹Ã%$ïòÕ$Òë$ß`$ò‡$ç•d$àÊá$ò)ñ$î$Ó¯Ë$Ã@…$Ëpâ$ݬä$×^#$Ãa¾$ß!à$éü"$ãJ$üº˜$ï$Ðkè$ÖYƒ$ñ3U%¾æ%n9$܏$ÅTç$ÒI$Ëŝ$ĺ$ìÊ%š¢$ß-ð$Ì*Z$ɏ$Â<è$À÷$ÆV"$â½Y$ósÆ$Önr$Ê] $Ê"$ã¼Ð%ä_%x}$̓($ȅ$¼K:$ĺä$ɯÕ$Ê4÷$ÀX¿$»$ÀÒ>$à=V$Ø$Ân•$ºdA$¹ã•$ºï¹$¼q‰$»®$¿%Œ$¿ot$¶õ¤$º"û$½K€$ºYƒ$»D$¹JK$y$ºÄ$º	Œ$¸¹Ù$¶,.$µé<$¹L-$¹@R$¿¢å$¸Ãâ$¿($Áãô$Áýà$×}G%(}%AÁi%
š¨$âøš%[$óyó$Â<'$¼SQ$͛­$×cu$Ñ<Œ$¾ð$¼W $¹œ¾$½¹×$¾:ù$ºÄ&$À;$¼ÁŒ$º*³$·ÂË$²¦û$·$µQ®$·/ì$µ–$¸±›$¹	 $·:ž$®‡K$­k$ª½á$¸"6$çv¨$éå$½§Ù$½ÞA$¶o]$·Î$· Š$¸u_$·'k$¹9¨$µ¬è$¶'«$Å¥á%u%$Ü$ð;ú$·x$¶l$´š$²‰.$³áœ$¶ÐI$´ƒT$³÷-$Àz'$õe$íC%$À̘$³\Ô$¹¥ì$´.$¹e$³+$·éÿ$±>ç$׸%"¸g%š‰$Íқ$µÕ$¸NZ$»³\$·H¥$·«ð$³µÃ$¸¼õ$³ÓÖ$¸â·$¸¸$¾|:$¹/ÿ$Ö¿Û$îá$Ô±;$¶O$¸Ð7$±	'$¶ÿ$¼x²$·Î$äc%^Ù$þ^$¼¤P$³ç$³"$¶$¶˜$¸nÚ$¼Œp$¹Öª$´ï$´Ñå$²˜¥$º¥ò$¹ƒ[$µÕg$½]$ÆU°$ÃG&$Ñڕ$ÍŒ$Âã$Âb($¸!$º@{$¸ÙÞ$Øó@$ýì$÷0Í$Õ¥2$¶šÿ$¸%ü$¶À¡$»Kœ$ȅ€$Ĩ\$¹fô$µa $µªk$¶þŠ$Ôd'$þi $åcm$¸oÖ$»òW$¹¡	$ºäŒ$µÚ$À®k$߅>$ßãË$¼7ü$»Ù¼$»>$ÏJ%	k~%ðŒ$Ƒ$¹p$·†–$½…$»A$»Þ
$»ƒ$ºân$ºxÕ$Î~8$ً•$ÐÁÿ$ÁÐ4$¿Ÿ@$Á|n$Åk$‡¨$ÃZ²$Ä¿Š$Ÿv$Ã5'$Áª$Ã$Âý$Åќ$ÇAS$ÀÖÎ$ÄO½$ÁÂ$ʺ®$Çkµ$ÅåŽ$Ãsº$ÀU$À
´$Ěð$ǵ $Æ\J$Å@ƒ$ÇÔ¦$Á®$ï55%6.3%:¡°$íx6$ä,+%	SÅ$ùë
$Â2#$¿s\$ÅT$Þtç$ÙÅä$ÇR|$‰ñ$ÃÃ^$Ãͬ$Åû$Ð:k$ÏÈ#$ÂÄ*$Ãm $Ãá<$Åü«$¾â¿$½ýþ$¾³"$Â)Ò$½ÑB$ÆcD$½ð´$¾\$½È¶$½$Áò$Ä´Y$ÖM˜$ù¾e$ýˆ4$ÊÓ,$Á"$À/Š$ÂØZ$Ä­&$Ä-ª$Ç $Ì`ó$Òü$ʓô$Ν°$çâ»%-ç%1›O$ôÁ+$Ðë*$Î*e$ÈçP$ÆÄ©$Ê$Âï$Â~æ$ÊîŒ$ÏåZ%?1%b$ã‡$Ó+"$Ü!$$Ï­$яñ$Ìî$ËÂ|$ÌÒ/$ÍHÐ$ÕîŠ%ßÎ%>qª%	)	$Ê@ä$˺Û$Ço¤$É 2$É2$Çx…$Ë,3$Ê!$Æiø$Ìÿ%$˨J$Ð&Ô$ÉP$Úg%¨"$ïˆ$Ï`ä$âÌï$Éá­$ÉØ"$Ç·$Ñ9¢$чˆ$éë%‹á%õ+$×'7$Íf$Ç>"$Ë'$ÃSy$ćò$Æ]k$Éb«$Ǿ<$Çéo$ÉÚ^$͙±$Åð©$È:$Τñ$Ò"V$Ϗ4$әÒ$ån&$óÅ$ØÅ\$ζå$Ò°c$וc$ÞËB$è×é$ò$%¸K%Û×$ÞCo$Ý*Š$Ö_$Ô¶$Óý-$ҕÊ$á¦Ø%`»$úÒ$݇›$á€$ßfÊ$åY$ã3³$ì›ë$ç'Þ$âp9$è¢Ý$çr7$ãOÄ%
}]%ʽ%)z$àv'$èy'$à1"$ÜÙQ$Öl2$ãÜ%ÉB%ï$íd†$àÒ$×ìæ$æÚl%	¥&%
_$ïf0$ál'$×<Ï$ן¥$ÞTC$ډT$ØÆ$å†ô$॓$Þ("$àò$ô_R$ò?¯$æŠÀ$äµN$æ¶$ä[ô$砐$Ý`¸$æŸ÷$ã1Ÿ$Úî;$Ù
,$ÛïË$ݸè$éý$Û#?$Ú}Å$Ý8$à'$à¼E$ßÅÛ$ÝXÀ$Ù!B$Ù
d$ߟû$ï~k$ù!2%¡¾$î d$跇$ðt$à­h$àkI$ð#×%7׌%N°Â%E™$íÅs%<Â%"ù_%:-$ï$÷³>$á6ˆ$÷«%Wc$ðä€$áÀ|$âDQ$åRÆ$êŽI$èÀ,$ðáÙ$ö¶¥$ñX%$ð»i$$ë{~$ïöó$óÎ$÷oÉ$þ§u$û
@$ýŒ"%Ìè$ÿÚ$øœð$úPÑ%]	$ùH%µð%T%Jà$ü¢$ôo4$ío$î¦$íµ+$ðj{$óã$ò¯v$òTü$î=…$ð0Ç$ðÔ$íñŠ%±²%Jƒ³%:"Â%z@$øÞÊ$øëj$òT.$õr,$õ"'$ôYÒ$óPÏ$ñ~j%¦J%-A%C%"$üVe$öK÷$ú L$ùÆ$ú‡ž$úô^$ÿ1|$ü1ø$þ™K$øcc%nN%Câ3%G]%Óè$ôZŽ$ûÈ^%À$üj‡%Õï%Â*%‡$þoø%·
$ÿ†Y%ž$ÿUô%øZ%'€%ˆÖ%*%Ñ$ý"7$þF%*%•%¬h%,j%ú%j%©Ç%AHÚ%%>·%"4%Ո%[s$ùÓk$õÿ"$þ?%/%#%\Ë%ŒÔ%žJ%Ê%u$þɀ$þÿ%Oñ%>%£%/Â%Y%Ω%ã%
Ø%@%–Ä%
šÃ%. %ÝÞ%÷H%1uÙ%cý%.×%	(%?]%%Fa%âm%¡ß%K%
Õ¨%Ãä%{$%K%lÝ%˜Þ%U%æÈ%d %2•%'J,%,"ê%¯Â%ÌQ%¾h%»Ó%‹ó%"–%N%#~%8W%z†%eÈ%#â›%;Ð%2%ŽQ%ºq%Ô=%ñ%
ùˆ%
rJ%#†%?¸%@w%µò%í¼%ªÜ%	e% 8Ž%5¿H%09ˆ%­¯%'É%év%ŸÌ%\£%¼¸%YÒ%"!%-³%ž®%˜˜%òg%%éu%üù%Hl%OÅ%Çr%×%'	%éç%
óR%
ÐÕ%h%""n%'×%b]%H"%äv%Þº%w_%R%m›%':%‡X%ÑÌ%jÏ%ùè%s'%(%}%,h%–…%ªk%ÿS%²«% '%$;%gw%†N%VpF%4
	%(÷k%D·Ý%21¥%Ø.%j%mú% É%&÷ü%,W%*É6%#g(%&¶G%r%·%Ä*% Ö%!¾8%*X%'3%0k;%*8á% $%%BQ%*,Å%$â%&Õu% .ð%,…% œœ%.f%9Ë%+‡Ò%$±3% PJ%#'¼%6ö³%W#%>qx%)!%%˜í%!Òk%'^9%*q%3&Ó%5±%PĂ%@‡S%6ú/%(%-q_%.yÇ%8Ê'%F¦Û%z	>%QÊ%/åD%."…%-g"%1M£%9™d%5Æ@%4­š%5")%,ÆÜ%;ò%<"%@H'%Yür%F©ô%4¸v%98¾%@DJ%8å7%Bt%Að'%I]b%K"%Bw+%Gæþ%KCî%ZÀ¯%'6%‰ÚÎ%t'Œ%_¡£%€n@%|ï"%V±%Y{•%s:p%cŒý%]%Z©Œ%P'A%JUç%;Ûô%B?%r~%«ï¦%°;%Š‰ó%‡±5%eF%N<%Wy]%u~D%W"º%aj	%ck¦%â|%­T%•¸'%œÐA%®²%º¥%Ë
%'õñ%oF"%K‡DÀÀ%G$¿%—@%W'›$îÊ$½ {$«ºm$±v—$ºVë$ìjJ%:©$Ä0ü$;$ ˆÿ$È[á%i4%?J$»Vr$°œ;$®<$Æd@$»xA$"|	$kD$%P$­¸]%·±%3üÌ$á[¸$ÚÜk%¯å$ùßã$ß÷$ë7\$ˆ$˜F»$‹Û'$C$˜}A$™gÓ$Ìpn%ÂÓ%£î%USY%¦D%˜®…%J^$â¼$­ží$ëz2%Z=^%׺$·´H$ï¼2%r%7%ÁªÙ%†u½%zEæ%:s$©ž$›0$°jc$°"»$¤L,$Ë7í$þÓ´%':&%ó¥$Ïz"%Oª%'WÌ%.0$ã9$ªç$ǘŽ%@œ$ې$'žÈ$€…ž$†‹$¾À+%?=3%ž3*%¥~ï%V~$§ô$‡Û$'.o$›j$ÿV™%Ê$ÜPˆ$¨OV$õù$±Dê$åù)$½A$½ŽJ$ÌGr$A$•<—$¬øÅ$ºËJ$œ‡.$‡ÈV$"Ӑ$‰üÍ$"ù$«Àˆ$˜ª$">­$ŒKí$ž½J$™nE$fñ$—R$—•Ü$¨XÏ$Øÿ$¯Íî$'¤b$››$–¨Ï$"µj$}sÊ$‰=_$"__$§Ì¸$J$€†$yH $w	ä$Š®Ñ$ŒËk$'e½$Œî$‹_m$Šÿ$S`$ˆšW$†µ£$—Ž5$£­ƒ$²Òÿ$º$¸¨Û$Á*S$ÄÏ$Óñ¯$Ðç4$¼T¹$·bå$ÃÐØ$²¸U$À|$¬wM$ŒT$…K$†Àõ$¼q$"th$š°$¢C$¸Åe$³‡ô$›Ç$–f]$"b$'¨×$'T$—oU$'kh$†<$‡"y$¥¹f$¢ã?$¡O$"{$€þN$w$r$xÖ&$y—$zß<$€Q$gÉ?$XS4$€ý$‡ºà$UÊi$:.v$=("$J¹á$^ì$V—$Lé¿$M¹'$Kµ;$M#Õ$XQÈ$k«C$g-ß$T»à$PM–$GÁô$D?§$HN$D/R$H"ì$Pw
$V–'$XöL$Y£ü$O¯$O¾½$K€Œ$I!º$LåÏ$QÔ$$SOÐ$PÎ
$Tц$]ºÚ$_ëU$q†4$q¥Y$~
$ŠíÏ$—|_$ ¹2$Ãv¨%¾5% Jµ$ïm$ö*%¿d%ܨ%#·$þ2î%hš%vÇ$ú$é¢$Øõt$¾Ùò$ª=ð$–2$‹o$¥rE$¼yƒ$¼ºU$»4¼$ÊGÎ$Ҝ–$ÌÄ$À54$·¨Ã$¶zõ$Ñ°Ê$¹ò$°E$°9ù$ª#/$¤Èw$¦aö$ªÊµ$§$'–Q$†²/$"¦å$Šaþ$ƒ'"$€Ë9$wÃ[$u¸¶$'
¢$qg$bÉ4$_üo$\Ù$~ré$¤ò$–¶£$d3$Vòè$PË$XƁ$R $S¦€$W"é$^Ãs$VùÝ$pÙ$†*P$uÑ$X*Æ$Mì­$E§²$N$VY$P#"$Rô$SEp$Qkr$SN'$e'5$¡AÞ$£;ï$qÖm$QÕ$`
ª$X©$Qs$NÛ¿$L5s$QN$NgW$XÓq$`ôå$cž¼$t^
$x$"Ïc$ðÚ$‡lt$tø$ƒYî$'s¾$"&$‰^$ˆuç$‡ÖA$ƒþ¥$‹æ$¼Lø$Ä¢s$•$‰L$€B™${'	$lïo$aP$\&Ú$aa8$fµ$vì™$v‡#$–$}l*$u$wŁ$|üD$¾æ$³$ïk$€† $r)Ö$z¬8$vÃX$k	ã$r½r$wO8$zv	$k¢$vRÂ$–À$•†H$r+þ$fùê$`¥P$^'n$^vý$^F!$Y[¨$a˜Ö$W}D$U/ð$Q R$Uˆ¢$V«6$VÐð$TŒ¥$PÕ¢$V¦•$\7$Sqï$Tä÷$TÀO$S ¾$]»¯$jî.$_ÿc$UÑ$X˜$UãX$Uß;$Pæ‹$Q§‹$i/:$ƒn>$l¾Û$Z"A$[ç $\-É$X|/$O†í$M¯Ä$OšP$S«É$OÄ9$N' $NŽ\$P9
$PµÊ$Z·³$PÝÇ$Nó$Q"è$Zl$W;"$T`ˆ$V`$We¾$R"$V>Ó$P#$TQ*$a•º$eŠƒ$^³4$Y­$S(*$S†2$\~$`Ñ$f7À$jH$oU˜$fÀv$SUÚ$T(í$Wžª$YC²$Uv$eÚA$bݵ$aº_$SÇW$qÔ{$uŽo$aL4$\+]$Y¹r$W'V$X-‹$Y…ä$X`c$`˜$aÃ=$gR^$_K$e`$ˆ$s‡q$Záa$W9$XT¿$Z¨w$a˜‡$Y%s$[¶?$Ojk$Y£l$Vb$]ðg$j%¶$gòN$g=8$_íÒ$\
š$WÂQ$^ì;$]J6$[R$Y
ö$\â²$aFÌ$We$Xnx$Zÿ
$_–$^Z¿$ZpÜ$YàB$a1Ã$b2L$ccµ$]¤š$h#=$c-$$`cy$[†\$\$$ZÉæ$c°$^ƒà$aÈ`$a#Ã$g­î$$™­š$Œ²˜$l£$eý$d$wm®$àä$t°ë$n÷ß$fïc$c'$`ß:$f³$ns¿$uyŒ$pF–$sü÷$lŒ$l€c$mVÛ$su<$q•$fÖ5$quÓ$mÛ%$xS7${çv$'R$y$X;$€íM$xøš$o|$ué•$wP$mx½$Žc†$mÔ<$GË$‹—Ì$kÖ$o×n$mW¼$gb$lÁ¿$m$ll$k5›$r¢;$j W$m¿\$k¥$põ$oM$|#o$•!Ü$…t,$pi¬$n@$oé9$n"f$p,$p~¥$rÑ$mØi$hù$qQ–$s(³$"@ë$ƒÛ$sZ«$mÏ$oîa$kÕ±$e»z$h—#$p;ñ$l†L$q/©$g.@$q€M$nw3$|ù·$™
Î$™,$–g$tÁW$o 	$x—${'Û$}&¸$€ðÒ$"Iß$‡Ç$'·$‹},$Îç$£²$t_ $n€$}Ï÷$‡úL$‡n§$oˆ$a†@$ZËÒ$i$o—°$l`?$]h°$`ÙK$s{Ÿ$w…õ$sZ$"?]$šY¨$˜\Å$ƒB$#$…]$€,V${;
$ƒ<}$€‰¡$~˜0$|Îè$z·$z$y\$x'q$|
Í$€õ$€jÒ$S $ˆR$€‰$€#¹$ƒH$ð$†ªˆ$'a$Õ)$†hÌ$'ܯ$|S$~Çr$€Ã#$'Ww$ƒ$‡$‰B¥$›[ª$™Í$ŒzÄ$‡%q$‡Ÿ	$"Æ$‡†Ì$"8j$~'$†/í$ƒrm$þ$‰Eƒ$†Ö$ƒ($ƒ¼£$ˆÜ$…Y$cd$ˆ9è$†r$ˆ"Í$ŠZ$…¹%$‰,$ˆÖ$‡'ç$Œ'3$š(>$Ž×$"â¾$'!Ó$‡Œ$Š"Ë$S$ŒÃ‹$Ž2œ$‰}Æ$–©$–BÊ$''Ñ$Œ-$Š…Õ$‰f$‰Í$‰À$…K$ãN$òt$…V$†#ô$‹2¦$ˆ"±$‰@$Œ°x$—´$œòë$—•W$8t$™WQ$‹Þc$ŠÉZ$"Ç$'#A$‰øÂ$"›!$†U°$‡£¦$ŒÆ?$'™§$²Š$'ü$‹ð½$'iw$t£$ŽÕ$¡÷$'Á$'ä#$•xG$'º$'R,$ž'x$¤é$™ðÑ$"i$"¼<$•ò§$'€$–Q|$Šîô$ƒˆ$–9«$—»@$—ˆü$™!½$ Ýu$¢ît$–B;$"{Ë$'¨Õ$•Ø$—ÉŠ$'‹Ë$vE$•
$'Ñ$'ÂC$'8Ü$›¼@$¤$-$™Ù $›ø$"ãß$™·$™*5$•ã$‰@$‹)$ŠÙZ$Æe$'܈$"b$‰ß³$‹Ó$–Ϩ$—'û$•'F$'ت$U$'Ð#$ŒÝÆ$"…$•Ê$˜t$–èq$•™Â$™¸®$—"h$™²²$'4$ Ë$›ß•$•Ÿû$•~k$–i$š]Â$'uÞ$'å®$'^ó$Žy$¥H'$Ô—$˜"ä$X$ŠJ£$'™S$"c$Ÿš¬$­Ð$»Š¦$ºÏd$¬;$µ:D$¢Rt$¥÷$š²‹$šhë$œl$—¾$™Õ$'¾$÷‡$‹´€$Œô´$•ñÝ$—!ˆ$–Î&$'/N$n$Á$•›s$—ž$'ð$'àY$»l$–$È$Ÿá´$žÁ1$œM$œåŽ$—"°$ŸuÐ$äë$˜¯ÿ$""¶$•‹£$šN9$œ"^$›'$—(Ü$—Šâ$š8y$¬BA$¬"í$¢®Ð$¤y	$˜ó$¢ús$©Ú$žžT$›sØ$Ÿ¡µ$ŸaÀ$¢²$±'$§û|$¨Ð?$¯Ò£$®-$«Ñ!$¦•æ$±/þ$´Z$¦$ªnh$¦Ú÷$˜õ
$®Rª$š	$¡üz$žmB$¥¿Ò$£Mz$¤œ#$¤:Ô$¨ÅD$´m-$¸r$¡4$–¹s$¢|2$ R$$©º$£Õþ$žÀé$Ÿ.6$¤Öë$¤»Ø$¦Ô›$a$Ê'$¨†­$²0²$³ãÝ$¤™"$¡:i$¬¥ì$²Ñ"$Ìg$úß®$âù$ÏÇð$ÄF$»@$¦F›$°6Å$­f$¤¦$®®$±"Ø$¹?¯$¹""$·$»E$¯*ƒ$¯TÈ$¬eï$³4$° $«Â'$­9>$«`Ç$·ÉÎ$µn7$ÅWÑ$³3Õ$²—$ºÔÎ$«Dz$¹•$©ù³$³¤f$²úÞ$«¸k$´ Ð$¸Ëð$¿Ç$Ìàå$Ŭ$´Ø$©ª[$´r$µ¶w$­WD$¯,$¹~$³–"$½ÒŸ$µÿ%$³ü$¨›r$¬|$³~˜$²Ll$¿_>$±Åá$±œV$ª?$­ß·$´.$´_V$ÅÅ"$Áw$»~
$·¼Í$­\$¾æ,$Â0u$¿ŒN$Àëè$°ô5$¸Y*$ÁJp$·K±$²x$½$°é[$¼÷O$³çŠ$¸²Ó$¼­ë$ÃÆj$Á–$ØgE$Ûl)$µ\‡$²dQ$ÀBÌ$ä8k$ô©$ߨ$¬¦Í

==> anc/LateM_Spectra/PM_I02123+1249W.fits <==
SIMPLE  =                    T / Written by IDL:  Sun Sep 22 13:09:01 2013      BITPIX  =                  -32 /Real*4 (floating point)                         NAXIS   =                    2 /                                                NAXIS1  =                 4155 /Number of positions along axis 1                NAXIS2  =                    3 /Number of positions along axis 2                EXTEND  =                    T /Extensions may be present                       ORIGIN  = 'Institute for Astronomy' /                                           TELESCOP= 'NASA IRTF'          /                                                INSTRUME= 'SPeX, IRTF Spectrograph' /                                           OBSERVER= 'Your_Name'          /                                                OBJECT  = 'PM02123+1249W'      /                                                IRAFNAME= 'PM_I02123+1249W_tellcor_merged' /                                    TIME_OBS= '09:49:59.181667'    / Average Average UT TIME OF ACQISTION ('hh:mm:ssDATE_OBS= '2012-12-18'         / UT DATE OF ACQUISITION ('yyyy/mm/dd')          ITIME   =        120.000000000 / INTEGRATION TIME IN SECONDS                    CO_ADDS =                    1 / NUMBER OF INTEGRATIONS                         NDR     =                   32 / Number of Non-Destructive Reads                SLOWCNT =                   20 / Number of Slow Counts                          TABLE_MS=        512.452000000 / msec to clock out array                        ROTATOR =        272.420000000 / Rotator_Mechanical_Angle; pos=544835           POSANGLE=        346.220000000 / Average Average Sky_Position_Angle             SLIT    = '0.3x15  '           / menu=2,pos=89000                               GRAT    = 'ShortXD '           / menu=0,pos=719950                              PLATE_SC=       0.150000000000 / PlateScale arcsec/pixel                        RA      = '+02:12:19.94 '      / Right Ascension                                DEC     = '+12:49:19.9 '       / Declination                                    HA      = '+00:15:50.503000'   / Average Average Hour Angle                     AIRMASS =        1.01156250000 / Average Average Air Mass                       EPOCH   =        2000.00000000 / Epoch                                          MODENAME= 'ShortXD '           / Spectroscopy mode                              FLAT    = 'flat157-161.fits'   / Flat field image                               NAPS    =                    1 / Number of apertures                            NORDERS =                    1 / Number of orders                               ORDERS  = '0       '           / Order numbers                                  START   =                    0 / Array column of first FITS array column        STOP    =                 4154 / Array column of last FITS array column         SLTH_PIX=        100.000000000 / Slit height in pixels                          SLTH_ARC=        15.0000000000 / Slit height in arcseconds                      SLTW_PIX=        2.00000000000 / Slit width in pixels                           SLTW_ARC=       0.300000000000 / Slit width in arcseconds                       APPOSO03= '3.60749 '           / Aperture positions (arcsec) for order 03       APPOSO04= '3.62184 '           / Aperture positions (arcsec) for order 04       APPOSO05= '3.62828 '           / Aperture positions (arcsec) for order 05       APPOSO06= '3.64143 '           / Aperture positions (arcsec) for order 06       APPOSO07= '3.66347 '           / Aperture positions (arcsec) for order 07       APPOSO08= '3.62303 '           / Aperture positions (arcsec) for order 08       PSFRAD  =        1.70000000000 / Optimal extraction PSF radius in arcseconds    APRADIUS=        1.25000000000 / Aperture radius in arcseconds                  BGSTART =        2.10000000000 / Background start radius in arcseconds          BGWIDTH =        2.00000000000 / Background width in arcseconds                 BGORDER =        0.00000000000 / Background polynomial fit degree               WAVECAL = 'wavecal162-164.fits' / Wavecal file used for wavelength calibration  XUNITS  = 'um      '           / Units of the X axis                            YUNITS  = 'ergss-1cm-2A-1'     / Units of the Y axis                            XTITLE  = '!7k!5 (!7l!5m)'     / IDL X title                                    YTITLE  = '!5f!D!7k!N!5 (ergs s!E-1!N cm!E-2!N !5!sA!r!u!9 %!5!n!E-1!N)' / IDL YVERSION = 'v3.4    '           / Spextool version                               RES     =        2000.00000000 / Average spectral resolving power               DISPO03 =    0.000537537000000 / Dispersion (um pixel-1) for order 03           DISPO04 =    0.000403217000000 / Dispersion (um pixel-1) for order 04           DISPO05 =    0.000322745000000 / Dispersion (um pixel-1) for order 05           DISPO06 =    0.000269219000000 / Dispersion (um pixel-1) for order 06           DISPO07 =    0.000231107000000 / Dispersion (um pixel-1) for order 07           DISPO08 =    0.000202645000000 / Dispersion (um pixel-1) for order 08           DAIRMASS=      0.0120000000000 / Average airmass difference between std and obj HISTORY The output FITS files contain a 3-D array of data consisting ofsets of  HISTORY triplet arrays of data for each aperture and each order,where each tri  HISTORY plet is composed of an array for the wavelength,an array for the flux,  HISTORY  and an array for the error. The tripletsfor each aperture are stacked  HISTORY  behind one another, followed bythe triplets for the next order, etc.I  HISTORY f no orders have beenskipped or deslected in the extraction process,th  HISTORY e contents ofaperture Y in order X can be found as follows:lambda =arr  HISTORY ay[*,0,( X - (smallest order number))*naps + (Y-1)], flux   =array[*,1  HISTORY ,( X - (smallest order number))*naps + (Y-1)], error  =array[*,2,(X -   HISTORY (smallest order number))*naps + (Y-1)]  Forexample, for an SXD file wi  HISTORY th two apertures, the wavelengtharray for aperture 1 in order 3 isloca  HISTORY ted in array [*,0,0], theflux is in array [*,1,0] and the error is in   HISTORY array [*,2,0]. Foraperture 2, the wavelength is in array [*,0,1],the f  HISTORY lux is inarray [*,1,1] and the error is in array [*,2,1]. For order 4,  HISTORY the flux for aperture 1 is in array [*,1,2], while the flux forapertur  HISTORY e 2 is in array [*,1,3]. For order 5, the fluxes for thetwo apertures   HISTORY are in arrays [*,1,4] and [*,1,5], etc.  Thespectra have been correcte  HISTORY d for non-linearity.Xcombspec HistoryThe spectra were combined using a  HISTORY  Robust Weighted Mean.  The robustthreshold was 8.00000.  The files sp  HISTORY ectra0113.fits, spectra0114.fits,spectra0115.fits, spectra0116.fits, s  HISTORY pectra0117.fits,spectra0118.fits, spectra0119.fits, spectra0120.fits,s  HISTORY pectra0121.fits, spectra0122.fits, spectra0123.fits,spectra0124.fits,   HISTORY spectra0125.fits, spectra0126.fits,spectra0127.fits, spectra0128.fits,  HISTORY  spectra0129.fits,spectra0130.fits, spectra0131.fits, spectra0132.fits  HISTORY  were combined.Aperture 01 Info: The scale factors were determined usi  HISTORY ng order 04.The scale factors are 0.666039, 0.728849, 0.626046, 0.7339  HISTORY 19,1.41173, 1.30351, 1.23292, 1.04255, 0.927200, 0.801937, 0.928283,1.  HISTORY 20991, 1.11548, 0.871962, 0.987614, 1.15649, 1.09978, 1.25021,1.11956,  HISTORY  0.358527.  The median RMS deviation in each order is0.0701140, 0.0725  HISTORY 825, 0.0744444, 0.0693978, 0.0619600, 0.0519410.The spectral shapes ha  HISTORY ve been corrected.This spectrum was telluric corrected using the tellu  HISTORY ric correctionspectra PM_I01106+3745_tellcor_tellspec.fits.  The tellu  HISTORY riccorrection spectra for aperture 01 were shifted by -0.0912709,-0.08  HISTORY 19667, -0.192651, -0.0544153, 0.00000, 0.00000 pixels.                  HISTORY                                                                         HISTORY Xcombspec History                                                       HISTORY                                                                         HISTORY The spectra were combined using a Robust Weighted Mean.  The robust     HISTORY threshold was 8.00000.  The files PM02123+1249W_tellcor.fits,           HISTORY PM_I02123+1249W_tellcor.fits were combined.    Aperture 01 Info: The    HISTORY scale factors were determined using order 04.  The scale factors are    HISTORY 2.93592, 0.602630.  The median RMS deviation in each order is           HISTORY 3.29340e-17, 3.81497e-17, 7.10225e-17, 1.20196e-16, 2.70587e-16,        HISTORY 9.70146e-16.    The spectral shapes have been corrected.                HISTORY                                                                         HISTORY Xmergeorders History                                                    HISTORY                                                                         HISTORY This merged spectrum was derived from aperture 01 of file               HISTORY PM_I02123+1249W_tellcor_stack.fits.  The scaled factors for orders 3,   HISTORY 4, 5, 6, 7, 8 are 1.00000, 1.00000, 0.976578, 0.983820, 1.01378,        HISTORY 1.17327 respectively.                                                   END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             ?N"×?N'?NŸc?N¬©?N¹ï?NÇ5?NÔz?NáÀ?Nï?NüK?O	'?OØ?O$?O1b?O>¨?OKí?OW¬?Ofõ?Ov>?O…†?O"Ï?O¤?O³_?O§?OÑï?Oá7?Oð€?OÿÇ?P?PV?P-ž?P<å?PL,?P[s?Pjº?Pz?P‰G?P˜?P§Ô?P·?PÆa?PÕ§?Päí?Pô3?Qy?Q¾?Q"?Q1I?Q@?QOÔ?Q_?Qn^?Q}£?QŒè?Qœ-?Q«q?Qº¶?QÉú?QÙ>?Qè'?Q÷Æ?R
?RN?R%'?R4Õ?RD?RS\?Rb ?Rqã?R&?Ri?RŸ«?R®î?R¾1?RÍs?Rܵ?Rëø?Rû:?S
|?S¾?S)?S8B?SG"?SVÅ?Sf?SuH?S"‰?S"Ê?S£?S²L?SÁŒ?SÐÍ?Sà?SïN?Sþ?T
Ð?T?T,P?T;?TJÏ?TZ?TiO?TxŽ?T‡Î?T—
?T¦L?Tµ‹?TÄÊ?TÔ
?TãI?Tò‡?UÆ?U?U C?U/?U>¿?UMý?U];?Uly?U{·?UŠô?Uš2?U©p?U¸®?UÇë?U×(?Uæe?Uõ¢?Vß?V?V#X?V2•?VAÑ?VQ?V`J?Vo‡?V~Ã?Vÿ?V;?V¬w?V»²?VÊî?VÚ)?Vée?Vø ?WÛ?W?W&Q?W5Œ?WDÈ?WT?Wc=?Wrw?W²?Wì?W &?W¯`?W¾š?WÍÔ?WÝ?WìH?Wû?X
»?Xõ?X)/?X8h?XG¡?XVÚ?Xf?XuL?X"…?X"½?X¢ö?X².?XÁg?XП?XßØ?Xï?XþH?Y
€?Y¸?Y+ð?Y;(?YJ_?YY—?YhÎ?Yx?Y‡<?Y–t?Y¥«?Y´â?YÄ?YÓP?Yâ‡?Yñ½?Zô?Z*?Z`?Z.–?Z=Í?ZM?Z\9?Zkn?Zz¥?Z‰Û?Z™?Z¨F?Z·{?ZÆ°?ZÕæ?Zå?ZôP?[…?[º?[!î?[1#?[@X?[O?[^Á?[mö?[}*?[Œ^?[›'?[ªÆ?[¹ú?[É.?[Øb?[ç•?[öÉ?\ü?\0?\$d?\3—?\BÊ?\Qý?\a0?\pc?\–?\ŽÈ?\û?\­.?\¼`?\˒?\ÚÅ?\éø?\ù*?]\?]Ž?]&À?]5ñ?]E#?]TU?]c†?]r¸?]é?]'?] K?]¯}?]¾¯?]Íà?]Ý?]ìA?]ûr?^
¢?^Ó?^)?^84?^Gd?^V"?^eÄ?^tô?^"%?^"U?^¢…?^±µ?^Àä?^Ð?^ßD?^îs?^ý¢?_Ò?_?_+0?_:_?_IŽ?_X¾?_gì?_w?_†J?_•x?_¤§?_³Õ?_Ã?_Ò2?_á`?_ðŽ?_ÿ¼?`ê?`?`-F?`<t?`K¢?`ZÏ?`iý?`y*?`ˆW?`—…?`¦²?`µß?`Å?`Ô9?`ãf?`ò"?aÀ?aí?a ?a/F?a>r?aMŸ?a\Ë?ak÷?a{#?aŠO?a™{?a¨§?a·Ó?aÇ?aÖ,?aåW?aôƒ?b®?bÚ?b"?b10?b@[?bO†?b^²?bmÜ?b}?bŒ3?b›^?bª‰?b¹³?bÈÞ?bØ?bç3?bö]?c‡?c²?c#Ü?c3?cB0?cQZ?c`"?co®?c~Ø?cŽ?c+?c¬U?c»~?cʧ?cÙÑ?cèú?cø#?dL?du?d%Ÿ?d4È?dCñ?dS?dbB?dqk?d€"?d¼?džå?d®
?d½5?dÌ^?dۆ?dê®?dù×?eÿ?e'?e'O?e6v?eEž?eTÆ?ecí?es?e'<?e'd?e ‹?e¯²?e¾Ù?eÎ?eÝ)?eìP?eûw?f
ž?fÄ?f(ë?f8?fG8?fV_?fe†?ft¬?fƒÒ?f'ú?f¢ ?f±F?fÀl?fϒ?fÞ¸?fíÞ?fý?g*?gP?g*v?g9›?gHÁ?gWæ?gg
?gv2?g…X?g"}?g£¢?g²Ç?gÁí?gÑ?gà7?gï\?gþ€?h
¥?hÊ?h+ð?h;?hJ9?hY^?hh'?hw¦?h†Ë?h•ï?h¥?h´8?hÃ\?hҀ?há¤?hðÈ?hÿí?i?i4?i-X?i<|?iK ?iZÃ?iiç?iy
?iˆ.?i—Q?i¦t?iµ˜?iļ?iÓß?iã?iò%?jH?jk?jŽ?j.±?j=Ó?jLö?j\?jk;?jz^?j‰?j˜¤?j§Æ?j¶é?jÆ?jÕ-?jäP?jór?k"?k¶?k Ø?k/ú?k??kN>?k]`?kl'?k{¤?kŠÅ?k™ç?k©	?k¸*?kÇL?kÖm?kåŽ?kô°?lÑ?lò?l"?l15?l@V?lOw?l^˜?lm¹?l|Ú?l‹û?l›?lª<?l¹]?lÈ~?lמ?læ¿?lõà?m?m!?m#A?m2b?mA'?mP¢?m_Â?mnã?m~?m#?mœC?m«c?mºƒ?mÉ£?mØÃ?mçã?m÷?n"?nB?n$a?n3?nB ?nQÀ?n`ß?noÿ?n?nŽ>?n^?n¬}?n»œ?nÊ»?nÙÚ?nèù?nø?o7?oV?o%u?o4"?oC²?oRÒ?oañ?oq?o€.?oM?ožk?o­Š?o¼¨?oÁ?oÒé?oäº?oö‹?p\?p,?p+þ?p=Î?pOž?pan?ps>?p…?p–Þ?p¨­?pº|?pÌL?pÞ?pïë?q¹?qˆ?q%V?q7%?qHó?qZÁ?ql?q~]?q*?q¡ø?q³Æ?qœ?q×`?qé-?qúú?rÇ?r"?r0`?rB,?rSø?reÄ?rw?r‰\?r›(?r¬ó?r¾¿?rЊ?râU?rô?sê?sµ?s)?s;I?sM?s^ß?sp©?s'r?s"<?s¦?s·Ï?sɘ?sÛa?sí*?sþó?t¼?t"…?t4N?tF?tWÞ?ti¦?t{n?t6?tžý?t°Å?tŒ?tÔS?tæ?t÷â?u	©?up?u-6?u>ý?uPÃ?ub‰?utO?u†?u—Û?u©¢?u»g?uÍ-?uÞò?uð·?v|?vA?v&?v7Ê?vI?v[S?vm?v~Ý?v¡?v¢d?v´(?vÅì?vׯ?vés?vû6?wù?w¼?w0?wBC?wT?weÈ?wwŠ?w‰L?w›?w¬Ð?w¾'?wÐT?wâ?wó×?x™?x[?x)?x:Ý?xLž?x^^?xp?xß?x" ?x¥`?x· ?xÈà?xÚ¡?xìa?xþ!?yà?y! ?y3_?yE?yVÝ?yhœ?yz[?yŒ?yÙ?y¯˜?yÁV?yÓ?yäÒ?yö?zN?z?z+É?z=‡?zOD?za?zrÀ?z"}?z–:?z§÷?z¹³?zËp?zÝ,?zîé?{¥?{a?{$?{5Ú?{G–?{YR?{k
?{|É?{Ž"?{ ??{±ú?{õ?{Õp?{ç+?{øç?|
¡?|\?|.?|?Ð?|QŠ?|cD?|tþ?|†¸?|˜q?|ª+?|»ä?|͟?|ßX?|ñ?}Ê?}ƒ?}&<?}7ô?}I­?}[e?}m?}~Ö?}?}¢G?}³ÿ?}Å·?}×o?}é&?}úÞ?~•?~L?~0?~Aº?~Sr?~e)?~và?~ˆ—?~šM?~¬?~½º?~Ïp?~á&?~òÜ?'?H?'ÿ?9´?Kj?]?nÔ?€‰?'??£ó?µ¨?Ç]?Ù?êÇ?ü|?€?€ò?€Ì?€!¦?€*?€3[?€<5?€E?€Mè?€VÂ?€_œ?€hu?€qO?€z(?€ƒ?€‹Û?€"µ?€Ž?€¦g?€¯A?€¸?€Àó?€ÉÌ?€Ò¥?€Û~?€äW?€í1?€ö
?€þâ?»?"?m?"E?+?3ö?<Ï?E§?N€?WX?`0?i?qá?z¹?ƒ'?Œi?•A?ž?¦ñ?¯É?¸¡?Áy?ÊQ?Ó)?Ü?äØ?í¯?ö‡?ÿ^?'6?'
?'ä?'"¼?'+"?'4j?'=A?'F?'Nï?'WÆ?'`?'it?'rK?'{"?'ƒú?'ŒÐ?'•§?'ž~?'§T?'°+?'¹?'ÁØ?'Ê®?'Ó…?'Ü[?'å1?'î?'öÞ?'ÿ´?ƒŠ?ƒ`?ƒ6?ƒ#?ƒ+â?ƒ4¸?ƒ=Ž?ƒFe?ƒO;?ƒX?ƒ`æ?ƒi¼?ƒr'?ƒ{g?ƒ"=?ƒ?ƒ•è?ƒž½?ƒ§"?ƒ°h?ƒ¹=?ƒÂ?ƒÊè?ƒÓ½?ƒÜ'?ƒåg?ƒî<?ƒ÷?ƒÿæ?"»?"'?"f?"#;?",?"4ä?"=¹?"FŽ?"Ob?"X7?"a?"ià?"rµ?"{‰?""]?"2?"–?"žÚ?"§¯?"°ƒ?"¹W?"Â+?"Êÿ?"ÓÓ?"ܨ?"å|?"îP?"÷$?"ÿø?…Ì?… ?…s?…#G?…,?…4ï?…=Â?…F–?…Oi?…X=?…a?…iä?…r·?…{‹?…"^?…1?…–?…žÙ?…§¬?…°?…¹R?…Â%?…Êø?…ÓË?…Üž?…åq?…îD?…÷?…ÿê?†½?†?†b?†#5?†,?†4Ú?†=­?†F?†OR?†X$?†`÷?†iÊ?†r?†{o?†"A?†?†•æ?†ž¸?†§‹?†°]?†¹/?†Â?†ÊÓ?†Ó¥?†Üw?†åI?†î?†öí?†ÿ¿?‡'?‡c?‡4?‡#?‡+Ù?‡4«?‡=|?‡FN?‡O?‡Wñ?‡`Ã?‡i"?‡rf?‡{7?‡"	?‡ŒÚ?‡•«?‡ž}?‡§N?‡°?‡¸ð?‡ÁÂ?‡Ê"?‡Ód?‡Ü5?‡å?‡í×?‡ö©?‡ÿz?ˆK?ˆ?ˆí?ˆ"¾?ˆ+?ˆ4`?ˆ=1?ˆF?ˆNÒ?ˆW£?ˆ`t?ˆiD?ˆr?ˆzæ?ˆƒ¶?ˆŒ‡?ˆ•W?ˆž(?ˆ¦ø?ˆ¯É?ˆ¸š?ˆÁk?ˆÊ;?ˆÓ?ˆÛÜ?ˆä¬?ˆí|?ˆöM?ˆÿ?‰í?‰½?‰?‰"]?‰+.?‰3þ?‰<Î?‰Ež?‰Nn?‰W>?‰`?‰hÞ?‰q­?‰z}?‰ƒN?‰Œ?‰"î?‰½?‰¦?‰¯]?‰¸-?‰Àü?‰ÉÌ?‰Òœ?‰Ûk?‰ä;?‰í
?‰õÚ?‰þ©?Šy?ŠH?Š?Š!ç?Š*·?Š3†?Š<U?ŠE%?ŠMõ?ŠVÄ?Š_"?Šhc?Šq2?Šz?Š'Ð?Š‹Ÿ?Š"o?Š>?Š¦
?Š®Ü?Š·«?ŠÀz?ŠÉI?ŠÒ?ŠÚç?Šã¶?Šì…?ŠõT?Šþ"?‹ñ?‹Á?‹?‹!_?‹*-?‹2ü?‹;Ë?‹Dš?‹Mh?‹V7?‹_?‹gÔ?‹p£?‹yr?‹'@?‹‹?‹"Ý?‹œ¬?‹¥z?‹®I?‹·?‹¿æ?‹È´?‹Ñ'?‹ÚR?‹ã ?‹ëï?‹ô½?‹ý‹?ŒY?Œ(?Œö?Œ Ä?Œ)"?Œ2a?Œ;/?ŒCý?ŒLË?ŒU™?Œ^h?Œg6?Œp?ŒxÒ?Œ ?ŒŠn?Œ"<?Œœ?Œ¤Ù?Œ­§?Œ¶u?Œ¿C?ŒÈ?ŒÐß?ŒÙ­?Œâz?ŒëH?Œô?Œüä?²?€?M? ?(é?1·?:…?CR?L ?Tî?]»?fŠ?oX?x%?€ó?‰Á?'Ž?›\?¤)?¬÷?µÄ?¾'?Ç_?Ð-?Øú?áÈ?ê•?óc?ü0?Žþ?Ž
Ë?Ž™?Žf?Ž(4?Ž1?Ž9Ï?ŽBœ?ŽKj?ŽT7?Ž]?ŽeÒ?ŽnŸ?Žwl?Ž€9?Ž‰?Ž'Ô?Žš¡?Ž£n?Ž¬<?Žµ	?Ž½Ö?ŽÆ£?ŽÏp?ŽØ>?Žá?ŽéÙ?Žò¦?Žûs?@?

?Ú?¨?'u?0B?9?AÜ?J©?Sv?\C?e?mÝ?vª?w?ˆD?'?™Þ?¢«?«x?´F?½?Åà?Î­?×y?àF?é?ñà?ô?þÊ?	v?!?Í?)x?4#?>Î?Iz?T%?^Ï?iz?t%?~Ñ?‰{?"&?žÐ?©{?´%?¾Ï?Éy?Ô#?ÞÍ?éw?ô!?þË?'	u?'?'È?')q?'4?'>Å?'In?'T?'^À?'ii?'t?'~»?'‰d?'"
?'žµ?'©^?'´?'¾¯?'ÉW?'Óÿ?'Þ§?'éP?'óø?'þ ?'	H?'ð?'˜?')@?'3ç?'>?'I6?'SÞ?'^…?'i,?'sÓ?'~z?'‰!?'"È?'žo?'©?'³½?'¾c?'É?'Ó±?'ÞX?'èþ?'ó¤?'þK?"ñ?"—?"=?"(ã?"3ˆ?">.?"HÔ?"Sz?"^?"hÅ?"sj?"~?"ˆ¶?""[?"ž?"¨¥?"³J?"½ï?"È"?"Ó9?"ÝÝ?"è'?"ó'?"ýË?"p?"?"¸?"(]?"3?"=¥?"HI?"Rî?"]'?"h6?"rÙ?"}}?"ˆ!?"'Ä?"h?"¨?"²®?"½R?"Çõ?"Ò˜?"Ý;?"çÞ?"ò?"ý$?•Ç?•k?•
?•'°?•2R?•<õ?•G—?•R:?•\Ü?•g~?•r ?•|Â?•‡e?•'?•œ¨?•§J?•±ì?•¼Ž?•Ç/?•ÑÑ?•Üs?•ç?•ñ¶?•üW?–ù?–š?–;?–&Ü?–1}?–<?–F¿?–Q`?–\?–f¡?–qB?–{â?–†ƒ?–'#?–›Ä?–¦e?–±?–»¥?–ÆE?–Ðå?–Û…?–æ%?–ðÅ?–ûe?—?—¤?—D?—%ã?—0ƒ?—;"?—EÂ?—Pa?—[?—e¡?—p@?—zß?—…~?—?—š¼?—¥Z?—¯ù?—º˜?—Å6?—ÏÕ?—Út?—å?—ï°?—úO?˜í?˜‹?˜)?˜$É?˜/g?˜:?˜D¢?˜O@?˜YÞ?˜d|?˜o?˜y·?˜"U?˜Žò?˜™?˜¤-?˜®Ë?˜¹h?˜Ä?˜Î¢?˜Ù??˜ãÜ?˜îz?˜ù?™´?™Q?™î?™#‹?™.'?™8Ä?™C`?™Mý?™X™?™c6?™mÒ?™xn?™ƒ?™§?™˜C?™¢ß?™­|?™¸?™Â´?™ÍP?™×ë?™â‡?™í#?™÷¾?šZ?šõ?š'?š",?š,Ç?š7c?šAþ?šL™?šW4?šaÏ?šlj?šw?š¡?šŒ<?š–×?š¡r?š¬?š¶§?šÁB?šËÜ?šÖw?šá?šë«?šöF?›à?›z?›?› ¯?›+I?›5ä?›@~?›K?›U±?›`K?›jå?›u?›€?›Š²?›•L?›Ÿå?›ª?›µ?›¿±?›ÊK?›Ôä?›ß}?›ê?›ô¯?›ÿI?œ	â?œ{?œ?œ)­?œ4F?œ>ß?œIw?œT?œ^©?œiA?œsÚ?œ~r?œ‰?œ"£?œž;?œ¨Ô?œ³l?œ¾?œÈ?œÓ5?œÝÍ?œèe?œòý?œý•?-?Å?]?'ô?2Œ?=$?G»?RS?\ê?g'?r?|±?‡I?'à?œw?§?±¦?¼=?ÆÔ?Ñk?Ü?æ˜?ñ/?ûÆ?ž]?žô?žŠ?ž&!?ž0¸?ž;N?žEæ?žP|?ž[?že©?žp??žzÕ?ž…l?ž?žš˜?ž¥.?ž¯Ä?žºZ?žÄð?žÏ†?žÚ?žä²?žïH?žùÝ?Ÿt?Ÿ
?ŸŸ?Ÿ$5?Ÿ.Ë?Ÿ9`?ŸCö?ŸN‹?ŸY ?Ÿc¶?ŸnK?Ÿxà?Ÿƒu?ŸŽ?Ÿ˜ ?Ÿ£5?Ÿ­Ê?Ÿ¸_?ŸÂô?ŸÍŠ?ŸØ?Ÿâ´?ŸíI?Ÿ÷Ý? r? 
? ›? "0? ,Å? 7Y? Aî? L'? W? a«? l?? vÔ? h? ‹ý? –'? ¡%? «º? ¶N? Àâ? Ëv? Ö
? àž? ë2? õÅ?¡Y?¡
í?¡?¡ ?¡*¨?¡5<?¡?Ï?¡Jc?¡T÷?¡_‹?¡j?¡t²?¡E?¡‰Ù?¡"l?¡žÿ?¡©'?¡´&?¡¾¹?¡ÉL?¡Óß?¡Þr?¡é?¡ó˜?¡þ+?¢¾?¢R?¢å?¢(x?¢3
?¢=?¢H0?¢RÃ?¢]U?¢gè?¢rz?¢}
?¢‡Ÿ?¢'2?¢œÄ?¢§W?¢±é?¢¼|?¢Ç?¢Ñ ?¢Ü3?¢æÆ?¢ñX?¢ûê?£|?£?£ ?£&2?£0Ä?£;V?£Eè?£Pz?£[?£ež?£p0?£zÁ?£…S?£å?£šx?£¥	?£¯›?£º,?£Ä¾?£ÏP?£Ùá?£äs?£ï?£ù•?¤'?¤¸?¤J?¤#Û?¤.l?¤8ý?¤C?¤N ?¤X²?¤cC?¤mÔ?¤xe?¤'ö?¤‡?¤˜?¤¢©?¤­:?¤·Ë?¤Â\?¤Ìí?¤×}?¤â?¤ìŸ?¤÷0?¥À?¥Q?¥â?¥!s?¥,?¥6•?¥A%?¥K¶?¥VF?¥`×?¥kg?¥u÷?¥€ˆ?¥‹?¥•¨?¥ 9?¥ªÉ?¥µY?¥¿ê?¥Êz?¥Õ
?¥ß›?¥ê+?¥ô»?¥ÿK?¦	Û?¦k?¦û?¦)‹?¦4?¦>«?¦I;?¦SË?¦^[?¦hë?¦s{?¦~
?¦ˆš?¦"*?¦º?¦¨J?¦²Ú?¦½j?¦Çù?¦Ò‰?¦Ý?¦ç¨?¦ò8?¦üÇ?§W?§æ?§v?§'?§1"?§<$?§F³?§QB?§[Ò?§fb?§pñ?§{?§†?§Ÿ?§›.?§¥½?§°M?§ºÜ?§Åk?§Ïú?§Ú‰?§å?§ï§?§ú6?¨Å?¨T?¨ã?¨$s?¨/?¨9'?¨D ?¨N®?¨Y=?¨cÌ?¨n[?¨xê?¨ƒx?¨Ž?¨˜–?¨£%?¨­³?¨¸B?¨ÂÑ?¨Í_?¨×î?¨â|?¨í?¨÷›?©)?©¸?©F?©!Õ?©,c?©6ò?©A€?©L?©V?©a+?©kº?©vH?©€Ö?©‹e?©•ó?© ?©«?©µŸ?©À-?©Ê»?©ÕJ?©ßØ?©êf?©ôô?©ÿ'?ª
?ªŸ?ª-?ª)»?ª4I?ª>×?ªIe?ªSó?ª^?ªi?ªsž?ª~,?ªˆº?ª"H?ªÖ?ª¨d?ª²ò?ª½€?ªÈ?ªÒœ?ªÝ)?ªç·?ªòE?ªüÓ?«a?«ï?«|?«'
?«1™?«<'?«F´?«QB?«[Ð?«f^?«pë?«{y?«†?«"?«›"?«¥°?«°=?«ºË?«ÅY?«Ïæ?«Út?«å?«ï?«ú?¬«?¬9?¬Æ?¬$T?¬.á?¬9o?¬Cü?¬NŠ?¬Y?¬c¥?¬n2?¬xÀ?¬ƒM?¬Ú?¬˜h?¬¢õ?¬­ƒ?¬¸?¬ÂŸ?¬Í,?¬×¹?¬âG?¬ìÔ?¬÷a?­ï?­|?­	?­!—?­,$?­6±?­A??­KÌ?­VY?­`ç?­kt?­v?­€?­‹?­•ª?­ 7?­ªÄ?­µR?­¿ß?­Êl?­Ôù?­ß‡?­ê?­ô¡?­ÿ.?®	»?®I?®Ö?®)c?®3ñ?®>~?®I?®S™?®^&?®h³?®s@?®}Í?®ˆZ?®'è?®u?®¨?®²?®½?®Ç©?®Ò6?®ÜÃ?®çQ?®ñÞ?®ül?¯ù?¯†?¯?¯& ?¯1-?¯;º?¯FH?¯PÕ?¯[b?¯eï?¯p|?¯{	?¯…–?¯#?¯š°?¯¥=?¯¯Ê?¯ºY?¯Äæ?¯Ïs?¯Ú?¯ä?¯ï?¯ù§?°4?°Á?°N?°#Û?°.h?°8ö?°Cƒ?°N?°X?°c*?°m·?°xE?°'Ò?°_?°—ì?°¢y?°­?°·"?°Â!?°Ì®?°×;?°áÈ?°ìU?°öâ?±o?±ý?±Š?±!?±+¤?±61?±@¿?±KL?±UÙ?±`g?±jô?±u?±€?±Š›?±•(?±Ÿ¶?±ªC?±´Ð?±¿]?±Éê?±Ôw?±ß?±é'?±ô?±þ­?²	:?²È?²U?²(â?²3o?²=ý?²HŠ?²S?²]¤?²h2?²r¿?²}L?²‡Ù?²'g?²œô?²§?²²?²¼?²Ç*?²Ñ¸?²ÜE?²æÒ?²ñ`?²ûí?³z?³?³•?³&"?³0°?³;=?³EË?³PX?³Zå?³es?³p?³z?³…?³ª?³š7?³¤Å?³¯R?³¹à?³Äm?³Îû?³Ùˆ?³ä?³î£?³ù1?´¾?´ü?´N?´#Ÿ?´0ñ?´>C?´K•?´Xæ?´f7?´sˆ?´€Ù?´Ž*?´›{?´¨Ì?´¶?´Ãm?´Ð¾?´Þ?´ë_?´ø¯?µ?µP?µ  ?µ-ð?µ;@?µH?µUà?µc/?µp?µ}Î?µ‹?µ˜m?µ¥¼?µ³?µÀ[?µÍª?µÚù?µèG?µõ–?¶å?¶3?¶'?¶*Ð?¶8?¶El?¶R»?¶`	?¶mW?¶z¤?¶‡ó?¶•A?¶¢Ž?¶¯Ü?¶½)?¶Êw?¶×Ä?¶å?¶ò^?¶ÿ«?·ø?·E?·''?·4ß?·B,?·Oy?·\Æ?·j?·w^?·"ª?·'÷?·ŸC?·¬?·¹Û?·Ç'?·Ôr?·á¾?·ï
?·üU?¸	¢?¸í?¸$8?¸1ƒ?¸>Ï?¸L?¸Ye?¸f°?¸sú?¸E?¸Ž?¸›Ú?¸©%?¸¶o?¸Ã»?¸Ñ?¸ÞO?¸ë™?¸øã?¹-?¹w?¹ Á?¹.?¹;T?¹Hž?¹Uè?¹c1?¹pz?¹}Ä?¹‹?¹˜W?¹¥ ?¹²é?¹À2?¹Í{?¹ÚÄ?¹è?¹õU?ºž?ºæ?º.?º*w?º7¿?ºE?ºRP?º_˜?ºlà?ºz(?º‡p?º"¸?º¡ÿ?º¯G?º¼Ž?ºÉÖ?º×?ºäe?ºñ¬?ºþó?»;?»'?»&É?»4?»AW?»N?»[ä?»i+?»vq?»ƒ·?»þ?»žD?»«Š?»¸Ð?»Æ?»Ó^?»à£?»íé?»û/?¼u?¼»?¼#?¼0F?¼=‹?¼JÐ?¼X?¼e[?¼r ?¼å?¼+?¼šp?¼§µ?¼´ú?¼Â??¼Ïƒ?¼ÜÈ?¼ê
?¼÷Q?½•?½Ú?½?½,b?½9¦?½Fë?½T/?½as?½n·?½{û?½‰??½–'?½£Æ?½±
?½¾M?½Ë?½ØÔ?½æ?½óZ?¾?¾
á?¾$?¾(g?¾5ª?¾Bí?¾P0?¾]r?¾jµ?¾wø?¾…:?¾'|?¾Ÿ¿?¾­?¾ºC?¾Ç†?¾ÔÉ?¾â?¾ïM?¾üŽ?¿	Ð?¿?¿$T?¿1•?¿>×?¿L?¿YZ?¿f›?¿sÝ?¿?¿Ž`?¿›¡?¿¨â?¿¶#?¿Ãd?¿Ð¥?¿Ýæ?¿ë'?¿øg?À¨?Àé?À )?À-j?À:ª?ÀGë?ÀU,?Àbl?Ào¬?À|ì?ÀŠ,?À—l?À¤¬?À±ì?À¿+?ÀÌk?ÀÙ«?Àæê?Àô*?Ái?Áª?Áé?Á))?Á6h?ÁC§?ÁPæ?Á^%?Ákd?Áx£?Á…â?Á"!?Á `?Á­ž?ÁºÝ?ÁÈ?ÁÕ[?Áâ™?ÁïØ?Áý?Â
U?Â"?Â$Ñ?Â2?Â?M?ÂL‹?ÂYÉ?Âg?ÂtE?ƒ?ŽÁ?›ÿ?©=?¶z?Âø?ÂÐõ?ÂÞ3?Âëp?Âø­?Ãê?Ã(?à e?Ã-¢?Ã:ß?ÃH?ÃUZ?Ãb–?ÃoÓ?Ã}?ÊM?׉?äÆ?ò?ÿ??ÃÌ{?ÃÙ·?Ãæô?Ãô0?Äl?Ä©?Äå?Ä)!?Ä6]?ÄC™?ÄPÕ?Ä^?ÄkM?Äxˆ?ąÄ?ē?Ä ;?Ä­w?ĺ²?ÄÇï?ÄÕ*?Äâe?Äï ?ÄüÜ?Å
?ÅR?Å$?Å1È?Å??ÅL>?ÅYx?Åf³?Åsî?Ł)?Ŏd?śŸ?ŨÙ?Ŷ?ÅÃN?ÅЉ?ÅÝÃ?Åêý?Åø7?Ær?Ƭ?Ææ?Æ- ?Æ:Z?ÆG•?ÆTÏ?Æb?ÆoB?Æ||?Ɖ¶?Ɩï?Ƥ)?Ʊb?ƾœ?ÆËÕ?ÆÙ?ÆæH?Æó?Ç»?Ç
õ?Ç.?Ç(g?Ç5 ?ÇBÙ?ÇP?Ç]K?Çj"?Çw½?DŽõ?ǒ.?ǟg?Ǭ ?ǹØ?ÇÇ?ÇÔJ?Çáƒ?Çî»?Çûó?È	,?Èd?È#œ?È0Ô?È>
?ÈKE?ÈX}?Èeµ?Èrí?Ȁ%?ȍ^?Ț•?ȧÍ?ȵ?ÈÂ=?ÈÏt?Èܬ?Èéã?È÷?ÉR?ÉŠ?ÉÁ?É+ù?É90?ÉFh?ÉSŸ?É`×?Én?É{E?Ɉ|?ɕ³?É¢ê?É°!?ɽX?Éʏ?É×Å?Éäü?Éò3?Éÿj?Ê¡?ÊØ?Ê'?Ê4E?ÊA{?ÊN²?Ê[è?Êi?ÊvU?ʃ‹?ʐÁ?ʝø?Ê«.?ʸd?Êś?ÊÒÑ?Êà?Êí=?Êús?Ë©?Ëß?Ë"?Ë/J?Ë<€?ËIµ?ËVë?Ëd!?ËqV?Ë~Œ?ˋÂ?˘ø?˦-?˳c?ËÀ˜?ËÍÍ?ËÛ?Ëè8?Ëõm?Ì¢?Ì×?Ì?Ì*A?Ì7v?ÌD¬?ÌQá?Ì_?ÌlK?Ìy€?̆µ?̓é?Ì¡?Ì®S?Ì»‡?Ìȼ?ÌÕñ?Ìã%?ÌðZ?ÌýŽ?Í
Ä?Íø?Í%,?Í2a?Í?•?ÍLÉ?ÍYþ?Íg2?Ítf?́š?͎Î?͜?Í©6?Ͷj?Íß?ÍÐÓ?ÍÞ?Íë;?Íøo?΢?ÎÖ?Î 
?Î->?Î:q?ÎG¥?ÎTÙ?Îb?Îo@?Î|t?Ή¨?ΖÛ?Τ?αB?ξu?Î˨?ÎØÜ?Îæ?ÎóB?Ïu?Ï
©?ÏÜ?Ï(?Ï5B?ÏBv?ÏO©?Ï\Ü?Ïj?ÏwB?τu?ϑ¨?ϞÚ?Ϭ
?Ϲ@?ÏÆs?ÏÓ¥?ÏàØ?Ïî?Ïû>?Ðq?Ф?Ð"Ö?Ð0	?Ð=;?ÐJn?ÐW ?ÐdÒ?Ðr?Ð7?Ќi?Йœ?ЦÎ?д?ÐÁ3?ÐÎf?Ðۘ?ÐèÊ?Ðõü?Ñ.?Ñ`?Ñ'?Ñ*Ä?Ñ7ö?ÑE(?ÑRZ?Ñ_Œ?Ñl¾?Ñyñ?ч"?єT?Ñ¡†?Ñ®¸?Ñ»é?ÑÉ?ÑÖM?Ñã~?Ñð°?Ñýâ?Ò?ÒE?Ò%v?Ò2¨?Ò?Ú?ÒM?ÒZ=?Ògn?Òt ?ҁÑ?ҏ?Ҝ4?Ò©e?Ò¶–?ÒÃÇ?ÒÐù?ÒÞ*?Òë[?Òø?Ó¾?Óï?Ó  ?Ó-R?Ó:ƒ?ÓG´?ÓTå?Ób?ÓoF?Ó|w?Ӊ¨?ӖÙ?Ó¤
?Ó±;?Ó¾m?Ó˝?ÓØÎ?Óåÿ?Óó0?Ô`?Ô
'?ÔÂ?Ô'ò?Ô5#?ÔBT?ÔO"?Ô\µ?Ôiå?Ôw?ԄH?ԑx?Ԟ¨?Ô«Ù?Ô¹	?ÔÆ:?ÔÓj?Ôà›?ÔíË?Ôúû?Õ,?Õ\?Õ"Œ?Õ/½?Õ<î?ÕJ?ÕWN?Õd~?Õq¯?Õ~ß?Ռ?ՙ??Õ¦o?Õ³Ÿ?ÕÀÏ?ÕÍÿ?ÕÛ0?Õè`?Õõ'?ÖÁ?Öñ?Ö!?Ö*Q?Ö7€?ÖD°?ÖQà?Ö_?Öl@?Öyp?ֆ ?֓Ð?Ö ÿ?Ö®/?Ö»`?ÖȐ?ÖÕÀ?Öâï?Öð?ÖýO?×
~?×®?×$Þ?×2
?×?=?×Lm?×Yœ?×fÌ?×sý?ׁ,?׎\?כ‹?ר»?×µê?×Ã?×ÐI?×Ýy?×ê¨?×÷Ø?Ø?Ø7?Øf?Ø,–?Ø9Æ?ØFõ?ØT%?ØaT?Øn"?Ø{³?؈â?ؖ?Ø£A?Ø°p?ؽŸ?ØÊÏ?Ø×þ?Øå-?Øò^?Øÿ?Ù¼?Ùë?Ù'?Ù4J?ÙAy?ÙN¨?Ù[×?Ùi?Ùv6?كe?ِ"?ٝÃ?Ùªò?Ù¸"?ÙÅQ?Ùҁ?Ùß°?Ùìß?Ùú?Ú=?Úl?Ú!›?Ú.Ê?Ú;ù?ÚI(?ÚVW?Úc†?Úp¶?Ú}å?ڋ?ژC?Ú¥r?Ú²¡?Ú¿Ð?ÚÌÿ?ÚÚ.?Úç]?ÚôŒ?Û»?Ûê?Û?Û)I?Û6x?ÛC§?ÛPÖ?Û^?Ûk3?Ûxb?ۅ'?ےÀ?۟ï?Û­?ÛºM?ÛÇ|?ÛÔª?ÛáÙ?Ûï	?Ûü8?Ü	g?Ü–?Ü#Å?Ü0ó?Ü>"?ÜKQ?ÜX€?Üe¯?ÜrÞ?܀?܍;?ܚj?ܧš?Ü´É?ÜÁ÷?ÜÏ&?ÜÜU?Üé"?Üö³?Ýâ?Ý?Ý??Ý+n?Ý8?ÝEÌ?ÝRú?Ý`)?ÝmY?Ýzˆ?݇¶?ݔå?Ý¢?ݯC?ݼr?ÝÉ ?ÝÖÏ?Ýãþ?Ýñ-?Ýþ\?ÞŠ?Þ¹?Þ%é?Þ3?Þ@G?ÞMu?ÞZ¤?ÞgÓ?Þu?ނ1?ޏ_?ޜŽ?Þ©½?Þ¶ì?ÞÄ?ÞÑJ?ÞÞx?Þë¨?Þø×?ß?ß5?ß d?ß-'?ß:Á?ßGð?ßU?ßbN?ßo}?ß|«?߉Ú?ߗ	?ߤ9?ß±h?ß¾—?ßËÆ?ßØõ?ßæ#?ßóR?à?à
°?àß?à(?à5=?àBl?àO›?à\Ê?àiú?àw)?à"X?à'‡?àžµ?à«ä?à¹?àÆB?àÓq?àà ?àíÏ?àúþ?á-?á\?á"Œ?á/¼?á<ë?áJ?áWI?ádx?áq§?á~Ö?áŒ?á™4?á¦c?᳒?áÀÁ?áÍñ?áÛ!?áèP?áõ?â®?âÝ?â
?â*<?â7k?âDš?âQÉ?â^ù?âl(?âyW?ↆ?⓶?â æ?â®?â»E?âÈt?âÕ£?ââÓ?âð?âý1?ã
a?ã?ã$¿?ã1ï?ã??ãLN?ãY~?ãf­?ãsÝ?ã?ãŽ<?ã›k?㨛?ãµÊ?ãÂú?ãÐ)?ãÝY?ãê‰?ã÷¸?äè?ä?äH?ä,x?ä9§?äF×?äT?äa6?änf?ä{–?äˆÆ?ä•õ?ä£%?ä°U?佅?äÊ´?ä×å?äå?äòE?äÿu?å¥?åÕ?å'?å44?åAd?åN"?å[Ä?åhô?åv$?åƒT?各?坵?åªå?å¸?åÅF?åÒv?åߦ?åìÖ?åú?æ6?æg?æ!—?æ.Ç?æ;÷?æI(?æVY?æc‰?æpº?æ}ê?æ‹?æ˜K?æ¥{?沬?æ¿Ü?æÍ
?æÚ=?æçm?æôž?çÏ?ç?ç1?ç)a?ç6'?çCÃ?çPó?ç^$?çkU?çx…?煶?ç'ç?ç ?ç­H?çºy?çǪ?çÔÜ?çâ
?çï>?çüo?è	 ?èÑ?è$?ð°?ð#p?ð50?ðFð?ðX°?ðjp?ð|0?ðï?ðŸ¯?ð±n?ðÃ/?ðÔî?ðæ­?ðøl?ñ
*?ñé?ñ-¨?ñ?f?ñQ$?ñbã?ñt¢?ñ†`?ñ˜?ñ©Ü?ñ»™?ñÍW?ñß?ñðÒ?ò?òL?ò&	?ò7Ç?òI"?ò[@?òlý?ò~º?òv?ò¢2?ò³î?òŪ?ò×f?òé"?òúß?óš?óV?ó0?óAÍ?óSˆ?óeC?óvþ?óˆ¹?óšt?ó¬/?ó½ê?óϤ?óá^?óó?ôÓ?ô?ô(G?ô:?ôKº?ô]t?ôo.?ô€è?ô'¡?ô¤Z?ô¶?ôÇÌ?ôم?ôë>?ôüö?õ¯?õ g?õ2!?õCÙ?õU'?õgI?õy?õŠ¹?õœq?õ®(?õ¿à?õї?õãP?õõ?ö¾?öu?ö*,?ö;ã?öM™?ö_P?öq?ö'½?ö"s?ö¦*?ö·á?öɗ?öÛL?öí?öþ¸?÷n?÷"#?÷3Ø?÷EŽ?÷WC?÷hù?÷z®?÷Œc?÷ž?÷¯Í?÷Á?÷Ó6?÷äê?÷öŸ?øS?ø?ø+¼?ø=p?øO$?ø`×?ør‹?ø"??ø•ò?ø§¦?ø¹Y?øË?øÜÀ?øîs?ù&?ùÙ?ù#‹?ù5>?ùFñ?ùX£?ùjU?ù|?ùº?ùŸm?ù±?ùÂÐ?ùԂ?ùæ4?ù÷å?ú	—?úH?ú,ú?ú>«?úP\?úb?ús¿?ú…p?ú— ?ú¨Ñ?úº'?úÌ2?úÝã?úï"?ûC?ûô?û$¤?û6T?ûH?ûY´?ûkc?û}?ûŽÂ?û r?û²!?ûÃÐ?ûՀ?ûç/?ûøÞ?ü
?ü<?ü-ë?ü?™?üQH?übö?üt¤?ü†S?ü˜?ü©°?ü»^?üÍ?üÞ¹?üðg?ý?ýÂ?ý%p?ý7?ýHÊ?ýZy?ýl&?ý}Ó?ý€?ý¡,?ý²Ù?ýĆ?ýÖ2?ýçß?ýù‹?þ9?þå?þ.'?þ@=?þQé?þc•?þuA?þ†í?þ˜˜?þªD?þ»ï?þ͜?þßG?þðò?ÿž?ÿI?ÿ%ô?ÿ7Ÿ?ÿIJ?ÿZô?ÿlŸ?ÿ~J?ÿõ?ÿ¡ ?ÿ³J?ÿÄô?ÿ֞?ÿèH?ÿùò@Ï@¤@y@ M@)"@1÷@:Ì@C @Lu@UJ@^@fó@oÇ@xœ@p@ŠE@"@›í@¤Â@­—@¶k@¿?@È@Ðç@Ù»@â@ëc@ô7@ý@ß@³@†@ Z@).@2@:Õ@C©@L|@UP@^#@f÷@oË@xž@r@ŠE@"@›ì@¤¿@­'@¶e@¿8@È@ÐÞ@Ù±@â"@ëW@ô*@üü@Ï@¢@u@ G@)@1î@:À@C"@Le@U8@^
@fÜ@o¯@x@S@Š&@'ø@›Ê@¤œ@­n@¶@@¿@Çä@ж@و@âZ@ë-@óÿ@üÑ@¢@t@F@ @(é@1»@:Œ@C^@L/@U@]Ò@f¤@ou@xF@@‰é@'º@›‹@¤]@­/@¶@¾Ñ@Ç¢@Ðs@ÙD@â@êæ@ó·@ü‡@X@)@ú@Ë@(›@1l@:=@C
@KÞ@T®@]@fP@o!@wñ@€Á@‰'@'b@›2@¤@¬Ó@µ£@¾s@ÇC@Ð@Øä@á´@ê"@óT@ü$@ô@
Ä@"@d@(4@1@9Ô@B£@Ks@TC@]@eâ@n²@w@€Q@‰ @'ð@š¿@£@¬^@µ-@½ý@ÆÌ@ϛ@Øj@á;@ê
@òÙ@û¨@w@
F@@ä@'³@0'@9Q@B @Jï@S¾@\@e\@n+@vù@È@ˆ—@'e@š5@£@«Ò@´¡@½o@Æ>@Ï@×Û@à©@éx@òF@û@ã@±@€@N@'@/ê@8¹@A‡@JU@S$@[ò@dÀ@mŽ@v\@*@‡ø@Æ@™"@¢b@«0@³þ@¼Ì@ř@Îg@×5@à@èÐ@ñž@úl@9@@Ö@£@&q@/>@8@@Ù@I§@Rt@[B@d@lÝ@uª@~w@‡E@@˜ß@¡¬@ªz@³G@¼@Äá@ͯ@Ö|@ßI@è@ðä@ù±@	~@	K@	@	å@	%²@	.~@	7K@	@@	Hå@	Q²@	Z@	cK@	l@	tå@	}²@	†~@	L@	˜@	 å@	©²@	²@	»K@	Ä@	Ìä@	Õ±@	Þ}@	çJ@	ð@	øã@
¯@

|@
H@
@
$á@
-­@
6y@
?F@
H@
Pß@
Y¬@
bx@
kD@
t@
|Ü@
…©@
Žu@
—A@
 
@
¨Ù@
±¥@
ºq@
Ã=@
Ì	@
ÔÕ@
Ý¡@
æm@
ï9@
ø@Ñ@	ž@j@6@$@,Í@5™@>e@G1@Oý@XÈ@a"@j`@s,@{÷@"Ã@@–Z@Ÿ&@§ñ@°½@¹‰@ÂU@Ë!@Óì@ܸ@åƒ@îO@÷@ÿæ@±@}@H@#@+ß@4ª@=v@FA@O@WØ@`£@in@r:@{@ƒÑ@Œœ@•h@ž3@¦þ@¯É@¸"@Á`@Ê+@Òö@ÛÁ@äŒ@íW@ö"@þí@
¹@
"@
O@
"@
*å@
3°@
<|@
EG@
N@
VÝ@
_§@
hr@
q=@
z@
'Ó@
‹ž@
"i@
4@
¥ÿ@
®É@
·"@
À_@
É*@
Ñõ@
ÚÀ@
ãŠ@
ìU@
õ @
ýì@¶@@L@!@)á@2¬@;w@DA@M@U×@^¡@gl@p6@y@Ì@Š–@"a@œ+@¤ö@­Á@¶Œ@¿W@È!@Ðì@Ù¶@â@ëK@ô@üà@«@u@@@ 
@(Ô@1Ÿ@:i@C4@Kþ@TÈ@]"@f]@o)@wó@€½@‰ˆ@'R@›@£ç@¬±@µ{@¾F@Ç@ÏÚ@Ø¥@áo@ê9@ó@ûÎ@˜@
b@-@÷@'Á@0Œ@9W@B!@Jë@Sµ@\@eJ@n@vÞ@¨@ˆr@'=@š@¢Ñ@«›@´e@½/@Åú@ÎÄ@׎@àX@é#@ñí@ú·@'@L@@à@&ª@/t@8>@A@IÒ@R@[g@d1@lû@uÅ@~@‡Y@#@˜í@¡·@ª'@³L@¼@Äà@Í«@Öu@ß?@è	@ðÓ@ù@g@1@û@Å@%@.Y@7#@?í@H·@Q@ZK@c@kà@tª@}t@†>@@—Ò@ œ@©f@²0@ºú@ÃÄ@̏@ÕY@Þ#@æí@ï·@ø@K@
@ß@©@$t@->@6@>Ò@Gœ@Pf@Y0@aú@jÄ@sŽ@|X@…"@ì@–¶@Ÿ€@¨J@±@¹Þ@¨@Ër@Ô=@Ý@åÒ@îœ@÷f@0@ú@Ä@Ž@#X@,"@4ì@=¶@F€@OK@X@`ß@i©@rs@{=@"@ŒÑ@•œ@žg@§1@¯û@¸Å@Á@ÊY@Ó#@Ûî@ä¸@í'@öL@ÿ@à@«@u@"?@+	@3Ó@<ž@Eh@N2@Vý@_Ç@h'@q\@z&@'ð@‹»@"…@O@¦@®ä@·®@Àx@ÉC@Ò
@Ú×@ã¢@ìl@õ6@þ@Ë@–@a@!+@)õ@2À@;Š@DT@M@Ué@^´@g~@pI@y@Ý@Š¨@"r@œ=@¥@­Ò@¶œ@¿g@È1@Ðý@ÙÇ@â'@ë\@ô'@üò@¼@‡@Q@ @(ç@1±@:|@CF@L@TÜ@]¦@fq@o<@x@€Ñ@‰@'h@›2@£ý@¬È@µ"@¾]@Ç(@Ïó@ؾ@á‰@êS@ó@ûé@´@
@J@@'à@0«@9u@B@@K@S×@\¢@em@n8@w@Î@ˆ™@'d@š/@¢û@«Æ@´'@½\@Æ'@Îò@×½@àˆ@éT@ò@úê@¶@@M@@&ã@/¯@8z@AE@J@RÜ@[§@ds@m>@v	@~Õ@‡ @l@™7@¢@ªÎ@³™@¼f@Å2@Íý@ÖÉ@ߔ@è`@ñ+@ù÷@Ã@Ž@Z@&@%ñ@.½@7‰@@T@I @Qì@Z¸@c"@lO@u@}è@†´@€@˜L@¡@©ä@²°@»|@ÄH@Í'h™'œà-''&»'ˆfù'"º~'–<Å'•â×'•<'°š	'Ÿb'Í'®d¶'©›'=´'‰P¤'¦s'¶¼Û'©¦'¢¾|'œÛ9' d'¤Ó·'™à™'©¶'£	·'šÜÍ'¨i¦'¨#Ù'¯%'­Ñ'´pG'®SÛ'¯©'ª{û'©Üÿ'£>V'¦¤U'£¸å'§ž'ªÖÕ'˜4'©—š']''¶Æ'£ž4'±A'«—î'·€ÿ'²´2' ò\'¬U'¦àÑ'æC'|³'y›¤'"±Ï'™>ß'{'j5-'ˆ'í'r®
'Šf&' tw'™'œ»'§
{'©§ÿ'¥8Í'§‰U'·à'ž_˜'¦[å'®2'¾(f'¡óš'¨ÌÍ'«´ó'³Yl'¼»{'¬ZJ'¥YF'¡Àì'¡-I'¡×
'§H¨'¯YX'À'¾Äþ'¶‰Ö'¶Þ'¦Ð¡'žvÝ'›Ÿ'™Œ³'™Ô§'"åJ'š(;'š– '˜g»'—ÿ†' œ2''ôÔ'"ÓZ'šØ0'ž2½'°…¶'›að'¡ o'¥7å'¤`'£×'¤[9'¬šÜ'²Ó'¨ m'¢¨e'¡^‰'¥C'Ÿzp'—Ùï'²«í'¥íû'9è'—…'"}u'íß'œY'®hª'™—÷'žÉ‡''îI'«gK'¢šh'œO5'—"ù''õi'–&²'›í&''œO'ˆw"'‹Xi''w'œ¿'–Äp'žãÞ'"
ÿ'£'¢5$'"°!'¨v:'´¡n'©' àª'•¶7'¢Ëõ'—-Ö'3z'–óó'¨9'Œ:­'‡'q}c'zÉ'd—'C/'[ؑ'qG'€éÁ'"d…'p¿'wTƒ'Z™¥'aËÝ'a¹'bXñ'b'p'|y''e¬'…{'"íA' ,'n¨?'êÿ'‹®'Tm'{'«'w@Ñ'eÈé'(7'†Cå''âj'xÎD'€Ú±'€´v'u|í'dFo'Œ3`'"cÊ'‰'z•	'v&''}'}è‡'tÙG'à
'€…z'j_ý'cÚq'lRÙ'&Ã'€À†'v"ª'";1'z'vy'ƒ°''ˆ¢''Î'vƒ½'"Ä'‰¡²'‰{5'ß'ˆñõ'…ÑÔ'Œ¬|'Šˆh'‡ü)'Žb'‰v2'Ó'‰Ç'"Œ£'mñ'›%ó'"¢'‰‰g'‹¡x''ùÇ'Žj'Ðµ'š7"'4:'‰U·'‹•œ'š9Ø'ŠyH'‰Çg'…z'‹™ ''8'Sl'lž''÷Í'—¬'˜°C'›zÞ'Šb'‡ß
''@ '•!Ð'¦˜d'£)U'˜ƒ]''Îæ'œÏ6'ª¡'"'n'›8
''"'–³'‰ÕÕ'›8''çp'˜®'–ªí'£R'žßæ'')Ô'•¸¶'™" '¥†'"†N'ŸÈ'¦E'™‹2'ž'%'£¦'¨ÑÉ'š '§`Z'§G'®i''­cX'ªâ™'¨áE'¤)'¦‹'§:'£MT'ªîü'Ÿä¯'¨Aq'§Â'¤Ëk'¦×‡'«;<'«Ý"'°ï0'¦'ñ'­À´'°m‡'³¶½'­‹N'«~Â'¬kÎ'¶¡»'¶Ro'œôÑ'œêÄ'¥Þ°'Ÿ³'«¿'½.Â'µß–'µö'²qû'¡G	'£¨Ò'¡
+'®×ñ'¦N'ºŒª'¯èÈ'²
p'µúk'µ•O'µP‡'¶Ú•'»u:'ïJ'Éá<'¶\s'²0—' /–'™š'™ã¬'—B>'•?'Œ ¤'³ñ'˜‹J'œ¬Æ'™Úí'—ÐÎ'˜šÑ'¥"Ð'¢e°'¤a
'¦Ì#'¦]'§Ñã'¢Kb'¤ÀP'¤4œ'ª\)'¤'à'¥'¡'¢>D'¯8Ö'®{l'«<K'«˜Ô'±
š'™æB'£¨.'—'¦' +X'¢of' :Ž' ò'¡Î|'¢G'Ÿ¯'Ÿ£ü'¡j'¿'›`'¶:'›p='¨á–'ªaz'£@Ô'¡85'ª!'ª=¨'§/"'¬JÀ'½J•'³Ø'§ï'²Ûf'¬¤Ê'®4±'¶{}'´a%'Âr§'µC'´º•'«´;'¤k'¬û'ª–¢'«ò'©Ï}' ¨·'¦©''¨Ø¥'­t='´¤e'¸®Ï'°N3'²»º'À'´OC'¹L '¶&Š'¶bF'«°'¶‹'Áß'ÀU'½­Z'¸Á'®ë'½`'Âl('ÃÝJ'Àæ^'»w'ÀÄ'¼oó'­–Ì'´ß©'ºµž'Æ>Æ'ÂLŒ'¿Æ1'¹¹–'·Õõ'½:'ϟÐ'ƗÏ'ÅA''¿]"'·'Ó'»/´'¸
X'¼çU'¾'È"'Ãb¬'ÈdZ'¼"'´€H'»¸O'··¤'·<'»'°Ò'Åqé'Ç8E'ÈÍÇ'ÂY˜'ÃZ'Íâq'εí'ÆCß'¾s'ÅMS'ÿ'È33'ÄzÁ'Å['ÇiB'Ä<='шŸ'Í·'Í4_'ϛF'Ê"'Áüp'°Û'a'½Ä0'ºÏë'¾Ûj'ÀEÚ'½Ý}'·zë'ºj'¹â'²èq'·"ï'«Š-'¯Ì'´\a'À»¢'³ëQ'·ÜU'¹¡-'¹v'´×''Å»z'Ç'—'þ~'ÁÁ'À*•'½î¾'À·à'Ëè÷'Ì;'»'â'½ÒÑ'ÂÚ'ºÄý'¾Ç§'ÉûQ'¿Ô'½'^'ÇÎ'¹'»-'º	ñ'½VH'½à"'»¤''½wÚ'¹ì]'½lí'¦æ¬'·ïí'¶^•'¸_'º,n'«±'³¸V'³Øˆ'²Kl'¼NÖ'¹üp'°þ'¢Ôö'£ï'²]j'´Œ''³Ô'².''¨­e'±®ó'±§ú'²Üî'¼~M'¶ÙÀ'²lÞ'ª[Õ'´¼–'Á¥_'Â/'Ķi'¸Š€'¹é—'»/'µXà'°'µÖ1'´äg'½g
'¹kC'²×['³B'¹è³'¼³°'¼GÑ'¼ŸI'ÉW—'¾ñ'¸Ï'¾Qt'¶
'· s'¹'·¬'·¢¶'µ¶V'¿=]'¾Qð'¸"'µZ'³t¸'³‡|'¹+}'½§'ÔÒ'¿µû'¸û¯'¸}.'¾ûd'¿S='ºF 'ÀTê'¿P	'½aa'Ãc¹'¼+²'À"Ê'»dÌ'½Î±'»9â'¹¿L'¾8Ð'À°='Áø'ÂK'ä—'¿Ë'È	'½û'¾¤ä'½1s'¾Õ€'Ë|'ŋ9'É,U'ÉHÏ'Ä(í'Íè‰'¼5ä'Æý'Æn]'ÅEô'Ç('ÀÆ'Íw¥'É'ÈÄZ'¿nä'»f'ÀX©'ÂØ'È
¢'Á&'¿	¡'¾Í'¿uÜ'ÂöT'Å®'¼ó'Á³|'É[ù'Älí'Åbæ'¿b'´H}'ºk9'Â_Ÿ'¾QH'¼ô¶'Â\"'ÉzÛ'Á|'À"£'ÇFñ'ÀÆ5'¼Äç'»˜'¸Y'ÂD/'ËOG'Ê¿_'Å<'Áô¶'ÀÊÂ'¿¯Õ'Ë;N'Æ=>'º.ù'¹Ü'¸€'ÀPð'Â	ï'Ån>'½ýÌ'ÀÉ'Â$É'¿†ã'¸ê'º×:'»Cr'ÁÿA'Á'¼W/'¾î)'Âb³'À*Ÿ'¿Ù'ÄHq'Èk'ÃÎ'Ä¢ö'À҉'½='¼ƒ¶'Áa\'Â"J'½m7'·ñŸ'½)Œ'ÄëÓ'È	ü'ÈËã'Å$î'Ǩl'ijÑ'Âèy'«û'ȅ½'"''Ÿ½'ÂÿE'Ç}Æ'ƈÍ'Âɨ'ÃØ'½?'Á@J'«"'Ç%í'Ä×x'Æh†'Åîx'Ü'ÊÒp'Å®³'Çgç'ÄkQ'Üo'įð'Å'ÀiË'Æâ´'Àè'Ä{Ð'ÄМ'Â\²'™t'»%{'½ðÖ'¸Òá'¶hÙ'³l'ªf'©öÅ'¯—ë'­Ö'©Í'®­'¬õ_'±±'­¾Ç'¶‡'²¨T'²®w'¿8['¼Vd'¸Ú'¸¹Á'»s'¼Áæ'½Þn'Áj]'µ!˜'¶3–'¸…î'·¯'¶'²ÃC'´|'¹Eq'»
×'¶Vw'³ß2'¶‹Í'·OU'¾æ'º'¶GX'¾#:'ºV'¹!Ô'¹Ð '½Ÿâ'¼W'¼Ž'¹˜ø'¹´^'º¶8'¾«Æ'»Þý'¹WO'º¬`'·ì'»-Þ'À.ë'¾ðg'¸7'´Ðy'³ä'¶&4'·ßð'¹uä'¿ª'¿-N'Áöc'òò'ĝ'À»ã'Ä ù'ÆýÀ'»ûµ'ÁU'Ø×'Ç;'Çq°'È5Z'Æ2G'Ä}'Á¦'¾$'Áë'À-ï'Æ	`'ÄA'ÀÝs'¾—	'Á}'¼W/'¼'¿L'»i'¸kd'¶þJ'¼ª'¹|'¹]p'¸£'¾O»'ÀP'Á³'½÷¯'²'¿ t'¿š'»±X'ºü÷'º 'ÀUN'¿ÁÅ'Ŗš'Ēi'Âîd'Å
³'Âs§'Çq	'Á‰R'¾AŸ'»';'µ­m'µ±Ä'¿¶Â'»ÚÖ'»·'ºœÌ'½n}'Äjë'Âï+'Ãô['¹AL'³
R'»k*'½B'½)­'»Sº'¶ã'¸ÿ'Äi?'Ã)j'½–2'º?Ð'½tâ'½ËJ'¹"'¾áÚ'¿R¸'Æԋ'¾HÊ'¿¿x'»ÄÊ'»ôõ'½_['ÀØ<'¾¡>'¾_K'½7'¿²–'½k­'·ýo'¼N.'ÃàÝ'ļ''n'¿­Ú'·)Ë'«G'©Nö'«Ð¶'µªe'º§ì'Âð'½''Æñ€'ÅӜ'Âċ'Åd¨'ÉZÿ'Ã~Ï'À«'½z'¾<R'¾^ '¿Ú%'¿H…'½9"'µŸ'¾9¦'Â}W'£z'Ź'Æõ¬'¾ýB'»šT'Á "'¿Æ'½Lì'¾Ü'ºV#'Å°ð'É®€'Ç2{'Ç~¥'Çà"'È•'Ȕ'ÊAÇ'Ȩc'Èî'Ã[é'¿ËJ'¹t'ÃMÞ'¿"ð'¾~'¾–'¿ûÊ'»äÎ'ÃÓ$'Áðë'Á"'ÃÉÇ'Ã
 '¼ Ô'Àc'Ä
‡'À«»'¾ÚZ'¿£·'¿|Y'Àâ'¿ž'¼'¾=‡'¿ñà'½úO'ÁØ%'ÀH¸'ÃüX'Ä\{'Ácî'Á£ã'ÃbK'Ãм'Á¨Z'Æà'ÃÞi'½…-'ÀS'¾Ø'ÀàN'¼G'¿£·'¾DÑ'½X}'À7?'ÁåO'ºk'¿	C'¼°K'‡('Â
"'Á'ÀZ'¼Ó<'ÁT^'¿úS'¿Œž'¾;¹'»<Í'º&¹'½9p'½ÔÙ'Âñs'¿±1'Á'''¾ô4'»"s'¾ˆ?'Áà'¿Ç'ÃÚ'½ßþ'¾À'´‡'µÛH'·'…'½_'»W/'ºÐ'Ä	ø'ÃØB'Å<j'Ê«I'ÊÕ'¾o'Ǩd'ÈoÌ'Éþñ'ÇcV'À'¿öž'Ã
í'ÆÍZ'Åâ'¿uq'Ä4–'Ãwô'À›''½HÁ'½4'À'ï'»cÃ'³'ÁO¸'·¤¯'²Ô'³²µ'¸Ý'½¹Ô'ßÀ'ÁÙ2'ęf'Ĭ'¾lß'ÁGd'§´'¿¿¨'¼'×'ÄY'½>M'Ã[m'À{Ù'¿'$'¼Ÿ0'Âsû'¾Œá'ÂÆÖ'Âpv'Äj:'Á
ß'ÁžÄ'Ã/õ'¿*'Å.ð'Ê7&'ÄÚc'½o/'¶èÿ'·Ýl'Á"o'ÁÞú'À¼'ÂÜR'ÃE'Ç&*'Æ'ÃÚ['Èi'ĤŽ'Å;¸'À[='Ãȍ'Âù'ÁºH'Äþh'ÁŠj'Áª'Ɛ'Æ°'¿m–'¾
('Èð!'É+u'Äy'ē.'ÀË'À^´'ÅÎè'ÍÒ´'ɱ!'ˆÖ'ÀMð'¿xe'Ð'ÃK°'Äj!'§S'ÎT»'̹Ü'ĔŽ'ÄQÏ'Çã3'ÄHð'Âõ´'Åø'Æ¡}'Ĩ6'ħô'Á­'ÃÔÀ'Ê-o'Èa½'ƎÐ'ÆÆ'Æ|A'¿^K'Èõ'É/î'À¹R'Ä;Å'Æ
.'Á́'¿"â'Å'ÁD¢'Ç	`'Ãf…'¼)Õ'¹½›'Á³ý'É$2'¾''¼Ú'¸'É'¼€"'Á^½'¿ýy'¾kf'¼'2'»»'¼­'½DV'º'…'º'¹Q'¹q>'¾'¬'¼3	'»6ñ'¿Bk'µx#'¾ñ·'´ÀÂ'ºÓ°'À"#'À#E'Ã7é'Ám'½µ7'º'¸!''µFÜ'¹Ož'½²€'¼X]'¼v~'»)±'½÷ô'¼ì´'¿G'¸è'Á™'ÁZ¸'‰¥'ÄD^'½€x'ÆÐs'½ô'Àãß'¢þ'»Ž¥'Àpˆ'¾'¿ýÑ'ÀÞ'º '¾ur'ÂþK'Äû;'ÅïÍ'Ãñð'º™õ'ÁQä'º‰'¾Ó'À̀'Ƨð'»äw'Ï°'ºh'¿y$'¾Ðã'³½7'¶¤['¹Î'¹X'¸÷'¶‰G'½zî'ÁFÔ'À\'½ˆž'¾´ '·¶é'­Zx'¶­"'¼€	'º}ö'À&ö'ÄU'¾±O'»Œ'é™'ŝ['ÄÕ'ÄU'ÁÙ'¼Ûó'·Å}'ºª1'½ãˆ'½ó?'½öò'¸M'¹¶Ó'¼¦²'À"ñ'¾¥J'µ€5'·Õ¦'½ô²'·ºï'µ=`'³Ñh'¼>ï'·
™'³Ó0'·Óu'¸XÉ'·Ø'µ0'¬Î6'£CÅ'é'‹ë'¢$ó'¯¹Å'¯ík'¦€'•pù'|¦$''Uk'Ÿ^'ªé¯'³¤
'µPÔ'µ­'¹‡'¼…æ'·ý™'¹N'·¢U'·…Ø'·*<'¸Ç£'¼¹e'º6š'¸¬'ºÇ.'»›'º1z'º&'¹£²'»Åˆ'¼»Ø'ºzà'»&+'¾Îý'·{å'¹5·'»¸Ì'»Öá'ºGà'»ÒŠ'¾æ'º¯S'¼c'¹<'¸ð '»ƒ	'¼y±'»ðË'»%»'º
{'¶$+'ºD"'¾&'ºÉú'½4ã'ÀJô'ÁÀj'¼lh'¹ß…'»‡–'¾/'ÀaG'»
W'¼–÷'¶'³X'µB~'»'º·''±'–'±'z'·è'¶È'¸éµ'ºu|'»Ì	'»àñ'ºàG'´4Ø'µ	»'º)£'¹µ'¼Ÿ4'¼BW'ºT£'»lm'»R+'»aa'¼hˆ'ºw'¹'ºIQ'º÷«'¶uU'¥Iª'¡­*'¯V™'¸'¸³'¸†Q'»b{'¸gÜ'º6 'µv'·_°'¸wü'¸ÜØ'»tû'¹pW'»''½Ü'¼Ã1'¸óG'»y'»1'¹C£'¹Ö‡'½o_'±ûH'ž "''.…'¡˜'²ºÊ'°­Þ'´¬'¹b'´!'µ'b'¸–é'ºž'¸'¿'ºÊÊ'¸ò'¹Œ¾'µx'´Éœ'²
['ª.C'®Š—'¶2x'³9½'¶…É'·J'µ–©'µ,Ü'·lE'¹äÝ'¸\`'·)ë'³ýr'²Óí'µñ'²áÎ'¯§B'¥ûª'ª¿'°¿‡'²6Y'´(µ'µ«½'µý•'±'µs&'´TI'¶'¶{Ô'´ Î'¶''¶Ï'µ"'²^v'´|}'³Ž'²²'­ú'¬–'±4v'´F›'°Xë'°{%'±+è'©·'ž¤í'¦m·'«ïL'¯™Æ'±"'®÷Û'¬ï'¯:3'­›j'¬™)'²ß'¯ç'¯ "'¯á'®ß'°R'®'­QP'¯N2'°ì'±°C'³÷Ò'±'¯_·'²ð'±Ü/'³öÛ'µ…·'´¿º'±˜'´('µTš'±Ä0'°(˜'¯ã'­KÈ'®Ö'²\´'µz '±'	'¯O'ªAA'©ìm'®:²'°¾ô'®Ç"'¯S;'²%²'«òâ'°HQ'³©'¶6þ'²ÕÆ'²B@'²U½'°Áý'±þt'±m%'±Ã&'±Àº'³]»'³I›'³ÿ'³Cs'±£'°¶'³×'±í¦'µ¹'±‰b'¯È2'³P'±æ'­žX'­Ÿ'±Úä'¯â'¬bd'®].'²ª'±‰Õ'°Šå'°¯€'°è·'²²¡'³À'±F'´)'±'´êK'²n/'³®&'¯Ôþ'±šŸ'²Ä'¶‡N'±e·'®bG'®Ôv'­Bf'°*P'±›ä'¯R5'°ÿä'«Î'ªª'©å'­†`'®˜–'°9¸'®='¯$x'­K÷'­W2'«ëÌ'­«'®Þš'°û'­í'®è'®Êè'¯Êo'¯@'­œ'«0ì'¬j÷'°Ýz'¬ä'ª, '¦Ç%'©7'¨¿'ªb'«j='¨$~'­='©ÙÂ'¦Ih'¥­r'ª³¡'¦Ás'ŸÚ<'˜0»' 4['¨C
'¦Ð›'ª¼p'«UT'®¡R'©¾Å'ªHÔ'§ÈE'ª&q'«ñ'­ób'¬
'ªfF'©çF'ªúV'ªµ¬'¨é»'©Võ'ª—'®Mn'®	{'©>Ã'§•œ'¥x'¡Sp'˜ø¸''O
'ž©3'¨Y'ªpw'¨o.'­N2'«3Ç'­9Á'¬¯C'ªÇ'­Z'¬–_'®i'¬E«'ªÖ'¬³'­£'¯¾c'®]	'¬æ''­F'ªöÍ'ªÂE'¬¡'¬"÷'°¯ä'«Î©'­HR'¬"º'«8*'¬f<'«¦'¬Wå'«7'¬ÂÉ'«å€'«oŸ'©ó'§­Ë'©·,'®7O'¨qÖ'©ø'¬É'¯kÖ'­1'¨Ê'¤!2'šY¡'›Q½'¤±Š'©¶Ñ'¬Ä'©ñ'ª@¿'¬]h'«!w'®ìt'¬Jw'¬5õ'©î
'«ØC'¯/v'ªÒ['« &'®'ì'©ù'¬"G'®|ÿ'­Á†'°0y'®{˜'¬‰?'°ç['®×Š'­ªá'¬äœ'±uN'®Äà'ªÐV'©Î
'ªh	'­MŒ'®{î'¬¡Q'­¢'­¡û'ª¹Q'«Fó'ª@ô'¦ö^'¦›ä'¤.9'¢ñ'¦"Æ'§Ç'ªÙd'¬}'¬œo'­'ªQA'«)‡'¬ON'ª2î'¨_'¬â'¬{"'¯
*'«ìø'©á{'¨ú
'ªˆ•'ªjz'ªâ'¨¶T'ª¤'¤nX' ŒK'¦‡'¦òÊ'¥Vb'¦¢F'¨Ðò'¨˜Œ'ªG'­Ë‡'¨"'ª«'¬x''ªÇw'ª¿'ªº¡'¨Ö{'ªs'«@@'¦§°'«'­#h'«I'©ÞT'§U'¨s'«o'©º•'©n°'¬ST'«)'ªæD'ªâ'©QÛ'§«U'§³\'ªÎ'¬,ä'ª¤'§~ò'¬yv'¨¬`'¦øÒ'¨Ñ4'ªý3'¨‰"'©|Å'¬å¦'ªß''©ð…'§uÜ'§'ä'ª>n'«õæ'ªæ'©:'¤=#'¤"6'§«¤'¨•'©Ý#'ª¼'§q	'«+ø'©¥3'§ñì'¬/'«Ð'¦'žæ'''ìí'–wW'¥Û'¨''¨í3'©Ú–'¦zD'§O'›5'—øÑ'že'¤xO'¬K™'§Y€'ª.ã'¨ã£'¬†&'«%!'ª`p'«¥:'ªÿx'§›}'¨~3'«wè'©4ˆ'ª;î'©p'¦Ð'¨D'¬Ì'ªë'ªNÛ'¯	ã'¦Ð;'©'ªˆ`'¥¸î'«M'¨=a'¤«è'¥Ðy'¥í+'¦˜N'§íÎ'¤mª'¥æR'¥Ù†'©''¥:@'¤½¼'§Ý"'£
Ñ'¢:@'•Ä'¡¨y'¦Æ
'¦ó¤'§<'¥?ç'¡H|'œ'™'—æk'™­j'¢8'¦:'£t' ¿'š¡$'˜
6'•#k''Í{'–ä"'•†'•™j'šÙ'—jõ'–¡¤'"Ô'š7'œ•'˜Ì;'œ˜ˆ'›|Ç'˜ÊÀ'›vL'™3q'•~â'›œ'™‰À'–Š'•,Ø''˜7''ò'"¾''¯—'"Z'™Ž'"‰&'•"'Åó'ŒbG'—S4'–Û™'˜ÍÎ'š#X'—ÂÝ'"|þ'™¦'•Á'ß9'"mJ'"Ñ\'™ò
'›Á&'˜'m'–ÚW'‰ª¾'ˆÖ'";'™SW''7¬'Œk'¹½''í''sU'"æl'•ià'˜‹À'–Uü'eî'ŽÃÑ'Žn'—æF'Á´'"ðÛ'˜7¼'™ÉE''‹^ƒ'ŠÃ°'™7÷'–Ä"''›ý'š¡L'ˆ³W'–L"'™N'"ç6'•%á'"RÄ'"	Ð''
Ã'›Âð''§Ó'd	'Ž'Ã'"œb'Ÿ!S'¡ÿK' \Ý'œš 'Ÿb¼'ŒY['žê·'šy¾''-Î''þ'›•'œa1'Œ%´'…S'E'öp'"΋'˜è''•~'‹êï'ŽÔ'•j'ƒË''}?'‰"Å'':ü''˜E'—d'—ýC'–³Ô'""Û'ÛK'•ƒF'ŽÌÉ'
µ'"/4'—¸'›¶'•õ'""–'–ß/'‹»Ì'@°'•ø'"él'•=''x'•1'šÏ'™7<'š³š'¦AÁ'š|©'y g'›‰T'šøy'™íe'šØ''~P''™tû'–)R''ž°'oR'ŸÇ¤'•ÏÁ''³¨'ŒœA'˜³ì''ùÄ'E
'»"'Ž–û'˜´»'¢5'–­'Žø'í'–ÿý''GV'•Te''îÎ'–ÙŽ'ûÁ'Z}'EÉ'Ž˜''è1''–O'"ñ'ƒ['Œn'†ˆY'‰C';Ô''Ÿî''Ãâ'ŸK'"èÆ'"§ñ'•ò'‰™4'…¶"'Šª'‡Á 'ºC'ˆÃq'‹¿V'Žxù'•¡'Œ¸'ˆ
Ð'"—á'"Õ­'Žë@'…¦Ç'Š@Ï'Œå''ñ7'‡]©'Ž2‰'ˆ±—'j¸'žÆ'Ïõ'ˆ7å'‰´'Œgf'Dõ'š'N'"œ;'W:'•?4'',Ë'ÄÉ'ŒÑÉ'"¨'Á'‹:Å'‰¢	'JÂ'ˆ\á'‡éå'‡v>'‰š'‰ñè'‰ì'‡Ü'‰ye'M'_w'Œàk'†êÀ'…fR'‡:"'›Æ'ŠÅú'‰2w'ˆÈu'†Gì'†íÑ'…Îs'ˆ''ˆÝƒ'"+ç'…Yj'Š"ã'‡L¶'‰NÏ'‹y'ˆ'‰K¶'Œ~'Œ^Û'‰vø'ƒ:Ÿ'ƒµK'†.x'ˆÆO'…@'ƒ K'†'…0î'‰#a'‡‡'"×é'†r¤'ƒJV''aL'"Äq'ˆI0'‰Sž'¢`'/a'‡óú'…A˜'"Ó5''ð¨'‰@®'Šöü'†Y×''î'…ÓÄ'†®Ñ'‰N<'†µ­'ƒ¬L'†Äû'‡r'†¬s'"ð'ˆ ž'ŠmW'‡û+'"
ƒ'ƒÚ3'ˆ?˜'†y®'…Ed'ˆÀ'‡¸•'‰ˆ½'‡8œ'…ôX'PÎ'‰1û'‡'¡'…M'†¿P'†E8'ˆjc'Š®'"¼S'"*'ÆÖ'…V—'ˆï§'ˆèÆ'ŠÞ	'‹c³'ˆ¨]'ƒ×Î'ƒxì'"´ù'ŠÙh'†D$'†'†Ó'"‹Q'†<š'ƒÍC'†J'‹pá'ˆÕ§'…ñŒ'"d'Ì''"¡P'†l¥'†Þ‡'ˆÓ'‰ñÅ'ˆ‡Ý'‡/°'ˆà'ˆiE'bÅ''é'ËE''%ª'…ó'ƒj×'¬þ'|"­''È''ƒžâ'…iš'ƒ^Ô'ƒ±À'‡§'"p''±u'…¡j'ƒûð'
'"R'ƒÌˆ'5›'Ý ''•˜''ƒÚ''}'"né'…~Œ'…°'‰‰ê'ˆ9ë'ƒ³'€Ìr'ÃÔ'ƒ6
''('~Ûê'}§Ä''O¹'J"'yn—'|Â'~~þ'wíø'€"'ƒ•Û'€ð•'zH'~bÏ''v'ƒƒ¼'r‰'yP''fE'ƒá)'	¦'''V'"k''KY''Tt'"A'"Òå''AŽ''n›'‡x'…^w'€'4'zu¹'vúp'}íÛ'ƒßá'ƒe6'ƒG'ƒ'çM'"²A'…š'…»Ç'à '	†''Šœ'ƒhš'Ò^''˜€'"aý'ƒ½x''éˆ''ŠW'ƒß¼'…š.''ð''F¼'ñ¡'"³''Ê7'ƒÁh'ƒžš'ƒô''€½s'~B'€Üÿ'ÐÏ'wé'th'w°€' ™'­¤'|°Ã'zÏ*'}LD'|¼¸'ÉÖ'€['ƒ‰'ƒY'ñ'ò—''1Ò''ÙM'"Eè'"h'';''€~P'·.'o¡'üç''‹¾'ƒ°''N'Îþ'{º`'}cZ''÷À'c'€Î_'¿p''o'wk¬'kr.'f²¬'m4é'zZ;'"R''âÜ''·'¨æ''eÀ'ƒ.u'ƒ´X''Ô¿'ƒ,È'"¢ô'"H'Œ|''¨½'ƒÏT'€K'~Ðå'ö{'r~''5='€ÚŸ'}«
'}ð£'€k '"'€üà'	Ó'K×'€í'3T'ƒ¿Þ'ƒ6"''¢s'ƒ	X'•^'}ʉ'~zã'~v7'zãt'€l2'€ù'€7©'€'€cÖ'»b''Vk'"\'ƒz%'€×|'s¹'¦}'€_'€|''k­'€'¼Ž'{ä°'y¶é'~Ù['€7'|g'xZ'{ßò'~—Ï'~Q…'}Î'	T')Š''÷x''4j'K}'¿ª'~Pù'|êb'€†ô'tm'ƒ['bð''²½''£È'€R+'|¦ñ'|.å'~Ú`'ƒ''Òš''ÀD'¤'€­§'zaÅ'xÖ['wN'{ñ*'_Œ'€ºi'~Œ_'{­"'yµˆ'wmB'za'zÁ¥'~ʊ'~ՙ'€7¬'}¶'zæp'~j('~3â'€Ç®'}ö·'6½'{¢g'vQ'{Ú''»d''A'€Îž'yv.'sCS'tS–'|ô¯'Kè'€ð'€£''?'~cº'Šõ'}«'~PP'yÉL'|ë'yžƒ'{†O'~ü'y&–'u`'{€h'{ÿÐ'~?¢'€ŽE'€9²'|oK'~ú'~¤÷'z&'xËâ'tVu'wY>'xµÓ'wÄ
'yp'}é´'}±'~OÆ'Á'}ãÜ'j'sÌ'´X'}ñ'E˜'}ËÃ'yfB'}ÁÃ'xg†'{Œ'{'€å'}ÿ''€£Ä'€¨ '€<'Šr'~	'}k@'~co'}'ô'yXr'xäù'y6P'~m'c¦'}¹'x§j'wá'}Ý'€,'~'Ô'úÖ'}0Â'zV£'yçð'|WZ''qA''ý$'€Å½'{¡k'~•ô'€)û'~k¨'{'|֐'~«Ñ'}¹ª'€8u'€S™'}$z'g'}ä¤'|Òÿ'z¿ˆ'|D°'{¿' ú'{jN'{üò'~~
'xm'w5'w'{7Ö'x|ž'w'6'y5'ƒ5Ø'¯f'µâ'}ö­'zJ'z^'zó['tkV'sÓ3'uWÈ'vÈ9's5•'vûi'w։'y''x…Ê'x~æ'wöÙ'lBa'jÿ"'t1'z ¨'zVº'|0
'|©3'zF­'s`'tÐ'o
''jäX'k"'l%'g•'u`K'zzÇ'w¨z'xYc'uÀc'xۘ'{!‰'yw˜'vFK'kþ¾'j¹9'fˆ	'opj'rr''yù•'v?×'v_ó'y8<'uyÕ't''týà'}¹Ç'tÊù'u'J'v·'xÆÍ'vò€'{S˜'}Ý'|™'yëQ'z4•'{Þ~'z¾'xÊ\'oçž'sWû'v®'t†Ý'r,ñ's
€'t´'t.L'rÈ°'k£='lb'pðx's²é'sF)'qÃÞ'rål'~U"'~Ø'{,¤'zm²'~¸Æ'zPâ't-w'sÚE'wÛø'{§ü'zyh'zBZ'yÛ.'u'y\
'x¾Ô'|Cš'uèa'sÕ'xÓ'zuz'}ä3'zyÍ'sÎ;'s·'r
'vqY'tíÊ'tk'rºC'u'pðG'o€'p¦X'v¾'{³'{t&'|ˆ¯'xö'p>S't{é'rfF'q1't?\'oëk'mRþ'mtg'nû'st'sRæ's¼E'vÙr'ya°'p"	'r'ü'wà›'xò¯'rÎÜ'o5l'sÐ'q~|'qùZ'oF‹'h³'f9'jXE'tÃ'o·]'lTÄ'm÷Ç'pJ"'sÍk'n<
'rÊg'c»Å'a"'^öš'j''o$'qëÎ'q;|'n@|'h±F'^;5'cÃà'jŸ*'e݋'k¯'p"'q˜'qyÇ'qåØ'tb'y¢z'q"o'søü'tàñ'rÙÕ'oɉ'pÜ8'v{u'wÀ:'wÎ'yÂ'w€x'oÅê'lì®'qg'tMJ'z‡'vj'k¸¦'iw÷'mÝz'j'ô'j,'iE™'f¹'bX'e	Ú'fę'lu‡'kŽc'l¿6'o§Ê'jôE'pg®'nèk'm[Ô'g:k'g"'f‹Ù'e"˜'l¡'oŒÒ'oî'l0ä'gƒŠ'i'Þ'nôf'm¿'k­K'j¢'k$l'n|'hyù'a•T'`1i'iœò'k¾'p@Ì'n»
'jØ'd,'d%'dÝ'jU'e8­'e¥é'fÑï'eB''`Œ{'a.é'`¢'_"C'a´Í'gàÙ'dßÛ'aç×']›ì'[8Í'VùÝ'Píb'Uy|'Z
|'_Ù@'e'bŒŠ'a	'W•‰'[»v'\˜Ú'^€1'bv'^Žž'^‡×'^©'Z>˜'W¦ 'T™o'T7Ï'WÀŸ'Rü¾'W=n']òi'`jª'[§…'YfL'^¢+'^•–'b§Ï'W£'U<'WZŒ'X#Z'VŠ%'UŠL'Xmð'T»'Tâï'SCÞ'S33'T5'\N	'W^ô'^9¡'YŸ'XzÆ'YM']sÜ'a¹ý'_$"'W³D'Né†'Oöå'V†'[àÂ'VÊÜ'Rœò'KÞã'Nî'NL'Nd
'Qp8'SȘ'Q
Ü'RèE'Q}'QA'WÏ'SËâ'R•_'Pä'NKô'K[ó'FW"'M• 'MN}'T½¾'P.Ù'Rl³'NäŒ'Mb
'OÛw'PÙ'O«"'Sež'Qk›'U‹>'Wr¶'TYo'N(9'L«'Lªå'K>'O6R'M³D'KÜ­'Ioü'C§¯'={Ÿ'A-''IV©'H8Z'Jº‹'NO^'G'J*D'DÛÙ'F 'HžI'N˜P'H_€'Aئ'A6'G¬ú'JZq'JPM'E¡³'Eûs'B|0'BWJ'I‡'Gð'FÄ÷'@^'H'â'GáÂ'J?`'Dd6'E4ý'Cp'Fö…'I¨î'?:¨';)'Hr0'EÑ
'G…'L"¦'Aqp'?7Œ'<º''6ó''9I|'>|'>'?˜¨'?	‡'Aê'DR'>Hg'8ٙ'8õ''6÷~'5³É'CÕ½'@Ä
'@А'<…'7aœ'=_½'=ë'>3¡'4Ѷ';'ü'=?'9. ':'?'>ÖÜ'6t}'<Nb'@'?•2'6Å'6!å'<ý'9ñÆ':A«'7 ~'9Jd'=s';/)':45'3Z_'1áŠ',*Œ'4w'9Dx'5Žô'8™'2šæ'0ÄP'0žy'8F"'7ãO'8¦Š'84±'0g'-ðK'4pŠ'2×´'0ô''56'2ˆ'-e')c¶'0ù)'0_‡'3ý'<Îù';é'.y{'.×p'8ÿú'9ÿ';÷r'9Vß'@)'9
Ù'1¡C'-`¯'1Þ'0$'*žŠ'0>Å'>='*›Î''Í4'08'/«'0>¸'7Ý('.ít'-./'-p'*k¿'.±;'4³Q'3–$'+JJ'1ÌÄ'1[7'*µT'9?Ô'5½f'6®ê'-A¿'"ZÜ'!¾%'+P'4ßG'%z¶'#R'8Ã'ÀÀ'N"'Ö'*'	ÜÎ'c'l6'i'L' Lº'fJ'9Þ'ÕÜ'',×-'+t'Žn'%_'¢C'¢('+´'zJ'ÁP'Çø'('
o''.ƒ'š'b'!¶'s'Þ5'¿'—ô'_'.N'[O'ÈJ'à'…¯'!4	'yÇ'ÑÒ'!ï'!5¹'=¼'q''%'1''%Yú'!µq'±x'¨'mŸ'*|'Ô'Ti'b:'Ï@'¤÷'ޔ'
Š'''In'®}'ф'g5'
rÁ'<S'#?u'Ï''ž'C'ß'Ž'®Ç'ï''
ʇ'"ù'ъ'…Œ'#ÑÐ'ý·'Ü@'ý'"¡'C'´'¤f'"u'C‡'Ð'š'"V'_Ù'
,¤'ìÌ'ϲ'~m'
Ú³',µ'vŸ&þv…&Û{2&åM='ðI'	'T'
XÁ'
Q°'
ÐO':;'¶J'®I'–]'¸·'07''
rÚ'	ZÌ'è'&h'
É''œÑ'O•'	£'
IÃ'Œû&ÿÌ&⅛&ÍYŽ&âiQ&üî'T@'ì'¢Ø'õ%'¶ì'ðy&íq¤&â0À&ø6™'vg'ÑØ'	F'øu'é«'I‰'
\c'4'
Ð/'wƒ')Ô'àÀ'3£'Œ8'
'ó'ç£'
³Å'
"'¼×'	£Ú'ʊ'fð'
°‰'+''a‹'½E'‰
'	_î'4À'
¯È'"Ó'
¼Þ'©a'
íé'½˜'å'x»'þð'Š2'¿Ý'"¸'úX&ûÀ&í=ï&î.Š&åï&ÓsÈ&¼`¤&Ϟ&ê2\&ð€ã&òF‰&öU´&ý'¯&øÔ=&ùâ¤'=ó'`'÷W&ÿ™£&ø^&év&ؑ$&Ö_&åeÔ&ùmà'U-'%K'X)&ûñ&û/ì&ý'Ð&ô¼&ëàÈ&ø‹§&ûA£&õ¥"&û
Ý'L'Ä' 'ÔÆ&ý-&ù{&þé'O'~¢'P~'bG''©$'Â"&ÿr 'äô'L]'4Ò'ë'r&ýI7'çÌ'r³'Rd'–&üj'dÏ's'of'Þ#'fû'Eå''H'"ÿ'!õ&ý
5'Pf'-&ÿX-&ú½–'ª.&ýû'ˆG'.D'Eõ&úÎ&óŽé&ðû%&ÿ°è'õ'¢«'äš''Ŝ'¼'óL&þF¨&úe¡&õ (&öö²&öIô&ûAÃ&úR.&÷Wî&òYV&ýá½&û" &õãÓ&ÿ	4'Äâ'N&ÿ€C&ÿÄ$&ú…>&ú	v&õÎç&î3&ú­ò'@Ú&ÿ''&þÖ:&ú&#&ö£&÷K3&þ&e&û0V&ø#ê&û§ü&û
Ç'–	&ú"v&ñû&ïk•&ï-&òTä&ó•¦&üõœ&þÑb&û¾q&þ‹­&óÚ&óh»&ñ0_&÷3&ü?ç&øx+&÷(¾&úÜI&ý)¡&öÔH&ìÐ&é=l&ô·&ÿ>Ð&÷Úö&ú:Î&øí&üwk&úô&ö7&øο&úvÖ&öÀv&ñX&ôً&öæ&õ
$&ñ°&왈&ì~h&ðT&ï•X&ðà|&õÒ.&õåŸ&ð`™&ô¥Á&ôV¿&îB_&õ1&ýÿË&ú[¦&óòk&èöÂ&êö&ðõ&èAl&ï%ê&ñz&ñ í&õw&ðÖõ&îÎj&ñj&îK¬&ðoC&ïY§&ïþf&òÛÇ&ðMu&ñe7&짟&õâ&ðô&ñŒa&&îMC&ïû·&ìðž&ôG&ñÇ&펣&í<&î[Ü&ðL‰&ï"Þ&ëW&ëiì&ù±&úâ¤&ôOÿ&ö]n&ù÷"&òõc&ï40&êéœ&ín&î*ã&뻨&ç¾p&è[ë&íø*&íÿC&î·ü&ëµú&ê]Â&î
D&ò¿&ï¹Q&ê]o&ðjý&ñÂÍ&ñ³&î‡&&îPø&ç¸&ë|â&óKû&íS
&ëë`&êö®&é
6&çi^&é$&&íìd&ð|¨&ïc&íË&èK5&î~&ðÌm&ñM'&òq&ò"Ï&î®0&êaü&äW&á ¤&äF&è¡&íKY&éA`&è—è&ëÀ9&è;'&èí&å6È&í&íÐ&ꐊ&ëÍS&ï&{&ò4&î³&êd&êü#&é0&è"&èÁÖ&湿&é(¥&êËa&ë¦&ëëR&ìx]&é~¦&éˆK&ëðù&ê°f&붵&ìHx&ì¿î&ï¸Q&ìè&é*Ð&ë6&ëP"&æ½&èž)&íö&ê?ž&è‰r&é|&êöÁ&è]™&æ¼ç&é¥ê&ðê;&î˜&ë
&åxÂ&ãQ&êë&&ëÇO&í²Î&èÑy&æâd&秂&ã'.&äY&íbå&ìm&êX &æ$Ñ&æñ-&æÞf&êp|&ëÂî&éÝ#&î)y&å¦õ&êi"&èë&ì
&èì2&ê;E&çˆè&é"Ç&éË &íàT&ìâÀ&èË	&à"ç&Þ!O&âp˜&éß±&êa&él×&éz7&èæ&è´&ìž&êÑÓ&ém;&í [&è×n&êŠì&é:@&æàK&ä#/&ç¢Ä&ç›&ãëÆ&æ‰á&ç~@&å8V&æ&㉅&ä&æ8u&åÍ&à©â&á&›&ã="&æa¡&è™&åaÿ&å"&æ/&â'x&åËo&âû&ä¯^&ãž(&è˜h&åÂ÷&æræ&ᢖ&ëbe&ãe&çR¨&ã{ˆ&áû&Ûÿ
&àô(&åø]&â&«&âÇä&àV]&áLR&ä,Å&à	"&ååü&ßè&ÞKE&à$K&àºZ&åÂ&â-À&áœ	&á[¹&âè¬&àª&á6ç&ßÉ&Ý#P&ݲ×&Ùu&Úln&Ù=
&Ö$ÿ&Íf|&ÁAD&µ"û&¿ ã&Íõ&Íwm&Äø'&¹#ð&Âh÷&ÑǞ&փ¼&Øê³&Û@˜&݈@&ÞÛ¯&Ü(Š&Ü[è&ÞµØ&àƒ¬&ßQÃ&ÞÁ.&ܽ°&ÚÜ;&Û¥À&ۂÞ&à'&ánr&ޛË&Þ#:&à>-&Ûª&ÚQ&ܐü&ã&Ûãï&ÜÂ&àëW&æ<ë&äOb&⃴&ÝÅî&ڑ,&Ùçå&ج&ÛÖ+&à5÷&àî&ߊ•&ÝÞJ&Ûkj&ۛt&ÜwÀ&Ü|B&Ûb8&ÜÍg&Ül¨&Û.ó&ÚuU&ÞLÔ&Þ&áÜ&ÞÃ&ÜÓ&Ûι&ßT&ÝÉ=&Üå
&Ýý%&Üìí&ÚÒÕ&ÚdÛ&Ýrv&Ül,&ڝö&ØÄÈ&Þmñ&Ý-à&Û´‡&Ý£l&ßL¿&Ü<§&ÚÜ&Û"&ØC&Ø÷&Üš&Û5&֟ú&Úy&ÛÎÆ&Ú¡ú&۟&ب&Ùà&Ù*Ö&Øâñ&ß<î&ݛ&Ûìø&Ø#&Ù}Â&Øzº&Ùéi&؝õ&Íq,&ËÓ¶&ÏN&ÉÝ#&ÃûV&ȍ&Ï&ÊD+&ÈÆÉ&Äp&Í´;&ÐÁS&Õ¯&×Bí&×t`&×òf&Økž&ф%&ÒNž&Ó4²&Õ<²&Õ<€&Ó¤&Òlà&Ø
ð&Ïé{&Øz&Ö¼N&Õêƒ&Õñc&Ö»6&Ò¨@&ÑÀŸ&Ðí¿&ÓÐ&Ö?õ&Ù5Ö&ÊÝ&ÐÆï&Ò0&Î%Ž&ÏVV&ÒN&Óè&Ðá&Ì!'&Ñú&ÓF'&ÑÀ'&Ñ*(&Ól&ÑŠ&ÒM&Ñks&ÒȒ&ÓË÷&ÕÙ&ђÿ&́&Ð&Ƒ&«±ò&­>&·Ó}&³$Ë&·æ¼&µž&µ°a&º˜v&½|t&¾

&¼ep&½I&Âè¢&ŀ³&ÄB•&Åï›&Æp&ÅÔ&ÂãR&ÃK"&Äëý&Á &"&Áè&Ã{&ÄQÓ&ʲ&Æ+e&Ãå¼&½Ðz&Á'ž&ÀgË&ÀŠ&À½£&¾Ô&¿w&¿w‡&À,à&º Ÿ&¾Uø&¾&&Æ€&¶ö&Úù&¿x™&¼#&ÃB&Á/ð&ÃAh&Çû&¾C7&¿k…&˜&ºÞW&ªÙë&œç&¦)&¬í&®áì&­¼¡&±é§&®'½&µ#ä&´Ñã&·@È&°yá&´½&¶Öö&´$&²Š	&µ­&¶ÄE&¹ç&ºSò&¸ëì&¶q4&²Ì&©Ûa&¤š»&ª?o&µë&¯èË&¯/0&¡ãÅ&Ÿ¨õ&§é&±,i&¯>Ð&°Ü&²×}&º{í&¾îs&¸¤©&µ
Œ&¶›&°aË&ª&³bÉ&¸4h&¸}½&·©ÿ&¸>&·">&ºÔ
&µ‹Ý&³òè&¸Áâ&´C&±Â &¦ñK&›‹è&˜Å—&¢3&œ¸a&£W$&¬"Œ&¤ÌÈ&¦K&¨¦k&©uö&ªHR&©;^&£ÿ5&¨þ^&­K&¯…&ªEÎ&¯
&­µÐ&©†í&¬TJ&°žŠ&¯8ò&­Þ&­i@&®Ú&­ÔE&©s'&¦ê&§¾¸&ª‹4&±iß&´D &®
)&°¶&±&±ö€&¬ÝL&­~L&©ÂÓ&©‰*&«T&¦€Ã&¬&&±ùw&±zn&¬¼5&¬Ð&¨g&§Qx&§å'&ªê&¨¬Ø&Ÿ¹«&¨F£&¯A&¡IB&"%E&"ñ•&•š&œ‰j&›É<&œãû&žÓw&4}&Ÿ¼õ&™ëé&žœ÷&¡Á‰&¡… &¦·&¥Çç&¦ËÈ&Ÿ"w&Ÿ±'&›€&¢\Q&§¸i& þ4&˜ä& Ý½&œá'&¡Æ(&Ÿuµ&yP&ÇP&œKñ&›)j&¡s&¡W÷&›ˆ&œ­ó&¤0&›Ø&•K&ù&›™,&™m»&m &s&žy`&š¾¢&žmt&›±î&• t&™º'&œ;,&–›¸&™õÇ&žÀ¡&ÄA&š‰Þ&œåç&"ÉØ&"+&‰6é&v&™wÜ&"Eï&ˆd&¯&—³è&Nj&œSl%ÊGŸ%Ê6B%Ê%e%ËS•%ʒ#%Éw%Ìmû%Ï@~%Í6%ΨÂ%Í¢¥%ËB[%Í¡Ò%Î.)%Ñ×%ÎçR%¹å¬%¹¸Ú%½¿%È´'%Ôåï%Çà÷%¼›¢%ºX%»š%Áñ6%Ëxé%ÑH@%´r%¹Ï+%µòí%¼KÉ%ÆlL%Ði%ÈÉG%¾ù}%¹Æ%»D'%Â	Ï%Éζ%Ñ
¹%Æz…%»¼¹%ºî%½9Œ%ƁE%Íøq%Í-%À$á%¹ƒÀ%¹ÉÔ%¿Qu%Äóä%̉z%Ãf®%¼ß.%·ôf%¹%¼ë
%È%²¦V%»É
%¶îM%´{%·á%»+®%ÄB%Á[%¸8%¶¼%³‹f%½ãê%ÃÞç%É'%¾å%·+Ú%²ý¶%²«%¸¢X%Àãô%¿ð'%¶¶?%°Ûv%±
_%²)æ%¸&^%»ï¬%¸è°%³Šk%­¤%­Œ/%°‰2%·N%»"Ó%³9°%²€%¬-%®é%±=Ã%·Öm%´<O%¯¡Ñ%­&%«…%¬	<%¯Ñ%²R'%®y{%©Þ%¨pw%§>­%¬@e%®bÞ%¯ä%©ª%¦XŸ%¥£ó%¦é%§.>%«ÞÁ%¨äõ%¦ÝŠ%¡¬W%£•i%¢IH%¥"c%¦Qf%¥pª%¡9%Ÿ¶Y%žoÈ%¡Íò%¤R"%¢¹m%ž
}%2Ï%š¸%œ£¢%C¾%Ÿª¶%žÄ%™Èƒ%—Ûè%—þÙ%—´%›Mû%œkC%˜he%"ہ%•ÿþ%"Fð%–'/%—[%˜6[%"¿¿%'t%'Â|%"Mq%'Û_%•³è%'ÿo%È%ŽiÝ%Ž»y%Ž'ž%"\%°¶%"ã%Œd*%‹ðp%‹·Æ%‹>%(%Œ·²%‰5ò%ˆËé%… %†Ã"%ˆ_%ˆz9%†Ðç%…u%ƒà7%ƒm–%ƒXá%"¬ç%…5ò%ƒÜ
%']%hM%û¿%Qa%‡®%"a%€u×%}¬Š%~õ%~%~2r%µ5%}Tõ%zñ%w
ï%w"l%vo=%y¤%y~%%uÌû%r†Ü%rt°%saY%uÝ«%w|h%t%q‡_%q¡+%oæš%sU1%péï%o]1%nÔá%mpÆ%jßó%jÊ%lxz%mÌÆ%oÛS%p%kÅ7%lÍî%iò'%h"¤%h'œ%hñL%gÑ%fp$%f"-%dsf%c Ù%e²Ó%d~%cÂH%`ئ%]RØ%aI%a‡ø%a̸%cx%`0'%`ƒ%`†â%_ô(%`·%dÞï%^
=%\qé%\^%]?+%\Ø%[êN%\Õm%Z"2%[zÇ%]?%aW%Zð…%]IÅ%c³/%Y€ü%ZA%YZÇ%X9ó%Y$È%X½B%WÂ+%V̕%R»'%Vùš%Vª¯%VüÊ%Tbà%UFn%U$D%U@%T*Å%VØr%UÛ|%U¿6%UZ%T`á%Tx%Uue%UZ1%VÀ%Vs%Uoõ%QØd%S5b%Rf{%S¸1%T÷%SŒ%Sf›%SÜ%SC%Tû%UrÍ%Vwr%R€ó%Tž|%SüI%Q«˜%Oö
%PŸä%Q®›%Q*'%MŠ¢%Nwa%Os;%QOr%MŠë%M§a%L¸%M'¾%O%O‰h%Me %O%L(£%Pž\%Q\º%SòC%QÆÀ%O³©%P.2%Qu
%N"C%PŒ+%N՞%PçÁ%O•Z%PQ‡%L¦­%Lý%It%H÷"%Kµ%Le$%M®g%KÂÉ%Jâ%IŽ—%LCF%KÌg%LòØ%K˜%M%%Kx™%I½6%IˆH%Lü%RJ>%LŒ%NÞ&%Oý¼%J‹ß%KuF%RÝ%QM%R™ß%['v%a#f%QÃ%KÃ%Kp2%H¨%<ù|%E=P%H֗%H'{%Hž…%G¥ý%H·‰%G«%H4I%L*M%Lt?%JP|%IŽ%N
€%RÈD%OþÊ%P	%S%S¤T%WÖG%]\S%Wu÷%Q`~%MüE%Tv€%U¡>%WH÷%K
¤%Nb}%ReQ%XD!%R}¡%Os.%Mèø%K`X%Nö%J%Ÿ%LŠE%M‡Õ%NïÓ%O1¥%N%L¢‰%S
¤%M=%R'g%Mäp%MI%N§%%LÙP%LÍÀ%OZ´%Pöÿ%VÅ*%_ºö%ea%bT|%W³£%X@*%XLŒ%VÓ%VÈñ%P´[%Q'ø%UÞ9%U$€%V%W@%SÎ%T–%Uuµ%V¥"%Tb@%X'æ%XÆ%V°Õ%U•%S.%Qü,%R¸%T0%WŸM%]f4%gC#%^#O%Zœì%Võ¨%Ysá%X@H%XùT%UxÔ%X¡Ç%WÍr%T@%Usz%Zã{%]Å'%\÷%W*ò%Ríœ%R·'%Qµ¬%SË¢%UŠª%Ukö%[c_%TÏ%P%¶%P¹‹%Qÿ%O7Á%S1>%W%XÞD%Wé%]­ˆ%\ Š%WŠ2%VÍ%Z»f%\;©%\¼ž%^«ý%_ï¤%[	Ï%[¢ÿ%\~%_UÌ%^Jç%ZÀ%[·Å%\úI%^¹…%\‹¤%`"+%]€‰%_¨Š%_Öº%c.¯%bpv%dP%bØ%fv%hŠO%dD%f'Ó%fö³%fLl%dÎ%g{%c¯_%fê%ek%h½V%fý%cûÞ%fzu%gk4%gF~%mq"%o1%oG%t·r%}
Ï%|?%zæ %…Ù²%†î	%€u %Úó%‰¹%…s8%z^-%~¤.%‡Š×%ˆLä%‡:´%Œ }%œ¨%—ɇ%"7O%{,%‡óo%"º­%"ùü%Ž"ì%óÅ%`ü(%t˗%w"ÿ%pýÓ%eL%b¸é%xOb%|>•%cªÊ%]·%QÈ)%Pވ%[:µ%\(é%V9}%Lï¯%L7È%[>%k¡%X@¼%Qg%PŸ%SÁC%c'²%€m6%eÔ%JÛ%%LÚ7%i6%"Ÿ
%g§—%NU%Eçã%Jó%]|«%l…®%g$r%T{i%GŽ"%Mô%V‹Ë%T›%NÙË%T1£%]W%Sߝ%PcÁ%H:%Mñz%Utl%Vß@%dêR%XP%CC]%=V%;"ž%DõÈ%Xã%]Hÿ%Tœ²%Gu²%D¿%%HvÍ%Fמ%D'Ô%?e%AD.%L¨Ÿ%HÑG%CÉD%C¥%D~%?#ó%<Äf%D±%Ké%AÛ¦%6Êä%4Ær%:#ç%E†%?ŸË%4á\%7¸Ù%>Ë·%?¶%<gÚ%6C%0ë°%3vÌ%5׎%7J½%2ÿ%0bs%.´è%1êÐ%4ÒÈ%5¤Ç%/å%)›%'%,±~%.û%-ß%+5%(Ó»%$Ց%%¯.%(‡ï%*Èq%)ŸÆ%'¥~%$A.%&aH%',1%"%ïE% ˜Ó%!´% pN% À²%ÜL%æú%}#%r,%!­@%tŒ%"6%×%e"%öB%ë%Õ÷%ò|%¼ô%å%Wv%ší%EI%øq%qP%±º%®€%Ζ%m¾%ƒá%Ç"%ʉ%SQ%5@%5P%ō%%Nt%jg%â'%>—%Í%Òg%à% /%æÕ%±%½-%¹—%¸%wj%	¦£%Èã%	Ð%	Zg%áå%	ž%sª%&%ê%éú%‡%×%á¡%ë2%×{%_]%u‰%L%¬à%Ê~%µ%®E%wŽ%zÒ%é%¯«%'·%œƒ%z%
%I#%+ç%VÚ$þm¬$ü?$ý%,í%œç$üË÷$úÝ$ù*
$öñ$õsq$ö>"$ö‰r$õí$øG$ù×ï$þ-W$ýÎ0$÷ø"$ôåÅ$ù®w$÷$£$÷Å1$÷¹è$ô3í$ï<þ$ï›x$í=æ$î1Î$ïY'$íï'$êYú$ê'1$é©Q$ëx $éƒ$냳$ìæï$êç$èݕ$ìkþ$÷@^$ôî$êìÔ$ê;K$éÙr$êtî$èI$ç¾å$áÔI$ãe>$㣪$åâ¹$åäè$æ̑$ãv$áf$ãƒ[$êƒ-$åÐ$ã0$á÷®$à"[$ßøJ$âŽL$áJ$æ"Í$éÊ$åž0$ã	æ$æw_$áØ×$àÔb$Þå}$à.½$áxÚ$ßÜ$ÝC0$ÛYè$چ÷$ÞQq$ßÑN$ã
S$áÄ,$Û£¹$ږ¡$Ú?$ÚS$Ùô­$ك—$ڗ|$Ú@$ßÍr$ÛÑø$ÜU$Ú§é$Û?$ÜT$áŸf$åß
$ðçç$é(s$æb[$âñ$ÚN$ÕáŠ$Ûh$Ú$Û&?$ÖEn$ÕèJ$Õè#$ٞ»$ÚJ&$Þ
l$݈y$×]÷$ÑÍ$Õ]ì$×!$Þ¨k$ÛZ$ܙ™$ÝÑÜ$ãh$àtJ$á"3$ç
ï$â-Ó$ÛX™$ØÓ´$Ôdk$Óáw$Ó»õ$ÓÔ$Ô9µ$ÖKö$Ò©Ç$Ï,f$Ô($ÞMË$ѶÁ$àÐD$ç¸5$Ö¿Ö$Ò$Ô0$ÔŸ$Ι$ЈV$Ï2/$Ðп$ÓF$Î&$Ë)'$̒p$Í¿¨$ÏÓn$Ñ,0$Ï"R$Ï8$Ëêš$Ë-	$ÈT7$Ê]ª$ÎÜÚ$Ðö´$ЭR$Ï,5$Ëq˜$Êí$ʋF$Íâ"$р¤$ÛX†$Þe$ÖÙ¤$Íű$Ô š$É*$˓$ÌÛà$ÑO$Ò®½$ÓéŽ$ЦX$ÍöŠ$ÎTU$ÐS$Í(ç$ғ[$ۊ*$àæü$ßÓ$Ò"¡$΀Þ$Ï}l$Õ±—$Íl¬$Ì7L$Í$ÎX#$ϋp$ÔZ5$ÖåL$Òéb$ÒÝw$Ψ#$ÎÓ$Ϟ|$×#å$ÕuÕ$Ñ«¿$ϛ$о$ϱ$ÑTû$ÐÊt$ÏJ$ÍãY$ÐÂ4$ÐÔq$̏$Ñqè$ÒQ'$Òáþ$Ð72$ξ$Òå5$Ðs·$Ó.$ש:$Ô²Ì$ÒÅ$Ч$ÑMÃ$ÐÕ$ϯ$ϋ¿$Ð,$Î%&$Ïè$ÑüÍ$Í/ã$Ï+=$ÍZ™$ÒÊ $Òy$Ðþ$ϗ4$Ï©ñ$Í¡R$ÏÕl$ÏÞ©$Ó%Ý$Ñv¼$Ѳ_$Ñ0I$Ð×*$Õt#$Ò*ñ$Òã$Ò!e$Òªñ$Óý$ÒV$ӆm$Ñz"$Õÿ($Öz¬$Òü-$Òúõ$ÙØd$ÙI}$Ö°$Õ¯ä$Ðù‰$ÕuÏ$Ԁ"$Õ/ $Ô7þ$ÔÓò$ÑX¦$ÓOµ$Óñ6$Ñ+$Òº$ÕI)$Õ.Œ$ÔãŽ$ÜQø$Û$Õï3$Ö».$Ôi¼$ÔHÂ$ӌ#$Ò÷$×U$ÐMt$Ó¤$ђJ$ÎJ7$ξ$ϧ4$Îú[$Òöˆ$Ö:o$Ñç9$Ì$Ñ÷¢$Ö´j$ÙtÚ$ÕßL$×tH$áãy$à™Û$×µâ$×éÓ$Ö·$×å$Ú'Õ$Þ$ܤ$×Þç$Ñ0-$Ò	W$Õ£¢$ÔŨ$ӆÝ$ÔØI$×åY$ÖK7$Öd}$Û$Ö3$×L$Öuî$؇$Ø¡$×ùa$ת2$Õ¹È$Ùºˆ$ê|ª$õ¼À$éu³$Üùœ$ß}$ã)'$ß.ž$۞$ß0"$ßåê$ã	Ã$ãh³$Þõ"$ÛºM$ړu$ÛG	$Ýp†$ßD
$Þ+œ$Ü<š$ß6]$à+$áÉ$ãK$æ&z$èªK$åi¯$ޝº$ÝîQ$ÝsÝ$àR'$Þb'$݇0$á-$î?c$þź$üY¢$èʝ$æ$W$ã	Ô$æÉó$êV'$ç™P$ä‰×$ìbJ$ïéx$æ1˜$åBU$ä¡Ç$èBË$è1T$å¾.$ë$ú1$ÿø$òÅü$ídJ$íȐ$í(e$íhÁ$êo0$ëÒ$í,s$됧$ð$$ñ 
$öQá$ó.í$ô`ü$ð·$ñX$ñ¬$ñ›ƒ$ûW%k$üž÷$õ$ó<o$õï$ùž$øN—$÷p$õH$÷å$ùF$ùÆ$û<ˆ$ý;$ù$V$û†Õ%Tä%Ñ8%ÁŠ%Rµ%Öí%Eè%ïÌ%´'%çT%Øõ%	=%ܹ%
ŒÛ%%ê%çt%Ù%y!%¼&%žu%%
ŽS%ß%W£%¯È%<%HÏ%™
%¤‰%{"%U%'%'Ñ%‰Û%"'½%'ÜÜ%}"%(%Ä=%àw%?Ù%)%r–% ֘%)Lÿ%(%óö%!%&Ñ%'í%…%Þ%"¸e%#¡¥%&è%:]Œ%ASæ%IFå%2Ø%nh%$­´%Aqx%3õy%Æç%±Ò$·'Ä$À"r$Ýhâ$øûÛ$Þ¬L$Ë*ˆ$ŧÜ$·œL$¹üN$Ɓñ$ÑT£$ÉÏg$À ©$ÀÇx$Ç4«$ÎàF$×xN$ÃÍ¡$³Tà$­«·$´"ò$°?Ò$¨²²$«$µº©$¹/$»»h$ÅE%$Ư$Ì5
$éì®%Ôò%Äo$Ù"N$Áĕ$ÄêD$ºÜË$¤Šs$¡5Ô$¦êä$ª $$¥Í$¢7"$«Z‰$¤*Ê$›2ƒ$æk$¥"L$¤Ú0$·³$¤\'$¤Ú\$¥A#$¥âÂ$¢ý}$>»$˜§$›"$£=6$ºÇP$ÇsÜ$ºëÀ$¯I³$µ"¡$®¾©$¥Ä¨$£tG$ªË]$µ·f$°S$­M`$¨†$œ«$•Ôá$œb?$Ÿº¬$œá.$©P$¨V$šûH$•›M$›f$šÁÉ$•Ò$˜fà$œ'÷$¤"
$ ð$¹¶$˜E€$©ïˆ$¦1l$"Çú$Žß$$ŽDÈ$'y($•ÇÑ$'L¼$"ب$Á)$Œô[$É$Žjy$Œ×T$‰èl$'¨§$¥é=$žVé$ŒËI$‰À)$ŒŒU$Š~x$…¾`$"Àù$†J'$‡Ÿ@$ˆ]ì$Š÷Å$Š¢$…\µ$…ž$ƒµx$'$"¿Ÿ$'§$"À$ˆäý$…ŒÀ$ƒ£"$…'$†$'-O$Y›$'—$'ÛX$'Ž‹$çô${Ia$~Em$'áí$€[Ù$€q$}Ü$€¸5$†Ÿ$…fb$~=I$zzî$yFÙ${÷s$xø°$z»µ$~+#$~AX$yÛÂ$w0$v}®$yHŽ$t'¼$s‡~$s<$tøÝ$r†¥$qˆ»$u˜$sú$w‹æ$€VB$v½N$w*'$q¡:$qÚ¾$sÌ¡$t%\$qùÖ$uԌ$wR¬$v|f$q/$oÕG$kX$jÑ)$i¤^$jéœ$k*$l¸÷$iÚ$iäè$f™4$gÕu$dþI$i§ó$f©$dÿ$f´A$g÷+$g‡$d?Ý$a¿û$døÐ$aâ$ck=$d
H$aµJ$aæé$d}o$dk$i®O$_­!$`×Æ$_ž$a¸è$aÝ$`5Ù$^#ú$b!$f™¹$h|$fµñ$i€$l
Ñ$e¢¾$^dª$_À $ab®$`¸¯$\‹µ$_†Ú$f…	$j±}$`'$\dÎ$^çÝ$eó$lšÌ$k"$^̤$Zó$Xý$fì($o`$qŸ…$xßá$oRù$hEq$kp$l`–$` ¾$\Yx$`q}$dš$aª»$[«$$YL>$Yy$^}—$X®$WL'$SDU$XtÉ$X̀$Wâ$XïQ$Zå²$X;\$Uˆ²$S«$VC×$XAÖ$r5ü$‡‡p${'$^k$b}ö$k""$e W$Y$WG™$Wž¶$Z$[¯"$Y®$TÁb$Q®d$R_$QïÏ$Pt½$TÚ$T©"$SL¶$O›z$R±÷$Y¿$aU§$Zéë$RßM$P_J$SÚ$QŠ8$O¡$Oº$S¦‹$aµ'$¶¥$qÀð$[˜î$R¶Z$RrÀ$Q±;$TâÃ$UO[$lUµ$'SÓ$sqZ$f'´$WeH$SJá$Sù÷$RÔ$T|,$i«4$€I~$i	$SU`$QÊ.$S®$Pwo$Sw	$Pf‹$O¤$P£$RA$Q¥7$^T?$Y|Ò$Rr$Nl$NÊ	$M³Z$QêÄ$b£,$v¾$c5G$QÊù$Nø $Pý¬$PM$O£%$P…×$Nށ$Ož$Qèt$NëÁ$P6j$Oî$RO<$ZA9$Vγ$N>«$O'Á$Q™Ð$PÏ®$Uno$aӊ$\ Ù$Sd‰$O $J·÷$IІ$N(ÿ$JÒ$M¾æ$Ov$QÏé$Qò¨$P¢;$N¨â$Q¼¦$Më$Qžæ$OŒº$W‹;$Up	$R"Ä$Q†$T<Ç$T¯ $\Rˆ$Zwï$ZŽ»$Q¿´$Sð$RDŸ$T¢h$N.h$R
¹$P£"$TBÁ$Q<Š$WTç$\Ñì$X†‰$X1$W¥5$Tsþ$X€C$UÃ$UáÞ$Rj$]m$\í$^ZŸ$S†Š$X‡U$Xöü$](ø$Y£à$Ví¸$TMÒ$[s$_±$b‰#$aeŒ$aÊv$a
©$dŒÖ$ea$^nÉ$\Êt$]3$`"ã$hF£$_'$_çú$_™
$`œv$uu$tìÍ$f"c$e$^>k$bßC$aòA$rY,$#V$Ÿ,)$".¿$†‰X$€÷ô$qÿ$$cM$bY$cÏs$`W$`Ôz$eš@$`ð×$fÜz$g*É$]9$Zàª$f£z$få[$gŒ$jð™$sÓß$dÑé$h 5$z­${n;$d7!$a`è$f£t$f'$x¼-$}3Ö$e"$Xύ$[No$_Ĺ$jó–$smL$xâ¶$hg=$Wn$W%9$Y$\|]$Z¡$ZÙó$a/w$dí»$XR²$W$ZŸ|$Yð$SþP$\>7$Rډ$Ws>$[ »$\¸ë$WÉÈ$[å"$W=@$X'©$UÍ©$ZWa$Yô^$_6À$Z¤¯$cä$†ê$H£$qôÞ$hžÍ$a\³$rÅ5$rç"$dsr$]T$][Ó$_â$_$H$d€%$dè™$]"!$\°­$]ÃÜ$\ª´$^;ï$`2ô$_êT$bHr$_lA$`/û$a€B$nŽð$kõì$`ê¬$_T®$_¦›$`ÁŽ$b7™$b_ß$cæp$gÄÝ$l4U$"X$ˆH$nTW$dSq$a $gÊ
$bã$h:$eÄ$hâì$z¦$sQ"$f¹Ó$g$"$j(Å$iÇ$g»…$gÉE$jŠ$z…7$ã$‹ïë$oB"$lv$jD;$o»$s,ô$pg$i:÷$m/$jzÊ$kÀë$m¶n$yTß$~"V$wŒŒ$r¾ê$sXt$q›'$s·:$miÏ$qi1$‡Lâ$‹:$ygß$rÆ$sEŠ$v¯·$n¥­$q9ä$r}•$uv†$u7¡$wjÑ$uÿ$xe$z)'$|Bô$x¾Œ$€ú¸$€µ$zd($w!$uú™$wšB$~ðv$ƒFU$‰ž$‰5Ý$€q®${œÇ$vö1$z4$zÏ5$}yË$y4?${ç$}÷J$|ø^$}J$~‰©$5$¼$…¬$"S'$"Žù$ì+$…6þ$ƒmÔ$ƒ)$"4®$ˆ^Ä$‰j£$…ƒÂ$Šá$Ž¶µ$"k$"ó$"[8$‹£~$†Œ½$XÏ$"e~$"BU$€žL$ˆ$‹[a$…
2$'Lç$‰»%$"€€$ˆß$‡W$†ÕÆ$…Å$‡†÷$ˆ8$†kL$Š©$'Ub$Œ'!$‰–$Š3$rý$Š.»$ˆu$†‹Õ$‰¾P$†•›$‰b$"2æ$~c$›Ñq$—€©$ŒÌù$'¢U$"ŒÍ$"ìx$"Ì$–þ7$þ$ŸU$¾,¯$ÌUŒ$Ëв$´ôZ$¨V^$ŸÈ?$˜Û•$§ÒK$Á7p$Éc—$³-$¶3•$ÇïQ$ÇZ–$·˜ï$Ä`Ì$'$Ûw>$Я$Èɀ$åif%gÆ%7žÙ%ÁÉ$ù?a%7—%=?$Ζh$Ï£%ÍK%ê%es%@&%¸Y%©%·Ð%'	»%j2]%!äÖ%(%"ý–%l'm%|´'%ˆS%ÖIj&\>%Æý%EB\$þ´M$æí¥%g/%7b%'…U%¾Z%Š«%~V%!Z—$ñQÒ$õw%ã®%0à!%OS·%›Ž›%¦QÂ%ŒÅÑ%‰JJ%2ýè%¶%ëÄ%+%--%)¶ª%vóê%‡´%ADý%A¥ë%b %2¬b%ª3%àÚ%.s$ú',$ôú%]_%"ü7%$äbë$ùâÌ%š½%
·'%'L%AØñ%D1$Îӟ$ѹ¿%«Â%{r¡%kÉ%	Ý8$ãŸÃ%3%oNú%óf&%ñ%{+À%"Û%7ð%Ï&hy&w("%¶‰%a‹:%oJ¦%UŽÖ%(Iì%Hü%‰?þ%p^§%9S÷%3Nª%"Dž%=$ùùT%ôˆ%>á;%³|,%³}Ú%5_$ýØã$ëP-$óyÞ%B%	?Ø$þD%\÷%'$ò~c%`%–'O&Æ%'Ê%$@$þ9r%
wl%VÓ%"sÖ%n7÷%µîl%Èí>%¸æ4%ˆNŒ%šä¤%Ž%4' %¹~$üÉ"$ï‰%õò%m%Ùô%%_G†%…gú%ž†%×Z…%ؤÙ%ž±™%™
³%V<%ëæ%ˆ*%b7%ý‹%Øe%x%;ØR%g'p%ŠŠž%¯6G%v–³%dO%N%ãN$uao$ŬÆ$ÜìÊ$‡›ò$UË+$oë^$"³$Êç¾$ºê$ŒbW$uîñ$c5~$\©$L‡4$^ ç$[œÏ$E$hvö$"\$"‡0$¥Š7$'F´$l|9$P]¹$H`Ã$BÆ$=tü$MF©$P^Œ$\Z÷$‹G$±ÄŠ$ðò$lšU$Q$ø$Lã$>Ú/$8yF$0†$1¹$CQj$X
$hxT$gߎ$<VÇ$+$6Ba$G"Ó$@$-J•$.Tÿ$6nÃ$?³é$FÌ$HŒ‡$D6$;Â#$3ä°$,×g$!ý$4T%$gjË$z$e$yÛ$z>W$RÛ$0¢$2]$SA $kã$Bk·$L
$Z"¤$Pr$7Ey$8ð$Z'‡$~0$K?$(óŒ$(of$=÷"$=ð¿$+Öì$*§$+s²$:ƛ$2«'$%Š$0Œ‰$9_6$!êd$õ!$!¦©$S$$ç$_VÃ$~äñ$5^$+¶$3S?$ÆR$,Š$*Z$~®$Ú±$N$%»I$E1$_Zj$Iõe$TЖ$qÞ$LÁ¯$"—0$ê3$¯E$Â$8$ÿ$"ŒD$"–s$"m÷$1"$&ˆ$$ÁÒ$œ>$
)$
;$$~P$]¾$:1†$p#˜$I@á$âP$Ó$ű$O$(Ä$*"å$Vq$RÕ$ÊZ$"	Ä$*¡$Õ$&In$9Å:$/uÕ$˜ž$Ð($r¸$
¸w$
ïn$-Y~$\Ѕ$@$0N$4ïÎ$-î$X $!ø'$(|û$E°$@{$$Î$Æ$B7$=u$W$$ö˜$}$vm$ I$Rf$$¡h$-½®$æü$äÔ$Qž$.OŽ$7<$(ŸA$ï‡$Wb$&$k$ á$/3;$-{S$Šl$
¥û$Š$f$}#$"i$&;:$"'#$9$i"$ $+.´$>Øs$ ì0$ƒ$é$:L$
m$¬Ò$»0$'®$&´$ê~$1$
ºˆ$ÆG$|Ø$äƒ$³3$ÿ|$ðÝ$p$7Ü#þ¡$.÷$á½#ÿöá#þ"‹$/C#þªG$Í$?n#ÿq†#üá½#ýJõ#þŠ$äê#ÿ ³$oþ$ý$\¡$ž$&ÿî$qñù$j™{$­Š$'Þ$1ïì$~[$
½$έ$êÿ$ËZ$ãë#þ®#ü'\$E$$§#úb$#ú•#øñ#ù‰…#úë#ûÅ#úà#ø,Z#û"‡#÷&Œ#øù×#ôØ¢#óq"#ó‡#ø!ä$ŽQ$"r[$bñ#ÿwü#úuB#øB#÷.#÷óˆ#øݹ#û‰·#÷y˜#÷P#üBÔ$Cû$SØ-$HŒB$Ð4#ømA#ôEs#õU#òÞ0#õÛË#öŠv#óö#øLŸ$Gü$%Ñî$M#÷vT#÷Ž#ò #õ­#ö¾o#ö~Ò#ó $kG$/$ZE
$.$$ÊQ#÷ b#üû#÷_2#ö}'#ó3,#õVæ#ó˜²#øW4#úBƒ#ø"Î#÷žÅ$ƒh$'·$+{$\ñ#ø{#õŠ½#÷Õò#òKÎ#õ"+$ê¾$0>W$=h¸$4Õ#ôèŸ#óë}#òs#ôOo#õ¡Z#ûO#ö‡^#ôæq#ö©D#ö&Ì#ôšÚ#ùå˜#ú¨#ø®$3ù$Oô$2<$3¯$:W$z#ûXÝ#ø¶Z#ô|‹$wH$å¨$(Ù?$D™$~Ü#ôœŒ#ôK‰#óz%$ÐF$ð#ý"½#ö§I#õ(M#ôæP$Á.$%$'ñ$è5#üi=#üg#øÓ.#ö
Ñ#ù›š$æZ$\$
üö#ü0#õ a$m($ü9$<63$P¢#þÁ#ôr#ù±'#÷.Â#ø+#ù0ê#ùêÙ#ø0}$J$($½Ì$>–$¢$ $	V¯$©$â$fë$pS$ë8#ÿ>#ýț$ ²$\$$‡$›5$B#ýãœ$¡i$ã.$Óu$QC$¡_#ÿÇ¢$õ$çÀ$;$ÿŸ$Jû#þ=â$
ë$Cd£$z
$Tº#$ñÄ$*«"$6n?$ƒ$;Y$¤÷$
D$>$
àq$î>$Óý#ÿÓ$pú$,€$»t$0½$	‰#ÿ'ø$¿ï$Â#ýŽ$7Ÿ${$$GÌ$ç@#üð$¡È#þï#ÿe$x6$Ý?$,¾$ó`$%ÇP$>$&¥$ŠÚ$ë°$$¸$îy$ç©$i$;F$
F$
t$
Ûß$4£'$pÛ$MÔT$OÅ$\=$Ĺ$­š$ú4$¬$ˆ$3€$	¦[$§M$5×X$*i¸$ô$Þ¡$´J$"Ü$8Ô$º@$¶Ø$2y$çI$(OØ$oÚÒ$a/—$¦p$ˆÞ$-È$-$ö¼$Ò'$7…$jë$æÒ$4.$N$	ž}$£$Só$ ™S$/·'$7Œ$c$µU$a½$z$	´$	BÑ$
ê$6þÂ$X)Ý$*5"$
›$g`$A$ãÃ$Ùã$$ã$?´$­t$_"$"$3§$ö$¼$HP$^^$Y!$È4$#"$	Ð$².$$	NG$
&'$T$º=$)ëœ$3ø$¶$Þ+$
õ$'V$\h$«$hÃ$Êî$'…€$ú $ª\$›À$
Jþ$HV$Þq$€ý$)r$($R$
ÓÚ$øÐ$;ôæ$4R$P$W$/Q$±$Ã$¼$GÕ$1!¨$'8$ú˜$
ªc$èõ$!0³$DXz$4‰$M^$g,$¹Í$;M$
J·$a$t$º«$#¨$ªå$Q$#Áy$5ø$+Œ$‹˜$Mè$Ké$0$j$w$pz$Ý;$
qN$`'$vÞ$
b$$÷ñ$â$Dû$

T$p…$ª-$
0*$U6$ï~$í›$±t$àô$¥z$À$5µ$ÇZ$"È$;K	$"ýÕ$}¿ˆ$+)Ç$"9Ô$Dª–$D¦™$mš$x{$ĕ$dr$&¿$%/ù$yÀ$'i$Ï¿$L­$P&$µD$(á$»p$Pt$®ú$˜í$Lt$ãw$1ì$1$òã$Û)$Õ$‰N$Ûn$d4$¬Å$ü$ÍT$%ŠJ$=ï"$1՗$du$÷…$i]$åœ$°ð$'´$÷$dª$&b$]
$—$$'Ý$¼ó$U[t$'Th$T—$#x¨$ܖ$Ò÷$'$øl$¢•$í•$d¦$L$ BÏ$>%°$I¨ß$+ˆi$áy$s$Ì°$!w~$!­è$Œº$D$ø-$Š$%$WU‹$ˆ·$bAŸ$(Z€$r³$!õ¯$ Kõ$$œ$ X'$ "$ô÷$!h±$$V$&ƒ$#8y$"‰$"Gå$/M'$I$C4?$([Ð$$ÒA$!Å)$"^Á$#Ì}$%ÌB$#dº$$Žh$2w$hÿæ$wL$;"æ$%[‰$&`ƒ$#¸R$&S$"&•$#͎$$Ùe$%KM$%î$(Âj$+K$(+ƒ$$qy$%È$'Lª$&Ù!$%NŒ$'îˆ$5M$Jªø$Gt$7)$19$5Ë3$4Êå$5º†$/Xs$7|I$Y!©$]ie$:+$$0	}$,Ï$)þµ$(ª	$.7À$1®P$9mÇ$6ÀP$/E$,7·$/ÌÐ$4—ä$6 $2˜²$1gÉ$4b$?a3$EyM$WG‰$L,$=[$5ïé$6±$:ÿN$<þ#$Aà7$>¢F$3ì$0½µ$0aU$=×$e2Ô$p·Ä$Nª$7U$3³*$4¡$1ō$6à9$:$9éÝ$@æè$On×$Cì|$7ïÈ$6ÐÇ$Aåz$k!ã$q9Â$G3á$9Ϥ$<Öø$Ao$>ðº$<¹$:nº$8¡I$8Ç^$:¤$;M%$?QÐ$N.î$M:$>á¨$@¢*$=¡¢$>¥'$DÿŸ$CÚ¡$=×Û$>2ž$=Ÿ`$?çé$D—Ñ$BÃ$=*Á$@&ç$EZÓ$G(x$Fŀ$@ý¼$@G²$?ï$@	$B'W$Aë\$C¶$CN$F7$Crü$Hö$IãÆ$JÍV$Iƒ7$IA#$H9Ð$N¢$~Ô4$¨ç»$¢Àê${ïW$`hî$lìé$}$Á$\ºš$JNë$P ½$N\2$QÕ»$]³É$]™N$Pj¶$Q¹L$Lõ4$LVB$Jé-$Me¯$P1;$U)A$W¤ž$Yt
$VÌ&$Rµ€$Q¹¨$S»n$[ð$\Vf$Uß»$UgÀ$Vº½$Z¼‹$c¼ÿ$mð`$\Á
$VU¥$Wø$\	p$}r $‡«c$iÐ$^
Q$Ypè$\ðò$`_$`ö›$d‹Å$¾$……9$pö$i};$k"T$gÅ$mb3$~læ$mã$¥ã™$~ÁÀ$gø$`–)$e…þ$jù&$u y$yuê$qHî$oQ$q;E$y"9$zA$ƒ(_$‰ßÌ$Þ$q.—$xjC$~Üø${Jþ$s1$ûª$†¿$ß$|Zš$ƒ!$€Œ›$›N2$¿O›$´Þ=$ š$£4˜$«5¥$®·S$š<…$žL$.ë$"åi$'$"¼$‰ô$""1$ƒ0%$To$²[º$â Õ$×àn$¬ÂK$¥y>$—\9$Š$–r$œ$Š($‹(´$¢xL$È¡q$؄¾$Ò8$ÙãŠ$Ôäà$ê–$ݝÀÀ$_1á$1a$™±0$.Ù®$&;#ëaQ#ìúÌ#ü{u$	»7$*_5$&#å=#ÍÉö#ë@š$',I$\sP$œ#íÁ#ìe"#ò¥Ü$¢#ÛßS#ºÅz#»&8#Ðss$#	$bŸ2$'-$0ò$%.Í$4‰9$¯$Aí$t¾#âvÊ#º#¹#ÃÐ#ÇèI#à¶Z$Ê$#ô²$M¬œ$¬–
$Î+$™$0#½#ñ¦°#õõ$;d$itZ$´ $x™$fp<$Èj9$Ìît$›C$îa$·Ú#Êä#Ýêu#èMi#Ì´!#ã‹$G1$5ê,$Jîé$
f±$@$yÁ$Œì·$,mÑ#óæÄ#à›T$ô•$/Û-#哽#°ð~#¨?+#ÍF$+¥$•ˆÐ$À£T$Œß$7é#ÁÛ#§µí#°éö#÷q'$Jú·$:_n$ºN#Ä@#Ų:$+8$¥å#ã¢$«#Ùfù#¶ß¾#Ø?*#÷ìz#êĊ#Ï3#µÎx#¯W=#´ôÄ#Î¥Í#×®9#ȋ(#·Z#»ŠZ#ÌÐm#¸<Ü#¹ï#Âf #˝ö$Ðð$J<#̸‰#¼ûÿ#Å_‹#«³ò#š¬p# ¿#²²­#»õ¸#ÉÒ#¶g¡#¡dä#¢Üg#©Ê–#¶µ¬#³N³#³NO#°Ò+#±ƒ#°Bj#¯,#´×L#Æ_Û#ѸX#×'#çK‹#çãM#ç$#ç÷q$T$
®Ê$×#ìvï#ê‹d#⊧#ç@z#û«Ù#ľY#«Ù¢#­¾Á#µ+#¿R¦#Ã×v#ÉÞ
#ØïŸ#ñh>#ÚÝ×#¿OÛ#ºŠn#º'¹#´27#½^#Á£=#±è"#©Õ×#¼0È#ÖI«#и#§b<#£#œöŒ#™¾@# ©#¤ï½# z#¨j†#£Œ£#"èg#Ÿäé#½Äš#¬	Æ#‡á§#'ë#‰n
#'/¿#"@}#Šw¡#†x|#"#…³R#‡ÜS#•†®#šö#Œý#"iQ#ì®#€^¨#†Ñ©#‡óÿ#…F¬#"5Ì#ˆÒÎ#‹d3#à#Œê#‡§#…H#‡tÜ#ˆóŠ#ŒÅ#'þ"#…^D#…‰î#‰¹ê#Œì‹#'k#–jù#Ÿ²å#«y#´›á#Àw»#Ú2Ú$c$Vtp$6q2$;ƒ$ûÿ$8…$Acw$ ôt$ÑÆ$ y$r8$Fi$e¡#÷›Ô#ÜF	#ÅFq#²ÍÎ#¼ÊR#Ø0Ù#èEØ#ís#ðÌ÷#ü%p#ýQh#ð=#æ`N#áژ#ße«#Ú°#×q¼#Ôª«#؇f#Òtq#ÍÆX#Îr[#ܦ#ÊÌà#²yž#®Âò#­sÊ#¦ì#¡³ˆ#šÊ¯#˜Ýç#–7Ô#"Kœ#'9z#IÚ#‹ÞI#•wy#Ê´#ßÏ#£ì#Šn#ˆ	r#ˆ4¡#"¾#"P#…•.#‡|#…#‹êî#«l#®½…#'?#ƒ}8#€F]#Í#'9±#&#þá#ƒcÿ#'7#ƒÔú#ˆ'»#²;Û#é'#Ã?Œ#Šo†#…sŽ#'á°#ƒÇ#€Õ÷#€'J#€í…#G¥#ƒ4¹#†È{#ˆ3ˆ#àÃ#"¼C#œ½#µD#¬x,#›°3#žãù# gx#¢­#¤^#¨##¨Äš#§+Y#­/‰#ÓÙh$ˆµ#è'#­–u#¥­ #7#"dI#Œž™#ˆ"Õ#†WÉ#Œ:k#Ò7#"0#™ÌÝ#˜ËQ#™:4#š4ß#œB·#œËë#›>·#šñQ#›`u#™[¯#—Q#–Õ6#"iì#"¦#"Ž–#'h/#Hµ#'q#³3	#ÌDÊ#¨f2#ªš#‹K#ˆC¬#‡*‹#†¿²#"'œ#"—Ü#'}Î#'^{#€V#€m=#|#'pÅ#'#"Ë#ƒÔ	#‡'x#"#'êÜ#[ë#'B#ˆ™?#•J#~=#†}ò#"ým#'³D#l£#€Wí#Œ#‡"#œ½G#œß#†‡ù#Ï#^o#€fª#}]Q#œ"#|û¾#ï§#|Ói#}³¨#|UÌ#}[¹#|±p#1#|ùT#|"q#€'Ì#'v#'Ž #Ñ›#'êø#…˜"#'"–#W:#€iÃ#?û#"Ù>#ŽU#Ž‰u#‡´ô#1ý#€:½#ƒu #ˆDR#Œhõ#»#"!Ž#˜éw#…¹X#|#}Ù¼#a#'ò#'Ü7#‰˜R#‡ñþ#€E.#‹++#YÍ#"ä)#"G#{}#cÝ#p]#'Ñ#'AØ#ƒe/#"¢#Œ e#‹²q#…¥Ä#™CU#Ÿÿx#‰ü™#€çW#€œs#â‡#‡ƒ^#ƒæ#'…#€"ø#2Y#€
Ÿ#ƒD‡#ˆýQ#Œ¾C#¯ô#‡
…#€K(#Üå#ƒb/#"z#'ÌÔ#'šN#'#%#…ÈC#ƒ¡#èß#€æÈ#'ÎZ#€ûL#€ãù#'z#ƒÍÓ#'_d#'æ<#›Î#†êÃ#'ê#"ö#€X&#»F#'\Q#'_z#ƒ¦#ƒi#ƒ±'#""O#Ž "#¼TA#Î$ß#žÏi#‰U#ŠäL#"ÊQ#«¾Ç# ¦5#F#‰"V#†y#"ŸV#‡Ò%#‰ñè#'âË#ŽÞñ#ˆð¶#ˆ1o#‡Ó#…Ö†#‡üB#‡"#†õ#…Ï#‡KY#Š_#‰¤Î#‡Kö#ˆ`0#‡¢#ˆZ[#‡¬v#ˆ²¾#ˆ´u#ˆRñ#‰òž#ˆŒq#Š‰'#—uõ#›) #ŠÐ'#‡«e#‰/#†âƒ#‡Ó#ˆ
î#ˆq,#Š­#‹}##ˆ}™#‡xÕ#ˆÕè#Ši#ŒÈ#"$g#´ê$#½&›#–ž½#ˆgÝ#‡bE#ˆMŽ#‰U…#Š\#‰^¡#ŠU#‰X6#Š-Î#Šà#˜yÞ#¥w#"¯e#Špæ#‹0L#Š¦#ˆå\#ˆtà#Š~û#ˆO¨#‹Æè#‰–#‰Wq#‰Ï#ŒE´#£€)#Ì6…#¸9#'x#Šl#Ëû#Óó#¿ê#È×#–¾ÿ#™¾#"Ôu#'Ë#'R^#Ó5#‡Ú#K#û¥#—œ#©3n#ý#‹
ß#‰Ÿ×#‹ÑÕ#ŠÈQ#‰R,#‡LP#‰Á#Të#Ž3#Ž*#'ˆO#²ýO#Í79#¥éj#'d)#ŽA¯#'¹¶#'E#pv#'¸8#".r#Ž¶5#~Ë#ê#Pà#Ž!"#
W#u§#"µ#"Sª#"T#I^#'bo#"F½#¢ÑO#£"2#•àó#'«~#"@3#'ï/#"«#øa#'L#'×ï#'~I#–ž#¯|9#¾Íí#§s«#™`C#˜â#˜ñ€#˜À+#–æ#"šÜ#"cž#–_	#•¸S#–jÝ#–H`#™ÁË#—<²#•ÞÛ#•Ó¹#–©4#–¿¾#™¸Ø#—o3#—ñW#— Û#˜•É#˜¸Ÿ#—`#™Ö#¥}·#¤Þ#¤sˆ#¥6Ä#Ÿp#ž‡~#¢"#ÖH#œvb#›H#¤Fˆ#¬L#¦e#š+Ù#š'*#œ}#œz#švˆ#b#ã#ž›œ#žJn#›}§#™rG#š©U#šòq#ž#¡¨ã#¥¾#«	#ªÛÿ#¨
@#¢´<#¡UÂ# !Ë# çl#žþ#–òÎ#˜ #™å<#œäQ#¡³#ªü#«>´#£7Ó#Ÿ™ç# ðd#Ÿ÷x#žï¨#¡ê#£¾Í# :#¦€û#©¡æ#¯j±#­ÊÖ#®O#¥öM#¥g€#¡ž?#¡Ñ#ó;#ût#ž•é#¥Ù#«yÍ#¥ü©#¥È#¥¬#­8´#ªÖ#©Ÿz#¦é#§Km#§dé#¡Ì4#¤Bƒ#£š#¤ý¡#¢@ß#¦¼y#®ÕË#µ2ƒ#¯*#¥ò7#¥Fé#¨k½#ªè¨#¥gÆ#¦ #§ƒ#©²#«·¬#ªUa#©E.#¤#´#¦¢q#«'#µ |#²/n#¯A#¯1#°åL#©æä#§Å¦#©T#­"Ø#®ÀM#²€ƒ#°
z#­î°#«Æõ#«=#­ÿï#¯3Ê#¶­¡#®ó#©~´#©ø>#©7 #§ó#§Øh#¨rf#«"#©è#¦õ#§ î#¦wU#¨õ³#©Pf#±o#¾ï#Ó`«#×RÖ#ÌÍ«#ÃÈ¥#¾4@#¸øœ#¶Â#´16#´¡ñ#²ÜÄ#²"ó#¯cÓ#¬‹w#¬Žò#®Ýð#®UG#²ñ#³\a#± #¯
«#­ç#±"w#¹o#¶‡$#³¤#¯u[#²ÑÆ#µ*#¸N#·ôI#´j°#³•#µ`#·À,#µ #´Ë·#¶7°#µ_Ê#´¢š#³_#º*-#¹*Í#º­`#ěv#ÉW
#Á½q#Áâ#½*#¼	2#ºŸ#½™œ#¿¬D#¿"¹#ÀhD#Âoü#Áю#Å~ð#Èë½#̵Ç#Ëƚ#Æ(j#ÄÐy#NjÞ#ØÓ<#Ïõo#Å6W#Æë;#Æéœ#Ñ #Ç.«#¿Á§#¿ÑÎ#Èõ#Ñæ(#˘K#À˜‰#Áß#ÇO¡#Úb9#ÍkË#¼îM#½}²#½ª(#Áe#ÈR'#¿\§#ºï^#¾
þ#Ī5#Åÿl#Á}P#¾<÷#Åݬ#ÅØ##Κ½#Ñçï#Ë%§#Æ:^#Íkt#ß_÷$óO${$-#ñRÉ#߬0#Ô¥±#Î3@#É]m#ʺ#̙w#ÏXó#ÞÚj#áF#Õå2#ØF	#Õs#ÊV,#ÊD#ÑÌ^#ÑLO#Ȧ#ÆS8#ÈàŠ#Ðýž#Ý Ç#âQ½#ۋ3#Ρ#ͧ#Ö¡'#à#ÓlP#Ó´Ú#Ø&ß#Ï֔#ÉZ #Òl»#Ú»¥#Ú$	#ëc¿#æ˜#Ñ1z#ύ$#Ҍò#Ôd#Ӝ¦#Öà=#Ó·Ö#ÚIÍ#çÆÐ#á¬Ô#ÓÔ#Ñ>#ÑÛ#Óo#×Òø#Ý`#ԝñ#ÏÓx#ÒÞ(#Ԇw#Ôù_#ߥ#ø
‰#çbð#×÷,#ÚÐ#áïA#é¸G#òjÖ#âÙ#Ýq×#Û¥#çC†#ææw#ÛÎb#ؙ)#ÞgA#ÝOÔ#Øã4#Ýɾ#çó #íM#âHù#ô5,$
Iõ$ª#áêF#å¸Ð#úQH$˜r

==> anc/LateM_Spectra/PM_I09429+2351.fits <==
SIMPLE  =                    T / Written by IDL:  Fri Sep 27 13:44:12 2013      BITPIX  =                  -32 /Real*4 (floating point)                         NAXIS   =                    2 /                                                NAXIS1  =                 4158 /Number of positions along axis 1                NAXIS2  =                    3 /Number of positions along axis 2                EXTEND  =                    T /Extensions may be present                       ORIGIN  = 'Institute for Astronomy' /                                           TELESCOP= 'NASA IRTF'          /                                                INSTRUME= 'SPeX, IRTF Spectrograph' /                                           OBSERVER= 'Your_Name'          /                                                OBJECT  = 'PM09429+2351'       /                                                IRAFNAME= 'PM09429+2351_tellcor_merged' /                                       TIME_OBS= '13:58:10.774306'    / Average UT TIME OF ACQISTION ('hh:mm:ss.ss')   DATE_OBS= '2012-12-17'         / UT DATE OF ACQUISITION ('yyyy/mm/dd')          ITIME   =        120.000000000 / INTEGRATION TIME IN SECONDS                    CO_ADDS =                    1 / NUMBER OF INTEGRATIONS                         NDR     =                   32 / Number of Non-Destructive Reads                SLOWCNT =                   20 / Number of Slow Counts                          TABLE_MS=        512.452000000 / msec to clock out array                        ROTATOR =        323.620000000 / Rotator_Mechanical_Angle; pos=647235           POSANGLE=        252.770000000 / Average Sky_Position_Angle                     SLIT    = '0.3x15  '           / menu=2,pos=89000                               GRAT    = 'ShortXD '           / menu=0,pos=719950                              PLATE_SC=       0.150000000000 / PlateScale arcsec/pixel                        RA      = '+09:42:57.05 '      / Right Ascension                                DEC     = '+23:51:17.0 '       / Declination                                    HA      = '+00:20:1.0547368'   / Average Hour Angle                             AIRMASS =        1.00705263158 / Average Air Mass                               EPOCH   =        2000.00000000 / Epoch                                          MODENAME= 'ShortXD '           / Spectroscopy mode                              FLAT    = 'flat452-456.fits'   / Flat field image                               NAPS    =                    1 / Number of apertures                            NORDERS =                    1 / Number of orders                               ORDERS  = '0       '           / Order numbers                                  START   =                    0 / Array column of first FITS array column        STOP    =                 4157 / Array column of last FITS array column         SLTH_PIX=        100.000000000 / Slit height in pixels                          SLTH_ARC=        15.0000000000 / Slit height in arcseconds                      SLTW_PIX=        2.00000000000 / Slit width in pixels                           SLTW_ARC=       0.300000000000 / Slit width in arcseconds                       APPOSO03= '3.74069 '           / Aperture positions (arcsec) for order 03       APPOSO04= '3.73801 '           / Aperture positions (arcsec) for order 04       APPOSO05= '3.73917 '           / Aperture positions (arcsec) for order 05       APPOSO06= '3.74187 '           / Aperture positions (arcsec) for order 06       APPOSO07= '3.80396 '           / Aperture positions (arcsec) for order 07       PSFRAD  =        2.00000000000 / Optimal extraction PSF radius in arcseconds    APRADIUS=        1.60000000000 / Aperture radius in arcseconds                  BGSTART =        2.50000000000 / Background start radius in arcseconds          BGWIDTH =        2.00000000000 / Background width in arcseconds                 BGORDER =        0.00000000000 / Background polynomial fit degree               WAVECAL = 'wavecal457-459.fits' / Wavecal file used for wavelength calibration  XUNITS  = 'um      '           / Units of the X axis                            YUNITS  = 'ergss-1cm-2A-1'     / Units of the Y axis                            XTITLE  = '!7k!5 (!7l!5m)'     / IDL X title                                    YTITLE  = '!5f!D!7k!N!5 (ergs s!E-1!N cm!E-2!N !5!sA!r!u!9 %!5!n!E-1!N)' / IDL YVERSION = 'v3.4    '           / Spextool version                               RES     =        2000.00000000 / Average spectral resolving power               DISPO03 =    0.000537570000000 / Dispersion (um pixel-1) for order 03           DISPO04 =    0.000403220000000 / Dispersion (um pixel-1) for order 04           DISPO05 =    0.000322750000000 / Dispersion (um pixel-1) for order 05           DISPO06 =    0.000269222000000 / Dispersion (um pixel-1) for order 06           DISPO07 =    0.000231091000000 / Dispersion (um pixel-1) for order 07           DAIRMASS=           0.00352737 / Average airmass difference between std and obj HISTORY The output FITS files contain a 3-D array of data consisting ofsets of  HISTORY  triplet arrays of data for each aperture and each order,where each tr  HISTORY iplet is composed of an array for the wavelength,an array for the flux  HISTORY , and an array for the error. The tripletsfor each aperture are stacke  HISTORY d behind one another, followed bythe triplets for the next order, etc.  HISTORY  If no orders have beenskipped or deslected in the extraction process,  HISTORY  the contents ofaperture Y in order X can be found as follows:lambda =  HISTORY array[*,0,( X - (smallest order number))*naps + (Y-1)], flux   =array[  HISTORY *,1,( X - (smallest order number))*naps + (Y-1)], error  =array[*,2,(   HISTORY X - (smallest order number))*naps + (Y-1)]  Forexample, for an SXD fil  HISTORY e with two apertures, the wavelengtharray for aperture 1 in order 3 is  HISTORY  located in array [*,0,0], theflux is in array [*,1,0] and the error i  HISTORY s in array [*,2,0]. Foraperture 2, the wavelength is in array [*,0,1],  HISTORY  the flux is inarray [*,1,1] and the error is in array [*,2,1]. For or  HISTORY der 4,the flux for aperture 1 is in array [*,1,2], while the flux fora  HISTORY perture 2 is in array [*,1,3]. For order 5, the fluxes for thetwo aper  HISTORY tures are in arrays [*,1,4] and [*,1,5], etc.  Thespectra have been co  HISTORY rrected for non-linearity.                                              HISTORY                                                                         HISTORY Xcombspec History                                                       HISTORY                                                                         HISTORY The spectra were combined using a Robust Weighted Mean.  The robust     HISTORY threshold was 8.00000.  The files spectra0394.fits, spectra0395.fits,   HISTORY spectra0396.fits, spectra0398.fits, spectra0399.fits,                   HISTORY spectra0400.fits, spectra0401.fits, spectra0402.fits,                   HISTORY spectra0403.fits, spectra0404.fits, spectra0405.fits,                   HISTORY spectra0406.fits, spectra0407.fits, spectra0408.fits,                   HISTORY spectra0409.fits, spectra0412.fits, spectra0413.fits,                   HISTORY spectra0414.fits, spectra0415.fits were combined.    Aperture 01        HISTORY Info: The scale factors were determined using order 04.  The scale      HISTORY factors are 1.03112, 1.02970, 0.923865, 0.971099, 0.948601, 0.939290,   HISTORY 1.11302, 0.922636, 0.994763, 1.00750, 0.900841, 0.930350, 0.869446,     HISTORY 0.914393, 1.13481, 1.15908, 1.23683, 1.25984, 1.31953.  The median      HISTORY RMS deviation in each order is 0.0568701, 0.0592831, 0.0622740,         HISTORY 0.0598120, 0.0535669.    The spectral shapes have been corrected.       HISTORY This spectrum was telluric corrected using the telluric correction      HISTORY spectra PM09430+2659_tellcor_tellspec.fits.  The telluric correction    HISTORY spectra for aperture 01 were shifted by -0.00519791, 0.0283503,         HISTORY 0.108519, 0.0492324, 0.0821156 pixels.                                  HISTORY                                                                         HISTORY Xmergeorders History                                                    HISTORY                                                                         HISTORY This merged spectrum was derived from aperture 01 of file               HISTORY PM09429+2351_tellcor.fits.  The scaled factors for orders 3, 4, 5, 6,   HISTORY 7 are 1.00000, 1.00000, 0.964361, 0.958733, 1.07982 respectively.       END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             ?N|»?NŒ?N›P?Nªš?N¹å?NÉ/?NØx?NçÂ?N÷?OV?OŸ?O$é?O42?OC|?ORÄ?Ob
?OqV?O€Ÿ?Oç?OŸ0?O®x?O½Á?OÍ?OÜP?Oë™?Oúá?P
'?Po?P(·?P7þ?PGE?PVŒ?PeÓ?Pu?P"`?P"§?P¢î?P²5?PÁz?PÐÁ?Pà?PïL?Pþ'?Q
Ø?Q?Q,c?Q;¨?QJî?QZ3?Qiw?Qx½?Qˆ?Q—F?Q¦Š?QµÏ?QÅ?QÔX?Qã›?Qòà?R$?Rh?R «?R/ï?R?2?RNv?R]¸?Rlü?R|??R‹'?RšÄ?Rª?R¹J?Rȍ?R×Î?Rç?RöS?S•?S×?S$?S3[?SBœ?SQÝ?Sa?Sp`?S¢?SŽâ?Sž#?S­d?S¼¥?SËå?SÛ&?Sêg?Sù§?Tæ?T'?T'g?T6§?TEæ?TU&?Tdf?Ts¦?T'ä?T'$?T¡c?T°¢?T¿á?TÏ ?TÞ_?Tí?TüÛ?U?UX?U*—?U9Ô?UI?UXP?Ug?UvË?U†	?U•G?U¤…?U³Á?UÂÿ?UÒ<?Uáy?Uðµ?Uÿò?V/?Vl?V-¨?V<ä?VL!?V[]?Vj˜?VyÔ?V‰?V˜M?V§‡?V¶Ã?VÅÿ?VÕ:?Väu?Vó°?Wì?W'?W!a?W0œ?W?×?WO?W^K?Wm†?W|À?W‹û?W›4?Wªn?W¹¨?WÈâ?WØ?WçU?Wö?XÈ?X?X$:?X3t?XB­?XQå?Xa?XpW?X?XŽÈ?Xž?X­9?X¼q?XË©?XÚá?Xê?XùQ?Yˆ?YÀ?Y&ø?Y60?YEf?YTž?YcÕ?Ys?Y'C?Y'z?Y ±?Y¯è?Y¿?YÎT?Y݋?YìÂ?Yû÷?Z.?Zd?Z)š?Z8Ï?ZH?ZW;?Zfq?Zu¦?Z"Û?Z"?Z£F?Z²{?ZÁ°?ZÐå?Zà?ZïO?Zþƒ?[
¸?[í?[,!?[;U?[JŠ?[Y¾?[hò?[x&?[‡Z?[–Ž?[¥Â?[´õ?[Ä(?[Ó\?[â?[ñÂ?\ö?\)?\\?\.Ž?\=Â?\Lô?\\'?\kY?\zŒ?\‰¿?\˜ñ?\¨#?\·U?\Ƈ?\Õ¹?\äë?\ô?]O?]€?]!±?]0ã?]@?]OF?]^w?]m¨?]|Ù?]Œ
?]›:?]ªl?]¹œ?]ÈÍ?]×ý?]ç.?]ö^?^?^¾?^#ï?^3?^BO?^Q~?^`®?^oÞ?^?^Ž=?^m?^¬œ?^»Ì?^Êú?^Ú*?^éY?^øˆ?_¶?_å?_&?_5C?_Dq?_S ?_bÎ?_qý?_*?_Y?_Ÿ‡?_®µ?_½ã?_Í?_Ü??_ëm?_úš?`	Ç?`õ?`(#?`7O?`F}?`Uª?`d×?`t?`ƒ1?`'^?`¡‹?`°·?`¿ä?`Ï?`Þ=?`íi?`ü•?aÂ?aî?a*?a9F?aHr?aWž?afÉ?auõ?a…!?a"M?a£x?a²£?aÁÏ?aÐú?aà%?aïP?aþ{?b
§?bÑ?b+ü?b;'?bJR?bY|?bh¦?bwÑ?b†ü?b–%?b¥P?b´z?bä?bÒÎ?báø?bñ"?cL?cu?cŸ?c-É?c<ó?cL?c[E?cjo?cy˜?cˆÀ?c—ê?c§?c¶<?cÅd?cԎ?cã·?còß?d?d0?d Y?d/'?d>ª?dMÒ?d\ú?dl#?d{K?dŠr?d™š?d¨Â?d·ê?dÇ?dÖ9?dåa?dô‰?e°?e×?e!ÿ?e1'?e@M?eOt?e^œ?emÃ?e|é?eŒ?e›7?eª^?e¹"?eÈ«?e×Ò?eæù?eö?fE?fl?f#'?f2·?fAÞ?fQ?f`*?foP?f~v?fœ?fœÂ?f«ç?f»?fÊ2?fÙX?fè}?f÷¢?gÈ?gí?g%?g47?gC\?gR'?ga¦?gpË?gð?g?gž9?g­^?g¼ƒ?g˧?gÚË?géð?gù?h9?h\?h&?h5¥?hDÉ?hSí?hc?hr5?hY?h|?hŸ ?h®Ä?h½è?hÍ
?hÜ.?hëR?húu?i	˜?i»?i'ß?i7?iF$?iUH?idk?isŽ?i'±?i'Ó?i ö?i°?i¿<?iÎ^?i݁?iì£?iûÆ?j
è?j
?j)-?j8O?jGp?jV"?jeµ?jt×?jƒø?j"?j¢=?j±_?jÀ€?jÏ¡?jÞÃ?jíå?jý?k'?kI?k*k?k9‹?kH­?kWÎ?kfð?kv?k…1?k"R?k£t?k²"?kÁµ?kÐÖ?kß÷?kï?kþ8?l
X?ly?l+™?l:º?lIÚ?lXû?lh?lw;?l†[?l•|?l¤›?l³»?lÂÜ?lÑü?lá?lð;?lÿ[?m{?mš?m,º?m;Ú?mJú?mZ?mi8?mxX?m‡x?m––?m¥¶?m´Õ?mÃõ?mÓ?mâ2?mñR?nq?n?n®?n-Î?n<í?nL?n[*?njI?nyh?nˆ†?n—¤?n¦Ã?nµâ?nÅ?nÔ?nã=?nò[?oz?o—?o¶?o.Ô?o=ó?oM?o\.?okL?ozk?o‰ˆ?o˜¦?o§Ä?o¶â?o»6?oÍ?oÞØ?oð©?py?pK?p&?p7ì?pI¼?p[?pm]?p,?pü?p¢Ì?p´›?pÆk?pØ:?pê	?pûØ?q
§?qv?q1C?qC?qTà?qf¯?qx|?qŠJ?qœ?q­å?q¿²?qр?qãM?qõ?ræ?r³?r*?r<K?rN?r_ä?rq¯?rƒ{?r•G?r§?r¸Ý?rÊ©?rÜt?rî>?s	?sÔ?s#ž?s5h?sG3?sXü?sjÆ?s|?sŽZ?s #?s±í?sö?sÕ~?sçH?sù?t
Ú?t¡?t.j?t@3?tQú?tcÂ?tuŠ?t‡R?t™?tªá?t¼¨?tÎo?tà6?tñý?uÄ?uŠ?u'Q?u9?uJÝ?u\£?uni?u€/?u'ô?u£º?uµ€?uÇD?uÙ
?uêÏ?uü"?vX?v ?v1â?vC¥?vUj?vg.?vxñ?vŠµ?vœy?v®=?vÀ?vÑÄ?vã‡?võI?w?wÏ?w*'?w<T?wN?w_Ù?wq›?wƒ]?w•?w¦á?w¸¢?wÊd?wÜ%?wíæ?wÿ§?xi?x#*?x4ê?xF«?xXk?xj+?x{ë?x¬?xŸl?x±+?xÂë?xÔ«?xæj?xø*?y	é?y¨?y-g?y?&?yPå?yb£?yta?y† ?y—Þ?y©œ?y»Z?yÍ?yÞÖ?yð"?zQ?z?z%Ë?z7‰?zIF?z[?zl¿?z~|?z8?z¡õ?z³²?zÅn?z×)?zèæ?zú¢?{]?{?{/Õ?{A?{SK?{e?{vÁ?{ˆ|?{š7?{«ò?{½­?{Ïf?{á!?{òÛ?|•?|O?|(	?|9Ã?|K|?|]6?|nð?|€¨?|'b?|¤?|µÔ?|nj?|ÙE?|êþ?|ü¶?}o?} '?}1à?}C—?}UO?}g?}x¿?}Šw?}œ.?}­æ?}¿?}ÑT?}ã?}ôÂ?~y?~0?~)æ?~;?~MS?~_
?~p¿?~'v?~",?~¥á?~·—?~ÉM?~Û?~ì¸?~þm?#?!×?3?EB?V÷?h«?z`?Œ?È?¯}?Á1?Òæ?ä™?öM?€?€Ú?€´?€Ž?€'h?€0B?€9?€Aô?€JÎ?€S§?€\?€eZ?€n4?€w?€å?€ˆ¿?€'˜?€šq?€£J?€¬#?€´û?€½Ô?€Æ­?€Ï†?€Ø_?€á8?€ê?€òè?€ûÁ?™?
r?J?#?'û?0Ò?9«?Bƒ?K[?T3?]?eã?nº?w'?€j?‰B?'?šò?£É?¬ ?µx?¾O?Ç'?Ïþ?ØÖ?á­?ê"?ó[?ü2?'	?'
á?'¸?'?'(e?'1<?':?'Bê?'KÀ?'T—?']n?'fD?'o?'wñ?'€È?'‰ž?''u?'›K?'¤!?'¬÷?'µÍ?'¾¤?'Çz?'ÐP?'Ù&?'áû?'êÑ?'ó§?'ü}?ƒS?ƒ)?ƒÿ?ƒÔ?ƒ(ª?ƒ1?ƒ:U?ƒC+?ƒL?ƒTÖ?ƒ]ª?ƒf€?ƒoU?ƒx+?ƒ?ƒ‰Õ?ƒ'ª?ƒ›?ƒ¤T?ƒ­)?ƒµþ?ƒ¾Ó?ƒÇ¨?ƒÐ}?ƒÙQ?ƒâ&?ƒêû?ƒóÐ?ƒü¤?"y?"N?""?"ö?"(Ë?"1Ÿ?":t?"CH?"L?"Tð?"]Ä?"f™?"om?"xA?"?"‰ê?"'½?"›'?"¤e?"­9?"¶
?"¾á?"ǵ?"Ї?"Ù[?"â/?"ë?"ó×?"üª?…~?…P?…$?…÷?…(Ë?…1ž?…:r?…CE?…L?…Të?…]¾?…f'?…oe?…x8?…?…‰Ý?…'°?…›ƒ?…¤V?…­)?…µü?…¾Ï?…Ç¡?…Ðs?…ÙF?…â?…êì?…ó¾?…ü'?†b?†5?†?†Ú?†(­?†1?†:Q?†C#?†Kõ?†TÇ?†]š?†fl?†o>?†x?†€á?†‰³?†'†?†›X?†¤*?†¬ü?†µÎ?†¾ž?†Çp?†ÐB?†Ù?†áæ?†ê¸?†ó‰?†üZ?‡,?‡
ý?‡Ï?‡ ?‡(r?‡1C?‡:?‡Bå?‡K·?‡Tˆ?‡]Z?‡f+?‡nü?‡wÌ?‡€ž?‡‰o?‡'@?‡›?‡£â?‡¬³?‡µ"?‡¾U?‡Ç&?‡Ï÷?‡ØÈ?‡á˜?‡êi?‡ó9?‡ü
?ˆÛ?ˆ
¬?ˆ|?ˆM?ˆ(?ˆ0í?ˆ9¾?ˆB?ˆK_?ˆT0?ˆ]?ˆeÑ?ˆn ?ˆwq?ˆ€A?ˆ‰?ˆ'â?ˆš²?ˆ£ƒ?ˆ¬R?ˆµ"?ˆ½ò?ˆÆÃ?ˆÏ"?ˆØc?ˆá3?ˆê?ˆòÒ?ˆû¢?‰r?‰
C?‰?‰â?‰'±?‰0?‰9Q?‰B!?‰Jñ?‰SÁ?‰\'?‰e_?‰n/?‰vÿ?‰Î?‰ˆž?‰'n?‰š=?‰£?‰«Ü?‰´«?‰½{?‰ÆJ?‰Ï?‰×é?‰à¸?‰é‡?‰òV?‰û&?Šõ?ŠÄ?Š"?Šb?Š'1?Š0?Š8Ð?ŠAŸ?ŠJn?ŠS=?Š\?ŠdÛ?Šmª?Švy?ŠH?Šˆ?Šæ?Š™´?Š¢ƒ?Š«R?Š´!?Š¼ð?ŠÅ¾?ŠÎ?Š×[?Šà*?Šèù?ŠñÈ?Šú–?‹e?‹4?‹?‹Ð?‹&Ÿ?‹/n?‹8<?‹A?‹IÙ?‹R§?‹[v?‹dD?‹m?‹uá?‹~°?‹‡~?‹L?‹™?‹¡é?‹ª·?‹³…?‹¼T?‹Å"?‹Íï?‹Ö¾?‹ßŒ?‹èZ?‹ñ)?‹ù÷?ŒÅ?Œ"?Œ`?Œ/?Œ%ý?Œ.Ë?Œ7™?Œ@g?ŒI5?ŒR?ŒZÑ?ŒcŸ?Œlm?Œu;?Œ~	?Œ†×?Œ¤?Œ˜r?Œ¡@?Œª?Œ²Ü?Œ»©?ŒÄw?ŒÍD?ŒÖ?ŒÞà?Œç®?Œð|?ŒùI??
ä?²?€?%M?.?6é??·?Hƒ?QQ?Z?bì?kº?tˆ?}U?†"?Žð?—½? ‹?©X?²&?ºó?ÃÀ?Ì?Õ[?Þ(?æö?ïÃ?ø'?Ž]?Ž
+?Žø?ŽÆ?Ž$"?Ž-a?Ž6.?Ž>ú?ŽGÈ?ŽP•?ŽYb?Žb0?Žjý?ŽsË?Ž|—?Ž…d?ŽŽ1?Ž–ÿ?ŽŸÌ?Ž¨™?Ž±g?Žº3?ŽÃ?ŽËÍ?ŽÔ›?ŽÝh?Žæ5?Žï?Ž÷Ï?œ?	i?6??#Ñ?,ž?5j?>7?G?OÑ?Xž?al?j9?s?{Ò?"Ÿ?l?–9?Ÿ?§Ó?°Ÿ?¹m?Â:?Ë?ÓÔ?Ü¡?ån?î:?ðÆ?ûr??É?t?& ?0Ê?;u?F ?PË?[v?f!?pË?{v?† ?Ë?›u?¦?°É?»s?Æ?ÐÇ?Ûq?æ?ðÄ?ûn?'?'Á?'k?'&?'0½?';f?'F?'P¸?'[a?'f	?'p²?'{[?'†?'¬?'›U?'¥ý?'°¥?'»M?'Åö?'О?'ÛE?'åí?'ð•?'û=?'å?'Œ?'3?'%Û?'0'?';*?'EÑ?'Px?'[?'eÆ?'pm?'{?'…»?'b?'›?'¥®?'°U?'ºû?'Å¢?'ÐH?'Úí?'å"?'ð:?'úà?"†?",?"Ñ?"%w?"0?":Â?"Eh?"P?"Z²?"eW?"oü?"z¢?"…G?"ë?"š?"¥5?"¯Ú?"º?"Å#?"ÏÇ?"Úl?"å?"ïµ?"úY?"ý?" ?"E?"$é?"/?":1?"DÕ?"Ow?"Z?"d¿?"ob?"z?""¨?"L?"™ï?"¤'?"¯6?"¹Ù?"Ä{?"Ï?"ÙÁ?"äc?"ï?"ù©?•K?•í?•?•$2?•.Õ?•9w?•D?•Nº?•Y\?•cþ?•n ?•yB?•ƒã?•Ž…?•™'?•£È?•®j?•¹?•Ã¬?•ÎM?•Øî?•ã?•î1?•øÑ?–r?–?–´?–#U?–-õ?–8•?–C6?–MÖ?–Xw?–c?–m¸?–xW?–'÷?–—?–˜8?–¢Ø?–­x?–¸?–¶?–ÍV?–×ö?–â–?–í5?–÷Ô?—s?—
?—²?—"R?—,ñ?—7?—B.?—LÍ?—Wl?—b?—lª?—wH?—ç?—Œ…?——$?—¡Â?—¬`?—¶þ?—Á?—Ì;?—ÖÙ?—áx?—ì?—ö³?˜Q?˜ï?˜?˜!+?˜+Ç?˜6e?˜A?˜K ?˜V>?˜`Û?˜kx?˜v?˜€²?˜‹P?˜•í?˜ Š?˜«&?˜µÃ?˜À`?˜Êý?˜Õš?˜à7?˜êÒ?˜õo?™?™
¨?™E?™à?™*|?™5?™?µ?™JQ?™Tí?™_‰?™j%?™tÁ?™]?™‰ø?™""?™Ÿ/?™©Ë?™´f?™¿?™É?™Ô9?™ÞÓ?™éo?™ô
?™þ¥?š	A?šÜ?šv?š)?š3¬?š>G?šHâ?šS|?š^?šh±?šsL?š}æ?šˆ?š"?šµ?š¨O?š²é?š½"?šÈ?šÒ·?šÝQ?šçë?šò…?šý?›¹?›R?›ì?›'†?›2?›<¹?›GS?›Që?›\…?›g?›q¸?›|Q?›†ê?›'ƒ?›œ?›¦µ?›±N?›»ç?›Æ€?›Ñ?›Û±?›æJ?›ðã?›û{?œ?œ¬?œD?œ%Ý?œ0u?œ;?œE¦?œP>?œZÖ?œen?œp?œzŸ?œ…7?œÎ?œšf?œ¤þ?œ¯–?œº.?œÄÄ?œÏ\?œÙô?œäŒ?œï#?œù»?Q?é?€?$?.¯?9F?CÝ?Nt?Y?c¢?n9?xÐ?ƒf?ý?˜"?£+?­Â?¸Y?Âî?Í…?Ø?â²?íI?÷ß?žu?ž
?ž¢?ž"8?ž,Î?ž7d?žAú?žL?žW&?ža¼?žlR?žvç?ž}?žŒ?ž–¨?ž¡>?ž«Ô?ž¶i?žÀþ?žË"?žÖ*?žà¿?žëU?žõé?Ÿ?Ÿ?Ÿ©?Ÿ ??Ÿ*Ô?Ÿ5h?Ÿ?ý?ŸJ'?ŸU(?Ÿ_½?ŸjR?Ÿtæ?Ÿz?ŸŠ?Ÿ"¤?ŸŸ9?Ÿ©Î?Ÿ´b?Ÿ¾ö?ŸÉ‹?ŸÔ?ŸÞ´?ŸéI?ŸóÜ?Ÿþq? 	? ™? .? (Â? 3U? =é? H~? S? ]¦? h9? rÍ? }a? ‡õ? '‰? ? §°? ²C? ¼×? Çk? Ñÿ? Ü'? ç%? ñ¹? üL?¡à?¡s?¡?¡&™?¡1,?¡;À?¡FS?¡Pæ?¡[y?¡f?¡pŸ?¡{2?¡…Å?¡X?¡šë?¡¥}?¡°?¡º£?¡Å6?¡ÏÉ?¡Ú[?¡äí?¡ï€?¡ú?¢¥?¢8?¢Ë?¢$\?¢.ï?¢9?¢D?¢N¦?¢Y9?¢cÊ?¢n\?¢xï?¢ƒ?¢Ž?¢˜¤?¢£7?¢­É?¢¸[?¢Âí?¢Í?¢Ø?¢â¢?¢í4?¢÷Æ?£X?£ê?£{?£"?£,ž?£70?£AÂ?£LS?£Vä?£av?£l?£v™?£*?£‹¼?£–L?£ Þ?£«o?£¶?£À'?£Ë#?£Õ´?£àE?£êÖ?£õg?£ÿù?¤
Š?¤?¤«?¤*<?¤4Í?¤?^?¤Iï?¤T?¤_?¤i¡?¤t2?¤~Ã?¤‰T?¤"ã?¤žt?¤©?¤³–?¤¾&?¤È¶?¤ÓG?¤Ý×?¤èh?¤òø?¤ý‰?¥?¥©?¥9?¥'Ê?¥2Z?¥<ë?¥Gz?¥R
?¥\›?¥g+?¥q»?¥|L?¥†Û?¥'k?¥›û?¥¦‹?¥±?¥»«?¥Æ;?¥ÐË?¥Û[?¥åë?¥ð{?¥û?¦š?¦)?¦¹?¦%I?¦/Ù?¦:i?¦Dø?¦O‡?¦Z?¦d§?¦o7?¦yÆ?¦"U?¦Žå?¦™t?¦¤?¦®"?¦¹#?¦Ã²?¦ÎA?¦ØÑ?¦ã`?¦íð?¦ø~?§
?§
?§,?§"¼?§-K?§7Ù?§Bh?§Lø?§W‡?§b?§l¥?§w4?§Ã?§ŒR?§–á?§¡p?§«ÿ?§¶Ž?§Á?§Ë¬?§Ö;?§àÊ?§ëY?§õç?¨v?¨?¨"?¨ "?¨*±?¨5??¨?Î?¨J]?¨Tì?¨_{?¨j	?¨t—?¨&?¨‰µ?¨"C?¨žÒ?¨©a?¨³î?¨¾}?¨É?¨Óš?¨Þ)?¨è¸?¨óE?¨ýÔ?©b?©ñ?©?©(?©2›?©=*?©G¸?©RG?©\Õ?©gc?©qñ?©|?©‡?©'œ?©œ+?©¦¸?©±F?©»Õ?©Æc?©Ðñ?©Û?©æ
?©ð›?©û)?ª·?ªF?ªÔ?ª%a?ª/ï?ª:}?ªE?ªOš?ªZ(?ªdµ?ªoC?ªyÑ?ª"_?ªŽí?ª™{?ª¤?ª®—?ª¹%?ªÃ³?ªÎA?ªØÏ?ªã\?ªíê?ªøx?«?«
"?«!?«"®?«-<?«7Ê?«BX?«Læ?«Wt?«b?«l?«w?«ª?«Œ8?«–Æ?«¡S?««á?«¶o?«Àü?«ËŠ?«Ö?«à¥?«ë3?«õÀ?¬N?¬
Ü?¬i?¬ö?¬*"?¬5?¬? ?¬J-?¬Tº?¬_H?¬iÕ?¬tc?¬~ñ?¬‰?¬"?¬ž™?¬©'?¬³´?¬¾B?¬ÈÐ?¬Ó\?¬Ýê?¬èw?¬ó?¬ý"?­ ?­­?­;?­'È?­2V?­<ã?­Gq?­Qþ?­\‹?­g?­q¦?­|4?­†Â?­'N?­›Ü?­¦i?­°÷?­»"?­Æ?­ÐŸ?­Û,?­åº?­ðG?­úÕ?®b?®ï?®}?®%
?®/˜?®:%?®D³?®O??®YÍ?®dZ?®nè?®yu?®"?®Ž?®™?®£«?®®8?®¸Æ?®ÃR?®Íà?®Øm?®âû?®íˆ?®ø?¯£?¯
0?¯¾?¯"K?¯,Ù?¯7f?¯Aó?¯L€?¯W?¯aœ?¯l)?¯v·?¯C?¯‹Ñ?¯–^?¯ ì?¯«z?¯¶?¯À"?¯Ë!?¯Õ¯?¯à<?¯êÊ?¯õX?¯ÿä?°
r?°?°?°*?°4¨?°?5?°IÃ?°TP?°^Þ?°il?°sù?°~†?°‰?°"¡?°ž/?°¨½?°³J?°½×?°Èe?°Òò?°Ý€?°è?°ò›?°ý(?±¶?±D?±Ñ?±'_?±1í?±<z?±G?±Q•?±\#?±f±?±q>?±{Ë?±†Y?±ç?±›u?±¦?±°?±»?±Å«?±Ð9?±ÚÇ?±åU?±ïâ?±úp?²þ?²Œ?²?²$§?²/4?²9Â?²DP?²NÞ?²Yl?²cú?²n‡?²y?²ƒ£?²Ž1?²˜À?²£N?²­Û?²¸i?²Â÷?²Í…?²Ø?²â¡?²í.?²÷¼?³K?³Ù?³g?³!õ?³,'?³7?³AŸ?³L-?³V»?³aJ?³k×?³ve?³€ô?³‹'?³–?³ Ÿ?³«,?³µº?³ÀI?³Ê×?³Õf?³ßô?³ê?³õ?³ÿž?´B?´"?´æ?´,8?´9Š?´FÜ?´T.?´a?´nÑ?´|#?´‰u?´–Æ?´¤?´±h?´¾º?´Ì?´Ù\?´æ¬?´óý?µN?µŸ?µï?µ)??µ6?µCà?µQ1?µ^€?µkÐ?µy ?µ†p?µ"À?µ¡?µ®_?µ»®?µÈþ?µÖL?µãœ?µðë?µþ:?¶‰?¶Ø?¶&'?¶3u?¶@Ä?¶N?¶[`?¶h¯?¶uý?¶ƒL?¶™?¶ç?¶«5?¶¸ƒ?¶ÅÑ?¶Ó?¶àl?¶íº?¶û?·U?·¡?·"î?·0<?·=‰?·JÕ?·X"?·eo?·r¼?·€?·T?·š¡?·§í?·µ:?·Â†?·ÏÑ?·Ý?·êi?·÷µ?¸?¸L?¸˜?¸,ä?¸:/?¸Gz?¸TÅ?¸b?¸o\?¸|§?¸‰ñ?¸—<?¸¤‡?¸±Ò?¸¿?¸Ìf?¸Ù±?¸æû?¸ôF?¹?¹Ù?¹$?¹)n?¹6¸?¹D?¹QK?¹^"?¹kÞ?¹y(?¹†p?¹"º?¹¡?¹®M?¹»•?¹ÈÞ?¹Ö'?¹ãp?¹ð¹?¹þ?ºJ?º'?º%Û?º3$?º@k?ºM³?ºZü?ºhD?ºuŒ?º'Ó?º?ºc?ºª«?º·ò?ºÅ:?ºÒ?ºßÉ?ºí?ºúW?»ž?»å?»",?»/s?»<¹?»J?»WG?»dŽ?»qÔ?»?»Œa?»™¨?»¦î?»´3?»Áz?»ÎÀ?»Ü?»éL?»ö'?¼×?¼?¼b?¼+§?¼8í?¼F2?¼Sx?¼`½?¼n?¼{G?¼ˆŒ?¼•Ñ?¼£?¼°Z?¼½Ÿ?¼Êä?¼Ø(?¼åm?¼ò±?¼ÿõ?½
:?½~?½'Á?½5?½BJ?½OŽ?½\Ò?½j?½wY?½"?½'à?½Ÿ$?½¬g?½¹ª?½Æî?½Ô1?½át?½î·?½ûú?¾	=?¾€?¾#Â?¾1?¾>H?¾K‹?¾XÎ?¾f?¾sR?¾€"?¾×?¾›?¾¨Z?¾µ?¾Âß?¾Ð!?¾Ýb?¾ê¤?¾÷æ?¿(?¿j?¿ª?¿,ì?¿:.?¿Go?¿T°?¿añ?¿o2?¿|s?¿‰µ?¿–õ?¿¤6?¿±w?¿¾¸?¿Ëù?¿Ù8?¿æy?¿óº?Àú?À;?Àz?À(»?À5û?ÀC;?ÀP|?À]»?Àjû?Àx;?À…{?À'º?ÀŸú?À­9?Àºy?Àǹ?ÀÔ÷?Àâ7?Àïv?Àü¶?Á	õ?Á3?Á$s?Á1²?Á>ñ?ÁL/?ÁYn?Áf­?Ásì?Á*?ÁŽh?Á›§?Á¨å?Á¶$?ÁÃc?ÁР?ÁÝÞ?Áë?Áø[?™?ÂÖ? ?Â-R?Â:?ÂGÍ?ÂU?ÂbI?Âo†?Â|Ä?Š?—>?¤|?±¹?¾ö?ÂÌ3?ÂÙp?Âæ­?Âóê?Ã&?Ãc?à?Ã(Ý?Ã6?ÃCV?ÃP"?Ã]Ï?Ãk?ÃxI?ń?ÒÀ?ßý?í9?úu?ÃDZ?ÃÔí?Ãâ)?Ãïe?Ãü ?Ä	Ü?Ä?Ä$T?Ä1?Ä>Ê?ÄL?ÄYB?Äf}?Äs¹?Āó?Ď/?ěj?Ĩ¥?ĵà?ÄÃ?ÄÐV?Äݑ?ÄêÌ?Äø?ÅA?Å|?Ŷ?Å,ñ?Å:+?ÅGf?ÅT ?ÅaÛ?Åo?Å|O?'n‰?ŖÃ?Å£þ?ű7?žq?ÅË«?ÅØå?Åæ ?ÅóX?Æ'?Æ
Ì?Æ?Æ(@?Æ5y?ÆB²?ÆOì?Æ]&?Æj_?Æw˜?ƄÑ?ƒ?ƟD?Ƭ|?ƹµ?ÆÆï?ÆÔ(?Æáa?Æî™?ÆûÒ?Ç	?ÇD?Ç#}?Ç0´?Ç=í?ÇK&?ÇX_?Çe—?ÇrÏ?ǀ?Ǎ@?ǚx?ǧ°?Ç´è?Ç ?ÇÏY?Çܑ?ÇéÈ?Ç÷?È8?Èp?Ȩ?È+ß?È9?ÈFO?ÈS†?È`¾?Èmõ?È{-?Ȉd?ȕœ?È¢Ò?È°
?ȽA?ÈÊy?È×°?Èäæ?Èò?ÈÿU?ÉŒ?ÉÃ?É&ù?É40?ÉAg?ÉNž?É[Ô?Éi?ÉvB?Ƀx?ɐ¯?ɝå?É«?ɸR?É'n?ÉÒ¿?Éßõ?Éí+?Éúa?ʘ?ÊÎ?Ê"?Ê/:?Ê<p?ÊI¦?ÊVÛ?Êd?ÊqG?Ê~}?ʋ³?ʘè?ʦ?ʳT?ÊÀŠ?ÊÍ¿?ÊÚô?Êè*?Êõ_?Ë•?ËË?Ëÿ?Ë*5?Ë7j?ËDŸ?ËQÔ?Ë_	?Ël>?Ëyt?ˆ©?˓Ý?Ë¡?Ë®G?Ë»|?Ëȱ?ËÕå?Ëã?ËðO?Ëý"?Ì
¹?Ìí?Ì%"?Ì2V?Ì?‹?ÌL¿?ÌYó?Ìg(?Ìt\?́'?̎Ä?̛ù?Ì©-?̶b?ÌÖ?ÌÐÉ?ÌÝý?Ìë2?Ìøf?Íš?ÍÍ?Í ?Í-5?Í:i?ÍGœ?ÍTÐ?Íb?Ío8?Í|l?͉Ÿ?͖Ó?ͤ?ͱ:?;n?ÍË ?ÍØÔ?Íæ?Íó;?În?Î
¡?ÎÕ?Î(?Î5<?ÎBn?ÎO¡?Î\Õ?Îj?Îw;?΄m?Α¡?ΞÔ?ά?ι:?ÎÆl?Îӟ?ÎàÒ?Îî?Îû7?Ïj?ϝ?Ï"Ð?Ï0?Ï=4?ÏJg?ÏWš?ÏdÌ?Ïqÿ?Ï1?όc?ϙ–?ϦÉ?ϳû?ÏÁ-?ÏÎ_?Ïے?ÏèÄ?Ïõõ?Ð(?ÐZ?ÐŒ?Ð*¿?Ð7ð?ÐE"?ÐRT?Ð_‡?Ðl¹?Ðyê?Ї?ДN?С€?Ю²?лã?ÐÉ?ÐÖG?Ðãy?Ððª?ÐýÜ?Ñ
?Ñ??Ñ%q?Ñ2¢?Ñ?Ô?ÑM?ÑZ7?Ñgi?Ñt™?сË?юü?ќ.?Ñ©`?Ѷ?ÑÃÂ?ÑÐó?ÑÞ%?ÑëU?Ñø†?Ò¸?Òé?Ò ?Ò-K?Ò:|?ÒG­?ÒTß?Òb?Òo@?Ò|q?҉¢?ҖÓ?Ò¤?Ò±5?Ò¾f?Ò˗?ÒØÈ?Òåø?Òó)?ÓZ?Ó
‹?Ó¼?Ó'ì?Ó5?ÓBM?ÓO~?Ó\¯?Óiß?Ów?ӄ@?ӑq?Ӟ¢?Ó«Ò?Ó¹?ÓÆ3?ÓÓd?Óà"?ÓíÄ?Óúô?Ô%?ÔV?Ô"…?Ô/¶?Ô<æ?ÔJ?ÔWG?Ôdw?Ôq§?Ô~×?Ԍ?ԙ8?Ô¦h?Ô³˜?ÔÀÈ?ÔÍù?ÔÛ(?ÔèX?Ôõˆ?Õ¹?Õé?Õ?Õ*H?Õ7y?ÕD©?ÕQÙ?Õ_?Õl8?Õyh?Ն˜?ՓÈ?Õ ø?Õ®(?Õ»X?ÕȈ?ÕÕ·?Õâç?Õð?ÕýG?Ö
w?Ö¦?Ö$Õ?Ö2?Ö?5?ÖLe?ÖY"?ÖfÄ?Ösô?ց$?֎S?֛'?Ö¨²?Öµâ?ÖÃ?ÖÐ@?ÖÝp?Öê ?Ö÷Ð?×ÿ?×.?×^?×,?×9½?×Fí?×T?×aK?×n{?×{ª?׈Ú?ז?×£8?×°h?×½—?×ÊÆ?××õ?×å%?×òT?×ÿ"?Ø²?Øâ?Ø'?Ø4A?ØAp?ØNŸ?Ø[Î?Øhþ?Øv-?؃]?ؐ‹?؝º?تê?ظ?ØÅH?ØÒw?Øߦ?ØìÖ?Øú?Ù4?Ùc?Ù!'?Ù.Â?Ù;ñ?ÙI?ÙVO?Ùc~?Ùp­?Ù}Ü?ً?٘:?Ù¥i?Ù²™?Ù¿Ç?ÙÌö?ÙÚ%?ÙçU?Ùô"?Ú²?Úá?Ú?Ú)@?Ú6o?ÚC?ÚPÍ?Ú]ü?Úk+?ÚxZ?څ‰?ڒ¸?ڟç?Ú­?ÚºD?ÚÇt?ÚÔ£?ÚáÒ?Úï?Úü/?Û	_?ÛŽ?Û#½?Û0ì?Û>?ÛKI?ÛXy?Ûe¨?Ûr×?ۀ?ۍ4?ۚc?Û§"?Û´Á?ÛÁð?ÛÏ?ÛÜN?Ûé}?Ûö¬?ÜÛ?Ü
?Ü9?Ü+h?Ü8–?ÜEÆ?ÜRõ?Ü`$?ÜmS?Üz?܇°?ܔà?Ü¢?ܯ=?ܼl?Üɛ?ÜÖË?Üãú?Üñ(?ÜþW?݆?ݵ?Ý%å?Ý3?Ý@B?ÝMq?ÝZ ?ÝgÐ?Ýtþ?݂-?ݏ\?ݜŒ?Ý©º?ݶé?ÝÄ?ÝÑH?ÝÞw?Ýë¥?ÝøÔ?Þ?Þ3?Þ b?Þ-?Þ:À?ÞGï?ÞU?ÞbM?Þo|?Þ|«?މÚ?ޗ
?Þ¤8?Þ±g?Þ¾—?ÞËÆ?ÞØõ?Þæ$?ÞóS?ß'?ß
²?ßá?ß(?ß5??ßBn?ßOž?ß\Í?ßiü?ßw+?߄[?ߑŠ?ߞ¸?ß«è?ß¹?ßÆG?ßÓv?ßà¥?ßíÔ?ßû?à3?àc?à"'?à/Á?à<ñ?àJ ?àWP?àd~?àq®?à~Þ?àŒ
?à™<?à¦l?೛?àÀË?àÍû?àÛ)?àèY?àõ‰?á¹?áè?á?á*G?á7w?áD¦?áQÖ?á_?ál5?áye?ᆔ?á"Ã?á ó?á®#?á»S?áȃ?áÕ²?áââ?áð?áýB?â
r?â¡?â$Ñ?â2?â?1?âLa?âY?âfÀ?âsð?⁠?âŽO?⛀?⨰?âµà?âÃ?âÐ??âÝo?âê ?â÷Ð?ã?ã0?ã`?ã,?ã9À?ãFñ?ãT ?ãaQ?ãn?ã{±?ãˆâ?ã–?ã£B?ã°r?ã½£?ãÊÒ?ãØ?ãå3?ãòd?ãÿ•?äÄ?äõ?ä'&?ä4V?äA‡?äN·?ä[ç?äi?ävI?äƒz?䐩?äÚ?ä«?ä¸<?äÅl?äҝ?äßÎ?äìÿ?äú0?å`?å'?å!Â?å.ó?å<$?åIT?åV…?åc¶?åpç?å~?å‹I?å˜z?奫?å²Ý?åÀ
?åÍ>?åÚo?åç¡?åôÒ?æ?æ4?æf?æ)—?æ6É?æCù?æQ+?æ^\?ækŽ?æx¿?æ…ð?æ""?æ S?歅?溶?æÇè?æÕ?æâK?æï}?æü®?ç	à?ç?ç$D?ç1v?ç>§?çKÙ?çY?çf=?çso?瀠?çÒ?ç›?ç¨7?çµh?çš?çÏÌ?çÜÿ?çê1?ç÷b?è•?èÇ?èú?è,,?è9^?èF?ð?ðÛ?ð+ ?ð=e?ðO)?ð`î?ðr³?ð"x?ð–;?ð¨?ð¹Ä?ðˈ?ðÝL?ðï?ñÓ?ñ–?ñ$Z?ñ6?ñGß?ñY¢?ñke?ñ}(?ñŽê?ñ ­?ñ²o?ñÄ1?ñÕó?ñçµ?ñùw?ò8?òú?ò.»?ò@|?òR=?òcþ?òu¿?ò‡?ò™@?ò«?ò¼À?ò΁?òàA?òò?óÀ?ó€?ó'@?ó8ÿ?óJ¾?ó\~?ón=?óû?ó'»?ó£y?óµ8?óÆö?óص?óês?óü0?ô
ï?ô­?ô1k?ôC'?ôTå?ôf£?ôx_?ôŠ?ô›Ú?ô­—?ô¿S?ôÑ?ôâÌ?ôôˆ?õE?õ?õ)½?õ;x?õM4?õ^ð?õp«?õ'g?õ""?õ¥Þ?õ·˜?õÉS?õÛ?õìÈ?õþƒ?ö>?ö!ø?ö3²?öEl?öW&?öhß?öz™?öŒS?öž
?ö¯Æ?öÁ?öÓ9?öäò?ööª?÷c?÷?÷+Ô?÷=?÷OE?÷`þ?÷rµ?÷"m?÷–%?÷§Ü?÷¹"?÷ËL?÷Ý?÷îº?ør?ø)?ø#ß?ø5—?øGN?øY?øjº?ø|q?øŽ'?øŸÝ?ø±"?øÃJ?øÕ?øæµ?øøk?ù
 ?ùÕ?ù-‹?ù?@?ùPõ?ùbª?ùt_?ù†?ù—É?ù©|?ù»1?ùÌæ?ùޙ?ùðM?ú?ú¶?ú%i?ú7?úHÑ?úZƒ?úl7?ú}ê?úž?ú¡P?ú³?úĶ?úÖh?úè?úùÎ?û?û2?û.å?û@—?ûRH?ûcú?ûu¬?û‡^?û™?ûªÁ?û¼r?ûÎ#?ûßÔ?ûñ†?ü7?üç?ü&˜?ü8I?üIú?ü[©?ümZ?ü
?üº?ü¢j?ü´?üÅÊ?ü×y?üé)?üúÙ?ýˆ?ý7?ý/ç?ýA–?ýSD?ýdó?ýv¢?ýˆP?ý™ÿ?ý«®?ý½]?ýÏ
?ýà¹?ýòg?þ?þÃ?þ'q?þ9?þJÌ?þ\z?þn'?þÔ?þ'?þ£/?þ´Ü?þƈ?þØ5?þéâ?þû?ÿ
;?ÿè?ÿ0•?ÿB@?ÿSí?ÿe™?ÿwE?ÿˆñ?ÿš?ÿ¬I?ÿ½ô?ÿϟ?ÿáK?ÿò÷@Q@'@û@Ñ@%§@.|@7R@@'@Hý@QÑ@Z¦@c|@lQ@u&@}û@†Ð@¤@˜y@¡N@ª#@²ø@»Í@Ä¡@Íu@ÖJ@ß@çó@ðÈ@ùœ@q@D@@í@%Á@.•@7i@@>@I@Qå@Z¹@c@la@u5@~	@†Û@¯@˜ƒ@¡W@ª*@²þ@»Ñ@Ĥ@Íw@ÖK@ß@çò@ðÅ@ù˜@j@>@@ä@%·@.Š@7]@@0@I@QÕ@Z¨@cz@lM@u @}ó@†Ä@—@˜i@¡<@ª@²á@»³@Ą@ÍW@Ö)@Þû@çÎ@ð @ùr@C@@ç@¹@%‹@.]@7/@?ÿ@HÑ@Q£@Zu@cF@l@tê@}º@†Œ@]@˜/@¡@©Ñ@²£@»s@ÄD@Í@Õç@Þ¸@ç‰@ðZ@ù*@û@
Ì@@n@%?@.@6à@?°@H@QR@Z"@bó@kÃ@t"@}c@†4@@—Õ@ ¥@©v@²F@»@Ãå@̶@Ն@ÞV@ç&@ïö@øÅ@•@
e@5@@$Õ@-¥@6s@?C@H@Pã@Y²@b'@kR@t @|ð@…¿@Ž@—^@ .@¨ý@±Ë@º›@Ãj@Ì9@Õ	@ÝØ@æ§@ïv@øD@@	â@±@€@$O@-@5ì@>»@GŠ@PY@Y'@aö@jÅ@s"@|a@…0@ÿ@–Í@Ÿœ@¨j@±8@º@ÂÕ@Ë£@Ôq@Ý@@æ@îÛ@÷ª@x@	F@@â@#°@,}@5L@>@Fè@O¶@X"@aQ@j@rì@{º@"ˆ@V@–#@žñ@§¾@°Œ@¹Y@Â'@Êõ@ÓÂ@ܐ@å]@î*@ö÷@ÿÅ@'@`@-@"ú@+Ç@4"@=a@F.@Nü@WÉ@`–@ib@r/@zü@ƒÊ@Œ—@•d@ž1@¦ý@¯Ê@¸—@Ác@Ê0@Òý@ÛÊ@ä–@íc@ö0@þü@	É@	–@	b@	".@	*û@	3Ç@	<"@	Ea@	N-@	Vú@	_Å@	h'@	q^@	z+@	'÷@	‹Ã@	"@	\@	¦'@	®ô@	·À@	ÀŒ@	ÉY@	Ò%@	Úñ@	ã¼@	ìˆ@	õU@	þ!@
í@
¹@
…@
!P@
*@
2è@
;´@
D€@
ML@
V@
^ã@
g¯@
p{@
yG@
'@
ŠÞ@
һ@
œu@
¥A@
®@
¶Ø@
¿¤@
Èo@
Ñ;@
Ú@
âÑ@
ë@
ôi@
ý4@@Ë@–@ a@)-@1ø@:Ä@C@L[@U&@]ñ@f¼@o‡@xS@@‰é@'µ@›@¤J@­@µá@¾¬@Çw@ÐB@Ù@áØ@ê£@ón@ü9@@
Ï@™@d@(/@0ú@9Å@B@K[@T%@\ð@e»@n†@wQ@€@ˆç@'±@š{@£F@¬@´Ü@½§@Ær@Ï<@Ø@àÑ@éœ@òf@û1@
ü@
Æ@
@
[@
'%@
/ð@
8»@
A…@
JP@
S@
[ä@
d¯@
my@
vD@
@
‡Ù@
¢@
™m@
¢7@
«@
³Ì@
¼—@
Åa@
Î+@
Öõ@
ßÀ@
èŠ@
ñT@
ú@é@²@}@G@&@.Ü@7¦@@q@I:@R@ZÎ@c™@lc@u-@}÷@†Â@‹@˜U@¡@©ê@²´@»~@ÄH@Í@ÕÜ@Þ¦@çp@ð:@ù@Î@
—@b@,@$ö@-À@6Š@?T@H@Pç@Y±@b{@kE@t@|Ú@…£@Žm@—7@ @¨Ë@±•@º_@Ã(@Ëò@Ô¼@݆@æP@ï@÷ä@®@	w@A@
@#Ô@,ž@5h@>2@Fû@OÅ@X@aY@j#@rí@{·@"€@J@–@žÝ@§§@°q@¹;@Â@ÊÎ@Ә@Üb@å+@íõ@ö¿@ÿˆ@R@@æ@"°@+y@4C@=@EÖ@N @Wj@`4@hý@qÇ@z@ƒZ@Œ$@"î@¸@¦@¯K@¸@ÀÞ@ɨ@Òr@Û<@ä@ìÏ@õ™@þb@,@ö@À@!‰@*S@3@;æ@D°@Mz@VD@_
@g×@p¡@yj@'4@Šþ@"È@œ'@¥\@®%@¶î@¿¸@Ȃ@ÑL@Ú@âà@ëª@ôs@ý=@@Ð@š@ d@).@1ø@:Á@C‹@LU@U@]é@f³@o}@xF@@‰Ú@'¤@›n@¤8@­@µË@¾•@Ç_@Ð)@Øó@á½@ê‡@óP@ü@ä@
®@x@B@(@0Õ@9Ÿ@Bi@K3@Sþ@\È@e'@n[@w%@ï@ˆ¹@'"@šN@£@«â@´«@½u@Æ@@Ï
@×Ô@àž@éi@ò2@úü@Æ@'@[@%@&ï@/¹@8ƒ@AM@J@Râ@[¬@dw@m@@v@~Õ@‡Ÿ@j@™4@¡ÿ@ªÈ@³'@¼]@Å'@Íò@Ö¼@߇@èP@ñ@ùå@°@{@E@@%Ù@.¤@7o@@9@I@QÎ@Z™@cd@l-@tø@}Ã@†Ž@X@˜#@ î@©¸@²'@»M@Ä@Ìã@Õ®@Þy@çB@ð
@øØ@£@
n@9@@$Î@-™@6d@?/@Gú@PÅ@Y@bZ@k%@sð@|»@…†@ŽR@—@Ÿç@¨²@±}@ºI@Ã@Ëß@Ôª@Ýv@æ@@ï@÷Ö@¢@	m@9@@#Î@,š@5e@>1@Fü@OÈ@X"@a^@j)@rõ@{À@"Œ@X@–#@žî@§º@°…@¹Q@Â@Êè@Ó´@Ü@åK@î@öâ@ÿ®@z@F@@"Ý@+©@4u@=A@F
@NÙ@W¤@`p@i<@r@zÔ@ƒ¡@Œm@•9@ž@¦Ð@¯@¸i@Á5@Ê@ÒÎ@ۙ@äf@í2@õþ@þË@—@d@/@!ü@*È@3•@<b@E.@Mû@VÆ@_"@h`@q-@yù@'Æ@‹"@"_@,@¥ø@®Å@·'@À_@É,@Ñø@ÚÅ%'Í4&2­Ò&G-û&ù[&b¸ë&·fÇ&°ž]%òù&Á*%Ü¢u&²á£&»4&ªÚ&ÎáØ&Á"&'Ô&å©Ý&zæ8&n?&/M&°)"&™`&k‹ö%«"c&y$?&¡±Î&L@S%þ0&iÆý%³¹×&Q›d&ƒè¦&"µ&©¢Ã&t	&8å&o¿c&#1á&"c&š»ü%ýu>&ÀŽR&Í#L&g¯&¡+ &§¡&Ê(%&ÓÏK&§ñ&»ú&&6tž&bÑ|&viÎ&!mÏ&÷¬&'a"î'È#×g,%'ƒ&	ŽA%yöV%ÌNÕ&$ï¿&K|Ï&¨{b&-ÙÑ&9`&°ÈÅ&‡'1&ûˆs&€ùŒ&âûU&Œor&{q&)fü&—¸3&%Ùc&¯7ú&£¦&½åã&µ1"&èºx&ŒtÉ&Àèï&µ-6&žºK&»ïn&™^þ&¾g&Š\†&™f&"Œ&šµº&~Y"&±0&BjÈ&¶¿&³8&®Aq&p‰æ&h-€&'\¦&"[-&k‡½&Y‹9&€JK&†q³&eŖ&lb&šè&~†&®Ðš&¾õ»&…&|ž"&U3'&…dL&e+†&@'&¶?ã&œ#&G7Ã&m&|<¿&E³3&Ž	*& Íý&[–^&S*ü&œJw&À'ÿ&–[&©V&'D´&'[®&]M8&"Ü&X…`&<_T&˜y¨&™¢Ý&©ýû&'gq&oNx&Ä&¢&'§Ÿ&œñ¤&ÔzÎ&¯—»&¼"¼&«¸&®c»&Ò%&Äc‰&šCj&®×ø&¸£&›¯@&ž…&&wYq&_ß=&]Y&'ÿv&pÑ&`0%ù°Ô&q±%ë,Å%·&jg6&.€/&&!•"&U¯¶&!&Ub2&qGÞ&M0T&?79&@"ù&I!-&Ë&hH%ühù&tÆ`&bU&Zì‰&kg0&9)&WÞ&\èž&L8´&Š¨Ô&9å &'3Ÿ&,ß´&c­ð&²&qwè&NÅI&‰Þ¦&!ëß&w
&.NÜ&Ó&7´¨&;K&‹&NùÙ&Wø¨&rò¡&•1J&~ˆ"&"¾Þ&P;&ƒ~&šmˆ&p­$&½j&¡Ó&'KR&q&bÅk&t›ˆ&H Z&©8& v&ƒÔ\&ž+& è&'íÎ&£™&ºw&˜0]&…°[&"&†·&€£ð&2&p³¤&€ê&¾®C&|jí&'Ì}&—ç&¡{ª&£Áø&Ç&¥‰-&¼€Õ&­i¾&©>3&³ô&§4K&°&¹eÖ&·"ƒ& —¬&Æ9¶&½-Û&¾Õ&'&'µŒ&™2Ú&Ÿy€&¸òV&'Ú&€?&xÖ&"\&ªè½& B1&›/Æ&–«Ö&—õp&')…&Éi&Nóe&›°º&™Z&•t_&ºv,&'¥&·"P&¦¹¬&—h;&ÐÓ&¼Å&™ãð&œy&°Ç¨&«!ü&Ýe‡&°Q&¨úÿ&'@Å&Á:&¿…}&Ëdz&؎õ&£Òž&íb&¥öE&ͧä&äõñ&Ê"É&ç>&æ¬Â&Ç2[&Ɇ¬&Öÿî&ì]&³ýË&üˆ&Ór&Ô¼1&ÕÎ?&°tù&ҟ.&Ç«&Åu&¦˜U&Ò"±&Âz@&ÆɆ&ñ*=&Å®a&¡	F&®¯&¶¾[&ޑÀ&ڊð&Æc[&ØÎÁ&ÕÓ¦&úx¬&èÅö&ý2©&äY'ˆ¾'N&'|V&ξX&×"«&žJ&ÃK5&ό³&°é'&‰{:&¯ár&²ãR&ɨc&ÏNL&Ä«ä&†Wƒ&°õÿ&Ó´&ÀU¦&²–&›ŠÙ&§×Ñ&Æ!&óˤ&á­t&Ì)å&Ë݃&Ä+&ۛ×&Þ`&è'Ô&×ç&ÓØ&Ü0D&Öýæ&ö Í&Ø
&É9-&Ûï÷&Üy§&Ô¤l&Èóª&çG&Ë	Ø&ƺî&Տ0&¼DÏ&áÞ°&̤&ÍT~&Ôó&&èpä&çQ&&ã±Ü&×cŒ&¸&:&Õš&åæ¯'	*J'z•&âð"&ÿÑ°&ÖÊ&ß8ž&µÕT&ە/'jÇ'
;S&&ÄÐ'n!&íð&¿A¶&ԁý&øw&½B&ÐCÈ&Ö|¯&éE&ãŸm&ìÒ^&ð›š'-¼'l'ót&ü@Ç'´l'Ï
'	Ã'Ì&ú\&ށP&ô'¶&ø	&Щ<&æÛ&ýü &ï ³&ù±y&ùã>'¸ß&Ùʂ'XŒ&è0"&ÿˆ&ñ&ÿõê'-e'ù '‡''ºj&ý?.'iò'Uâ'
[£'r'«ç'1W'²'½®&û·'8…'kÿ'Ð%'ÎT&úܲ'
üó&ùbj'«ð'	¹¦&ÿmu'âG'Oð'i'"ã¿'qË'$ˆŒ'Ö:'A 'ǁ'ÃB'¶|'-Õ''3'ú±'
'r'£@'&ä'»›'´'Á''šD'X'fâ'xí''î''Î'
(;'´m&áD*'[O'T&ûV®'ÀÙ&à'g'֊'k»'š'¶l'¶'
ÿz'ò 'nÏ'•o'G&üeü'­è'	%'K†'	Ÿ'ń&òúó'Š@''ø'Ž$'>''™''ñc'_È&õÈ&üàE&èÕ'ª'ÖÕ&ݧ('¸'4Ï'GH'¯é'	jj'ß'"–'¶'ïe&ù-š'bß'èÙ'#–'í'æÂ&ñ1'ýS'qƒ'jS&ód…'µ¨&Ü;,&òþ&õÁ/'3'ÙE&ýVó&éNv'/q'C5&êÃM&Û@Ó'"'Jú&ò('¥§'…ô&÷Žã'<=&ü²ë'‹'Çù'؟'óé&ýwÁ&óº'&''©' ô'pô'ug&ò›"&ûé&úH' ‰&ëdC&ÿt`''+A'x'	²'
Â'`£'m('ۈ'™{''–'	"‹'"†K'' '¿¢'íË' °â'Rx'qâ'Ðí'³³'ïê'8'v/'öð'
ýo'—'?5'	²Û'@‰'ó&茬'Ÿ'ï'
D†'K'ñ^'''Â'\W'+/†'ûq'¼"'~"'i'ì'÷õ'>¥'oM'n'5Y'"J'L'x.'G'˜˜'¦'Ì|'ßÕ&îa#'¹x'H'Ì^'Aü'º\'ˆ¬'w¸'_'éî&ùºw'	‹G'
½;'å³'ì'NØ'=î'mÞ'«'é5'¨©'ô­'¢&ùgî&÷Ån'âú'£'ˤ'j'$*'Ä¿'c6'C`'¡'<A'_—'<R'áŠ'['Yc'Í '^"'†÷&û±è'àd&ývŽ'"t'u'
È&óï'¡
'Ñò'«ô''J£'`>'J'Ã'	™'7ç'*'¢±'Bs'%Ò&ýÓ¤'˜ã'	7W'Á4'»/'x'Lô'M‰'tÊ'"ù'þP'nè'ô{'h'ã''‡n'"³'ïÕ'"4'd'—Œ'y'€o'%Œ'
âD'Ÿ–'QT'þ
'
ðÿ'™v'"K'²û'
ý'9¶'üÒ'[â']'¤×'aÂ'	@''§*&鸢&îG&îÉÃ&ÁՌ&¾<k&¶d¦&Â8&³&Ôºë&Ô§&Åʤ&ÆSº&î6&è­!&Ñh¿&æH&üf'iù&úÏÈ&þð='$Â'ÁÔ&ø"™&â]F&ñcý'ñ]'Rj&ô‰L&Í–&éÏ&õRâ'0&øxÓ&ÿ¸ë&êA¥&ÙR_&ñ™©'…&óÉB'Í~'Yž'	m&øŽ';'Ÿ'	Hm''ô'L:''ò&òPG&äÝx&ýpú'åÄ'Ǭ'	$@&ô×Û&â;&ÓV>&ön&öŽ8&ðŒ&öԘ'dv'b='?'
Ä'Í©'úê'¦''}Ã'ؒ'
WÉ'œ­' V''±Œ'ø1'÷q'WJ&ô¡O&üzR'!8'î'²&'ðó'ó~'SØ&èiì&üB¢&þÙ'Sm'¾'')4'ZŽ'¯'ƒÒ'µå'"/'
Š'ª'õè'`,'oz'XÜ'ñ,'Ë"'L¬'Ç:'ã¶'
þ˜&þ]'é¾'V'	3Ð'('ÿò&ôkã&ü"Ÿ'¡÷''bp&ùfÛ'"'fš'ŠÜ'æa'"Í'å 'ޞ'%Á'™ú'¯ž&êy'VÄ'ÎE'%'AØ'	@'	ã''LJ&ü×è&ó:'Œ'(à'Ù'J0&ø‹'7«'Qß'0Ÿ'°"'Ù'	'_'Î'~j&ÿ²û'	6'	åÇ'\'èA&ÿÅv&öÑ'¤&òO&þØ'¶{'º'qu'Ч'
§['E'Ÿ±'ÿ;'"W'sƒ'6'^'ÒD'±»'ð)'»·'…'¾'Ç '@]'{ä')½':'
zÝ'§ü'ª$'$'ž'´³'>è'
¾'âR'J''ù'²
'Uî'í'$/p'/'¿Ï'!®ì'˜š'Tƒ'
ÒR&ñ›''¦'Ga'‹
&öÜf'¨f'xø'¢}'d'½¿'Sc'ŸR'w'O	'
íÈ'o¯'fÉ'h'+'
Hù'
̟'#Q':6'}'(b'³…'Ͼ'­ª'ޙ'I!'h®'ì'Ðg']â')á'Iµ'é?'ü#',¡'
ß]'Ìz'À
'¯®'HK'Ξ&ÿiý'	èÑ'
¾'y"'
''<''
Ý'%4'Ìý''Ç)'
"â'R3'1ü'HÐ'ªü''á'†'¯''Ž¸'F¦'ÄL'ÒÁ'ôž'*&þë 'Õ<'	¥<'_"'pÂ'r('''‹'æ'
"'[Æ'Ó4'à'D'8˜'+m'	Ôá''.'£!'ž'Oz'õ'ï'Xæ'%'ôs'Â']'
æ,'Mj' ]£'@I'.'×Õ'ì'Mº'0'F@'Ô9''ÆÌ'am'ñ±'…¥'C§'`'#—'°Ø'ê€'âl'Ýà'4»'ûJ'Ú/'G3'cù'ëh'âÍ'
J%'N†'ß'ÑZ'&å'Nž'Ã'œm'r´'H'ø"'"'¡á'??'¾U']G'y´'&H›'"ª»'s.'Úú'¾6'ÄÐ'å­'#ñœ'~·'8ö'ë'8F'`ð'þ'¼E'™Ì'þ'ei'¸"'Ź'r'Ú't¦'ο'›>'"‰'œ™'&&"'í-'µ' ùí'I\'"'`i'$Ÿø'#·['U'#X¿''u'$Ï'ïƒ'ã'á('…Æ'pÜ'yÔ'M‹'Ÿ';½'[C'YÉ'ñö'À^'~»'.h'Ò'Eþ'Áz'?'>î'¸ë'̒'Wš'rL'"j'è'v'ÈM'YA''/'šw'·{'À¶'1
'¼,'`'ä'qr'šZ'Œ'='Ü'u'¸8'˜'ö&'ê%'øÒ'Î'Í'XQ'
Åõ'$Ó'
'	Ú½'A2'{Ê'	4'ª3'Vä'm'¼''•¼'ÃÌ'0¶'¼n'!®å'%|Á'¡à'
×'OÑ'þ›'TÅ'vè'
'
Z'‰¦''Î	' £÷'\Ö'o'¾Æ'¤î'
y^'Í'ÍÐ'–¡'9$'2Ù'óü'¦A'*û':{'àÞ'
ß¾'dó'÷–&풨'ñô'!ê'–x' V'–''"¾'êË'
µ' i'k´'O8'çu'q+'½Å'J8'SÖ'"''aH't'€n'³'š£'/C'br'"ð'	Ž'hÄ'Ór'ç'Ÿ'ËE'‹'
¤í'
'¨c'	ô'€•'¸'kO'Ã\'uB'åæ'Ÿ'
( '$@&Æ5¯&¾¨&ë2d&ù©À'5e&ù´é&ßá&­þÐ&'–&Û7r'£V'Pá'.¨'Îâ'Nk'yà'=z'.'d'£'Kô'su'Ry'
î&'Á'	À'ƒ'ýá'#¼'%_'܏'âÙ'ªù'³ø'!E'Ýô'M‰'OO'='!'Ç\'˜ò'Õ'~'v·'"ò'wí'¦ø'ü<'b…'R'€',''n'²Á'Ï'ÃÚ' "ë'¢'ÈL'Ʉ'Ÿv'Ï\'
¦'MŽ'ú!'
Íu'áº'ËP'HC'uÈ'þ}'7´'Ùj'El'»þ'"ã'lÁ'¿'‹\'
ÙÂ'ÎZ'#1'[Ð'*Y'ÅÃ'.Ö')'Tº'"²'ÑO'Ò
'GÝ'Ío'
ry&ëĄ&Åõ¯&ç¨ë'
_'·–'Ô6'­Î'èm'ƒK'«9'8Ä'8²'œ¹'ÇÈ'9.'Rº'm'äù'¹'ß'õ'Ðñ'‰†'pC'ó5&Ë­&œÒ|&¸§&óŒù''
¾:'2,'VI'1x'úg'â'"A'±H'''' 'õo'I"'ªn'vÕ'('6ë'…'Ô'Â'¡®'[ç'»Ÿ'!E'µ'°Ò'®)'ÅO'àú'ÍR'p»&öq'­ü'³¨'ãÖ'Râ'ÏI'°ê'x>'ÁŸ'†"'—²'ŒÒ'î''I9':c'`È''"'‰'•g'e"'
s'.¤'
ϥ']c'
q%'Ï°'
L'Û&ñ"{&ï7'
'¸O'	\'F~'¯ý'HØ'ïa'<F'Zq'
¤'
?ˆ'
Ճ'	¹'f'¶Ô'ój'K´'U'
æã'
ô•'B%'
'''
­B'½ñ'@Ð'Ó¤'Ï'þ.'(X'¥<'È'ƒ'9Š'´v'	,'˜®'`'

'Xl'ã'—¥'ÿN'\¸' Ã'Ai'N—'"'3˜'¦Í'
5';'	±'A'²7'6"'R''Ÿ'´v'¹`'e"'!2'ßÓ'í'æp'³}'v-'OT'"¶'à'/Ú'çL'6'
Ÿ$'
r'ñ-'	[º'Gg'çh'~''X£'W®'š'Ä~'"¯'¿t'x@' Ø'F0'ˆl'Y'~¾'QA'Õí'jø'§
'QB'…G'gä'.f'zr'iú'¦/'×'xÀ'*='7Y'Oû'
¾u'¨x'¸;'ÄÅ'¤¾'È'¶÷';å'º['ö9'WÖ'ë²'s'J/'}'+;'"Ñ'Á'+!'w¤'	àl'UÇ'c'à'	ž©'x]'.'Äö'¿h'\Õ&ð^à&Ʉã&ãÅ°'¬'MÕ'	Û('­ê'<ù'ã'åK'Pê'Ñr'
ìQ'Õ'v£''Â'
Ø='j'€à'WÖ'ÁÔ'WÁ'8'Yà'a'§D'ªb&ÿt&àÊ÷&¯s€&ÜÙ·'ê'
µ™'
©'ù'ÿ'mA'Õe'…S'Fÿ'Œ'
µ'øG'¢£'ŒM'°é'.À'¾Ã'ø
'¤~'¸1'\ù'¡Í'sK'Ðk'mÚ'G'[—'Þ'§¸'É}'`¥'µ']Ó'Ÿ£''

'ˆ˜'
Ñ'Ý2'Ò8'kª'°¡'´t'*!'Ɣ'7ä'Ð<'
Y'FO'kE'õP'['Ó 'Q—'"ú'´ª'c'p''¹s'Ív''db'F''÷'KÍ'Ú'
c'×'#'²È'0p'ðë'Ìa'cå'ºq'ŽÑ'$'Á'£¼'øš'
¶'ò'G¾'FH',ˆ'.'££'Ìþ'™','9È'|ä'r'‡Ø'<Ô'=k'uz'º''jŸ'V
'8'íR'ÐP'bª'‡'Ø´'C'ÿ''''h'Dr'OI'²:'Ýa'ž"'É$'	ÉS'9G'Ø''à'ð'–…'¥æ'EÔ'ŠE'JŠ'õ›'æ½'3a'Ÿ'5Ý'îU'!
'Ü'm$'Ûÿ'°¤'jì'''Õz'Ü«'g'Eõ''°A'çT'ÍE'xù'"Í'¿'
¶¥'"Q'"'ëQ'¶Õ'T‡')á'ôœ''¸'œ$'¸×'*i'¿'ٟ'TÆ'Þ»'Èq''n':Ì'
L]'¢Ë'j'`Û'
÷g'
Có'Œ/'mÿ'-''ƒ'$e'Wê'ž&ó»ü'¯k'
Ý';'
¬ÿ'	q'(K'dT'ðë'Å6'
±' e'¦'
¶'I!'dÌ'–¿'*Û'†Ü'–µ'	ï'œ­'9'~/'8'ºT'¦='Ž'¯^'|á'‡$'­G'È'	¢Ö'A	'
_'¢'‹'',²' 'ý'p•'àâ'áà'>-'rð'
¨'³L'#Â'Z'Àì'€;'¾Å'±m'	œ''
Ú'ǚ''ª'm''P&øyÝ&ûd'‡—'¹'R#';ã&ôh(&îí&×Έ&Î:Ë&ä¤<&êÇ3&îh7&îC\&æ¨Ö&Տþ&Óñ;&çÈy&ò1Æ&Ûú¿&ìwÊ&ó÷u&âËñ&ég&õ‹#&áÁè&ï/T&î"&íì&ÚE&ÙÊ0&Ú$~&ÖWG&іü&Éî&ä©&åÉ&↑&ኃ&Í£ò&ÝJ2&ÚoB&òA&ÿN&í\Y&Øù&Ý·%&Üãƒ&ÆÈO&ÍEJ&ÝB&õêÁ&ï%J&ôP®&ñV—&ô}&Æâ&À‹]&Óºt':•&àÒó&Ð|ÿ&ȨÉ&Æ?.&â)&ØGô&Ó²ò&Þ{x&êæ1&Ç}b&Þ©&疁&à£&å»J&ë\•&ëE?&ìþ]&û[é&ï…×&åÿ"&Ü#ÿ&÷gÎ&¼Ä&÷¾&딜&¶JÉ&À¡}&ñÀÇ&ڞ´&Üe&¯,)&Ý^=&ÅĖ'ùï&ÙX'…o&Ã!,&ޚ'&Ì©Ì&ôzw&ÊS¹&`+¤'	æß&¿¥†&÷[/'^é&ÙS¬&äJy&»·_&Ï'T&ф•&Ý·¸&ßނ&y5[&÷Ü&âE#&ã•H&æ­þ&äJ²&óË~&Û£œ&ëÅé&øò²&ÎÜ&Þsç&îF'E"&ä¹Ö&ÙR&Ħ.&Ìß&Ñ]&½Ð6&ț(&Ö<Ü&Ìt&Ä÷+&àŒ6&éÀ&¥£K&þð&܈&ãù'&Í™&®é•&ê9Y'&é׺&Ò¨U&ì©Ê&±Ý'&×é&Çi$&úº'&Íä&³Ø&ýŒ¿'^T©'L&Õ4&Ò¶@&å(&ê	&ÓÉ&àë&àø&É&Ë@Y&Æ8š&Þ®	&Ò@P&ç!M&îL¨&¬û¸&§w&õ:×&ҏy&ñٔ&àÀÏ&±Fê&Û^¾&ÛVC&¶´Æ&×M]&ÍèÎ&¼³&™Ÿ'&ƒÑ&ÿÓ×&åí—&×­'&¿Ñò&¼?&&Ò¹A&Ø&q"µ&ŽŠ®&NnŽ&èˆÿ&ƲÅ&ì°M&Ù´M&ÀŸ"&ÕÓ>&ܘ&´Uõ&Û&c&Οì&Ö²&¶î)&×O§&š(‡'øÞ&õr¾&°¸\&B¤&µO£&Æø&Ôw_&«!&ÅaF&ÒÄ&º¸&̾Â&£âß&Ýñ3&ç'&¡¬w&î¤M&àÚk&çYÄ&â£)&ùêC&ÔwM&ÓÌ&Ý®N&Ìç$&̽}&Êÿg&Ì :&Íjˆ&À~†&Ç©™&͘j&Ƨ§&ÆÊJ&¬®&Ô7=&ѾÎ&Ó90&ÙJ&Àd(&Ώd&Òc'&Í	&Êúº&Πc&Ã/§&Çò&»Ý€&µó&Ë@¾&ÁoG&Ç-&Ñ~&ÏÔ±&Ñ,Ï&Ðäç&ÐMö&ˋ\&͸Ç&Òž&ÑÉ0&Í"&í&Ä·&ΏŒ&½·Î&¸á§&²¸N&¹b–&ɔ&À³œ&Ã
Ñ&ÉH°&»¯(&¶œ&Àі&Ç&Ê&ÒÜ^&Ó
&&ÊØö&·!¤&±cS&¯§ö&ºJ&ÄÞR&ºÁ.&§ð&ÆÌÔ&̟¼&ɊÐ&¿'ø&» ›&Àûç&½èS&ÈDk&À–&¹1f&Ò¸"&ÍhÊ&Á¥&·ú¬&ÇC&Æt
&ÈÈá&»Æ&ÇêF&Âû&Ç£&Íp&Ô)&&Îm &Èü&ÇLŸ&Å°±&·­î&ŖÀ&Ȧý&Ç$&À²Ú&»h&¹Z&È	¢&ϵ&Ï&Î3
&Î8ý&¸À&±Ù•&³»&Ó&ÍÉ{&Ñ/l&ΐY&ÈNA&¿Ö&Á"¥&Ç£4&Ó>*&ÓT&½&¿ö*&¼9í&¿~&ƶ™&ȟ&Ì$©&̀ú&ыo&ÇûÎ&ÇÐã&Ôæ»&ÿ]&Á}á&À*&¾Bã&º¨&½lß&ºØ=&´Ç"&Àt¤&Äq%&Ä &˒­&Æg`&Ğ	&Òê&Æ©E&Í&Á½¥&» &µO«&½•8&µ&½vS&½™&ÁÔ&ÃéL&ÁP&¸>&®Œ&±'&ǜv&Ðà˜&È0n&ÄõO&Â"&»Ó&Êø&Ãí&ÂÞ5&ÁÞ&¾ø1&¾"&ÁÓ&Á4'&Ãt&Ê_¾&É;m&ÃÄ·&²9M&¸1|&¶f&Àí&Áx?&°'È&´4>&Ä(q&ÂÁn&ÃTº&У&ÁlÞ&·¾Œ&¾
&Ú}&½{»&Ää×&ËÇÐ&ÆXâ&Äߚ&Æñ
&¿Š"&¼¥\&Ån=&ÂÈ&Ä?¢&¾'¶&¼)&ÏÑ&ȪÄ&ƚÏ&Ázy&»îf&Ä©&þ²&Ŧh&Áuà&Éû&Ãï&Á1@&ÅÆ&é"&Èô«&Ì·µ&ǚ$&Ȗ,&Ç~u&ʤ²&ÀÉ&¿ƒQ&À™&Á¹‰&ºýã&Àb¿&¾yÅ&¹~&¿¯K&Ä}™&É&&Ã8&Æsö&ɯå&ÉÉð&Ç&ƒ&Ë)°&ŦE&Éa/&Ì7A&Ê2&Æ	E&Æ	Ó&Ǩ&Ô&ËÈË&ÇA®&À1ê&Áq&Á¿&ÆÇ¿&Ç!&Ê؄&ÍïÀ&Ǘî&À'a&¿É´&˽÷&л›&ÎÍ^&Í1½&ʱ&¾¯ç&ªtM&¥O§&§ý&·w&ƺl&ÉUû&ÇOú&ÈQ9&Äí¢&ÐÿH&ԍ&ѹ&Ò&h&ËÜ?&ËÈe&ËÆp&ÌY&Ñ;&Çʹ&Ɠ«&ËM&ËÉÙ&Éâ"&Æ!Ø&Œ«&Ë5Q&ÊhW&͈É&LJ™&ÊQÚ&ÉAÑ&Íà÷&͖=&Ó¥X&ÔT&Ó-a&Ï};&Óe.&Ź&Åc=&Ç©9&Çd"&ÐÕü&Í4§&Ïû#&ɜ@&Îm‡&ʳ\&Ê£¼&Í~ñ&Îö4&ЃÁ&ÊX‹&Ç¢E&Ês¦&ÌRƒ&Óíƒ&Ïs&Ê&Éá´&Än|&ÊKÔ&Ë3F&͗>&Ą-&Ãÿ$&Ëÿù&Ë€&Ät &ÊÚ:&ÌÞó&ГÎ&Ñ€&ҍ‡&ÍÜC&α9&ÊÌU&ÏA¿&Ï`F&Ô@Ú&ͺA&ÎÑÈ&ÖÞN&ΰ&Ǔ}&¤h&Ò@¢&Ò<&Õ&Ô&ЗN&ÍÙ×&ËØþ&Ǝ$&Ê%ô&ÃLÒ&Íb&Ê`6&Ï¿ø&Èðœ&Í°&Êîg&Æ{&ÌÄ&ÏôD&Ò#&ÏH5&Ðw>&̟Ë&Ôv}&Ò.&Ó)Œ&Ï«-&ÒC¾&ÏW&Ȟ´&ͧ&Ö\ý&×\†&Ìÿ®&Æq&Åôì&¾­»&ɟ©&ׇi&Õ=&Õðú&×¼À&Õ<&ÓÜó&̽[&Ñ&È°&É!(&ÉÊ&Ì#=&ΨM&̲W&ŹÙ&Ë»M&ËÙ}&Ñá&ÕZ¬&׆­&Õj¥&ÓAÄ&Öo&Ñ >&Ðß(&Ïñù&Ó¢C&Òm"&ÔeÄ&ц×&ҙæ&Ô&=&Ô0y&Ð5)&ËÃ&ÕýG&Ô²g&ÖàÜ&ÒÊ&׀g&ÒuS&ÄÌn&ÂÚ0&ÌÝÚ&=&ÈÆð&џM&Πü&Ïæ&Ø/ü&ԄÂ&Ð=Š&ÎÕ&&ÐÜ÷&ÔäÇ&؎{&і &Õ1t&Êц&Ô~Ÿ&Ýܨ&ÙGê&Î"&Ưv&Î`ô&ÓÂ&ÏIB&Óé‡&Ó¸`&Ñûð&Ìë&ÐÑà&Ú&Ù˜&؛•&Ì_&Ώ&Ô³µ&ÜÅ^&Ñ i&͔P&Ó|·&ÓK!&Ü&&؈#&ԝ¶&Ց€&Ò[¯&Ðv~&ÕÑ?&Îï&Î
p&Ô|…&Õ¢-&Ör[&ØiX&ÎTÆ&Í`$&о¡&Ó+·&ÐΕ&̽&ψS&ڊÜ&áp×&ß‹&Ô´&Õ¢'&ÑWÑ&ÏØÛ&ÊxÅ&Ÿ&ÁâÅ&ϗú&ÌÍE&˟Ä&Êߣ&ÏÂ&͟³&Ì f&Ð
0&Î'&ÉMÌ&Ò¶È&Ñ!š&Òö&אÓ&áIŠ&Òã´&ϊ'&Ðôò&Ïfù&ÏPµ&л&Μ&Ì&ÍEõ&×{Ø&Ò)²&ÍÏ<&Ò^&Î
Ý&ғ.&Ù~Þ&Õ~Ë&ƤC&Ñí&½Ôæ&Åäz&Ì!á&Ð*^&Ñåû&ÉóM&Òjø&Ï&ɧ&Í:ù&Ìx½&Ì|&Ņ´&È7&ÓR=&ÓÛ
&Õºø&Ó[³&Ù4—&Õ.&Öc&Ô½&ÝEE&ØÛ&Ï~&Ïõ'&Ѝà&ÏÍ&ÒÅ&ÙÀm&ÖÈY&ÐÛä&Ö~¾&Óýû&Ѝœ&ÎaÁ&Ï;&Êè"&È6$&Æh&חÍ&Ü7Å&Öɔ&ÒG&Ü»k&Û û&Ïó&Û,w&Úmd&Øùy&ÚÌ3&Ó	Ÿ&ÑA&ÍÉu&Í^¥&Öä&ØXJ&Îÿ¸&Ê+º&ÓÂ&Ù3^&Ñ5&Ù®§&Õµû&Î[}&ÐU8&җ
&×ô}&×Z4&ÖP&Ó[&Ì_K&ÈIã&Âò&Õ»&Û°&ر5&؁N&ÝÔ&Ó©±&Ðp&օÖ&ÕFý&×·B&Ôø:&Ïî&Ⱥh&ď€&Åh¶&Юò&ֈg&Ð÷G&צv&ԉã&×mÎ&×äo&Üy&Úý¢&ØaË&Ü'5&Ò½í&ь®&ÍÙ&ÅËæ&Âùç&Çûa&ɾ&Ýoé&Ð6C&Ï1L&ş$&×5œ&ßÃN&Ô"È&Ð7R&Ìñ&̂Ü&Ðq;&ÏÕ4&Îâª&ÌÕI&Î!Ì&Õ5&ÍÕ&Ér'&Ñ·K&Íu‰&Ò!&Ö&Ö!'&Öº
&Ð31&×*&Úܜ&Òhò&Ñ&Ù!Ë&Òñô&ŘU&͐Ë&Ïbî&Øú'&Ï}w&Øtñ&ÙlR&ћ™&Ì&ÅCŸ&Ó_`&ÑÅÎ&Öߜ&ϲM&Ðàç&ÍE×&Ít¬&Ê&2&Ëïå&Çő&½M&Îó9&Ë·&Ò¸»&Ô&â&Öü7&Ð'v&ÊG&ÊFÃ&Ñò&ÒÉ&Ìá&ÈÇw&ÉA&֞¥&ÏoË&Ó‹&Õj;&Ï5&ǘÛ&È°õ&Ëܶ&Òkú&Í<&Ò`ä&Íl&Éε&ίI&ÌP&·g9&À}&ÈZ'&Ðî&ÈÏy&ÑÇÜ&Ê?Ñ&ÄÜú&ÊÂ&Èۚ&ƹ¿&Ì"‰&Ð×&Çì°&ÅrÖ&¿š
&¼f¼&êW&¿ë &Èðñ&Êæ&Êë&Ñ;o&ÎT+&ÄåT&¾ê&Ãî†&ØÂ&ÇjÑ&È
&ÎÃ&½Ìì&¶®	&´ˆÉ&¼™g&ÿþ&ÅE-&½¦&Ä
V&ÆÃ&½'Ò&º¾Ð&¸XH&µ¹Ñ&³"&±¸&´ûS&½uõ&Àõ¦&ÁÌ &µ€u&²ÝQ&¿Æ3&Ága&¼cÚ&º¬+&«Ðõ&Ã&ÂJ-&®uÄ&¹Òø&¶ø&µ)&²T9&®6=&¶ÿV&¾wÉ&¿`.&¼^
&º|U&³ªJ&¯Æû&¼±&&¼qý&Ã	&µÞG&¯sÁ&¨ì&¸9þ&¹h*&³üŠ&¸S…&¯#&¨Ü&±ïD&®÷7&²Îë&¹8&²F&°j&²Í&±Ía&¨VÜ&³Œ&µ¥‡&¬6&±7"&«)õ&ù²&¡÷:&«lÜ&¼Éæ&±li&§?ã&¯h®&°'^&ªÓ>&ª¦Ê&·æ'&±ö&¬A&¯:d&·ço&®Y&¬Ô&¢o&©Ú®&¨¬&²¡&°^&¬†r&±Ï·&­| &–öÑ&˜óy&¦Ño&žÃ³&Ÿ†º&³	A&®
O&£]ù&¢Š&èb&¡~è&¤M‰&¡DÎ&™œÉ&œît&˜ôˆ&œ¦À&©x+&©Jî&®t& !b&¢Ôº&«E)&©'&¦Â%&¤­)&šÏ°&ªi&«o&ž¯ô&"— &¥&¬"Å&¬‰»&"Ñ­&¤d&¦9&Ÿ|¡&£öÄ&®
Ý&£øá&"±È&<Q&–n¦&"ÁÚ&˜ß&œK9&¤e&¥'5&¢ãj&¦l¸&žw%&š
¬&n&'‡&"~&¢u{&¤ßÊ&ªä™&˜éÅ&–f#&˜]E&›o&šÍ&Ž‡Ô&"añ&˜j&"¢€&@F&™}&ŸQË&–ÃX&"»&™À›&§êh&ªaO&ˆiÈ&Šš&ã™&'Ms&ŒÐ›&"²-&Ÿ[&ž`ì&z&ŠÌþ&ŠÓ|&aé&ŠÙ&ˆýù&á&{"€&ˆ®/&—b™&€Í&Ši¹&"7»&œp'&˜ö+&‹K&‰Âý&‡÷v&Œ+¹&‹&‰òˆ&‹r&~®&Œ­&‹Ê &ŽË&ŠÐL&‰‡Ñ&¦‡b&‹¬&}¦}&u
&–…Ç&™±Ç&•ËÆ&›ÃÆ&Š[=&‹(&g1&îe&"¬Ù&‹À¡&‡ûz&†"&‡n&†ug&Œ¨¸&ˆŠ5&{H¸&üb&…ÂÌ&ƒg;&'°ö&†YÒ&Ò¤&qŠ0&Œ¾&ˆ3\&‡&"†Z&#²&…³€&"¹í&†i'&ŒÚÝ&YK&pÄ4&Œ«.&†ñˆ&{ô&#b&'Oð&ŒÇô&"'è&›"ÀÀ&xSß&~^&}ñÊ&e<&R$&I¼|&bö &`r†&p½ú&`†"&]"b&ju&x#&€aE&"¾J&ƒE&]~)&d¯&l=³&wüW&'M;&}rE&Wé&u&lÊý&w@&‹UV&pú>&vTí&hõÝ&k%Ô&tÛ&jzŒ&b(6&^æp&mgê&y"á&qpÃ&së¯&'Ž}&i07&hfn&h2 &ˆ˜&ˆ#½&€°	&f©B&aˆQ&|&‡ÿã&|í=&f•
&yp&|Ìø&"7§&V¸ &jìž&{FK&e¶&q/&Áå&s3C&gïm&iӀ&q=Ý&]O[&_W&uŸ&{Ú.&o<&ƒÐ&tëÞ&zq$&ƒW=&ƒæK&uŒÚ&dÇ&j{H&oùÉ&p)¾&ˆ*©&"|"&ƒàÌ&h}&ißÓ&q-p&uîQ&xÙ&œœ&|Y]&pÄ&uÄc&w»~&l{Ú&s1Ø&z˳&€•&†O¢&uXM&jŸa&kWP&\Â&0éÚ&< Û&LŒ&ck=&hè&m§È&nzò&q¬G&tãþ&xšc&wè³&s÷Ù&tpa&e^Ê&al€&jf2&[¨&^¢&_Ú×&iÿ¦&lU8&mƒ&hv&_v&iB&^å-&@÷<&&œ"&:­K&Z™ý&dV$&aYü&`­!&Y‡N&dõ&bÞ&IÌ1&3 /&?šj&fj£&c¬¿&\ùº&g¥Å&aSÂ&dÂ4&Xw¹&d&_MŸ&m'©&wSà&k»&}Z#&qd‡&\@m&`S½&Vä€&]†A&j^¯&ix£&g¿Ò&W@¢&`Ù¯&nÑ&iÏ&g¡d&jûê&kÎ&e¡©&`E­&c&cyÕ&l½ï&tðC&mÎ&` &_²Z&akÂ&h^§&Xj&_÷&]Ü"&b"ã&U&l&?&CÜÂ&I¹Ú&6&,&&7~&A–&K&F®Ï&KĔ&T×&R_y&OžI&QCc&Yp&P
¼&V~&SüÖ&Eð&;%u&(ÜA&?0&MÞå&SŸ…&U®e&SËÛ&Mà&EÿÃ&L½×&Hô)&<VÞ&J¹È&SyŸ&T€œ&Qó•&U)&Q¾½&XÅt&a^M&WL&GÉò&Hˆ0&VÔ&Rjh&CÏÝ&Bœk&\úU&Xûè&Kܔ&VF&YÿÙ&cȒ&`8&\ƒQ&Sù‹&K?
&Oa&PÔ[&ZyÝ&]#ž&PÉ7&D†x&KÅx&W0&Z<&Vq=&R¿z&QüK&G?†&Xœ
&B;&A3k&\Ð&P"Î&Ke°&K¾©&M1&\]V&Uø&N¡Ë&Z6²&F_á&GÌ:&J/Þ&]"Ü&_"&\ÃX&NmW&JG&Vh*&[\(&YºÌ&RÔ&EÙ&Gï…&AÚ&Laò&S—&M@Å&C‹Ô&QCø&Pµä&K]²&N†x&`>M&[ª‡&Sª+&RX
&TlG&N5&K*Å&B{|&G?È&SÕ&Uûã&Vpž&OÊÆ&K-¥&G%&MÜ%&RÙ6&J4&Mi&VÑ&`"&\î&G×&D7)&B¶&JͲ&I'}&Y•2&V»å&ZÖæ&S<&L(+&@fG&>@»&O¸&[4¿&U†H&O–Ò&OÊD&Yîc&XÂú&D	_&?JÏ&OÓ&Fðm&Cæ&Y5¸&JP,&IrÔ&W~&NñÏ&Mà&S£&Oس&Gõ&B_¹&QPd&Nž&Kxk&EtQ&Dš&G\å&S‡(&JÃU&Sç2&XѺ&Nì&Oü±&S<Í&C¢G&J³&[ƒv&^%µ&Q.e&G &I†E&Rdü&Hcb&I¢"&O*&J»!&Q-­&N´û&Knâ&Mí'&I]T&N¶ƒ&R>"&Nx&MšÔ&PÈ&LÒ&Fu&Oƒ›&QÀ•&MòÔ&Pú1&KgÆ&KÖE&N¤&Lt%&YLA&J½&JïÎ&N{&LÞµ&KÒ&Iž&JÑ&Zë&X£3&Q|L&Oh0&Z)X&^˜&Nz&K@ý&PYS&Gj¶&Jˆ]&H¦±&N&N‡Ã&Oq1&R¶l&L¨1&Kn&Oý&R
°&V'Š&Mùi&M&Ñ&OÿÌ&U}ª&Wµ"&U|'&P &Mÿ‡&U.Ò&Uµä&RJ;&M'‹&Ju&G"ˆ&SZe&S|&[º&`I=&QŸE&G?&R`F&VZn&T Õ&Xyo&Zlª&Xät&Q6×&ZJv&Ny&JA¬&F£J&QÎÜ&Sõ&T<E&SqÈ&SO"&U*&&V
³&Tȓ&Y º&Wz&&Q0Ø&[mS&^V"&Sì&R»ß&N6&R¥s&M§®&N&Ot©&Oôc&Tg§&\‡&V1¦&Qnê&S &Pú&VZã&Uáð&U±&Så&Vèç&X$Ì&X&X¯;&S4ž&Rы&O°&Qg&T#j&Sz&LØò&S½~&VÌV&SB:&Pæš&Wb…&ZC+&\­&\Ÿ&\Ì"&Y"&^R &Y|B&YÉ*&SŸ&T'b&Q—ä&N/V&I‹å&Q4½&W¸ì&Sˆ&U"W&RÂC&Iæ.&Tñ{&VŒê&[Ó-&X:ú&T&V‡Ÿ&Y^Ó&\\,&Z|´&[Hú&Q9e&Sx5&U¾‹&X›Å&bgñ&Y˜&Z²p&WÅö&VOð&]³á&_€&`iã&]]c&YFâ&`sÿ&Y¨7&]Sé&^ž}&\ç&\ÿá&`45&Q[J&T‡&Y|(&[‹A&W©_&W–®&Y'_&Y¯Ñ&VÜV&UI²&V&PTÇ&R'`&Reà&T'?&K,'&P³&X+K&Q°×&UIA&RóÍ&Y݌&S/D&Wnø&S¤Ë&Så&Xo`&Q@¯&VxR&U0á&P‹v&SPþ&W'&VŸ(&U•C&W%&S3Ò&R†&U—t&Wg©&WϤ&PÂ&QXv&R&V'x&YÞ&Z=4&Vv!&UèA&W"F&Qüä&V)ú&Tà:&X/&Uz&[Â&Wق&S¬×&T"×&Sð\&X‰µ&Nþì&SC&Srr&OxX&;Õn&2Üî&4¸¾&B¼2&F
`&DÍÝ&9ï &;bÉ&Hu)&RôU&PŸ5&Q:	&X¯Ø&X'&Zµ(&UÏK&Wu&W'&RÞã&V—&Vý&TàD&S¶‰&Y¨&ZGÐ&S…s&T(&Pqì&Q]&Vï_&Sêz&W®J&WN®&R"º&R»i&SÉ&]O©&YCc&\¸'&T9Ö&TQ¨&P!˜&G[b&Oßj&NÊ^&Q"ð&IÏT&RÈË&PÖ&YÞ1&Tàj&P
à&Pí+&N¸û&S@&QRp&RŠE&OJ`&Pøª&VŠì&ZI:&Tcc&T¸¦&W2	&T¨û&WÒ&XX9&S
²&PÝ_&Rû«&OJ®&R¾·&NüT&RY&Ok"&V
¾&U&Vå"&SÁ|&Q\&U"¦&S
&QM&MPQ&P˜+&WZX&PŒ&Pó&Q'&Io&T›y&JAE&M´×&Rää&Uf\&RùÃ&P‹›&Kû˜&M5&MÀ&Sœ¸&PP&RÝå&Jå}&GF\&QU}&Dö5&I¸î&Jã&I"P&IO&G²C&E6ù&HûÏ&SÚÇ&QŸ&L6&P\'&O|Ð&GÓ&IÉl&PÁþ&K¶ &M"Î&IöÞ&M"®&K¬ë&L'â&EO&NJ&Ua&Qk&N­‰&Næ+&NÕ×&M̗&MÖã&H©&Qô»&FÛ&F6C&I
ç&QP&Ocº&N¾J&K~(&K(&Hœu&Kž5&Kî=&Q25&Shþ&RWl&Hu¬&J¬Å&Otá&O×Ú&HŠ<&K\=&SX¾&H[°&B&Høõ&@ÕÚ&$î&#$&"6&&íó&1ùq&.i&*ê&1?'&4]U&6ùï&3³H&4÷"&;8ï&7}d&693&8¤a&Aø&:ë&;A'&8'…&<íµ&;¤ã&;,&: `&=Zk&7Öø&6ª·&@UÝ&>ü&6ô&5LË&9Bv&A%4&7rº&4œ²&;܀&9¦—&9.{&5¢&5'\&2¶Ò&:£@&;b…&4÷`&5ž'&+J&3¢&8͛&:_&9ôt&5´ö&5™Í&;³À&1¶«&!î&IÐ&r&X"&&ƃ&ë& ¼^&$[&)Va&)IË&*˞& £ò&$Á­&&á%&$ï&'!&¸Ü&'X&)¥?&.w£&&¢&$B\&!Z'&,Ê¥&&Mˆ&#Ǔ&,Èr&(P&)«è&']5&!Il&)"R&'ê&'Ñ &(½Œ&#O¿&'å÷&;0c&2 p&'F{&}®&!w&Qà&,­Ô&.F›&&f&(@›&,1&/—²&3(¢&+
&#ny&#¡)&"Pî&êS&$%®&pZ&&e	&^Ë&R´&ïI&"=&=&²ë& ð~&Ք&'Õ&d&¡¨&$è¨&œÛ&''&%Y.&›&E&ª§&'(&#e&*¿¬&9&%؇&¦¼&'{x&•&êN&%¸F&ݛ&%e&+5z&*Ðg&(Žw&)ܸ&*S&6&N÷&´j&%¤& }ç& Xñ& žî&òß&#I®&"v&Ž9& à&¾Ú&!ò& ¯æ&ê&$Zq&ªˆ&AŒ&ì™%ý/ó&Uý&µ¹&]&'&€ &êø&Îè&iš&'æ&<5&˜ì&Ÿ‹&Y×&>&àg&¢a&ë·&'&P&
Ô&7&—@&  Ù&þ&'º&ñÎ&`I&ž½&y&Ëö&} &Ãd&¢<&±Ð&
¼u&æ&gµ&b{&»&°&á¯&ì?&±Ç&›&µD&´&eo&`~&k&²
&
Üe&è¿&÷=&Fì&œî&ˆ&*&ñ;&Q&¶Ä%î®"&Ë&`q&¢³&"ä&	Ð¥%û«ê&!}&"‡&?6&
Ì&©&'¨&HZ&Ž*&O& &ÕÝ&5°&e§&
øM&
¨8&
ù&
ª&á"&^&P³&ºN&%	&´&¿™%þ`«&nŒ%õm¾%úŒj%õÎm%ýH¨%øÄ'%÷l}%ðŠE%ðÈC%ìw¾%îf%æD²%ê©}%ãñ%ç­G%á
Ü%å*½%ßü€%èÈc%Ûí–%âµ%ÕöH%ÚÄå%Ô%ÜN%Ò¾%Òlÿ%ËѪ%Òdµ%Ë£Ä%ÍÐ7%È
Í%ËC¤%Á¾³%Èæ)%¿é\%À Ä%¾%¿DÞ%¹ÙS%»%ñ%³=Ì%¸Âä%²Üb%½,{%µúA%¿ÇÄ%µt)%¸I%­'C%®ôL%©ð¯%®û%¥þ¡%­wÓ%¤ó³%¨¿Œ%£™ý%§£›%£\6%¥òå% oË%¢wä% %Ÿ²ê%ž:â%ŸÔ@%Õ%¤'¿%›|7%œ;&%›ÇÌ%œ+Ã%—ÿv%•üï%—c¿%"¾Ä%"~Ñ%•Ü%'ÞD%ë3%Žw½%,£%Ž™%Uò%7(%s%Šù{%Pþ%ˆv%Š$ù%†·x%‰3%‡…ó%ˆ§˜%…ö^%‰P%'g\%"FÔ%È%ƒo|%Oh%öÃ%0"%}•ð%)Å%~› %{ŠJ%zgÄ%u¥%{k¥%w*g%sŒÁ%qƒÅ%t²Y%o[U%táF%lt%s±ƒ%l‹Š%q	W%k"Û%n±e%iŸÀ%jg7%mðg%i—â%g¹§%bÓ0%e5$%eC£%bQb%d/%aë%b%],€%cЦ%\áé%bs%\ڏ%b Q%XÜ÷%[ Y%Yš]%X<%T†h%Uî²%T'8%Så!%Oå	%Tj%Py…%PSD%JÂ%S%LC
%P»ã%MH%NJL%KœÐ%LqÀ%J'º%KB%I}b%JÙP%Fu~%K±³%Fx	%Jö—%E—}%H†t%D%G¤q%BÔÞ%GC %BŽò%Dka%AæÚ%C«?%AeÍ%C4p%=ÿ«%D0~%>ȋ%Ag"%?ù	%>zK%='½%Ag%<!M%?%<¶x%<jÀ%9Zw%;ˆ®%9ß%9û©%7ç¦%9ƒq%9SÖ%;+%5՞%:gµ%6»·%7ït%3ZS%5'%3·-%4$}%3qY%3ýà%0ô#%3G%0C%5W%/z%1˜Œ%/"x%4¥Ñ%2¨%4Ê%0yÔ%4ˆ³%0lý%2‡t%0!d%<†Ä%-ÜL%0rÃ%+®¡%1µ¤%-~%-ý%.g†%.hõ%+ü
%-hm%,'Û%,0å%+3Ð%1ë%*ø—%,P¾%*}%,²‡%)CH%0úé%'ÄY%*L%)•ê%(Í%',¡%)q	%%ÜD%+Zx%%šR%(æ•%'Hç%(ÚA%&%+?¯%%½g%*³D%(
%(¦Q%%]™%( !%&("%*µ_%%cÚ%+¿#%#Ä3%)ê‡%&î%'و%)EZ%+¹Í%'ö%*çÚ%$š%*§%%ÁÛ%(e%'%&".%"Ë|%%.K%#ž,%(ˆ
%!ýP%#Š%#Xk%&›p%!PZ%(~¦%"³¢%$9%#­Ç%%Òß%#­Ã%'¼?%"ò%*P#%"¾Ê%*º%(WÏ%&ôM%&Y%*gb%"¬c%.À%&
5%(%${%%›9%"қ%$¦û% 0%"ª%!ã%'ÍÅ%)ÙÈ%+-S%"=4%&AÉ%$œ¬%&Es%"t%$…K%$rº%"šL%ºª%Ì%ð£%%*'% ¤k%&.š%'Ì%#Rƒ%"9%0_(%;u%-%%õþ%$L%Us%#K%Ç&%!iA% r%% 7@%éã%"ÙL%dÒ%Ê%!%	%!Ð%Ê%)Åí%µü%"`%#k²%%È:%+`b%)"%+(f%;âg%.'–%(vY% ¦Ÿ%)iP%$Ìó%(L°%%{l%.\ù%(‹«%%™Ý%!ÃE%(§ù%(Eê%*kf% '%%Ýr%ÐÏ%)FA%''A%,N%'äL%$ñ"%#êy%(^"%!2J%%ó%"Ÿ:%'ÙL%øó%#mD%%%%h_% Hþ%!XP%l5%*~l%1WD%Lé%A¯%/
%'ÔÆ%+Èù%% Î%&˃%# n%&îh%%–Þ%'ÁÙ%$(ƒ%)T{%#f^%)M%&y%)—>%%8Ô%-,%'Ù
%+¼'%&ø%&ª8%#l.%&zú%$u¡%2;.%*J%.Ù­%#Å%/¢5%&Û%/ð\%)	A%/
ò%#øÃ%(›(%%†ä%('%(ST%0ñ+%-Ìá%2fl%*hª%' ƒ%"¡ƒ%(–X%%|C%.2e%'YÒ%3˜>%(_%$hÌ%ÇÄ%*>?%Ä%)r"%$©%1œ%&Ä¡%-/à%'#%)¬R%$ü!%*dˆ%(uï%+‡L%(%8ʂ%(_è%+qA%'vª%0~‰%+YÄ%,Â%+'%/ò§%*ÚÛ%/ñI%.ÓÛ%1';%.¶½%1á¢%4´%3\%/â¾%3¹Û%2‰	%4`W%13Á%3]%.éY%.ß%/i%8ÁY%-Þê%8f¢%4<ú%8zw%2"¢%0r1%3@%;Cñ%11Ô%<rÇ%>¯¡%=9%@-†%L!Ú%Dxñ%GÂk%Sµ%\º%L.ù%Nu³%^^n%Z('%Fìi%M·è%XÁ%^ö%Z>%g ¹%€ùÌ%f!%P·×%J¹ã%T#y%ouŸ%sZ[%kˆW%Nð]%0³%@̋%G>Î%A'%6ì³%1ðx%Fý%L)L%2}ƒ%.OÑ%!@–%$ÿø%'Ý%*Pé%%?›%ße%¥%'·%3É.%%'°% ʋ% ¾•% Q±%1N%Mù%7~%dH%Ÿ.%7=#%Q!E%7ù%"¿a%eó%X%*°E%7¸!%7{%%r=%…H% Q%&É%&+£%à~%&ç%,Hñ%$¦%‡Ø%k£% s—%$–%''%3•Ö%(VQ%±Ù%Þw%*%%&üÒ%+1%$fŠ%†þ%Aq%<ÿ%O0% %Aå%ô%!Rú%ƾ%­%‡a%ø%'b%pr%<%Ãl%€%Ô~%"d%$ò%iR%=…%8s%
,Û%WO%íJ%A¨%•\%Ý8%=k%'4%	ˆº%h%}Ð%K%^Ì%9%Ë%"š%ly$ø"Ô%¡%0ç%ø²%¢_$þ†=$õÇ$öèv$ú1é$ùÊ$÷û$úuÞ$ðÈ8$ø¬"$õ_ù$ñׁ$ëk­$ïÓ$íöü$ìû$éXB$ì_"$ã8[$æÒÛ$è́$ï"$ë>$åæ$â*"$åQN$åÈ$èÏ$âók$æ-L$ÝE$ߢ$ß‹$å'x$âL£$à^°$áá$ßÇÚ$á6Y$áýB$ÛE$Ûý$Ús$ÝîŽ$Ú¿d$Ú>$ÓZœ$Ñb$Ó¯k%tš$Ô$Õ	!$Í,Ñ$Ñ·c$ÔÅM$؋8$ѽ'$ÑÔ%$ÍÞ$ÎÂy$Î[8$Î"¢$Ð#"$Í!Ý$Ƈ$ÉÔ$ɏ$Îq×$Åû$Æ'ç$ÿÀ$Źú$Åp,$ÄÖ|$ÁÀe$Æ0x$Á"Ü$À5Á$¿k¾$¾ÿ
$½±š$À+($¼½$¿ÎØ$À+$À±‰$»ä"$¼d$»yù$½Ié$¸J$½^$º7ü$»•S$·'í$¿Z$¶¤Ù$·H$´Þ$¸…¦$¸T$µÞ$´Js$²gr$²f$²¢¬$¯è$µS"$°O6$³â,$² +$µ.‰$´¿4$´ëp$¯m$².Ç$°+Ø$²Ø$±‡$±FÛ$ª¢H$¬ 4$§ï[$¬œÇ$ªW¾$«Tc$¨`H$¨>$¥S¬$©3µ$¤ïÉ$§{Ð$¨¢$ª`Þ$§
$©¼i$±h¾$¯é$¨Ã$¨uw$¤á$©U[$¤WÝ$§þ$£^¯$¥Ì$¢èF$¥úà$¤¸*$ªþÌ$¤lÄ$¢â$¢åJ$¤À$¢h=$¥ýù$¢"t$¢×Ë$ž8:$£e"$ Ž$£+$¤u^$£ƒ•$¥Ev$£¶÷$¢±c$£Ï?$½æ$¡'Ù$ÑÉ$žUÕ$—q$ŸA$›ŸÏ$ŸgŠ$pò$ 'Ö$¡^š$ž÷!$™ä"$œs¸$˜œO$œ$™v½$žg>$™S$ž_©$š%^$ŸÆ…$žF$Ê&$ Àá$±'4$°´$´Ø$ _•$šž9$šg$˜Ž$–¨/$š¤¹$–lk$ŸD
$˜ä$š81$–´‡$™aí$›P$Ÿè$šÂ$™0‰$"Ä$šeB$"Št$ŸšY$šÈý$œg$žõ‹$¬J8$¢ý²$œ×e$šZ¿$—Õ$–`ë$˜æX$—@Š$—À'$"xI$"W($"-l$šk{$–ç$–ëô$'…È$'
½$Ã…$ž:?$¢¡u$šE$•'$–¤É$"†$"$"<‹$•b~$'ƒõ$–ÉÊ$"*É$'.ü$'Ü[$"ÞÁ$©)$"Þ$'D«$–M	$'9$"º,$þî$'I $"'$"B$'_•$"0$hà$×O$Ž¼°$–b-$'K$› $›Áp$™êe$'—#$—]â$+½$'|ï$"^$–Ž$–R$˜'½$"yV$˜B$"$ž$z$wÖ$"ؼ$–r¸$›ã-$–n¤$™Š$'#($"Ç$'ÜV$˜Íü$'cF$"Ëí$"œ«$"1V$"oô$™ÿ£$"Ž'$"ßÌ$'*'$—€˜$'{ê$š¾ï$˜6à$¡8ò$'Ñ6$•ª$'sÌ$—J¤$"ûc$–ùx$ßÊ$š~N$–ݘ$7À$"yâ$˜Ë"$"âÙ$š3Â$"ˆÀ$$Ì$"‰ƒ$—ã*$˜Ì$˜Ö$–³9$˜­ô$•S&$™3$'œ)$•Öq$"¾B$"«l$'Á$›7«$½Y$›…F$'§>$™P™$–øV$™†$" %$—äY$'ÌH$—¬$"mL$š€	$–g%$š¤z$—Ûä$˜¤Â$•$—Šì$™2 $˜¡¿$•èœ$šÔå$–…W$—=$•½Í$šw‰$–Ρ$˜Ãÿ$•S $¡ÇÄ$šâÓ$Ÿm$š_$–ÐÅ$™<P$›Vó$˜í…$š‰^$›F²$›C$–I_$˜ä$—}$˜ò$›ñn$™ÎU$—µ¯$¡9©$˜L$ê$—|˜$™ï$'eÏ$—Œç$'w($™§y$"T°$™¿$"Dö$'ôí$Ž¤-$˜ß($¿^$™ž$–â$™¿Œ$(ô$™(i$—±$$¡ŽÀ$™b$|¯$\$Ÿò4$—V$›´à$–Ôˆ$œ4l$š6Ò$ŸW³$—yª$šŠ$""$•$~$˜FÇ$š#÷$"Ìk$—Cý$–5ò$šÐ–$™E$ -'$—Ç7$¡'¦$š'$žÊ!$ŸS;$¡Àˆ$¡—Á$¢$ t$¨"Í$«L$©^Ô$œ¤$¢¼$$ž"÷$m$›‹$ èÐ$œ8ÿ$žãs$^¢$Ÿ…$›,v$Ÿgñ$'Ø$£P~$žU¾$¤—Á$žÇÞ$¥#c$ž[6$žb‹$ »$¥K$Ÿkó$£žš$£Rs$¡ãÉ$›Ì$¢HÑ$œ\i$¢¬v$K$¦z$®õ%$®ê›$¤‡$§ß$¢Ð$«4"$©°•$©I_$¦Â$ªÌ$§Ó~$¥î?$¢Dš$ªOB$£ª¸$§+$¥$©¹Ê$­Ø*$³†w$©Gþ$¬ßH$©k‡$®"Ú$­¡N$­ð$§u¥$¬í­$§8'$­ÈÏ$¬9™$²Ï$®,Û$±Éö$°†Û$±Û$­>W$­{@$¯ê$¸¤°$¸­$²N¥$­a`$±—I$¯‡«$µÀÜ$­68$´•Æ$°–²$³ÌÍ$°ÁA$¼Gé$¶'‹$ºµ$µ.\$»P$µn+$º™$¸•H$¿ø$¼àw$Æb$¸z¾$»¡ê$¸'ð$«Y$»ï£$ÃWÓ$½Òƒ$Æô?$Ç0ô$ÏÌd$˕Ê$¾›i$¿ÉF$ÇZ$Èê0$ѓi$ۅŽ$Ùʟ$Ï»}$Íp$½E°$ËWd$ßSÞ$é]X$Ӛê$Öî´$ÜÁ
$ùë'$ÿª4$÷º=$ä;ª$ç"~$ÌÇÓ$ÑA˜$ß~	$ÞRT$ë¯C%yí$ùÂÀ$눎$áv%/"$÷6Û$Þa^$×}8$íb¡$ðñ %Þ4%â%zP%ß­%
m"$߇$ö4V%´%		$ç`=$æ,n$Š$Ž/Z$¥Fò$ÎM$¬œ$Ÿÿª$–=à$‡Àˆ$‰Ûu$—ª$¢
Ü$—]Ü$ŽÍJ$•¦ê$–6×$Sp$¦ë$–ÌM$‡Ñô$Jæ$'uç$'§ù$tBN$9'$ˆ4$‡ž¬$‰
æ$•Ž$˜V$š¾õ$¯½$ø½&$çÕô$®´"$¥ü$—Kk$ŽŽ/$u»$n
«$t1Õ$zʸ$s¼¯$o	b$"P$v&B$dAf$mOà$y$x=ü$jÉ$t¢ï$yZ"$v¾–$uÑ9$oðú$l$a¾Ÿ$dåv$jª{$ˆFd$'ú¹$Žý§$'U$†$'Ì°$z3w$qS$~çK$‰p$†Í¤$…j$€N2$e>¹$Z»õ$eÏm$pŸ$cÔ©$}´q$Tq$dͯ$Zý=$däò$c{ñ$Y»J$a(Ü$f…U$vº.$s_$U.$\W$xßP$|‡Ý$_$QOf$MùÑ$Uɞ$\Æg$S¼\$Z>ü$R¼½$JÁ($OÞº$PŸ$NÕS$FøH$P¦Û$eÒK$`1¤$G]N$H©$M"$I¨"$Aà$AÀ$@+}$EXû$Cò!$I1—$Dó$A²$?©$CB/$=òi$>,7$M
³$X'$Cz$A½è$>Èç$B¥¤$B¯$>²¢$;zŒ$@ð$>_$@ÿù$9·$8áé$6˜Ç$?
O$9µ$:¸$6€z$9	®$>–W$D-b$6?$50æ$.þÍ$2ýö$0mF$3æÓ$4Ô\$5>å$.S$,E™$)!c$/Œ«$'¤Q$)ÛÑ$(Lz$)›$'I$(
ê$(e$(NÐ$*"]$/´$)B`$,Ò¼$&Y±$'«S$%d $(n`$&"$)¶å$*é0$-Á$)"Ú$'!I$"åþ$'Ձ$"é$%ƒB$$_K$*tÔ$$$(žy$ gá$%rÃ$ñù$%éD$#8ó$$ò|$!èÔ$(Mƒ$#$Ø$#
˜$Cþ$!BÙ$¢†$#òˆ$]Y$"
ç$Y8$!sÁ$¹$"8
$à$ DC$ƒ"$ ›$–$!‹Ë$
-$"Ç$0$:Ö$'ú$"]$!U$²þ$~$H™$Ü$!0$§Æ$ sz$ÀK$'×Ö$Wø$è/$¦$$ì$(b.$(G$8$Í$҃$$ lD$,Ò%$9rÊ$5»
$$¯à$ Ü$a$Q$UÓ$Ú$jè$w˜$õ>$«w$ú$"Î$QM$Ôp$a%$$z$‡t$Í$'k$<Õ$…¿$OŠ$Ö($/À$+\$>(x$4[…$L'$t"$#ã.$$iÅ$ü'$‹$å$hQ$üF$¼¢$çÂ$o$Ýò$i@$šª$Œ$hÅ$DØ$A$óD$Î$ۛ$JÜ$Ç$;«$f©$ð;$ì$˜$éz$³²$3°$%g¯$oº$ôz$WH$M$ûH$ÒS$˔$"-H$l5$:v$Å$‹$¬V$k$—Ö$ðÛ$7f½$#:L$?÷$E:$›P$Æ$lY$‰s$\y$Äh$!$ÌA$ü#$ ð$¡‡$Q¼$36$
Ô3$h´$)$,ÓN$ï$qˆ$"ô$Î<$ŠG$§$·$îì$F8$‹Û$r<$€œ$1Ó$U¨$i$Í%$w¢$ÉR$ÿ±$÷'$RÝ$"ßÏ$iÉ$Žj$Æ2$f³$æk$€$+Ô$d$¨1$¨…$±`$s{$Ýv$V÷$"›$uƒ$â´$ëõ$	×$¨$ìÖ$p$q$uf$Ã$($0$Ð}$Vœ$ñ$$Ÿ­$G$Ÿ$>¤$¦ö$"$û$6H$Îó$Tá$0$ˆ$ƒÜ$kì$š$ô£$í0$
ùc$qu$ëö$Ò8$ý¿$Æs$þH$2%$ˆþ$%Ø8$/<$%#ñ$îB$"¬
$ ù{$$XZ$½¶$$›¸$ªu$*ÿ$t$$Á$jD$©É$"£ð$D'$$k¬$(2£$H$&9‹$#7$8^¢$R§Ï$r'V$Uô$KEE$8+($2F$ ü$%Þ$#	™$$Ý$ìo$*‡Ê$qú$*)ì$!ƒ$ ¾Å$gÌ$&•æ$#c$)Ъ$%Ô $3º‹$"'$(¿?$0>$<~$#'T$"kT$%Bö$%×I$.?8$:"a$$R$³Ž$šI$$Jk$&M£$0h¯$1­Ð$+W$øX$O½$3²$!Íl$Ž¼$¢a$þ¨$%֝$B$Ò\$Õ¯$ QI$_$&K9$$bü$9&$"
Â$J$ *
$Ð8$(F$OÕ$Z±$"$#¼S$¸+$!ۗ$:$Lߘ$.0$$1!$ Ìs$/À÷$+'–$(V$'r$!ïü$#°¿$"pA$!úX$'ãh$‹{$!Zc$"¶$+³$È4$"/$Ψ$&lú$ÞE$%(Õ$²;$+¸W$'/÷$!´$©Ã$%g¨$$[$"Fæ$ a4$$ùY$%{ç$*$9ç$He¢$))C$"R$w#$+$ •Ê$$õ©$ 0>$&ê¬$0U‹$/ÿx$!ç¹$(Ë$*ґ$,ib$#!$(‰ß$&1¥$4!Ý$Lä"$R8ž$+"$.ú§$&ð$/qR$(%$2×v$$æ…$,÷T$%âI$.;ª$+5Í$8¿º$=€¥$5.²$.$7pº$/˜¢$4×%$+p$1BÎ$A:¦$O`$18¸$44Ù$0ob$7`é$(˜¡$.5¼$)m$4Ù¼$0D£$5·À$/- $:w$2¾$<Ø%$3ö¶$=C}$7™Á$8¨$2¾K$6$,`Â$:ë$>¹ˆ$J$H'$@bS$6͍$5mw$3t?$7$4'$8‹Õ$3$<þY$7÷/$;±h$7Ü\$@ª$6Û#$H­_$AëÎ$GûŠ$9¦Ð$Eâ$A:–$DÒÞ$>?Â$K
$KL$JHÄ$Oø"$VW£$@Sß$F$>l…$P?B$C_$?ÃÁ$IŸ"$Kþ$8Ó$L߸$N0z$FnŠ$9ÿç$Kú,$O/{$ZA¼$Y®P$RÕÅ$BË$MÌ$EáÌ$D2Ç$H®À$aY¼$Q•s$O©"$I?€$Wä$I I$KðÆ$C­M$K`$F¥$KW$[µí$svV$n·x$jg$MYà$[¼«$Zm1$`8;$`(º$q›$Tk$nQ$–3e$¦úÁ$"¹®$"Kƒ$ƒÔ$yƒ\$]Y"${Ã^$™Â!$©´$ÓÑ$70$ ¥ù$¤±£$'oœ$ vt$ áH$»lB$­‹$£æ$³¨%Ïq%5'%N$׋ã$û²$õN¸$³'E$Ÿ÷Û$ï[Ô$ü_²%½ª$ïà‡$õÎ$þS{$àþ%ˆ%s"%"$ñ"+%x%jÔj%ÿm%†ƒ7%éKž&8S#&0È%ooŸ$ë&:$Dz†$Ö‰%ò\%ŠT%ܤ~%½P%Œqr%!JI$äʌ$ÄYí$õ·%Ã\%4ðÝ%›)•%¾Ôá%žg%œ*ø%6ɪ%Æç$ß7H%#Öd% "%?%iƒâ%"µæ%8á}%1Gz%dÏ%.՝$ù)¦%Ñ¡$ÿŽ³$ÙeÉ$Åž$èp%Ìt%
_"$´Ð{$Ã+°%|÷$êÂè$î.´%= %Âí$±fu$œlå$Ù5ö%b*N%nÉÂ$þóå$¿5"$ÉΘ%7úv%áùc&Oèp%›q%z¬%ð6%lD¡%ãi1&žEm%ßy½%`7%qœ´%L&%‡q%'þ?%ˆÆï%sü%.(%"h¡%Ún%+$Ìõì$Ò}¯%Š%«%Ô.£%Bç‰$ÛG'$¿Ö:$»Û¼%'Å$݂¹$ÓÓ$û…$߃ç$¿Ó`$ñÁ%Sƒq&'9%"¬d%±Ž$Ìð€$îD$ï%ó>%JT%½¸#%â¿F%Ù(a%#|%¤.¹%š€Å%/£%/ë$Ó°$½É6$Þ§$ÏbŒ$Ì¥·$÷75%Qý‰%ˆbE%¢c%ë…8%ä.0%˜/%£òÑ%Ps…%î$ÓÈæ$Ú%C@$ôÄ\$ìM­%!pì%O%ƒ­Ì%ÁUî%"r£%	ï$ۃß$ÖrÜ$4œ$¯ën$ß
3$[)f$Ìú$4_ˆ$ië|$W$¢ce$`î$=Ýó$1¥¸$,8/$"O$0­ò$,35$	¦Û$'sé$Mûí$}€ó$˜Üx$é$>~¦$L$iÎ$I/$ÇJ$ê2$Yc$8ò$Eݦ$—jX$‡ç$?7$!$ }ø$³±$	Q$çÅ$¨$X'$* "$8Þ$=$ÙV#ûê4$ð§$׳$v#þºÜ#ü^ñ$
Ÿš$"Í$˜Î$ªN$T$$mS#þäœ#åóã$%'$3ëº$C¸$DLh$I†ø$ºš#þFè$¡—$ÕÀ$(™ü$2Ù$½<$–»$ܸ$œù$Í×$!zµ$Pÿ$ì2#øcÕ#ñÕM$D$$)#û»º#õ'}#ý$4¶$÷Ð#èHC$þ$¢Y#èUd#Ù][#ïSÃ#á°Þ#ëºo$/@7$Pqr$j#òÕ#ý²¯#éÞB#Ñ7#Úå#ԕ
#ÔTM#Ô¬z#õq$1E$29–$ØO$Q7$!A$"#è‹#ß±7#Èê#ÍTð#Ë°'#Ø[s#ôJÝ#ø)–#á»M#òû#Ü8#ٛ½#Ùe*#ÔIž#Æ·©#ɲ«#ÃQ[#Ê]#õT$"Õô$¹½#玔#ÔÕô#ÊþÇ#ÇâÍ#ô $è #ø-#Ìëð#Ä,Å#Øý_#úñ#áïŸ#ïݘ$±È$‰è#ÞuE#܁4#Ðýq#Å@X#Åæ#ðœ…$–ß$Ab$´$!Þ#ä-‡#Ö°ï#êE#øm½#ݳ#öD#ùIÄ#àÜ#¾P#ÀŠê#ËÉú#ák#Ê`p#Îk5#ß¹Î#âÁõ#ê´#÷ˆ#Õ×#˒t#֌É#ïÓ$Î#ôGÃ#Èõœ#ΝD#Õèþ#È´ñ#¿Í#ïUb#銽#˅˜#É"#Ç®ó#»"T#ÁzŒ#·#æâ#ãŸ]#ËÎZ#ÃC:#ÉþN#áz$)~#Ûf#ÈÉ#»£E#º<Ã#¼Þà#Ëkæ#¾R8#¸ù~#´/d#Èëœ#Ïj{#ÅHY#µj›#·#G#¶«#¶÷­#³çË#½Ç9#·{Ñ#¸j#°ÄË#µT#³ÏØ#´ª›#¯Ï#·@—#°v[#³€z#°4~#²àv#¯Œc#²Ë#­ù#¹œ#±Ô#¶ø#µê#º@#·!M#×ys$"B$ë>#Ô\h#Þ#ý#ëI‰#ɏà#°ã #¶ù#µ#Ë#¶=º#³DS#«((#²Y÷#°Œö#µ1<#«,œ#µ¢#­f´#¯ä<#®
#°B†#«¯Ó#®tñ#«Ò#±õ«#¬ºÝ#®ä8#©Ìó#¬Õ'#«ªÝ#«tN#¼´#Ù¼c#Ç4"#±Ì#®úú#­Í0#«q"#´Ü#­ù‹#°]#«…s#«ü‰#­Í:#Æqö$
"$=1#»ùâ#¯hõ#§Æ²#«å^#©h#­q(#¬ù#«Ô´#¨¼#ȁ#ÞÖ#ÇóŽ#«ß3#®ªz#ªwä#¬©#ªž#­ÚK#§§…#¯]a#ãËÍ$z&##µ,#©H=#²Ï¸#ª£Ô#®³#©L#¬Õ#¨Z«#²þ#²#²û#¬D#¸Ïƒ#Î-ù#ӓ|#² 
#³t³#ª¤m#°·8#§æÄ#®yè#±¯#éÆ$#ÿUÇ#É\X#ª^Á#ªJ#¨³l#¬O3#¨_S#²È#ªâ•#­lü#ª‹#¯S<#«ö#¯S†#ªÖa#¯ëô#³ÿ÷#»—#·…u#ÅlØ#¹fp#¸Z¾#±W'#³Àç#«³#²#Ðão#èá#ÔÁl#½€¥#©'U#ªéè#©@É#°pk#¹ä#µ-S#­Ì·#®/·#ªœ|#µ #Ó¨>#és¶#»ç›#µö#¬µ+#´U,#²A£#²—C#·"#Ô`#»Þ#³‡F#«WÌ#µìâ#ÛÚ®$%Ÿ#ٜ©#²I#«y\#µ'#«N#¯ªÏ#­Ò\#´-Ö#³M§#¹q!#»¹ #̦÷#·$5#·ª;#±WÉ#¾–­#¶‰#»Ù¨#´{€#¾ c#¸Qã#·[#µZ'#ºv#²8½#¸—-#¶‹#º@#²û—#¹.¼#¼´#¿ön#¹ÜÆ#»«Ê#³fÉ#¿—#¼ë#Ç×Ô#ÃÐz#Àì¥#µŽ>#Áƒ#ýBÂ$1Âû$}l#ԋ€#å†s$@I#Ð93#½l
#´¡ë#ǃp#όš#ÊçO#´v×#ºì~#±ìÍ#·Öë#»E#ƏL#¹X"#»¸ü#´¤H#¼—K#¶iì#¸>"#²Ô½#º'ø#´Â#¾w#²×#¼ìc#³žñ#º9Ð#¶'#ºw|#·Q#×Ü7#⤨#ÌÐ#¶Ú#¸É¦#·Y;#ÁÛ¿#¸ÔÐ#À€ç#Àn³#¯"#½Þæ#À»#ÇxL#õwí$#W{$K'#ÑõS#ՏÅ#¿(y#ÀÈ4#¸>õ#¾åª#´«#Ã#Ã#Þr¼#õ¯ã#î×#Ån'#È i#¼¸¸#¿ç#¸Å~#½à-#±N÷#º »#½dŽ#Öö$Áê$
#ÑfF#ÂU#·ðŽ#¾æc#¾"€#¾ ±#½Ý#ÃÑÀ#¶±b#Ásê#»V#Àp[#¸n§#Â~#Úoä#ï\l#ÕeÂ#Ô#¿Ì#Îeˆ#½'V#Ó	#șŠ#ÉÛ'#÷æA$P–#ð36#É´x#Á[‰#ÐnÁ#Èzœ#ÄH#ºð'#Ç<'#¾Ký#ÂÉ#»'#Á#ºõ"#¼Ûm#¿i›#Ç´ç#ÇN4#Íh#Ŷ5#åÐ#Øìú#ÄÉ@#¾š{#É£´#ÃÁ*#Ѭ£#Ѽ«#ìè#ùA#ß*#ÌȖ#σ#Å'@#È	)#Ä;Ã#˳Ñ#ÔË8#ï°##Ósm#͊#Áü#Íß~#Å=¾#×½ž#Üá#ÊQ™#Ňö#ÐÚ»#ÇêQ#Ú6$‹Ã$H#×|"#ÔÊÒ#Ê=Þ#ʨ.#ÄGü#Ì]Ý#á	R#ý¶#ì12#Ú
#È_ß#ãu‡#Û{¸$	$Ã$§2#é©	#Ëøú#Í^A#ÍTÆ#ÍEÙ#ͬŽ#Ô¹ï#Î^ë#Ñh‰#Ë©#×to#äéƒ#àõw#Éϗ#Ϲ-#ÉË#Î5o#Æú9#Òcé#ÍÏ®#ÖÖâ#ÉeS#ÍD#ƪS#Ù"¤#Îr½#Ñ/o#È%µ#ÔàÏ#ÌQ#ÍËü#ÊÂ#Ï4‰#ÉFó#Ër<#Í3J#âèê#à#Þ:ª#Ò߅#Õ9#ÏJ#àuË#Ðnº#þ=W$9…$6Œ'#ôÆÊ#è=ø$E$
M­#áű#ÚÈg#֎·#ØøU#êÖ#ïç#Ù;ÿ#Úct#Ù~}#ßÈÍ#Ûæ¯#Üp!#Ù)#ßï#Ք#Üî¤#ÐCa#×¼¶#ÕÏ­#Ø¢;#Ößb#ÚÞ0#Ôá#Ü°î#ÕNH#ÜÀS#Ó¼Ø#ÚÓ/#ÚW#ßc™#âþÀ$ê#ûÊË#çà#ÚY$#à2#Ú8ë#ÝF#ØR­#Þýÿ#ߦÂ#âè#Û0I#ãe#Ý'›#âÆ2$¤e$9¬"$2ô#ðT¢#ã¤
#ãQÂ#Üð#â*#Üûí#â''#Ùÿ#ç3`#ãd|$b$ø¥#ù#ޙ/#éÔV#Þ¼Ã#ãZ#á}Ø#äî;#àaú#菲#âɲ#íh
$á?$B̾$#JÈ#öc6#å²#텒#äV,#íû#åê#ìmµ#è2!#éÙÉ#êÊ#ô¼3#ëj‰#ïO‡#ë@[#û¨Å$[$‹³#ôê#òÍä#è¤×#ëô~#ïë>#÷«õ#ïrç#öÊÄ#øñ$%d­$-Ì $	›±#ïdK#õB6#ìö÷#ó°©#ëyx#óK§#ñ*‹#óä…#íú#ü'Ö#ùáÂ#ù"5#ò[#ö7C#ñ=à#öŸŒ#ïJ—#øõŒ#ý6G$ž2$²F$â$
à–$	À†$™$$¿#þ$²µ$$$ÔE$¿s$xÏ#üø#ý#ùÞt$%Ì$`Ë$ÇÌ$ì$‰	#ý0Q$=Œ$œ'$§2$ãK$Ñ$΍$¿e$â"$"7$ê$'É#ÿ—»$œù$	$ $‹¶$
 €$âR$hË$lg$A$èh$.ðÕ$H$@È$R$|$+û$'$óE$
˜C$	Õ$÷æ$K·$	sÿ$1$ÁŽ$!h8$2É $=ö$T$
$Êô$Ô$
éã$	×S$9
$"þ$Ÿ–$$K2$FN$3ò$4$ÿÆ$Fù$¾Ì$?$÷Â$
$q$ÝÐ$ã‡$8±$Œ©$ãF$è$@­$'I$­$ñ¨$Šó$;"$
ÑÜ$^§$ÌL$·Ú$œn$l·$Ð$Â$ÖÊ${$¤Ÿ$É´$¼$0&$2$xâˆ$}Öþ$GsC$'y±$1þ‰$;ä/$+Ÿ›$J$…º$kõ$°$&—$+*k$HÑ$"Æ$¦$Տ$hœ$$+$" $"t<$)³&$"™i$#Ž¸$z$%ìÉ$(v¦$0cQ$ÿN$$Eã$!]}$)Ý$1`ó$;«$&°$%܋$!jØ$%›O$?n¡$Sï¡$2Ѻ$*}$%îO$,} $'ôü$/ș$.¶Ë$PHï$V^@$;p$5íø$:ô™$..°$;d$AFì$fÚ$t¾$FÀ•$1ª®$0¥$.ƒB$9Ž'$<s‰$EŸ³$9~¼$=$a$<eè$G—Ô$Ax$Qì.$Uµ}$L6$7Hk$Eœã$Eøô$H<¡$Eqa$RÆ$X4È$IV€$Eçè$P}»$A\'$f÷Ã$"ˆä$š}¿$‡$/$‹$q$'Ï9$y†$w4:$…A$€€$t,ó$i †$sQf$WJ$T˜c$K¼&$p$™n$Î,$­V-$Žr$‰t$oÝ
$R[­$qBœ$rz$ZBF$WLH$‡Þ5$±]$ÀŸ/$¡º&$´#Å$±Ì$Üv2$±³$ˆLm$f!w$ZSËÀÀ$:ÈE$vö×$»¦‰$$¤L#ß&#²¹'#¬å#µÛŽ#ÆWð$ô#þc—#®¤a#"™# °T#é(ÿ$U½#ôèÏ#¹Õl#¶N·#´µ#Úq»#ªùþ#…JT#"ý2#"´#Ë'$T?ä$†u#ËÐ#ù~$!ws$'à#ñVl$‹Á#³s×#'›Ò#"•ª#ž#'ß+#ž—ê#ó݄$Þ$ J"$®4³$í¦É$ºüþ$27#Ç=E#²Ù[$šü${"z#ëØÔ#»VO$!Æ
$À²²$$°7´$˜u¹#ÚÕ>#'lÔ#a
#¸ÿí#™®u#©Òz#ݶ²$¹á$?#îÛç#áX>$XZT$ž>l$,Nj#ÇÉÊ#¤î˜#ö6$(n#»#ƒ#lð‡#ˆŒ#êÕ$…íÍ$Û‹$"àV#ãÁˆ#Žþ°#p"{#wï¶#­Vh$2O¾$â#Ɯ#ƒK#Žèá#ώ"#îË`#­üØ#Û
7#«ôw#…àW#¤7#Îð#Æþ#¨Äi#‰´#…XU#"Ø#¢
%#¢€R#"›•#†2Ü#Œ¹.#Ÿ`ý#ŠHT#‰Ã#"…#•å#΅¢#ÍW,#•¨ð#Œžv#œ8l#}Å/#]s#f(Õ#ƒ¢'#ŒÅ#œÕQ#Šm^#r¡B#lã¥#xÑD#"nz#‡ŠÚ#…ª¨#'–X#'7´#_m#ŽØ#'—¦#¹B#šðÓ#žÁ#¯fï#®Ë9#®\´#§J#¿!#Îû#Åô¿#¯ÍÄ#²#µ#©'â#«Ó%#´É¹#'íØ#sM°#~ia#'ŸA#Š´c#L#šu÷#ž¸°#³EÞ#£Q#Œ*t#…·"#…'â#~è#†V~#G0#€'#pJ|#…+ì#š,^#"X#s1˜#oג#aρ#Yª²#`cc#pÛÎ#erÖ#qCo#o™ˆ#W›#[ÜÂ#‰_x#€œN#Ir#;Áú#D^³#U<a#ZÞô#FzÁ#?ʓ#:E#@'#>Ûf#P×®#\›r#K)c#<N#:BÖ#6Wä#Fß#DÙµ#>²4#9ä<#CV¨#Gè)#Nö0#K§#D x#<Œ#Búœ#Cý­#?Ðw#=4Í#C:#<ÎD#Fv,#Ig#QÎ#W/E#b¦w#t ´#Ã®#†ôé#˜œ#ÜÚô$t$#ÓLM#Ûµ×$	¬™$Mÿ#ó¥m#Þ[q#糌#ãÇç#ÖRÑ#ÃUý#ºÅ#¡¶L#'lf#}
ü#†eÂ#œ^8#¬ÅÛ#ªÃ­#²Ë#´Ÿµ#º?©#²Î#«"c#£oÇ#¤DÙ#Ÿˆ4#œì'#šƒc#Ÿ°#šõx#—oR#"‡# û%#•"#'£ò#xºõ#z¼R#oÔ·#e"k#^"l#_^h#UQ%#T î#K±8#N:¬#Exì#NK«#Ž™Ç#«Ú#t #I5#By#EGç#<·Ÿ#<Âo#=X#DÞ#;À2#Duô#p]±#ƒÁë#R¥#?9*#69è#9s‰#8"#7"ó#6ä#<ÕÝ#7ά#<מ#?jS#w8½#«é2#•¢#Hä#?á#:ìò#:Wv#7¹ƒ#9ì¾#65F#8¹:#9Ù#A‰v#@ɟ#XõÍ#\wK#[Øw#'…_#mÞ#]x#iÁ#gMŸ#oª4#l;ø#x8Ñ#s2E#xvÍ#wUŸ#—':#Ç*{#±ã}#Íí#wû#dE#WêW#Gr#Co\#>ÃÙ#I}#M_§#X‹#WÄK#]¦#Zü#`F#cӒ#hE#aCý#aù<#a{Š#_4#W8š#\c#RoÅ#W+Õ#QrÁ#U"ó#Mƒ#Q{Ä#|4Å#™ÄŸ#z[#P÷r#Fÿï#D"#@X#BYk#<T±#>ÿ#9ÉÀ#;Ä%#5oN#7bç#5b
#?
#84±#=R·#;'x#L×[#>{°#>ә#7¯E#;üé#@&ž#[S/#U#D¶#>°#>-è#9tý#8ç
#6=Ù#B¥'#ah•#gŽ/#Bô›#8¤º#4Ì#9¡#4«#8ߝ#5[#9—!#5wÅ#7M‹#2Ž#5ãÛ#3É#=×#3Ë#8ä•#8¸#<p³#:#=F#;œÞ#Cö#;jP#;®Û#6õÔ#<¾#>W=#Oyé#OV•#J`#;™6#:@#< #GÛ#I8#UHË#P•%#[99#Bšõ#AK[#4Lj#;py#5x"#;Îä#DÕ#GªN#9ÿÉ#GS­#cëÝ#[ïH#?ë#>6L#7œ #<Òà#;&#<V#;_h#=à#F›#M8T#:îí#\ú#i
{#Kb#9›9#9ú<#:¿#Hˆ³#>Fê#=Xî#6ÉÀ#;'‰#7˜#D—È#PrÐ#aì#QXZ#GŒÚ#8U@#=ç@#=S‰#B$7#<× #?Т#9¶–#FÔ#>kì#?ed#8:R#=èþ#8ށ#:tñ#8n#@#;lÎ#=ݓ#7â#>Óâ#8ôÂ#<ÏR#5õ²#@Õq#9§"#>zÁ#;ß#>V#<´u#>_0#DG#‡y'#™7Õ#oʝ#DR#Iœí#Pé§#n)]#kW8#RÁ#F=	#@º±#<2y#E$ÿ#CR#Sß#Oœ#H£½#Aè#Dçe#>Iî#DG#A–i#Bz#?@f#E£ã#Izy#J3Y#DAÙ#Gï#Dãt#F¾"#CxÀ#F£#C©•#Fž/#?-#D)?#D…>#Wj#`b2#L{¥#B"¶#Fžl#A˜'#DßÔ#BìB#GCò#DR¨#N6#Có#C2g#C ø#J¦A#H|Î#SM_#'{#Œ¼#\^#E8#A®è#DòÝ#C–·#H׸#Fç#H¹=#Eå0#H‡±#Câ#XËò#oÆ4#ZìÓ#Hë#K¤c#Fj¦#Hñ­#Bå)#IW#Dñ#TCä#Ep'#HVì#C±9#LŠ#cً#—ºp#‹$J#T½þ#Hh)#L¯s#P¿#RC#NÇ#])#fº¨#Y¶[#P©Ç#UU#PQ.#SXä#LS½#Q)Z#Wsv#wӋ#lQ'#Q»#GwŠ#LO#HT#HÜ$#Hé#Jë»#S##På#Lÿ#SÄ+#{!#•S#x…¿#RÚ-#Lõ¨#Ry]#Onÿ#Sœ¨#Râò#WE #Nµ_#S-#MŒŒ#RA°#M
9#QÃ*#M¢#XJq#TÝE#\Æ#Mˆ®#T¡÷#S+w#spš#nÙò#]Õ#Rx¨#W—L#UÀ–#\/#QŽY#WSò#VKn#[^Z#Xtž#yî÷#‰­#€îð#_	¾#Zhç#WòÎ#]'©#Y9Ô#X'#Sê#Zt™#V«#Zф#Y%##Zü(#TÿÈ#WÇ#Umù#\ó #W/?#]Ÿ§#Y' #]²r#Zô#^îã#ZY#[_b#\/x#nßî#o•6#{é#‡Ü#oœ#Zið#\æ#X×+#\¿­#[ÿz#j›2#|·#uGC#]õî#aWl#ao#b™a#Y"­#hI'#dI†#fŽ(#aßð#`ùN#\nü#^?#[#aۙ#døZ#{D+#'äH#€n#l"˜#bN#`¶Ç#hö#k¥#kaÀ#]Ý#^™"#\>'#eˆ—#fS«#võv#y÷Á#m«Ã#eû[#k²³#hªQ#g##e+—#l'#gKj#p€ÿ#t#ß#qÈä#x}¸#{i#n~!#rp#j#È#hÅ##fÐ#f#`'÷#mÿÂ#qWÄ#v7ä#xMþ#uve#|ßæ#{u‹#rb#p×õ#mM^#w<#jÌê#qI}#u49#}DY#súŠ#pÆL#zt#"#Ñ#rH!#l»Ñ#zV1#uÀ#th#pÍj#wÜD#u/h#}ßÿ#|Áâ#|A&#lzü#s;Q#xE#‡#ƒ"å#t|#}Š#°/#u
#v`n#rˆa#|ð¶#z+M#'
£#'Œ#}™µ#uª&#{"'#~Ë#}'#ñ#}€¤#tkà#€¸:#xÊ#ÿ#qž+#w•y#t;_#tX#sèè#wf#oÕ#vý#sR'#'9±#‰{#œ‹Ø#Ÿ:x#—Ü"#mW#‹´Ö#"·Ä#†Éº#"BÇ#""ý#­r#…HÁ#€ÿ"#É‰#ˆa#'ƒ—#ÒP#†)ç#ƒ—à#'›Ö#â›#€Ók# ‰#‹##†ë#…E#}%ì#…Í#…'¶#Šl§#†ox#‡iÚ#"PO#†ß
#‡¨C#ˆ'#…—Ô#ˆ"²#ƒ¬#ˆDe#†H2#Ž:9#Š'¢#‹­s#Ûq#—Щ#X™#'Ì#	»#‹HC#‰d#ŽÛò#‹Å¼#,R#Žˆ#'ÞG#Ž#"#'wß#šOB#"Ï1#"#ºä#— #¢'»#­»#"¼f#›>0#›®À#°©#'º\# k#ÓÓ#–'ƒ#œî·#Ÿg—#±#'ƒ¥#"|õ#§&#œÚp#Œœö###Œà'#þ+#—GŒ#Rƒ#‹üX#Œ[#"č#"¦_#'ÏG#F#"¼#óN#›§#Ž§#¢r:#—\9#›c#¤d°#Íû#ÔP#Ê
š#´ç#¨Ì#ŸBz#œG1#"ý©#˜;v#•Ÿ#œÖY#œŠP#¨Uú#ŸÄ§#©#¡Ýâ#š¿ã#—Ê	#¡w#‡#˜t>#"ÉÇ#˜#ÚÕ#®à#®'1#¯
ó#žÊ#œLþ#¤§¯#ªù,#ŸTM#£°`#©®³#¢Ë±#™Š?#¤R#¡¦#§tÌ#ºCÈ#´S@#ž®Z#Ÿaë#¼Œ# ÿ7# ³S#¦9]#¡5j#©…#µ£M#±yD#¢ƒù#Ÿ»#žŠÎ#¥Gì#¤Ý#¨,# +š#¡ÿ]#¡~»#¢.J#¤KÔ#­¯#Á#¸mç#¤õ¨#ªS‡#«¯¯#¸‹#¹éð#±ôx#¤r´#§÷À#²ÙÛ#ºóß#«zB#ªÝ;#«u#¯÷:#¤úâ#­¸#±_#Ä¡E#°‰#Æ7r#ñP­#Ñ»4#­¡#³;H#ÃôG#÷|÷#ù#У±

==> anc/LateM_Spectra/PM_I10008+3155.fits <==
SIMPLE  =                    T / Written by IDL:  Fri Sep 27 13:46:41 2013      BITPIX  =                  -32 /Real*4 (floating point)                         NAXIS   =                    2 /                                                NAXIS1  =                 4179 /Number of positions along axis 1                NAXIS2  =                    3 /Number of positions along axis 2                EXTEND  =                    T /Extensions may be present                       ORIGIN  = 'Institute for Astronomy' /                                           TELESCOP= 'NASA IRTF'          /                                                INSTRUME= 'SPeX, IRTF Spectrograph' /                                           OBSERVER= 'Your_Name'          /                                                OBJECT  = 'GJ376B  '           /                                                IRAFNAME= 'PM_I10008+3155_tellcor_merged' /                                     TIME_OBS= '12:09:6.0830120'    / Average UT TIME OF ACQISTION ('hh:mm:ss.ss')   DATE_OBS= '2011-02-28'         / UT DATE OF ACQUISITION ('yyyy/mm/dd')          ITIME   =        120.000000000 / INTEGRATION TIME IN SECONDS                    CO_ADDS =                    2 / NUMBER OF INTEGRATIONS                         NDR     =                   32 / Number of Non-Destructive Reads                SLOWCNT =                   20 / Number of Slow Counts                          TABLE_MS=        512.452000000 / msec to clock out array                        ROTATOR =        32.2400000000 / Rotator_Mechanical_Angle; pos=64484            POSANGLE=        115.520000000 / Average Sky_Position_Angle                     SLIT    = '0.3x15  '           / menu=2,pos=89000                               GRAT    = 'ShortXD '           / menu=0,pos=719950                              PLATE_SC=       0.150000000000 / PlateScale arcsec/pixel                        RA      = '+10:00:50.32 '      / Right Ascension                                DEC     = '+31:55:50.9 '       / Declination                                    HA      = '+02:22:3.6600000'   / Average Hour Angle                             AIRMASS =        1.20600000000 / Average Air Mass                               EPOCH   =        2000.00000000 / Epoch                                          MODENAME= 'ShortXD '           / Spectroscopy mode                              FLAT    = 'flat43-47.fits'     / Flat field image                               NAPS    =                    1 / Number of apertures                            NORDERS =                    1 / Number of orders                               ORDERS  = '0       '           / Order numbers                                  START   =                    0 / Array column of first FITS array column        STOP    =                 4178 / Array column of last FITS array column         SLTH_PIX=        100.000000000 / Slit height in pixels                          SLTH_ARC=        15.0000000000 / Slit height in arcseconds                      SLTW_PIX=        2.00000000000 / Slit width in pixels                           SLTW_ARC=       0.300000000000 / Slit width in arcseconds                       APPOSO03= '4.05802 '           / Aperture positions (arcsec) for order 03       APPOSO04= '4.04623 '           / Aperture positions (arcsec) for order 04       APPOSO05= '4.01905 '           / Aperture positions (arcsec) for order 05       APPOSO06= '3.99235 '           / Aperture positions (arcsec) for order 06       APPOSO07= '3.95741 '           / Aperture positions (arcsec) for order 07       APPOSO08= '3.94776 '           / Aperture positions (arcsec) for order 08       PSFRAD  =        2.20000000000 / Optimal extraction PSF radius in arcseconds    APRADIUS=        2.00000000000 / Aperture radius in arcseconds                  BGSTART =        2.20000000000 / Background start radius in arcseconds          BGWIDTH =        2.00000000000 / Background width in arcseconds                 BGORDER =        0.00000000000 / Background polynomial fit degree               WAVECAL = 'wavecal48-50.fits'  / Wavecal file used for wavelength calibration   XUNITS  = 'um      '           / Units of the X axis                            YUNITS  = 'ergss-1cm-2A-1'     /Units of the Y axis                             XTITLE  = '!7k!5 (!7l!5m)'     / IDL X title                                    YTITLE  = '!5f!D!7k!N!5 (ergs s!E-1!N cm!E-2!N !5!sA!r!u!9 %!5!n!E-1!N)' / IDL YVERSION = 'v3.4    '           / Spextool version                               RES     =        2000.00000000 / Average spectral resolving power               DISPO03 =    0.000537737000000 / Dispersion (um pixel-1) for order 03           DISPO04 =    0.000403285000000 / Dispersion (um pixel-1) for order 04           DISPO05 =    0.000322776000000 / Dispersion (um pixel-1) for order 05           DISPO06 =    0.000269248000000 / Dispersion (um pixel-1) for order 06           DISPO07 =    0.000231146000000 / Dispersion (um pixel-1) for order 07           DISPO08 =    0.000202692000000 / Dispersion (um pixel-1) for order 08           DAIRMASS=             0.183500 / Average airmass difference between std and obj HISTORY The output FITS files contain a 3-D array of data consisting ofsets of  HISTORY  triplet arrays of data for each aperture and each order,where each tr  HISTORY iplet is composed of an array for the wavelength,an array for the flux  HISTORY , and an array for the error. The tripletsfor each aperture are stacke  HISTORY d behind one another, followed bythe triplets for the next order, etc.  HISTORY  If no orders have beenskipped or deslected in the extraction process,  HISTORY  the contents ofaperture Y in order X can be found as follows:lambda =  HISTORY array[*,0,( X - (smallest order number))*naps + (Y-1)], flux   =array[  HISTORY *,1,( X - (smallest order number))*naps + (Y-1)], error  =array[*,2,(   HISTORY X - (smallest order number))*naps + (Y-1)]  Forexample, for an SXD fil  HISTORY e with two apertures, the wavelengtharray for aperture 1 in order 3 is  HISTORY  located in array [*,0,0], theflux is in array [*,1,0] and the error i  HISTORY s in array [*,2,0]. Foraperture 2, the wavelength is in array [*,0,1],  HISTORY  the flux is inarray [*,1,1] and the error is in array [*,2,1]. For or  HISTORY der 4,the flux for aperture 1 is in array [*,1,2], while the flux fora  HISTORY perture 2 is in array [*,1,3]. For order 5, the fluxes for thetwo aper  HISTORY tures are in arrays [*,1,4] and [*,1,5], etc.  Thespectra have been co  HISTORY rrected for non-linearity.                                              HISTORY                                                                         HISTORY Xcombspec History                                                       HISTORY                                                                         HISTORY The spectra were combined using a Robust Weighted Mean.  The robust     HISTORY threshold was 8.00000.  The files spectra0031.fits, spectra0032.fits,   HISTORY spectra0033.fits, spectra0034.fits, spectra0035.fits,                   HISTORY spectra0036.fits were combined.    Aperture 01 Info: The scale          HISTORY factors were determined using order 03.  The scale factors are          HISTORY 0.844706, 1.15807, 1.18187, 0.876137, 0.878620, 1.17437.  The median    HISTORY RMS deviation in each order is 0.0903162, 0.271273, 0.403008,           HISTORY 0.264938, 0.111817, 0.0466450.    The spectral shapes have been         HISTORY corrected.                                                              HISTORY                                                                         HISTORY Xtellcor History                                                        HISTORY                                                                         HISTORY This spectrum was telluric corrected using the telluric correction      HISTORY spectra PM_I10008+3155_tellcor_tellcor.fits.  The B and V magnitudes    HISTORY of HD82191 are 6.71500, and 6.62900 respectively.  The velocity shift   HISTORY of Vega is -29.1560 km s-1.  The Vega model was modified using the      HISTORY deconvolution method.  The maximum deviation and rms deviation          HISTORY between the modified Vega model and the data over the kernel            HISTORY wavelength range are 1.71299 % and 0.746927 %, respectively.  The       HISTORY telluric correction spectra for aperture 01 were shifted by             HISTORY 0.0592843, 0.0956676, 0.0930289, 0.0855528, 0.105407, 0.100000 pixels.  HISTORY                                                                         HISTORY Xmergeorders History                                                    HISTORY                                                                         HISTORY This merged spectrum was derived from aperture 01 of file               HISTORY PM_I10008+3155_tellcor.fits.  The scaled factors for orders 3, 4, 5,    HISTORY 6, 7, 8 are 1.00000, 1.00000, 1.01011, 1.02088, 1.03125, 1.03611        HISTORY respectively.                                                           END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             ?MЕ?MÝÚ?Më?Møc?N¨?Nì?N 1?N-v?N:º?NH?NUD?Nbˆ?NoÌ?N}?NŠU?N—™?N¤Ý?N²!?N¿e?NÇJ?N֓?NåÜ?Nõ%?On?O·?O"ÿ?O2H?OA?OPØ?O`?Oog?O~¯?O÷?O??O¬†?O»Î?OË?OÚ\?Oé£?Oøê?P1?Px?P&¾?P6?PEK?PT'?PcØ?Ps?P'd?P'ª?P ï?P°5?P¿{?PÎÀ?PÞ?PíK?Pü?QÔ?Q?Q*]?Q9¢?QHæ?QX+?Qgo?Qv³?Q…÷?Q•;?Q¤?Q³Ã?QÃ?QÒJ?QáŽ?QðÑ?R?RW?Rš?R-Ý?R= ?RLc?R[¥?Rjè?Rz*?R‰l?R˜®?R§ð?R·2?RÆs?RÕµ?Rä÷?Rô8?Sz?S»?S!ü?S1=?S@~?SO¿?S_?SnA?S}?SŒÂ?Sœ?S«B?Sºƒ?SÉÃ?SÙ?SèB?S÷'?TÂ?T?T%A?T4€?TC¾?TRý?Tb<?Tq{?T€º?Tù?TŸ7?T®v?T½´?TÌó?TÜ1?Tëo?Tú­?U	ë?U)?U(f?U7¤?UFâ?UV?Ue\?Ut™?Uƒ×?U"?U¢P?U±?UÀÊ?UÐ?UßC?Uî€?Uý»?V÷?V3?V+o?V:«?VIç?VY#?Vh^?Vwš?V†Õ?V–?V¥L?V´‡?VÃÂ?VÒý?Vâ8?Vñr?W­?Wè?W"?W.\?W=—?WLÑ?W\?WkE?Wz?W‰¹?W˜ò?W¨,?W·e?Wƞ?WÕ×?Wå?WôJ?Xƒ?X»?X!ô?X1-?X@f?XOž?X^×?Xn?X}G?XŒ€?X›¸?Xªð?Xº(?XÉ_?Xؗ?XçÏ?X÷?Y>?Yu?Y$¬?Y3ä?YC?YRR?Ya‰?Yp¿?Yö?Y,?Yžb?Y­™?Y¼Ï?YÌ?YÛ<?Yêr?Yù¨?ZÞ?Z?Z'I?Z6?ZE´?ZTê?Zd?ZsU?Z'Š?Z'¿?Z ô?Z°)?Z¿^?ZΒ?ZÝÇ?Zìü?Zü0?[e?[™?[)Í?[9?[H5?[Wi?[fœ?[uÐ?[…?["8?[£k?[²Ÿ?[ÁÒ?[Ñ?[à8?[ïl?[þŸ?\
Ò?\?\,7?\;j?\J?\YÏ?\i?\x4?\‡f?\–˜?\¥Ê?\´ü?\Ä.?\Ó`?\â'?\ñÄ?]õ?]'?]X?].Š?]=»?]Lì?]\?]kM?]z~?]‰¯?]˜à?]¨?]·A?]Ær?]Õ¢?]äÓ?]ô?^3?^d?^!"?^0Ä?^?ô?^O#?^^S?^mƒ?^|²?^‹â?^›?^ªA?^¹p?^ȟ?^×Î?^æý?^ö,?_[?_Š?_#¹?_2ç?_B?_QD?_`r?_o ?_~Ï?_ý?_+?_¬Y?_»‡?_ʵ?_Ùã?_é?_ø>?`l?`™?`%Ç?`4ô?`D!?`SN?`b|?`q©?`€Ö?`?`Ÿ/?`®\?`½‰?`̵?`Ûâ?`ë?`ú;?a	g?a"?a'À?a6ì?aF?aUC?ado?asš?a'Æ?a'ò?a¡?a°I?a¿t?aΠ?aÝË?aìö?aü"?bM?bx?b)£?b8Í?bGø?bW#?bfN?bux?b"£?b"Í?b¢ø?b²"?bÁL?bÐv?bß¡?bîË?býõ?c
?cH?c+r?c:œ?cIÆ?cXï?ch?cwA?c†j?c•"?c¤½?c³æ?cÃ?cÒ8?cáa?cðŠ?cÿ³?dÜ?d?d--?d<V?dK~?dZ§?diÏ?dx÷?dˆ?d—H?d¦p?dµ˜?dÄÀ?dÓè?dã?dò7?e_?e‡?e®?e.Ö?e=ý?eM%?e\L?eks?ez›?e‰Á?e˜è?e¨?e·6?eÆ]?eՄ?eäª?eóÑ?fø?f?f!E?f0k?f?'?fN¸?f]Þ?fm?f|+?f‹Q?fšw?f©?f¸Ã?fÇé?f×?fæ4?fõZ?g€?g¥?g"Ë?g1ð?gA?gP;?g_`?gn…?g}«?gŒÐ?g›õ?g«?gº>?gÉb?g؇?gç¬?göÑ?hõ?h?h$>?h3c?hB‡?hQ¬?h`Ð?hoô?h?hŽ=?ha?h¬…?h»©?hÊÌ?hÙð?hé?hø8?i\?i?i%£?i4Æ?iCê?iS
?ib1?iqT?i€w?iš?iž½?i­á?i½?iÌ'?iÛJ?iêl?iùŽ?j±?jÔ?j&ö?j6?jE<?jT^?jc?jr£?jÅ?jè?j 
?j¯,?j¾N?jÍp?jܒ?jë´?júÖ?k	ø?k?k(<?k7^?kF?kU¡?kdÃ?ksä?kƒ?k''?k¡I?k°j?k¿‹?kέ?kÝÎ?kìï?kü?l1?lR?l)s?l8"?lG´?lVÕ?leö?lu?l"7?l"X?l¢x?l±™?lÀ¹?lÏÚ?lÞú?lî?lý;?m[?m|?m*œ?m9¼?mHÜ?mWü?mg?mv<?m…\?m"|?m£œ?m²»?mÁÛ?mÐû?mà?mï:?mþZ?n
y?n™?n+¸?n:Ø?nI÷?nY?nh6?nwU?n†t?n•"?n¤±?n³Ð?nÂï?nÒ?ná-?nðL?nÿk?oŠ?o©?o,Ç?o;æ?oK?oZ#?oiB?ox`?o‡?o–?o¥¼?o´Ú?oÃù?oÓ?oâ5?oñS?pr?pR?p?p&ë?p8¸?pJ…?p\R?pn?pé?p'µ?p£?pµM?pÇ?pØä?pê¯?pü{?qF?q ?q1Û?qC¦?qUq?qg<?qy?qŠÐ?qœš?q®d?qÀ.?qÑ÷?qãÁ?qõŠ?rT?r?r*å?r<¯?rNx?r`@?rr	?rƒÑ?r•™?r§b?r¹*?rÊò?rܹ?rî?sI?s?s#×?s5Ÿ?sGf?sY-?sjô?s|º?sŽ?s G?s²?sÃÔ?s՚?sç`?sù&?t
ì?t²?t.w?t@<?tR?tcÇ?tuŒ?t‡P?t™?tªÚ?t¼Ÿ?tÎd?tà'?tñì?u°?ut?u'8?u8û?uJ¿?u\'?unF?u€	?u'Ì?u£?uµR?uÇ?uØØ?uêš?uü\?v?vá?v1¤?vCe?vU'?vfé?vx«?vŠl?vœ-?v­î?v¿°?vÑq?vã2?vôò?w³?wt?w*5?w;õ?wMµ?w_u?wq5?w'ö?w"µ?w¦t?w¸4?wÉô?wÛ´?wír?wÿ1?xñ?x"°?x4o?xF-?xWë?xiª?x{i?x'?xžä?x°£?xÂa?xÔ?xåÝ?x÷š?y	W?y?y,Ò?y>?yPL?yb	?ysÆ?y…ƒ?y—@?y¨ü?yº¸?yÌu?yÞ1?yïí?z©?ze?z%!?z6Ý?zH˜?zZS?zl?z}Ê?z…?z¡A?z²û?zĶ?zÖq?zè+?zùæ?{ ?{Z?{/?{@Ï?{R‰?{dB?{uü?{‡¶?{™p?{«*?{¼â?{Μ?{àU?{ò?|Ç?|?|'8?|8ñ?|Jª?|\c?|n?|Ó?|'‹?|£C?|´û?|Ʋ?|Øj?|ê"?|ûÚ?}
'?}H?}1?}B·?}Tn?}f%?}wÛ?}‰'?}›I?}­?}¾·?}Ðl?}â#?}óÙ?~?~F?~(û?~:±?~Lg?~^?~oÒ?~‡?~"<?~¤ñ?~¶§?~È\?~Ú?~ëÅ?~ýz?/? ä?2—?DL?V?gµ?yi?‹?œÐ?®"?À8?Ñì?ãž?õR?€ƒ?€]?€6?€?€&é?€/Ã?€8œ?€Au?€JO?€S(?€\?€dÚ?€m³?€vŒ?€e?€ˆ??€'?€™ð?€¢É?€«¡?€´{?€½S?€Æ+?€Ï?€×Ý?€à¶?€éŽ?€òf?€û???ð?È? ?'x?0P?9)?B?JØ?S±?\ˆ?e`?n8?w?è?ˆ¿?'—?šn?£F?¬?´õ?½Í?Æ¤?Ï{?ØS?á*?ê?òØ?û¯?'‡?'
]?'5?'?''â?'0º?'9?'Bg?'K>?'T?'\ë?'eÂ?'n™?'wo?'€E?'‰?''ò?'šÉ?'£Ÿ?'¬u?'µL?'¾"?'Æù?'ÏÎ?'ؤ?'á{?'êQ?'ó'?'ûý?ƒÒ?ƒ
©?ƒ~?ƒU?ƒ(*?ƒ0ÿ?ƒ9Ö?ƒB«?ƒK?ƒTV?ƒ]+?ƒf?ƒn×?ƒw­?ƒ€'?ƒ‰W?ƒ',?ƒ›?ƒ£×?ƒ¬¬?ƒµ'?ƒ¾V?ƒÇ+?ƒÐ?ƒØÕ?ƒá«?ƒê?ƒóT?ƒü)?"þ?"
Ó?"¨?"|?"(Q?"1%?"9û?"BÏ?"K£?"Tx?"]L?"f!?"nõ?"wÉ?"€ž?"‰r?"'G?"›?"£î?"¬Ã?"µ—?"¾k?"Ç??"Ð?"Øç?"á»?"ê?"óc?"ü6?…
?…
Þ?…²?……?…(X?…1-?…:?…BÔ?…K§?…Tz?…]N?…f!?…nõ?…wÈ?…€›?…‰o?…'B?…›?…£è?…¬»?…µ?…¾a?…Ç5?…Ð?…ØÚ?…á®?…ê€?…óT?…ü&?†ù?†
Ì?†ž?†r?†(D?†1?†9é?†B¼?†K?†Ta?†]4?†f?†nØ?†w«?†€}?†‰P?†'"?†šô?†£Ç?†¬˜?†µk?†¾=?†Ç?†Ïá?†Ø³?†á†?†êW?†ó)?†ûû?‡Í?‡
Ÿ?‡q?‡B?‡(?‡0æ?‡9¸?‡B‰?‡K[?‡T-?‡\þ?‡eÐ?‡n¢?‡ws?‡€E?‡‰?‡'è?‡š¹?‡£Š?‡¬\?‡µ-?‡½ÿ?‡ÆÏ?‡Ï ?‡Ør?‡áC?‡ê?‡òå?‡û¶?ˆˆ?ˆ
X?ˆ*?ˆû?ˆ'Ë?ˆ0?ˆ9m?ˆB??ˆK?ˆSà?ˆ\±?ˆe?ˆnS?ˆw#?ˆô?ˆˆÄ?ˆ'•?ˆšf?ˆ£6?ˆ¬?ˆ´×?ˆ½§?ˆÆx?ˆÏI?ˆØ?ˆàê?ˆéº?ˆòŠ?ˆûZ?‰+?‰û?‰Ë?‰œ?‰'l?‰0<?‰9?‰AÜ?‰J­?‰S|?‰\M?‰e?‰mì?‰v½?‰Œ?‰ˆ]?‰',?‰™ü?‰¢Ì?‰«œ?‰´l?‰½;?‰Æ?‰ÎÛ?‰×ª?‰à{?‰éJ?‰ò?‰úé?Š¹?Š‰?ŠX?Š(?Š&÷?Š/Æ?Š8–?ŠAe?ŠJ5?ŠS?Š[Ó?Šd£?Šmr?ŠvB?Š?Š‡à?Š°?Š™~?Š¢N?Š«?Š³ì?Š¼¼?ŠÅŠ?ŠÎZ?Š×)?Šß÷?ŠèÇ?Šñ•?Šúe?‹4?‹?‹Ò?‹ ?‹&p?‹/>?‹8
?‹@Ü?‹Iª?‹Rz?‹[H?‹d?‹læ?‹u´?‹~ƒ?‹‡R?‹ ?‹˜ï?‹¡½?‹ªŒ?‹³[?‹¼)?‹Äø?‹ÍÆ?‹Ö•?‹ßc?‹è2?‹ñ?‹ùÎ?Œ?Œk?Œ:?Œ?Œ%Ö?Œ.¥?Œ7s?Œ@B?ŒI?ŒQÝ?ŒZ¬?Œcz?ŒlI?Œu?Œ}ä?Œ†³?Œ?Œ˜O?Œ¡?Œ©ë?Œ²¹?Œ»‡?ŒÄV?ŒÍ#?ŒÕñ?ŒÞ¿?Œç?Œð[?Œù)?ö?
Å?'?a?%.?-ü?6Ê??—?Hf?Q3?Z?bÏ?kœ?tj?}8?†?ŽÓ?— ? o?©<?²
?º×?Ã¤?Ìr?Õ@?Þ?æÛ?ï¨?øv?ŽC?Ž
?ŽÞ?Ž«?Ž$y?Ž-F?Ž6?Ž>á?ŽG®?ŽP|?ŽYI?Žb?Žjä?Žs±?Ž|~?Ž…K?ŽŽ?Ž–æ?ŽŸ³?Ž¨?Ž±M?Žº?ŽÂè?ŽË¶?ŽÔƒ?ŽÝO?Žæ?Žîê?Ž÷·?"?	Q??ë?#¹?,…?5R?> ?Fì?Oº?X†?aS?j!?rí?{»?"‡?T?–!?žî?§»?°ˆ?¹T?Â"?Êî?Ó¼?Üˆ?åT?î"?öî?ÿ¼?ˆ?T?"?F?'ï?2˜?=C?Gì?R•?]>?gç?r?}9?‡â?'‹?4?§Ü?²†?½.?ÇÖ?Ò~?Ý'?çÏ?òw?ý ?'È?'p?'?''À?'2g?'=?'G·?'R^?']?'g­?'rU?'|ü?'‡£?''J?'œñ?'§˜?'²??'¼æ?'Ǎ?'Ò3?'ÜÚ?'ç?'ò'?'üÍ?'t?'?'À?''f?'2
?'<³?'GY?'Qÿ?'\¥?'gJ?'qð?'|–?'‡;?''à?'œ†?'§,?'±Ñ?'¼v?'Ç?'ÑÀ?'Üe?'ç
?'ñ¯?'üT?"ø?"ž?"B?"&æ?"1‹?"<0?"FÔ?"Qx?"\?"fÁ?"qd?"|?"†­?"'P?"›ô?"¦—?"±<?"»ß?"Æ'?"Ñ'?"ÛÊ?"æm?"ñ?"û´?"W?"ú?"?"&@?"0ã?";…?"F)?"PË?"[m?"f?"p³?"{U?"…÷?"š?"›<?"¥Þ?"°?"»#?"ÅÅ?"Ðf?"Û	?"å«?"ðL?"úí?•?•1?•Ò?•%u?•0?•:·?•EX?•Oú?•Z›?•e;?•oÝ?•z~?•…?•¿?•š`?•¥?•¯¡?•ºC?•Äã?•Ïƒ?•Ú#?•äÄ?•ïd?•ú?–¥?–E?–å?–$"?–/%?–9Å?–Dd?–O?–Y¤?–dC?–nã?–yƒ?–""?–ŽÁ?–™`?–¤?–®Ÿ?–¹>?–ÃÞ?–Î}?–Ù?–ãº?–îZ?–øø?——?—6?—Õ?—#s?—.?—8°?—CN?—Mì?—XŒ?—c)?—mÇ?—xe?—ƒ?—¢?—˜??—¢Þ?—­|?—¸?—·?—ÍU?—×ò?—â?—í.?—÷Ë?˜h?˜
?˜£?˜"@?˜,Ý?˜7z?˜B?˜L´?˜WQ?˜aï?˜l‹?˜w(?˜Ä?˜Œb?˜–þ?˜¡š?˜¬7?˜¶Ô?˜Áp?˜Ì?˜Ö©?˜áE?˜ëá?˜ö~?™?™µ?™Q?™ î?™+‰?™6%?™@Á?™K]?™Uø?™`"?™k0?™uË?™€f?™‹?™•?™ 8?™ªÓ?™µo?™À
?™Ê¥?™ÕA?™ßÛ?™êv?™õ?™ÿ¬?š
G?šá?š|?š*?š4±?š?K?šIç?šT?š_?šiµ?štP?š~ê?š‰"?š"?šž¸?š©R?š³ì?š¾†?šÉ ?šÓº?šÞT?šèí?šó‡?šþ ?›»?›T?›í?›(‡?›3 ?›=¹?›HR?›Rì?›]…?›h?›r¸?›}Q?›‡é?›''?›?›§´?›²M?›¼æ?›Ç?›Ò?›Ü°?›çI?›ñá?›üy?œ?œ«?œC?œ&Û?œ1t?œ<?œF¤?œQ<?œ[Ô?œfl?œq?œ{œ?œ†4?œË?œ›d?œ¥û?œ°"?œ»*?œÅÃ?œÐZ?œÚñ?œå‰?œð ?œú¸?O?ç?~?%?/­?:C?DÚ?Oq?Z	?dŸ?o6?yÎ?"d?Žû?™'?¤)?®¿?¹U?Ãí?Îƒ?Ù?ã¯?îF?øÜ?žr?ž?žŸ?ž#5?ž-Ë?ž8b?žBø?žM?žX#?žbº?žmO?žwå?ž'|?ž?ž—§?ž¢<?ž¬Ò?ž·h?žÁý?žÌ"?ž×(?žá¾?žìS?žöé?Ÿ~?Ÿ?Ÿ©?Ÿ!>?Ÿ+Ó?Ÿ6h?Ÿ@ý?ŸK'?ŸV'?Ÿ`½?ŸkQ?Ÿuæ?Ÿ€{?Ÿ‹?Ÿ•¥?Ÿ 9?ŸªÎ?Ÿµc?Ÿ¿÷?ŸÊŒ?ŸÕ!?Ÿßµ?ŸêI?ŸôÞ?Ÿÿs? 
? ›? 0? )Ä? 4X? >í? I€? T? ^¨? i=? sÑ? ~d? ˆù? "? ž ? ¨´? ³H? ½Ü? Èo? Ó? Ý—? è*? ò½? ýR?¡å?¡x?¡?¡'Ÿ?¡22?¡<Å?¡GY?¡Qì?¡\?¡g?¡q¦?¡|9?¡†Ì?¡'`?¡›ò?¡¦…?¡±?¡»«?¡Æ>?¡ÐÑ?¡Ûd?¡å÷?¡ð‰?¡û?¢¯?¢A?¢Ô?¢%g?¢/ù?¢:‹?¢E?¢O±?¢ZC?¢dÕ?¢oh?¢yú?¢"Œ?¢?¢™±?¢¤C?¢®Õ?¢¹h?¢Ãú?¢Î‹?¢Ù?¢ã°?¢îB?¢øÓ?£f?£
ø?£‰?£#?£-­?£8??£BÐ?£Mc?£Wô?£b…?£m?£w©?£':?£ŒÌ?£—^?£¡ï?£¬€?£·?£Á£?£Ì4?£ÖÅ?£áX?£ëé?£öy?¤?¤œ?¤-?¤ ¾?¤+P?¤5á?¤@q?¤K?¤U"?¤`%?¤jµ?¤uG?¤×?¤Šh?¤"ú?¤ŸŠ?¤ª?¤´«?¤¿<?¤ÉÍ?¤Ô]?¤Þï?¤é?¤ô?¤þ ?¥	1?¥Á?¥Q?¥(â?¥3s?¥>?¥H"?¥S$?¥]´?¥hD?¥rÕ?¥}e?¥‡õ?¥'†?¥?¥§¥?¥²5?¥¼Æ?¥ÇV?¥Ñæ?¥Üv?¥ç?¥ñ–?¥ü&?¦¶?¦F?¦Õ?¦&f?¦0ö?¦;…?¦F?¦P¥?¦[5?¦eÄ?¦pT?¦zä?¦…s?¦?¦š"?¦¥"?¦¯²?¦ºB?¦ÄÑ?¦Ï`?¦Ùï?¦ä€?¦ï?¦ùž?§.?§½?§L?§#Û?§.k?§8ú?§C‰?§N?§X¨?§c7?§mÆ?§xV?§'å?§t?§˜?§¢'?§­!?§·°?§Â??§ÌÎ?§×]?§áí?§ì{?§÷
?¨˜?¨(?¨·?¨!E?¨+Õ?¨6c?¨@ò?¨K€?¨V?¨`ž?¨k-?¨u¼?¨€J?¨ŠÙ?¨•g?¨Ÿö?¨ª…?¨µ?¨¿¢?¨Ê1?¨Ô¿?¨ßM?¨éÜ?¨ôk?¨þù?©	ˆ?©?©¤?©)2?©3Á?©>P?©HÞ?©Sm?©]û?©h‰?©s?©}¦?©ˆ4?©'Â?©Q?©§Þ?©²l?©¼ú?©Ç‰?©Ò?©Ü¥?©ç4?©ñÂ?©üO?ªÝ?ªl?ªú?ª&‡?ª1?ª;¤?ªF2?ªPÀ?ª[N?ªeÜ?ªpi?ªzø?ª……?ª?ªš¢?ª¥/?ª¯½?ªºJ?ªÄÙ?ªÏf?ªÙô?ªä'?ªï?ªù?«+?«¹?«G?«#Ô?«.c?«8ð?«C}?«N?«X™?«c&?«m´?«xB?«'Ï?«]?«—ê?«¢x?«­?«·"?«Â!?«Ì®?«×<?«áÉ?«ìW?«öä?¬q?¬?¬?¬!?¬+§?¬65?¬@Â?¬KO?¬UÞ?¬`k?¬jø?¬u…?¬€?¬Š ?¬•-?¬Ÿ»?¬ªH?¬´Õ?¬¿b?¬Éð?¬Ô}?¬ß
?¬é˜?¬ô%?¬þ²?­	??­Í?­Z?­(ç?­3u?­>?­H?­S?­]ª?­h6?­rÃ?­}Q?­‡Þ?­'k?­œù?­§†?­²?­¼Ÿ?­Ç-?­Ñº?­ÜG?­æÕ?­ñb?­ûî?®{?®	?®–?®&#?®0°?®;=?®EÊ?®PW?®Zä?®eq?®oþ?®zŒ?®…?®¥?®š2?®¤À?®¯L?®¹Ù?®Äg?®Îô?®Ù€?®ä
?®î›?®ù'?¯´?¯B?¯Î?¯#[?¯-è?¯8u?¯C?¯M?¯X?¯b©?¯m6?¯wÃ?¯'P?¯ŒÝ?¯—i?¯¡÷?¯¬"?¯·?¯Á?¯Ì+?¯Ö·?¯áD?¯ëÒ?¯ö^?°ë?°x?°?° '?°+?°5¬?°@9?°JÅ?°US?°_à?°jl?°tù?°‡?°Š?°" ?°Ÿ.?°©º?°´G?°¾Ó?°Éa?°Óî?°Þz?°é?°ó•?°þ!?±®?±<?±È?±(U?±2ã?±=o?±Gü?±R‰?±]?±g£?±r0?±|½?±‡J?±'×?±œc?±¦ñ?±±~?±¼
?±Æ˜?±Ñ%?±Û±?±æ>?±ðÌ?±ûX?²å?²s?²?²%Œ?²0?²:§?²E3?²OÀ?²ZN?²dÛ?²og?²yô?²"'?²?²™›?²¤)?²®¶?²¹C?²ÃÏ?²Î]?²Øê?²ãw?²î?²ø'?³?³
«?³9?³"Æ?³-S?³7à?³Bm?³Lú?³Wˆ?³b?³l¢?³w/?³½?³ŒI?³–Ö?³¡d?³«ñ?³¶~?³Á?³Ë™?³Ö&?³à³?³ëA?³õÎ?´[?´
è?´v?´ ?´*?´5?´>€?´KÑ?´Y!?´fr?´sÂ?´?´Žc?´›³?´©?´¶S?´Ã£?´Ðó?´ÞB?´ë'?´øá?µ0?µ?µ Ð?µ.?µ;n?µH½?µV?µcZ?µp©?µ}÷?µ‹F?µ˜•?µ¥ä?µ³2?µÀ€?µÍÎ?µÛ?µèj?µõ¸?¶?¶S?¶¢?¶*ï?¶8<?¶EŠ?¶R×?¶`$?¶mq?¶z¾?¶ˆ?¶•Y?¶¢¦?¶¯ò?¶½??¶Ê‹?¶×Ø?¶å$?¶òp?¶ÿ¼?·
?·U?·'¡?·4í?·B9?·O…?·\Ð?·j?·wg?·"²?·'þ?·ŸJ?·¬•?·¹à?·Ç+?·Ôv?·áÁ?·ï?·üV?¸	¡?¸ë?¸$6?¸1?¸>Ë?¸L?¸Y_?¸f©?¸só?¸=?¸Ž‡?¸›Ñ?¸©?¸¶e?¸Ã®?¸Ð÷?¸ÞA?¸ëŠ?¸øÓ?¹?¹e?¹ ¯?¹-ø?¹;A?¹H‰?¹UÒ?¹c?¹pc?¹}«?¹Šô?¹˜<?¹¥…?¹²Í?¹À?¹Í]?¹Ú¥?¹çí?¹õ4?º|?ºÃ?º?º*S?º7›?ºDâ?ºR)?º_p?ºl·?ºyþ?º‡E?º"Œ?º¡Ô?º¯?º¼a?ºÉ§?ºÖî?ºä4?ºñ{?ºþÁ?»?»M?»&"?»3Ú?»A ?»Nf?»[«?»hñ?»v7?»ƒ|?»Â?»ž?»«M?»¸"?»ÅØ?»Ó?»àb?»í§?»úì?¼0?¼u?¼"»?¼/ÿ?¼=D?¼Jˆ?¼WÍ?¼e?¼rU?¼š?¼ŒÞ?¼š#?¼§g?¼´«?¼Áî?¼Ï2?¼Üv?¼é¹?¼öý?½A?½"?½È?½,?½9O?½F'?½SÕ?½a?½n[?½{ž?½ˆá?½–$?½£g?½°ª?½½ì?½Ë/?½Øq?½å´?½òö?¾8?¾
z?¾½?¾'ÿ?¾5A?¾Bƒ?¾OÅ?¾]?¾jH?¾wŠ?¾"Ì?¾'?¾ŸP?¾¬'?¾¹Ò?¾Ç?¾ÔU?¾á–?¾î×?¾ü?¿	Y?¿›?¿#Û?¿1?¿>]?¿K?¿XÞ?¿f?¿s_?¿€Ÿ?¿á?¿›!?¿¨a?¿µ¡?¿Âá?¿Ð!?¿Ýa?¿ê¡?¿÷á?À ?Àa?À¡?À,à?À: ?ÀG_?ÀTŸ?ÀaÞ?Ào?À|\?À‰œ?À–Ü?À¤?À±Y?À¾˜?ÀË×?ÀÙ?ÀæU?Àó"?ÁÒ?Á?ÁP?Á(Ž?Á5Í?ÁC?ÁPI?Á]‡?ÁjÆ?Áx?Á…C?Á'?ÁŸ¾?Á¬ü?Áº:?ÁÇx?ÁÔµ?Ááó?Áï1?Áüo?Â	­?Âê?Â$'?Â1d?Â>¢?ÂKß?ÂY?ÂfY?Âs–?€Ô?Ž?›N?¨Š?µÇ?ÂÃ?ÂÐ@?ÂÝ}?Âê¹?Â÷÷?Ã3?Ão?ì?Ã,è?Ã:$?ÃG`?ÃTœ?ÃaØ?Ão?Ã|Q?ɍ?ÖÈ?ä?ñ@?þ{?ÃË·?ÃØó?Ãæ.?Ãój?Ħ?Ä
á?Ä?Ä(W?Ä5"?ÄBÎ?ÄP	?Ä]D?Äj€?Äw»?Ąõ?Ē0?ğk?Ĭ¦?Ĺà?ÄÇ?ÄÔU?Äá'?ÄîË?Äü?Å	@?Åz?Å#´?Å0ï?Å>)?ÅKc?ÅX?ÅeØ?Ås?ŀK?ō…?Ś¿?ŧù?ŵ2?ÅÂl?ÅϦ?ÅÜà?Åê?Å÷S?ƍ?ÆÆ?Æÿ?Æ,8?Æ9r?ÆF«?ÆSå?Æa?ÆnW?Æ{?ƈÉ?Ɩ?Æ£:?Æ°s?ƽ¬?ÆÊæ?ÆØ?ÆåW?Æò?ÆÿÈ?Ç
?Ç9?Ç'q?Ç4©?ÇAâ?ÇO?Ç\S?Çi‹?ÇvÃ?ǃû?Ǒ3?Ǟk?Ç«£?ǸÛ?ÇÆ?ÇÓL?Çàƒ?Çí»?Çúó?È*?Èb?È"™?È/Ñ?È=	?ÈJ@?ÈWx?Èd¯?Èqæ?È?ȌU?șŒ?ȦÃ?ȳû?ÈÁ2?ÈÎi?ÈÛ ?Èè×?Èö?ÉD?É{?ɲ?É*è?É8 ?ÉEW?ÉR?É_Ä?Élú?Éz1?ɇg?ɔ?É¡Ô?ɯ?ɼA?ÉÉw?ÉÖ­?Éãã?Éñ?ÉþO?Ê…?Ê»?Ê%ò?Ê3(?Ê@^?ÊM"?ÊZÊ?Êgÿ?Êu5?ʂk?ʏ ?ʜ×?ʪ?Ê·B?ÊÄw?ÊÑ­?ÊÞâ?Êì?ÊùM?Ë'?˸?Ë í?Ë."?Ë;W?ËHŒ?ËUÂ?Ëb÷?Ëp+?Ë}`?ˊ•?˗Ë?Ë¥?˲5?Ë¿i?Ë̞?ËÙÓ?Ëç?Ëô<?Ìq?̦?ÌÛ?Ì)?Ì6D?ÌCx?ÌP¬?Ì]á?Ìk?ÌxI?̅?̒³?̟ç?Ì­?̺O?Ìǃ?ÌÔ·?Ìáë?Ìï?ÌüT?Í	ˆ?ͼ?Í#ð?Í1#?Í>W?ÍK‹?ÍX¿?Íeò?Ís'?̀[?͍Ž?͚Â?ͧõ?͵)?ÍÂ\?Íϐ?ÍÜÃ?Íé÷?Í÷+?Î^?Î'?ÎÄ?Î+ø?Î9+?ÎF^?ÎS'?Î`Å?Îmø?Î{+?Έ^?Ε'?΢Ä?ί÷?ν*?ÎÊ]?Îב?ÎäÃ?Îñö?Îÿ)?Ï\?ÏŽ?Ï&Á?Ï3ô?ÏA&?ÏNY?Ï[Œ?Ïh¿?Ïuñ?σ$?ϐV?ϝ‰?Ϫ»?Ï·í?ÏÅ ?ÏÒS?Ï߅?Ïì¸?Ïùê?Ð?ÐN?Ð!€?Ð.²?Ð;å?ÐI?ÐVJ?Ðc|?Ðp®?Ð}à?Ћ?ИD?Ð¥u?в§?пÚ?ÐÍ?ÐÚ>?Ðçp?Ðô¡?ÑÓ?Ñ?Ñ6?Ñ)h?Ñ6›?ÑCÌ?ÑPþ?Ñ^/?Ñka?Ñx"?хÄ?ђõ?Ñ '?Ñ­Y?Ѻ‹?ÑǼ?ÑÔî?Ñâ?ÑïP?Ñü?Ò	³?Òä?Ò$?Ò1G?Ò>y?ÒKª?ÒXÛ?Òf?Òs=?Ҁn?ҍŸ?ҚÑ?Ò¨?Òµ3?ÒÂd?Òϕ?ÒÜÆ?Òé÷?Ò÷(?ÓY?Ó‹?Ó¼?Ó+í?Ó9?ÓFN?ÓS?Ó`°?Ómà?Ó{?ӈC?ӕt?Ó¢¤?Ó¯Õ?Ó½?ÓÊ6?Ó×g?Óä—?ÓñÈ?Óþù?Ô*?ÔZ?Ô&‹?Ô3»?Ô@ì?ÔN?Ô[M?Ôh}?Ôu®?Ԃß?Ԑ?ԝ@?Ôªp?Ô· ?ÔÄÐ?ÔÒ?Ôß1?Ôìb?Ôù"?ÕÃ?Õó?Õ!#?Õ.S?Õ;ƒ?ÕH´?ÕUä?Õc?ÕpE?Õ}u?Պ¥?՗Õ?Õ¥?Õ²5?Õ¿e?Õ̕?ÕÙÅ?Õæö?Õô&?ÖV?Ö†?Ö¶?Ö(æ?Ö6?ÖCF?ÖPv?Ö]§?ÖjÖ?Öx?օ6?֒f?֟–?Ö¬Æ?Ö¹õ?ÖÇ%?ÖÔV?Öá†?Öîµ?Öûå?×	?×E?×#t?×0¤?×=Ô?×K?×X4?×ed?×r"?×Ã?׌ó?ך"?קR?×´'?×Á²?×Îâ?×Ü?×éA?×öp?Ø ?ØÏ?Øÿ?Ø+/?Ø8_?ØE?ØR¾?Ø_î?Øm?ØzM?؇|?ؔ«?Ø¡Û?د?ؼ;?ØÉj?Ø֚?ØãÉ?Øðù?Øþ(?ÙW?Ù‡?Ù%·?Ù2ç?Ù@?ÙME?ÙZu?Ùg¤?ÙtÓ?ق?ُ2?ٜc?Ù©'?Ù¶Á?ÙÃñ?ÙÑ ?ÙÞO?Ùë?Ùø®?ÚÝ?Ú?Ú =?Ú-l?Ú:›?ÚGË?ÚTú?Úb)?ÚoY?Ú|ˆ?ډ¸?ږè?Ú¤?Ú±F?Ú¾u?ÚË¥?ÚØÔ?Úæ?Úó2?Ûc?Û
'?ÛÁ?Û'ð?Û5 ?ÛBO?ÛO~?Û\®?ÛiÝ?Ûw
?ۄ<?ۑl?۞›?Û«Ê?Û¸ù?ÛÆ)?ÛÓX?Ûà‡?Ûí·?Ûúç?Ü?ÜE?Ü"t?Ü/¤?Ü<Ó?ÜJ?ÜW1?Üdb?Üq'?Ü~À?܋ð?ܙ?ܦN?ܳ}?ÜÀ­?ÜÍÜ?ÜÛ?Üè;?Üõk?Ýš?ÝÉ?Ýù?Ý*(?Ý7W?ÝD‡?ÝQ·?Ý^æ?Ýl?ÝyE?݆t?ݓ¤?Ý Ó?Ý®?Ý»2?ÝÈb?ÝՑ?ÝâÁ?Ýïð?Ýý?Þ
O?Þ~?Þ$­?Þ1Ý?Þ?
?ÞL=?ÞYl?Þf›?ÞsË?ހú?ގ*?ޛY?Þ¨‰?Þµ¹?ÞÂé?ÞÐ?ÞÝG?Þêw?Þ÷¦?ßÖ?ß?ß5?ß,e?ß9•?ßFÄ?ßSô?ßa$?ßnS?ß{ƒ?߈²?ߕâ?ߣ?ß°B?ß½r?ßÊ¡?ß×Ñ?ßå?ßò0?ßÿ`?à?àÀ?à&ð?à4 ?àAO?àN?à[¯?àhÞ?àv?àƒ>?ào?àž?àªÎ?à·þ?àÅ.?àÒ^?àߍ?àì½?àùí?á?áN?á!~?á.®?á;Þ?áI?áV=?ácm?áp?á}Î?áŠþ?á˜.?á¥^?᲎?῾?áÌî?áÚ?áçO?áô€?â°?âà?â?â)@?â6p?âC¡?âPÑ?â^?âk2?âxb?⅓?â'Ã?âŸó?â­$?âºT?âDŽ?âÔµ?âáæ?âï?âüG?ã	w?ã¨?ã#Ø?ã1?ã>9?ãKi?ãX›?ãeË?ãrü?ã€-?ã]?㚎?㧾?ã´ï?ã ?ãÏQ?ã܂?ãé³?ãöã?ä?äE?äv?ä+§?ä8×?äF	?äS:?ä`k?ämœ?äzÍ?ä‡þ?ä•/?ä¢`?䯑?ä¼Ã?äÉô?ä×%?ääV?äñ‡?äþ¸?åé?å?å&K?å3~?å@¯?åMà?å[?åhC?åut?傥?å×?å?åª:?å·l?åĝ?åÑÏ?åß?åì2?åùc?æ•?æÆ?æ ù?æ.*?æ;\?æHŽ?æU¿?æbñ?æp#?æ}U?抆?旹?æ¤ë?æ²?æ¿O?ǽ?æÙ³?ææå?æô?çI?ç{?ç®?ç(à?ç6?çCD?çPv?ç]¨?çjÛ?çx
?ç…??ç's?知?ç¬×?çº
?çÇ<?çÔn?çá¡?çîÓ?çü?è	9?èl?è#ž?è0Ñ?è>?èK6?èXi?èeœ?èrÏ?è€?ðn´?ð€s?ð'2?ð£ð?ðµ¯?ðÇn?ðÙ,?ðêê?ðü¨?ñf?ñ %?ñ1ã?ñCŸ?ñU]?ñg?ñxØ?ñŠ–?ñœR?ñ®?ñ¿Í?ñъ?ñãG?ñõ?ò¿?ò|?ò*8?ò;ô?òM°?ò_l?òq(?ò'ä?ò"Ÿ?ò¦Z?ò¸?òÉÑ?òۍ?òíH?òÿ?ó½?ó"x?ó43?óEî?óW§?óib?ó{?óŒ×?óž'?ó°K?óÂ?óÓ¾?óåx?ó÷1?ôë?ô£?ô,]?ô>?ôOÏ?ôaˆ?ôs@?ô"ù?ô–²?ô¨j?ôº#?ôËÚ?ôݓ?ôïK?õ?õ»?õ$r?õ6*?õGá?õY™?õkQ?õ}?õŽ¾?õ v?õ²-?õÃä?õ՚?õçP?õù?ö
¾?öt?ö.+?ö?à?öQ–?öcL?öu?ö†¸?ö˜m?öª#?ö»Ø?ö͎?ößC?öðø?÷­?÷b?÷&?÷7Ì?÷I€?÷[4?÷lé?÷~?÷R?÷¢?÷³¹?÷Ån?÷×"?÷èÖ?÷ú‰?ø<?øð?ø/¤?øAW?øS
?ød½?øvp?øˆ#?ø™Ö?ø«‰?ø½;?øÎí?øà ?øòS?ù?ù¶?ù'i?ù9?ùJÍ?ù\?ùn0?ùá?ù'"?ù£E?ù´ö?ùƧ?ùØX?ùê	?ùûº?ú
k?ú?ú0Ì?úB}?úT.?úeÞ?úw?ú‰>?úšî?ú¬Ÿ?ú¾O?úÏÿ?úá®?úó^?û?û½?û(m?û:?ûKË?û]z?ûo)?û€Ù?û'‡?û¤6?ûµå?ûǓ?ûÙB?ûêñ?ûüž?üM?üû?ü1©?üCX?üU?üf³?üxa?üŠ?ü›¼?ü­i?ü¿?üÐÄ?üâr?üô?ýË?ýx?ý)&?ý:Ó?ýL?ý^+?ýoØ?ý…?ý"1?ý¤Þ?ý¶Š?ýÈ6?ýÙâ?ýëŽ?ýý:?þæ?þ '?þ2=?þCé?þU"?þg@?þxê?þŠ–?þœA?þ­í?þ¿˜?þÑB?þâí?þô˜?ÿC?ÿî?ÿ)˜?ÿ;B?ÿLì?ÿ^—?ÿpA?ÿì?ÿ"•?ÿ¥??ÿ¶é?ÿȓ?ÿÚ=?ÿëæ?ÿý@@q@F@"@*ï@3Ä@<˜@El@NB@W@_ê@h¾@q'@zg@ƒ;@Œ@"ã@·@¦Œ@¯_@¸4@Á@ÉÛ@Ò¯@ۃ@äW@í+@õþ@þÒ@¥@z@M@" @*ô@3Ç@<›@En@NB@W@_è@h¼@q@zb@ƒ5@Œ@"Û@®@¦'@¯T@¸'@Àú@ÉÍ@Ò @Ûs@äE@í@õë@þ¾@@b@5@"@*Ú@3­@<@ER@N#@Vö@_È@hš@qm@z?@ƒ@‹ã@"¶@‡@¦Y@¯,@·ý@ÀÐ@É¡@Òs@ÛE@ä@ìé@õº@þ‹@^@/@@!Ò@*£@3u@<F@E@Mé@Vº@_Œ@h]@q/@z@'Ñ@‹¢@"s@E@¦@®æ@·¸@Àˆ@ÉZ@Ò*@Úü@ãÌ@ì@õn@þ?@@à@±@!'@*R@3#@;ó@DÃ@M•@Ve@_6@h@pÖ@y§@'w@‹G@"@œç@¥¸@®ˆ@·Y@À(@Èø@ÑÉ@ژ@ãi@ì9@õ	@ýÙ@¨@y@H@!@)è@2·@;ˆ@DW@M'@Uö@^Æ@g–@pe@y5@'@ŠÓ@"£@œr@¥C@®@¶à@¿°@È@ÑO@Ú@âí@ë½@ô‹@ý[@*@ú@È@ —@)g@25@;@CÓ@L¢@Uq@^@@g@oÞ@x¬@|@ŠJ@"@›è@¤¶@­…@¶S@¿#@Çñ@п@َ@â\@ë+@óù@üÇ@–@d@3@ @(Ð@1ž@:l@C;@L	@T×@]¥@fs@oB@x@€Þ@‰¬@'z@›H@¤@¬ä@µ²@¾€@ÇN@Ð@Øê@á¸@ê…@óS@ü!@ï@
¼@‹@X@(%@0ô@9Á@B@K\@T*@\ø@eÅ@n"@w`@€-@ˆû@'È@š–@£c@¬0@´þ@½Ë@ƙ@Ïf@Ø3@á@éÎ@òœ@ûh@	5@	
@	Ð@	ž@	'j@	08@	9@	AÑ@	JŸ@	Sl@	\9@	e@	mÒ@	v @	l@	ˆ:@	'@	™Ó@	¢ @	«m@	´:@	½@	ÅÓ@	Ρ@	×m@	à:@	é@	ñÓ@	ú @
l@
:@
@
Ó@
&Ÿ@
/l@
89@
A@
IÒ@
Rž@
[j@
d8@
m@
uÑ@
~@
‡i@
6@
™@
¡Ï@
ª›@
³g@
¼4@
Å@
ÍÍ@
֘@
ßd@
è1@
ðý@
ùÊ@–@c@.@ú@%Ç@."@7_@@+@H÷@QÄ@Z@c\@l(@tó@}À@†Œ@X@˜$@ ï@©¼@²ˆ@»T@Ä @Ìë@Õ¸@ރ@çP@ð@øè@³@
~@K@@$ã@-®@6y@?F@H@PÞ@Y©@bt@k@@t@|Ø@…£@Žo@—;@ @¨Ò@±ž@ºi@Ã5@Ì@ÔÌ@ݘ@æd@ï/@÷ú@
Æ@
	'@
]@
(@
#ó@
,À@
5‹@
>W@
G"@
Oí@
X¹@
a"@
jP@
s@
{æ@
"²@
}@
–I@
Ÿ@
§ß@
°«@
¹v@
ÂB@
Ë@
ÓØ@
Ü£@
ån@
î:@
÷@
ÿÑ@œ@g@2@"ý@+É@4"@=_@F+@Nõ@WÁ@`Œ@iW@r"@zí@ƒ¹@Œ"@•O@ž@¦å@¯±@¸{@ÁG@Ê@ÒÝ@Û¨@äs@í?@ö	@þÔ@ @j@6@"@*Ë@3—@<b@E-@Mø@VÃ@_Ž@hY@q$@yï@'º@‹…@"P@@¥æ@®²@·|@ÀG@É@ÑÝ@Ú©@ãs@ì>@õ	@ýÔ@Ÿ@j@4@!@)Ë@2–@;a@D+@L÷@UÁ@^@gW@p"@xí@¸@Šƒ@"N@œ@¤ä@­®@¶z@¿D@È@ÐÚ@Ù¥@âp@ë;@ô@üÑ@›@g@1@ý@(Ç@1'@:]@C(@Kó@T¾@]ˆ@fT@o@wê@€´@‰€@'J@›@£à@¬«@µv@¾A@Ç@Ï×@Ø¡@ám@ê7@ó@ûÍ@˜@
c@.@ø@'Ä@0Ž@9Z@B$@Jï@Sº@\…@eP@n@væ@±@ˆ{@'G@š@¢Ý@«§@´r@½>@Æ@ÎÔ@מ@ài@é4@ñÿ@úÊ@•@`@+@ö@&Á@/Œ@8V@A"@Ií@R¸@[ƒ@dN@m@uä@~¯@‡z@F@™@¡Û@ª§@³q@¼=@Å@ÍÒ@֞@ßi@è4@ðÿ@ùÊ@•@`@,@÷@%Á@.@7X@@#@Hî@Qº@Z…@cP@l@tæ@}²@†}@G@˜@ Þ@©ª@²u@»@@Ä@ÌÖ@Õ¢@Þm@ç8@ð@øÏ@›@
f@2@ü@$Ç@-"@6^@?*@Gõ@PÀ@YŒ@bW@k#@sî@|¹@……@ŽP@—@Ÿç@¨²@±@ºJ@Ã@Ëá@Ô¬@Ýx@æC@ï@÷Û@§@	r@=@	@#Õ@,¡@5l@>7@G@OÏ@X›@af@j2@rþ@{É@"–@a@–,@žù@§Ä@°@¹\@Â'@Êô@Ó¿@܌@åW@î#@öï@ÿº@‡@R@@"ë@+¶@4ƒ@=N@F@Nç@W²@`@iJ@r@zã@ƒ¯@Œ{@•G@ž@¦ß@¯«@¸x@ÁD@Ê@ÒÜ@Û©@äu@íA@ö@þÚ@§@s@>@"@*×@3¤@<p@E<@N	@VÕ@_£@ho@q;@z@'Ô@‹¡@"m@9@¦@®Ó@· @Àl@É:@Ò@ÚÒ@ãŸ@ìl@õ9@þ@Ò@Ÿ@l@!9@*@2Ò@;Ÿ@Dl@M9@V@^Ò@g @pm@y:@'@ŠÓ@"¡@œn@¥;@®@¶Õ@¿£@Èo@Ñ=@Ú
@âØ@ë¥@ôq@ý?@@Ú@§@ t@)B@2@:Ý@Cª@Lw@UE@^@fá@o®@x{@I@Š@'ä@›²@¤@­M@¶@¾é@Ƕ@Є@ÙR@â@êî@ó»@üŠ@W@%(<N±(<ٓ(AªE(@ë(;x(A¹Æ(LGY(Mx¾(LÍÅ(V)â(W¼(RÞ&(P	(Q¿(UÓ¶(TH8(UóB([ò·([³t(^lF(`n(d(d(iÕo(gb+(m¼(i¦ï(m†|(lìÁ(k££(lrÃ(iP(j÷(nõ(vO(w›(}Âv(pÚN(x(€HÄ(€=0(0(ƒu('5Ñ('(†¡F(‡1M(†­("-('‹H(ƒAJ(ƒÖ-("ƒ¼(…ÿT("÷(…ûñ(~¼Œ(…¾ð(‹N(‰Q(ˆ4¬(‡;("Ë_(#"(f
à(1Sà(}"(Jü™(`Ç(W'(}â( (.`(T¬A(a©(f5(`̖(j§(q!f(s]Ë(sѼ(to8(~¿=('W=("=ñ(…+Æ(†w&(ƒ[(ƒ.ä("Ä](†…S(†"8(†ð\(‡G(†Ø­(€ì"(|48(|%š(€Uj(ƒ™Ç("·*(†§L("ª(€ä/(z/G(Ë(…b(~Äø(z¬Ï(w×8({¡¡(q
q(jí>(m*Ä(u¼²(fë³(iú&(\Ô(_7(g>ö(eÄÉ(k#d(gÿ	(s[æ(x¼(y¾œ(}ó´(fG±(hŠ(}µ­(uk(eô(l¬4(vL·(p­(fN(`€Ä(i(l(ló°(vH"(wš(u؍(h4‡(i´(|/ÿ(€ñD(lŒŠ(e¯g(bˆ(g"(a£Ã(a{(Xå(R ñ(a¥](f3±(]É(iü(q©H(qÖn(u¨(v¬F(u'(l]É(z­b(|(lFW(gê(jZ(c™˜(b®<(džÊ(Aú•(#{'(=·*(IŠ¼(5›à()=+(+?"(/`)(øÕ(7Š(¸Ò(·­(÷'(Ն(R('&(Yò((u?(c((|(¾ì($>A(,È=(-8Ð(1‡<(.òº("¨‡(&±W(*"Ì(0­"("H×(‰
(!þ|()È($Ã(«œ(Žx(7í("a('O:(,He(.//(/cÔ(2T¨(0€(/í9(1c&(2‰ë(9i|(C(CáØ(Dˆ6(Eû»(=}I(9ÿÈ(;R(Fª˜(H´ê(@1(B×(@bÆ(H|ñ(GKª(FØ×(HÉø(MH(OLj(Mp(G¶f(L­å(RG3(TªX(S/(WìQ(Wõ™(XFd(R(Nõi(Lz"(PÛ¶(VõE(Nl(Nv`(Nq(IX(V,3(V¼(U5‰(S7(Y?(Vïå(O»É(Uó'(W9e(_ɶ(a÷\(_Ÿ¡(Vu†(U}1(b¤ (dÔS(f·3(bø$(dM¾(eú(k"±(i!{(d¿4(iƒu(WßØ(S (JáË(H((L'(QÇ](X€õ(^Rö(]ý-(V²n(RDŸ(Nà·(Nµ(Q¼î(Z¸Ð(Zú™(`à(o.(i¸C(a…»(apÀ(`ä (báq(où´(zÈ¥(qâc(is§(n™'(x"(y§¿(~7Æ("ž¥(›(s¿Ê(m ©(Ü"(‡5(fº(Žóð(4•(€e3(…h(†©ê(‰Ô(c¿(
(ŒRé('@!(Šå(t}(}Ø(‰(…©4(ò (–;(™P¾(›{%(•—"(‡("%(‡ƒ(¸r(–£Ø(— R(™ê(™/Ú(šs"(–Ä!(Žà·(Š×Ï(Žg(¡q†((.(êý(u:Y(_Ü­(tÖ	(€½O(jãÜ(OƒD(HK‰(\;((r{Ù(zf9(lšn(c8ª(q)§(z†§(ìT(v6˜(kR(snÒ("Ýj(‰J
(‡wh(‡3
('ŽI("%¦(Šw§(Šò'(ŒEç(ŠFÂ(‰=(‰|(Š ž('6Ä(—õM("(€Þ‡(~6‹(€$('T(†b}(ˆ§&('_Ù(…êþ(‹áK(Œ¥(‹Wç(Š|p(‰Åƒ(‰'ê(ŒiU('¡('lF(•t¥(Ò(";³(›õg(žÝœ(™/x(–S¬(•}Ö("±è(O(Žxç(šìn(¡ (™Ù¦(•ÀB(˜.#("¦¡(ŽìY(ŽÓ	(Š»d(ˆyh(ˆ:P(ˆ²¹('f`("ô (œÓ(žru(œ÷P(˜"](–Íy( 6™( d(™aZ(šs_(•ô"(—ô<(—"î(˜ÌK(˜›ð(•{µ("0/(šcŽ(›†(ŸÚ(¤ä(¤ë/(¡(Ÿ­R(D( @ (¢±(¦Ýî(§b(¨‹Û(ªNó(¢fÿ( 1"(¥Š(¨d|(«°ì(©ÞZ(©‡)(­ñh(ª-(­ñQ(®"h(®òð(³™{(³[(­ºö(¥›(¤G{(¬Ç`(®Ã—(¬z'(¨5´(±òœ(¹Ãd(¸ú`(±¸…(®lF(¯m(±™(¶R(´©ˆ(°¬º(³vú(¯""(µû@(±ÃB(°i(·ã»(½3·(¸Ù¬(´š…(¸ît(»Æ(º
þ(»@(³µ¬(¨¸E(¨¬ß(±$æ(²º(°¨ƒ(«m(§†;(¨¿9(©Á–(£éç(ŸŽã( l0(¤í(¢®ü(¨¢ù(­(§u\(¡c÷(¡J—(žt:(¦ÙÜ(¬ad(«:E(¤Ü‹(©Úà(¬‹o(°M(¬t‰(©–¦(§òí( É‰(¡¥‹(§—r(ªú<(©õ;(£e|(¡h®(¥(§Ûç( ë8(Ÿy,(Ÿgx(¢ÝŸ("Ä(¥÷ä(«l‰(£gx(¥ã(¦-X(¦€Ú(§²"(¨=b(©É(«þH(§á"(«ÿÒ(«È(²'º(¦p´(ª>(¬€U(«
®(¢os(§)é( ƒ®(¤Œ§(¬ª@(¨ì](ªƒ¡(ªâö(›ŒÙ(¤ð‰(¦é(¥Ë¾(§¹(¥¥(¥™ƒ(£pù(¥;¢(¦$$(¥Rã(¡Yu(¤þ@(¤]"(¨ðó(¬¿‰(¯ôû(®=(¥Çß(¨db(«(®Õ(ªWÐ(¬qÎ(±¬(°ùd(«›(¥ÅÚ(¨J(§+*(§§Ï(ªå"(®e`(®ì(ª‹(®zp(®Ÿ(®jZ(´¼(¯cØ(´(³Õ(®±ÿ(µz(³²2(º2ç(¹$(´³(·|Â(³ÁZ(´à](²Þ?(³'ô(¶Áé(¶9(¶Ù¿(¶é(µ0o(¾»(¸Ö(º"ž(·ùÊ(¶|5(´)©(µXð(´,ñ(¯¡(³"x(¶ÝC(¸\•(¸é™(½$¿(¹ë(¸?Ø(»\¥(ºM>(·Ý"(µl"(´Lœ(¸mL(·µ(¹](®ú(´ÀÁ(°q(£'Û(£v(¬:D(´¯(µÜ#(µ–(±÷i(¸;8(ºrÀ(¸ü·(»B(»£(¹òÅ(µþŽ(¨ïæ(˜Î(¥Ç(¯«Q(©Ÿ³(«Gá(®}	(±n§(µŠé(¶×§(ºø(º¤(¶´(µi3(«øõ(¤Ã(¯üæ(º=}(´Ãœ(¬i÷(«†(·¢@(¾ÞÄ(À=¬(¼ú—(´gµ(¦¿÷(±°©(¿}+(ÂzÉ(Àf (¹ ](º"ë(ºÉ(®ÞŠ(­Ö(µ [(·Q(¹ŠB(²"(¨æÎ(¬ìÞ(³ø=(¶q™(·ÑÔ(ºž(¹"-(º7(¾Ç(¶aû(¬¯'(µÆ(¹•ß(¹8©(ªJ(£Ñ(¤Í£(­•+(»ž(¾|a(¾"Ð(½h±(¾#™(º
<(¼‰Š(»Ñ­(µÞ¨(¸Ø(·ß¸(¹²(¼—E(¼[Ÿ(·ân(¶´(µî(¶r(¹=(ºpî(º¶Ò(¹¢œ(µh¢(º\	(»*¡(»l6(»à(»øµ(·"B(¸Yé(¾€(¼5¹(·*(º't(¾[D(À}(½C(·óý(§Æd(™':(•×(‰T(wݦ({…±('|ˆ(vK(w,f(‡Þw("<ð({Û?(ŠB("†'(ý—("bj(žîÌ(¢FÜ(œyQ(¡ÂK(§÷(¬yN(¨R¸( <Í(žòE(¨·O(³M#(¢!('øm(–¨Y(žò¤(¦¬(¤
²(›7F(œ(™÷V(¡(ŸÂ'(žå¯(«D(¯!w(«C(Ÿœ( üv(«|þ(±¢Š(¬m/(­(²²Ú(«(«®(¦¨p(¡Rì(¦Ôf(°¦a(¶@ö(²À|(¢:g(•7(êe(˜r(ŸO(±D(£ô
(¯å"(ªiš(¬úƒ(´]ì(±û%(±Z°(·3ú(³Æ+(©•(©|¿(±Š(ºFv(ÃÚÂ(ÀKþ(º‹(³.(ª(¨R<(¤ã9(®I(¹ß(¼
 (¹'·(ºÚw(²G"(£.(£R(®=6(²rˆ(©7+(°Y¶(¸~`(°ow(¦"Z(ªf](­æ(±Éb(±ÈÚ(©BC(¶Áý(¼'(°Tž(­"'(§'(«?(³Á[(µL"(´©È(²úç(°(³‹(·|Æ(¸	Â(²W(«Ï(§á(£Ùâ(©'ª(³Óô(±‹³(¯¾(­'$(¶ÈË(·\(¼ä±(¹#ö(²ä'(¯ä±(¨G•(¬Øæ(¬ ö(žÝZ((§…·(µd*(µ.ú(®Î(©{#(©Iõ(¡t·( ùÀ(°k(´TÖ(­Œå(¯˜—(®F$(«qu(°Ób(¹áƒ(±îg(²&(¶å
(°µA(®l1(¬µK(ª3m(¹¥( ^(ÁÍV(²Q(¨¿O(§ôñ(žàš(¤=(­·(«Ñ¶(±µª(´ö(¼7(½ \(¾/0(¾(ŏ¥(Ƚ²(¾Ä¤(²µ2(©—é(µ'(¸z˜(¸E(²*1(®ƒ¸(¬Fa(µèF(½Ø (À«(Ãü(¶dV(°Ž(ºä|(ÆL,(¾@0(µ',(¨¬Õ(®M(ÀØi(Âtý(Ãd(Á{(Á¾"(À÷«(ŕÀ(Ðæ^(Öø"(Ó<œ(Țå(¾»¨(»Ìi(²,þ(¯S'(µ'Ø(º°£(¶\ï(·Û‡(À»œ(À]Î(Àî¢(ÃbŸ(½=9(²Üþ(¹xO(¾H2(½9(¾p>(¸z¦(®^=(²7À(²#(²K(¶¯(Âg×(Âù­(¾ó'(Á43(¾·c(»1þ(ÀY)(ºP_(µìÿ(½k (¾â£(¶p(±f(¯ÙË(³­ñ(¶[b(´ð‡(º[O(¼[·(½º(¿êj(½õ'(²îW(µ—(³-C(¹Zé(ºûº(¹=é(¶ÄX(´c7(²v(²ºŒ(¹d(¼
Ù(¹H¾(µ®(·´Y(À""(Ƴ(¿—‹(½ ¢(ÀÞ(Äa:(Ï(Ã{´(Ãȯ(Á"¼(¹ß´(¸¤Ó(º" (³P_(°Œì(´Ÿ(¯äñ(µ+o(»ç"(½Ë­(ÁÆ(Åiò(ÇÊ(ÊúÚ(ÇKs(ÄæÌ(½í>(¼L"(¸Bà(¼¯(¿§­(¼ó(¾æ¤(Â:(ÂA³(ÂÖ(¾(¸qG(¼þ†(½àè(¹t¦(¾0(Ä9(Åç(Â¥(ÁÚk(Â#Æ(¾5¾(¿¸(ÅE(ÆDè(ÂRs(Ź(ƗY(ÄÕL(¾Ño(½aª(ÁŸ'(Äfk(ÃÕÖ(Àªû(»¶(¸'¸(»)š(¿]ä(Áÿ(½N(Æû(ƔD(ÆQ"(ÉØ5(É}}(Ç?ž(ÃO‰(Ã~Š(Æi‹(ÇõÏ(ÄÈ2(¿ö¤(ˆš(ƐÐ(ę"(¾W3(ÄJ(ÃîN(ÄNü(dz(Ê÷3(ÎY!(˲U(Ëý(Ï9(Çü{(ÅÉ_(Ɔ¿(Å1Ô(É'(Ç'(Åüõ(ÅIo(Ŋ|(É~©(͜>(̳*(Ç|(Ä(Ã*a(ÉÂc(ϵ+(Íh(ÉÆ[(ÊñG(ÈF~(ÆÎ(ÈK(ȔÚ(Ʀ‡(Î8(Æç8(Àî(Äæ­(ÍA(Î$@(Í
(ËÖ5(Íçç(Ê}Ô(ÃO(½»N(Á¥?(Ɔz(Ê3Ê(ÊÔ(Ä0Ç(Ä>(Æ.M(ÈBH(Êñ (Ç$(Ækê(ȗ(Ã2(Æ4®(Èsž(Í,T(Ìr)(ÄÛ§(ºû(¼Õ¦(ÇP7(ÈÎN(¾¾@(·i:(¼ÉÑ(ÀÀä(À©Û(Àú'(ÁßE(¾(µŽ<(¹¤f(»#o(¼ø˜(½"
(¸Ó=(¶9©(¼Dn(½Z^(¼šƒ(Ä(Ä)è(ÆÇ	(ìW(Á­A(Å\Ø(Åìç(Ç6õ(¼ƒ5(¹Ç¦(½Lô(ºZ7(·~(¹é§(¹JY(·
­(¼¯¥(ÅÄÌ(ÇP(Çáæ(Á^Û(¾Ò"(¿û(ĝ_(ÎÙ(ÇýÎ(Ãó²(ÊV(Ȁ(Ë	¾(Ê(À](Ž(À"c(·AÞ(ºÎ"(¼=¦(¼¶¿(È('(Ê»T(Ɔt(À\(ċÆ(Çâô(½k'(½­å(ÅCº(Îì(Á²(̓Ó(Æ|@(ΓI(Í(œN(Ìu(Ód1(ӋÖ(¶ÆM(Æož(ÄÝÈ(ȏï(ÍaU(Ó@7(Ò[(¹.-(Îr(Å'¿(Å@°(Â=*(È2(Çxo(Еë(Äê^((É#~(Æ(ÉÌ1(Ç+m(ǀÒ(Åó(Ã(¼öƒ(»Ÿ(½j¨(Àÿ€(Ç$(Ãùî(Ää(Ɨÿ(njî(Ì2Œ(ÉrL(Éå(Ëú(Á7n(ÎEr(Å·¼(¹\(ºt(»Žw(µ¥M(³À
(«
¯(¥Â('•Ê(eÂ(ˆ÷ï(¤68(¬É,(¤OÛ(œYM(Œ{ß(j^("¼8(ŸZá(®J'(³§Í(µÎk(¶Š(»oY(»ÄW(Äû‹(¼å(ÀÉ(½Œ™(À½o(ÁIF(»¥ (Á4W(Áâ{(ÆJG(ʃ(ÂbÏ(Ár(Á­(Ƈ(¿ý
(Á»R(ÊÚù(ÆlD(ÄÉ®(ÅÂ+(Áí¼(Å*-(ÃE®(Ækó(À€§(ÆÆo(º–(»Yz(¿¡(À`a(Á,¦(ÄTã(ÅÎá(¿(½P—(½Ím(¾½Ó(Â(Š(ÁÂ(Ão(ÀÀ¼(ÀÓ(¼"B(¾ (Àðx(¾nW(½oþ(»->(³ë^(²ó(¹K(¼<‹(¶H(®™=(»
q(À¤&(ºÞ(º¯(¼±Ê(¿³(¾ã&(¹–(°5(·@t(¾¸(¾(¹"C(·Ú(ºªM(½{$(¿›»(»y(º7F(¸ 6(·Ä)(·çM(±Î+(ž*({m­(ŒÍ'(¨@*(µÿ÷(ºWÅ(º (¹…s(»:½(¸Ù(¸IS(·ð[(ºš9(½¾(¼qQ(ºn/(º²(»8Ú(ºÍŸ(¸dv(·6(¶Å¬(¶gi(³9Ø(­ë("õ(YH(bd£("-È(¥Åæ(¬v§(³K›(´ŸN(´¾(³˜'(¶&h(¸5Ó(¶ÞÈ(¸Â8(¶€#(µä(¸ì(·×/(®Ää(­Om(²ÎÍ(²'M(¶›ß(º›Þ(µåy(²)(³'(´gÞ(¶[´(¶±Ã(µÑ>(³X8(´j¼(·{$(³59(¡2¤(™`½(ª¤(±¨(±îÆ(¶3:(µ(Ô(±Î·(³
è(µ¥×(µ{U(¶<G(µÿÉ(´S(´'e(µXÞ(³^™(¯J_(­¤(¯Û(©=þ(¦Xä(¬w"(®óÀ(«áÕ(ªM8(©Þ—(¦pU("J¿(Î3(žmN(¤¡í(¬wå(©d(£˜6(¤}Q(¤ö÷(¡.(¥øs(©(£ÂK(§IŒ(¨
h(¦ýô(§m(£]<(©?(¯Y(±‡"(¯ž_(­Eh(§µÃ(¬©ž(¯$À(±'(±LÄ(±
m(«`(­¨Ó(µ).(´Úk(³µª(´1(®°÷(¤â(ª-(±F"(µÕN(¬¯(¦½H(¢bn(§+Ž(©(¨Ë9(°‡ñ(³Àê(ª¥Ì(¥þŸ(¬(´nF(¶J°(³
™(²J"(´ïX(±ü(¯¡(®ò0(°ý(±ÛÓ(´U(²^#(²Û(´íQ(¶Â¸(³È(±Ô¡(´R(²zN(°Ã¶(´=Ÿ(²ë(°‹(¬5(¬M›(¬(«ž(¬}i(±'P(·£š(·'3(³íÜ(´¯
(³•š(´ÉÎ(µ£ô(µSŽ(°ñ](²*(´ù(¸)(µxƒ(³t·(·Ò(¸aØ(³ŠÝ(´=(²ô;(°3(­Ø'(¯ü¼(²èŽ(´Âá(±Yþ(¯Ö5(°ð'(®~[(­"(®ã(°&ø(«Àd(­^j(¯ªB(­É¸(ªÂå(­ "(±
Ä(¯oP(¬s4(¯Ö\(°^((²ý'(²{6(ªË(®ø2(°Î/(¯ÍU(©!Ð(ŸJ(¡ïM(¤íä(¦8o(¥"(¢d(§R(«NW(¥5( Þf(¡QÂ( ûÊ(š€þ(­¯(ƒW=(—h(¡=±(¥û(© é(«àÓ(«ýÂ(ªq](¦â!(¦ø («S}(­X—(«Hn(©ŸL(ªŒ(¨Ò%(«+¤(«mÕ(ª{Y(©¿3(ª"®(ª¶c(ªx(§` (¦	õ(¡¤G(•¢ê(p…d(ÏR(›ö¦(©(
(©$(­+1(®m(«š(ªîa(«Ï¿(®üç(±Å«(®Þ
(­Í¼(«ð(­
#(­Yœ(­vG(°O(²®p(¯‡Ô(«ç©(¨õí(¬àb(®/É(¯£(±Àí(µ#½(µ	(³ã(®y(®Ü'(±¿±(°®(°ä-(°Ïü(««(­JÆ(«¦µ(®R(²W(±ƒÃ(¯©Ï(¬È(¯Â5(°®9(±q;(²­Ô(¬6t( Î(¦Î…(²æÖ(³P<(´§(°†Ó(¯|Æ(­|(¯
Þ(°Ú (²Öì(±fù(±µf(±sÕ(±·Z(±GO(±]*(®UF(¬(©÷(¯üÑ(±¶)(°˜é(¯Ý(³+@(³Fë(±öH(®E(´((³™…(±à€(¯	Ë(­œ(®ú(±¨á(²Ê(µIï(³æ¨(±4Š(°™‰(¯gU(¯ê¼(¬È_(¬
Û(¨ñ¯(ª½$(®ƒ¾(¬(®î(¯Ê(°aÚ(®†à(¬,(­£(«Û$(¨Îª(«¼†(« v(¯Ø(±¢(°ò¬(©œ(¨±¤(¨V)(¬U(®ìb(°³š(­^(¢¹ð(¢eÛ(«ª´(©Eú(¬õ(«3Š(ª–(¯3I(­²(«¡'(©óý(¬Í­(®˜ó(¬éÕ(­Zè(¯ìß(±‹P(¬G(©Êõ(ª¨Õ(®½(®"Ã(¬•g(¬îê(ªÜ`(«D8(®Ò(°¸(°Dš(®þ›(°—ƒ(©Ç©(«'C(ªòh(©*(©"Ý(­àÙ(«¶t(©†Ó(®¹(­;(­W†(¬Ëå(ªÓ(©¹(©S,(¬žÉ(¬ö(¯
þ(«äv(ªî(®'(­dÂ(«¶g(­U…(¨Õþ(¨™M(¬&N(®žŸ(®œ"(­ú-(ªóa(«`ô(«c(©¸ï(¦ëÀ(©6L(©>(§ ñ(›Êê('º~(œd˜(§ðè(ªìi(ªÅ(©®˜(©Õ(¥`à(š?{(›¥l(¥úX(ª›$(«–©(ªë$(©˜ (©ä>(ªuç(¬¦K(¯å;(±¶(°×Ñ(®"§(¬ô@(§ôu(§¢Î(©2?(§{(ªåS(®.(«üI(­çM(°wf(¬‹(¨zç(¥ôf(§1‡(®Î
(®4—(¨¹;(¥9*(§yM(¨»q(ª‹(©pê(¦Iè(¥Œ(©«1(ª;¬(¬Az(¬ê(ªØ(¥«~(¡;(™U¬(¡pð(¥™(©ÌÖ(¦d‹(¥8y(Ÿ$Ñ("Õú(ÞC(˜é—(¥:(££S(¢KÖ(œÈ"(–St(Š|(í¨(Š°(‡Ë%(ˆ.½(Ë*(à(ü (†‰`(ˆ9š(Q˜(äŒ('q("è\(Žù2(Ê¸("µ2(ˆðP($Ž(äh(÷(Ž(‰´(…È(ˆ'(‡ (';K(†Š(Œñæ(pG(‹k™(~mÉ(‡+¨(Ö(Üµ(š»ú("§9(ˆ"ð(‹†Ü(šE(Ž,3(…` (€Œ("db('Cˆ(—
(™'p( £€(˜c»(Š1("ú(—Žä("YC(dM(†_S(‰B+(‹Ë
("MÇ(˜Š(›X(™ïO(ªüv(",Q(´Ã.(±{:(› §(šÚ°(¯iþ(­R·(£Û¶(§}–(–u…(Ÿ©1(±F(®·(º©ñ(º¬R(†à>(º_7(Ǚ;(ڗä(ýCä) (øݪ§¤…§†ä(®f&(Úrß(®wš(¨'k(¸ï(íðy([8`(… í(²((Œµ¥(½g(­€(¿=/(·N¿(Ä{k(×Ç8)öü)>´(Ày(Ü3(ÈÒ\(¿½(¹¦(³<¦(Þ¤2(êÀä(ßa("
(­Þ£(Âû.(¯×((¼È(¢ »(™©(¬¥Î( ŠQ(Ÿ
™(–0|(€¡í( ¬Æ(—Dj(º³(‹Nj(ŸŸŠ(­àÔ(of—(¥GÈ(Ÿý²(¡K(°J·(™PÞ(ŸI_(§ƒ(¥…ð(¬ÍÂ(´ç½(Ô6j(E­(ôNc(¾Q(Êñ)q)%P(âG…)
Ôs)|((—N(ѯZ(¿jD("l(¡k3(Úú+(¬aS(¬Ç(šè(¨ˆ<(šTº(¨t(Àp3("´(›E1(±"v(–7Ç(Ÿ¾(©Þ
(Žÿ+(–Ãâ(•ÒÀ(ƒŠú(ŽŒ‹('d(©E(š(/Ö©(§7y(¨'(™À("¥(–Iq(•Iõ(€2(¥Š(‡(Ç((·³(†Â'(·êÝ(ŸHê(Ê÷("Ðp(Œ‰("çB(‹çÿ(Šy( b§(®Áq(«Zf(ÓÖ¾'äc(w\(Ú¦("oÒ(¦­#('u(†Ý|(‡(ž?(IÜ(ŸÚ)(œyo(£Õ>(ŸQ·(WÔê(®°(ŽÊZ(Œ
Ž(›ï(©L_(ŸT(X€(§åi('¤ê(ƒúý(‰&T(—Þó( Y(—«Œ(•ì(ˆØ(Ðí(}ö—(z2(g—å(l¸ü('˜(†X(‡%©(Œõ^(oïÂ({õÇ(~L~(€5o(w6({Ù¡(uϏ(gÐ(c!¤(vã'(‡ÄÄ(=}(O"(ƒç(vbÙ(t(€kŸ(uý,(nç;(z:(‡+(~ E(m´>(]…´(j9(vΉ(|Ù'(sY‹(m/é(hzñ(qòï(~Ïï({î>(‰ð(sd(OîÍ(U™ü(e)˜(n°({<–("«(†/E(vFG(i'?(fÏ6(p_C(vý(yKÆ(l¢ë(oØù(y'Õ(x'(xD.(rF(mÔ.(np)(€ˆf(i•d(qFR(tñ(€Ïø(l ã(Y'X(kŸÀ(y×¼({"³(mDû(nUì(uÛì(ni'(sõ†(|bž(~§'(p(Ø(pín(NW(ùo(}pÒ("öÇ({d(fz‡(_Ý}(\ÿ+(hL@(p®å(r÷(z.G('=ì(‰aJ(rL'(h¤(r£¶(yæ)({kü(ræ(r'(hŸâ(`7ç(bÌ(mÔy(uõ|(qé¦(hBï(e](dbÈ(i™*(`ðV(hŸ©(q.w(nvÅ(m&X(qA"(oŠU(fï(kÛ^(jhu(h (hÁd(kÒ­(f‡([1f(a7B(`&"(gyŠ(lÙN(h_ß(m,í(p¡o(o™*(pŽÆ(rƒ(^ìÙ(Y"W(`³}(gmT(eO=(j	§(pû+(u}ÿ(e
â(lbƒ(pL(eۙ(p¾ü(uŒ
(k­A(cÇ(_°1(\™©(c7ä(_tŠ(_ê(lX®(e%&(b`±(bk'(\ð(c+(f›E(n|(o›÷(göš(]í[(c®8(f)±(]f(R©Á(Y,~(dšS(b¾9(d<«(mŠ7(_×(^;H(^Ba(då(e+(cŽ(k1-(i((e,›(aÀ—(aœ½(Y'•(^78(^ÔS(aúR(`ú¾(])v([VÖ(g\'(fÌí(b}†(YWS(bQ4(gD$(bK(],ÿ(a†(`}ó(_õ|(a³(`n˜(dŠ(eûø(`E¯(c…(dƒÌ(eϯ(eȾ(au
(a*Ÿ(_…m(X<ÿ(\­ª([ÂÀ(Y6p(X-(_	«(hÌN(eº(gÏ(gñí(g6ç(a((`ta(\^¨(]Ÿ(b(dJû(^V|(_†‡(_ΐ(cÔ¶(mL(eG(]Aü(]2¡(_@é(^Zý(^Š6(cøk(g'ê(d_þ(\Cm(W2(cQ(e¹P(c†(d1"(hܽ(_¸(IÎË(@ØÐ(@üÀ(K¼è(_ðz(ff"(aä(bˆÅ(a.O(aq((e¯ë(j~É(i"&(gæé(f.¨(`ÚÝ(cL(h^C(i=T(b°§(`"W(`ï¦(dda(`ËÓ(Xã(]îÓ(_zp(_Ò(^Zû(_Õ<(aoÇ(da¢(cr(fý"(hë(g[(eçU(c§L(`)z(Xߝ(Zœ(^·4(eÁô(dhß(aëÆ(_u(aH¾(`Ú¿(a(e''(dÄ=(dÂÉ(bu(_uñ(bÀ™(d~)(i¼(b¸Ù(b(`"([h
(Z=¹(bAÝ(c˜ï(\ˆ…(\œb(aå×(^ù(]~'(_̇(b²î(cö4(f;.(f¾P(f¦x(aŸ|(^Qî(]åÙ(a²(d<G(bý(c(f¾Ø(f (]—(XXï(_B(dü(ha(iv–(e¤(c—X(`Í­(_èG(]!0(YZ4(b³Y(_ՙ(b¶ó(c:(`ØÙ(^v(^PG(\ú(_-½(aÁâ(f¼(eÿ¸(aÅ(^ŠÙ(dw(cgË(aRü(bhŽ(dmX(`÷(aÿ[(eìÁ(kG(gi°(bx([n—(U_((Zä?(eU(f&(gç(g!(gEI(dÛÁ(_~ÿ(\z(\
(]uµ(b›(`¡'(bm?(a¾ò(\—¿(_/…(d<(dô(iÛ(jäf(j†æ(hì8(môè(gûð(cÌË(cÓÞ(hƒË(h§(cº‰(bŸx(dC¡(gó¾(e¼|(d©(`î­(a¿T(iÂü(hbã(eù$(i'µ(h2º(\Yâ(Y>(["(`U[(`g1(bZ\(_ay(a5…(dMZ(d¯û(ch>(cËn(_3Ü(bPÚ(k`<(lÆ¢(eGu(aä(cÅ(jß(m(cF(Y¯O(ZqÁ(b¡¤(_üÂ(b÷-(fß"(dY¿(["(\ò"(i'ó(mæ…(nhR(aïÁ(bçÀ(hwL(jª³(eÔð(a":(a26(eh¾(igç(lVÃ(h¢(iZ(fÙD(au"(aÜY(f|¹(`ö(hq0(hŽE(e/'(dÂø(a˜&(\ß­(]Rx(cÜ(f².(aÁu(`1Ä(e׶(nN(pð-(i–(a£ó(b:C(b‰(_ÑÀ([B'(YðK(^Œï(f'Ý(\.(]x(a(`φ(^](_ÏÖ(Xªœ(Z	"(^Ï(ažU(^ìá(eR}(k'(fÐ(]Éó(^¹'(]û¥(ZØ(\îå(_Ù(XŠ(Záž(fÞ/(h(bðŽ(`Í«(cg(dw1(gÆÛ(f=ð(W¸&(Q7e(Jmy(Qg(VÍK(\(_•ë(\.g(_€‡(aëT(Z\º(UT(\ªâ([Ý(Wv(Yë—(\I(c‡°(bÕå(eÙ(c(x(dR(c"À(d•'(fµÊ(c‡ƒ(Zå_([Áš(](`[¢([_(a2Y(_ÊÌ(`lá(bhP(_aæ(]ç`([®(^)À(_gÙ([¯4(]7(fõ0(néû(hŧ(bçi(b"Ù(eX½(^,é(_g (e§€(jÔ©(gç.(d e(_ߑ(_ t(^8ÿ(b'*(hP†(cÕ:(X ð(Yº3(bªÃ(hm#(eô(dF(\i([à)(_»×(g#Ü(d¤
(dvV(e5([º¹(QV(LÒ÷(\Ƙ(ht:(g'å(j>(kNž(`ç(\ˆp(`bZ(^e(`@6(_1{(]£(Ytü(RÎÖ(T>=(]œž(]œ"(^Æu(eUë(bBg([â§(]ø^(fEë(iß(f0(gÌø(b
U(^òV(Yí²(W¥ (Q-8(Q¨'(V|÷(_B(_-¾(Zˆ1(Tñ(_>(gª(dóä(akù(X¤5(Sê2(W e(YÕ$([=ø(X["(Ue¼(^J™([æ(WÁ(Yc"(W|¢(XUÏ([s~([
'(^¾(]†z(]é9(a;þ(]TÆ([
Æ(cÐ(d²†(\ ](W¾(^¤á(c¾ä(bÐ[(f%Û(eӔ(eÖ(WpÒ(TG—(Y¢(_yÿ(bÜ¢([¶ñ(Vè([÷Þ(Yž»(V­H(S€~(S4(Nd(Q—ü(U>ÿ(]¼(^Wã(a`‰(`Â([HÄ(Vó'(]ÕÕ(^¾$(X(B(SÎI(Rd9(Xÿ(Vîÿ(VŒº(\×(Xø(TvÇ(Sjÿ(XÕê(]E(XÚÈ(X 8(Xð(ZX(ZŽ(V؍(J)×(Kf'(Tèø([vs([µ"([4j(XYC(O'%(Q´ù(VYë(Wƒ;(Qlx(U¤÷(ZN}(U…(P)(HÿÝ(O"d(K'Ž(J&1(SA‰(S$,(Säó(Uæp(S>Q(Jã|(KÝ(N~(JËÐ(Nµ®(UV(Rè(I/‹(C¯è(E»(Jï(QA©(JԀ(MTã(OÁ~(M}Š(CÙT(CAñ(?2Œ(=x^(=
\(?†ˆ(H¹ú(N=ê(P›*(Iuï(Gúß(P*Õ(LOé(GAX(D‰u(B²à(Bæc(L$;(E(DÇ(Gc;(Ah(<¬™(;'þ(=a[(G (IN}(F—Ã(INí(DL(<Q|(@)(Hlc(Ni(Bj(;ѕ(4‡(@'(Eø(HZ(D–©(?
b(9(9³(83W(7â(:ãk(@
D(B¾(A'(EPy(<|õ(=g(CoÚ(B˜•(<Ži(:B9(38W(.ÙË(5xõ(<s(B_º(;.À(9h (;ñ~(9gæ(7"C(?˜\(;ã–(;˜(;öH(Cž-(@ª;(:9(6ÊÀ(7¯Ù(2N(7""(@ž‡(8 (9fƒ(9ªž((®($Á!(1Y(3sC(1
(9q(=70(5[´(0an(/)¡(.‰)(2ùj(3½0(/E()QO()Ãþ(,Y(8y(6~Š(0(+ÅÅ(*–ó(-(2Ãe(6}Ô(1@ù('.W(.Œ¹(6ÝT(,Ï®((:¦((PÕ(.±(5iX(&¦U(!æI(1n9(-xú(-ÙR(9NÛ(2<õ(']Ö(%›É("×(ù§( $Ø(&èÜ(*˜Ú(0†ê()KB()RT($§E(!là(%øà( '(¤Â(#X‡(,Š=(4	±(,'Ó("Œß(Ê($Ѩ(#G(ó™(ڔ($#h("Õ=( ªú(%-($Ë·(#—%(÷e(3Á(-¯­(+§ø(–œ(‡Æ(!gF(!'=(Ü$("Š˜(.$Õ(3>(,û)(N(&QB(æ‹(ðC( òF(=ç(5(Á(#µ(ٍ(N(ó(' u(-1r(&ï
(%rD(#X.( ¦("¬3( &8($šG("8ï(hæ(3(q†(ŠÝ(6G("Ë	(¦m(åÜ(/±(%¤'($…x(!ˆ(#?³(%Q©("Í(&¾(!î(,Ìú(Õ(9º(È("¼9(Ï(ãæ(#(Q(8ˆ( dõ($Q>(ß>(&­p(8''(ÑÇ(,͵(*c†(à((Ù(#›(&.ü(Èè("ôU(*ÝÂ(3j;(//C(ZÏ(!ޚ(+M(3ûÍ('Â('x(î(ª_(*+¿(5g-(B®ø("ÕW(j'(&'»ÀÀ(rf(a()E(=Øw(–I(ùŽ(]÷(,½é(RÊ(=ºÜ(,q‡($;±(ªÇ(%Ž(7(ä×(q(¥(Q-(.ÛV(5ÿô(&'>(+s(Gx%(2"h($`($Î&(ú´(ú¥(	µ7(
Šp(.ÿ(·N(#Ò¦(St¬(3±(`¤Ì(|Eí(EòV(;Ùß([(4¦(1ú(iìI(%Y'(6Æ (*ÇO(fY6(ŽŸý(*γ(ˆ=(.ÜV(,L¢(3Ä(&bÉ(U°(kã( W3(A(BBÁ(+‡o(3U(Lnz(u©œ(8(3 ¬(,k÷(%˜Ì(J@d(؈(;ò(e‡(±á(à(:º(\c(Û±(y(_I(ü"(
×w((#%Ä(éÍ(
`(	I;(
l(ym(-ˆV(d:(¥™(W%(ٍ(x(ζ(²'îïå'Ý-J'é¬(Êo(	¡U(o(	(	cx(cw(ÿ(Ж(	êÐ(ÁH(
±((£(1f([(²c(‡Y(ã=(­Ì(h((çS(ñC(¨Ú'ä¹¼'ÐÆ'Ì+ý'èrÅ(	(ã¯'öÆD'öˆ'ó¿]'þ!å'ê@W'ºL'Êʳ'î&'ûE#'úë'ý¬Ó(¦(Ý>(
f'ý8Ë'õu%("ô(
3(Ì(	G:(´ë(áž(Ä'ú'ñ#³'úÌÿ'úV¨(mí(•>'ø''ûN2'ùœß'üi‡'úÀ(]q(Jº'ö²ò'ò
''ùM'ý¸F(Ë(ñÿ(J'ý²f'úôL'÷£Í'ïKï'ï@'ì_æ'ð{'ë†'Ñ°ß'Ì\Q'Õ¼]'ËF'¬/'¦"'Ä
Ý'Ûÿ'Órz'ÔÝ­'ßfù'ã^'âÙj'ÞDÅ'㠅'ã-'åÇl'ãÅ'Øþ¡'и#'Àñê'À''Õâõ'ÝÖX'æ†ñ'égG'å™i'ÛÛÊ'Úª'ÝRc'ÎÑw'ÎÚÚ'ݟ£'ã;)'â8P'ã×'å|'æì½'ðEê'ï"'å@ˆ'á?Y'ï¾Õ'ôé'èLú'ÛR†'ëŸú'÷W(ð¹'þi'ÿ«'ú1¢'öL)'ü‹(¾<'ü†í(X¨'þÃ'ñ'ò‰z'ìE›'ÜF€'ßVC'ò·'ñGø'篹'éÔ'ñïÅ'÷T'õßö'öºO'ûø\(
¿'þ"–'ý8£'öB 'àå('â¶"'ìa"'ìN''è¨n'Ùã¡'Òú»'Ù'휹'ñd³'ëer'äPã'âg>'éèX'딇'åËI'Ý'Õùs'ÙÃ'Öó¨'Úƽ'áÁ¼'â¦'ї&'Ù#D'âh('ؒ='Ûû2'ëV1'íý'æmÃ'à‡®'ÝYÜ'ݟ·'Úóù'Ñê'ÐTŽ'âYU'å—'åzw'á^Í'ڀÜ'Ø1'Ù»9'Üäñ'؃'Ù'àGÚ'æW'íLÈ'Ý¡­'Ô;'Ѕ*'Ó¦>'Ø7Î'ß.'á³É'äeª'éN'ßkð'×Ôx'ØW;'Úöð'åŒ.'ë€,'ägK'ßû¿'æÑÇ'é¤'átN'ÑN'ÔÎ-'ß	Ë'Û2
'åå'ç
Y'ßø¢'åäÇ'æs'ߐ<'á4'á±O'Øýf'Ùz0'Úº('ÙãË'ߪ¢'ßÐ'Ù´'Ô»Ë'מ^'ÛÛ|'ݖm'á)''Úún'á"'ãH'Ù÷e'ØkÉ'äŸ<'ëò
'äßV'Ö8O'ÖY`'Úó_'Ú17'ÑÕV'ÙT¢'Û<@'ه@'àV6'Ù0ä'ÙN~'Üf'Ü%k'ÚÆ#'Û	ô'ÙB'Ûϗ'ÛcÜ'ÖfR'×
ê'Ùâ×'Ú/}'ÚQ''Ûæ'ÙÙ'ØJ'ÖÆ°'ÝN­'ÙÅ'Õª\'ÙÆ('Új''Ù.'Õôé'Ó2`'Ú´¹'äù£'âoA'Ûm±'䞌'ä¸'ÙîG'Õ§r'Õ='Öã‹'×îå'՚Ð'Ô³÷'Ø܂'ڟÔ'Ü9'Ú§ä'Ös‹'؁'Ü
f'á['×õè'Öºm'ÙB'ژÈ'Üüc'ÜåÃ'ք'Ôµ'Ú·z'à'݆Å'Ù^ç'ՏË'ÒSµ'Ösg'Ûòw'ßx—'á'g'ÚÛÕ'Òה'Ô¶
'Ú§'ܘ'Ý£'Þë‡'ÜÐK'ÛMP'Ýö'Ø?a'ӏ'Õº¡'ۍd'Ü(õ'Ú•'Ù¡q'Ù­'Ùåq'Ú!O'Ú¦'Þ¤$'ÜÖa'Úf¨'Ü«'áÇ;'ÞÚ'ÖëÏ'ØXj'Ù¦)'Õ"¼'Ô.Ó'Ó['ÕÛr'×þŸ'ÚAà'Úŀ'Ü°þ'ÝÀ¤'ÙCS'Ús'Üè"'ÚÊü'×é['Û°'ßóå'ÞdY'Ýê›'ÚÄ''Ùbç'Öw£'Õú/'ÚO1'ۙi'ÕZ'ÕÆò'ØlÐ'؝Õ'ÔÞ¼'֘'ÜÓ'áy+'àâI'à$å'ܸ'ÞÐY'ß('ÞÉZ'Ü
'ÚdË'×Nã'×ü'Ó?«'Ô¦''Ý,Æ'Ýw¢'ÚWd'ÕÍü'ÖN'Ùª	'ÚÐM'ݺn'ÝB%'ÚW\'Ø0n'ÛÍÜ'ÜL'ݒ''Ýßw'ÜÔò'ÚX'ÙÇ'Ûmu'àAÏ'ÜVz'ՋŠ'˸Î'Òn$'ޝv'ßTÀ'ߔ‰'Ý+o'Ú.U'Û8r'Þqw'Ûah'Ùª'àŠ'á'ß°F'Û½H'ÛgU'ܑp'ØB'ÙW''ي'Ü Â'ځü'Üéð'Ý£'ØàÅ'ւ?'Øl­'Ú(J'Ø\F'×|Ü'Óp–'×*O'Øڛ'ٌŸ'Ú;7'Ý:ƒ'Ú:'×ê'ÙO¥'ÙmP'Û!#'ږ'ÚµÓ'ؐù'Øà'Øۚ'ØËÐ'Ú]È'Ù['ÚÛr'×)ô'Ñr¦'×aq'ÚÎg'Ø®¨'Öjd'Òܙ'ÔÀm'Ø7ø'مg'ÚÉ\'Øwõ'ÙÇk'Ú"'×zð'ÚRŠ'ډ§'ÚDx'ډÌ'ܲ"'Ù:ã'Øåž'×¥'ÖÏý'ÕNL'Ó4'Ӏæ'ÒfZ'Ïe~'Æw}'µp'®'¼™Æ'ÉÁ'È t'»8'µ
@'ÂÖÇ'̺˜'Ð5×'ÑTÈ'×2¢'ÙGÝ'׎l'Õ­º'Öò>'Ù?-'ØmË'×·/'Öo¾'ÓÙé'Ó¸ˆ'ÕÀÈ'Ù²µ'Ùœ'Ôá2'Òb''Ô>'Ó¹†'ѯÖ'ÔCe'×d÷'םù'ÕäP'Õ¾œ'Ü?'Ü¥†'Ü'ØX'Öéf'ԃ¿'ÒN'Óeÿ'ÓÝ:'Ô$'Õ®£'Ø?;'ÙVA'ÖyX'×c®'Õ²¿'яò'ÒÆ´'Õ×a'ӖÞ'Òð.'Ò/¡'ÓÁ•'ׂR'ÙÔ'ÖìÁ'ÔÄë'Ô±·'Ø`ú'Öÿ4'ÚqE'ס'Ôbk'Ôuk'ÒÉ7'Ó~`'ÓT\'ÒßÊ'Òûs'Øjâ'ØöÓ'Õۂ'Õ5'Ô7÷'Õ
ø'Örù'Ö&˜'ÒÕª'ÏÕ'ÔÌ"'×3'Õ5Q'Õ$"'Ö]'×Z'Ò±'Òl'Ó¼Å'Ôg&'Ôi|'Ø:#'Óc'Ð1T'ÐÖg'Ôq'Òë×'Ó/á'Ò4B'ÍâÍ'ÌÛq'Ì-Ù'ɾY'Èáï'Ê5L'ËPØ'Ê5_'Éx/'Ç=('Ì]Z'Ïñ'ӑÖ'ÕÏÖ'Ж¡'Ðפ'Ð$'Í;'Í}N'ÒW'Ð"'ÌNû'Íh'́R'ÍËu'Í݇'Ñ'Ô'Ð'ÏFj'ї`'Ðˤ'ÌòV'ËBt'ÍíP'Í4—'ËZ('ÈÍ'Ïç3'ÑÄ'Ðö¤'̨ü'Ë5Ó'Êý'ʑ''Í¡Ô'ÌO
'Ì9'Άå'Îk'Γ¬'ÏQ	'Ñ:­'ÎâŒ'ώ•'ÏÙu'Ï­'ÊÅ'È®a'ÈÕ'¶"î'ŸPÿ'¤¤0'ªç'®'Ý'±'¯7ý'³Íz'¹nJ'¹…R'¸ N'¹†3'¼}|'ºØÛ'¸Ê-'¸Î@'½u'Á	§'¾	¨'½8L'ÀªÊ'À²·'¼uU'¸'–'½ì'ºõÙ'½V]'»>'Áç'¼'3'º…Ÿ'¶¿«'º(m'¸Ø'¶'¹Ûx'¹J\'¼j˜'·pñ'¶Ì§'³?'¸@'€'¼šb'À#'»æ/'¸v¶'¾'¼bÀ'¼ž'¼b6'´Â['·B‡'¸> '­æ¿'›•¡'–U4'žk8'¦Tk'£ì«'¥''¤ký'§Õ¥'«Òl'¯OW'«b''¥ê&'«e''­Ì®'¥Àª'¦†Ì'­T'¬šË'±i†'°Ðà'­F‡'«*J'¨­>'£Ä' ô+'©ö4'¨`ù'©P†'¦Ð'žÎû'Ÿ¯'¦´Ú'ªwv'«äÖ'¬õ'§ÏÎ'°á'²Íá'®…÷'ªäÔ'§³W'¥ '¦PR'±ê¾'´«‰'®Ì'²b_'²§0'³X¢'²ôW'ª—Ý'­ª''¬41'¦½Â'¥+ñ'œfø'Œù''éÉ'"³û'–Od'Ÿº`' %ï'š'V'žú†'£'­'¤6'¡¨ç'›Wü'›Ú'¡2'¢°' aÁ'›Ãè' J&' '='Ÿ±'¥gT'§=	'£é'¢Ñ"'¢ë''¦~Ë'¥ÂE'ÈÑ'šú½'¡"'¢ùw'­¦'­öÍ'«7'©µÊ'©?Y'ªú'¤âÂ'¤x'¤¬	'¤NÀ'¥
"'¢Úd'¥
v' ·Ü'  $'§‹L'äs'œ"í'Ÿ¼Æ'¡æÎ'¥8'Ÿ"'™µð' ÃD' pW'"0ò'‹Í!'Þ6'"¿Ò';ò'™½ö'ý6''6W'"U<'•Üë'íÅ'—X'–}ë'c­'¡Qf'üÕ''X÷'"[Z'"_'•Î+'œúÝ'¢'˜Ÿy'"Þ''œ#_'"'Ž'—H]''÷y'•f '—yr'˜³>'—Ÿ/''n"''ÊÝ'"Ë9''´¢'ßæ'˜·|'•:Ô'Ð'"2{'–tÁ'˜u'˜¬­'•S'']Ä'Œ;Y'o'"Y*'àJ'‹?''²ˆ''²'£'Ûb'Œ¯'Š¨?'†«$'‡íg'"æÊ'Ï''•í'~õJ'‡»,''œB'˜m''û£'…Ðo'8ë'Œrð'¼'‡Úÿ''Þ'ˆ¾ª%>6%9x%@1ê%;ÒØ%?HÓ%<"\%CŒ%BG›%G1	%BÆ(%G!þ%A¸j%CFÅ%C%E~©%D%HP%E­K%G™u%E¸%9Õ?%2ü­%5¢È%=_[%K0©%OÆô%AÉÉ%7ç"%2½`%3X'%9f%H_ï%H&ü%=B%7µ{%4IÁ%8­¡%?€ô%MI1%E1ú%9íþ%8"'%9¾þ%BSŒ%Lê,%Mÿ—%Eh§%<î{%?Á×%>Šc%F%R¬I%P܂%I:«%?ä'%H˞%HǼ%N¯å%Wi%C˜O%;ïÑ%BŒ%G,‰%C¥}%Aí!%@m%<uã%8á³%9yp%2"™%6þL%Fº%;k %Ah%.—'%0Ù¶%4W%;zÔ%=Ù7%7Q%4.n%4Ð1%?k	%XRZ%\¬%J7¶%<—"%0¡%?Љ%4™%<tá%<s¸%1Ó%/%*ñÐ%2ì%6ÊÀ%=¾%9,b%/)%*8Ñ%(<'%6U%7-%;¾h%6ö%/€%+Ž¡%(‡V%3P4%5%<8õ%1®)%(	Ñ%&s‹%(‡¦%+ød%.b%)ª€%%w"%!͆%'Îú%(ÊÐ%.Ym%0¤®%)é©%"aR%!úa%#ß%$ì
%&³P%)nq%%"%!×)%!L%V*%"%$ã%":9%ëô%ʁ%y%s%%"»¢%"7d%9Ï%;9%Š%Bã%[w%÷o%g·%¥Á%Ö³%Ùæ%oº%ã•%Sê%S	%qš%Ñ%}x%ê~%^p%¾	%†K%ÓÍ%‰ù%w´%À#%>Á%Î%ò%	í%ØÊ%Œ'%¹å%	Y©%	Õ{%ÕÛ%Ô%<I%ŒÒ%µÞ%–%E%äm$ý¸ì%"ƒ%á%À%CÄ%|%%¸Á%€³%"Â%ý€%"Ð%±$þøø%Ãõ%fÂ%‹"$þûµ$ÿÂÂ$þ)Æ$ým$öb?$ùZ%$úC¯$ýɸ$ùD"$û·|%°"$üz$øU$ÿ%z$ùÔK$úNÿ$ö$ú
#$ù&$ü«ö$ú·Ì$ý¶$õmœ$ö.$÷à$úìÔ$ù©h$úÎU$õET$÷×"$øM´$ùÃg$öšò$úZâ$ùó$ø¯W$õê_$øX,$÷_¼$üÇ$øG$ú§'$öHÝ$ö"È$óÕ}$ôK$óZy$ó¾ $ñŸC$óZ$ëöÉ$î¦Õ$ísd$ñ¹$ôÕ$òý{$ï¤r$ñ$ò8¨$ól¦$ðKË$ôºŽ$ò
™$óœW$ñÑ£$û"É$ïU`$ñbY$ð=þ$óJ€$ði†$ðsô$ñ''$ñž$ño3$ñ?F$ðì$ð¡($ë¦$ë×ã$éÂi$é3È$烎$éA§$é4/$î?ê%èã$êZø$ÿèþ$æÛ¢$å(L$èD*$èÿd$ìë1$ëú"$ñ`œ$ëÃ$ë|Ž$çR€$ìKB$èE$ícš$ï2?$í>l$çuå$ìç‹$ì|m$ñ$îéÆ$öˊ$$ï=$ì~»$ñ.Ð$ôìß$ùr«$ô‡¿$òĤ$íb$ó±W$ó°$ö]$ùŸï$ù^f$ó•Y$öO$ñئ$ðäÕ$ìÿ¢$ïÃW$ðŠÏ$û?«$ø";$ý%$û¥›$÷Ð0$ñÁ$ò­s$óô»$û3?$ø~%–$øm€$ûgé$ú Œ$ö¥$÷p$ôÎà$ôžm%é$øÌ$öV&$ø$ã‰$ç™÷$íKÀ$æõ$àDÄ$ó¤Ò$åã$å]ø$곊$ä_³$ç6Õ$è4«$êõ$çðK$éU$å	Ÿ$øÑ$í¿3$íy¿$í»2$òÀ@$í@$ð¦à$ò¿R$ó¼P$ï¹ì$ö²%—d%œ^%êu%Ä.$øx9$÷]$îG{$òEõ$ð,î$ñÖå$óÃa$û
!$öùö$÷dè$ù@?%s0%å¤%á$ü,Õ$þâç%l½%iÊ%ø6%2à%^G%´%óW%"Ã%*§%5¦$ýÃ2%Á"%î%	Ø%u'% %äœ%ÑG%2þ%F$þ•å%
Ê$ÿÔé%½Ó$ùO]$ûN—$ùmi$úš$ú_$ÿ™Ý%^$þ®#%*6%ÇÜ$ÿ¿ù%kµ$üºç$þ¿F%E™%;ý$ÿµÏ%þÐ%
Z%©K%"<`%C²%:Ä%º®%•f%	ƒ±%
A%Â}%	k>%	"'%\%=>%
•%
©%
tb%.6%'%tD%
ìÿ%BÊ%©Œ%	Û%:%…´%¼ê%4ð%0%P|%Š%
5\%M@%
I"% ø%~L%á%u¢%½‰%ªœ%ã{%½%
óL%‡g%Nk%2ö%6%S%
9T%I%
ª%w%	@4%5%
Lß%Pj%	Ø^%
¤€%"%SA%{µ%
^%
lÌ%i%"*%íí%Ê%ƚ%
õU%Ÿî%ôa%
d'%
@J%¼/%9x%°†%ž%ÕÑ%`õ%Õ
%á%(G%º\%1:%
'²%Ö%³J%L—%È]%˜% e%tÄ%ô%îG%
à%+:%fk%Þ¦%!ò%$r^%%%!çè%Ñ%/²#%1OÖ%)†%7y³%RüH%Dž{%;"P%M«u%\`%@jˆ%6œ%KŒ_%†–(%[f/%Z
¬%y!E%˜Ü­%c@=%4Ú%6Îþ%]ߗ%x­%s<'%HdF%7Xµ%D¶%[ýû%pÂ1%dÁ
%DÙ %J+%$5¶%EW¡%3œæ% Z"%»Ø%ƒ‹%†\%	Ð%d‹%
p%@.%ŏ%l%!'%•[%Z¼%¶E%ž%%¨Ÿ%F&)%—%Î8%tI%7D¯%L!³% ¡þ%ð¢%Š5%4ô%#R‰%.¨¨%'ɐ%èö%
Ä%%‰^%­%€™%#S™%¹%
}A%FÓ%
!%ñ,%‡$%,7'%.Ֆ%
Õd$ø§L$ò‰°$÷	í%(©%'3B%'!J%­Î%
0Ê%%ÉY%
0%³A%U†%
^%À%ÑM%}8%z{%ö%qR%"Ð%oÛ%:±%|Z$ñ»Þ$çñ'$ôÿ%
˜Z%ä$õþn%Fn%ÐÔ%<®%Ö$îݵ$ç_ö$ø¯¸$ú"$ñ-$ñw‹$넏$ð}÷$ýc$ü-›$û´$éý$ۑ$åÓÇ$ñR$â"È$åÏG$öym$áÄÌ$ÕlÒ$Ø;d$ܝÇ$æýÁ$ð[´$æ¨^$Þâ$ܘŠ$ÙÎÈ$Î=¨$ÌJD$ÕÞL$ÔL$Ð%M$Ð5N$ÍL$ßP=$̗J$Õ>ƒ$Öݱ$д$Æ<P$Ç'š$Ο©$ååú$ԁ3$ؖî$Ók¥$Ìÿ³$Å_µ$'¶$Ø׀$Ú¢Æ$Ïv$Í©$ƵÚ$ʋE$Ò+¿$и·$Òú¾$Í÷Ç$ÎcÝ$Ñ{á$Ì*ê$Ã|$¿E$đe$È8$͒1$ÄÝ$ËÑÀ$¼ò¾$÷K[$È7$È)$ɳ$Ç$Ð$ÁWm$½ó]$Á^b$Äh!$½Áà$½È@$¿í$¾í%$ÁŸO$Á"P$»Ò$$¸Î‹$·ãˆ$»0Æ$½n‰$¾LÂ$»¹
$º¡}$¶q¬$·˜E$¹u¸$¹¨Â$¸º=$¶Õ$·$"$¹f$»Ò$¸šÛ$³Á$µH
$¶fÕ$¹†ì$¸"ý$µ6$¯ ¿$©+Ã$¦½~$¤LN$žÉ¶$¡«$¡®$£–m$œ¸È$£½A$ Ìç$Ÿj-$¢Ö%$¤ŒF$£)Ý$¥/Å$©nû$ªÞ$§J3$ªÌ•$«$­­W$­ÈÄ$§µ*$¥Ø5$ªQ($¬²2$§SA$ J¯$¡Eº$£Ôä$§u$¦€ƒ$£ñX$¡Ól$¡Ä5$¤Þé$¤×$¤'ý$¨1$§¹Á$¦ÉC$¢ìÑ$¦ãå$«á–$«JÙ$§R"$¨8³$¬
h$©<¯$©M6$¦ÚE$£™$¥$©ƒ $²Z$­›$¥@¥$¢Ç$›!$žw¬$¡VÜ$ Œ7$¡TŽ$¥Ÿ$£;O$¤^,$§ø$ªuI$¦$¥‰R$¦Z]$£~e$£nª$¥‰$§ÄE$¬±$ªO$¨B$¥r™$ Íä$ŸK]$Ê$¡1†$¨-Á$§ô$¥›s$¥¹è$£­$œWÈ$žÏ¥$¡SÅ$¡¶	$ž]$ »²$¥6$¡>"$ž‹c$žNª$ a)$ ¶€$¤
n$¤º$¤Ì$¥Á$¤(]$§×Ï$ºs$´ö $ª!\$¥^Í$ B$ H$ JÜ$ S$¤E$£ìô$¡àº$$›Ñà$œÝ4$Ùû$ œt$ {‰$ž@Ë$Ÿè$¡'$£ˆ$¤4a$£±³$¡‰Ò$§ß¿$¬ÉÈ$«0z$§¸#$šf»$—wê$ž
Ö$¢$ Ç$ž4e$š,$›¿à$›¬e$ž+ñ$¢w=$S$œÀ	$Å$_$¤ü$®a,$±'B$«ŠD$:Š$ŸÓ"$œ_Q$œ–T$š†t$œr¦$¢xq$¥Ã$¢8Ô$œð$™ä9$˜ô!$—ÍK$šÂ$›Û
$›b$›T$Ÿàm$žm$ Š$žÀ–$¡‹Š$¦tB$¨!‹$ àŽ$Ûï$šµ÷$ $¡"^$ Ž2$é1$žw!$œ¤ƒ$ž¼7$¢dÑ$£1·$¤!#$ŸOæ$Ÿ%$§-$¨CH$¥Âî$žò*$š9x$œÈ$£T£$¦©¸$¥ó¾$¤á'$¤‡@$¤yê$¨Hð$ªM7$­¦
$®©Þ$«@?$¤d;$¦[û$¢¼$¡2$ #†$Ä %$ù$ŸYX$£½€$¤m£$¢Øu$¥é•$ ›z$¡}C$£Â°$¤Õ›$£+$©â$¤ñ'$œ>k$Ÿ…ü$£Ñ…$ j$¤Ê^$§«z$ªSú$¥V$¥i¼$¤Ç$¢÷º$¦$¢~à$¡9$¦S$£'L$¢i)$ŸÎØ$žñï$£Rš$§Š®$±f$¥q?$¢ŸÆ$·ÞÆ$¦Ã<$§P$¡õ¶$£fc$ O$¤Z/$£5]$¥&]$£lÉ$¦¢\$¤]<$¡û$¤›ë$§«¡$¦ õ$¢µs$¥Þ°$¨ï$©ñZ$§mQ$§+¢$¨_8$ª¶r$­+Á$¨Ò$­Ž`$«¦$¬E÷$¦²f$¥…æ$¦#$¢È"$·6'$¢ô&$¦·$§ö·$§½%$©>1$«ô$¬'$¯'$®FÛ$«al$­—É$´±
$¦Æ4$¥ V$©9x$¤‰O$¨[g$¦eA$¨‹.$¦@œ$¦•U$¤$©DR$¥®è$¦«$¥°/$«¾d$«·b$­Ki$ªfØ$¬Ä!$ª+ú$¬éY$¬ö$Ïßä$­A$®žî$¯m€$®Üã$ªÂú$«´Ã$«‡ö$°–$­ž$¬PÑ$©cÇ$¦{$¬R¢$­Ô$¬JÙ$«
$®$$$°i¤$°H$±\n$À~$$°3$®Å$°oó$¸¸$¼+ã$´»ô$­›B$¯øÀ$µ-n$°6($­nˆ$¯ŠE$°®x$²sö$¶)$¶¼$¶Ó$¶•«$¶t$¸90$²Õ<$°ÜI$²­$²=/$¸¿$¶²u$·$—$³Ú*$µ¹v$¹:í$¹`$¸	$·y|$¶¸¼$·xq$¸ÛT$¹í($½$ÅÑF$¾Àú$¸o£$µÔì$»òÐ$¿;¶$½Yˆ$Àî~$¿Z$ºçM$½$¿LG$ÂÝ$ϊó$¼ä$º&­$»;$·²P$½iA$¾í¶$ÁiÝ$½úÒ$¿qI$¾.$»ò$¿•$ÇJ$Ç,$Ã'$¹y$Àݾ$Â-$¿Ý$½Î/$Å÷ß$Ë/¸$Å`‡$À‡ë$Å£$ËÝ,$ŗë$¾Ä$»½ñ$ÃÖf$ÈI`$Äí?$Á]­$Äè$˗Ø$Çní$ÞΉ$Í $́$Ä*÷$À՗$½b$Å߆$Ìáÿ$ӈÆ$Ò¢Ï$Ó$Ð¥#$Íæ$ÊN£$Ï«\$Õhm$Ö\Ø$êi$Ô"º$ØÚ$á#¨$Ñ/h$Ì-Æ$Ðñ€$ÒÉ¥$ÖG$ù–)%k$ÿLü$ýV×$á5$Õ <$Ú½%3Ê%òÂ%HÑ$û}£$ôVm%Q.%Cì3%8{~%>9%7´$ûÌÇ$æ/L$ûM%Ø@%ñ«%ß#%'ÿ©%چ%Ø=%¶z%+°%
DÜ$õ—H%´¹%Ñ%o»%AÐ%Z'â%rÖÃ%Z˜}%£"%¾%1Ÿ¸%H¼ª%݊%,&%%8A%#C­%‹}%€@%;ç%)4$ÏóM$´ô$§•$¸úØ$â"&$Ú>C$¸T²$ºÿÂ$½1ƒ$úï$Üô¥$çÛè$¼ÚI$œ?±$">ß$—5y$"šG$'µá$›6Å$ª/ë$¥!$³$ÜHþ$߆V$êÒø%$ÕÄ%""p%=ÝÅ$ÚqX$»ÔÝ$ÎÖÛ$¢é3$ÿ'$‰û¿$–õ+$˜®ò$ˆì$"»Ÿ$‹î+$zŸ($z¤¸$‹3.$š'Ò$‹Ç$$ŒÅ$Œ7`$ˆêð$"÷Ò$"´c$'	÷$‰FÓ$ˆ¶÷$‰\m$•1ž$±8g$ÃØÚ$³>ý$¨rÑ$±{Ã$©rö$Ÿ+$¡Så$»WV$Éõä$ɞ$¿}¥$Ÿ7$Š™$ŽY1$›âc$"$È$™kS$Ä&¼$¯ì$:$Ž	Ï$—à$"‹$ûé$•¹?$á$ª$:$"šC$'\$¡?T$¯F»$Iõ$†SÊ$…Õû$Ž™j$¹Á$†—À$…w$UP$ƒ3¤$Šd£$‰¥'$"rÆ$|Ä­$…õY$ˆÉó$Ä${öñ$€™¼$‡-$€¿o$t>–$q€$w8$€ˆí$|'®$pVg$m'[$rˆ$zá«$p¼$cþr$lVß$~3÷$~Ë}$uç¬$q¬#$nÆf$tš¼$vd¬$l$i@î$lZ'$oͺ$nEˆ$dÆ,$Z Ã$IuŠ$QÏ4$bì$låä$n"'$löc$nÜÅ$p$l§1$m®$n~æ$q‹I$sïc${æT$'…Å$z›$qD.$nA¯$r2&$nŽr$j …$g«Ñ$a$]$X\$Dðk$BÛ$PÎ8$Y²9$[,$aöi$gÉR$`ÇT$Zî$\½Ë$_ÒJ$ak?$gjû$s‡ê$o«W$f³ð$^ó­$VJ,$UЀ$\ÚÚ$b	Ù$go$gÄ"$eôV$Yî¯$X»¶$W¦$\úZ$]íK$^€$^…y$g$ù$e&ú$e/f$TãU$KÊ.$RÀà$Ut$UÁƒ$\Ëõ$Y6$XÈ^$W
¯$Yg¿$ZKJ$VäU$S¿Ä$UÄÿ$Z&ô$`Ñ$W›$R®k$P+è$T"$Qö'$Px×$Q_÷$RÜù$UdÝ$Xšº$c©#$i¥Ñ$Uæ½$DÛ©$JS$UçÔ$[$S\p$N\.$Mös$L'3$N0A$Ný$Q½$M`û$Oí$N,r$K"y$Oï$R.4$[95$c›N$[u¢$T/û$XBÜ$\Õ$a÷^$[`ä$Sµf$RX$PÁh$O~$P$S›$SÂs$RѶ$Q#$R…Ã$IÇ$Lõë$NXÍ$Oá$MÁ$NÍá$OÄÜ$Q |$Vn$\c£$Vèi$SP9$Kµ$T|x$R$U#b$TTð$VBd$TE$T»½$Mè6$N«"$MÕì$Zè>$N:ý$P÷<$P|"$O.$Né$RZé$P"÷$ROk$S/Œ$P²1$K–ó$N™$Kt$LüG$M_$MDS$J¸1$Sõw$RÖ$R-$PÜÏ$PŒó$M'/$O×û$K½<$NΪ$QVL$R¯$M\Ž$M¨ø$P72$Tï=$e"Â$q $mIi$eG$Z&W$SèP$Lù$K#å$IÄ~$MSù$J#Ç$K±$JNæ$Nµí$LR$M×Á$KŒç$M`l$Mk$K*$Ep¤$Iîì$I҇$Kué$N˜Á$MSÊ$GýÑ$Eû'$J–ð$Iõ$HÞ÷$KVœ$Er$Kâ‰$KK_$JiË$G1$BóŸ$A¿È$EVD$F˜
$FŸX$E=_$HÜÖ$I†z$HR&$D\$F;e$D2$B¸¸$.3$/p!$<=$LBØ$K{$N›8$Ly$JÆt$J©Ç$I9.$JF$Nvy$Rê$QT*$N£§$TB$M$Q$Nž$T©¯$NøÍ$QG$P5$R‹í$Lõ'$L?À$Gòg$E5œ$/¢ë$8–$C©-$O]	$qÑö$QJ$KÊÿ$M0•$I'$MÊ$QG$Q\$JNŽ$jƒ@$N';$N£$H.$K"ß$IÛI$Rd$PÜV$Sæ$G"^$QE$N$T{£$Qƒ—$W€b$WÜ,$[ÓÑ$SK¬$YÍ $TeO$X±$Uyu$ZU3$W
$X"$QšF$Vƒ'$WØ	$^ÍÍ$XLü$YƒŽ$išÔ$kgO$jAõ$Ž®3$^nÚ$v
Ï$zÍ$tkš$gc'$dÎZ$Vù($V¼Ÿ$RFê$U$($Qv›$X{$SFä$V|à$SØ$W"ö$Q^Ç$]$•$Ubæ$V«Å$S-Þ$Xå-$\.$VT‡$UOÓ$]D[$W»^$U¡ö$Rj¯$Z_$W†¥$`Lð$Xu$RrC$Qbq$T|$Süu$Z'$ZY$[í!$Vªü$Vø($Rrg$cî9$SIˆ$Qìt$Qc$VìÜ$TÙ£$Uq$Txï$VÂØ$QÌÄ$Smv$O:ß$Oî•$JÂæ$RsÒ$MçQ$VÔE$e½8$U.Ê$L¿4$S¨²$Nt$Sʟ$P""$Tær$RGá$Yºé$WAá$W$PÖn$WDº$U•	$WeÆ$TŠ_$W\S$S<£$Rñ¯$Sj¯$[Ú$WA$Xé$Y,$[Τ$h'P$UXˆ$Qw$Yë)$ZíŒ$Xt$Wh2$X?æ$V=z$["$Wv·$r…$YŒ	$^4$Y9B$[û)$W:à$YÁ$U8$c¡V$b<_$]I~$]›R$f¶$\ÓÎ$dÒÀ$cb$];$Wm¨$cõ$]_T$[²F$ZI9$e¤"$eî…$azu$Wpó$cFV$g±|$i£L$båÂ$aìÜ$eª$pÅó$fÓ$$jôn$d4B$bRA$Wc'$]É$` $ho€$\¤A$^¶G$bQs$tˊ$kl"$j'($k8Ë$iôô$f—$$iLz$a5H$dî$bÞ
$pAð$j‰o$dul$`Ѕ$p&1$u{ê$w,Ë$q|Ü$†É$$p_Ž$o$sÔA$iùW$k£r$uÑ$l$ngÀ$nÌ$v1­$Åö$Þ$sÿ²$~kø$ròó$q}¿$l Á$p¹Ÿ$oÒ	$oË$kàJ$p¶ª$x¯Œ${Î$sÞ$xîö$$Š)ˆ$‡($†ç"$}a8$wø$uiZ$}?†$w"$S$'»$':ó$ˆ}$…‡a${,$w™™$'"$'º¥$\]$~K¨$sݪ$uRx$^"$kìw$†šy$ˆ§\$n\"$x	ê$­O$ƒ"ó$Ý-$|X'$n·-$zÉR$€IÐ$v%à$o/:$¯¯$"ùª$…Æÿ$v˜ž$"_š$'«P$s"Ö$bUÂ$tj×$v-ò$pë$Bã$¤T$µ	'$ª+€$‡J$'$'">$"d.$"õþ$Ÿª;$Œâ¥$#v$½qà%–½%M}$é^ú$Íýâ$¿HÕ$¡0$¦…É$ÖÅÌ%&Ð=%è~$éT$÷õˆ%*p½$òîH$äÅe%x%'ù%H…x%*2D%&e×%ˆ$&=FW&'ÏÙ%敃%«7¿%ê½%"Ÿ%8…/%Ot•%µáY%ñ;%¹î%°Ï&­%ޞI%ÊÙ5&h.d&Tk &‰œ%ï‡&hå'v¼9'À[y(9·)%'$(ëÖ'Á¥&HSï%˜Îá%¡'»%ü Z&å²'ù5'¹Â'oïÓ&iû%Ãh%Š½;%¢ùV&øÙ&{Ҙ&¹U(
ø¦([J}(.¼/'*&Gâì%ց¤%ôI
&€ôå&‡Û'&¦Âã'"	;'‡&žs×&½Ms&†ºM%ø{½%Ϟæ%Úô%"¤¥%fȀ%"´ô%ÛJ4%çÌú%bÄ%™%mÙ% £:%‰`j%ðŽG%Øÿ\%NùA%Ҕ%5|×%½Òv&|o%ó=%tÑ>%AOs%§`&Ïܗ(/ò't|0&tCÊ%éF~&zGî'B[O(]Ù¤(sÑ'0~Ô'Êe&ß%"&EÒÚ&#¯"&¾s'|&vN&",×&ê±%Øp%‡_%U–'%}^Š&#'€'0š &\}%"†¥%5ÜL%.c%VI%g©O%/AÇ%Lî'%W;\%¨ä%,Ý%³a\&§)^'Í,&$3%mž|%V\Ó%0\%»r%»ñ«&Îû¤'õŽJ(äÅ'0&Ä­'D?&Kb§%ȘÍ%Yß±%	A%%q_%8p%2´%,Až%²ö~&†IŽ&ì–9'ˆ~Ê'ã
­'j­Ý'h#Û& žt%ÊÛ%?že%!¯%LH×%fJi%4å?%€4±&^W&˜4&ç½´&Çz>%á÷h%9(%§%=.Ó%ÐÜ|'-ài&v£m%í%ª!%3ið$³È¤%3¦'%à¹â%RàÎ$àý$°Å$²RH$¨o*$Žžƒ$§-$Šqf$OY$"ª"$Þ€%7Ä%U½þ%7–$·$j¾u$K>È$c@Î${m\$‰U$yÀG$rv$Óݖ%Η%˜Q$¯/¶$–Wü$‡Ôú$nžà$[ïX$D[È$L?-$…ÜP$¢ì$´k$†æF$AtY$Czq$tpo$»¶$Z3ä$1"\$HÌX$|J$°€$¢U´$š½$bû\$8"K$FÑ$3Â$!$Yâ!$©Tª$³*Ù$©+â$ 	$YÒ$@+æ$Vjm$‰~¬$|wF$Oӄ$EEh$VUs$j«$Jn·$cOÓ$Á0Œ$°ùY$^ì$4Ï$Fª±$pêx$Fú°$:!$I$[dð$oeÑ$FQ$CÊJ$d'V$TŸ$)»$4ÕÝ$;'È$0@^$`‡µ$É
ó$—É$Otº$MMF$G×}$¥t$Up$#8$#7$@$2pp$m÷Â$âh"$̊Ô$wÀ$Cú$X''$9Ñn$/¹$'ʟ$¼$²é$8¦$*âX$L2$0éz$#H$ď$n¸$">$!fõ$¥õ$þz$C$²$¶$C$@>$.-$/LÏ$ $Sœ$ ŽÑ$F$Ñ$;*$ë($
IÀ$0:$5"$;þÇ$@b³$c$~d$P؛$7)ß$%›f$˜è$-{$$¯h$RÙÏ$Hqî$I`$‹Cž$l2$7‰$2"Ç$S]$>Z*$+Ą$0ie$%n$`ç$lÇ$
íþ$)âD$5 $0P.$7É]$4~'$-Â
$9¬>$" $Àƒ$#NL$,ÍÖ$3µ†$Ja¹$$«E$ëÅ$ ix$%¤›$ü\$Ò:$²K$ó†$w$ Ý$'Ö$f$­X$R¥$'if$,Ãx$.·${§$þÛ$*Ç$¦$H$­s$IØ$?J$0V$
þÁ$d]$6È$.¸$
y$
¤­$Xm$†š$F$V*$	$	0N$	—y$í>$ÚØ$$$Yµ$	ž$0B$ÇN$
$ùµ#ü7®#ü«—$Fb$kU#ý!)#ÿG$lï$҇$
jå$
ßZ$
à $
°R$—¿$ëõ$-$4$Q$]i$uñ#ÿ´+$è$±I$~–$oò#ü=Œ#ùÝM#ö'‡#û·#øJ#ù¸X$)å$d?#ÿÕå#û¼Ð#÷Mn#þçt#þå"#ùÐÖ#÷YÑ$Ȕ#þQ›#í×\#æØ|#鼉#ìû$‹r$$²ì#ú€#÷®#öÅÁ#ûø#ýáç$º#ý¤û#ù¼®#õ©#úa$±•$·€$
^#ûdÿ#ø	T#ú?à#ö\#ó³~#ôŽÿ#÷	©#óm#õ³Â$z$t##üð"#øˆ#ø¤Ç$â–#ø¼#û-o#ô1#õ#ñ"A$"•$
•#$Gm#ù©$¤ú#÷:ê#ø­X#ôôÍ#õ¿#ö^—#ùrp#ö­#ù*×#þœ#õ¹ƒ#ú	$E³#ÿÆ'#û%#ô҇#õ~'#ñĂ#÷#õ©Z#øãª$´8$ê#ö€[#ó¯i#ó…@#ô²ƒ#÷€ß#÷žw#÷lƒ#øâ¶#ô5á#ó؄#ò)å#öŒ#ö`#ö å#ó´_#ü$Q#ùÔ¢#ú
ñ#õÊY#ù«#÷U#ú•ü#ö#ù #úŒ$$$ed$~#óî¤#õ¦1#ò/H#ù"¦$–#ü/6#óÜa#ö/ë#ò˜Û#óI#ùí$FÁ$i~#ùՈ#ôÖw#úôP#öëO#öì#õò¼$>$sÿ#ÿ.°#ú÷#ÿ«í#úIà$a1$ـ#û¢ˆ#ò:¹#ûq#ùOÛ#þ7O#úO#û µ#ú¥#ü±\#ù.$A©$>¢$¯œ#ÿæÉ$þì$Uô$—$OÇ$¸w$Ä$¶$%G$ùw#ÿ4‰$] $9ü$Oï$És$ƒá$u­$ ª$ìŠ$–e$±ä$p§$:e$›¯$Ò$N§$›K$£"$é$'s$ƒ*$PE$)ü$ê$¢($'ü#üóÂ$²$JB$ÕV$Âú$CB#û¿º$$ê,$	©Û$Þ£$ô#ÿ¦n$Î3$rO$[ð#û3ó$xÜ$N#ÿЩ$h@$žž#þœ#þÀô#ûæ$ðä$Ÿ$`$ñ$ K$Y†$=A$Åp$ÄÛ$,0$gK$æ/$;m$
5'$
Ø$,Â$<œ$d)$!™µ$t\$ö¹$[$Bõ$æX$'¨$#$¼t$Û¿$¬˜$oC$q'$
µ‡$7ì$y-$"X$jÇ$úB$x$w$åù$=$
X$\K$ê$îË$Gž$x!$
8«$ã‹$23$æo$($¦4$
×$¯$½%$á¶$
Å0$¨R$˜K$	ü÷$¾$—F$¿$$ðê$°†$¥$§ï$/$ZÜ$Ÿ$
aâ$ÖÐ$îÑ$}8#ÿ‡¯#þª`$G{$`$ŽH$K=$d×$-'$º$Cp$–&$a$¿$˜Ã$6$$À$«Ó$u"$	/i$	ô$
®Â$z$ ¤$ø$ÏV$ï$´Q$ì¸$	µ5$o3$g $
¡$
ÆÖ$Û¤$
ú$
#$ž$ç±$
°Ô$8À$;$ýÇ$
±|$oÎ$ӄ$-$
±i$'è$ŽQ$i$
ég$£Ó$
<‹$òE$ZÙ$P$˜]$I$
Bþ$C$-$£¤$¤i$	Õ6$í×$
X$øµ$	/$æ$
N×$Ôö$žÁ$֟$\V$Nº$
4$$e$'$	RØ$yù$
r	$Îr$
àÜ$íØ$	k$	L-$CË$¹‡$FB$ÖP$ì²$
\$
ç§$
»X$]‡$ìý$‹E$J($ô™$U¢$hÅ$
?Ý$	$($í
$AM$*ÝÒ$"0Ì$'þ$
Ò$ä$$Fé$ú9$¿4$xf$õ#$äK$x<$VY$(¸$ËO$™Û$¬º$P$
çe$±$|$\1$Sì$üÃ$1=$-$çH$nØ$ '$$°($e$®l$SÃ${$&=$ >_$#®†$=$ª$ñ$#C<$±$®k$ $@ $^w$±'$$¹7$•þ$!c¤$,v $ IÉ$Ý-$ï˜$,•$ˆÑ$³û$¹b$N—$¦$˜W$'$=ð$¹¹$–'$M€$â«$›"$6Ó$9‰$h
$!¸$xþ$1<$<$'4e$1H0$¥0$ñ$¢;$â	$"8$4$ÊF$$ǃ$qÞ$K´$›$¯ƒ$v6$=Í$	¼$³a$?$]n${ê$x8$ýj$ˆØ$Zò$È5$›$Y-$&â$&*$"$³Ã$æ€$Ð$Ãk$Ð$­"$%|$û0$šæ$Ýí$Ög$äø$–$«ø$oè$&‹$и$¹$ʙ$(Ôê$%öX$g~$…Ü$#{Ú$ò$¨G$!êD$*÷$H3$>ä$$¥u$/»$ªÎ$Š±$Ì$øZ$¯Í$!1B$"\$»‰$4m$Xð$v1${A$ ÞÀ$Œ$&—ð$#Ø_$&×Ü$#`±$"èV$!r$!†y$–"$)™i$9´'$1\è$(â¡$*þ^$%AH$"˜ð$$úê$*B7$*Ö$&'$%Í9$3w'$I\$œ$$F$$-_õ$!šÅ$#úq$!èf$ 6&$_|$">i$'ÒN$1X¬$*Š+$!ø´$!P$0§•$>¾$Dc$'[($!±ø$Aè$ $"ú²$!$"ùE$&5K$xA$$¼!$2$_$"ô$Vh$%,$$Ý+$"ˆ|$e[$!
I$)Fk$0=Å$$8ž$!ªv$$Ÿý$,$¯$/nõ$1£¿$%8@$!¥Y$4$ "|$ Á$$#ÀO$%å'$.âŠ$%W$(<V$,ož$0P$-{$)$#"W$)Bq$$¬$2v"$^mM$"zb$S$7$2É$0M$&Ïá$'n$#¯¸$&ÝW$,TÓ$4¤$3Ñ*$8Òf$37á$'¦ã$#?«$)t£$%âà$&,_$*¢Ã$A«$I?î$:îï$,nÙ$.G°$;?$J_ê$3Ä$5.$+óÚ$0}[$:Â$\Ô·$Tº$7Ýo$)N×$+ƒÄ$9ø>$`Ç8$Z|ú$:ôü$1ñj$.·ò$-/Õ$6,¿$=óR$Wz'$"™¿$kŸÙ$Pwd$V$PQ™$H\$QÉN$Cܘ$E…â$G"$=SÐ$9íZ$1NÍ$<œ1$Rܾ$jBí$_´'$Qô$Rjù$b	®$Zw$`Ä$ƒ$zùJ$Séï$N/$Z
]$Tú/$Z0$f$d
k$gž$Pím$gq$Y"+$Fv8$]ðB$•è!$Ëp±$Î9'$ÔÖ&$ù}{$¿>×$± ±$¾2ô$˜=0$…-q$œ£´$† $qÄ×$c)$f>°$§ !% cu%&ì$ÇäÁ$«Jj$²ö$€D¯$wó$˜Ú$‹M$wÁm$ŒÐ2$Ü®6%6-%L$Á':$þ&¥%*Y%/ç¥$ævƒ$ •$a$øN$ÀÒ4%4}w%qf%+CÇ$率ÀÀ$Gí0$<Ôo$›/%/©0$³áb$<O$0f€$h-$öÍA%Z¸d$ËD$"%t$r°r$w~ $¡	ä$2*¢$	É+$V=$2¥Ç$°5%ƒs'$ø­$±:-%x %xL%)·Ü%!S–$ÌHE$\óP$$‹›$/˃$1ÿÅ$h׬%_%F
D%Ɲ&à<‡'$ñ	&zÒ­%|cÍ$Í)–$Ä\%xß%œ,>$닸$À©ô%ˆí&µSb&è60&‰ë+%"¤$—'$>7±$h$kû1$^$83%Ñm%V3x%c†_%Ï®%@8â&{ÿ&0ª1%RSC$–FB$p9˜%$ó¤:$Kƒd#÷ø#ëý½$ÉA$§ïb%¤Ü(&Ÿ%`#Ç$ŽhÌ$–Ã#ú‡^$å${ñh$Ø3%$Gâ#ïß#ð¢Ë$º$$Ÿ®/$•Á}$w\%$'2å$)TÏ$e$\»•$œY³$ˆâ-$Fi#ðœ#øÏ$Ÿ$=bû$	¡+#Òë'#êŒy${ÿ$&€0$1Í$\´$&$;Þ$‡—>$"6#ú"$!0Q$22#Ï´}#³ì^#Ï'+$^$È<$.#ö9Ô#Ì͏#½´a#Ögm#öœ»#üÅ÷#ò"¨#è>\#ÚgÐ#Õªþ#Ïò#©õp#¶?#Õ¥¬#ó®W$¥#ûkQ$ûÈ$·_$\á$ÏG$B˜$4$–ø$Q_$ 6$Ãj#Ê%B#Âú#ÌmF#»òõ#Œ[#Ûªx#õï±#ô¸ê#ålz#Ó¨µ#ğð#Ãg¤#¶_¨#µ›:#¼Ñ#¼ÿË#­@å#­¿?#­Û#²
#·5ï#¾Y#¿CÆ#¯V¿#ŸTý#¡En#®×P#¥š@#›#*#hç#‹‹[#•,s#Pð#xs#sŸå#p#²ªà#­§^#Žfƒ#‡ý	#‰}¨#jÊ#ŽU˜#‹y)#‹N†#Œ†#;#† ã#‰BN#"¿Þ#Š°#…‰P#†)¥#‰¸9#•×õ#Ÿr®#"Ôç#‡>ç#…Òq#7±#€áb#†£#'##´u#ž
#'°e#•wŒ#ìü# á`#¥§j#µ¶~#¹qý#Âãî#ȇœ#éü$ßP$W†$âÉ$Øç$"Ð$$¦a$'k$™$æ¸$|E#÷û#ß4Š#Ñó²#¼¦[#ª"B#·"ì#Õh#ÞO#àŸ‹#àÏs#è3¥#ê|Ò#ê¯^#ç¸v#á<#àM#à–è#Ýz#àÉS#Ò7#ÉÝ.#È[y#Ú#¿«Ê#³á #©G#«÷q#­\Â#©:Š#¡d­#žŒé#šwˆ#œé#™"#"Ĩ#À2#¥(#ŒÑh#™#Ÿl#—O™#ŽJ¡#†&¡#†ã#R#…"G#†:#‹Ã#Ñ#ÉÄ#'¼a#UÑ#ˆ(Î#"´@#eS#‡èà#_#Mk#Š
#‡µ #†Ý#‡òÜ#Šré#"³M#ŸS#"Ý#‹Mõ#‹³C#ŽcÝ#ˆ±½#…>[#'p#ƒÂÆ#"ðà#‰Ü#‹‰#ð#'oS#'½â#"#B#œª-#›1o# ]Î#¥O0#¢U'# Ýç#¤`#§Ü
#©‹># n¶#¢f#¯~g#¿[#³Â±#¦sï#Ég#ž†#—1z#ÁÊ#ŒÑ2#'1#½;#"ÏX#—
#›y¬#›×w#ž8#œ<î#š€#™Î	#œ´Ó#škj#œwØ#˜0#™ý#™Ë#–I¿#"ß#˜ÒÝ#™Î#¥ E##+ #²¿Î#ž
½#"
X#Ý¼#Q#x$#ŒÃ<#Šš#ŠÔŒ#‹–þ#‡³â#†'÷#…*£#…ì×#…«%#†™¢#…'#†ºœ#‡>‹#‡Î#†Pà#‰^Î#ˆ"Ù#sš#ˆÝF#Šœc#†õ#…
x#…o##‡˜#‹¨Þ#'î9#ŒÓT#ô-#Ï#‰fÎ#…S#Š¹»#Š"9#‡^#ƒwê#'ô©#'¿¾#"X#'eé#ƒp#"c#‡¤S#ˆ#z#…íÅ#ƒº´#…@1#…Äc#Œçx#½#†'â#ˆVi#…¾Ž#"ë#…ëV#ƒß#"ø×#‡28#‰ïÆ#†´r#"òÞ#ƒOñ#ƒ=Ù#…œì#Š0#ŠŽ±#Œtƒ#Š¿æ#†*3#†&&#"öž#"=P#†Ó#ˆ4Ç#Œlü#‡]‡#ˆÎô#‡P¸#‰á,#‰Ï~#‹¥#‡g#‡Â#Ž¥R#†Î+#…¬Z#…šÁ#Œ{–#Š²#Ž1m#‰wö#¿¬#F9#ˆt#"÷#"š#Š(o#ˆª·#‰›#ƒÜ"#…Ò|#…YÓ#‡Šx#†WÁ#Š#‰ï#ˆê»#‡'«#ˆc<#†ó•#†XŠ#Š‰d#Î#ŒKt#‰Œ#‡ßÔ#ˆ%¦#…§c#†KJ#†%#‰T"#…+¡#†;¡#†…
#ˆ]M#…á‰#‡†Â#‡Ñ#‹Õ#Š%Ú#Š}
#ˆG3#Šb#‰"#ŠÁÜ#ˆ5©#‰l#‡…¸#Š¿#'"#˜m(#å™#ŒÊ¥#‹Wq#‹ß #Žž¸##‹R#Œ—\#‹'H#‰¹¡#ˆ¹Í#‹"#ŒFó#må#Œÿ#~`#ŠÐÀ#‹²r#Œ7#Ž^#Œbu#Ms#†¨ê#‰Ñä#—±#Çz#Õ¢#Ž#Œ3ÿ#>ú#µˆ#XY#Á#ŽÒV#ŽËf#¥:#Ús#n8##Œ½1#Œ½·#–é#‡#Ž¢K#Œõ¢#ŽI¾#8t#‹ÔI#Šâd#$#ñ#' '#x%#•DÛ#•ŽI#ŽÄ#‹Ü#Ž
â#Ž<f#'5e#˜¦#'OÒ#"E#Ü%#ŒÃ‹#,#ù#"¼Ô#ýÎ#£ì#Ž#Žòä#DÓ#Žµk#‹¢¡#Ž=ú#ŒNô#Œ¾à#ŠLÌ#Œþ#=ª#˜£#œ0#–²ï#».#"P#™>#•Í|#"IÒ#•P#¥R¤#š"s#"Ʀ#'º¡#™Uu#'À+#yG#À"##•D#"ïÔ#Œõ#ƒr)#'iœ#‹ç#Š¬â#ˆ¶•#"»â#'(#ŽÔ—#‹Á#âT#Žƒá#—ß#Ÿ|T#"Ç#lo#'#'ˆ»#"T!#•¸#"Gs#†0#Û6#£…#š O#'v)#'8#¬£#'Þ#'v/#'"®#Ñ}#'TN#'f)#'À#"¢Ž#¦Ïš#"Ø™#–jE#–ÂÄ#˜º#"O#'­­#'@<#'†"#'~J#"ٝ#š=é#žY(#—šK#—?#"#"^#"Ïé#šB"#"ïË#–±"#™P&#"óv#–<™#—n†#"^)#•a#"&#—‹J#•õØ#š¹#¤C#–¨#"¾V#–*Ò#—
#—m #šã…#–}#›½‹#œø#›ÔZ#™ð#–L6#š÷#—K#›ôN# nÆ#¢Ž±#¯4#©ÌØ# /ï#šsÕ#›WH#)é#˜CŽ#˜Î7#š
#œ#›#œþ#À¶#˜¿‰#¡ié#—ZG#™7b#˜Ý
#›)›#=H#zn#œXœ#™a#–þ¬#Ÿ.#°­J#­n<#«aL#œr#"ÝÄ#—ïU#š±4# Sà#¥©Ž# ·¢#›ð#œëÛ#š'B#™¸#µ#Ÿ‡g#›#š°á#›cl#œw(#žü‡#¨
¥#¦46# £ã#Ÿ_Ÿ#èv#[Ë#šý#˜š#š·#žBä# B®#š—ë#}6#£ße#©"F#¡ßØ#ª£Å#ŸôB#¡ß"#«‡ú#©à¸#ž—Þ#ž¶Ú#œø#Ÿ4# `û#©|*#©3Ú#¤> # ìë#¢`¨#©­i#¢/ª#¥oÔ#˜'Ì#œ‡#"ï™#™',#›3Ö#•ím#"¡þ#"Gæ#ž²r#¡KS#Ÿ+#Mà#¢Vö#Ÿò1#š†.#šG#ž"±#ž>#¡"«#¢V™#¤)|# ²#Ÿ	#¤Ò"#ž2…#ºL# òW#š³[#ž&
#-#šë—#—#™2#—6+#˜ÚA#˜Ñ-#˜~s#˜xE#—ï#—I®#™'# $e#±Zï#»ù3#½³#²l½#¬•–#¨e\#¥úu#£>#¤-¾#Ÿqi#¤íY#¦$l#¡\Æ#•óÔ#'í#'nw#—1Ç#—AŽ#—ÎR#•§£#—[Æ#˜'=#ž?# <Æ#›6§#˜â4#š×Ú#˜	s#œW¼# m#å1#œÛø#ûÀ#ž@–#ŸN~#gú#›v=#™kg#œy[#™ÙT#ž0ÿ#¢a*#Ÿ»#¬Ûe#ª¾#¬Ü#©ªŠ#§"9#¥#¤°|#§%î#£ÙÑ#¡ùÞ#¦eï#©ñ#¦#½#­D
#«¯#­w‰#±5Þ#¯…å#«°Ÿ#°¥n#¯ˆ#¸h#²'u#³'è#·'Ô#®7]#ž©ˆ#›'ß#˜L&#'#¦2Z#µ>Ä# tÿ#¢?—#£-Ñ#®±û#Á>#¤KË#˜áî#œ78#
¯#£K×#¡0^#¹#ž_É#£ß6#¬bÇ#¨¬æ#Ÿ§ð# ¹ù#£ÎŽ#¨ä,#´\ˆ#¯!l#¤\v#®Ÿ·#¬×A#ÃÚ#믽#õñ²#ã"¤#Ä8k#ºšl#¯×#©†õ#¨öe#¨Ö³#©ñ#«	}#½)j#»²d#³^#Ç
ã#¾¯#§'ƒ#®añ#±oh#²Þb#¦¯ß#¨BÎ#¯Gø#¿˜¸#ÅÜ#ʱô#¶h#¨›®#±Ê"#À¶¢#°ƒ÷#ªÍ#±hE#Öu'#¥ºE#¦h»#ª|a#¯æÏ#¿äŽ#Øõs#¶^"#¥¢¸#³èÕ#ªõ	#°)f#´a7#«R}#«	†#»¤Æ#Ó'ù#»›o#®ÑÊ#¦Nô#§¨#ª}
#¶R#¸Ž#¨(#¨Zl#«h#§hM#ªD#ÁóW#ÜÜ#´
–#¯¥å#¼An#Ã"#áÚ#ãé¡#Á9u#©Áf#¯TT#ϜÁ#Èï#¯ê>#´øƒ#ÃÂÄ#¶¹#¯g©#´']#ΚÎ#Ëb#Á%	#ôÁ$Óf#ψ#¯h#¶#Ü#ó‡$)Då$óS#͋y#­@‰#®›#·«ú#¸"/#°æˆ#±šX

==> anc/LateM_Spectra/PM_I11055+4331.fits <==
SIMPLE  =                    T / Written by IDL:  Fri Dec 13 23:53:10 2013      BITPIX  =                  -32 /Real*4 (floating point)                         NAXIS   =                    2 /                                                NAXIS1  =                 4168 /Number of positions along axis 1                NAXIS2  =                    3 /Number of positions along axis 2                EXTEND  =                    T /Extensions may be present                       ORIGIN  = 'Institute for Astronomy' /                                           TELESCOP= 'NASA IRTF'          /                                                INSTRUME= 'SPeX, IRTF Spectrograph' /                                           OBSERVER= 'Mann    '           /                                                OBJECT  = 'PM_I11055+4331'     /                                                IRAFNAME= 'PM_I11055+4331_tellcor_merged' /                                     TIME_OBS= '15:39:24.348699'    / Average UT TIME OF ACQISTION ('hh:mm:ss.ss')   DATE_OBS= '2013-12-13'         / UT DATE OF ACQUISITION ('yyyy/mm/dd')          ITIME   =        35.0000000000 / INTEGRATION TIME IN SECONDS                    CO_ADDS =                    1 / NUMBER OF INTEGRATIONS                         NDR     =                   32 / Number of Non-Destructive Reads                SLOWCNT =                   20 / Number of Slow Counts                          TABLE_MS=        512.452000000 / msec to clock out array                        ROTATOR =        352.860000000 / Rotator_Mechanical_Angle; pos=705715           POSANGLE=        194.280000000 / Average Sky_Position_Angle                     SLIT    = '0.3x15  '           / menu=2,pos=89000                               GRAT    = 'ShortXD '           / menu=0,pos=719950                              PLATE_SC=       0.150000000000 / PlateScale arcsec/pixel                        RA      = '+11:05:25.21 '      / Right Ascension                                DEC     = '+43:31:29.9 '       / Declination                                    HA      = '+00:17:52.840000'   / Average Hour Angle                             AIRMASS =        1.09366666667 / Average Air Mass                               EPOCH   =        2000.00000000 / Epoch                                          MODENAME= 'ShortXD '           / Spectroscopy mode                              FLAT    = 'flat154-158.fits'   / Flat field image                               NAPS    =                    1 / Number of apertures                            NORDERS =                    1 / Number of orders                               ORDERS  = '0       '           / Order numbers                                  START   =                    0 / Array column of first FITS array column        STOP    =                 4167 / Array column of last FITS array column         SLTH_PIX=        100.000000000 / Slit height in pixels                          SLTH_ARC=        15.0000000000 / Slit height in arcseconds                      SLTW_PIX=        2.00000000000 / Slit width in pixels                           SLTW_ARC=       0.300000000000 / Slit width in arcseconds                       APPOSO03= '3.70935 '           / Aperture positions (arcsec) for order 03       APPOSO04= '3.70563 '           / Aperture positions (arcsec) for order 04       APPOSO05= '3.68696 '           / Aperture positions (arcsec) for order 05       APPOSO06= '3.66559 '           / Aperture positions (arcsec) for order 06       APPOSO07= '3.63864 '           / Aperture positions (arcsec) for order 07       APPOSO08= '3.63812 '           / Aperture positions (arcsec) for order 08       PSFRAD  =        2.20000000000 / Optimal extraction PSF radius in arcseconds    APRADIUS=        1.70000000000 / Aperture radius in arcseconds                  BGSTART =        2.20000000000 / Background start radius in arcseconds          BGWIDTH =        2.00000000000 / Background width in arcseconds                 BGORDER =        0.00000000000 / Background polynomial fit degree               WAVECAL = 'wavecal159-161.fits' / Wavecal file used for wavelength calibration  XUNITS  = 'um      '           / Units of the X axis                            YUNITS  = 'ergss-1cm-2A-1'     /Units of the Y axis                             XTITLE  = '!7k!5 (!7l!5m)'     / IDL X title                                    YTITLE  = '!5f!D!7k!N!5 (ergs s!E-1!N cm!E-2!N !5!sA!r!u!9 %!5!n!E-1!N)' / IDL YVERSION = 'v3.4    '           / Spextool version                               RES     =        2000.00000000 / Average spectral resolving power               DISPO03 =    0.000537499000000 / Dispersion (um pixel-1) for order 03           DISPO04 =    0.000403189000000 / Dispersion (um pixel-1) for order 04           DISPO05 =    0.000322720000000 / Dispersion (um pixel-1) for order 05           DISPO06 =    0.000269216000000 / Dispersion (um pixel-1) for order 06           DISPO07 =    0.000231161000000 / Dispersion (um pixel-1) for order 07           DISPO08 =    0.000202795000000 / Dispersion (um pixel-1) for order 08           DAIRMASS=            0.0603333 / Average airmass difference between std and obj HISTORY The output FITS files contain a 3-D array of data consisting ofsets of  HISTORY  triplet arrays of data for each aperture and each order,where each tr  HISTORY iplet is composed of an array for the wavelength,an array for the flux  HISTORY , and an array for the error. The tripletsfor each aperture are stacke  HISTORY d behind one another, followed bythe triplets for the next order, etc.  HISTORY  If no orders have beenskipped or deslected in the extraction process,  HISTORY  the contents ofaperture Y in order X can be found as follows:lambda =  HISTORY array[*,0,( X - (smallest order number))*naps + (Y-1)], flux   =array[  HISTORY *,1,( X - (smallest order number))*naps + (Y-1)], error  =array[*,2,(   HISTORY X - (smallest order number))*naps + (Y-1)]  Forexample, for an SXD fil  HISTORY e with two apertures, the wavelengtharray for aperture 1 in order 3 is  HISTORY  located in array [*,0,0], theflux is in array [*,1,0] and the error i  HISTORY s in array [*,2,0]. Foraperture 2, the wavelength is in array [*,0,1],  HISTORY  the flux is inarray [*,1,1] and the error is in array [*,2,1]. For or  HISTORY der 4,the flux for aperture 1 is in array [*,1,2], while the flux fora  HISTORY perture 2 is in array [*,1,3]. For order 5, the fluxes for thetwo aper  HISTORY tures are in arrays [*,1,4] and [*,1,5], etc.  Thespectra have been co  HISTORY rrected for non-linearity.                                              HISTORY                                                                         HISTORY Xcombspec History                                                       HISTORY                                                                         HISTORY The spectra were combined using a Robust Weighted Mean.  The robust     HISTORY threshold was 8.00000.  The files spectra0142.fits, spectra0143.fits,   HISTORY spectra0144.fits, spectra0145.fits, spectra0146.fits,                   HISTORY spectra0147.fits were combined.    Aperture 01 Info: The scale          HISTORY factors were determined using order 04.  The scale factors are          HISTORY 0.944066, 1.03877, 1.03753, 1.10049, 0.878185, 0.969722.  The median    HISTORY RMS deviation in each order is 0.300577, 0.301295, 0.297578,            HISTORY 0.272248, 0.214255, 0.179841.    The spectral shapes have been          HISTORY corrected.                                                              HISTORY                                                                         HISTORY Xtellcor History                                                        HISTORY                                                                         HISTORY This spectrum was telluric corrected using the telluric correction      HISTORY spectra PM_I11055+4331_tellcor_tellcor.fits.  The B and V magnitudes    HISTORY of HD_99966B are 7.10000, and 7.40000 respectively.  The velocity       HISTORY shift of Vega is -13.1826 km s-1.  The Vega model was modified using    HISTORY the deconvolution method.  The maximum deviation and rms deviation      HISTORY between the modified Vega model and the data over the kernel            HISTORY wavelength range are 1.73191 % and 0.694518 %, respectively.  The       HISTORY telluric correction spectra for aperture 01 were shifted by             HISTORY -0.0286386, -0.0448853, -0.0907700, -0.0561480, -0.0858339, 0.00000     HISTORY pixels.                                                                 HISTORY                                                                         HISTORY Xmergeorders History                                                    HISTORY                                                                         HISTORY This merged spectrum was derived from aperture 01 of file               HISTORY PM_I11055+4331_tellcor.fits.  The scaled factors for orders 3, 4, 5,    HISTORY 6, 7, 8 are 1.00000, 1.00000, 1.00388, 1.02149, 1.04100, 1.07146        HISTORY respectively.                                                           END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             ?Møó?N4?Nv?N ¶?N-ø?N;8?NHz?NU»?Nbû?Np<?N}}?NŠ¾?N—ÿ?N¥??N²€?N¿À?NÍ?NÒó?NâC?Nñ"?Oå?O5?O…?O.Ô?O>$?OMs?O\Ã?Ol?O{a?OŠ¯?O™þ?O©M?O¸›?OÇê?O×7?Oæ…?OõÓ?P!?Pm?P#»?P3?PBU?PQ¡?P`ï?Pp;?P‡?PŽÔ?Pž?P­l?P¼·?PÌ?PÛN?Pêš?Pùä?Q	0?Q{?Q'Å?Q7?QFZ?QU¥?Qdî?Qt9?Qƒ'?Q'Ì?Q¢?Q±_?QÀ¨?QÏñ?Qß:?Qîƒ?QýÌ?R
?R\?R+¤?R:í?RJ4?RY|?RhÄ?Rx?R‡S?R–™?R¥á?Rµ'?RÄo?RÓµ?Râû?RòA?Sˆ?SÎ?S ?S/Z?S>Ÿ?SMå?S]*?Slo?S{´?SŠù?Sš=?S©'?S¸Ç?SÈ?S×P?Sæ"?SõØ?T?T_?T#¢?T2æ?TB)?TQl?T`°?Toò?T5?TŽw?Tº?T¬ü?T¼>?Tˀ?TÚÂ?Tê?TùE?U‡?UÈ?U'
?U6J?UEŒ?UTÌ?Ud
?UsM?U'Ž?U'Î?U¡?U°O?U¿Ž?UÎÎ?UÞ?UíM?UüŒ?VÌ?V?V*J?V9ˆ?VHÇ?VX?VgD?Vvƒ?V…Á?V"ÿ?V¤=?V³{?V¸?VÑö?Vá3?Vðq?Vÿ¯?Wë?W(?W-e?W<¢?WKÞ?W[?WjV?Wy"?WˆÏ?W˜?W§G?W¶'?Wž?WÔù?Wä5?Wóp?X«?Xæ?X!!?X0[?X?–?XNÑ?X^?XmF?X|?X‹º?Xšó?Xª-?X¹f?XÈ ?X×Ù?Xç?XöL?Y…?Y¾?Y#ö?Y3/?YBg?YQ ?Y`Ø?Yp?YH?YŽ?Y¹?Y¬ð?Y¼(?YË_?Yڗ?YéÎ?Yù?Z<?Zs?Z&«?Z5á?ZE?ZTN?Zc…?Zrº?Zñ?Z'&?Z ]?Z¯'?Z¾È?ZÍþ?ZÝ3?Zìi?Zûž?[
Ó?[?[)=?[8q?[G§?[VÛ?[f?[uD?["x?["­?[¢à?[²?[ÁH?[Ð|?[߯?[îã?[þ?\
J?\}?\+°?\:ã?\J?\YI?\h{?\w®?\†à?\–?\¥E?\´w?\ê?\ÒÛ?\â
?\ñ??]q?]¢?]Ô?].?]=6?]Lh?][˜?]jÉ?]yú?]‰+?]˜[?]§Œ?]¶¼?]Åí?]Õ?]äM?]ó}?^­?^Ý?^!?^0<?^?k?^N›?^]Ê?^lú?^|(?^‹X?^š‡?^©µ?^¸å?^È?^×B?^æp?^õž?_Ì?_û?_#)?_2W?_A…?_P³?__á?_o?_~<?_i?_œ–?_«Ã?_ºñ?_Ê?_ÙK?_èx?_÷¤?`Ò?`þ?`%+?`4V?`Cƒ?`R¯?`aÜ?`q?`€4?``?`ž‹?`­·?`¼ã?`Ì?`Û9?`êe?`ù'?a¼?aç?a'?a6=?aEg?aT"?ac½?arè?a'?a'=?a h?a¯'?a¾¼?aÍæ?aÝ?aì9?aûd?b
?b·?b(á?b8
?bG4?bV]?be‡?bt¯?bƒÙ?b"?b¢+?b±S?bÀ|?bÏ¥?bÞÎ?bí÷?bý?cG?co?c*˜?c9¿?cHè?cX?cg8?cv`?c…‡?c"°?c£×?c²ÿ?cÂ&?cÑM?càt?cïœ?cþÄ?d
ê?d?d,8?d;_?dJ†?dY­?dhÓ?dwú?d‡!?d–G?d¥n?d´"?dú?dÒà?dâ?dñ,?eR?ew?ež?e-Ä?e<é?eL?e[4?ejZ?ey?eˆ¤?e—É?e¦ï?e¶?eÅ9?eÔ^?eãƒ?eò¨?fÌ?fñ?f ?f/:?f>^?fMƒ?f\¨?fkÌ?fzñ?fŠ?f™9?f¨\?f·?fƤ?fÕÉ?fäí?fô?g4?gW?g!{?g0ž?g?Â?gNå?g^	?gm+?g|O?g‹r?gš•?g©¸?g¸Û?gÇþ?g× ?gæD?gõf?h‰?h¬?h"Î?h1ñ?hA?hP5?h_W?hnz?h}œ?hŒ¾?h›à?h«?hº%?hÉF?hØh?hç‰?hö¬?iÍ?iï?i$?i32?iBT?iQu?i`–?io·?i~Ù?iú?i?i¬<?i»]?iÊ~?iٟ?ièÀ?i÷á?j?j"?j%C?j4c?jC"?jR¤?jaÅ?jpæ?j€?j'?jžG?j­g?j¼‡?j˧?jÚÇ?jéè?jù?k'?kH?k&g?k5‡?kD§?kSÇ?kbæ?kr?k%?kE?kŸe?k®"?k½¤?kÌÃ?kÛâ?kë?kú!?l	??l_?l'?l6?lE½?lTÛ?lcú?ls?l'8?l'V?l v?l¯"?l¾³?lÍÒ?lÜð?lì?lû-?m
L?mj?m(‰?m7§?mFÆ?mUä?me?mt!?mƒ??m']?m¡{?m°™?m¿·?mÎÕ?mÝô?mí?mü/?nM?nk?n)ˆ?n8§?nGÄ?nVâ?neÿ?nu?n";?n"X?n¢v?n±"?nÀ±?nÏÎ?nÞì?nî	?ný'?oD?oa?o*?o9œ?oH¹?oWÖ?ofô?ov?o….?o"K?o£h?o¥Ü?o·«?oÉ{?oÛJ?oí?oþé?p¹?p"ˆ?p4W?pF&?pWõ?piÃ?p{'?p_?pŸ.?p°û?pÂÊ?pԗ?pæd?pø2?q	ÿ?qÌ?q-™?q?f?qQ2?qbÿ?qtË?q†˜?q˜d?qª0?q»û?qÍÈ?qߓ?qñ_?r)?rõ?r&À?r8Š?rJU?r\?rmê?r´?r'?r£H?rµ?rÆÜ?rئ?rêo?rü9?s?sË?s1"?sC]?sU&?sfî?sx·?sŠ~?sœG?s®?s¿×?sў?sãf?sõ-?tõ?t¼?t*"?t<J?tN?t_Ø?tqŸ?tƒe?t•+?t¦ñ?t¸·?tÊ}?tÜB?tî	?tÿÎ?u"?u#X?u5?uFâ?uX¨?ujl?u|1?uõ?uŸº?u±~?uÃB?uÕ?uæÊ?uø?v
Q?v?v-×?v?›?vQ^?vc!?vtã?v†§?v˜i?vª,?v»î?vÍ°?vßr?vñ4?wö?w¸?w&y?w8;?wIü?w[½?wm~?w??w'?w¢À?w´?wÆA?wØ?wéÂ?wû'?x
B?x?x0Â?xB'?xTA?xf?xw¿?x‰?x›>?x¬ü?x¾»?xÐy?xâ9?xóö?yµ?ys?y)2?y:ï?yL­?y^k?yp)?yæ?y"£?y¥`?y·?yÈÚ?yژ?yìT?yþ?zÍ?z!‰?z3F?zE?zV¾?zhz?zz6?z‹ñ?z­?z¯i?zÁ$?zÒß?zä›?zöU?{?{Ë?{+†?{=A?{Nû?{`µ?{ro?{"*?{•ã?{§ž?{¹W?{Ë?{ÜÊ?{î"?|=?|÷?|#°?|5i?|G"?|XÛ?|j"?||L?|Ž?|Ÿ½?|±u?|Ã-?|Ôå?|æ?|øU?}
?}Ä?}-{?}?3?}Pê?}b¢?}tX?}†?}—Æ?}©}?}»4?}Ìë?}Þ¡?}ðX?~
?~Ä?~%y?~7/?~Hå?~Zš?~lQ?~~?~»?~¡p?~³&?~ÄÛ?~֐?~èD?~ùú?®?c?/?@Ì?R€?d4?uè?‡›?™P?«?¼·?Îj?à?ñÑ?€Â?€
œ?€u?€O?€%(?€.?€6Û?€?´?€HŽ?€Qg?€Z@?€c?€kò?€tË?€}¤?€†}?€V?€˜.?€¡?€©à?€²¹?€»'?€Äj?€ÍB?€Ö?€Þó?€çË?€ð¤?€ù|?T?,??Ý?%´?.?7e?@<?I?Qì?ZÄ?c›?ls?uK?~#?†ú?Ñ?˜©?¡?ªW?³/?¼?ÄÞ?Í´?ÖŒ?ßc?è:?ñ?ùè?'¿?'•?'l?'C?'&?'.ð?'7Ç?'@ž?'Iu?'RJ?'[!?'cø?'lÎ?'u¤?'~z?'‡Q?''?'˜ý?'¡Ó?'ªª?'³?'¼U?'Å+?'Î?'Ö×?'ß­?'èƒ?'ñY?'ú.?ƒ?ƒÙ?ƒ¯?ƒ"?ƒ&Z?ƒ/0?ƒ8?ƒ@Ú?ƒI¯?ƒR…?ƒ[Z?ƒd/?ƒm?ƒuÚ?ƒ~®?ƒ‡ƒ?ƒY?ƒ™.?ƒ¢?ƒª×?ƒ³¬?ƒ¼?ƒÅU?ƒÎ*?ƒÖÿ?ƒßÔ?ƒè¨?ƒñ}?ƒúR?"&?"ú?"Ï?"£?"&x?"/L?"8 ?"@õ?"IÈ?"Rœ?"[q?"dE?"m?"uí?"~Á?"‡•?"h?"™<?"¢?"ªä?"³·?"¼‹?"Å_?"Î3?"×?"ßÚ?"è®?"ñ?"úT?…(?…û?…Î?…¢?…&u?…/I?…8?…@î?…IÂ?…R•?…[h?…d;?…m?…uá?…~³?…‡‡?…Z?…™-?…¡ÿ?…ªÒ?…³¥?…¼x?…ÅJ?…Î?…Öï?…ßÁ?…è"?…ñg?…ú9?†?†Þ?†°?†ƒ?†&T?†/'?†7ù?†@Ì?†I?†Ro?†[B?†d?†lå?†u¸?†~Š?†‡\?†-?†˜ÿ?†¡Ñ?†ª¢?†³t?†¼F?†Å?†Íé?†Ö»?†ß?†è_?†ñ0?†ú?‡Ó?‡¥?‡v?‡G?‡&?‡.ê?‡7»?‡@?‡I^?‡R0?‡[?‡cÑ?‡l£?‡us?‡~D?‡‡?‡ç?‡˜·?‡¡ˆ?‡ªZ?‡³+?‡»û?‡ÄÌ?‡Í?‡Ön?‡ß>?‡è?‡ðà?‡ù±?ˆ?ˆR?ˆ#?ˆó?ˆ%Ã?ˆ."?ˆ7e?ˆ@4?ˆI?ˆQÖ?ˆZ¦?ˆcv?ˆlG?ˆu?ˆ}è?ˆ†·?ˆˆ?ˆ˜X?ˆ¡(?ˆ©ø?ˆ²È?ˆ»™?ˆÄi?ˆÍ8?ˆÖ?ˆÞÙ?ˆç©?ˆðx?ˆùH?‰?‰
è?‰¸?‰ˆ?‰%X?‰.'?‰6÷?‰?Ç?‰H—?‰Qf?‰Z5?‰c?‰kÕ?‰t¤?‰}t?‰†D?‰?‰—â?‰ ²?‰©?‰²Q?‰» ?‰Ãï?‰Ì¿?‰ÕŽ?‰Þ]?‰ç-?‰ïü?‰øË?Šš?Š
i?Š9?Š?Š$×?Š-¦?Š6u?Š?D?ŠH?ŠPâ?ŠY±?Šb€?ŠkO?Št?Š|í?Š…»?ŠŽŠ?Š—Z?Š )?Š¨÷?Š±Æ?Šº•?ŠÃc?ŠÌ2?ŠÕ?ŠÝÐ?Šæ?Šïl?Šø;?‹
?‹	Ø?‹§?‹v?‹$D?‹-?‹5á?‹>°?‹G~?‹PL?‹Y?‹aé?‹j¸?‹s…?‹|T?‹…#?‹ð?‹–¿?‹Ÿ?‹¨\?‹±)?‹¹ø?‹ÂÆ?‹Ë•?‹Ôb?‹Ý0?‹åÿ?‹îÍ?‹÷›?Œi?Œ	7?Œ?ŒÓ?Œ#¡?Œ,o?Œ5>?Œ>?ŒFÙ?ŒO§?ŒXu?ŒaC?Œj?Œrß?Œ{¬?Œ"z?ŒH?Œ–?Œžã?Œ§±?Œ°?Œ¹M?ŒÂ?ŒÊè?ŒÓ¶?ŒÜ"?ŒåQ?Œî?Œöí?Œÿ»?ˆ?V?#?"ñ?+¾?4Œ?=Z?F'?Nô?WÂ?`?i]?r*?zø?ƒÆ?Œ'?•`?ž.?¦û?¯È?¸–?Ác?Ê1?Òý?ÛË?ä™?íf?ö3?ÿ?ŽÎ?Ž›?Žh?Ž"5?Ž+?Ž3Ï?Ž<?ŽEj?ŽN8?ŽW?Ž_Ñ?ŽhŸ?Žql?Žz9?Žƒ?Ž‹Ó?Ž"¡?Žm?Ž¦:?Ž¯?Ž·Õ?ŽÀ¡?ŽÉo?ŽÒ<?ŽÛ	?ŽãÖ?Žì£?Žõp?Žþ<?
?×?¤?!p?*>?3?;Ø?D¤?Mq?V>?_?gØ?p¥?yr?'??‹?"Ù?œ¦?¥s?®??·?¿Ù?È¦?Ñr?Ú??ã?ã'?î=?øè?"?=?è?#'?.=?8ç?C'?N<?Xæ?c?n:?xã?ƒŽ?Ž8?˜á?£‹?®4?¸Ý?Ã‡?Î1?ØÙ?ãƒ?î,?øÕ?'~?''?'Ð?'#x?'.!?'8Ê?'Cr?'N?'XÃ?'ck?'n?'x¼?'ƒc?'Ž?'˜³?'£[?'®?'¸«?'ÃS?'Íù?'Ø¡?'ãI?'íð?'ø—?'??'
å?'Œ?'#4?'-Ú?'8?'C(?'MÎ?'Xu?'c?'mÃ?'xh?'ƒ?'¶?'˜[?'£?'­¨?'¸M?'Âó?'Íš?'Ø??'âå?'í‹?'ø/?"Õ?"
{?" ?""Å?"-k?"8?"Bµ?"MZ?"Wÿ?"b£?"mH?"wí?"''?"6?"—Û?"¢?"­$?"·È?"Âl?"Í?"×µ?"âY?"ìü?"÷¡?"E?"è?"Œ?""0?",Ó?"7v?"B?"L½?"Wa?"b?"l§?"wJ?"í?"Œ'?"—3?"¡Ö?"¬y?"·?"Á¾?"Ìa?"×?"á¥?"ìH?"öê?•Œ?•/?•Ð?•!s?•,?•6¶?•AX?•Kú?•V?•a>?•kß?•v?•"?•‹Ä?•–e?•¡?•«¨?•¶I?•Àé?•Ë‹?•Ö,?•àÌ?•ëm?•ö?–°?–P?–ð?– '?–+1?–5Ò?–@r?–K?–U³?–`S?–jò?–u"?–€3?–ŠÒ?–•r?– ?–ª³?–µR?–¿ñ?–Ê'?–Õ0?–ßÐ?–êo?–õ?–ÿ®?—
M?—ì?—‹?—**?—4È?—?h?—J?—T¦?—_D?—iã?—t'?— ?—‰¾?—"]?—žû?—©™?—´8?—¾Õ?—Ét?—Ô?—Þ¯?—éN?—óì?—þ‰?˜	'?˜Å?˜c?˜)?˜3ž?˜>;?˜HØ?˜Sv?˜^?˜h°?˜sN?˜}ë?˜ˆ‡?˜"%?˜Â?˜¨^?˜²û?˜½˜?˜È5?˜ÒÑ?˜Ýn?˜è?˜ò§?˜ýD?™à?™|?™?™'µ?™2Q?™<í?™GŠ?™R%?™\Á?™g]?™qù?™|•?™‡1?™'Í?™œg?™§?™±Ÿ?™¼:?™ÆÖ?™Ñq?™Ü?™æ¨?™ñC?™ûÝ?šy?š?š¯?š&J?š0å?š;€?šF?šPµ?š[P?šeê?šp…?š{ ?š…¹?šT?ššï?š¥ˆ?š°#?šº½?šÅX?šÏñ?šÚŒ?šå&?šï¿?šúY?›ô?›?›'?›$Á?›/Z?›9ó?›D?›O&?›YÀ?›dY?›nó?›yŒ?›"%?›Ž¿?›™W?›£ñ?›®Š?›¹"?›Ã»?›ÎU?›Øí?›ã†?›î?›ø·?œP?œ
é?œ'?œ#?œ-²?œ8K?œBâ?œM{?œX?œb«?œmD?œwÜ?œ's?œ?œ—¤?œ¢;?œ¬Ó?œ·k?œÂ?œÌ›?œ×3?œáÊ?œìa?œöù?'?(?¿?!W?+î?6…?A?K³?VK?`â?ky?v?€§?‹>?•Ô? k?«?µ™?À0?ÊÆ?Õ\?ßó?êŠ?õ ?ÿ¶?ž
M?žä?žy?ž*?ž4¦?ž?<?žIÒ?žTi?ž^þ?ži"?žt*?ž~À?ž‰V?ž"ì?žž'?ž©?ž³­?ž¾C?žÈØ?žÓn?žÞ?žè˜?žó.?žýÄ?ŸX?Ÿî?Ÿƒ?Ÿ(?Ÿ2­?Ÿ=C?ŸGØ?ŸRl?Ÿ]?Ÿg—?Ÿr+?Ÿ|À?Ÿ‡V?Ÿ'ê?Ÿœ?Ÿ§?Ÿ±¨?Ÿ¼=?ŸÆÒ?ŸÑf?ŸÛú?Ÿæ?Ÿñ$?Ÿû¸? L? á? t? &	? 0? ;1? EÅ? PZ? Zí? e? p? z©? …=? Ñ? še? ¤ù? ¯? º!? Ä´? ÏG? ÙÛ? än? ï? ù–?¡)?¡¼?¡P?¡#ã?¡.v?¡9
?¡C?¡N0?¡XÃ?¡cW?¡mé?¡x|?¡ƒ?¡¢?¡˜5?¡¢È?¡­[?¡·î?¡Â?¡Í?¡×¦?¡â9?¡ìÌ?¡÷^?¢ñ?¢"?¢?¢!¨?¢,;?¢6Í?¢A_?¢Kò?¢V"?¢a?¢k©?¢v;?¢€Í?¢‹_?¢•ñ?¢ ƒ?¢«?¢µ§?¢À9?¢ÊË?¢Õ]?¢ßî?¢ê?¢õ?¢ÿ¤?£
6?£È?£Z?£)ë?£4}?£??£IŸ?£T1?£^Ã?£iT?£så?£~w?£‰?£"™?£ž+?£¨¼?£³M?£½ß?£Èp?£Ó?£Ý'?£è#?£ò´?£ýE?¤Ö?¤g?¤ø?¤'‰?¤2?¤<ª?¤G<?¤QÍ?¤\]?¤fî?¤q?¤|?¤† ?¤'1?¤›À?¤¦Q?¤°â?¤»r?¤Æ?¤Ð"?¤Û#?¤å´?¤ðE?¤úÕ?¥e?¥õ?¥†?¥%?¥/¦?¥:6?¥DÆ?¥OV?¥Yç?¥dv?¥o?¥y—?¥"&?¥Ž¶?¥™F?¥£×?¥®f?¥¸ö?¥Ã†?¥Î?¥Ø¥?¥ã5?¥íÄ?¥øT?¦ä?¦
s?¦?¦""?¦-#?¦7²?¦BA?¦LÑ?¦W`?¦að?¦l€?¦w?¦ž?¦Œ.?¦–¼?¦¡L?¦«Û?¦¶j?¦Àù?¦Ë‰?¦Ö?¦à§?¦ë6?¦õÆ?§T?§
ã?§s?§ ?§*?§5 ?§?®?§J=?§TÌ?§_\?§iê?§ty?§?§‰–?§"%?§ž´?§©B?§³Ñ?§¾`?§Èî?§Ó}?§Þ?§èš?§ó)?§ý¸?¨F?¨Ô?¨c?¨'ò?¨2€?¨=?¨G?¨R+?¨\¹?¨gH?¨qÖ?¨|d?¨†ó?¨'?¨œ?¨¦ž?¨±,?¨»º?¨ÆH?¨Ð×?¨Ûd?¨åò?¨ð?¨û?©?©+?©¸?©%G?©/Õ?©:c?©Dð?©O?©Z
?©dš?©o(?©y·?©"D?©ŽÒ?©™`?©£í?©®{?©¹	?©Ã–?©Î$?©Ø²?©ã@?©íÍ?©ø[?ªé?ª
v?ª?ª"'?ª-?ª7­?ªB;?ªLÈ?ªWU?ªaã?ªlq?ªvþ?ªŒ?ªŒ?ª–¦?ª¡4?ª«Á?ª¶N?ªÀÜ?ªËj?ªÕö?ªà"?ªë?ªõž?«,?«
¹?«G?«Ó?«*a?«4î?«?{?«J	?«T–?«_"?«i°?«t=?«~Ê?«‰W?«"å?«žr?«¨ÿ?«³Œ?«¾?«È¦?«Ó3?«ÝÀ?«èM?«òÚ?«ýg?¬ô?¬?¬?¬'š?¬2(?¬<µ?¬GB?¬QÎ?¬\[?¬fé?¬qu?¬|?¬†?¬'?¬›¨?¬¦6?¬°Â?¬»O?¬ÅÜ?¬Ði?¬Úõ?¬å'?¬ð?¬ú›?­(?­µ?­A?­$Î?­/[?­9ç?­Dt?­O?­Y?­d?­n§?­y4?­ƒÀ?­ŽM?­˜Ú?­£f?­­ó?­¸€?­Ã?­Í™?­Ø%?­â±?­í>?­÷Ë?®X?®ä?®q?®!ý?®,‰?®7?®A£?®L/?®V¼?®aH?®kÔ?®va?®€î?®‹y?®–?® "?®« ?®µ¬?®À8?®ÊÅ?®ÕQ?®ßÞ?®êj?®ôö?®ÿƒ?¯
?¯›?¯(?¯)µ?¯4A?¯>Í?¯IZ?¯Sæ?¯^r?¯hÿ?¯s‹?¯~?¯ˆ¤?¯"0?¯¼?¯¨I?¯²Õ?¯½a?¯Çî?¯Òz?¯Ý?¯ç"?¯ò?¯ü¬?°8?°Ä?°Q?°&Ý?°1i?°;ö?°F'?°Q?°[›?°f'?°p³?°{@?°…Ì?°X?°šå?°¥q?°¯ý?°º‰?°Å?°Ï¢?°Ú.?°ä»?°ïG?°ùÓ?±`?±í?±x?±$?±.'?±9?±Cª?±N6?±XÂ?±cO?±mÛ?±xg?±'ó?±€?±˜
?±¢˜?±­%?±·²?±Â=?±ÌÊ?±×W?±áâ?±ìo?±öü?²‡?²?²¡?²!,?²+¹?²6F?²@Ò?²K^?²Uë?²`w?²k?²u?²€?²Š¨?²•5?²ŸÂ?²ªM?²´Ú?²¿g?²Éô?²Ô?²ß?²é™?²ô%?²þ±?³	>?³Ê?³W?³(ã?³3o?³=ü?³H‰?³S?³]¡?³h.?³r»?³}G?³‡Ô?³'`?³œì?³§y?³²?³¼'?³Ç?³Ñ¬?³Ü8?³æÄ?³ñQ?³óƒ?´Õ?´)?´|?´(Î?´6 ?´Cr?´PÅ?´^?´ki?´x»?´†?´"_?´ ±?´®?´»T?´È¦?´Õö?´ãH?´ð™?´ýê?µ;?µŒ?µ%Ý?µ3-?µ@~?µMÏ?µ[?µhp?µu¿?µƒ?µ`?µ°?µ«?µ¸O?µÅŸ?µÒï?µà>?µíŽ?µúÝ?¶-?¶|?¶"Ë?¶0?¶=j?¶J¸?¶X?¶eU?¶r¤?¶ó?¶A?¶š?¶§Ý?¶µ,?¶Âz?¶ÏÇ?¶Ý?¶êc?¶÷±?·ÿ?·L?·š?·,ç?·:4?·G'?·TÎ?·b?·oi?·|µ?·Š?·—O?·¤œ?·±é?·¿4?·Ì?·ÙÍ?·ç?·ôf?¸±?¸þ?¸I?¸)•?¸6á?¸D,?¸Qx?¸^Ä?¸l?¸yZ?¸†¥?¸"ð?¸¡<?¸®†?¸»Ñ?¸É?¸Ög?¸ã²?¸ðü?¸þF?¹?¹Û?¹&%?¹3o?¹@¹?¹N?¹[M?¹h—?¹uà?¹ƒ*?¹t?¹½?¹«?¹¸P?¹Å™?¹Òã?¹à+?¹íu?¹ú½?º?ºO?º"—?º/à?º=(?ºJq?ºWº?ºe?ºrJ?º'?ºŒÚ?ºš#?º§j?º´²?ºÁú?ºÏA?ºÜ‰?ºéÐ?º÷?»`?»¦?»î?»,4?»9|?»FÃ?»T
?»aQ?»n—?»{Þ?»‰%?»–k?»£²?»°ø?»¾>?»Ë…?»ØÊ?»æ?»óW?¼œ?¼
ã?¼(?¼(n?¼5´?¼Bù?¼P??¼]ƒ?¼jÉ?¼x?¼…S?¼'™?¼ŸÝ?¼­#?¼ºh?¼Ç¬?¼Ôñ?¼â6?¼ïz?¼ü¿?½
?½H?½$Œ?½1Ð?½??½LX?½Yœ?½fá?½t$?½h?½Ž«?½›ï?½©3?½¶v?½Ãº?½Ðþ?½Þ@?½ë"?½øÆ?¾
?¾M?¾ ?¾-Ó?¾;?¾HX?¾U›?¾bÝ?¾p ?¾}b?¾Š¥?¾—è?¾¥)?¾²l?¾¿®?¾Ìð?¾Ú2?¾çs?¾ô¶?¿ø?¿9?¿{?¿)¼?¿6þ?¿D??¿Q€?¿^Â?¿l?¿yD?¿††?¿"Æ?¿¡?¿®I?¿»‰?¿ÈÊ?¿Ö
?¿ãK?¿ðŒ?¿ýÌ?À
?ÀL?À%?À2Î?À@
?ÀMN?ÀZ?ÀgÎ?Àu?À'M?À?ÀœÌ?Àª?À·L?Àċ?ÀÑË?Àß?ÀìJ?Àù‰?ÁÈ?Á?Á!G?Á.…?Á;Å?ÁI?ÁVB?Ác?Áp¿?Á}þ?Á‹<?Á˜{?Á¥º?Á²ø?ÁÀ7?ÁÍu?ÁÚ³?Áçñ?Áõ/?Âm?¬?Âé?Â*'?Â7d?ÂD¢?ÂQà?Â_?Âl[?Ây˜?†Ö?"?¡P?®Ž?»Ë?ÂÉ?ÂÖE?Âã'?Âð¿?Âýü?Ã9?Ãv?Ã%²?Ã2ï?Ã@,?ÃMh?ÃZ¥?Ãgà?Ãu?ÂZ?ϕ?ÜÒ?ê?÷J?ÃĆ?ÃÑÂ?ÃÞþ?Ãì:?Ãùu?ı?Äì?Ä!(?Ä.d?Ä;Ÿ?ÄHÛ?ÄV?ÄcQ?Äp?Ä}È?ċ?Ę??Ä¥y?IJµ?Ä¿ï?ÄÍ*?ÄÚe?ÄçŸ?ÄôÛ?Å?ÅP?Å‹?Å)Ä?Å6ÿ?ÅD9?ÅQt?Å^®?Åkè?Åy#?ņ]?œ—?Å Ñ?Å®
?Å»E?ÅÈ?ÅÕ¸?Åâò?Åð+?Åýe?Æ
Ÿ?ÆØ?Æ%?Æ2L?Æ?…?ÆL¾?ÆY÷?Æg1?Ætj?Ɓ£?ƎÜ?Ɯ?Æ©N?ƶ‡?ÆÃÀ?ÆÐù?ÆÞ1?Æëj?Æø£?ÇÛ?Ç?Ç M?Ç-…?Ç:¾?ÇGõ?ÇU.?Çbg?Çož?Ç|×?NJ?ǗG?Ǥ?DZ·?Ǿï?ÇÌ&?ÇÙ^?Çæ—?ÇóÎ?È?È>?Èu?È(­?È5ä?ÈC?ÈPS?È]Š?ÈjÂ?Èwø?ȅ0?Ȓh?ȟž?ȬÖ?Ⱥ?ÈÇC?ÈÔ{?Èá±?Èîè?Èü?É	V?ɍ?É#Ã?É0ú?É>1?ÉKg?ÉX?ÉeÓ?És
?ɀA?ɍw?ɚ­?ɧã?ɵ?ÉÂP?Éυ?Éܼ?Ééò?É÷(?Ê^?Ê"?ÊÉ?Ê,?Ê95?ÊFk?ÊS ?Ê`Ö?Ên?Ê{A?ʈw?ʕ¬?Ê¢á?Ê°?ʽL?Êʁ?Ê×·?Êäì?Êò!?ÊÿV?Ë‹?ËÁ?Ë&õ?Ë4*?ËA_?ËN"?Ë[É?Ëhý?Ëv2?˃g?ːœ?˝Ñ?Ë«?˸9?ËÅn?ËÒ¢?Ëß×?Ëí?Ëú@?Ìt?̨?Ì!Ý?Ì/?Ì<E?ÌIy?ÌV­?Ìcá?Ìq?Ì~I?̋}?̘±?Ì¥å?̳?ÌÀL?Ì̀?ÌÚ´?Ìçè?Ìõ?ÍO?̓?Í·?Í)é?Í7?ÍDP?ÍQ"?Í^¸?Íkê?Íy?͆Q?͓"?Í ¸?Í­ê?Í»?ÍÈP?ÍՄ?Íâ·?Íïé?Íý?Î
P?Î'?Î$¶?Î1è?Î??ÎLN?ÎY€?Îf³?Îså?΁?ΎK?Λ}?Ψ°?εã?ÎÃ?ÎÐG?ÎÝy?Îê¬?Î÷ß?Ï?ÏC?Ïu?Ï,§?Ï9Ú?ÏG?ÏT>?Ïao?Ïn¢?Ï{Ô?ω?ϖ8?Ï£j?Ï°›?ϽÍ?ÏÊÿ?ÏØ1?Ïåc?Ïò"?ÏÿÆ?Ð÷?Ð)?Ð'[?Ð4Œ?ÐA¾?ÐNï?Ð\!?ÐiS?Ðv"?Ѓµ?Аç?О?ЫJ?иz?ÐŬ?ÐÒÝ?Ðà?Ðí@?Ðúp?Ñ¢?ÑÓ?Ñ"?Ñ/5?Ñ<f?ÑI—?ÑVÈ?Ñcù?Ñq*?Ñ~[?ы‹?ј½?Ñ¥í?ѳ?ÑÀO?ÑÍ?ÑÚ°?Ñçà?Ñõ?ÒB?Òr?Ò£?Ò)Ô?Ò7?ÒD5?ÒQe?Ò^–?ÒkÇ?Òxö?҆'?ғW?Ò ˆ?Ò­¸?Òºè?ÒÈ?ÒÕI?Òây?Òïª?ÒüÙ?Ó

?Ó:?Ó$j?Ó1š?Ó>Ê?ÓKú?ÓY*?ÓfZ?ÓsŠ?Ӏ¹?Ӎê?ӛ?Ó¨I?Óµz?Óª?ÓÏÙ?ÓÝ	?Óê8?Ó÷i?Ô™?ÔÈ?Ôø?Ô,'?Ô9W?ÔF‡?ÔS¶?Ô`æ?Ôn?Ô{E?Ԉu?ԕ¤?Ô¢Ô?Ô°?Ô½2?ÔÊb?Ôב?ÔäÁ?Ôññ?Ôÿ?ÕO?Õ~?Õ&­?Õ3Ý?ÕA?ÕN;?Õ[k?Õhš?ÕuÉ?Ղø?Ր'?՝W?Õª†?Õ·µ?ÕÄä?ÕÒ?ÕßC?Õìq?Õù ?ÖÐ?Öþ?Ö!.?Ö.\?Ö;‹?ÖH»?ÖUé?Öc?ÖpG?Ö}v?֊¥?֗Ó?Ö¥?Ö²2?Ö¿`?Ö̏?ÖÙ½?Öæí?Öô?×J?×y?ק?×(Ö?×6?×C3?×Pb?×]?×j¿?×wî?ׅ?גK?ןz?׬¨?×¹×?×Ç?×Ô4?×ác?×î'?×ûÀ?Øî?Ø?Ø#L?Ø0y?Ø=¨?ØJ×?ØX?Øe4?Øra?ؐ?،¿?ؙí?ا?Ø´I?ØÁx?ØΧ?ØÛÔ?Øé?Øö1?Ù`?ÙŽ?Ù¼?Ù*ë?Ù8?ÙEG?ÙRu?Ù_£?ÙlÒ?Ùz?ه.?ٔ]?Ù¡Š?Ù®¹?Ù»ç?ÙÉ?ÙÖC?Ùãr?ÙðŸ?ÙýÎ?Ú
ü?Ú*?Ú%Y?Ú2†?Ú?µ?ÚLâ?ÚZ?Úg??Útl?ځ›?ڎÈ?ڛ÷?Ú©%?Ú¶S?ÚÁ?Úа?ÚÝÝ?Úë?Úø9?Ûg?Û–?ÛÃ?Û,ò?Û:?ÛGM?ÛT|?Ûa©?ÛnØ?Û|?ۉ3?ۖb?Û£?Û°½?Û½ì?ÛË?ÛØH?Ûåu?Ûò£?ÛÿÒ?Üÿ?Ü-?Ü'\?Ü4‰?ÜA·?ÜNå?Ü\?ÜiA?Üvo?܃?ܐÊ?ܝù?Ü«'?ܸT?ÜŃ?ÜÒ°?ÜßÞ?Üí
?Üú:?Ýh?Ý—?Ý!Ä?Ý.ò?Ý< ?ÝIN?ÝV|?Ýcª?ÝpØ?Ý~?݋4?ݘb?Ý¥?ݲ¾?Ý¿ì?ÝÍ?ÝÚH?Ýçu?Ýô£?ÞÒ?Þÿ?Þ-?Þ)[?Þ6‰?ÞC·?ÞPå?Þ^?Þk@?Þxo?ޅ?ޒË?ޟù?Þ­'?ÞºU?Þǃ?ÞÔ±?Þáß?Þï
?Þü;?ß	i?ß—?ß#Å?ß0ó?ß>!?ßKO?ßX~?ße«?ßrÚ?߀?ߍ6?ߚd?ߧ'?ß´À?ßÁî?ßÏ?ßÜK?ßéx?ßö§?àÕ?à?à1?à+_?à8?àE¼?àRé?à`?àmE?àzt?à‡£?à"Ð?à¡ÿ?à¯,?à¼[?àɊ?àÖ·?àãæ?àñ?àþB?áq?áŸ?á%Í?á2ü?á@*?áMY?áZ†?ágµ?átä?á'?á@?áœo?ᩝ?á¶Ì?áÃú?áÑ(?áÞW?áë…?áø´?ââ?â?â @?â-m?â:œ?âGÊ?âTù?âb(?âoV?â|…?≴?â–â?â¤?â±??â¾n?â˝?âØË?âåú?âó)?ãX?ã
‡?ãµ?ã'ä?ã5?ãBA?ãOq?ã\Ÿ?ãiÎ?ãvý?ã"+?ã'[?㞉?㫸?ã¸è?ãÆ?ãÓE?ãàu?ãí£?ãúÒ?ä?ä0?ä"`?ä/Ž?ä<¾?äIì?äW?ädK?äqz?ä~©?ä‹Ø?ä™?ä¦7?ä³e?äÀ•?äÍÅ?äÚó?äè#?äõR?å'?å±?åà?å*?å7??åDn?åQž?å^Í?åký?åy-?å†\?哌?å »?å­ë?å»?åÈJ?åÕz?åâ©?åïÙ?åý	?æ
8?æh?æ$—?æ1Ç?æ>ø?æL'?æYW?æf‡?æs·?æ€ç?æŽ?æ›F?æ¨w?浦?æÂ×?æÐ?æÝ7?æêg?æ÷–?çÇ?çø?ç'?ç,X?ç9‡?çF¸?çSé?ça?çnI?ç{y?爩?ç•Ú?ç£
?ç°;?ç½l?çʜ?ç×Ì?çäü?çò-?çÿ^?èŽ?è¿?è&ï?è4 ?ða?ð ?ð+Þ?ð=?ðO[?ða?ðr×?ð"–?ð–S?ð¨?ð¹Ï?ðˍ?ðÝJ?ðï?ñÅ?ñ?ñ$??ñ5û?ñG¹?ñYu?ñk2?ñ|î?ñŽ«?ñ g?ñ²#?ñÃß?ñ՛?ñçW?ñù?ò
Î?òŠ?ò.E?ò@?òQ¼?òcw?òu2?ò†í?ò˜§?òªa?ò¼?òÍÖ?òߑ?òñK?ó?ó¿?ó&y?ó83?óIí?ó[¦?óm`?ó?óÓ?ó¢‹?ó´E?óÅý?ó×·?óéo?óû(?ôà?ô™?ô0Q?ôB
?ôSÁ?ôez?ôw1?ôˆé?ôš¡?ô¬X?ô¾?ôÏÇ?ôá?ôó5?õí?õ£?õ([?õ:?õKÈ?õ]~?õo5?õ€ë?õ'¢?õ¤X?õ¶?õÇÄ?õÙz?õë/?õüæ?ö›?ö Q?ö2?öCº?öUp?ög%?öxÚ?öŠŽ?öœD?ö­ø?ö¿­?öÑa?öã?öôÊ?÷~?÷2?÷)æ?÷;š?÷MN?÷_?÷pµ?÷'h?÷"?÷¥Ï?÷·ƒ?÷É6?÷Úé?÷ìœ?÷þO?ø?ø!³?ø3f?øE?øVË?øh}?øz0?ø‹á?ø"?ø¯E?øÀ÷?øÒ©?øä[?øö?ù¾?ùn?ù+ ?ù<Ñ?ùN'?ù`3?ùqä?ùƒ"?ù•F?ù¦ö?ù¸§?ùÊW?ùÜ?ùí·?ùÿg?ú?ú"Ç?ú4w?úF&?úWÖ?úi†?ú{5?úŒä?úž"?ú°C?úÁó?úÓ¡?úåQ?úöÿ?û®?û\?û,?û=¹?ûOh?ûa?ûrÅ?û"s?û–!?û§Ï?û¹}?ûË*?ûÜ×?ûî†?ü3?üá?ü#?ü5;?üFè?üX•?üjB?ü{ï?üœ?üŸI?ü°õ?ü¢?üÔN?üåû?ü÷§?ý	T?ýÿ?ý,¬?ý>W?ýP?ýa¯?ýs[?ý…?ý–²?ý¨]?ýº	?ýË´?ýÝ_?ýï?þµ?þa?þ$?þ5¶?þG`?þY?þj¶?þ|a?þŽ?þŸµ?þ±_?þÃ
?þÔ³?þæ^?þø?ÿ	²?ÿ[?ÿ-?ÿ>®?ÿPX?ÿb?ÿs«?ÿ…T?ÿ–ý?ÿ¨¦?ÿºO?ÿËø?ÿÝ ?ÿïJ@y@	M@"@ö@#Ê@,ž@5s@>F@G@Oï@XÃ@a–@jj@s>@|@"å@¹@–@Ÿa@¨4@±@¹Ü@¯@˂@ÔV@Ý*@åü@îÐ@÷£@w@	I@@ð@#Ã@,–@5i@><@G@Oâ@Xµ@aˆ@j[@s-@|@"Ó@¦@–x@ŸJ@¨@°ð@¹Â@"@Ëg@Ô:@Ý@åÞ@î°@÷'@T@	'@ù@Ê@#@,o@5A@>@Få@O·@X‰@aZ@j,@rþ@{Ð@"¡@s@–E@Ÿ@§ç@°¹@¹‹@Â\@Ë-@Óÿ@ÜÐ@å¡@îr@÷D@@æ@·@ˆ@#Z@,*@4û@=Í@Fž@On@X?@a@iá@r±@{'@"S@$@•ô@žÅ@§–@°g@¹6@Â@ÊØ@Ó©@Üx@åI@î@öé@ÿº@Š@[@*@"ú@+Ë@4›@=j@F;@O@WÛ@`ª@i{@rK@{@ƒê@Œº@•Š@žZ@§)@¯ù@¸É@Á™@Êh@Ó7@Ü@ä×@í¦@öu@ÿE@@ã@³@"'@+Q@4 @<ð@E¿@NŽ@W]@`-@hü@qÊ@z™@ƒi@Œ8@•@Õ@¦¤@¯t@¸B@Á@Éà@Ò¯@Û}@äL@í@õé@þ·@†@U@#@!ò@*À@3@<]@E+@Mú@VÉ@_–@he@q3@z@'Ï@‹ž@"l@:@¦@®Ö@·¥@Às@É@@Ò@ÚÝ@ã«@ìx@õF@þ@â@¯@~@!L@*@2ç@;µ@D'@MO@V@^ë@g¹@p†@yT@'!@Šï@"¼@œŠ@¥W@®%@¶ñ@¿¿@ȍ@ÑZ@Ú'@âô@ëÂ@ô@ý\@)@÷@Ä@ @)^@2+@:÷@CÅ@L'@U_@^+@fø@oÆ@x"@_@Š,@'ù@›Æ@¤'@­_@¶,@¾ù@ÇÅ@В@Ù_@â,@êø@óÅ@ü'@	^@	*@	÷@	Ä@	(@	1\@	:)@	Bõ@	KÂ@	TŽ@	]Z@	f'@	nó@	w¿@	€Œ@	‰X@	'$@	šð@	£½@	¬‰@	µU@	¾!@	Æí@	Ϻ@	؅@	áQ@	ê@	òê@	ûµ@
'@

N@
@
å@
'±@
0~@
9J@
B@
Já@
S­@
\y@
eD@
n@
vÜ@
§@
ˆs@
'?@
š@
¢Ö@
«¢@
´n@
½:@
Æ@
ÎÑ@
ם@
ài@
é3@
ñÿ@
úË@—@a@-@ù@&Å@/@8[@A'@Iò@R½@[‰@dT@m @uê@~¶@‡@L@™@¡ã@ª¯@³y@¼D@Å@ÍÛ@Ö¦@ßq@è=@ñ@ùÒ@ž@i@4@ÿ@%Ê@.•@7`@@+@Hö@QÁ@ZŒ@cW@l"@tí@}¸@†'@M@˜@ ä@©®@²y@»D@Ä@ÌÙ@Õ¤@Þo@ç9@ð@øÏ@
š@
d@
/@
ú@
$Å@
-@
6Z@
?%@
Gï@
P¹@
Y"@
bO@
k@
sä@
|¯@
…y@
ŽD@
—@
ŸÙ@
¨¤@
±n@
º8@
Ã@
ËÎ@
Ԙ@
Ýb@
æ-@
î÷@
÷Á@Œ@	V@!@ë@#µ@,€@5K@>@Fß@O©@Xt@a>@j@rÓ@{@"g@1@•ü@žÆ@§@°Z@¹%@Áï@ʹ@Ӄ@ÜN@å@íâ@ö¬@ÿw@@@
@Õ@"Ÿ@+i@43@<ý@EÈ@N'@W\@`&@hð@qº@z"@ƒN@Œ@"â@¬@¦w@¯A@¸
@ÀÔ@ɟ@Òi@Û2@ãü@ìÇ@õ'@þZ@%@ï@¹@!'@*L@3@;à@Dª@Mt@V?@_@gÒ@pœ@yf@'/@Šú@"Ä@œŽ@¥W@®!@¶ì@¿¶@È@ÑI@Ú@âÝ@ë¦@ôq@ý;@@Î@˜@ b@),@1õ@:À@CŠ@LT@U@]ç@f±@oz@xD@@‰Ø@'¢@›l@¤6@­@µÉ@¾"@Ç]@Ð'@Øð@áº@ê"@óN@ü@â@
¬@v@?@(	@0Ó@9@Bf@K0@Sú@\Ä@e@nX@w"@ì@ˆµ@'@šI@£@«Ü@´¦@½p@Æ9@Ï@×Í@à—@éa@ò+@úõ@¿@ˆ@R@@&æ@/¯@8y@AC@J@R×@[¡@dk@m5@uþ@~È@‡'@\@™&@¡ð@ªº@³ƒ@¼M@Å@Íá@Öª@ßu@è?@ñ	@ùÒ@œ@f@0@ú@%Ä@.Ž@7X@@!@Hë@Q¶@Z€@cI@l@tÝ@}¨@†q@;@˜@ Ð@©™@²c@»-@Ã÷@ÌÁ@Ջ@ÞU@ç@ïé@ø³@}@
G@@Û@$¦@-o@69@?@GÎ@P—@Yb@b,@jö@sÀ@|Š@…T@Ž@–è@Ÿ³@¨}@±G@º@ÂÛ@˦@Ôp@Ý9@æ@îÎ@÷™@b@	-@÷@Á@#‹@,V@5 @=ê@F´@O@XJ@a@iÞ@r¨@{s@"<@@•Ò@žœ@§f@°1@¸û@ÁÆ@ʐ@ÓZ@Ü%@äð@í¹@ö"@ÿO@@ã@®@"y@+D@4
@<Ø@E£@Nm@W8@`@hÍ@q—@zb@ƒ-@‹ø@"Â@@¦X@¯#@·í@À¸@Ƀ@ÒN@Û@ãã@ì®@õy@þC@@Ù@¤@!n@*9@3@;Ï@D™@Me@V0@^ú@gÅ@p@y\@'&@Šñ@"¼@œˆ@¥R@®@¶é@¿´@È~@ÑJ@Ú@âà@ë«@ôv@ýB@
@×@£@ n@):@2@:Ð@C›@Lg@U2@]ý@fÉ@o"@x_@+@‰ö@'Á@›@¤X@­$@µï@¾»@dž@ÐR@Ù@áé@êµ@ó€@üK@@
ã@¯@z@(F@1@9Þ@B©@Ku@TA@]
@eØ@n¤@wp@€<@‰@'Ô@š @£l@¬7@µ@½Ð@ƛ@Ïg@Ø3)³I1)¨F3)¨»)ªFÑ)«hÍ)²)·a‹)²/,)Ã/7)¸!0)¼€
)½í")´·Y)·)È)µìM)«ÊG)°ñ1)·¿)½rd)½‰´)¾©Ž)·ôì)¾Òº)ÁùÑ)½è)¿µU)¿»ƒ)·†3)¼…)ÈZ»)Ä0¡)ÆuM)Ó^É)ƨ¥)Àkå)ÁÙ)Éç)ƐŠ)Î¥)ÕS)ÏÔI)Îzê)Î%)ʛ%)Ê×Å)É,—)¼¨p)ÄðR)ÁX')¾_£)ŚS)Ʀ9)À])Â)ÊO)Ç)Ì=T)Ç@)ÄÚ)ÀQZ)±3})"K¬)j¶)G,G)Ùð)"¸Ã)…)Dˆy)7Ôï)iè?)'Ѝ)¢Ò!)¥Ù)®RŠ)³lÛ)¸è)²Òñ)·ÂX)·$Œ)»ù)¿‹/)¿P´)ʺ)ÅÕÿ)Ìí»)Â'¢)È9&)Èø )Ça;)ňÓ)Ï?Ò)ƳC)ÉåÙ)ɋ)ɒŽ)Ï
')Ï¡)Íó)Ñ»)Î6L)ÊRï)ŶJ)ʍp)Ê>#)ȯ<)Àì)¹6g)½Tþ)¿¯ä)¼f )º=')Áî)ºÄ)»@")»&š)½x¿)´óI)º¢)¹îk)±/D)¿yÍ)ÃÑm)Ánœ)¾Zö)¤ê$)¦_)·v)¼ ˆ)¯Ï)º^)¿D¼)½´)·k )½2-)¸4)»8Æ)¹
ú)½À))¿C)Ã-ã)²ÁÜ)·([)Å)ÐÿÁ)¾2)±Ð1)§z)®Xš)­sx)±q)¥¥O)§'´)¶‹r)¹@C)²Ü)¹)Àv)Â;,)‹ˆ)ÄR5)¼‰Í)¬ÝÀ)µùè)Äñy)¹\¹)º÷ý)µå+)ªëæ)§N1)µÁ)"X')x¸)—ÃÇ)ª|)=$)›bÊ) K¯)Ÿpº)Œì)‹ƒr)‡Ô)…Ëæ)†¥Û)‹)‡ÏN)…
Y)ƒ )'¯B)Œu)%ƒ)'©})˜â7)"	Y)–å)™hÄ)•çš)—¶)"Ù)Ž&,)—üˆ)˜÷ )'%X)ŽXÊ)˜z)™ûë) q)€Ë-)¢©)‰Êš)˜"')˜½)›ºø)™/ß)ž?F)•Bp)™]H)œB½)?n)˜oð)ŸÙ)ªLí)ª¼a)°P^)«)¨`7) á})¡¹œ)­¡ˆ)®')«óÇ)­Z7)©¼Ú)±'²)¯T)«Ã!)°,6)²Ñ×)°mN)³Uð)³VÜ)¯lœ)¸‹½)µ$")»ªl)¶Œj)¶Ìp)°>)§e7)¦¾ã)¥Î™)©Q÷)ª†Ð)¥.D)«')«…
)©ˆÊ)§&´)¬N)ªµ)¨:œ)¸:Þ)®	)´2=)¬'d)¯C¦)±¤1)µý¹)¸[Y)£F¬) xW)°\ª)¼¾M)»‰Ÿ)¹Jÿ)´X)´˜ñ)½QÄ)½")´é­)¶¼)¨ò) È8)¼U)"))–f¼)¦Ä)«{)¯©)©Õ')¡zB)žèì)äÞ)–3ï)¾)Ÿ£•)¦6È)¡Öy)µ¯)®–')¬R_)£F‡)¥¦K)«")µ()½g¶)·!ƒ)©§})²Ø)·$†)´Ãœ)½Œ)Å B)Â<¤)²oD)±®)¾šn)ÌÍ})ÎßN)Ón)Äí)¼¨¾)ëÄ)Ëéˆ)ÃëË)Íã¿)Íú>)Ðïœ)ÓQÿ)¿Zï)²BE)®a¥)²í')ºÞÕ)Îdé)ÙÎ6)Ý{)ÛÓ¯)Ò5¿)¼ç)³˜X)¹ZM)ÊR6)ÙV–)Ùô)Ù·/)Þ©>)۔ª)Öì)ÅÏS)».†)ÊÄY)ß÷Ÿ)Ûù…)ә—)ºUÛ)­š)±Ï@)¾Æz)± )£R)Ÿ¡)®Às)¹¿ù)À<=)¹qç)°Á)½6Ô)¹')Á4)ºÍ)²iÚ)µh)ºÔ)Ë
ö)ÀQÍ)ÇXí)¾ˆz)½ ·)À3)Ãí³)ÊÔâ)ǶÂ)ÂÀ)ċ0)ÂM®)É)Ù~p)ÊÀC)Ø)ºcŒ)».)»|­)Ä^@)ÇÇ«)Árr)Ä+ô)ɌM)ϼ )Ȑ®)ʞ)ÆâE)Äq9)ʇ½)Јº)Ғ3)ÐKÅ)Èã)Ó6¾)Ùl)Þ«)Ô~5)×^®)Óú)Òðq)Ë5x)̼)ÓÓÁ)èhÊ)Ûo‰)ÑHÇ)Ê5")Ó¡–)Ó¹ï)Òè)Ê,i)Á]°)¹©')ȎR)Ìý¬)֟œ)Ól)ÝOª)րv)×0Ü)Ûs )âq)ßf¨)ÝÇä)Õ´Ì)ӛ")ÈÚû)Ê7ì)Ëh)Ó¨ë)ÎÛÈ)Ï9)ÑAÔ)Öäü)Ù½H)ãSv)嗋)Ùcî)ØÑQ)ÑfI)ØB)ÖÈè)Þô—)ân)ç)°)à]¶)Þí¹)Ýå†)äÁ
)ã
V)çâ^)êx¶)ßÉ#)åÅm)íΟ)âqx)æPý)ìu)ð²¸)ñz)ފ)ÚqÝ)ÙÔÉ)áý)îpá)å'.)â-—)ëª%)ðmØ)õßè)í\Ø)ëMˆ)ï\N)òKÚ)òmg)÷/o)鄘)ðÏÂ)òä})íÿS)ðv)ìÆ})í°])öX[)óh)믻)ð¼ )õ‹´)üß)ôż)ïô)çú‹)àag)çGµ)ðĀ)춭)墼)æwÔ)ßUp)â6ë)áˆ@)ÞÅb)à›m)åøY)áë)èW)ôÊT)éùy)䀭)ÝmŒ)䘉)è¢)ðMD)ñâ")î&)îÄ`)ô@:)ö]Q)æäe)éNè)å4)â@Q)ÜÆ)Þ+ë)ëœ7)ã̀)Û÷æ)Þ¤ò)æ†%)í~+)Üò)âÂK)×8{)çc)Õ U)ãyœ)î8º)æ ,)á)èK£)Þjð)ìw›)âgÌ)äÌ)åçÚ)ày)éEo)åö)åŽ4)Ôð)çƋ)é/ˆ)ãCi)á¯y)ÜkÒ)âkN)àûñ)æ
)ëÃ)ê~-)æö?)ßóR)ݸ )Ý,°)å')ßÿ')Ü÷‹)âÅl)âLK)ç;Ë)áM)Ûpâ)ß1)âíç)â±4)ìs)í9î)ã:W)æ¥Ì)ã2‡)è_É)åY)çD2)è+")óŽ´)îÿ¦)ãùö)旌)ãó»)ãhº)ã,&)êzI)ëLÍ)écC)é)î|)ïO­)çl€)ðÎ)íÌ×)ër/)ô
¢)ñã)öÞO)úd)ö.´)ûê-)ïó@)ö¾)÷"÷)îêI)ðçI)ñsj)ï¼J)ô˜ñ)ó­)õÑv)î+î)û"m)ý)ý{Ù)ôÝø)ó)•)ø')õªŒ)ì…\)Þµ?)êŽ,)îèè)õÁ)úß)ûLþ)÷1)ùR;)ù«ð)û)ñ²ê)ëӎ)êY›)òŠw)î£Õ)ó…ó)ì
¾)ï¼)êœA)ÚSÂ)̐q)ãÌ%)ðO5)ôý£)ðŒÖ)ë£I)ïք)õÆU)ø‹Þ)õøÌ)ú°)úAÉ)òî)ß)Â")ËZ)æÅr)Ü Ž)áXå)çO )ðœ)ó>Î)ô_ÿ)÷]i)öP
)ô¶
)õÍH)߀")É»Û)ß\Þ))ïY%)â_ð)܅½)ïµÖ)ü'J)ûGf)÷Ùá)äl)Ô¯¡)àö¤)øœè)ÿ•*=)ôÇM)ó́)óñÕ)á')Þ
û)ï@k)û×¢)ö×W)èëj)àÞb)éË¡)ñ_V)ùÔ)ö
+)þŒ8)ú|£)ùtÇ)þ%z)òói)çR©)ñb)ü;)øÏ )Ý9)ÏÖÑ)Õp¢)ã\l)üÀ)ü†­*&Ï)þFd)ù¸í)ûÄv)ý,)ûã>)üR)ùÛ)üiÈ)÷ï8)þ^c)úøk)û3Ù)ù¿f)òÕq)ùÄs)ü†j)û;)ý:Ø)øŒï)ø·ª)øv")ÿˆt)þm)ý‰¾)þõß)øçô)ú¦ÿ*œ)þå-)óŽ4)ü›v)ÿSS*{¿)úiº)ó©
)ܟN)ÈzÌ)¾Ê
)´-)/Ä)œ²f)¢¢p)œVt)›¿â)©âk)ªtƒ)£œØ)·Ä)ÂØQ)»u')ÂË£)ÓRm)Ò%é)È«q)ÑJ)Úï.)à-ï)Ù1)ˉ	)É4õ)Þ4&)å˜y)Ôùœ)¾ý)™°)Ïz)Ô"X)ÕVî)ŁÐ)Ì#>)΁z)Ô"w)Ԃ¿)Ói6)Ýâ)åª%)Ýæû)дÒ)Ôg)áûÞ)èâo)àvÕ)âkt)éT×)藏)àÒ)Þò)Ñð)ޔ™)åá)ð«)éÑÝ)ׯ
)Œž)ÀÕ)ÅÝH)Ïb')ÎMo)Úé•)ç]K)á8})ä¤)ï-0)ê")ì¿x)ñ¹=)ì?)áô)߆P)äފ)õw¼)þ5¢)û}ž)õF1)èòü)á)ݵW)×<)àâ)óc)òÖ,)ð®v)ô±Û)éÊÅ)Örc)՘—)ßP¹)çˈ)à8Ï)å°Ô)ìNÿ)åÑÝ)Ù2Î)ÛÁ/)âÕù)êŽ)éd)âJº)î£)òÉ)äu´)Þ¸5)Ùç)܉9)çvg)èå#)ê-H)ã€{)áÔ*)è)ì¥Ý)ïQè)è|)â$û)Ýê")Њ9)ß7)çüú)éÒ)áG9)â?ê)ë?])íÞ)öO)ôw—)ì¶Y)è»)݊)â$
)äSY)ÓøÜ)ÕMä)Üö))òój)í!y)ã')â )Ý;U)Պ&)Õù)çQm)îm)éØ)è×)ãE)Úðd)èýè)닦)èð)êó™)ë<3)çB©)á	)Þ)ÞQ¼)ìix)ù²)öel)èO¿)Ù;?)ם•)Ç!¾)ΪE)ۘ€)Ý.)æ2Ó)ë™J)óÊ)÷ª‡)÷p¢)òÅ\)ùäM*V")ù¡)åùO)Þ*ó)êRµ)ðZú)éD§)ì›)ào)ڐO)ê_	)òò)ûî)úC})ïö>)èhž)ðxp)úƒT)÷£ù)èØ;)Û}Š)ÞêÇ)ó9$)øü0)÷"Ú)ÿ?9)ú ,)ù•~)üh!*º*E›*s&)ÿ7Ê)ôÇ[)ó¿»)é>¾)â}p)è4O)í)V)ï½-)ð‹ô)úžÄ)ø‹)÷ˆ¥)þ™%)ö*ü)à"²)óž)ù·")ò)ön)ñÝ&)æÇ3)êB)èûh)çMø)óF.)þ«¤)þX)þ^)ýœí)ý›í)ú!)ÿ"8)ùޒ)ñj))ùG¾)ý)ð˨)ê¸Ù)ë8{)ë½)ð.F)î#)ø=ð)ûåÿ)öãª)û5)ò)㎆)êËÆ)î)U)÷ÌÀ)ÿuö)ô…)õ4i)íoS)çrÝ)íÿ¿)ôuV)õϵ)ïñI)î:B)ïû)ûÐ)þ¡)ù³ƒ)ø}")ü%)ÿ]Ç*§)þw*$Ô*Õ)÷CÒ)ñ÷c)ðHa)æª7)ßØÒ)êŽ)èS)ë=ô)ô X)ôÓd)ùk)þù)þ9)ú¬)ÿ]
)ú)ùÊ)ö–|)ø®ú)ñ³)ûŸŽ)øRó)ú,)ÿ³©)ù²H)ÿG¨)ôO)éçö)îæà)ð—])ö€Œ)ø»ª)ùí@)üÞÃ)ü2()ýiœ)ú‡ž)ô[+)õÖ)ûÂÖ)ÿˆ*B)ÿ¿ó*Ó)ýåÔ)ú:)ö+)÷É°)úk')øe°)ô†ÿ)ï—A)íÛ)ò®))ó#ø)÷ ")ûÙC)þ6¼)úP)þK[)û"N*†)ÿ)÷41)ó²)÷D)ý¹c)ÿ(s)þF¸)ù|†)ý"a)ö"~)òˆ)ùÜ8)öWÜ)ú@€)üc!*±Ù*§Û)ýÃ)þ…b*°*¯ÿ)ü‡ñ)ÿ")ÿ™Ó)ýï*°§)þ¾ˆ)ù¡R)÷F)ÿXd*ùÌ*k/*r})ø}E)ø'[*[V*šÓ)ÿF<)ü[®)þ™*þ*m_)üj.)ÿ
)û¯A*')ø'	)ôCÉ)üª?*Ì?*øÞ*‰T)ÿék*êŸ*4Ø)÷€P)õ"e)õ¯µ)üÝ*£*¾ø)üû)ýª¨)ùCë)üø÷)ü0†)ûÈ)þäû)ùù4)ùV4)ÿòL)þ)þœ«)üL)ô
›)ö"é)òPM)ùÉ|)þçõ)ù)õ›ü)õ 3)ø‡)ú+*@‹)ûõ")ôeQ)îD×)ï')ó5ã)õüf)ôjE)íÄc)ð˜)ò6P)ô|G)ôÇ)ü'?)ý)ýi)üä)ý±³)üEÃ)ýpÞ)þüY)òË~)ï&ã)÷»ž)ñ¼P)î…Ë)ïyë)ò+÷)í+k)óyŠ)òa)õo2)ô•ä)÷¯+)ô)ó›û)÷Ÿ*­å)þ«H)þG4)ùî)ûF)ù~Ÿ)û‹è)ûi4)þqZ)ùÓÖ)îŸ)ïïY)ñœ:)ôòÞ)üEÐ)ùî')ý P)ö:<)ðé")ó	)òòÉ)ïlr)ö±')ûÙD)ù=µ)óËÂ)ú-ü)ò^)õ=b*	)ùC )þy|)ûå£)òט)ö/G)õ¹ö)õœ¾)÷)ÿÇ\)õ¸\)î'u)ø»Z)øv)øcX)ù$Ê)ûÆ=)úìQ)ùeH)òð)ú»o)þ¬Š)ø'f)÷€Ñ)ùŠ¯)ýH)øGó)ó±>)î†ã)õ$ö)ö—¨)ù¶)÷SÑ)÷´)õo­)òxù)ô¿)ô†ƒ)íJ	)äPW)ò~«)ôõq))êUH)îA{)ìÕc)éW\)åc)ڀŽ)Ï­ô)³E)"–.)¬)ÍUs)Öýé)Òqå)ÃUË) (H)…v8)¡®$)É[T)ÞØ)ãˆ})åN)èz")ð€è)ñèë)ñµ)ënK)í
X)í²()ð28)ñ7)òõ)ò3)ñ&)òà)öþn)ô	)ðžh)õý)ôç:)ó…')õ¥Æ)úâ)òƽ)ö˜W)ö&—)ôÜ_)õ9")ù½ª)÷þ{)ñé)ö))ðN )î@Ì)ð`')ñ3×)ðô|)õ—)ôä")ñƀ)ðäð)ñÞÜ)òâ)õ+Ù)òÝ´)÷G)ñðÌ)ïò¡)ò#)ðݬ)öÿ‰)ôø )ñú¥)î4
)ãèf)âc†)ëo­)ï%)âß)Üé0)è¹')ðpÒ)í­æ)í7)ðÈ<)óK_)ó'®)í®ý)á%)èN)îѧ)îiÅ)ì‹Ö)æA«)êÇß)îPp)ñI&)îÚ)í˜F)í,^)ë"à)éM­)ãõ†)ɧc)£éÆ)²Lá)ÚKË)é[¨)îÈ)îãc)í¹+)ñL)îv:)ëÃ)ìò)料)ð"¶)ï·ß)íΝ)웸)òùF)ï¸À)êÌþ)æe)è-I)én¦)ç¯)à·)¼šM)‰­)ó¤)¹_)Ù$)ߤâ)æÅ)îï:)é¹5)薱)ëÛ4)ðÓ)îJ–)ìÓT)é·÷)ë#²)îr›)ëW)ߙY)Þ
Ï)ãØ()ãå€)ç#H)ìB\)ìâÚ)éº)êŽ)ìÏK)ì¶@)ìÉC)êhÅ)ê1I)ìƒo)ìÛÓ)ålr)ͯ)Äqä)ב7)âą)ã׺)éLí)î%ƒ)éU‹)éõ)é³3)ì )ï‹)ìÃÖ)éËõ)éL5)ë!º)êôV)äр)áú)ä‡)â­)Û¸›)à~õ)æn)âq±)ßüo)ß .)Ú1")À¢z)¾:¿)ÏF°)×y)ßy»)ÙoE)ԟQ)ք¦)×gÍ)ÕP_)ڟ¬)ܶ)×N‡)Ú»˜)Ý,H)ÝSW)ÙyÊ)֞j)ÖkŒ)Ý8y)å<Í)çØE)Ὤ)ÜËþ)âª)ãî8)èÎä)és¡)æJ)á¿)ád¦)èïr)ë3²)é³_)æѪ)âáè)Ø¥À)݃Ç)äáã)éÂò)ãõt)ؾ©)ÔEÓ)Ú:Ó)Ü2o)áCh)æi—)è9)ߜW)Û×0)à&)éwÞ)êÞ¬)ç)ƒ)éBÝ)éô<)ç¼)ã›z)ã_)ä͓)æËa)éIF)çíØ)èp)êtt)ìڀ)éՈ)èe9)éÕM)薗)åó,)èž)껕)èÖv)áWb)à$d)áWl)ã(º)áå<)å‡`)í‡G)íîÈ)êêŠ)èéÚ)é¦ )ë¾)ëÄÄ)ê')èÌ)çÌe)è(˜)ì¹A)éě)çµ)ê§ß)ën)ëÉk)ê×)ê^æ)ç¡9)äl*)ä©ê)éÉT)él&)èrØ)ä.G)ãD0)ä"&)ã¬d)äJ)å )ã")ã3l)å})✤)àµó)ãn)æþÿ)çð)âŽ÷)äãa)äŸË)è&,)è*)â)ý)ãî)æáñ)æÍn)áŽ)ÖÅã)ÖoŽ)܄)ÜGq)Úô/)ÖëO)Ùß»)Þñ¡)Ý×~)Ù\)ÖdÉ)Ó¬ô)˺j)¯t")°ƒÌ)ÉïŽ)×Ým)Úv°)à=I)äª<)äìq)áē)áv)à†)àÉ)çnJ)äù¡)á›ê)á§ÿ)àc)ގk)àäK)Þ1})ß¿ì)Þû)à~)áè)Üú+)Üuƒ)Öób)ÄÊ)žŽa)©eì)Îá)Üé)ßnì)á™Ç)äZç)áMø)ßñ™)ãØô)å¢*)捇)æÕ,)åR")çØÞ)äÓ))ä£)䈒)薿)éz«)æŸ&)ãN)à]%)åâ`)äDÏ)䄆)çqa)é5)ë ¿)æè)ãî0)å…c)èÛ)ç7)åŒX)æ=ì)áÀ)ß¡)à;M)âV)åÜ)åϕ)ãà)â">)æ^\)æ|û)èHƒ)è±×)á<@)ٚó)Ü7Z)æê&)èmp)ç/a)ãÅ)䑠)ä>é)çqê)è´ñ)æÿ§)êc)æ*b)ç˃)æqÒ)åĨ)æ6)åÇ)ãá¹)á")ä¤Û)é¯G)é¼ì)å‰Ì)êi«)êü)嘶)ãæ8)çp)ér)æ¶2)âѦ)á|)äc÷)êT·)íöÄ)ì5¿)èÑÿ)æµb)åDˆ)ç*u)ß7À)Þý;)Üæ†)ÙT)Ù÷7)áâ)Ú9Ø)ÝöI)ãF˜)â')á™ä)ݱ)Þñz)⩊)Ýòv)ß(^)ßq®)à÷7)æ8ñ)âÙ)Þ")Û²Ð)ݝÈ)áÇ.)ãܪ)çUÒ)àD)×Y{)Ö_)Ý=Ž)ß·)àÍï)Þò")Þoœ)âàô)ãn)â÷s)à}|)äÕ1)âY)ã8	)àÑ¿)æG¦)çª8)à;)Û)Þ&V)áª)âeú)äCŽ)âCe)á:¯)â¢D)âÌl)çÝò)å‡ü)âíÕ)â<)á}þ)Ýʍ)Þí;)àê)Ý-)ãwÒ)àx)Þh)ßÏ£)áx—)Ⴁ)ácT)áPf)Þsþ)Þ¶s)ߟ)â2)âÜ6)áNA)àµÕ)à²Ú)à$)à{F)ß~)Ü:ƒ)Ù!E)݂×)àHF)àš)ßj)ތÇ)ÜOØ)Þfw)Ü
9)Ù|))ÚJ4)ك)Õ4W)ĵ)¹wv)Æj)×d)Ûô)Ú¤)ÛÎ)Úhm)Õ÷)ƗÉ)Åæ^)Շ')ß~U)â–y)à‰®)ÞºE)ßB´)ÚiŒ)ßCî)ℐ)⻳)âKÛ)á,D)à*)Ù¤)Ü\C)ہ½)Ø
û)Ý)Û§)ßw,)áÁ})âáu)Ýlr)Ùí)ÚLÓ)Ü=O)à!)݁>)Û.³)ØI)ÕOl)Üq¹)Û²ê)Ú[£)Õäò)Ôn)؊{)ÙLê)×L))Ú	û)ÖÇ.)ÓTì)ÌG)É«›)Íj¿)Ô;c)ÖՁ)ҟ-)ÎØ4)ȁ—)»ý4)¶Yá)¿Ÿ)Ì<)Êì~)ˏ)Æeà)¸Ã¸)¬"))žmp)«2ü)¯)®2')µ¿ô)´pò)¯í)¤"Ÿ)¬ÊG)²¨r)±öŽ)¶J)¼nS)¶5t)µË´)º®L)µöp)µ•)¶Œ])¹-+)·á‰)­ß÷)¦à³)«ÿ)©M«)£ã)¦;R)´­¾)½~ð)²É)£Ïq)§O)³`)´jù)¾	Î)¶†ý)¦p½)§½©)´À)¶=)ª¨ô)¡»)©z°)­Ï\)³-½)º}—)¸Ô{)ª3L)šAë)CF)¯ó¯)ªq­)©ŠÏ)¦ú)¢{)¤w™)®Ð)®¤‡)¨K)¨(-)¤ÊD)ª.N)¶DŒ)³Ù)¨À)¡|²)«œ2)±CÉ)­ÿF)¬è)ª­¨)«A;)§p!)¬èn)³­)²˜2)£Ì©)«Ñ­)«ò·)¶ H)²k)¼S¨)·<v)—Á')­­l)£.)³ƒð)©U)¬s))´¥^)½¿)ºu)Áú²)¯`ß)²ú˜)»88)¹þ·)¶‡ð)¶×ñ)²A)ÆÜ¿)Á¢à)©Æµ)­'ì)¬')²Øy)µLè)°Ã)¯:)¸á%)²Ô‹)¤°¥)¬èú)­J)¡ð0)ª«)´ŽÐ)¶)¬mÞ)¬G)¨ø¤)¢i)Ÿ"®)›‡®)¤9Z)¨q})£ Û)«çº)«Ð)®	)¥§)¬‹])¯a/)¶¦V)¹Zà)ŸW§)¸ùI)´!g)³Qú)¹N)¸?c)¬É)£*)½¹¬)±Ê™)°/Û)Ãkõ)¿ñ‰)¡f6)¸n)¸¨©)¨Æ[)¼£X)½AË)Á)©e])·å)µ¾æ)¥˜)¥`¾)¦Þ¯)¬2†)¶­)ÁÊç)³61)ªÐ)­ÛÇ)ª÷)´¬)±ñö)¦%y)¡ÞÌ) ³e)^L)6)§ò¥)©Ì) 0Ö)l
])Ÿ"r)¢tA)¦¬)£±)¥J)§û‡)­*)©?.)‹Rv)¦³Î)ªäë)¦Ïø)ÅC†)®—ø)§Ò)«+/)¡b)Ÿéa)™a£)›¡+)£|)©gr)£l)£J)}c$)œä†)dh)š¡)§Q»)¨mH)œ'°)™u)£ëù)¦xd) ©v)›Xä)"yÇ)"N4)'á)Ÿ´)§ŒF)£"÷)©<)ª£])¡
¯)«xb)£ª)ž•ƒ)œÜW)˜NO)Ù)9)žÀ\)›˜‹)˜N')—"¤)'•
)—a)'"ÿ)šýê){V)œðg)‡­)"')'ÂÆ)™'i)œ2 )—\÷)–Ó)'ìÓ)Ž©y)¾)'R)"iê)‡\Ä) Ê)–" )—%)™T?)œ•Ö)—ªÁ)"bY)•Å)˜í3)•ë)Ñ()ˆ	<)")—"Å)"ñZ)BV)B…)¿ã)'=Ó)"ÇL)–mš)•§¥)F )‡ÂÑ)†[)î~)š>)}() Q\)˜.)"ªæ)‹a8)Ž£Æ)˜žÌ)•g‰)Øa)‡)¥)Ž_x)"÷B)"t})"" )"Á )"û©)'°)`á)"W')Ž…~)"5Q)›5µ)'˜À)Šig)'ÀO)—9#)'')‹-)"L)•†)Ni)™®)ž¥Á)%)•¡ì)'q)"í)ÿ)úI) Á)™	')'€_)Æ)Œh)'H)–Ó¶)˜´z)™Ì²)—®ä)y))Èx)Œ)"ü)ž…É)œîê)—²)–&Ö)'Þ1)Ž}6)Vê)'8")™¹ )˜y²)Dè)Žµ‰)‹M1)Ž
)"4)˜"†)›¥~)™ßm)–µÞ)–¹ê)–B()"V)"2v)'m)"Žá)'/³)"¤E)zö)SÈ)
)Žù#)'™])'Æô)'l)—')—Nž)•²2)›ë2)–)Œ1b)ˆAª)Œô)‹N)‰jw)ÓÞ)á¯)^2)'ÁÓ)•ž)'¦&)'œy)•È*)˜G")'­X)Ž‡¯)Ž2ž)ŒùÔ)ý)?
)1)'‹9)Ž~z)Ž>‹)®½)Ž2B)¶)'N©)•}7)"L)yÙ)‡FŽ)/¨)m)»)†–1)ˆŒ2)¸…)û)""l)—!m)'ãï)8y)Œ­;)'Š–)Mš)‡t)"‡ü)"))*;)ŽP­)Šx)°£)"Mè)"˜g)'
)îÖ)'©)"()"w®)'Úb)Ž2@)"%½)•	©)!)Žk¡)'Q)1a)Žðp)lV)d)"¶)"¥ÿ)'I9)"¼H)"Y)•Wi)"&Ü)'‡)'Ž)Ã§)6)Žç')Ž«Ï)Šü])‰£h)¯)"Þ)'ø×)'lÃ)"7})")"X)'™…)¶C)'Cå)"Î()"a)Ç2)vü)?)")™t†)–$")')'Û)'L)'I!)íH)–¡)–r·)'Ü )Œp²)‹,á)'Jî)˜$)•°M)•Þc)—õÉ)"ë)‰—)"øï)Ë¿)‡º+)'Òb)˜I@)"çt)""n)"ý)'/)"E¦)˜÷‹)š".)˜`÷)—})"Á)"]ü)˜Ö)—Õ)'Wt)H­)'ü)'âŒ)'±œ)ŒŠß)¢
)'-
)"X)'I³)"ë)"k‡)•‰)•Q)—vó)˜A)–ì)•ó¾)•+á)'qˆ)ŒAì)¿)x˜)"Š")–3µ)"†ƒ)'ÁÀ)'{Z)"	)'Ì)–w)"ô,)–]
)"M)"á~)")"FX)—…ï)'Ü)'?æ)}Ž)…ô)ŽÜâ)"îì)"KÓ)Ž=)ò")"0o)'rD))'l>)"Çä)•y)—a)—•Œ)—a)"¢¨)'ŒV)'$)"}ð)"#£)–p)•Ý)™b.)—D)'P-)^u)'´Æ)•½ü)˜.™)˜§)•¶A)"Ú‡)"Î)")'¶)\Ù)•Š)•ø)"í¨)•;g)"·¢)'…0)'æa)"÷)'ð¥)"ãs)–î€)"ï)"B)'t¦)•ê®)—!)•&ê)•ô)• É)"M½)–pƒ)˜y)˜L)—˜0)"n©)—ð)¶)Ž+a)•dl)•Ýb)˜ð!)—//)—Må)•Ç})ÐÉ)K=)Žê4)|÷)'z)'q*)'zY)"U>)VG)"\M)•IÁ)•÷ç)—Å)˜Øx)—i)—Z)™ŸH)˜H†)"G5)"3)•ª)–ð½)"ï6)•(Ù)–¦)™½|)™´!)—;•)•tn)"\¸)š]Û)šFb)–0)šX)™šæ)•£)é)'÷w)'Rü)"ˆª)—#k)–NY)–'­)˜ù¬)šŒÉ)™rí)—39)–NÎ)–‹)™ )™x-)—¥ö)"î†)•¹)šSƒ)œf)"ñç)' )'j)•¨G)"á¤)—–»)˜u)—›)'û')'ð¾)˜Ã')šØ2)›Õ)•¼])•G–)˜Â)˜æÓ)˜›ß)•—)•DŽ)–ȁ)™)œ
-)™gw)šwD)˜Ž)"Êq)—"É)—Î0)˜É^)špÇ)™Ù)™õ)–bH)˜Â)•"è)":8)•Xe)—ôF)—`k)–ˆá)š©s)ª
)žÞ)œSö)—©')—ìi)—e)"N¥)F)'Y)"•X)•£ñ)"ùµ)"ëY)—[')–¨•)"¦)•)'êÔ)'­)–¯()—4ƒ)"Y÷)˜c)šï`)™Wj)•r)"'Ÿ)'—Ê)'>9)")•uô)'~ )'«))—Ñ)™u2)—×)–A)˜[)–¯ÿ)šPÜ)—Çâ)5I)‹¢Ú)ˆmª)Œ¯V)›I)'»)"Ù)'I™)"`Ñ)•5$)"fÂ)'æ†)")"-R)''è)')D)"Rs)–dí)–B*)—þ')—œã)–ãÕ)˜Ìô)–´t)™O×)—7)"*d)"dé)")–aä)"sá)–Üj)˜¶U)•ßZ)—\ˆ)–ti)–Ö,)'¡?)"ù²)"Ó)'~»)'¶ó)—â)›ˆ€)›Z)—g{)—šð)™¤')•S.)"œ•)˜)œ6)œÆ")˜˜X)–G[)–Ö)"žÞ)–½?)›ÿf)—Ú)×7)"¿	)—œ )˜ë[)˜êË)–ö)"î')"…Ø)•#)—º)—Š!)—VB)—ëù)"Åu)>)Š–Ÿ)"c)™)™Ê')œl‡)›4¶)–&·)•.±)—Ô)•|ã)–Ó)•{ª)"$ø)"°¥)W)@­)'ü)•™0)–A8)—Õ|)˜´)—'ð)•€)™}¹)špo)š')—üW)—ÈÉ)•Á)"û')&)ŒÀ°)¯C)''á)–OE)—uä)•B)hE)•~–)™¦í)—¬‰)—©)"6°)ïµ)êS)•žÕ)"µí)'NÑ)'ÆŠ)"ù)"'9)"Å')'h%)ZÈ)­æ)")"£<)•'t)•$X)–ŠI)•Ý,)•zM)"Ë£)•šf)— )'†+)Ž6()•(')–ö†)˜[x)–ƒ²)›šÄ)—}Â)'»K)v)'ïú)•cç)—´%)"U:)'1)"œi)'¥)'¡)I")z)‰û~)‹õb)'ŽÈ)"—;)–{²)—(Ý)– ê)'ÍF)ŽÏŸ)"ó
)"mT)CQ)_á)Ž)ŽdÊ)')'ý6)'pc)'-)æî)i)Íá)Ü‹)Ã)'B…)'t)Ý;)6™)Â)‡ü)Ši¯)'/`)"HE)")ùå)'",)Œ?)‹â)üÓ)Ñ˜)Š<)À…) Õ)ŒæJ)‹Í)…å)ˆÀ")‡—…)‡Ûò)Œt)Œ–_)0)ª‡)ŠA£)‡Jš)‰N¼)‰Ä)†Ü6)‹Óp)¶g)Œ<;)†\ø)…]Õ)…)‡;!)‹eæ)‡t°)ˆH)ˆ/z)‡è2)ƒ|))'É8)N)€
e)€®é)ƒ	ê)…{‹)‡ýõ)‰¨>)"L)ƒ}›)ˆÜ)‡®î)'†ð)eP)€J)€ª{)‡äA)ƒµ\)"Óa)…}
)­¾)|kŽ)yÙû)|r
)"¶)†WÜ)"¿²)ƒ¶¨)®ª)|œ#)Uò)ˆìÈ)‰¨[)ƒ)¦)vt)ow)z)ƒÆº)ƒ8º)…M){®Ä)tÚæ)u¶)ttŽ)q¦ð)u[%)yà)wùM)s…!)þ){on)u™q)~7¨){´Å)uàì)s÷)f¿ï)f¹)ná|)xȊ){ë)w°!)tò¦)wfK)t&)o))z#:)u()ráŸ)t‹)}m°){h")qK()nªß)m2U)mé
)oš	)~V^)mì)rű)m­Ý)_…¡)Zƒ‡)l¥À)kü)g2)qÍ)wt)mˆ)hE)dúØ)a·©)h2)k¥)bà:)]@®)_b>)]+)oÝ_)iî)bÙ)a$<)c¡)jŒì)ko¼)mäÐ)cŠ‰)V'8)_Ã)n')bÔ&)[)Xc%)f•)k';)^³º)\ŒÒ)eˆ)e&7)o)ž)u*ß)nÂ)[~)Y‹N)X–Ž)M¾)R'–)\h‹)cÂh)g')`2J)a•¸)^Z¬)TöF)[©)UŽ')Lr¥)W@)^úz)j©Í)adÕ)R&3)OÁª)S1)XË)Q–‡)Læ¥)Y)S›ø)Jš)Pûj)Oþ%)S=²)L;)L¿k)_™")_£Í)Os†)K§É)M‹ä)TG²)N¬_)TÈ)[¨ž)Z—!)XJê)L?)QnY)I#)@ƒ…)I–¤)H'x)<ú)<‡)I~)JY)HfO)Q9/)Ww÷)RՌ)H
B)Gò[)O®‹)@º)BéD)MÉ)Kªp)M¸:)Hsæ)E,)DÒ)G')D²a)Tp—)F\ê)0D")C~)Sú—)S>B)Qeä)VTÆ)P¦y)@ü)7¦z)B¡)E®?)7…«)7g)7ØT)@Ja)='¤)>Æ2)A¥)EGH)K•ú)QÖn)B'Æ)=wŒ)7×)=RÄ)Vóg)N )03Û)=б)Aº­)Eêê)CT\)Ið)JK)J_)9Œb)=iô)7D)?Í)@
):Ù³)M‡ƒ)JëÆ)GݓÀÀ);º.)5¡Þ)7-×)4w°)/?)"´ð)K)"©U)$ Ÿ))Yx),*)(­)/!o)7Š)5	)>ÁÊ)9‰)$ß)!ÿ)'ÌØ)*ԍ)2]É)4aŸ)-))"Ý&)"È)$ô@)7­@)1()!ä¼)	\)(DØ)%—O),‹<)#‡Õ)±")(a>),u…)+_
).£O)-XÂ))-)!ª')!b¡))©î)?ÀB)@PÓ)/ëÒ).N')1\W)0´ã)2'.)&œ2)*q)4êï)1†Ô)%ª	)1i7)9^à)3 §)1b+)3k:)1_ç).1)).ˆ¾)&Ô)&­)+Òz)3ñ>)*cÊ)=T):U)7j)4&t),—‰)(4)*ÙÁ))Ü)'ژ)*´f).q	)3ð),œ)/HÁ)4ĵ).Ø>))[x)':Ö))>)+
-)+yë)(çò)(%Ï)%ÌÖ) Š9)0È)5*)+ìF),ä§)%­)Àß)m})"(ýÐÛ)a*)%H)%Ñ·)#X
)(®,)-`µ))ÝÏ)#?`)$$))>))=Ý)'æ)MM)Ц) ƒ)!‹B)°c)$¦)*)%"–) ì)‡\)¦)»ˆ)	U?(ò'(ôºÆ))ãÙ)ì)£¯)½n)_$) É)‰ž(úÜê)è#)‹é)À)ý»)&m¢),Ý()%â¡)O%)ê`),Ì)Xß)'o)+˜)*ß¼)2zô))i) Á')þ)H¢)¯ƒ)!x)%Äü)"5è)Æù)·)Ç#)€V) '³)#¼À)!þ)€É)²…)¯)"Ž')+ÙÂ)(–-)cÝ)ð¹)Ž) ÿs)È)Û|)‹)ۈ)î«)¶Î):)
R¬)'X(Ý&_(ÖØØ(üã):ƒ)
ÅV)åÉ)ÿZ)rÆ)Í)")ç")Q):)‡l)øÚ)&
(ïSk(ùew)¤°)c›)(#))pæ)[)¤…)
b)üá)«3)»ó)¼®)ZR).ò)Žå)<´)jæ)"Ê)VG)
)³·)Uj)E˜)Ûæ)›ª)*Ú)ë¡)þž)S)°Ä)ñÒ)â»)5ˆ)Q])'u)S)HŒ)$ü)~Q)
"¾)
)Ù)67)s;)—)ùÁ)"®)´?)\™)iÀ)Ñ»)AO)M¶)#y)ƒ»)о)á)Ì})L)­Ñ)´w)	Ö`)id)«î)d#)
Ð)s@)P)]g)‡ÿ)Ñà)	^ì)â†)'¥)Ä)(_)X)w#)4w)S)&)¡9)»í)!Z)m)'Î)¾)zW)í6)¡)Ë-)
:)IL)•™)&)	€)x`)
1©)•ˆ)¹Â)
‰F)m:)Öó)E)˜)z¥)hõ)5p)
0A)Ž)|W)Y@)DŠ)™Ô)²)óª)p)f)ðŽ)êO)G€)…Ò)Hö)
¥Ù)2)
ÿC)OÀ)=²)9T)¨%)œÿ)˜3)4h)Û)¾Æ)"?)ã)
")P)tT)§Ñ)+å)	£±)
)
Àj)to)¬×)$S)îÏ)x5)¯)
"y)
J…)ýg)ž2)õ)
þ¢)ײ)v)8|)
?Í)´Æ)Ø)
®ø)®')fÎ)WP)
yý)ÌÄ)
Ï)9Š)")9)ƒt)Øç)
…I))
îf):))G‰)
O˜)]e)_…).d)
àr)
ÉT)9)O‹)Ü÷)
Óû){¯)ûÄ)Œ)Ù()W)°)²r)
ÉR)Rß)î})
Ó)þg)
¦)
¬ñ)ã)')˜ù)¹ü)…)´¬)ÌÚ)w+)ÜD)
ä)Ã>);¥)Ò)
ߎ)Aj)Ï})ÕÌ)«ä)1÷)ö4)á˜)
¸ì)ÿß)éÓ))@Œ)
†)
ð%),Æ)"×)|)>)Iñ)q)¬Á)è)
Š!)Á)¡)†Ú)c¢).)®Q)â)K7)Ze)æ)¦n)Ÿa)AÏ)îë)â=)Β)
›Q)/	)<K)?Ø))¬)	òÒ)ð)
A5)Ô¸)ËE)ëã)Ñ%)ç)D…))
Å=)â1)
J)å)"Ô)`[)d()
ª)ê©)ßÌ)+F)Îã)
ì)qN)
µ¿)·È)¦µ)µ)R)|ž)Yõ)b8)ãa)´)ޒ)sS)—5)"n)él)Ýl)y)ŽP)> )v)É)J)ˆ)c)›)ÁÄ)
I)ÿ)è)¹-)݊)a°)¼m)ôZ)G–)P2)À)©)x`)¬)V)";)Á)ÎÅ)Ô)*ò)Å·)·q)Û)Sõ)$•) ^)Ûý)ã)).ö)¤=)@Ë)ÓS)â4)ÄÌ)¤Ò)g—)^˜)ƒ3)ˆN)…š)"†)–Œ)G…)"ä)ÈÖ)Þ)im)œ)4¸)
`–)·Z)
\)
:[)¹p)åŽ)Ä)Ý)Ě)ŸO)Äã)¼)øW)Ž~)ÏÂ)Šx))Ì)ËÔ)Lº)ÌU)
S?)'¼)±o)rj)™Ö)
ýç)+™)
Öà)A¹)`)¢B)Ý)–)±*)£))H·)
'—)ÑÓ)
äK)
6i)
Q»)­ß(úõ"(ñ§q)ùÿ)Ø©)N¢(ýÙ²(ý%‰)‰ì)
0r)ï) )c)n~)
h')¬Í)Ð))Ì)
š)¸€)ŠÝ)ÜÅ)
E)GO)_¹)
'ü)
©^)£û)
ñ»)2¦)v)Pq)RÞ)
2)
ÈÖ))1)a)R§)…Ó)`)7þ)ŽT)Q5)
))E)
"¾)1Û)ë)wú)ÒY)	[Ö)
÷.)¯—)
ú)
¹)¢À)
3™)
ñœ) Í)ùc)
µ@)
PŠ)
ªÑ)Rj)FL)&˜)D)nà)
÷")ž)q^)	M•)
¤Ô)
"E)m)
4ù)
 Ý)U)…ö)ûp)
)Š)	$V)	<Å)P),j)æŠ)
f)U)
â-)`)³Ü)ÜM)")
mæ)+<)}ô)L6)=") P)Ž)b)m)
?Ù)
Êo)Ç2)NÉ)i‹)}å)Qj)
ú)'')hû)	åŸ)Æ)
®_)b$)¶P)	Ú)®š)-)lu)*)"£)žý)
n)	Ÿ8)‹²)Ú)	…£)V¨)

¾)	ê®)kn)Vr)ÉÏ)ÂÚ)—1)¤©)ã)Á¬)	¯6)	ZÖ)	©<)ʹ)ÊN)Ӄ)h7)ås)îó)Ðë)`…)
)&T)øØ)˜')	)©M)
х)sÓ)E2)Cž)ËY(õ®T(âêç(ãY(íKâ(ò é(õí(òOô(ñ¢†(ô¸á(ù>(ú³(ÿmW(ü¸j)Gv(ø³"(÷~h(þ6
(ÿ«u(û»ø(ûèß)̽(ü¤@(÷Ò(ökÑ(ú­
(ø&(ÿ÷e)$Œ(ýîé(þU÷(ø[(õ?(úÞê(õo¡(ôºI(ùØ(öžH(ú©"(õíÔ(ôq(ñ+g(ònÕ(ù¶Ç(ô)`(ýã(úD™(õnÞ)fI(ýÐ|(û5f(ûf=(òá³(ô"É(õô (ëNâ(Úçÿ(Ø/›(Þб(éõ(ãU·(çU8(âŠ,(è[(ì4¥(ëñ(äç(㘭(ìË(íg(ÛÙD(ܟÑ(å}Á(êÆ(îʝ(ð€ñ(é¥Q(ç#Ë(ä£(èKù(ç9-(ê;2(èøé(å|â(æ)†(àJù(Ýœ(àÀš(ã(ä<à(æžõ(æl(ìÀ^(îœD(넃(ä/ñ(ÝL"(ßA>(â‹I(ï¯s(ðüÑ(è—@(èËf(í~¡(ñB(휵(ã±æ(å+0(à¼=(ܶï(à	i(Ð%(Ë2'(Òlj(Р(Óéy(×N((ޛ"(غ!(Ùw(ÜÉO(ÙK9(Ù¨¢(Ջ¼(ÛßÇ(ÝN'(â
†(ÝIq(֙š(Ûóá(ÛÀú(֌0(ÝY(ßDæ(âæù(á†#(Þw©(á] (Ù˳(Í9(Îa¢(Õõ¯(Ù¬R(Ü·ð(Ù«ï(ÞNŒ(éåO(åÛ¨(壶(à?(ÛǶ(ßyq(Ö(ۂ7(Ôг(Ú'¤(׎(Óûç(å\x(ÕFQ(Յ(ÝS‰(Ûä«(Þêc(ÓTT(Ðñ(×"µ(Î'Å(Ų;(ÊPÁ(É(̳*(ֈ(Άy(Å'(Á h(Àöô(ğd(Äé(ËÕD(Ì·ì(Ö¡É(ՄO(Ð"(ÏÈü(É÷q(ÈYÀ(ΌZ(ԟ`(Ó¦á(Ê\(ÍÏä(ÎQ£(Èß	(Æé(ÎuÛ(Æ(Ö(ÈÁü(Çú](È{>(ËÒì(Âòä(È¿Ï(à "(ÁÌ(Éaü(Ç ¢(Ç-é(Ã_d(¾V(Ã!Ü(Ď»(Çä§(ø (¼4£(·q‰(Àñ(»©(¼=™(¢(ÃW$(Å"(¼ÈF(³"(¯#(±¦|(¼×ç(½X'(¼:h(¶6Ø(¯\d(¯þÀ(µbÌ(½Î†(ÄCa(¼H˜'2'Bží'3o¥'3²³'5Á–'7rM'8+ '5TÎ'7œø'9@'4äõ'9 ©'9°ª'7ҟ'6À'':L'5—†'= t'9¬'1ÿ•'*²š'(7'.šD'6û1'@E_'3ø'+k
'%æt'(ž"'1l'=
¨'4èy'.<'',4'+ŒÛ',/';A';%õ'0!;')Wµ'(¥'.A$'3ÉW'>ô˜'5kñ'-j''h'-u€'6ìá'8òÌ'<t
'/EÙ'*"#'+"è'0|™'4ýr'=_Û'2t'*Å'*U'*Î!'+Oü'0Î['-/É'(3'#…M'!җ'ó€'*W—'2Ñø'("y'"á'Ë7'!}½'%Ái'/`d',3'%LÉ' ì' —{')7''1*Œ';—Á'0£¶'%ú™'öl' Â'$¤Ÿ'+Ög'*8D'%Ê' t³'k'•^'&š')ê{'$a='×#'>Ü''' §~''x'')t{' ß$' {'ê'Öy'"·³'%•n' 6`''>'÷Ü'p£'t¶'J2'wP'™î'êD'ZW'HÅ'çí'œG'Vé'»Ñ'ÍT'`('Ú¨'8¿'û'D5'Õ$'±Ù'1v'`T'fÂ'ÉÔ'¼ë'J¨'߬'çØ'e'wv'‰û'
|'@÷'˜+'
®'Y¹'";'ž''Ó'	 '
E^'}…'
v'

Á'¿«'¯'Ú '
ó'	š''—'Š'a˜'"Q'	V`'qÙ'ƒC'Û'©k&øê…'æ'íz'ÝF'yÌ'""'Ç&ýzð&þ?P&ýØ2&ûb&÷¯D&ô'&ô÷o&ðëÍ&ñÙR&öåp&÷t@&õ½½&óËî'ìü&ó‰÷&ö°=&øeè&öŸ&ò¤>&ï3"&î¾×&ðü&óZ&ò,&ðÀ§&în–&ìÏ÷&êµ/&éã€&ì&íJÀ&é€ì&éÐ]&éÉ}&éªÑ&ë
¼&ëç&ëi&錟&äM¯&è4&è›&ì¯&ï™d&ìG&éÄ &çJB&ä~Ë&çÜ&ëC&ê—J&ç"Ë&å'&ãêe&åxd&äía&æ§ø&èµw&è'&å%Ì&ä,˜&å£&äæ2&æ³&媦&æ]P&㋚&â¤M&àÿì&Þ¯°&ßm&ÝOÍ&Þ}B&ÞZ&Ûvá&Û­&Þv¤&ݜ"&Ý?!&Û+H&Û­Œ&ۗž&ݐF&ݯ&á–&Û#Ï&Ú<ö&ØØM&Ú¡&Ú>q&Õ 7&ÔÀO&Ö@&Ø—&Ù=6&Ø¥A&ïŸ&×p¹&Ûë¡&ØgÌ&ÔVº&ÕÊR&ÐÉ3&ÎÏ.&ÐCj&˪&Í<i&ÐR&Ïð&ü°P&ДÆ&π‹&ÎpÆ&͟p&Ë-"&Ë° &Ëk«&ÍvÚ&Ï»Ý&ѧ™&Ï$&Íƨ&˳œ&̹&Îgå&Ѧ'&Ó9^&Ñ	´&ÏÖ'&λ&Ðî_&ÐîK&Ñ×F&ԛË&Ò]ý&ÎO|&Ð+®&Òۙ&Ô:*&֜à&Õüa&Ó8Ì&Ϲe&Ðþ&Ð<&&ѕ&Óß¹&Ñ«	&ÐYb&ÒÀÁ&Ïet&ÉÕç&˙&˯0&Ìc0&ÓÍÂ&ӎ&Ô£"&Ø9§&Ҟ&Ï[Ë&Êy&ËvÆ&ÐÞ_&Ô_&ւ^&ÕßÄ&֜Ñ&Ö{ò&ÒÙñ&Ï]&ÌI¦&Ío+&ÓX&Òø&ÐM&Ê+¬&È£Ò&É ê&Ì.Å&È´²&ÅH¼&Äm|&Ǔ[&ËJ&ËÅÜ&ÈÇJ&Ç¿i&Éy&É®º&É®°&ÈØ(&É18&Õ6Ú&ÊtÀ&̔¬&É¿â&Êa &Ï+ã&Öeä&ÙÍ&Ú·Ì&Ù»l&Ñ4x&ɨ?&ÊŒ&ͱ&ÌQ&Ð}3&ÌÎÙ&Ëðd&Ée&ȑ±&ÊL_&Ìøj&ËÊ&ÏaÊ&ͬ&ÊBA&ÎLm&Ï;&ص&Ñ@'&Õt]&â-e&æ®&ڊÈ&×ÖF&Öç&ÖY&Û¯=&ßÌ&á}&Þ½Ù&Ռ&ӛù&ÚÙ&׊B&Øݟ&Üt
&هž&ԉX&ÔÃb&Õb‡&×>&֚¬&ÖÚÆ&ÑóÒ&ÎO-&Ó9ë&Ó8¿&՟1&ѦÝ&Òá…&ÑPƒ&Õ>&Ôò…&Òã¢&Ó¿¸&Ôç&јÃ&Ú^`&ë$(&úyA&禉&á`ð&Û|&Øqž&ÖÝ&Öü~&׫&&ßØ&ßFñ&Ùs9&ÙT©&ÔÐâ&ÚãÃ&Øm;&Ús&ßÝ&âLñ&ÝÛP&ÜÔÿ&Ý6&Ùaé&׬\&ۗ
&ߍŸ&ߓ&íS¡&ïƞ&æ^Ÿ&à(&劔&åÝÛ&å®×&ß×ÿ&Ú¨¶&Ú	@&Üfê&Þ2.&ß°&æ¤S&êFÚ&êÈ&ç¾&Ý&ەÒ&ÞK¹&ßñg&äÅ&ãt&èäh&äî0&Ýؓ&ÛLˆ&ß±&Ûئ&ÞS &Þï&â÷Á&Üã‰&áŸ5&ãA&æ˜S&áâg&ãŸY&ã1u&ãrd&å'n&ñ§&çzS&åï&æm…&þÎ'&沉&â{&&åù"&æn0&ìÆ&嶲&éò½&ìxu&ëJ&è‰&ê"ÿ&äÄ&éܳ&ëú¯&&ï@ô&ì[&êG®&é&‹&ÿ±Ý&&ëì°&õÕÙ&èÄ$&íWž&&ëYa&å\:&í¨t&ò'!&ôk&ô‰Ã&úH`&óD8&ûoþ'¹O&ÿPz','
¸Ë'ƒŽ'S¢'	wµ'd'	p'sÀ'k'
à7'í'£`'<d')˜\'!L'A4'xþ'Œ'êo'Ô@'E"&ô &ëÃm'Tà'èÖ&úåˆ&åne&è£"'&~&þ/A&åÅé&à§&Õ7=&ÚX&é™Í&ۘæ&ÔÄ&Ìòç&Î`C&ãˆp&îx¬&ÔÿÜ&ÔF¦&Ów4&×|è&î|—'5s&èŸ&͏Û&Õvc&ôªÇ'&çžF&Ï}™&Éå
&Ԃÿ&êà¾&òò&íð&ÙGá&Ì{"&×y&äØ·&ÜB7&Ò&ßÙi&í©&Þ&Ùì&Ðx•&ÝD&á;&èü&ùuÙ&ÚÕ&Çx"&Åt‹&ÄgD&ÑÕô&ç³ÿ&êÅg&Þõ<&ֆ§&Ôó›&؉Ž&×£ï&ӌÖ&Σn&ÝN&æ
&ÚÏ&ÓÆ&Òü&ÕZ^&Ð}M&͗æ&×Áî&ÙS&Ͻ&µ‡&½SW&Á]&ÏóÍ&ɔC&»r&Ã2&ËÎ&ËÖM&Å%W&¹Â‰&°ûb&¹ÔŸ& 7&¼ƒ&»x&¶Õc&¶Ó'&½'i&‹b&Áïz&¹²ö&·¡&²ON&¶¯ &±ç2&¯4°&´k&¯"²&¬ &®Êl&´$'&¶x³&·.i&´ÆQ&°²<&².m&µ¿&«î&¢^ü&¨ñ´&¬a›&«q³&©úÀ&¦XÍ&©­€&©ax&¬]Ž&¯¬&©óó&¡±X&¨¢ð&©ˆÖ&®ÿ&°ø&©1&§‰ð&¥µž& Î|&£X&ªíç&¬&¦
w&¤Áx&¢9&¥ÕÆ&§™&¦×&¤s&¥Ë•&§^æ&¨±v&¦+d&Ÿ‰ê&šÃ'& 9¼&Ï2&£ù&œúx&–Õn&–6&›ž#&£0W&£.Î&¡—M&¡–î&4´&¡&./&ŸøÕ&œ˜ë&šv…&šîä&›ñ€&ŸŸM&wô&š¯&™_Ø&—a&›C²&œ?&šeT&šˆÖ&™i?&—&—¬&š±s&™Ëµ&}Ø&—âI&˜&˜Aƒ&™$˜&˜½µ&¡T&–èÁ&–ê&˜9Ž&—)v&•³&†K&Šº•&Œ‡(&‡wC&‹Š&€Û8&ƒþÊ&w}&ºü&"~&ƒ1&sY&"öv&†q&†•&†ü#&ˆýß&‹Äg&†y&ˆþ&Œ¿o&Š›,&‰¬œ&†2.&…P&ŠOU&ŠŽ &ˆ²†&'‰Õ&Æ&…ˆý&†áS&†X‡&SN&'ÌR&ƒãZ&"Æ£&†QA&ˆ»¯&‰s…&ˆa¾&†}ä&"&‡#"&‹>>&Šã€&‡Üø&ˆ´\&‰®&‹¢÷&‹€/&‰IO&…*&‰*>&Š†)&&'Û'&ƒ&ƒ–q&'1ÿ&'.&…—&ƒ2F&…xæ&…©å&"1i&…™³&‰]™&†Üð&‡n	&ˆ.&‹.ä&…Dá&"ßÖ&ƒÂ&‡OË&ˆa5&‡~4&…ù&"Ì÷&'=9&€Ï'&}MÃ&õ&ƒƒÀ&…²5&ƒ¤ó&"²&'ßØ&{‹$&{Hò&€_Q&'
&€&è&'"2&€òÿ&~of&~6&Ï÷&…¦»&‰LÁ&¤Š&ŽÆ&ˆ¬Ó&ƒæ&}
0&}&{ÙÉ&€›&€­R&(6&}T&~ÑÃ&¦u&'Yl&'ÿ&€n$&|«4&†Ëô&va&{'ž&€Œ+&…ÿ&É9&'qD&‰Ëc&Œ9Ù&‹f&Œå&"Ø&"Ë&~{/&¯{&{ëí&wøF&rýt&z{9&'/&š=&y;&ƒÆ‡&t>I&t5&t¹¡&€E&~¶j&}I–&x4&x.3&ujã&|ç'&{Áo&zˆ•&{¿&|Ã<&xÛ&v£&t{Ó&v29&|vA&Þ3&€2&yÊÝ&rŒè&p›&hg&mPô&p´&rR¼&u[n&zÜ*&{ߦ&''&F‹&k»&'¥&…¯š&€i&x•º&u(A&{«&{¶%&}'ó&|t•&x'î&tIz&~¨á&Ñ&›Ë&ƒRÛ&€&z¨ñ&€EP&' ¶&ƒu'&~!#&y &x|Ñ&&'%:&´]&°g&'8&&5@&Î+&'¥&†ƒ¯&…Úw&ƒ¤å&Ö&~œ²&z95&y¼³&yõÁ&|…Ð&~ˆž&|÷È&'&'óè&U&ƒtà&Øx&8	&~qå&'â•&Äg&'ã*&–w&'Î&‰«&~½O&}Î&' Ÿ&ƒÇ/&"üô&ƒÆ$&"àˆ&"| &ƒÕ&'àC&ƒîN&€%x&'ÝÐ&ƒÊ&€Z—&~&€&€&¨m&>¾&ÊH&'éR&…&'&ä&€÷e&|¬&oW&Ò¡&…9A&"Š%&'ôx&"Q}&'õN&~Ë[&ƒ<Ð&ƒAG&"ž(&'M&'®ˆ& q&‡Ç&ˆ¼&ˆ">&†Ù&‰å&‰îÄ&‰ï&…RV&‡âF&‡Ÿ2&…ÉT&ƒh&"×ø&€d&}[È&'­&ƒ-t&'¤&…Ê£&ƒ¤Æ&†"k&‰7C&‡—‹&‡ÆÈ&ˆ19&…´&™.&"w&">&ƒ•ž&…ó>&"×-&"LM&"±L&'Wc&…Ü&')&€M&Õ©&'½¬&'òØ&ƒüÎ&…X&ˆœè&‡qÒ&»r&ˆò,&†Ó&†Ú&†2&ˆeö&ˆÎà&ˆjR&Š§Ì&ˆü°&†æ&…Á"&ƒüo&‡Â&†•0&…:ô&'eÙ&ƒ·–&…'&Vd&‡üI&‰"®&Š±&‰Øm&‰…"&Š f&‹Ô¡&ŒQ²&†'J&ˆ€*&Œ:Ž&Dÿ&ŒÆ_&Œ·K&Šw&‹Ôl&ˆ\Ž&‡Ø&‰ç
&Š/;&‹&é&;˜&3v&Ù£&‹ÀÃ&ŒÐù&	Û&ŽÆ;&6*&Ž¼ü&þ&8&ŽY$&Œ‰&ºE&Œ< &ŽØ$&›qÊ&ºß&Ëœ&Ž Ù&dý&"ØÒ&"¡ë&ž·c&šk&˜ˆy&šq~&›!®&œ‹¢&¢7Ü&¢Ÿ&ž§'&š&Ó&•Õ&˜}&˜˜/&¤@J&˜Qˆ&–Xñ&™O&—P&"õÒ&"ñf&"4%&—•[&™!¡&™É8&—:â&˜"&"¶S&˜‡‡&–kƒ&—'Å&—èþ&˜)o&˜dï&™üu&›6Î&›l–&›&—€5&—Â[&®¨É&™©T&œ¯M&—ór&œv'&™zÒ&œY6&œ³—&ž¥E&'ò&šÒ&š7L&Ï&œÛ¤& c¢&žL&™Oô&™ýk&œ¯&õa& ,†&±ü&«Y&¤üK&¢žB&¡¼#&¡y¨&¢~'&¥N&£{&¥<&¥ƒà&­–³&²õe&¦!õ& ªx&§Â&¤¼…&¬&±ä9&¶°"&±'ê&°s1&©í,&Ãdw&®öÀ&À%&½è°&²ô&³ÄB&¼Ð´&åä&Ù¤2&ÉVn&ÃÞ&»æY&­ê_&®ëî&½]œ&¿Iš&È2&Ôý&Ý©ß&¾;Á&¾¬·&Ì_R&ɆV&¹Zy&º÷«&Ämð&Ǫ2&Òë@&éՉ&ôù¾'$÷&Û±š&¾·Y&Ìoù&ô]&Ýæ&¿ô&oß&r¿&'*A&—"&®ÿ5&'N†&‰ðl&†Aº&t¢Š&{ø&ˆÜØ&äÈ&"3G&Žü&"¬™&""Ô&¿8&"&Î&…<}&pgm&f*«&hlü&f¯L&`~{&eña&v¾@&tû}&p'U&ˆ¾&‰]d&Œ\ÿ&¡ö&ÔÕ&Åi&\Ö&zSù&ˆu&{"Ÿ&[¤&[;g&_^/&_"Å&OŐ&H·&I«•&Eƒa&D¯l&LÎá&Y~_&UMò&?A(&=&CLš&Wvä&_¥‰&\ø˜&T²˜&Pó&VøÁ&`×&k4&v}/&zCV&oÒ&r_°&mö&g²&ea&qÇå&€øÑ&yWÁ&xÛ(&mX'&]£&T¾&a"•&cßd&^¤Ü&s)©&v6[&XŽz&T°Þ&[¯]&`ÃZ&V›º&Z‹Ç&_¾0&n¸f&dtu&Lº&OÕ&\TG&d&y&XçA&Pd&L\ø&R†»&[~!&O ê&P}o&J]<&IcT&Lñ&PÙº&I23&HÒá&M¨Y&QOˆ&S¾y&@à~&A2&KÌç&Gæ÷&=i&:õ&?Ž$&D!ª&SÚ\&A&Ú&?ܺ&@®…&E¾u&@å&8²Ü&<
Â&Bªp&C¾"&@Ô&;ÙÊ&= D&An&DD–&Fq&=¶‹&?"&@Õ,&?vq&:Y÷&/Ã& G&&×&8Ã&<0&@¤æ&? Z&@ɳ&A5S&='&;Â&>z)&?»x&>‰Ñ&?#í&Aóê&@Ïc&@Ì&;Ã&=²™&7	ý&6Ñ*&6¦D&3µ´&0't&#ÞÛ&z'&&!¿&/0š&0/t&3F<&9Ñ &4b½&0¾L&3òw&7ßÀ&6±†&5ˆ†&E	&<?,&9µ&3p&-D'&-J­&/0Ì&1V.&2Š8&4sU&4ː&3f#&0&1¼m&/´:&1Š&2°&?ÇÒ&3sC&4gØ&1"X&&×ÿ& m@&'?&+á&+Ê&/Ø&0æÒ&-Ï&.3&/}Ö&1?&1@y&/]&-t+&."y&0'•&//&*=½&)ÒH&0Ñ&5V‰&3àm&4
ô&6M&-§,&)}"&'z)&&Jr&J&{h& 'ä&$Í/&*Z0&$ø™&"ß³&$&$à&%Žá&$Ág&&K©&$Ÿþ&&ã°&%dì&'(&'(€&+ž,&1ì&6ñ&6©O&1l–&,'Æ&(ÄD&)…Á&'òÓ&+Fˆ&+½I&)ËÕ&(x&&ø¾&)Ôº&+¯&*9Ç&&Ño&* &%æô&&¡ê&*-<&,&("&$î&"5W&#Ýð&+œL&,g¥&+}"&(ÕÇ&(&'n&'p &*FŸ&*cN&4Mz&.¼&4
ä&)xÉ&&–À&%®‡&&÷g&(/ &(&&íV&)Ø&)`ü&1Bë&)EP&)XY&(½"&)–"&'¾Í&'Tg&)–Ñ&(<Ö&%˜&$s{&#Î×&''Á&(œ¡&(dy&*ã&+)&(êñ&)E÷&(kQ&)ŽC&+¦½&8_R&<jà&8.#&1Ø»&-Oq&)K&'"f&'ÿ1&*O:&,Ïù&(Ÿ‹&'†½&(*s&&Zà&&q&)Aå&'äy&(9­&'-n&'é'&$ÂC&%©>&&f±&%®R&$߈&%è&$±­&"}ª&$Ô?&&O&&õ2&&íV&%j¥&'tJ&'j&'ÀO&'ÉS&&SÀ&%Ê#&'§e&(ή&&ár&!k &!Öç&%×I&$í&"HÉ&!'s&#kX&&.S&%B&#9&"è&!<¢&[˜&…B&±8&ó°&#ÿ`&#öË&'dÇ&+w&+3T&)°®&)žQ&*¬<&(—@&,"£&*ób&+…Ñ&)uf&(VÛ&(çG&)×¢&([&*'É&)ºU&,Jž&+w†&)3Ž&'>/&&•Ž&$Œ&ª&¥Ø& ú‰&$÷J&(¡]&,M'&*÷%&'G+&5Ëp&+'ó&+}Ÿ&)Šš&*br&(4‡&+çx&+µ&*o&(&-.(&+rê&,•w&*\&)›'&4e&,¨&,€<&1"\&.а&1Úd&.š&0ã&1jö&25Õ&/3à&1Ò-&16B&4#&/d×&0Aq&0b$&1rÅ&3³&a¥V&0Ýè&4‹R&/ÞÎ&2W¦&4Lï&3J&>4T&Q{&M¥&Aºƒ&8*f&3Ny&/£y&0W&0Ü®&2Zâ&0éº&5ˆ§&:S&3žÂ&3-´&0®>&.è$&3Úä&1g&0©&1pú&4ÕÚ&2üR&2}ô&7Ïä&9(&/fÍ&1Nr&2…N&2÷ú&2õ"&2sÁ&/5&:q'&5¦M&;;(&9I'&:‹p&;©"&9€:&9 °&6ìl&5e'&4wÍ&0Ù<&0Ý-&4[&19Ã&0bv&3ْ&1<ã&1æï&.&2×&0¬A&.4S&-Â:&1Dû&:Q&3ú|&/C'&.ə&,å—&.^þ&0ôW&33E&3¿T&=FÎ&/h³&7Þ&0E&1ÝÊ&3dÝ&2«C&1œß&3úx&4"&5&4ï~&5«&2?=&3Á0&1j&6<½&7™£&3-v&1'&1õ¹&3"Õ&6"¢&7›µ&8(÷&5&7¿4&6º@&8£˜&7"+&9ºÓ&6¦¤&8&6ï&A&8¨ƒ&;_õ&;À&;XL&5Me&6G)&7½Ž&;:O&?û<&;G &>ûÐ&8¥&8ö†&;œC&9ª¬&;¤&?è2&=@P&9áî&:yÃ&9ÿ"&=º÷&>›&<÷Ý&:X7&>Zœ&=1¨&?«·&<Ï&@φ&;0Æ&:z¡&9Å&;9µ&:ª&3­ø&2êÉ&4x&A|•&E,L&?ۇ&AÑÓ&@ýý&=͔&8Só&9×&;è¿&DDØ&I°¸&K$Ù&C¨ÿ&AÎ?&@—j&GØÅ&I6•&RS§&P)c&I
&L8&Ly'&G(þ&Cÿ
&Eí&H"¶&D'
&IËø&HÀõ&Oë[&NÔZ&IIc&J!Ì&N™T&K…&F#Ð&Hi«&K¶ý&Nux&Ig›&H#Ñ&K?Ÿ&Jxí&GAç&I¬J&M8í&Ouû&V¦)&S!Þ&Psò&D·&Hµ÷&Hª8&NÍ&R&z&Z…&Y/&Rg&Jö&FB±&DïŒ&J&PF&XPv&Q·«&@5j&BfÏ&3ŽÙ&4ÒÇ&E«f&Hã¯&@ïÚ&=èý&AyR&Ajý&Eµû&F‡§&A,í&C©­&K`ü&Gy&Bˆ&Kü&YA&O7¨&FI$&L=&Pü?&Dƒ—&;cñ&>\$&@DÇ&=Ø&@6è&Y&qÆ+&hŽ&Sõ2&EÕ&VÇØ&\hÈ&\Ю&`¬`&Vt°&Hj&f)c&'N&–ù%&†R^&…/G&séþ&ezð&_´`&u\Î&_…&'š&u"x&C&–v¶&'š³&"»b&‰_	&'Ä &¬/û&ž–'&''E&©Sÿ&îQh'%ü'T&¼¬§&Ý&͌"&š‹þ&–v&Íhž&å^&à=%&Ì®—&Õz:&æ&ÍM'€œ'Rí'ú¹&Ñd'Eô'[ðÄ'uƒ—'ˆ¤F'êr(,"'ê€O'2šˆ&ÅIÿ&·#´&їò'®3'Q/'Òsd'z)¬'{ '&ÇSI&ºBN&é"Ä'ß'9*e'á+'³s½'"P#'‹Ûl'!+&Ø•&ÕR÷'Iä'ã&'$¾'`'"'€7Š'âè'5'VÊÄ'ÑÜ&ð­s&ï©÷&ãxR&¹«y&¶HÞ&ω^&ùnV&ß>¼&ž¢&²_f&õ·ñ&Ðbë&åðš'#vÃ&Ü
®&–û¹&š·&Ýð'J¦['C§`&ÏW&©ÒÙ&ÓF«'ASÖ'澏(J'Ú']¹¶&ñmÄ'g2't†É()ä(o'¥«'Kù'\ñ™'-C"'qH'*MJ'€Š†'G)''žÎ'È'x&Ô±o&·
>&Á^0'bœ' ¢''®h''V&·»n&©S&°šé&äü&¹Kb&°³H&Ñ1Ö&®%¨&¨yV&ܚŽ'T©ó'ã+‰'MT.&Ñç¦&µ#(&ͳ'&Ù]&êd¾'@t'·m'ÌrV'¼›–'TèN'"ϲ'‡'2´&႘&°|&¦y_&¾»Ú&°&«ñ&Þ«2'1yV'`5'‹ƒ'ÓÊ£'ȍà'‡t'‡ró'ã&π&¥ë&µÉ[&å@ø&Ë´ù&ËÈå''0õS'X)M'—Ó€'<;Q&ÙËß&¸˜s&$s&ASÑ&¦ð'&ن•&R¿&$&-Ðæ&Xòv&¬ê&–½†&HЃ&.ü«&,eÓ&,Ì&&߸&+gå&&¦I&Œý&œR&B‰&eçq&ƒ5&g³|&=¾&Ã<&*x&
*K&¼Ê& °&?­&<Ê&0/&|)ä&oï&9q­&$¤&%»r&	c&˜—&é{&ì&|·&+7&8dæ&1ÿ^&\£&ôb&GŽ& o&á
&ñn&k×&ª&É[&!°¶&Êñ&§û&2!&¢H&	eæ%üu&·&9o&EÊN&;&Fyì&&3þ&—&®Ž&¹j&!üÍ&
˜5&
pÈ&Æù&_›&
­£&Ä&%ìð&O¬B&æÜ&H&G:&bp& á&§&®É&–ð&FÛ&
¥.&ÈÄ&
¤&_f&5d%ý¢Ù&¯|%ù‰ë&É&5©š&V£°&»'&'&™%úC%äQÿ%ðOô%óû	%ð¢%ö+f&
‡v&#‹Ð&;»&€p&¾ñ&"7&
L&@Ÿ%ý¹%êÒÉ%æ;…%æÕ^%ñæd&
šù&°X%ïD%ì[å%æÈ%ïÚ£%øT"%÷Æ=%ïs%í7ê%èÊj%ë3¿&û&W]%ü@%úë%ôÌ%èò9%ìuú&Ù&
ÎZ&±ë%õI¯%ï£i&å&Ci&.­&û§&Œö&
A&Wx%òƒç%ä`%à8J%ãb%þ:·&ú¿&Œ¤&Š'&øÒ&s%ó2^&&Ór%ýä:&˜™&Æ¿%÷6"%ç¢(%è Y%í—%û?ã%îõ>%ëð¢%õ%õHa&™Ê%úÍU%åó˜%íP£%ö9%õ§Œ%þ•%þñ–%åZ™%ê1a%ïšÎ%áùS%â3,%çxÏ%ä©þ%èÿš%ñe%ì
.%ÝøB%äd%áËG%ñl%ûÀå%ð'—%ñȹ%êYÐ%æâ%àÃ'%ßÁê%ê«A%ãM%Ù°%ÙBµ%äàv%èaß%àŒ%ÛVÅ%Ýêt%Þ½Ç%߉Æ%ؒ£%ØÁú%Þ·£%Úã‹%Ú§%Ý4Ñ%ܝ{%ڔà%Ù|×%á9£%Þu²%áíx%Ù¶%Ý~%Ö½S%ØdR%ÕY/%ҘT%ÔwÇ%Óââ%ΫS%ÒU%Õp%ÛÇ%á÷%ßDä%à4#%â=~%íù¹%êbV%׿&%ÜÜÜ%ß¹Î%Ù÷%ÔâO%Øxö%Ù}‡%à×ð%Þ]K%Ú$%ÔÁT%ÕÈT%ÕÑy%Նo%Ò	Õ%ôÁb%ä¨%×ÓÙ%Ñ'±%Ïgå%ՍG%Ù{Í%ׁ%Ø:ó%ÚǼ%ٞ%Î(•%ÊK¶%ƐP%ÊÞ[%×ìd%ã%Û#Ø%ØÎ(%ـZ%ÖS%ð(È%ÛZW%Ü*%Ýß'%ÙËð%Õ.©%Øn%ߍÎ%è_`%à%Ôq%Õh_%ÔÁ®%Õϒ%Ð'%Ô%Ö'"%ÕÚî%Óv%܅m%ܯ%Ù²n%ÕÖÖ%Øέ%Ø»×%×B%× ¯%Ùž%ÔOR%ϱ%Ú=%咝%Þ;ä%ÙÉP%Ökê%Õ´2%Ô#0%ØðÙ%ÕÒÇ%à2"%ׯ÷%Øô¿%Ö"}%ØØ%ÕÎÿ%Ø"-%ܸf%ؒ
%Ԗ"%ÓÓ%ψï%Ò«%Õ¡%Ö8%Ò.À%صó%ß"%Õ.Â%Òp%Ôý=%×D4%Ø?š%Ú
·%ÛËè%Ú¢I%Ø;%Õl?%Õ«c%ØR%ÙX%Ú£‰%Úڃ%Þ	\%ÜæÆ%ÖÖ%ÖÚ%؞%ÚÍø%ܵâ%Þ=÷%ÚI˜%Ù{Æ%܆Q%ß
º%ÚM´%Ör%ڇÍ%Ûh‹%æY%ÚÛ¦%ÚÙø%Ù°.%ØgR%Ú{%Úž%Ü֗%áØð%ào|%Ø؏%ڕ%ݾ‰%ßØF%Û&%݁+%Ü¿A%ÞW²%ÞÎe%ঝ%Ýgþ%ßK%߉r%ã]4%Ù,¸%Ó©%Û­W%Ýç_%àÔÄ%߬–%ßѤ%àpU%Ú°Î%à¸c%܊›%ã(Ý%âP
%ãÒA%ä Å%èøì%ãü%蟤%æ9Ä%ë.t%éŽS%çø%ã2E%⨙%å,²%ÿ'&%ãL%âÜó%ãd»%æ›"%äøá%è:G%çù÷%èÿð%èÙF%çÛ,%å¼ë%ï/%%í™Z%ëÏq%ã,ä%èY¢%ñ/ÿ&…Õ%ës%ãxñ%ç"é%ìcÝ%èýk%åH•%åØ%ô˜º%ð!C%ðèI%êB³%ë}º%ès+%éK^%쿬%í˜ô%ç¥%è`ë%ëµÅ%ðhH%é{ª%å&ç%áæ%è#d%æ–j%éí!%è\Ô%éuÅ%áÝ%ã¦Ô%éÏ%ëç`%ëó%éû—%ì4%í!¤%êؕ%ê't%ïN/%ëŽ%í?"%ð¿Ó%õÙË%ôlÞ%ö`Ê%ô™å%òÝ%ýa&¨¹&þL%ø€‰%öEw%ôÏÐ%ìØ%íÆ}%ír¼%ë¸+%ð <%õ+M%ûÆ%üÔÿ%ÿ4x%ÿæy&¡¸&ñ%ûè%û
X%üqù%ö°õ%ñÄn%ýÇ~%÷ڑ&b?&°S%öÅö%ù†‹%ô¿ë%ðéÍ%ñiz%î¿á%íõé%òp‰%ò¯%÷
}%ú¥%üZL%ò³m%ñ2%ñßÆ%òAD%ü€¼%õWA%ñuE%óÿÚ%ì^s%ù%ýޕ%ôôÏ%ûÎs&ú¥%ùD×%÷†2%ò—'%îãß%è˜É%â¬Û%楍%ìäI%ï»v%ï¹W%ìä5%ñ |%ñZ+%ð¢Ô%ñb	%óCÝ%òÖÑ%òJ"%ïäà%öÓ%ùå2%öuÉ%øҞ%ú"%ø"%üž%úÕ¬&DÁ&àÌ%ü¾±%ûî%üË?%þ¦%ûR_&u€&Ž6&·Ÿ&s½&‡&å_&&ßt&
U&LÀ&3Þ&'|&—í&
ŠC&Þ&"i&{+&gò&n&dÏ&>"&¬:&E&µþ&Œa&O¦&š &Ý×&Ǒ&'&L¥&2ç&u'&	8à&Ê&û%&§&ö&sä&£C&
È$&uü&%ýçt%÷"4&þj&N&CE&#þ&\\&!W&q*&ÑÄ&«&ó&N§&•´&
—q%ÿŀ%ÿ)j&*&ÙF&ޞ&hÇ&Q<&3ú&gê&Y&	 &ïÕ&²K&
xÍ&	ÿh&ë&™&Ĉ&»ì&	:Ÿ&D&öö&
(Ý&u&ɒ&(þ&2ó&
xZ&Tu&à)&··&
¶&	ÃG&	&´V&	•&¥‰&«Â&
¤p&	Dõ&
ºÌ&GÄ&Šz&ã&‰&÷ð&u'&N&Öq&p[&j&Hy&Óæ&W½&)V&7I&4ã&ά&L1&`&C&]¢&ÛÛ&.y&´ž&µ·&xÀ&Åz&¦g&&Šè&V+&h&a&`í&Ô¹&qG&+e&ª&
•¾&öÂ&¥.&ÎÜ&àe&¿Ä&€B& -&ùg&›&ëã&UÅ&:å&a&–&«¼&oO&fr&Ôÿ&Á&¡E&uõ&a©&ìì&Q&Ù&hP&E…&Aé&"Ù&k&Ùi&î¶&Æe&Ÿk&>S&£ç&;|&ûã&œ&¹¤&t@&ÇÒ&é&
ù&š&Ã&Z×&%ô&B³&RÏ&u& &yÿ&EÁ&òÎ&÷¥&ƒL&â%&y¾&dú&"&ðô&Ð&…ç&a-&9A&®&g8&è>&Xû&¤Û&€2&#5&(q³&""_&[&
ß&ƒ"& ÀÀ&¾Ü&Ÿ"&ì[&šc&•R&êO&´&#ü&¸<&y®&]2&´`&º&Ù·&#	r&"œP&R§&™ã&%!¶&'âø&0¾Q&6A¶&.é&"WÚ&·%&,d& $z&!›&&|0&'D&%"ã&¬&%P&' Ï&"­·&$‰U&!±·&ç¨&&g®&"&L&®&#âò&'³&ºƒ&¨:& n&ô|&%Ɖ&)‡ù&s&ä&%[l&+•É&%ãè&¦a&[}&úK&Â
&$‰&!O±&[5&Ж&+¹&àÑ&%‹å&Õ&«5&!¯&"ž%&¡^&rQ&w#&/å&#o™&"¦&#ŽÀ&Bh& —&ß!&)¸.& t¸&S7&"&¯}&#e~&"¦Ë&#5&"ïN&¡¹&	d&3'&%•,&"S¹& sb&%;œ&&wZ&ÛÍ&%'Œ&6¶&HM}&M¿&4(@&/%Á&&Ê¢&#19&#ì&y†& ^ &$'	&,ºC&,$&*T&-‹Ø&'O& Å©&$µø&#%ï&C&%†þ&,X}&;a&1b`&%®]&7õ&)
‰&3gW&5Èþ&$àà&*—&.ÉX&&õ&4y&9ÿØ&6Ši&&—$&$Ï8&/'&O6&E;ø&1Ĭ&'½"&,{A&*µœ&-چ&3;@&7
&QkM&RèW&;>#&7y²&/a &-,³&66&0¿&+=s&5ä&3hÍ&/û]&.þ­&3°ì&:Á!&<Kå&?›Â&?ö¶&2/&5eG&C@
&MuI&LêÀ&T»©&BA&3Ʀ&><¬&B˜&G? &Bãä&AG…&NÎÉ&J/:&Leð&N¬&E>J&CËý&P*Ò&gî&L&€öD&"-&€"ª&e4x&uÒ&p6j&X—"&ZÕ&cMV&RøÊ&PM&BD¢&[€&‡t &³åe&í&{ $&uñ&b&Lˆ8&etv&m`&YVÒ&açD&…?Ê&¥Ž»&°²&d¯&‰Væ&žF‰&È:¨&±=—&"M²&hŠdÀÀ&w¯¦&‹î¼&×4&KØZ&¢ì%ØÏ%Ç+0%Ŕ>%áõ&*‰4&²Þ%Ù>Û%¼yq%Ìë7&Y&¤B&Ƨ%ÛU%ԌÎ%ÑÊà&Ý=%Ü
‹%¯ñ¥%¨×ã%«Ãi%æ$–&jˆå&>Í%òÒ&&1u'&iC&'Š&!þ%ۑ¤%°%©
0%·tÒ%»­«%Æßé&;&%{à&8šS&¾Cž'&öú&hO£&-®%ᕱ&'£ƒ&'P3&'	%Þïi&#ÑÞ&Êm/':w&»‡&³Øß&¨Ë%Í	»%ÍÕV%éµ%Ê*%ÓÕý&–&+q&\W&&œB&‡`&n˜¬&¾!u&[ç&ÌÃ%Õ)£&…D&JÞ%ñÛ,%«0W%šÀ%¤š`%áñ&sûn&ðóŽ&¹X&V%Ãa7%¡dˆ%ž'×%ËŒ&<\&ۃ%­
ô%ŸÀ³%¯M´%ëY&\¥%åk&_â%Ü}ï%¨¼%¾ît%éba%Ú6*%±Ýå%Ÿ°N%¬¸³%¨¼Ÿ%¼%Â<K%¥Bz%ë%ª
%ÅÙ%µ:3%´{¹%Â@Ž%¸m%æ}å%ß~]%°,i%¬Šx%Êq"%±–%˜/‡%˜¬"%­Æ5%½F½%Íÿš%®ë
%Ž#³%ŠZ%—JÎ%©óU%¬%¨
%£k%¦r-%©Þ—%¤@%Œp›%j)%¥ñŒ%»öû%ÎÇ%ÙË %ڏì%Ò>b%хÛ%Õà‡%Öbr%Ԇ÷%Û~%ڇÕ%Ø)Ë%ÞIO%¶yª%ž­%œ¼c%™¼â%¢5Ù%°9ä%½üŽ%¼ˆÄ%·Ë%²QÝ%¬~ü%¬l%¨ç‰%¥³%£°&%Ÿ:Æ%žKt%™'ï%yƒ%¢´á% Š—%˜¨%šS%—Ç·%'
b%i€%Œ°"%ºÿ%Œn1%"Ù@%{<%p¡5%|6è%p©Y%Se4%Ld%t
Ð%†±r%‡ò%{C»%u—U%uDÌ%{.@%xJ#%z`Ä%z8½%zà¨%~:O%s"%jý%gºh%k•S%rîˆ%uºÛ%z»©%|q%€('%€¡%y%y`˜%hãU%iÛÉ%tFù%}Uh%~›ï%zi%{†f%")Ž%‹Z2%'-í%ì%›j©%«c•%«‰à%µ¯N%ů»%â§%è2™%îp%öMU&¤Ú&
ú&#R&¤"&ñ&ð&`y%èí%ÎÀ%ÇûÝ%¼
Œ%ìš%žxê%·'%ÎÐÅ%ÌÆ+%Ϥm%ÖM%ÛTº%Øc§%ÎS~%ÏV%ÐX%Θy%Ë û%Âq9%Æ$g%½êž%½¡%½èÕ%³4%§¦=%˜~ó%˜	õ%¢¿;% ‡%–f¿%"–%%‡+%'6=%‹<#%‡®%…×%}Üé%Ïâ%ŒEó%'hN%€›q%rœq%|v%{óë%u¸°%xö¨%Œú%'m%€‰g%'&Ê%†4Þ%€åE%y^O%op"%G%~—I%~Ÿ>%}«ï%€Jí%z°Æ%wºž%}7%'ò%…g%'l'%|Ã(%ƒ§%"å{%}FR%tRÂ%nÃÂ%pÅô%r=ø%|Ü%s%"êÐ%‹%‰{~%‡Â,%ˆ€˜%W²%'ɦ%—í³%"e!%—%œVÅ%Íž%›	ò%"Ù€%™=ð%¢¨a%¥E%¥¥%é«%žÜÁ%—`X%'%‰4%†–Q%ƒ¬´%…M%ŠOI%ó"%Á%"a–%P%'9%%'x%"•ü%"d‡%"V!%–>W%'Ó8%Û.%".'%ŽtË%ŒÁ¼%ø'%'Bs%ŽI³%‰¤.%Šú%Ž^%°%…*Â%"‡Ý%†v%ƒœ,%…ð¬%ƒÓ%º%€GÊ%Ÿa%"•q%~àh%|à¶%}©%ë%}2o%~R{%‡r%€'%€þŒ%IŠ%€Ò0%Ä1%~á%Ë©%€Ï%{ª%oa%=Ð%€—¯%|:ù%~j¸%'8þ%…"%'hÝ%'ã%'QÜ%ƒòå%~K*%{"ë%|U†%z±%y÷‡%|%{ù£%zÔ %}ô%Ãô%€µ%ƒ™:%z@¶%€t÷%"]O%wÇ%y9¢%2¤%"%€B%'N;%(%}ƒ%:C%'Æ¿%ƒ½%?ô%{Þë%ye%%{%ƒ³™%ƒÍ%"ðÐ%…&%té%'³>%'@é%ƒ"/%ƒ©á%"÷%ƒ8+%ƒ|×%ª%ƒ>%'%'ú%"˜ý%ƒ7v%¨µ%ƒŒR%…cx%ƒMR%ƒZÜ%'»%"д%"÷Ÿ%'†`%‡§Q%ˆ¸¼%…Å?%€
%@'%ƒx¡%'¤²%¨%"šW%Út%ƒ´Õ%€`©%'÷˜%ƒí¦%…ÀV%"ó%…:›%"]%…h%'¸%"Õ8%ˆw
%†
x%"si%†¯%…òÓ%‰Æ;%'Ú»%…Er%†ªñ%'Ýÿ%ƒÛ=%†)ý%"¨%…"%…G %‰ÏK%ˆ%{%ˆŽË%‡¸Ò%‰Þ%‰Y%ˆ­%‡ƒ%ˆTä%ˆ¬›%‡p%‡û%ŠÓ¢%œ%Œ'j%Œï%ˆ½I%‰Ý9%Šå[%Œq%‹28%‹žû%ŒÍ{%‰‹%‰½%‰Ù–%‹µ9%‹¾4%ŽFC%‹Þ°%Žéÿ%‹=ß%Ñ%†Y%æ%ŽeJ%'×%'!_%•m%¡$3%œÚA%ŸÒ*%™þ%•çè%—½%"C%'ì¶%'Ö_%"i%ñ"%i%Ž€‡%ŽÔ8%°%àô%ŽŒ%ï%Ž•Ö%Ž‹%i'%Žô%Š,y%‹½%¬%'9«%ó–%‹§ø%'fc%""Ø%ŽÈ%Žð%ŽÆ%Šø÷%w-%e6%Œ'‰%'/û%'vï%R3%¥%MŒ%"{%ŽªŸ%' Å%"-%'?k%-˜%št%ŽüÅ%ŽBq%'"%Ö_%Ž_E%?%'.%":¶%™^6%•3«%Š%šk%§Ì%"Žâ%"Ѭ%–4Ì%™Æ%7å%œa%–}v%—õD%–v%"k%'K%U%–ìg%"´l%]í%…k¢%™%ˆrY%ŒŽ®%…%†$%…\í%'žÌ%'Yp%'Ú"%£æ³%¥õ%žk%—»²%'N-%"˜²%–?Ú%—•ë%š(;%•›%•–%"¾%"í¾%•Ãž%•ÖI%•Ôß%"V%•:X%–-w%™·%¢Oø%—±œ%˜­ì%—b6%š'Ñ%šR#%™¸x%›¹i%œ$7%›a®%—«F%–Ý1%–,£%°%™6%˜;¸%›h%¢·%¦'ÿ%ž'%š{F%›\Õ%˜ýg%š»h%—êu%—²µ%—+¸%˜õ&%œžc%ŸFî%œy%™€Z%™Š	%œS"%¢®%¢bö% sH%£%›'â%œ«é%š¥%žý™%›ª:%žã'% Ä%£4Á%§_þ%­?~%ª‡%«•%©%R%¥Vá%žjë%ž¢ó%£6M%£´à%¡us%¢1 %¢'w%§"%¢#›%¡DD%¦V%¦Z%¤&$%©ôv%¤&J%›±X%¤ƒF%£¬%£[(%¥íú%¬Ìé%°¿:%ºS±%³ü‡%©™œ%¢ÿ·%¢Íß%¦–&%¥K2%¥Çë%Ÿî%¢º8%¢žž%§ÔÆ%¯Ô%¯Ÿû%¤ùs%¤½%¤Ø%¡§~%¢Íâ%¨qæ%¼ß"%¤ø%¨-Z%¦6Z%¦ò²%³¸y%¶¹Ð%®8r%¬¸%«M.%¥ˆ%¥zµ%¢Q%¤Úµ%§gé%ªøÞ%ª©!%·;¦%­EÜ%µíÄ%®ûs%®ï%ª¨Ê%¬P{%®œ%©'S%«{%®ƒi%«ò®%°s%¬"ò%²%»FZ%¹££%¯?%¬.·%«qf%¯c¸%«ÿ»%¢Ã%šbX%šê"%¤ô™%¨
ì%§Øp%ŸÿX%r%¢À%­ª¥%­Ös%¬ÑÃ%¬‹¤%²Å%¨p%£Ê%©?×%«¦Æ%²—ù%°c%²ú¸%¬•ó%¥h7%¦n^%ªkŸ%§B®%±¹þ%°³ý%¨M%ªØë%¦Gg%¢öÅ%¤<µ%¢áo%£/®%§wÐ%£ê%¤í\%¢±ý%£7–%¡úØ%¦ü×%·/?%ÄÒÄ%й_%Çœ%»ÊP%ºÅë%µïƒ%´m%²'%¬YÀ%¬ß%®e¸%ªø% iW%œ% =%§ô%¥}h%¨êÇ%£@.%¥u"%¥•E%¨o%«A¸%¨»%§×H%¨3*%ž‰Ø%¡Ò‡%ª—%­Ä%¬Ú%¬±E%ªU½%ªü²%«˜	%¬ëÁ%®"Ü%¬¢ƒ%Àrõ%©"ª%°_%«Ð<%©r%´É%¹V%µ Ü%³,%°¸É%±®%´£F%µök%­Ï%%­`"%³=ä%²ñ%º,V%ÁQ%·X%»¾—%Àe¸%¼…%¸£ø%µ¸(%Ã(%ºê%²ˆú%¹j#%®à%²v%Áñ¿%¨—%«tÚ%®³æ%ü×%·P%®ß¹%®‰Õ%°Ã%ÁçÊ%¹º·%¯§¹%®=p%²œr%¹G†%±&£%±X×%®Šý%¬yT%²0ù%³W¾%·"%³(Ô%´ÊË%¹`é%¸…ú%¶+.%®š´%²ªà%µj–%ÄÃ%çÇn%ùh%úG%ßY$%Ï2%Æ Ó%ºƒR%Ö4%³E%ºPl%²‰Y%½Á¦%Ãa@%¼A%˘‹%¿W%µoš%¾¾1%Ãçú%Âôµ%´&ç%°%¶ä=%´»Î%»ÌM%ÈA%ÀÙ×%´ÑI%º!%¾"L%ºVf%±Ê%¯[£%¸¬%³p$%±Ï'%¶]9%Ã,ý%Â*ú%ÏþÆ%Ë¡~%·bÎ%µÆî%¿Ha%¿Æ©%¿†%·ñ–%½iR%¾†´%É%ÍT?%¿5%´aÚ%°%µ'%¸a?%»ñÕ%ÂÜÂ%²äô%¸ýk%´«…%µ» %Àtk%֜r%ÕèÕ%Á&ì%·zY%¾;ý%ÇýŒ%Ϙì%ÇÛÊ%¼ÍÀ%µk%ÃN¾%À'%¸ð%»ü…%Á–b%̵%·Ï%´>{%»:y%Å4Ú%Ä%˒%ëÿ%Ñóä%´™'%³ä´%ÇÑ0%õK9%ýò•%ِ¡

==> anc/LateM_Spectra/PM_I11246+2330E.fits <==
SIMPLE  =                    T / Written by IDL:  Fri Sep 27 13:51:41 2013      BITPIX  =                  -32 /Real*4 (floating point)                         NAXIS   =                    2 /                                                NAXIS1  =                 4179 /Number of positions along axis 1                NAXIS2  =                    3 /Number of positions along axis 2                EXTEND  =                    T /Extensions may be present                       ORIGIN  = 'Institute for Astronomy' /                                           TELESCOP= 'NASA IRTF'          /                                                INSTRUME= 'SPeX, IRTF Spectrograph' /                                           OBSERVER= 'Your_Name'          /                                                OBJECT  = 'PM_I11246+2330E'    /                                                IRAFNAME= 'PM_I11246+2330E_tellcor_merged' /                                    TIME_OBS= '12:48:17.519947'    / Average UT TIME OF ACQISTION ('hh:mm:ss.ss')   DATE_OBS= '2013-02-17'         / UT DATE OF ACQUISITION ('yyyy/mm/dd')          ITIME   =        120.000000000 / INTEGRATION TIME IN SECONDS                    CO_ADDS =                    1 / NUMBER OF INTEGRATIONS                         NDR     =                   32 / Number of Non-Destructive Reads                SLOWCNT =                   20 / Number of Slow Counts                          TABLE_MS=        512.452000000 / msec to clock out array                        ROTATOR =        227.500000000 / Rotator_Mechanical_Angle; pos=455000           POSANGLE=        85.0000000000 / Average Sky_Position_Angle                     SLIT    = '0.3x15  '           / menu=2,pos=89000                               GRAT    = 'ShortXD '           / menu=0,pos=719950                              PLATE_SC=       0.150000000000 / PlateScale arcsec/pixel                        RA      = '+11:24:39.50 '      / Right Ascension                                DEC     = '+23:31:03.4 '       / Declination                                    HA      = '+00:53:55.701250'   / Average Hour Angle                             AIRMASS =        1.02650000000 / Average Air Mass                               EPOCH   =        2000.00000000 / Epoch                                          MODENAME= 'ShortXD '           / Spectroscopy mode                              FLAT    = 'flat121-125.fits'   / Flat field image                               NAPS    =                    1 / Number of apertures                            NORDERS =                    1 / Number of orders                               ORDERS  = '0       '           / Order numbers                                  START   =                    0 / Array column of first FITS array column        STOP    =                 4178 / Array column of last FITS array column         SLTH_PIX=        100.000000000 / Slit height in pixels                          SLTH_ARC=        15.0000000000 / Slit height in arcseconds                      SLTW_PIX=        2.00000000000 / Slit width in pixels                           SLTW_ARC=       0.300000000000 / Slit width in arcseconds                       APPOSO03= '3.70142 '           / Aperture positions (arcsec) for order 03       APPOSO04= '3.72428 '           / Aperture positions (arcsec) for order 04       APPOSO05= '3.73152 '           / Aperture positions (arcsec) for order 05       APPOSO06= '3.73480 '           / Aperture positions (arcsec) for order 06       APPOSO07= '3.73685 '           / Aperture positions (arcsec) for order 07       APPOSO08= '3.75493 '           / Aperture positions (arcsec) for order 08       PSFRAD  =        1.80000000000 / Optimal extraction PSF radius in arcseconds    APRADIUS=        1.50000000000 / Aperture radius in arcseconds                  BGSTART =        2.20000000000 / Background start radius in arcseconds          BGWIDTH =        2.00000000000 / Background width in arcseconds                 BGORDER =        0.00000000000 / Background polynomial fit degree               WAVECAL = 'wavecal126-128.fits' / Wavecal file used for wavelength calibration  XUNITS  = 'um      '           / Units of the X axis                            YUNITS  = 'ergss-1cm-2A-1'     / Units of the Y axis                            XTITLE  = '!7k!5 (!7l!5m)'     / IDL X title                                    YTITLE  = '!5f!D!7k!N!5 (ergs s!E-1!N cm!E-2!N !5!sA!r!u!9 %!5!n!E-1!N)' / IDL YVERSION = 'v3.4    '           / Spextool version                               RES     =        2000.00000000 / Average spectral resolving power               DISPO03 =    0.000537569000000 / Dispersion (um pixel-1) for order 03           DISPO04 =    0.000403219000000 / Dispersion (um pixel-1) for order 04           DISPO05 =    0.000322734000000 / Dispersion (um pixel-1) for order 05           DISPO06 =    0.000269212000000 / Dispersion (um pixel-1) for order 06           DISPO07 =    0.000231124000000 / Dispersion (um pixel-1) for order 07           DISPO08 =    0.000202705000000 / Dispersion (um pixel-1) for order 08           DAIRMASS=          -0.00400000 / Average airmass difference between std and obj HISTORY The output FITS files contain a 3-D array of data consisting ofsets of  HISTORY  triplet arrays of data for each aperture and each order,where each tr  HISTORY iplet is composed of an array for the wavelength,an array for the flux  HISTORY , and an array for the error. The tripletsfor each aperture are stacke  HISTORY d behind one another, followed bythe triplets for the next order, etc.  HISTORY  If no orders have beenskipped or deslected in the extraction process,  HISTORY  the contents ofaperture Y in order X can be found as follows:lambda =  HISTORY array[*,0,( X - (smallest order number))*naps + (Y-1)], flux   =array[  HISTORY *,1,( X - (smallest order number))*naps + (Y-1)], error  =array[*,2,(   HISTORY X - (smallest order number))*naps + (Y-1)]  Forexample, for an SXD fil  HISTORY e with two apertures, the wavelengtharray for aperture 1 in order 3 is  HISTORY  located in array [*,0,0], theflux is in array [*,1,0] and the error i  HISTORY s in array [*,2,0]. Foraperture 2, the wavelength is in array [*,0,1],  HISTORY  the flux is inarray [*,1,1] and the error is in array [*,2,1]. For or  HISTORY der 4,the flux for aperture 1 is in array [*,1,2], while the flux fora  HISTORY perture 2 is in array [*,1,3]. For order 5, the fluxes for thetwo aper  HISTORY tures are in arrays [*,1,4] and [*,1,5], etc.  Thespectra have been co  HISTORY rrected for non-linearity.                                              HISTORY                                                                         HISTORY Xcombspec History                                                       HISTORY                                                                         HISTORY The spectra were combined using a Robust Weighted Mean.  The robust     HISTORY threshold was 8.00000.  The files spectra0091.fits, spectra0092.fits,   HISTORY spectra0093.fits, spectra0094.fits, spectra0095.fits,                   HISTORY spectra0096.fits, spectra0097.fits, spectra0098.fits were combined.     HISTORY  Aperture 01 Info: The scale factors were determined using order 04.    HISTORY The scale factors are 0.929469, 0.940793, 0.896510, 0.881565,           HISTORY 1.06194, 1.14340, 1.36236, 1.39598.  The median RMS deviation in each   HISTORY order is 0.0820299, 0.0768518, 0.0711923, 0.0630895, 0.0529960,         HISTORY 0.0468506.    The spectral shapes have been corrected.                  HISTORY This spectrum was telluric corrected using the telluric correction      HISTORY spectra HIP_54211_tellcor_tellspec.fits.  The telluric correction       HISTORY spectra for aperture 01 were shifted by -0.0821729, -0.0359581,         HISTORY -0.130071, -0.0202610, 0.109268, 0.100000 pixels.                       HISTORY                                                                         HISTORY Xmergeorders History                                                    HISTORY                                                                         HISTORY This merged spectrum was derived from aperture 01 of file               HISTORY PM_I11246+2330E_tellcor.fits.  The scaled factors for orders 3, 4, 5,   HISTORY 6, 7, 8 are 1.00000, 1.00000, 1.00551, 1.01923, 1.04303, 1.02337        HISTORY respectively.                                                           END                                                                                                                                                             ?MPž?M]á?Mk%?Mxi?M…¬?M'ð?M 3?M­x?Mº»?MÇÿ?MÕB?Mâ…?MïÈ?Mý?N
N?N'?N$Ô?N2?N=¼?NM?N\[?Nkª?Nzù?NŠH?N™—?N¨æ?N¸4?Nǂ?NÖÑ?Næ?Nõl?Oº?O?O#U?O2¢?OAï?OQ<?O`‰?OoÖ?O$?OŽp?O½?O­	?O¼U?OË¡?OÚí?Oê8?Où"?PÏ?P?P'f?P6±?PEü?PUH?Pd'?PsÝ?Pƒ'?P'r?P¡¼?P±?PÀP?Pϙ?PÞã?Pî,?Pýv?Q¿?Q?Q+Q?Q:›?QIä?QY,?Qhu?Qw½?Q‡?Q–M?Q¥•?Q´Ý?QÄ%?QÓl?Qâ´?Qñû?RB?R‰?RÑ?R/?R>_?RM¥?R\ì?Rl2?R{x?RŠ¾?Rš?R©J?R¸?RÇÕ?R×?Ræ`?Rõ¥?Së?S0?S#u?S2º?SAþ?SQC?S`‡?SoË?S?SŽT?S—?S¬Û?S¼?SËb?SÚ§?Séê?Sù-?Tp?T³?T&ö?T68?TE{?TT½?Td?TsB?T'"?T'Æ?T¡?T°I?T¿Œ?TÎÍ?TÞ?TíP?Tü'?UÒ?U?U*T?U9"?UHÕ?UX?UgV?Uv–?U…Ö?U•?U¤W?U³–?UÂÖ?UÒ?UáU?Uð"?UÿÓ?V?VQ?V-?V<Ï?VL
?V[L?VjŠ?VyÈ?V‰?V˜E?V§ƒ?V¶Á?VÅÿ?VÕ<?Väz?Vó·?Wô?W1?W!n?W0«?W?è?WO%?W^b?WmŸ?W|Û?WŒ?W›S?Wª?W¹Ë?WÉ?WØC?Wç~?Wöº?Xõ?X1?X$l?X3§?XBã?XR?XaX?Xp"?XÍ?X?XžB?X­|?X¼¶?XËð?XÛ*?Xêd?Xù?Y×?Y?Y'K?Y6"?YE½?YTö?Yd/?Ysh?Y'¡?Y'Ù?Y¡?Y°J?Y¿'?Yκ?YÝó?Yí+?Yüc?Z›?ZÓ?Z*
?Z9B?ZHy?ZW±?Zfè?Zv?Z…V?Z"?Z£Ã?Z²ú?ZÂ1?ZÑg?Zàž?ZïÕ?Zÿ?[A?[w?[,­?[;â?[K?[ZN?[iƒ?[x¸?[‡î?[—#?[¦X?[µ?[ÄÃ?[Ó÷?[ã,?[òa?\•?\Ê?\þ?\/2?\>f?\Mš?\\Î?\l?\{6?\Ši?\™ž?\¨Ñ?\¸?\Ç8?\Ök?\åž?\ôÑ?]?]7?]"i?]1œ?]@Î?]P?]_3?]ne?]}˜?]ŒÊ?]›ü?]«.?]º`?]ɑ?]ØÃ?]çõ?]÷&?^W?^ˆ?^$¹?^3ë?^C?^RL?^a~?^p¯?^ß?^?^ž@?^­p?^¼¡?^ËÑ?^Û?^ê1?^ùa?_?_À?_&ð?_6 ?_EP?_T?_c®?_rÝ?_'?_';?_ j?_¯™?_¾È?_Íö?_Ý%?_ìS?_û'?`
°?`ß?`)
?`8;?`Gi?`V—?`eÅ?`tó?`" ?`"N?`¢{?`±©?`ÀÖ?`Ð?`ß0?`î]?`ý‹?a¸?aå?a+?a:>?aIk?aX—?agÄ?avð?a†?a•H?a¤t?a³ ?aÂÌ?aÑù?aá%?aðQ?aÿ|?b¨?bÓ?b,þ?b<*?bKU?bZ€?bi«?bxÖ?bˆ?b—,?b¦V?bµ'?bĬ?bÓ×?bã?bò,?cV?c€?cª?c.Ô?c=þ?cM(?c\R?ck|?cz¥?c‰Ð?c˜ù?c¨#?c·L?cÆu?c՟?cäÈ?cóñ?d?dC?d!k?d0"?d?½?dNæ?d^?dm8?d|`?d‹ˆ?dš°?d©Ù?d¹?dÈ)?d×Q?dæy?dõ ?eÈ?eð?e#?e2??eAg?eP?e_¶?enÞ?e~?e,?eœS?e«z?eº¡?eÉÈ?eØî?eè?e÷<?fb?f‰?f$°?f3×?fBý?fR#?faI?fpp?f–?fŽ¼?fá?f­?f¼-?fËS?fÚx?féž?føÄ?gê?g?g&5?g5Z?gD?gS¤?gbÉ?gqî?g?g8?gŸ]?g®'?g½¦?gÌË?gÛñ?gë?gú:?h	^?h'?h'¦?h6Ë?hEï?hU?hd7?hs[?h'?h'£?h Æ?h¯ê?h¿?hÎ2?hÝV?hìy?hû?i
À?iã?i)?i8*?iGM?iVp?ie"?it¶?iƒÙ?i'ü?i¢?i±B?iÀe?iχ?iÞª?iíÌ?iüï?j?j3?j*V?j9x?jHš?jW¼?jfÞ?jv?j…#?j"E?j£g?j²‰?jÁª?jÐÌ?jßí?jï?jþ1?k
R?ks?k+•?k:¶?kIØ?kXù?kh?kw<?k†]?k•~?k¤Ÿ?k³¿?kÂà?kÒ?ká"?kðB?kÿc?l"?l¤?l,Æ?l;æ?lK?lZ'?liG?lxg?l‡‡?l–¨?l¥È?l´è?lÄ?lÓ(?lâG?lñg?mˆ?m¨?mÇ?m-ç?m=?mL&?m[F?mje?my…?mˆ¤?m—Ã?m¦ã?m¶?mÅ!?mÔ@?mã`?mò?nž?n½?nÜ?n.û?n>?nM9?n\X?nkv?nz•?n‰´?n˜Ò?n§ñ?n·?nÆ/?nÕM?näk?nóŠ?o¨?oÆ?o ä?o0?o?!?oN??o]]?ol{?o{™?oŠ·?o™Ö?o¨ó?o©Ç?o»˜?oÍh?oß8?oñ?pØ?p¨?p&w?p8G?pJ?p[å?pmµ?p"?p'S?p£"?p´ð?pƾ?p؍?pê[?pü)?q
ö?qÄ?q1'?qC_?qU-?qfû?qxÈ?qŠ"?qœa?q®.?q¿ú?qÑÇ?qã"?qõ_?r+?r÷?r*Ã?r<?rNZ?r`&?rqñ?rƒ¼?r•‡?r§Q?r¹?rÊæ?rܱ?rî{?sF?s?s#Ú?s5¤?sGm?sY7?sk?s|É?sŽ'?s [?s²$?sÃí?sÕ¶?sç?sùG?t?t×?t.Ÿ?t@g?tR/?tcö?tu¾?t‡…?t™L?t«?t¼Û?t΢?tàh?tò/?uõ?u¼?u''?u9H?uK?u\Ó?un™?u€_?u'%?u£ê?uµ¯?uÇt?uÙ9?uêþ?uüÃ?v‡?v L?v2?vCÔ?vU˜?vg]?vy!?vŠå?vœ¨?v®l?vÀ/?vÑò?vãµ?võx?w;?wþ?w*Á?w<"?wNF?w`	?wqË?wƒ?w•O?w§?w¸Ò?wʔ?wÜU?wî?wÿ×?x™?x#Z?x5?xFÜ?xX?xj]?x|?xÞ?xŸž?x±^?xÃ?xÔÝ?xæ?xø^?y
?yÜ?y-œ?y?[?yQ?ybØ?yt—?y†V?y˜?y©Ó?y»'?yÍP?yß?yðÌ?zŠ?zH?z&?z7Ã?zI€?z[=?zlû?z~¸?zu?z¢2?z³ï?zŬ?z×h?zé%?zúá?{?{Y?{0?{AÑ?{SŒ?{eH?{w?{ˆÀ?{š{?{¬6?{½ñ?{Ϭ?{ág?{ó"?|Ý?|—?|(R?|:?|KÆ?|]?|o;?|€õ?|'¯?|¤h?|¶"?|ÇÛ?|ٕ?|ëN?|ý?}À?} y?}23?}Cì?}U¤?}g]?}y?}ŠÍ?}œ…?}®>?}¿ö?}Ñ­?}ãe?}õ?~Õ?~?~*D?~;û?~M³?~_j?~q!?~'×?~"Ž?~¦E?~·û?~ɲ?~Ûi?~í?~þÖ?Œ?"A?3÷?E­?Wc?i?zÎ?Œƒ?ž8?¯î?Á£?ÓX?å
?öÂ?€;?€
?€ð?€Ê?€'¤?€0~?€9X?€B2?€K?€Sæ?€\À?€eš?€ns?€wM?€€(?€‰?€'Û?€š´?€£Ž?€¬g?€µA?€¾?€Æó?€ÏÌ?€Ø¥?€á?€êX?€ó1?€ü
?ã?
»?"?m?(F?1?9÷?BÐ?K¨?T'?]Z?f3?o?wä?€¼?‰"?'l?›D?¤?¬õ?µÍ?¾¥?Ç|?ÐT?Ù,?â?êÜ?ó³?ü‹?'c?':?'?'é?'(Â?'1™?':p?'CH?'L?'Tö?']Í?'f¥?'o|?'xS?'*?'Š?''Ø?'›®?'¤…?'­\?'¶3?'¿
?'Çà?'з?'ٍ?'âd?'ë:?'ô?'üç?ƒ¿?ƒ•?ƒk?ƒ B?ƒ)?ƒ1î?ƒ:Ä?ƒCš?ƒLp?ƒUF?ƒ^?ƒfò?ƒoÈ?ƒxž?ƒt?ƒŠI?ƒ"?ƒ›õ?ƒ¤Ê?ƒ­ ?ƒ¶u?ƒ¿K?ƒÈ ?ƒÐö?ƒÙÌ?ƒâ¢?ƒëw?ƒôL?ƒý!?"÷?"Ì?"¡?" v?")K?"2 ?":õ?"CÊ?"LŸ?"Ut?"^I?"g?"oò?"xÇ?"›?"Šp?""E?"œ?"¤î?"­Ã?"¶—?"¿l?"È@?"Ñ?"Ùé?"â½?"ë'?"ôe?"ý:?…?…â?…¶?… Š?…)^?…22?…;?…CÙ?…L­?…U?…^U?…g(?…oü?…xÐ?…£?…Šx?…"K?…œ?…¤ò?…­Æ?…¶™?…¿l?…È@?…Ñ?…Ùæ?…â¹?…ëŒ?…ô`?…ý3?†?†Ù?†¬?† ?†)R?†2%?†:÷?†CÊ?†L?†Up?†^C?†g?†oé?†x»?†Ž?†Ša?†"3?†œ?†¤Ø?†­«?†¶}?†¿O?†È"?†Ðô?†ÙÆ?†â˜?†ëk?†ô=?†ý?‡á?‡³?‡…?‡ W?‡))?‡1ü?‡:Î?‡C ?‡Lr?‡UC?‡^?‡fç?‡o¹?‡xŠ?‡\?‡Š.?‡'ÿ?‡›Ñ?‡¤¢?‡­t?‡¶E?‡¿?‡Çè?‡Ðº?‡Ù‹?‡â\?‡ë.?‡óÿ?‡üÐ?ˆ¢?ˆt?ˆE?ˆ ?ˆ(ç?ˆ1¸?ˆ:‰?ˆCZ?ˆL+?ˆTü?ˆ]Í?ˆfž?ˆoo?ˆx@?ˆ?ˆ‰á?ˆ'²?ˆ›ƒ?ˆ¤S?ˆ­$?ˆµõ?ˆ¾Å?ˆÇ–?ˆÐf?ˆÙ7?ˆâ?ˆêÙ?ˆó©?ˆüz?‰J?‰?‰ë?‰»?‰(Œ?‰1\?‰:,?‰Bü?‰KÌ?‰T?‰]m?‰f=?‰o
?‰wÝ?‰€­?‰‰}?‰'M?‰›?‰£í?‰¬½?‰µŽ?‰¾]?‰Ç-?‰Ïý?‰ØÍ?‰á?‰êl?‰ó<?‰ü?ŠÛ?Š
«?Š{?ŠJ?Š(?Š0é?Š9¹?ŠBˆ?ŠKX?ŠT'?Š\÷?ŠeÆ?Šn•?Šwe?Š€4?Š‰?Š'Ô?Šš£?Š£r?Š¬A?Šµ?Š½à?ŠÆ¯?ŠÏ~?ŠØM?Šá?Šéë?Šòº?Šû‰?‹X?‹
'?‹ö?‹Å?‹'"?‹0c?‹91?‹B?‹JÏ?‹Sž?‹\n?‹e<?‹n?‹vÚ?‹¨?‹ˆw?‹'F?‹š?‹¢ã?‹«±?‹´€?‹½O?‹Æ?‹Îì?‹×º?‹àˆ?‹éW?‹ò%?‹úô?ŒÂ?Œ?Œ_?Œ-?Œ&û?Œ/Ë?Œ8™?ŒAg?ŒJ5?ŒS?Œ[Ò?Œd ?Œmn?Œv<?Œ
?Œ‡Ø?Œ¦?Œ™u?Œ¢C?Œ«?Œ³ß?Œ¼­?ŒÅ{?ŒÎH?Œ×?Œßä?Œè²?Œñ€?ŒúN??ë?¸?†?&T?/"?7ï?@½?I‹?RY?[&?cô?lÂ?u?~]?‡*?ø?˜Æ?¡"?ªa?³.?»ü?ÄÉ?Í—?Öd?ß2?è?ðÍ?ù›?Žh?Ž5?Ž?ŽÐ?Ž%?Ž.k?Ž78?Ž@?ŽHÓ?ŽQ ?ŽZm?Žc:?Žl?ŽtÕ?Ž}¢?Ž†o?Ž<?Ž˜	?Ž ×?Ž©¤?Ž²r?Ž»??ŽÄ?ŽÌÙ?ŽÕ¦?ŽÞs?Žç@?Žð
?ŽøÚ?§?
t?A??$Û?-¨?6u??B?H?PÜ?Y¨?bu?kB?t?|Ü?…ª?Žv?—C? ?¨Ý?±ª?ºv?ÃC?Ì?ÔÝ?Ý©?æv?æy?ñ%?ûÐ?|?(?Ó?&~?1)?;Õ?F€?Q+?[×?f'?q,?{×?†'?',?›×?¦?±+?»Ö?Æ€?Ñ*?ÛÔ?æ~?ñ(?ûÒ?'{?'%?'Î?'&x?'1"?';Ì?'Fu?'Q?'[Ç?'fp?'q?'{Â?'†k?''?'›¼?'¦e?'±
?'»¶?'Æ^?'Ñ?'Û®?'æW?'ðÿ?'û§?'P?'÷?'Ÿ?'&G?'0î?';–?'F=?'På?'[Œ?'f3?'pÛ?'{'?'†)?'Ð?'›w?'¦?'°Ä?'»k?'Æ?'й?'Û_?'æ?'ð¬?'ûR?"ø?"Ÿ?"E?"%ë?"0?";6?"EÜ?"P'?"['?"eÍ?"pr?"{?"…½?"b?"›?"¥­?"°S?"º÷?"Åœ?"ÐA?"Úæ?"å‹?"ð/?"úÔ?"x?"?"Á?"%e?"0
?":®?"ER?"Oö?"Zš?"e>?"oá?"z†?"…*?"Í?"šq?"¥?"¯¸?"º[?"Äþ?"Ï¢?"ÚE?"äè?"ï‹?"ú.?•Ð?•s?•?•$¹?•/[?•9þ?•D ?•OD?•Yæ?•dˆ?•o*?•yÍ?•"o?•?•™³?•¤T?•®ö?•¹˜?•Ä:?•ÎÛ?•Ù}?•ä?•îÀ?•ùa?–?–¤?–E?–#ç?–.ˆ?–9)?–CÊ?–Nk?–Y?–c¬?–nM?–xí?–ƒŽ?–Ž.?–˜Ï?–£o?–®?–¸°?–ÃP?–Íð?–ؐ?–ã0?–íÐ?–øq?—?—
°?—P?—"ï?—-?—8.?—BÎ?—Mm?—X?—b¬?—mK?—wê?—'‰?—(?——Ç?—¢f?—­?—·£?—ÂC?—Ìâ?—×€?—â?—ì½?—÷[?˜ú?˜˜?˜6?˜!Ô?˜,s?˜7?˜A¯?˜LL?˜Vê?˜aˆ?˜l&?˜vÃ?˜a?˜‹ÿ?˜–?˜¡;?˜«Ø?˜¶u?˜Á?˜Ë°?˜ÖM?˜àê?˜ë‡?˜ö$?™Á?™^?™û?™ ˜?™+4?™5Ñ?™@n?™K
?™U§?™`C?™jà?™u}?™€?™Šµ?™•Q?™Ÿí?™ª‰?™µ%?™¿Á?™Ê]?™Ôù?™ß•?™ê0?™ôÌ?™ÿh?š
?šŸ?š:?š)Ö?š4q?š?
?šI¨?šTD?š^ß?šiz?št?š~°?š‰K?š"å?šž€?š©?š³¶?š¾P?šÈë?šÓ…?šÞ ?šèº?šóU?šýï?›‰?›$?›¿?›(Y?›2ó?›=?›H'?›RÁ?›]Z?›gô?›rŽ?›}(?›‡Á?›'[?›œô?›§Ž?›²'?›¼Á?›ÇZ?›Ñó?›ÜŽ?›ç'?›ñÀ?›üY?œò?œ‹?œ$?œ&½?œ1V?œ;ï?œF‡?œQ ?œ[¹?œfQ?œpê?œ{'?œ†?œ³?œ›L?œ¥ä?œ°}?œ»?œÅ®?œÐF?œÚÞ?œåv?œð?œú¦?>?Ö?m?%?/?:4?DÌ?Od?Yû?d"?o*?yÁ?"Z?Žñ?™ˆ?¤?®·?¹N?Ãå?Î|?Ù?ãª?î@?ø×?žn?ž?ž›?ž#2?ž-É?ž8_?žBö?žMŒ?žX$?žbº?žmP?žwç?ž'}?ž?ž—©?ž¢@?ž¬Ö?ž·l?žÂ?žÌ˜?ž×-?žáÃ?žìY?žöï?Ÿ…?Ÿ?Ÿ°?Ÿ!F?Ÿ+Ü?Ÿ6r?ŸA?ŸK?ŸV2?Ÿ`Ç?Ÿk]?Ÿuò?Ÿ€‡?Ÿ‹?Ÿ•²?Ÿ G?ŸªÜ?Ÿµq?ŸÀ?ŸÊ›?ŸÕ0?ŸßÅ?ŸêY?Ÿôï?Ÿÿ"? 
? ­? B? )×? 4k? ?? I"? T(? ^½? iQ? sæ? ~z? ‰? "¢? ž6? ¨Ë? ³_? ½ó? Èˆ? Ó? Ý°? èD? ò×? ýk?¡ÿ?¡"?¡&?¡'º?¡2N?¡<á?¡Gu?¡R?¡\œ?¡g/?¡qÃ?¡|V?¡†é?¡'}?¡œ?¡¦¤?¡±7?¡»Ë?¡Æ^?¡Ðñ?¡Û"?¡æ?¡ðª?¡û=?¢Ð?¢c?¢õ?¢%ˆ?¢0?¢:®?¢EA?¢OÓ?¢Zf?¢dø?¢oŒ?¢z?¢"±?¢D?¢™Ö?¢¤h?¢®û?¢¹?¢Ä?¢Î²?¢ÙD?¢ãÖ?¢îh?¢øú?£Œ?£?£±?£#C?£-Õ?£8g?£Bù?£M‹?£X?£b¯?£mA?£wÒ?£'d?£Œö?£—‡?£¢?£¬«?£·<?£ÁÎ?£Ì_?£Öñ?£á'?£ì?£ö¥?¤6?¤É?¤Z?¤ ë?¤+|?¤6?¤@Ÿ?¤K0?¤UÁ?¤`R?¤jã?¤ut?¤€?¤Š–?¤•'?¤Ÿ¸?¤ªI?¤´Ú?¤¿k?¤Éû?¤ÔŒ?¤ß?¤é¯?¤ô??¤þÐ?¥	`?¥ñ?¥'?¥)?¥3£?¥>3?¥HÄ?¥ST?¥]ä?¥hu?¥s?¥}–?¥ˆ&?¥'¶?¥F?¥§×?¥²h?¥¼ø?¥Çˆ?¥Ò?¥Ü¨?¥ç8?¥ñÈ?¥üX?¦è?¦x?¦?¦&˜?¦1(?¦;¸?¦FH?¦PØ?¦[g?¦e÷?¦p‡?¦{?¦…§?¦7?¦šÇ?¦¥V?¦¯æ?¦ºu?¦Å?¦Ï"?¦Ú$?¦ä³?¦ïC?¦ùÒ?§b?§ñ?§€?§$?§.Ÿ?§9.?§C¾?§NN?§XÝ?§cl?§mü?§x‹?§ƒ?§©?§˜8?§¢Ç?§­V?§·å?§Ât?§Í?§×'?§â!?§ì°?§÷??¨Î?¨]?¨ì?¨!{?¨,
?¨6™?¨A(?¨K·?¨VE?¨`Ô?¨kc?¨uñ?¨€€?¨‹?¨•?¨ ,?¨ªº?¨µI?¨¿Ø?¨Êf?¨Ôõ?¨ßƒ?¨ê?¨ô¡?¨ÿ/?©	¾?©L?©Û?©)i?©3÷?©>†?©I?©S¢?©^0?©h¿?©sM?©}Û?©ˆi?©'÷?©†?©¨?©²¢?©½1?©Ç¿?©ÒM?©ÜÛ?©çi?©ñ÷?©ü…?ª?ª¡?ª/?ª&½?ª1K?ª;Ù?ªFg?ªPõ?ª[ƒ?ªf?ªpŸ?ª{,?ª…º?ªI?ªš×?ª¥e?ª¯ò?ªº€?ªÅ?ªÏœ?ªÚ)?ªä·?ªïE?ªùÒ?«`?«î?«{?«$	?«.—?«9$?«C²?«N??«XÍ?«c[?«mé?«xw?«ƒ?«'?«˜?«¢­?«­:?«·Ç?«ÂU?«Ìâ?«×p?«áý?«ì‹?«÷?¬¥?¬3?¬À?¬!M?¬+Ü?¬6i?¬@ö?¬K"?¬V?¬`ž?¬k+?¬u¹?¬€F?¬ŠÓ?¬•`?¬Ÿî?¬ª{?¬µ?¬¿•?¬Ê"?¬Ô°?¬ß=?¬éÊ?¬ôW?¬þå?­	r?­?­?­)?­3§?­>4?­HÁ?­SN?­]Û?­hh?­rõ?­}'?­ˆ?­'œ?­)?­§·?­²D?­¼Ñ?­Ç^?­Ñì?­Üy?­ç?­ñ'?­ü?®¬?®9?®Æ?®&S?®0à?®;m?®Eú?®P‡?®[?®e¡?®p.?®z»?®…H?®Õ?®šb?®¤ï?®¯|?®º	?®Ä–?®Ï#?®Ù°?®ä=?®îÉ?®ùV?¯ã?¯p?¯ý?¯#Š?¯.?¯8£?¯C0?¯M½?¯XJ?¯b×?¯me?¯wñ?¯'~?¯?¯—˜?¯¢%?¯¬±?¯·>?¯ÁË?¯ÌX?¯Öå?¯áq?¯ëþ?¯ö‹?°?°¥?°2?° ¾?°+K?°5Ø?°@f?°Jó?°U?°`?°j™?°u&?°²?°Š??°"Ì?°ŸY?°©æ?°´r?°¾ÿ?°ÉŒ?°Ô?°Þ¦?°é2?°ó¿?°þL?±Ú?±g?±ô?±(€?±3
?±=š?±H'?±R´?±]@?±gÍ?±rZ?±|ç?±‡t?±'?±œ?±§?±±§?±¼4?±ÆÁ?±ÑN?±ÛÜ?±æh?±ðõ?±û'?²?²œ?²)?²%¶?²0C?²:Ï?²E\?²Oé?²Zv?²e?²o?²z?²"ª?²7?²™Ä?²¤Q?²®ß?²¹l?²Ãø?²Î…?²Ù?²ãŸ?²î,?²ø¹?³F?³
Ó?³`?³"í?³-z?³8?³B"?³M"?³W¯?³b<?³lÉ?³wW?³ä?³Œq?³–þ?³¡‹?³¬?³¶¥?³Á2?³ËÀ?³ÖM?³àÚ?³ëg?³õô?³÷‰?´Ü?´0?´"?´,×?´:+?´G?´TÓ?´b&?´oy?´|Ì?´Š?´—r?´¤Ä?´²?´¿i?´Ì¼?´Ú?´ç`?´ô³?µ?µW?µ©?µ)û?µ7M?µDž?µQð?µ_A?µl"?µyä?µ‡5?µ"†?µ¡×?µ¯(?µ¼x?µÉÉ?µ×?µäk?µñ»?µÿ?¶\?¶¬?¶&ü?¶4L?¶Aœ?¶Në?¶\;?¶i‹?¶vÚ?¶")?¶'y?¶žÈ?¶¬?¶¹g?¶Æ¶?¶Ô?¶áS?¶î¢?¶ûñ?·	??·?·#Ü?·1*?·>x?·KÆ?·Y?·fb?·s¯?·€þ?·ŽL?·›™?·¨ç?·¶4?·Ã?·ÐÎ?·Þ?·ëh?·øµ?¸?¸N?¸ ›?¸-è?¸;4?¸H€?¸UÎ?¸c?¸pf?¸}²?¸Šþ?¸˜J?¸¥•?¸²á?¸À-?¸Íx?¸ÚÃ?¸è?¸õZ?¹¥?¹ð?¹<?¹*‡?¹7Ò?¹E?¹Rg?¹_²?¹lü?¹zG?¹‡'?¹"Û?¹¢%?¹¯o?¹¼¹?¹Ê?¹×M?¹ä—?¹ñá?¹ÿ+?ºt?º¾?º'?º4P?ºAš?ºNã?º\,?ºit?ºv½?º"?º'O?ºž—?º«à?º¹)?ºÆr?ºÓº?ºá?ºîJ?ºû'?»Ú?»"?»#j?»0±?»=ù?»KA?»Xˆ?»eÏ?»s?»€^?»¦?»ší?»¨4?»µ{?»ÂÂ?»Ð	?»ÝO?»ê–?»÷Ü?¼#?¼i?¼°?¼,ö?¼:<?¼G'?¼TÉ?¼b?¼oU?¼|š?¼‰à?¼—&?¼¤k?¼±±?¼¾ö?¼Ì;?¼Ù?¼æÆ?¼ô?½P?½•?½Ú?½)?½6d?½C©?½Pí?½^2?½kv?½xº?½…ÿ?½"C?½ ‡?½­Ë?½»?½ÈS?½Õ—?½âÚ?½ð?½ýc?¾
¦?¾ê?¾%-?¾2p?¾?´?¾L÷?¾Z:?¾g}?¾tÀ?¾'?¾F?¾œˆ?¾©Ë?¾·?¾ÄQ?¾Ñ"?¾ÞÖ?¾ì?¾ù[?¿?¿ß?¿!!?¿.c?¿;¥?¿Hç?¿V(?¿cj?¿p¬?¿}í?¿‹/?¿˜q?¿¥²?¿²ô?¿À5?¿Ív?¿Ú·?¿çø?¿õ9?Àz?À»?Àü?À*<?À7}?ÀD½?ÀQþ?À_??Àl€?ÀyÀ?À‡?À"@?À¡€?À®À?À¼?ÀÉ@?Àր?ÀãÀ?Àðÿ?Àþ??Á~?Á¾?Á%ý?Á3>?Á@}?ÁM¼?ÁZû?Áh;?Áuz?Á'¹?Á÷?Á6?Áªu?Á·´?ÁÄò?ÁÒ1?Áßp?Áì®?Áùí?Â,?Âj?Â!¨?Â.æ?Â<$?ÂIc?ÂV ?ÂcÞ?Âq?Â~Z?‹˜?˜Õ?¦?³Q?ÂÀŽ?ÂÍÌ?ÂÛ
?ÂèG?Âõ"?ÃÁ?Ãÿ?Ã<?Ã*y?Ã7¶?ÃDò?ÃR/?Ã_l?Ãl©?Ãyå?Ç"?Ô`?áœ?îØ?ü?ÃÉQ?Ã֍?ÃãÉ?Ãñ?ÃþB?Ä~?ĺ?Ä%õ?Ä31?Ä@m?ÄM©?ÄZä?Äh!?Äu]?Ø?ďÓ?ĝ?ĪJ?Ä·…?ÄÄÁ?ÄÑü?Äß7?Äìr?Äù­?Åè?Å#?Å!^?Å.™?Å;Ô?ÅI?ÅVI?Åc"?Åp¾?Å}ù?ŋ3?Řm?Å¥¨?Ųâ?ÅÀ?ÅÍV?Åڐ?ÅçÊ?Åõ?Æ??Æy?Ƴ?Æ)í?Æ7&?ÆD`?ÆQš?Æ^Ó?Æl
?ÆyF?Ɔ?Ɠ¹?Æ ò?Æ®+?Æ»e?Æȟ?ÆÕØ?Æã?ÆðJ?Æýƒ?Ç
¼?Çô?Ç%-?Ç2f?Ç?Ÿ?ÇL×?ÇZ?ÇgH?Çt?ǁ¹?ǎò?ǜ+?Ç©c?Ƕœ?ÇÃÔ?ÇÑ?ÇÞD?Çë|?Çø´?Èì?È$?È \?È-"?È:Ë?ÈH?ÈU;?Èbs?Èo«?È|â?Ȋ?ȗQ?Ȥ‰?ȱÀ?Ⱦ÷?ÈÌ/?ÈÙf?Èæ?ÈóÔ?É?ÉB?Éy?É(°?É5è?ÉC?ÉPV?É]Œ?ÉjÃ?Éwú?Ʌ0?ɒg?ɟž?ɬÔ?ɺ
?ÉÇA?ÉÔw?Éá®?Éîä?Éü?Ê	Q?ʇ?Ê#¾?Ê0ô?Ê>*?ÊK`?ÊX–?ÊeË?Ês?ʀ7?ʍm?ʚ£?ʧØ?ʵ?ÊÂD?ÊÏz?ÊÜ°?Êéå?Ê÷?ËP?Ë…?Ë»?Ë+ð?Ë9%?ËFZ?ËS?Ë`Å?Ëmú?Ë{/?ˈd?˕š?Ë¢Ï?Ë°?˽9?ËÊm?Ë×¢?Ëä×?Ëò?Ëÿ@?Ìu?Ì©?Ì&Þ?Ì4?ÌAG?ÌN{?Ì[°?Ìhå?Ìv?̃N?̐'?̝¶?̪ê?̸?ÌÅS?Ì҇?Ìß»?Ììï?Ìú#?ÍW?Í‹?Í!¿?Í.ó?Í<'?ÍI[?ÍV?ÍcÂ?Ípö?Í~*?͋]?͘'?Í¥Ä?Ͳø?ÍÀ+?ÍÍ_?Íڒ?ÍçÅ?Íôù?Î-?Î`?Î"?Î)Ç?Î6ú?ÎD-?ÎQ`?Î^"?ÎkÆ?Îxù?Ά,?Γ_?Π'?έÅ?κø?ÎÈ+?ÎÕ^?Îâ'?ÎïÄ?Îüö?Ï
)?Ï\?Ï$Ž?Ï1Á?Ï>ó?ÏL&?ÏYX?Ïf‹?Ïs½?πð?ώ"?ϛU?Ϩˆ?ϵº?ÏÂì?ÏÐ?ÏÝP?Ïêƒ?Ï÷µ?Ðç?Ð?ÐK?Ð,}?Ð9¯?ÐFá?ÐT?ÐaE?Ðnx?Ð{ª?ЈÛ?Ж
?У??аq?н£?ÐÊÔ?ÐØ?Ðå8?Ðòi?Ðÿ›?ÑÌ?Ñþ?Ñ'/?Ñ4b?ÑA"?ÑNÅ?Ñ[ö?Ñi(?ÑvY?уŠ?ѐ¼?ѝí?Ñ«?ѸP?ÑŁ?ÑÒ²?Ñßã?Ñí?ÑúE?Òx?Ò©?Ò!Ú?Ò/?Ò<<?ÒIm?ÒVž?ÒcÏ?Òq?Ò~1?ҋb?Ҙ'?Ò¥Ã?Ò²ô?ÒÀ%?ÒÍW?Òڇ?Òç¸?Òôé?Ó?ÓJ?Ó{?Ó)¬?Ó6Ü?ÓD
?ÓQ=?Ó^n?ÓkŸ?ÓxÏ?ӆ?ӓ0?Ó b?Ó­'?ÓºÂ?ÓÇó?ÓÕ#?ÓâT?Óï"?Óü´?Ô	å?Ô?Ô$E?Ô1v?Ô>¦?ÔKÖ?ÔY?Ôf7?Ôsh?Ԁ˜?ԍÈ?Ԛø?Ô¨(?ÔµX?Ôˆ?Ôϸ?ÔÜé?Ôê?Ô÷I?Õy?Õ©?ÕÙ?Õ,	?Õ99?ÕFi?ÕS™?Õ`É?Õmù?Õ{)?ՈY?Օ‰?Õ¢¸?Õ¯è?Õ½?ÕÊH?Õ×x?Õä§?Õñ×?Õÿ?Ö8?Ög?Ö&—?Ö3Ç?Ö@ö?ÖN&?Ö[V?Öh…?Öuµ?ւå?֐?֝D?Öªs?Ö·£?ÖÄÓ?ÖÒ?Öß3?Öìb?Öù'?×Á?×ñ?×! ?×.P?×;?×H®?×UÞ?×c
?×p=?×}l?׊œ?חÌ?פû?ײ+?׿Z?×̊?×Ù¹?×æè?×ô?ØG?Øv?Ø¥?Ø(Õ?Ø6?ØC3?ØPc?Ø]'?ØjÂ?Øwñ?؅!?ؒP?؟?ج®?عÞ?ØÇ
?ØÔ<?Øák?Øî›?ØûÊ?Ùù?Ù(?Ù#W?Ù0‡?Ù=·?ÙJæ?ÙX?ÙeD?Ùrs?Ù¢?ٌÒ?ٚ?Ù§0?Ù´_?ÙÁŽ?Ùν?ÙÛì?Ùé?ÙöK?Ú{?Úª?ÚÙ?Ú+?Ú87?ÚEf?ÚR•?Ú_Ä?Úlô?Úz#?ڇR?ڔ?Ú¡°?Ú®ß?Ú¼?ÚÉ>?ÚÖm?Úãœ?ÚðË?Úýú?Û)?ÛY?Û%ˆ?Û2·?Û?æ?ÛM?ÛZD?Ûgs?Ût¢?ہÑ?ۏ?ۜ0?Û©_?Û¶?Ûþ?ÛÐí?ÛÞ?ÛëK?Ûøz?Ü©?ÜØ?Ü ?Ü-6?Ü:e?ÜG•?ÜTÄ?Üaô?Üo#?Ü|R?܉?ܖ°?Ü£ß?ܱ?ܾ>?ÜËm?Ü؜?ÜåË?Üòú?Ý)?Ý
X?݈?Ý'¸?Ý4ç?ÝB?ÝOE?Ý\t?Ýi¤?ÝvÓ?݄?ݑ1?ݞa?Ý«?ݸ¿?ÝÅî?ÝÓ?ÝàM?Ýí|?Ýú¬?ÞÛ?Þ?Þ":?Þ/i?Þ<™?ÞIÈ?ÞV÷?Þd&?ÞqV?Þ~…?ދ´?ޘä?Þ¦?Þ³C?ÞÀs?ÞÍ¢?ÞÚÒ?Þè?Þõ1?ß`?ߏ?ß¿?ß)î?ß7?ßDM?ßQ}?ß^¬?ßkÜ?ßy?߆;?ߓk?ß ›?ß­Ê?ߺú?ßÈ)?ßÕY?ßâ‰?ßï¸?ßüè?à
?àG?à$w?à1¦?à>Ö?àL?àY7?àff?às–?à€Æ?àö?à›%?à¨U?൅?àµ?àÏå?àÝ?àêD?à÷t?á¤?áÔ?á?á,5?á9e?áF•?áSÅ?á`õ?án%?á{U?ህ?ᕵ?á¢å?á°?á½E?áÊu?á×¥?áäÕ?áò?áÿ7?âg?â—?â&Ç?â3÷?âA(?âNX?â[ˆ?âh¹?âué?âƒ?âJ?âz?⪫?â·Û?âÅ?âÒ=?âßm?âìž?âùÎ?ãÿ?ã/?ã!`?ã.'?ã;Á?ãHò?ãV#?ãcS?ãp"?ã}µ?ãŠæ?ã˜?ã¥H?ã²y?㿪?ãÌÚ?ãÚ?ãç<?ãôm?äž?äÏ?ä?ä)1?ä6b?äC"?äPÄ?ä]ö?äk'?äxX?䅊?䒻?äŸì?ä­?äºN?äǀ?äÔ±?äáâ?äï?äüE?å	v?å¨?å#Ú?å1?å>=?åKo?åX ?åeÒ?ås?å€5?åg?嚘?å§Ê?å´ü?åÂ-?åÏ_?åܑ?åéÄ?åöö?æ(?æY?æ‹?æ+½?æ8ï?æF!?æSS?æ`…?æm¸?æzê?æˆ?æ•N?梀?毲?æ¼æ?æÊ?æ×J?æä}?æñ¯?æþá?ç?çF?ç&y?ç3«?ç@Þ?çN?ç[C?çhv?çu¨?ç'Ü?ç?çB?çªt?ç·§?çÄÚ?çÒ
?çß@?çìs?çù¦?èÙ?è?è!??è.r?è;¥?ð¡?ðc?ð/%?ð@ç?ðR©?ðdj?ðv+?ð‡ì?ð™­?ð«n?ð½/?ðÎï?ðà°?ðòp?ñ0?ññ?ñ'±?ñ9q?ñK1?ñ\ð?ñn°?ñ€o?ñ'/?ñ£î?ñµ­?ñÇl?ñÙ,?ñêê?ñü©?òg?ò &?ò1ä?òC¢?òU`?òg?òxÜ?òŠš?òœW?ò®?ò¿Ó?òѐ?òãM?òõ
?óÇ?ó"?ó*A?ó;ý?óM¹?ó_v?óq3?ó'ï?ó"«?ó¦g?ó¸#?óÉÞ?óۚ?óíU?óÿ?ôÌ?ô"‡?ô4C?ôEþ?ôW¹?ôis?ô{.?ôŒè?ôž£?ô°]?ôÂ?ôÓÑ?ôå‹?ô÷E?õÿ?õ¹?õ,r?õ>,?õOå?õaž?õsW?õ…?õ–É?õ¨'?õº:?õËô?õݬ?õïd?ö?öÕ?ö$?ö6E?öGü?öY´?ökl?ö}#?öŽÚ?ö "?ö²J?öÄ?öÕ¸?öço?öù%?÷
Ü?÷'?÷.I?÷?ÿ?÷Qµ?÷cl?÷u"?÷†Ø?÷˜Ž?÷ªD?÷»ù?÷ͯ?÷ßd?÷ñ?øÏ?ø"?ø&9?ø7ï?øI£?ø[X?øm
?ø~Á?øu?ø¢*?ø³Þ?øŒ?ø×F?øèú?øú¯?ùb?ù?ù/É?ùA}?ùS0?ùdã?ùv–?ùˆI?ù™ü?ù«¯?ù½b?ùÏ?ùàÈ?ùòz?ú,?úß?ú''?ú9C?úJõ?ú\¦?únX?ú€
?ú'¼?ú£n?úµ?úÆÐ?ú؂?úê3?úûä?û
"?ûE?û0ö?ûB¦?ûTW?ûf?ûw¹?û‰i?û›?û¬É?û¾y?ûÐ)?ûáÙ?ûóˆ?ü8?üç?ü(˜?ü:G?üKö?ü]¥?üoT?ü?ü'²?ü¤a?ü¶?üǾ?üÙl?üë?üüÊ?ýx?ý &?ý1Ô?ýC'?ýU0?ýfÞ?ýx‹?ýŠ9?ý›æ?ý­"?ý¿B?ýÐï?ýâ?ýôJ?þ÷?þ£?þ)P?þ:ý?þL©?þ^V?þp?þ°?þ"\?þ¥?þ¶´?þÈ`?þÚ?þë¸?þýd?ÿ?ÿ »?ÿ2f?ÿD?ÿU¾?ÿgi?ÿy?ÿŠ¿?ÿœj?ÿ®?ÿ¿À?ÿÑk?ÿã?ÿôÀ@5@
@à@µ@&Š@/_@84@A
@Iß@R³@[ˆ@d]@m2@v@~Û@‡°@"@™Y@¢-@«@³Ö@¼«@Å@ÎS@×(@ßü@èÐ@ñ¤@úx@L@!@õ@É@&@/q@8E@A@Iì@RÀ@["@dg@m;@v@~â@‡µ@‰@™\@¢0@«@³Ö@¼ª@Å}@ÎP@×$@ß÷@èÊ@ñ@úp@C@@é@¼@&@/a@84@A@IÙ@R¬@[@dQ@m$@uö@~É@‡›@m@™@@¢@ªå@³¸@¼Š@Å\@Î.@×@ßÒ@è¤@ñv@úH@@ì@¾@@&a@/3@8@@Ö@I¨@Rz@[K@d@lï@uÁ@~'@‡c@5@™@¡×@ª©@³z@¼K@Å@Íí@Ö¿@ߐ@èa@ñ2@ú@Ô@¤@u@F@&@.è@7¹@@Š@I[@R+@Zü@cÍ@l@un@~>@‡@ß@˜¯@¡€@ªP@³ @»ñ@ÄÁ@͑@Öa@ß1@è@ðÒ@ù¢@s@C@@ã@%²@.'@7R@@"@Hò@QÁ@Z'@ca@l1@u@}Ð@†Ÿ@o@˜>@¡@©Ý@²­@»|@ÄL@Í@Õë@Þ»@çŠ@ðY@ù(@÷@
Ç@–@e@%4@.@6Ò@?¡@Hp@Q?@Z@bÜ@k«@tz@}I@†@Žæ@—¶@ …@©S@²"@ºñ@ÿ@̎@Õ\@Þ+@æù@ïÈ@ø–@e@
3@@Ð@$ž@-l@6:@?	@G×@P¥@Ys@bB@k@sÞ@|¬@…z@ŽH@—@Ÿä@¨²@±€@ºN@Ã@Ëê@Ô·@݅@æS@ï!@÷î@¼@	Š@W@%@#ó@,Á@5@>\@G*@O÷@XÅ@a'@j_@s-@{ú@"Ç@•@–b@Ÿ/@§ý@°Ê@¹—@Âd@Ë1@Óÿ@ÜÌ@å™@îf@÷4@	@	Î@	›@	h@	#5@	,@	4Ï@	=œ@	Fh@	O5@	X@	`Ï@	iœ@	rh@	{5@	"@	ŒÏ@	•›@	žh@	§5@	°@	¸Ï@	Á›@	Êh@	Ó4@	Ü@	äÍ@	íš@	öf@	ÿ3@
ÿ@
Ì@
˜@
"d@
+1@
3ý@
<É@
E–@
Nb@
W.@
_û@
hÇ@
q"@
z_@
ƒ,@
‹ø@
Ӂ@
'@
¦]@
¯)@
·õ@
ÀÁ@
ɍ@
ÒY@
Û%@
ãñ@
ì½@
õ‰@
þU@!@í@¹@!"@*P@3@;è@D´@M@VL@_@gä@p¯@y{@'G@‹@"Þ@œª@¥u@®A@·
@¿Ø@Ȥ@Ño@Ú;@ã@ëÒ@ô@ýi@4@@Ì@ ˜@)c@2/@:ú@CÅ@L'@U\@^'@fó@o¾@x‰@T@Š @'ë@›¶@¤@­M@¶@¾ã@Ç®@Ðy@ÙD@â@êÜ@ó§@ür@
=@
@
Ó@
ž@
(i@
14@
9ÿ@
BÊ@
K•@
T`@
]+@
eö@
nÁ@
wŒ@
€W@
‰"@
'í@
š¸@
£'@
¬N@
µ@
½ä@
Ư@
Ïz@
ØD@
á@
éÚ@
ò¥@
ûp@:@
@Ð@›@'e@00@8û@AÅ@J@S[@\%@dð@m»@v†@Q@ˆ@æ@™±@¢{@«F@´@¼Û@Ŧ@Îp@×;@à@èÐ@ñš@úe@0@ú@Å@@&Y@/$@7î@@º@I"@RO@[@cä@l®@ux@~C@‡
@Ø@˜¢@¡l@ª7@³@»Ì@Ė@Í`@Ö+@Þõ@ç¿@ðŠ@ùT@@
ê@´@~@%I@.@6Ý@?§@Hr@Q<@Z@bÑ@k›@te@}/@…ú@ŽÄ@—Ž@ X@©#@±í@º·@Á@ÌL@Õ@Ýá@æ«@ïu@ø@@
@	Ô@ž@h@$3@,ý@5Ç@>'@G[@P%@Xð@aº@j"@sN@|@"ã@­@–w@ŸB@¨@°Ö@¹ @Âk@Ë5@Óÿ@ÜÉ@å"@î]@÷(@ÿò@¼@†@P@#@+ä@4¯@=y@FC@O
@W×@`¡@il@r7@{@ƒË@Œ•@•_@ž)@¦ó@¯¾@¸ˆ@ÁR@Ê@Òæ@Û°@ä{@íE@ö@þÙ@£@m@7@"@*Ì@3—@<a@E+@Mö@VÀ@_Š@hT@q@yè@'³@‹}@"G@@¥Û@®¦@·p@À:@É@ÑÎ@ڙ@ãc@ì-@ô÷@ýÃ@@W@!@ ì@)¶@2€@;J@D@Lß@U©@^s@g>@p@xÒ@@Šg@"1@›ü@¤Æ@­@¶[@¿%@Çð@л@م@âO@ë@óä@ü®@y@C@@Ø@(¢@1m@:7@C@KÌ@T—@]a@f+@nö@wÀ@€‹@‰U@'!@šë@£¶@¬€@µK@¾@Æà@Ϫ@Øu@á@@ê
@òÕ@ûŸ@j@
5@ÿ@Ê@'"@0_@9*@Aô@J¿@SŠ@\U@e @më@vµ@€@ˆK@'@™à@¢«@«v@´A@½@ÅÖ@Ρ@×l@à7@é@ñÌ@ú—@b@-@ø@Ã@&@/Z@8%@@ð@Iº@R…@[P@d@læ@u±@~|@‡G@@˜Þ@¡©@ªt@³?@¼
@ÄÕ@Í @Ök@ß7@è@ðÎ@ù™@d@0@û@Æ@%'@.]@7(@?ó@H¾@QŠ@ZU@c!@kì@t·@}ƒ@†N@@—å@ °@©|@²H@»@Ãß@Ì«@Õv@ÞB@ç@ïÙ@ø¥@p@
<@@Ó@$Ÿ@-k@66@?@GÎ@Pš@Ye@b1@jý@sÉ@|–@…b@Ž-@–ù@ŸÅ@¨'@±]@º)@Âõ@ËÁ@ԍ@ÝY@æ%@îñ@÷½@‰@	U@"@î@#º@,†@5R@>@Fì@O¸@X"@aP@j@ré@{µ@"'@N@–@žç@§³@°€@¹L@Â@Êå@Ó²@Ü~(-|z(ː("Oò($(àN(*…(è–(z (û1(@
(,sl(Ëu(#ÿÜ(ÏÍ()K(!>¸((Ö(8´ª(>ÏÛ(+H³(9n(0âî(&[&(!™3()Šœ(%÷(.§é(9VE(:'Í(7û(@Žt(;êø(Bk£(6¦w(Gmn(A(3(@â¶(5qõ(=¯m(=¬(8«(C®û(Yñ(Tï(GÅ(:HF(I¬X(R½º(O'(I(Q€8(=m¬(Hg(H­¬(Oô¨(N¯È(@‰µ(KOù(Qӈ(C?ø(G*a(OœË(Kí(G‰(H"4(T`(Vâd(XœI(T¯F(N·(LŸ²(6•H(&Á;(Œß(•ª(.(!(.Ô¡(ÇW'Ù;Ê'ä–{(#³3(0/×(;˜X(A}¶(8±¹(?B(B;Ÿ(>vO(JZ'(Fª)(TsÁ(S|l(YÈi(Y%Y(T¬<(Fú&(NŸ³(W\–(Muî(P~	(WƒÅ(]k(O`t(\tô(JîT(A(VE(Y_!(Sá(^g(Güâ(Ií¸(O`:(WQù(S(V(M‹'(HZã(@äð(GÖí(<­¦(@÷h(A¹(K]ð(8Ƹ(5ê¾(=wP(=/•(8Ñ](@®-(Aå!(9bY(Di~(EÂ1(H‹(Kn¢(8êt(8Þ(@¼£(:I‹(H)ý(C&(Q'Z(Nؾ(L(?ýH(=n(6¦Ú(BQ(EQÞ(IvJ(;q®(:‰P(Hî((Og(RÞï(<«Ò(>;¶(=^ (E†[(3¥(2& (1µw(2€³(8—ÿ(C>™(=BB(:´Ç(DÍ3(O1(F¨ý(JW"(@
Ø(@ï£(U2u(Gqz(:¶(F¡(@Vò(AP(CA(5óÈ(!c¿(r(!™
('Â(˜(5("€(©Ÿ(È( J(C>(}Æ(þY(Óþ(±Œ(
!×(" (n(0'(—(	(^4(­Í(æ$(*^(ÿ¢(W9(w(Ž(8õ(n‹(	†+(ù-(΢(Ú!(ƒ(
Ž((V
(ç.(#(ío((~(&o!(òÁ(Š(Nˆ(";\( \õ(."Ú((§(/D"($a¶("°3(/R(1HH(4à(3@"(,A(,"V((aî(0×(8_/(8¤Æ(,:{(3iÏ(2*(3à‹(1¿(.Ôe(8Mƒ(:xf(=Øâ(9Êö(Cñº(;[(2z¶(26Ö((X(7(6´(2&†(,¶ä(:}*(<Úí(;Qÿ(@èt(4sÕ(F\(:)ð(;²(8Þ(8q(9¬((EÖ(?¾w(>Ñö(/{Ó(-»9(Bm¡(=O(;ÂE(BNº(7y¾(D9õ(D´Ö(B;¥(@:î(8d(3®å(5?¿(2 (1BÎ(,AI(.ˆ¦(-¤(8Éì(4fÇ($r(-·ú(5Ê(-sM(0$6(9Çû(Dö¡(8Æ(K¿Ð(?aJ(=»¥(=ˆ/(<²Ç(@Vò(PhN(Gú)(8¶(;†"(<͆(U²Ù(H]¨(Obc(Jì¶(VKL(<R³(A"&(UQ6(e#á(f (Xˆ;(N¨,(LÃw(Z(]*Ÿ(GBL(R·¨(U¾Ç(\Ô#(bS(E'w(DU
(Cß(CO(I	,(a¶n(eù(jO(d>)(X–;(@΀(T(P:z(h}\(an%(g~(k&è(h̄(eÏg(hi×(_(U{(g÷ð(sz(kü(X‰Í(FÅ(<(FIå(Wò(?Ù*(0ê^(2'Ù(G?r(KB‹(E¹(A5©(FýC(JJ(I($(S"(BöK(FjC(L_W(Gµm([ î(Wã8(R2<(H¦€(K»(Rg(Ræ°(NŽ|(Mx(Pª³(LШ([ëÜ(\Ÿ-(_Å°(Tà‰(Iz(Bö(C¹ß(Gã¢(Tn_(EêÕ(Gd(U®N(\Mï(MëF(Dg¢(V«á(VM¤(VMÃ(Y÷ö(OGÔ(gà³(]ÂÏ(Z7A(Z)<(hÈP(d†Ç(Y½(bS¯(eȽ(d
'(W>(ab(iñô(szs(`9N(SøØ(\±M(\¬¬(Oª¶(W(YL(Wœê(ML(Pá(^Mq(j·'(j¢(n±ð(i_(_íè(i´²(y¥¢(kŽ¿(jSP(g0â(bÀ(d…(i8@(b…*(e›'(Y€H(h"X(gü(oƨ(i2](q3w(i%(dn'(cZ|(c2(i±t(o(s¯0(|¡(uûÆ(jd´(`â¥(i"T(f
²(q\Q(g«0(oo'(n¥(n2(w›"(qyš(v (l+(†GE('¢k(n‹a(eè(kª(€ù[((vì'(|¢d('
(€ùØ(~]7({®<(~ˆ(€™ã(}cq(zi(v¦(€
D(xòÁ(w{ö(}#¾(~BV(iö('XC(‰@ˆ('Ë](…Ëà(²w(€Vq("½ (ƒ+d(~Œ(nWÅ(uJÒ(uìß(€ii(t1±(fù¯(zUÖ(h(nÜè(iJã(aÆ(iUb(_Ôr(oð"(h´"(}'O(i\ä(hÍ(oH¶(m2§(o_˜(yΡ(|i½(p#‹(qÆï(ykî(vã²(~è(w'y(ff¨(l±×(qÒX(x(?(€Ÿÿ(eÉ(u#Š(m½¿(w×F(n°(eý¨(`mR(t"û(a'{(v=E(yÅ(zͼ(nЊ(m"(|ÉÂ(iB(~.(sûi(qUD(md4(pˆw(u+×(ƒÜ(nùh(p
({¦(i"´(s›V(rÞu(ze{(mål(wb(w‹
(naY(sZ¬(o…‹(f\ö(h×W(twð(sdÚ(tÊV(rGX(lf"(h›é(k©S(pyˆ(kÊ(lù(oJ(qŒ(xî(u'Æ(w]&(t(lËç(u¤"(s¾(yì_(Ì¹('v¡(zÒ(pû!(uš(v»(g"(u<({HÖ(~÷(j|9(p¶!(€
í({TÖ(veV(({:(|Ñ({dç({«½(€"Á(~w(=ð(zŒ3(€Äh("#q(â(½N(~§Ã(~€(jÙ("þø(ƒ8>(b"("‹ó(Nô(ƒ;Ô(9>(~!0(}K
(yµ§(|ޖ(|Ü(€8}({)U("'Ñ(ó¶(†Ú¤(…('Šo("˜¡(…Z("#a(xŸ©(­÷(ü»(…Zw(ƒ`ƒ(€?ÿ('J((ƒ¥(yK"(gX(r½(|¼ã(€" (}/ö(|(tY(y¢\(€ÓÎ(ƒ£(‡²('û ({M"(}†¤(ig(]ªL(nm8(zÞs(mæo(whf(€lÚ(Þª(ƒJW(€[Ö(ƒ°(…;Ë('¹({…(mÆ^(n¨(-(ƒY(z¿¤(v²(|é(NÏ(…no(…G(ƒ·Ñ(si¹(n¥{(z&n("Øp("§(€†€(€×ì(†2Õ(R2(rO(zN¹( 1(ƒuÅ('(wq…(of9(zì(|
™('!8(€Ê(ƒ®"('¦(ƒ'–(ƒÃg(|
ä(wå(…P(…H('.v(q=ˆ(lèV(qÎÓ('S(‡™&('ÛÇ(…E
(†.û(†>ï(†Ä¿(‰·(ƒÃ¥(ƒõ€(ƒ2(ƒéæ('
(†3(€Hï(…¾(}á'(¹(†…Ù(€D;(‡®("ðü(ƒ´ú('V(‡#q(…ìµ(ƒý‹(Ã("uæ('un(‰ A(ä(ƒ,É('("ý)("ö(†RÜ("þ×(–b(eô(]w(TŒØ(G
E(?z·(A6(FùG(<(FS8(LÙA(JÎÔ(J°9(XÙè(Yí"(T¥[(`Ê7(kØw(j9Ê(hOÿ(hW(oïê(sA(k(dt-(i–ò({.(~Ѕ(eE"(]aù(e…2(jáx(j>®(iŽ"(i
è(eÇ(^N*(e©÷(g«*(n$³(xlI(s­7(n4Ð(dð(tNß(l((v¥(zL(yQÐ(vHï(på*(n(j7(l¦d(v%[(ùì(}SÝ(o¨•(`2'(^òX(X-Ù(fÉ@(d'¸(e-d(tK™(ws½({Iˆ(z'ï(zÜ·(€gV(yÄW('¼(xq€(q1÷(z- (€{4(ƒxØ(…ŠW(ƒ
›(Q,(wÃR(rpD(oÈÅ(p™(^*(~«b('=A(}(ƒ"Á(sñ1(gò»(qD½(wÀí(wA°(p¡3(rB(ý(vR(oÜx(vÖf(v½Ì(~°z(s_=(oii(ƒ(&(s¾Ø(uÉ(pK(x\Õ(|D(z{('½(v|	(wó({è|(€ëÐ(z­#(sFè(rj0(kÍï(jy¹(}Hb(~ë(tà÷(s‰f({+2(z–¾(~.(°(|*Ô(|%†(wj"(sð(tb‹(mœ(e"(hòÆ({[é((yƒ³(o®G(l¦%(oò±(gI¥(n¾L(Ä<(}æW(}^ˆ(sº(ot†(lîÚ(yB7(~,Ñ(v«è(zÆ
({B¸(u­ð(y¶P(mëR(oT"('ÿ(¹Í(‰(oì(hVÇ(`øÄ(S*…(dýö(m£Ö(n‡(sUþ(€N¶(ƒÒÄ(k²(9á('¡c(ˆzI(ƒ¾>(?˜(v!Í(s¾(~Îß(€]V(~ç†(xŽÏ(jÈh(q…({Åd(_('z[(€Â'(u°h(sÖ(€'þ(ƒïN(~4(x³Ô(oý(z»€(…W('{'("'(†Š
("©r(€ø®(†RN(Œ¼b(Œ‰T(‰	ò("
R(€™&(wˆ)(tø(tõ"(|h(Z˜(|¸•(€˜6(ÿP(ƒè('ª—('›(s ¢(xìB('hh(ø('GL(fÁ(|3Ý(v¬¹(yÌù(u\(~)–(€3º(†°(‡D<(…°("šb('ÜÆ('GÃ("Úî(€è"(€å'(ƒö	(Î(~Iº({»d(y®(z'¿({ˆ(}Ô(<@(óù(')Ú(/(})(vÂ(yLR(€('SÂ(ƒ(vØ(~®(uåî(vŒ (}e(Ñ({ý*(N$(|¤­(/('ð("('=('=,('ñÐ("xß("Ã("¸X(ƒ‰.(~ïA(}¸¨(|K¡(|—¥(yê(qò(w6"(pÇø(m(€{W(y´(ƒ±¬(…•D(†{ó(Î¹(…È(')(Ô%(ƒ©‰(€*Ä('—('D°('tl(ƒ`>(ƒhQ(",_("Z'(¾~(|_í(}cõ(}$"(~$ž("KJ(…Š+(ƒÚ³(A<('ñz(€çà(€Wë('Ü'(‡¯e(…m$(†1˜("(ö(…ø("€('[J(ƒÀ,(ƒá(†,(ƒø1('éQ(€|Ò(€R›(ƒÿ+(€Ûï(…-=("-:(í(ƒˆò(ƒ»¸(jì("Äß('3("a<(ƒ#¼(†Æ±(…½Ê(ä—('í('hù(ƒëÑ(-Ï(€ŠT("6‰('U}(ƒÉÍ("æÐ(ˆÐÌ('ì•("·Ç(ˆ­Í(…'(ƒ¢Œ(…(ƒ¿('L¯(',s("Bl("[-(…‹Ï(‡zõ(ˆ1+(‡s(…ˇ(ƒÕ3(€áp("S(‰56(…­ç(ƒvY(ƒyS(®|("' (†J("g‹(…ä1(ŠMõ(ŠRT(zÕ^('"(‡a6(‰V
(…*(‡>Ó(‰Šù(ˆ"ó(‰¨2(€Ó…(}³§('×I(…ƒˆ(‰(6("¥È(",'(1c('SØ(ƒþ{(†Æ("ìÕ("¯('Ç1(ƒöØ(">Š("¼(…ë`(Š>õ(€Cï(€Ša(ƒ‰ (†Æ*(€¤P(|"Œ(~¸þ(('Ý­("¨('%((€Ã.(((wr•(y(€–™(,|(«(t¯ú(x$±(}Éñ(ƒ,m(}øb(…;ø(ƒZ#(ƒh·('3"(ƒi("ÛC(†U@(~k('-ÿ(xÆ;(Ê®(|7Ó(}fÓ(~KF(}Œa(|½$('Uš(…V(†ü(ƒö4("ÿ(}"ß('Èg(…ò;(‡›y(…¯Z(‰4B(ƒr(…r˜("	3(‰–³(…nË(Šª
(~Tþ(ƒ2³({½@(}Ë(…#("ê‰(ƒé(‹À+(ƒ"("áÛ("¡3(ˆÙÍ(ƒÄ=(†rå(…'B(†1¸(ƒ¡r(ÍÒ(€S°(ƒ»™(…ËŒ(‡{Z(†|ñ(†xÐ(†Ó("Ïú(‡L;(†!ª("~ß(‡m(ˆ't(€ö¬(ƒÃ¼(ƒÎ`("B('ãl(†"Î(…ù(†Û(ƒÄz('ìá(†ÃŽ(…ð0(…(ˆàÄ(†nÃ(ý(y[(±Z("ˆõ('ʤ(…ºÊ("r–('zs(ƒ>('iÐ("f(û(†I€(ŠµU('v(…JÊ(ƒˆ#(Á'(yä<(}ýp({r¾(y¨ã(oÜÄ([A¡(8«e(/>(X¼(oÍ(o…ë(gÀÃ(Ta'(*cU( Há(Kf¾(hÎw(vJˆ(vÆú(vZC(xð;(€ÂÙ(µÌ(²¦(~S†(|‰(€µ²(€|p("oG(
(€Vì(ƒTv(†¸Ó(…Ã{(öç(÷g(€'ˆ(Ü\('.a('´r(…ó(ƒœ(ƒ,Ì('/("sÓ(ƒº('"®('Œô('u~("e(…(€/L('~(-¡('N*(ƒ`–('K("Š(¨Û(ƒ:É('QÞ(ƒç(àz('"î(rà('£5(é2("{(Â@(Õé(€A·(z"Ð(vy(v£€(€V‡(€"–(r[(púÙ(€Q5('cŒ(€=(€ª¯(½]('ºê(Fþ(yH¼(q1÷(~ı(Èà(€HŸ(}Ù-(xùª(|<Ì(U(€#†(€–Š(y{É(}$(}r†(~r±(sÁ°(UÛÏ(Cqë(béx(xpè(%·(~‰((€Ü(´µ(	è({V&(~"G(‹€(€«:(€Êg(Bo(~ź(~ÿ¹(Ym({qš(|Ì(|Þ(({¿3(yÀ©(q `(J,a(&ïÁ(C(gß:(m_(rÂf(~•ç(|Tµ(y4Æ(u"š(yå¯(€*(~‹˜(€i(y§Ã(zó(–Ù(wi"(ol(mó(w_ë(t#e(|í(|ŸÊ({?Ï(x¶ö(yf»({oD({Úì(xïi(yŒ(vLY(€{({–ª(sU©(Z†Ç(ZïG(pjÀ(r‰ (x©(}Ý(zW(vqÉ({2P(zŸ€(zQ(xzG(y¸8(zS(yÎf(zµû(vbO(r¤$(q)Z(nîî(j0¿(jyÂ(pÏ×(n¼l(lèÕ(löü(o%Œ(bs`(MÝ(UÀ‡(a­…(k–—(o:~(iäÔ(i3(ië(gíà(b±(k€/(j¬(l—r(l(jݽ(m'(j‰2(fÚç(o
¤(so(v"1(skC(nãÎ(j=(r(uw½(t»$(u~
(ug5(rB2(v´(y5<(x;C(vI¸(pá"(kÐÖ(k×(q9(|k
(uü(kc"(f^#(d¶r(iú(kžR(ma×(s8J(rOÓ(gZü(g,(t°œ(xÕú(ud"(tž
(v/(uéx(p‰ù(qæÐ(rã(rêé(tJ~(tMè(uäb(v"z(yɓ(xÔ(t5(tÁZ(yØ(tì(t*˜(w‰¼(vOà(r¨ö(o d(mRc(n1í(mM(nW(vj%(zj(vú¿(v‹±(xë(v(v'$(w«}(sð¶(t{(ufø(yÁ(xhC(róÌ(s
Ž(wä(yjs(tÁš(r×&(s"(m¾(mm(p)~(w9(xeD(sý(r¨V(n‹ã(o‡(nšÌ(q´o(oÔÐ(jº¹(oß(qT×(i»þ(k(sï(s¢(qõÊ(p‡á(rÒ!(px(r2Ð(o{€(kZË(rQ(t(pŽA(f(_õÅ(bßá(eʵ(fZ(bH(cF^(jp'(i¡ï(`­(_3(^ã›(`LØ(RâÒ(>y(N9-(`óä(aš¬(d~b(k>\(mxÏ(m·À(ihâ(f(l>w(jì;(låf(lSZ(l(lk‹(g¿(jRk(hØ(i™"(hÊ(dlô(k†(i(fW(eօ(`(Hì´(4s(MEè(eû(g((gº((m1Ç(n+›(kr(fðñ(l¦m(nw(oœY(lý(nÄ(nŠå(lUÙ(kwý(nQì(s¥(r Å(jB¿(fÈ(hº(nvZ(p	U(r܋(s%3(qmU(o•(m—(l(m%(o:(kþm(nn(o"q(k#(gÉC(eþ=(já?(ol×(jO(mmµ(kë(p^M(p]œ(m¥h(h»s(añ@(]à(hTV(k8Á(kE(k¹N(j¤P(j%µ(k(lÞÄ(q†(q†l(r8â(n.'(què(nØQ(o
(oæf(jÌÅ(i/U(nžÞ(o…^(p—ñ(nËù(mق(sٍ(oc´(pF(mðÏ(qÊ)(oÅÈ(ne<(jJ}(göÎ(k}ù(o¡"(o¸(q­(l;~(kê(k¢o(lPË(hž.(h×i(g'
(b‹c(gS/(gAƒ(ez(kGC(j£}(j½X(fôe(e«(iÁ(hÎÄ(f}Ñ(gQù(i'(lÍ(mh(h'(f(bü¡(ei(hŠ÷(kêG(kC€(eŸø(ZÑÌ(c"Í(e²7(hCI(f­›(jY(gó­(nDÀ(lmó(g·Ë(ióc(môF(jœÅ(g_k(l	H(n¢(j³(gñJ(hdV(g *(gÝÓ(gø…(hà(h!(fß(iJx(kC(m7÷(nW(qiž(lyÂ(fre(i€´(gÎô(c1'(k»q(h&(eÞ}(fU¡(iÇÃ(i¯õ(g+b(dÏ×(gfI(dÿÌ(ggu(l/(lò(j(hmW(h`Í(küÿ(l§](hu(hÿª(f"˜(f¨!(j×m(i6(jxÀ(kAÊ(gˆ°(e)¯(eçþ(dy°(bÏ8(h܇(bcì(]Òò(IlÉ(E^À([Õ(hq;(džÄ(gY(cñè(b (Vÿî(Mrû(X"Y(d~Ñ(iÏÐ(m]Ÿ(fŒÕ(fq¯(fis(dm-(gÊ÷(kž(l¤,(i‹(j"Ä(bðO(bGd(c†%(cÅ(c'
(d–h(iD.(i_B(kö©(mõµ(cՅ(b
(c{ü(gyñ(jà(gûD(a
(_ªä(bc¢(c2¼(fÅZ(fqË(`z!(crô(d<Š(aSö(e3U(gÔ(c¶(Z
>(S'Ž(Xù(a¸}(`öù(a_(ab›(Zñ£(Qd~(D´Œ(K=™(X¤(ZÀä(]5©(Zu-(M"¤(Dù(6l#(:~ (CÜ(Ff2(C(Gãñ(G
p(DƒI(<âø(G¤ÿ(Gh=(I¨%(Jð¸(M÷/(Gf²(K¼À(MÞ¶(F¹(M
j(Jµ0(Móe(H9é(9±ý(>rŸ(@|Ù(75v(9U/(D6i(L9ì(FÙg(Aü(9œ˜(GE'(P^÷(K™Æ(P^M(I´¶(<Cž(Eª¤(MÙ\(Kx(Iúî(E`.(M/t(LµO(LxÚ(Oþí(SÁ(Hö(<à(I©(S%M(H)ú(>Ç¡(<~õ(:ßá(Ba3(Fÿ¹(EȄ(N#(Y)»(TlÓ(U»B(Leú(Ý(W^ô(O>(O­Á(SÞJ(P/(NK'(O…ƒ(NýT(Zíª(J³'(]C[(h×(Px(K–W(a³(sZ¬(k€h(\Ôÿ(g©('cÄ(|'(d&¨(Gi1(CJ¾(Ipó(\(n(sA|(LhÑ(v£õ(X€³(O«¢(R±³(R÷@(Wr¡(WxÓ(jÏQ(yJ­(OÇÖ(Íˆ(W¦'(Qª(Qݪ(\ý(T'¡([&(q$â([V[(R¶(W:¥(ZÚ¥(J
à(FÈ´(RÖè(LkF(;Áñ(9;(B™(@c(>f¤(:™](>` (Pdj(=›(MØ(Z‰(O:p(>½(CÕ[(Kñm([2º(KV•(D¡ð(D³ (JÞî(Zò–(xB˜(€¨ð(TÜç(BL(O3¼(Vðœ(zHÃ(œ2*(ˆ¹(R•((k?"(Oa°(O‰Ú(]º(fS‹(\)/(\ªÃ(WNç(KÿF(UЃ(Bê&(Dšö(UR&(qÌÖ(mÅ(XÜñ(:V(F¶Û(M,c(N°<(8ÌU(@ґ(?…µ(9>z(7œ(<bŸ(K'(uëC(K½á(0" (8wæ(?F(>¾Æ(E	Ú(TôÂ(aô3(aO&([Îð(LK3(Vh(Mš(,A($Q('¿(6DÊ(46"(8(/O(8?(KÖ(J?¿(Oy(fñ({`R(@ÀB(L­Þ(EÞR(;È(:¤*(0s·(:z9(=ò	(7ŸÇ(>ß|(>g`(BMT(j^<(Vs`(2ðQ(9½(=F(A«ô(EØè(C¹(GÎ(>ê)(7\n(7íb(<,È(>Ú(?Ðà(;U(1â_(5t»(1*¾(0ÐÞ(2úø(4 (6:(8ú(;G(?Î[(@ˆq(;ìB(9nû(5ÍÈ(/î(/oy(,®¦(-"û(*(0(6l(4"r(8o(5ô(6Ÿ8(9ùÊ(6#9(-àw(,|J(/j (3ã­(4×Â(/8~(-ŠŠ(."›(/d.(-_n(+øë()
()xF(,©Q(*ö†(+M(.Iˆ()]("ì£(%•¯(,ð}(1(4Ç (1KÐ(*7(,ñ(*(){Y(,Ç()xe(*¨Ï("ƅ('j(,Cß(.}Ë(,mê('Žð((('Qb(/"›(.Ë(+XE(/"Œ(-¢œ(((%7Ä(-%´(+Pn(%($!æ(+'V(+~Í(+~ß(/C(0ˆÍ(.ݟ(*Ë¡((W3((é/((Õ(/BT(1P((ªÿ(&á'($[—( «Ü((dú(.fI(-ä¸(-dŒ(*ý(,Ý($ÌH()÷9(.i­(0ø(-8Ò(,.
((Ä|($7T($¢p(&Õ®(,a:(0¢T(+$(%Ã(!kç("þ1(%¬Ú('³Ò(-
ã(+®e((q((…(*œ9((('r8("Z+(#r ($)­(#Ü("ó˜(!Uü( ÿ"("#3(!@8(%áã((É(((0]Í(+Mp(*W}(+ë=(%ßÔ(Ø!(_ò(ó(ý$("1c("ù(&žr(*Î(,'.('J0($_½(&š5(+Û(,ͦ(&Ú( É8( f(øø("%(µ("'(#‹J($(œÎ(!þ (ý
( 'ü("[P($'¾($¾ë(#ï(n("²›( ³Ä(!'Æ(ò;(¤Ý($½`(#ªê(&ã(&»Í(#ˆ(!PQ(… ("ã†($($
û((s:("À( ‹ä(äª(L(""(!çÊ($'Ë($™•( Î}(›Ï('s(%4ê($æ( °%( "ï($˜«(#)&(!iÀ(Là(!	( `(!¤O(!–š(!J(%÷{("£Q(»r(##/($'Ï($¿Ù(!ìº("îà("\A(S(Êþ( &^( ;ö(&!(‹(™0("¿ô("H(#2("«Æ( ŠÒ( (×Õ(¯("Âà(#{g("hž(ب(!YN( ¡k('¸Ì(&Ò(!·(Ä(M( >ž( ʨ(!Or(#ý¬(%ò(!z`(Bò(lA($Á(%Òb(!FG(#×ô($ç§(|(¶²(Ü(­e(p(#ý($þŽ(!¡ë("(Í( ϋ("Ò('
Ã('»ÿ((%ô($u($Ž("ÿ("+Ý((º"(#ó[("«€(€(!B©(!-;(ËÁ('(`˜(ÿ( ã]( €(1¶("6r("Bf(#iF($Ò:(#ßy(#¦•(#&("'(fe(Gþ(gÜ(!é}(#\("ٞ(!ÏJ( N("©( ›Ô("m‰("ÔR("6ý(!ÁŠ(öú( gÌ("qF($'™(#ߨ(!ÍÓ(" (ž£(½(i("ïÁ(½l(Œ9(PM(õ«( ³(|h("bP(!£ (!sw(#¬Ÿ(#ُ( é.(d5(¬¥(( Ҝ("žB( îÙ("ÍË(%`ú(!~(G¾('(#hL("bÌ(%wã(%ír(!×Ý(#®Š(¸Q(…l(Ħ(Îd( ©/(Ȳ( Ò('(¯¸(JÖ(͓(tÀ(S[(#€Ê(#=ÿ("
Œ(4B( µÄ("sB(!OK( ü( é(÷R(–( K?(#<5('ÀW( æ˜(lg(Ú&(Žh(Š@("	ƒ( ;(#–(!ã˜(!04(ìÏ(Μ('&(´µ(î$(n«(0(°Z(NJ(h–(~s(Á¸(¦¡( Ž©($'(áD(")S($3x(ø÷(!ƒ¹(r†( ²("<³(¢å(#§(#.Ý($'( õz(1è(^þ(!ž(%£*(!ø7("¿9("dS( ¢š(W8(gê(qÛ(ø( "d(@y(÷¥(¤Ô(#
7("îx( ³Ï(!ïA(B?(#A($&(!ý(VX(™æ($K¹(%ˆ¸(#Ax(Øù(•(~w( A»( Å(#(=(!#?(ÎÆ(:(!8É('Bû(*gm(%¯(*Ž( t®($ò(("j£(å‰(ŠG(۝(J("æ("ŸH("DŒ("o(Æð(¸ø( ,3(_¬( $e("¶´(Õ¢(sÍ(˗(É*(p7(VÂ( ²è(åŸ(iÐ(ª—(#ï(#ÂK($Î)( aã(P(Ž›( E"(Fº(U¸(Hï(צ(= (bô(O-(.¿(-R(Á(±(ãu(Á(j&(í€(°{(""©(#ul(!†0(4n(p~(ÍÚ(7»(Û(A¢(lJ(NÆ( t(!—ë(Aå(ëg(–(ÀY(!Ì(È(Aß(Ö(R(Ž(€×(mû(W"(°A(5n(ë(T(§(¸(ÀÁ(ÿD(µ*(kö(­Ž( §ê(!|F(/2(×(aÏ( 
õ(!ø÷(½(Ôo(½E(7ð(Tî(¨˜(M{(_/(Gy(½(0à(')(2(,I(̛(RC(Ö«("<ÿ($:,(±Ð(( ¨†(£ì(ÀÉ(nš("R¤(#°$(!4Û(ۂ(C´(¢(â@(!šL("b@(܇(¨(p( k?( m.(ñO(_p(ÁC("(W¸( ä(AH(™Á('h(Ī(R(ù(!Ž®(#¥Ó(#Ó@($üN(!·(Ú(¯((Ùw(d)(þ]("(,](Ýz(†((|3(R¤(+3(!·(êà(q¬(‰Ó("ÑT(#Œç(u—(@X(ßä('â(Œ(þÊ(ðé(hä(àÛ(d©(«Ø(g(\¢(ÈX(¨Ê(:É(d(#(Lý(ê¹('‡(äª(O§(X(öq(	(B(€Y({(d(v®(˜¹(Qg(É((‹œ(rŸ(­'(»¬(!((ªª(ï´(;Á(ýQ($ ( ÿ(¤ö(O«((·´(«0(…2(Ié("i(3j(âU(ç("ò(¥Ì(êÛ(K"(¬[(îü(T(ÉW(}()›("Ê(Õk(¿#(l\(‹](¡(h()Î(!\(…(«ô(ðV('>(
('p(ä"(…D(¹e(ö³(Ç(¼U(ËÈ(uu(™Ø(ÞÈ(…(™((G\(Ëq(Zí(ç­(T½(@®(ìÍ(Çi(\(·%(æ
(hÃ(
Wœ((á(Å(ÕQ(c2(åC(o(£^(Ç(G('Ò(
(h(:Ü(z(¾7(£É('Ò(Ý»(Ž(êâ(S((÷(i(=?(ýÑ(	#n(	Ÿ(†(
ÐÆ(ƒ(Ld(
ÛÛ((ª9(
Q(
](	¡â(&Þ(‹³(
i}(	9(
h˜(y(
¹Á(ðu(x((
'ž(Ú2(Æf(
³l(Ü (	(Ó£(	"<(
7I(
;£()"(¿Ñ(!•(Ò^(	X(
$¥(	«T('-(d'('(6(‡;(²Ë(#L(£4(" (	¾(Ã(Q('(6·(B¦(3''÷ÿû(E(IÀ(ó›(h"(,E(!d(á0("Z(BÍ(íí(.2(f
(],(án(Fœ(\(V(y(N¥(%ª("(ɀ(Õ­'ü\'íژ'þz[(1`'ý÷õ'þY(fÃ(p'ÿ\"'ö6·'÷ÊT'øú²'þn'ü5Í'ð·£'íµ'ðxŽ'ýØÛ'ÿÑ'úZ'öWÀ'ñTS'îDg'ûø='þžå'újk'ñb—'ùªa'ú¢ü'ûèZ'ò…k'ö¾·'öêu'ý,
'÷"Å'ìÎ'ìÑÊ'ûÃ'ÿĨ(Ъ(н'÷ÂÆ'ñ×'ïÛ'ìä7'éV_'íÓ'óïú'ú¼k'úF¸'ö`'òZ:'ëžÜ'ñAÑ'í~'êp'è×M'ò¼'ûÿÁ(g''õ]"'ìÍ~'è'êj†'ë¤'ⶣ'ç$¹'îU'ã®p'é®|'ê­D'îGÀ'éó`'âôè'îK
'ü'I'îr!'ã™÷'æ'ê"ù'ãO»'âúh'ö¨W'òÖ¹'í$â'íOT'és('á;•'Ù¾ƒ'Þ©Š'é&½'ÝáŒ'Ô®}'ۗ''äK‰'ã§Ô'á‹D'îìZ'ï9¼'ë+²'è.R'ãA'ãÅq'á/·'甃'êgU'äÖð'ÞWâ'݇œ'Üxj'Ýíë'ØdÍ'ç>X'ëá~'Ô?J'ÜÚ¼'òÿ'èÚ"'àU4'åª'åÆÕ'àû˜'ÒÐm'âû_'çZP'íC+'Ù12'ؕ2'âÂ'Ûðç'ÕÆI'ߟp'âÄ''ám'ép'Þ´Ã'Ü'ÿ'åûÎ'çÕW'ò\£'ê²Þ'á¨%'Ö	¥'ݙK'Üùî'Ù~'äp}'裵'âÅ'åþ 'ݼª'Þ"ø'ä]€'ܺ]'ۊx'Ôô'æÀÆ'Þ,¥'àŸÀÀ'ðÑÇ'ðÙ'ؑ…'Õ4?'ѱ'ºYÔ'¼ÊV'Á¼!'Ô/<'ÔC'΁D'Ï $'ÑÇ3'×gÆ'ã6'ÐÔØ'ÑM'Ë^ 'Ê'ÒF¾'Íï­'Ñîÿ'΀a'Ã_6'ÃE'Ørx'Ûf†'Ú¹'Ñ72'Δ…'ÊËë'Ò¶´'ÑA—'Ë	ä'Ä'À›'Ê[õ'ĂV'ƙ'Ödk'Îßá'Ê)Í'Þʈ'ê™'îÜ3(s¡'݁'ÎþM'×]D'èÕ¹'Ð4 'Ñg'Ó: 'êÈK'ðqè'á"Z'òá'ܽ€'ÒqP'ÏÊ'Ñ&''Çýk'ɽ'Í:+'É1ö'É
"'¿Ø«'Ú±'áQä'ꞻ'æ:ô'äÍ@'×|¡'×Ùñ'Ò^—'Çcg'Åã%'Á:•'¾Û 'dz'ÜqÅ'à³æ'èº'×'Â'Òæ9'ÂR¢'Áä'ŃN'Í?1'½	²'ÆÕR'āÀ'¿)8'ÁO'¿àœ'˦¿'ÖðZ'ɓ'Á>'¾œx'¹Ã™'´ÒË'žÈK'šç'±f$'¸ø®'½iÊ'¶U'Á'Áb'À'ò'•Ã'Áfô'Ǜ	'Å¢'À_J'¹8ö'½
'»æ*'¹Ï'¹Ýô'¼¤£'¾3«'¹k'±°î'­Èñ'³":'¬Ž''—˜'…u ''JÑ'©r@'®òÒ'®0'®jv'¯#['±6«'­V~'™Ñ®'Ž'œ""'«¸'®HÐ'±­Á'»WÃ'¼ƒw'µž|'²h''®e'­Yr'»'½D'»
ø'ÂD8'¿IS'µ/'°(½'«È±'°MÎ'´¤Ì'µ@d'±Óþ'°ác'¯}Î'´kí'³«g'³ù2'±vh'²è'¯Ã³'­'°'¯a'´­'µ\"'³û»'ªê™'ª'¬›'¬ œ'ªÈî'§Jv'«
ƒ'ª±º'¡"¹'–Š0'—zü'"cÜ'ˆ$Ê'l¸}'…€'–‡|'›TH'šká'¡g5'£úç'¢ÆF'Ÿ–@'¡›'¦L'¤]m'£ì›'žÒJ'–¥0'‹àÇ'"Çn''<s'Ÿ»©'¤‹û'¦%Î'¤
O'¡Jƒ'Ÿ¤'¡£:'œ¡C'"ã'šá'£hÅ'¢0*'¡j'£¢¥'£Â"'¨òš'©÷È'£Ê''œ7'¢Z³'§Ñ''§:¸'ž°#'œÇç'¢B2'¢ú'¤à'¢H'§bï'ž¢¹'™£Î'œ‰"'£>`'ŸB'ŸU@'¢ÑŒ'¥†'©¦'£éq'ŸÅ'Ÿ³ý'¦(¨'¤Bé'¡Ä'¢O—'Ÿè+'¥']' ¿j'žSž'¢SÒ'¨('ž8€'œ_'ž8'›=¥'¡'¦•'¡/'Ÿµð'š|$'š"1'¡ê'¨SD'¥u3'¡k7'Ÿ²' cJ'¤€«'£Ú·' ¹A'ø'œ 'š`y'›ó'Ÿ»š'¡öÅ'œ÷¹'—·!' lH'Ÿ:Ô'œt'¡X'¦t¨'¦C"'£¡v' -·'ŸÔ'žÏ'™'H'–D;'žU'¥3'¡¿J'£Ù¯' `ë'œ!'˜Z¨'cÛ'žx1'›£'œ!ó' >o'¨ƒ"'£t¬'šS…'•·Q'—@Ë'™ÛD'›‡E'žÚg' 
Â'£ùÒ'£Œ÷'š¢Ö'˜8-'™¦Ø'G¦'¢øÑ'¢°ó'œðV'¢q'¤ºg'¡tÑ'–Ž''o²'™m"'›Y–'—Ýw'ž|¯'p\'¡x¬'¤%' m/'ž"'Ÿªš'œ0'™ ç'œ`'œ»þ'›ø'šÏª'"šþ''u·'˜æ°'—d¦'˜U:'œu*' /'—Z'š £'›R¯'—)F'˜{©'¡
^'¡"Ò'š×M'–@"'™^Ü'˜mª'–þû'–
'›œ'›»'œ;'š©'–c'›N'š,â'š¨!'™ØÉ'šÿð'šžÌ'›/'˜Ù'–è'™Ú½'›Õ'š"'™ªr'™!ž'›Ð"'˜Rº'™, '›°W'–ûq'˜='š Æ'›Œú'˜·'•°'–ÑŸ'¡Ž.'¡Øž'›_þ'š}0'¡Rí'žØW'™Ü®'—{A'˜g'˜ô0'™ö'˜î+'™G­'˜Ô»'š—''™¬«'˜ãû'˜B'™ù'œ¾ì'œ-‰'—÷5'–SÇ'šD'œ‹'œ:B'š2'–¼·'˜|N'šqß'›`¨'šÐ™'˜Ë¢'•æ6'–;'™_š'œŠE'Ÿ"£'n'•®ø'•`'—Ú%'š2¨'›5Ò'ž¢Z'œÿ™'šx–'šSG'š^ø'"[¼'"3'—êå'šc'šBa'™ ë'™Ó'˜§²'˜ËÁ'˜tî'›+Í'›j'™V–'š@±'â¸'ž/'˜?Ä'˜qE'™§ '–‡'–2¤'–½©'•…ê'˜oN'šFŠ'˜²X'šM—'š©s'šÞ!'˜2û'šu˜'›>J'—ô0'š`I'•'žWš'›YI'š`o'˜VC'˜‰C'•¬Û'™·W'›¿'˜[ê'—Ò­'™øH'™ž—'˜$½'˜`g'™ÝÝ'œ"u'œŒ?'ž7€'›€'šAâ'›)þ'œ¬N'›¸l'˜ÝI'—v'—b;'•¨¸''ÍÀ'–ø™'™–Q'˜ª6'˜Kp'•«'–¶Ó'›;±'›ÚY'›!w'—N#'–µJ'™eh'˜À"'šC$'œê'œ·	'™gË'—ðR'™"Ë'˜Õ‰'™^'–Çv'—Æí'—ž@'–~È'šÐ™'›t¸'™q*'šêù'›W2'šŒ`'™Ÿ'š''›[‰'›-ã'›	å'˜«'–lÞ'˜À'—£«'™ÿ¹'–•…'–û0'™'ê'™>Ã'™{'—¯p'—`¹'•'—ʶ'—4B'–
5'"^'"''•
Ÿ'—€'—Þ­'š;'™('–?_'—¸É'•eÓ'•á¡'™n'–|Œ'˜­ä'•Æ'˜,X'—Ë'—TÝ'—àù'—'@'–y'•'•_'˜CJ'™R'˜D'—3ü'"´l'"0'˜l¯'˜M'˜ïŽ'˜õ'—ž'—ý1'—+N'™Ûµ'–ÀÌ'˜ÉÍ'–¶ú'•Òb'•Ä'•¿B'"â§'"ë?'"N''Uù'"A«'•;M'‰R'…ƒ''uI²'oh'‰m'Ž,''‰øW'­5'"7'Ÿý''ªQ'"f'•š6'–P_'—$'•ï!'–ë†'™$'˜w'•5'•''y¥'"Ì'"Fq'•P)'˜a£'–n.'"Ÿù'"c''1F''¸²''''ò'•{['–w'"FÕ'™î'™ƒb'˜Žâ'™@'–
''­%''øÒ''	''¸Ø'','"`'"ŠŠ'—yÄ'"m'";Š''é­''pÐ'p''Wƒ''Q¼''[œ'ž~'÷h'"®°'–+«'•ƒm'".¤''§J'–-'–'l'•è¨'–HØ'"Z'';''‹('Í:'"4´''ÞU'ÐT'•/	'•ì½'"öG'"å''Ùý'"iª''kn'"â²'"wá'''3'"ÿ•'"»­'"óÐ''+''·Â'•·©'tb'\ï'',þ'¬÷''sŽ'"u‰''¾à'ç­''˜"''ºw''8Æ''6µ'''×¶'³ø'ùÁ'Œ™Ö'ˆ@Ø'Š2F'ŒÐo'‹Ôû'‹l'‡e'‹¤u'Å'è
''"j''>''öW'¦¹'ó­'‹øT'ûš'Ž'—'Žù'na'R1'mî'˜˜'''lË'Žm'Žä'gO''>'sQ'Zœ'‹Â'Ž©Ç'Œå'‰íÊ'ŽP'ZÑ'Æ,'ŒJ¿'ŽÞM'C~'Œ¶9'èŽ'­–'ƒ†'Žý¡'N*'ÏÒ'‰~'Ž¸N'b6'‹Rä'x/'Ž¤ú'¬V' «'‹"Ð'†D/'qº$'coy'q©k'vϸ'}Ìï'x8'zBš'ç'EZ'†"'+k'é''£'€¤T'"'™Å'"ûÇ'ƒü:''w½''+'"‰j' ¿''ø'€Ï''ƒ`!'"Äf'ƒÇ3'ƒY
'…"5''¯'0l'KA'ƒe'€Ö$'ƒD '€‡¨'±"''VŒ'|ÿ³'z_™'"†'˜Ã'~óÍ''7R'zò"'¯Ë'¹Ü''I·'…'y£š'ä›'ƒrD'}'bË'S¼ ']a'k†Û'iCA'cŸj'l n'k§'p/'uo0't•È'l[|'råI't€g'l] 'e˂'o˜ƒ'vÜ'vµÂ'zÒ*'|ý'v_Ž'n^o'f@'`j¥'h—y'pè:'gSÈ'k¶Ø'a¡d'Z	/'eé<'pU'mnä'rK'oq'u&2'x/Ä'tèc'rö¾'e‰Ó'hß''h¯ú't#¯'|};'sBÙ'tò'{6'|?ç'|æà'tàz'q§ß'y&'fBO'gYñ'iº×'R±‹'MÓ
'XÍ'Uô'_s&'h-a'dD>'[öÏ'e®½'e'e¾'`¿b'^õ'gÔÅ'eºŽ'f='`›y'^¿æ'd6›'cÉý'g§è'nþW'jH'bñ'jq¦'hœÆ'dçI'cU<']Ü'_DÅ'd¥À'k#'n/Â'j:l'fN<'ltd'r—°'mÒé'iS'më'f"Ú'j'd]é'e¸¶'go"'`Oü'kMˆ'iÁ¥'fL'd¥'bYõ'j&à'cÓ'X;Ê']Ã'^æ'Sy@'GcÍ'Cõ,'O@…'Y'?'YºÑ'Sy'O&'L;'T£7'Nͼ'SÙ'Vxí'W—…'^þ¹'cb÷'W»T'Pè$'M8…'Nú×']•c'_Yª'WùC'Pw\'W¿'Wž'WqH'WǸ'S-U'N–'YpJ'UsÐ']3ì'S5'TeO'P'ú'Oo/'N%ê'Wé*'^J-'Oœ´'Pèé'Nø'TcÎ'Vß0'T7É'Qú'Q­ß'I¨N'I®'Q%…'Kõw'Lc§'T?ì'N¸'M ÷'JAà'E†j'Iºü'C&W'H×½'P¾'Oñd'6f²'>̶'Gm^'KŒ='^ŽÈ'P¼w'@I&Œ&'-&×&¸*&·&¸Â&õl&âÉ&‹&'­&+&Š#& ƒ&ø»&>2&5ª&o{&zð&‹&¡Î&û?&­<&$$Û&Ü{&'à&Ÿ§&Wê&å&Ëe&Çø&¦ÿ&
¸˜&Âx&…Ú&þ&&"&ˆ&X&§&
©a&'}&WÔ&!#&"r&sÈ&
%ü&èç&"k&†ð&R&
Õg&
OÑ&Ó3&#e&&ís&5Q&Œ™&ëÑ&p&f¶&!'Q&éÊ&®­&
Ûí&½A&'u&
ø&üP&ê&o&ëØ&aK&"Ñ&n4&w&fø&	&
&ô›&ç&Ä&Î&&'&w'&`‹&óÐ&TÑ&
»&	¢¡&Íö&
|‰&åª&Æ|&ÜP&&BD&Ö&	"y&iÍ&'w&
â&"&*m&€&C°&
@&9u&
dú&m(&ú&¤&¨&å'&	I&
/&Ò÷&vƒ&qy&
l&	.\&5&š½%ý~&˪&Eú&<}&È0&T%þ',%ü™^&Zü&%û&Är&4G%ú9[%ù4é%ûļ%úÁø&a®%þ^ %úLz%÷~%üÈD%óÞ£%ú$õ%ü©å%øê:%öÍ%÷lV%ñé…%ñÕÛ%õ‡%øK@%ðòf%îƒÒ%íÂn%ïÞ%îç/%îŒ;%íY­%èFñ%ãØ4%è%åÔ(%îž&%îyO%ê‰|%äK—%â¬1%áxÌ%å%T%ç7w%éB%ãO›%ݼí%ÝÂI%ßƨ%ßæ^%ä)e%àþ´%ÜÇf%Ø^H%Ûñ"%َ%ښ´%ãN%Û±8%Õ("%ÕËâ%ÖX{%Õ©±%Õ"¸%Õ%Ñ N%Îr,%̝%Ï4Ý%цÃ%Ñ}'%ÎiÚ%Λÿ%ÊÀ]%Ìë—%Ë¿%Ðz%Îã%φ%Çv"%Æ·Ó%Á,‰%Åâ%Å! %Èô%Ækž%Å×Â%•?%Ä\¿%ÁÐ%żu%ÅÃ%Ån"%ÁA%Àí&%Á¤:%Áù«%Âd%ÀPz%¾‡%ÀÊ%Á %ÁÁê%Â5Q%Á'z%¾
%Àÿ¹%ÆQ%Òsú%рJ%ʺ"%¾Ê¡%½‡­%½Ðk%¾Ê%¿¸D%¿Ø %Ãv%ÂÐ!%½f®%¿ñÙ%½0‰%»äÍ%»í™%¾*!%½©?%¾–%½8F%¼¢5%¼|'%¾ôˆ%»JÓ%½1&%¸ô¬%¸‰[%·Ó%¼\"%¹'š%¾ðH%·•	%»ÐÌ%¹Ø¢%¸œ´%·ûL%ÀӁ%¶mº%¸,%´R–%·ÆH%µ¡Å%µ'œ%µ_x%µ,%²öV%µ
7%´%´[%µ&â%¼Œz%²ù%°õa%®ñ%±¾i%®K%²ÀN%¯«1%¯îB%¬¯J%«û®%«	p%°g&%¬2±%­T¤%­ÐT%®/%«ùh%¯.%°pª%³5h%­æ%±
–%±&V%®9…%­ÝW%¯"z%¯{%³‰ñ%­rÍ%¯ÊS%¬t %¯ø6%®b;%°r…%®g[%²·£%­¸·%±`%°Y€%´®P%®ãË%±!Ë%­‰m%®®%ª‡r%«ËÆ%ª'Z%­VÈ%¨gŒ%ª®%ª+½%­,×%¦ÙÐ%¬òý%©Y%ªÁç%¨üå%¯#%ªhÛ%­%¨¦¼%¬ê%©•%°íM%¬!(%­®%ªÈ¨%²:‹%©`Î%®µ%«½Ð%®yÏ%ªš%«_%©ƒû%©ù%¥3%¥LÙ%¦+è%§ú¦%¨J–%¨ñ¶%¢Jä%¤ý%¦.%¨Ç™%¨¡û%§Ù%§Ï|%¥º"%¥>¡%¯™t%¥Bú%§m%£mº%«e%¦
%¬!ó%¯Ëì%Ä~d%µq%«¿%ª5™%©bÚ%¢¥¦%§V$%£Âº%¤ÊU%§P%©(%¥+%¦Åž%¡âY%¤ä@%¥l%¦%—%¥!D%«Ñ%§8%¨V¬%§h+%©¢%°*_%¹æË%ºK%¶Rý%ªR¾%ªŠ*%§Q%­¶ü%­;$%­š %¬È¡%²É§%¯†ä%«gh%¨(g%®9%«‹Z%³mK%§[Ø%©K%¥x%¨13%¤¦Ô%´%%¥Îì%¨Ú±%©ÎÖ%¬ò'%§T'%«ó%¨ýË%¬½‰%§_2%ªœ˜%¬ŒV%®úP%ª·¡%ª 2%§">%¶a²%ÎLŒ%܎%»YÎ%®&%¬Jú%®Ÿn%­ˆr%®øÕ%ªD%­…Ï%­‰Z%¯l¿%¬A¿%®.è%©ÕÐ%®U%«>%° %«GO%³B¾%®ØÜ%®¬Ù%®y¬%«=%«¼{%«YW%«6ø%²¡ý%¶öF%Á9%¸×%³s%¬áT%» Ë%²­%³ÏT%«ù.%±­%±yÚ%°‹+%°*'%»o%¶Xr%ºs%µš
%³%¬¯D%°I%¬:Ô%³"p%¯S˜%½»Ó%´M–%±F%«ÂŠ%²Y¡%«Þ%²/%­•#%ºžæ%²r5%·"É%´kœ%µúŒ%²ˆÛ%´–%±xÚ%¶³1%³¼W%¿t%³ûy%¶™%¯ò¬%¶òì%´´^%µqâ%´Yc%¸ìÁ%µjÀ%¹A§%¸fw%¼çi%º£%ºÛ¥%½[î%¾tÅ%ºi%»Ýõ%¹Jé%¹È%¹°ð%½V%¹ò:%¸)L%»%À«E%º'%Â"9%¼"%¿"Á%»·I%¹´ô%¼¸a%Á¯%»E½%ƙ"%Ãò?%Ā¥%Äù%ÏQ¸%ͼ%ѧf%Û±f%âÊZ%ÑÒÝ%Ћ{%á7'%ãc1%Ïx@%уv%à\é%ãº=%àéô%ë¨Ê%ÿ™¥&¦R%âÔý%Ó§%%Úñ§%ö Ì%ø,ê%õ%Çÿ$%·¢%ÇbÚ%ÖSO%ɚc%ÀØå%¶!\%Ȧ¢%Õ­%½Ñ+%´²%©%¨D%­²Æ%²þ%%¯ =%¦¡'%¤4º%«áX%»2E%³W%©P…%¨dª%¥Ú%²ÀI%ÑÑf%Ãyë%§ƒ,%¤È%¶¢2%Ô¶C%Îâà%µSB%¡ô%£Ö…%°	û%¿f8%¿	ü%±¯X% ñ#%¥(ô%¬´%¯Ô%¨<%ªÝ£%´GÜ%­€Ò%¨Î<%£ÜP%¨,C%­ºË%¯%¸Þ%·H¼%¡T¼%™­%›"%œ|®%¬…(%¶½a%¯Wr%§Ø%¢›%¡b%¡ñ%¢eõ%ä#%›*¹%¬Zî%¥NB%ŸØÛ% W|%¡;%À%™e%ž"A%ª¸Ã%¢{%šÞ%"ê%–»Q%ž×~%Ÿ¡š%"lM%"ñÆ%›¯Á%›t%›#Ú%"Rf%ŽHi%'u%"­}%•ú%'™p%ŸÏ%"Z%'5F%"#×%"´–%¸%Ž"Œ%ˆ5%‹Ù%Œ#l%Ž€Ç%Œ;§%Šu%†è°%‹ž!%Šq_%Œðe%‹l/%‰çm%…ùV%Š'¯%ŠÎø%…8%''Ù%ƒ'Z%"åã%î %ƒ{l%ƒvå%€¡%Œã%'n=%†u%"µÙ%ßl%~œÒ%€ü~%'ƒ%ƒ]â%'Jï%'ËÜ%{×Û%z4»%{m%'%f%|è-%|N½%xßW%|Ìh%€¯µ%z¥–%|Ü%zaÆ%{æ%z!Á%z2e%pu'%mfÿ%t—æ%Œ0G%yX%t7²%k¬	%l³
%sk%wHã%qó±%rHR%q%n`g%lnÅ%m†—%m˜%i…j%f™¥%gÃA%hŽ'%m%ip­%kœL%c›%dÉX%fW%fM'%fDQ%hsÄ%dÔ%_÷¿%cþZ%b#û%`<Í%b[%_oD%`Ȏ%d;s%q%_êö%]
³%]ÂÁ%`oÌ%^K %cqd%[C™%Y½B%VI6%XÈÏ%Sû%Røw%Q£3%Qäs%QFD%Qè–%QÃ)%Nÿç%Lðº%O€r%QF­%QBû%Pç°%Q§é%O]%R»%TVð%Tgl%OR%Y‰w%OÅ_%P}g%Q–%Q¤£%JÒ%J€º%HT±%J½Á%MDÍ%J%Hm%IžN%D§Ï%Hø˜%F¾`%I]C%KNç%JD%Fê5%G ô%NÑ%Qqf%JëÓ%Jh
%Hؘ%Kå%Hýõ%Fb•%D¼o%Eæ"%Eљ%F®2%EC,%HÈ%@>¦%@0Î%?Dt%F¡ˆ%D¡¦%E—%B>¡%CÖ{%Aªx%DÉ°%AÈm%E7 %E"ý%Fâ%E!ç%BÑÖ%CX#%EfÅ%C65%CJ2%A4%A)/%?ë%?Ä%:Ø%>2?%?&Ô%B	@%CV^%B£%>/µ%>æÚ%9»"%;ò9%;¬%?.%<}€%>­»%>ò¤%A/F%@2¹%EM&%Qü<%Yš%IÇ%G=%C` %=OT%<¾_%8¢9%7åÅ%=Š%9ÚØ%Aü%>c¶%;øÂ%9@Ð%<	Ê%=]×%@Mç%<ì%:2Õ%5üX%:ñ%8#%AÞï%?:Ä%NÒ%VÅs%S	%>ï•%:É%;Rž%8*;%9Bû%:²%9$%8UN%6E"%4ØË%8»¬%<#%8Nš%8"Ô%1û^%2¨%2ë0%;Äæ%D…g%=#Ñ%9~"%8$j%4™§%4i'%5ë%6ýÜ%4Xï%7¹ž%4¢u%4D$%4,$%5^ò%3JÔ%9D%7ώ%6tâ%2_%5Ò¬%/kI%-ø%0f*%2¼%3U%4yÑ%4›%4|k%4^*%9l"%8ÿ%;Ká%>†Ã%;!û%3Ð%:pú%2+P%5ÛÃ%5Ú%8a.%3ëå%8:7%6%7%4µ*%8AX%3êÙ%6ýT%:…"%>Tä%9HP%;+$%4nº%8L‹%9ˆ:%9Á%5«Ð%8ùþ%7_S%8S%8³%cO%;+%;Ÿ×%5L%6Û%3«9%:‰þ%7Á¶%:¥y%2kD%7æí%4a%72%7.S%9ù%3µ%9D!%6l%4ˆr%9à¹%8"-%5*Z%:n‰%4d[%9Ð,%4¶¬%8z%:np%;ê†%?Ò>%N9%9X=%6‹%6jq%6˜Á%6%7­§%9K%=5ä%4	•%<2%4"=%98Ñ%8ª¯%9æ>%6%8ζ%5B%8gk%8©.%=¸%6%9€
%8
%:ÒA%7.¦%8É0%:i)%7ÌÊ%7ã%<,µ%7¶Y%9t%: Ö%>>ò%;¬a%:‰5%8Z%?jW%<,%@yã%D¬%8ª¬%8Àã%;÷%7­Ñ%9D%:ð°%<ê%9]%M^%8üQ%8ÏÂ%>Ƈ%:ìq%7¾Ì%A€%9oU%<}%:ð=%;Ž%6{E%9ÀÉ%631%8ûÆ%4‡%9Äu%8'%8M¦%3ãÐ%;3ƒ%4'c%<zr%6¥J%9£b%1x·%=˜¼%<Ñ %BN%<Sm%C*€%A0d%BÆe%;(Ø%?‡M%: "%;«-%>Ç%Etí%:ó(%=—ë%:Ò%7E%:'x%>j×%8Ÿ»%;6[%:*t%<5¨%>Ê6%Aã%%=s%DNž%@¼/%As|%?·H%Aët%@_w%>ǽ%?Rœ%KҖ%OB…%Pí{%B?%E™7%Bås%BŠI%@<o%D.Õ%A2—%Cüž%Baq%Cïx%Cg«%E
x%BëÆ%EMÏ%Aú>%Gy¦%Bc8%Fà]%D^%C‡i%C·5%GÀw%I¤L%JOd%F'%G¡Ž%AÌ%DÕø%?'F%G	Ë%C_h%K$Å%Sú~%PYÚ%I&›%M®%F''%M'<%Tœo%O"µ%G"Ž%MgÄ%IŠ‰%I«³%Hý@%O–%I%.%N{%VŠN%OU2%Pà%Xgä%Nº%QÌ¡%Pdn%Pk&%PQq%Mó%L|ì%Tp%PÖ%Qo•%O8U%l9%RŔ%Wî¹%UÒ®%Y[%Qú£%SóD%Va%^ë<%]k%X¨6%RM'%Ve-%V4
%Zǖ%S~!%ZQ%TR%W1d%UÖý%_'½%\÷ü%]«°%W(Q%^§_%\$/%bºD%_ª%a~+%cY5%sèü%^@Ú%`ؼ%aE-%e¤0%`'ó%cù¨%b5#%mñ/%hÇB%m·´%dço%ad%e¨%i¦u%më/%}!ú%zÛA%v0»%ƒ2ù%p¥%fd›%n5¿%3®%…X%z©1%w'ô%}@V%èd%±¶%¤¼%†M%‰wÏ%qã%rä8%'MŸ%€W%‹j%•|©%"y9%‰N³%"|X%˜4‡%Ìå%…½þ%{·;%‰£%ŒýÎ%÷]%ž/%©oì%­ó–%›¢Å%ƒr%‹Qô%¥}%¡€%…û+%$ó1%"¡h%*
Œ%D~œ%oßÈ%Jÿ%7õ±%5ä"%%Å%$ö`%1¿l%>¡8%7è%*á~%.- %0&Ž%5n%D~%3NÌ%!!ß%ë´%¡%4% ´%P%"Ç"%%Æî%$S
%/—Y%?õÖ%7ºÛ%Q¥%‰ë%…€h%Hޅ%,Ye%3%,‰±%%®ð%bT%
ç%ÿ'%EÂ%m`%y%ôc%ì²%ÆN%ç†%Í¥%w‰%«% 6%}A%bó%'%
91%
¶f%eÿ%"LN%-ãí%,
%FO%"\L%!_Ê%Zk%®.%—Þ%)/ú%$³(% qU%žž%¨%%
'.%RM%Ý7%z %%Û%¬%	Ú/%º%ò‡%
Î^%
|0%6V%l9%þ?%+"%u%è·%<%5_%í%‹¨%ÙÃ%1$%V%Žm%°%2–%ÿ%#Û%½]%#d%Ž$%
Z|%
ƒù%%©%@%íš$øu$øF¡$ýªu%lÃ%3%V$ÿ»$ÿ!%d$ÿ‰Ç$øä$ü'm%ùt%	½Ò%5C$þÄi$û@'%à/%4¿$ø> $õ¸%0$÷öË$øAµ$ï6á$ò¯;$ã6*$ðAâ$ðp˜$ð"1$íYä$ï=µ$òœò$õ³Æ$îŽR$ëæ±$ë$îà'$êÊ$íG$îrs$﯎$êS$ç£S$ä¯Ú$éç-$ãt]$âëj$ã	a$á×v$ÙÄ$ÖÐä$Ü&$ßâ°$à«M$äìã$ãøU$ç'$ð¦$Þb¤$àÍD$å
$à©a$ääý$åÀV$éä³$ç!b$áo($ÜJæ$ßRm$Þjl$à¦$ß¿¯$ãV'$Þ¹É$à¿Ô$Ûq.$à'$Ú¿ü$Ⴚ$ÝÞ$Ý!Ô$ÞÖÊ$␖$Þr=$×cl$Ó0"$ØÊ|$ÖX$ÛO<$Úãü$Ü™$×ñc$ÛC~$Ý-B$Ûo±$Øûï$Ùï$Öºq$ÛÊ^$Ú$ÜO³$ژö$ék}$öų$çÑó$×o$ÕG$Ò0Q$ÑXÓ$Òm]$Ój$ÏKÎ$ÒBZ$Ìß^$ÑË¥$ÒäÌ$Ûo$Ò-»$Õ*$ÑLÝ$×O¦$ÕÄ$Û§¿$ҍ'$љ9$Ѧ¹$Øf$èd]$íßÚ$êœè$áJÝ$Ø.$Ø÷Ö$Òd€$Òx$Ñf$ӗè$Ԍß$Ñé`$Ñ<W$Ò}Ž$Ñ2a$Ô4{$Ïôñ$Ïi½$Ì/÷$Ð@G$ͺÍ$ѧ¢$ÐDA$Ô`:$Ñíþ$ÍåŒ$Ìrù$ÏÞ$Î-d$Ø®Œ$êmØ$ç²|$ÔF$ÚÒj$×Ö%$Ø·$Ñb?$Ðý$ξå$ÑÔm$ÏVl$ÑU$Î
}$ʨ$ʎJ$͵#$Ö
$ÎØþ$Ë¿ê$жæ$ËoÔ$ÏLw$ÏRð$ÕÁ!$Ò›$ϙ$ÊâX$щ$ÌËÇ$̂z$Èa$Ë"$Í)$âþX$Ù¥õ$Òªµ$ÊB£$ÍËÝ$̎€$Ñb*$Èö$ÎL°$Ô$$ÐpÆ$ÌÙÇ$̸ï$ËȤ$ÍÒ»$ÊOˆ$Îѹ$Ò«H$â É$Ø|$Êõ3$Éû$̙õ$ÇG/$ЊK$Ê N$Ìc
$ËØ$Ð&$ÆQ$Ó›$ÏՐ$ÍvG$Ç,$Ì æ$Êg'$ɔC$̍†$ßÈ$؁ä$ÐÆ$λÖ$Ò&$Îù$ÑÔ$̈́¨$ÑU`$ΒÙ$Ñ1_$Ï-L$ÐNÊ$̬6$ÌÌ¿$Ï­ª$Ðj$ÆlŒ$̆¢$Ê	£$Ë´$ÈJ$Ïå$ÊRL$ʽi$Â"$¾Â}$¾…M$ȹ÷$Á9$ǝO$Ã> $Ée $ÇGå$Ƽç$ÅBH$ÉB($ÃkM$ȃ$ÂuÑ$ËE£$ÆòI$ÈX–$Å"$ÊUd$Ó®H$×¾<$̏B$҄e$Ç%e$Ê­á$à .$Éè$½$Á3˜$¼á$Èo¿$Ã\ô$É¡$ÉÓ¨$Ïþ§$ÇÖÿ$Å·¤$ÂKÈ$Ê0Ê$ÆY÷$ÈQu$Ãs8$Éúv$Èò.$ËÅ $ÄÌ$Íb«$ÇíJ$ÏïÊ$É`þ$ÐvS$Èï;$ÑVb$͆$ÕÆË$ÍÆý$Ò=$ΨÚ$Ó£ä$ÐÚq$ÖÜû$Íòé$×>/$ΗÞ$ÚQ·$Òqz$Ôõ]$Óø¾$Ó4$ÒBX$àv•$ÓUb$Øk2$Ïòœ$Ô$ӕ$ÜZd$ìò%ü$ùɽ$êž4$Ûy$ڙï$ÍF$ÒÆ&$ÐtÁ$Õì–$Òf1$ÛöE$ÎQ¨$ØìR$Ðhe$ÑFž$Ʌ#$ՍØ$ͲÆ$Öa$Ñ?Á$ݓ‰$Гµ$Ó>$ÕА$áTÕ$Ïf$к$ÓGÛ$Ój]$׆b$Ü6ø$Î$Ñ`™$Ë0v$Ó" $Ó­•$Öý©$Ù+¬$× ¢$Ì$Îèk$Êô…$ѓ1$ϋª$ÒsP$Î
U$Ô[ˆ$Éá—$Í´Ø$Ç $ÖC—$ÅM$×;$Éì$Ë8©$ÆѪ$ÏùJ$ÉæQ$Ñc[$ÉJw$αE$Ça$Î-$Èõ´$Óё$Ëöj$Л\$݊<$ðƒ³$Ý
$Ԏq$Î&$Útù$ڝ§$Ù­³$Ífº$ÑWb$Ö»$ѱâ$Чb$Öb¾$рÞ$Ólf$ÑÄÜ$Ñmä$Ñoï$Òv$Ï0´$Õãg$ÐP¦$×K¼$Îɸ$Ù³'$ØK$ÔS$ÐÆ©$×ùš$Ó7€$Òj$ÒÕâ$×Hå$Ôn™$Ù>¹$à`$ò~$éŽò$×H$зT$Ú^å$ÓG"$×jU$ÑÏÞ$ÕXÚ$ÝM$Ýo$ח$ه©$àsG$Þçü$ÕKˆ$Üí $Ù(ò$áïw$ñm›$ø¶I$Þ7Ù$á'N$܁$âB©$Øôh$á@S$Ø°$Ü´S$Ù9$àÓ$ÙÌ$Þ_Î$âQ$ã¯($àLÛ$ä"L$ãne$ä¥ß$ÞÐ$މ¿$æ‰L$ò¡À$äUù$åk­$ã(§$èŵ$Ý8&$ޘè$àp0$èKå$æ¼7$é®@$á֘$é¹Ô$ä\6$íRy$çNC$îj$å
D$èqH$äÆV$å#$á©$ìÍ_$ìàˆ$ñ"ò$òô|$ò+$ëH¯$æ'è$ä
þ$èa$å[À$èKØ$è+ï$êå{$éD$íëí$çÍ×$﬏$ìV‰$ÿš$ôQþ$õN $è{+$î3C$îbÙ$ôs$ñš$ÿÎ8$ùì$õ³×$öš+$þf¿$íŽf$óòT$òÒÚ%©$öqå$ì"5$îÚC$õÁ/$æ—$ýT$û¼$÷ˆ$êÒ$øm$õ˼$ú¹Ã$õ`J$ù*$òr$û$òòC$òT4$÷ó.%öI% =$úñ¶$öGl%G¹$ñÇõ$ó}Q$ð²$ôúª$ðmµ$ü$Z%­á%ƒH%''%7"$ü\À%¶u%²×%œZ%Ñ%n¹%s|%
{Q%*j'%> ]%*MÇ%%îd%ŽÇ%g#%
w%ˆS%,C%;›^%"‰%$Dk%3½%;¥ì%$ýŸ%1•7%5Á"%L}%Aä%9q%MCa%Œ×¸%µŽ%¡ç%d£%'Ae%…~ù%IØ]%@Ãf%Q,%‡ÒJ%ŠµÝ%•²%D!%‡x%tóÍ%•³Å%ê"% \v%%%•3%éÒß&f&
Ս&eê…&©Gý&ƒÁ6%ä4°%r"­%Y¼%l¼r%ª¯R&ä}&PÀ¸&PÐ&m%¨iy%b,%VÄI%'R¸%­ËQ%Äߨ&
k&AÍs&^%&@%¶Ùß%ˆ$Õ%yhV%§l%¯b%¢ºˆ%í¿2&þ‡%¹ýÙ%¹eR%ãÌÌ%º¼Z%Š÷%Ž$ž%ˆís%iüå%Vç%~'%'S%"Â8%H¥¦%Z-}%‡ç}%϶%'*@%À,n%—¬õ%L<%<À‡%'¶ú%Ûp©&Ô2%'#;%Sٗ%lŽä%Ó¼k&h´&Ê.š&H›%"Zq%¡Í}&¾Í&"ÁÄ' X&Evö%ߔ2%êö¼%Õ˄%—‡%´|Ì%ý)ª%÷'%®Zï%¤		%˜Ó¶%…z%\ׂ%nY%Ÿ:¾&&´&k@%³«C%e›i%SIo%Q" %‹ r%sÿÝ%_%'¿Ì%h]Q%Mq2%'Äþ%ô&Œ|}&
&µ%ˆG@%_ìþ%|ס%f%­Õ%ÐOð&Fþ&Y~ƒ&Oœ&v×&O& ÿ%°9þ%'l‰%lëa%Sî8%mA%`ï^%b´;%ž%ãÈ	&IX&ÜH&S©ö&bè^&
êë&ÿ%Êt%‹}Z%[zŽ%xœ%…#ü%"õ%zd%¦
¿%Ò8—&X&&Ã&þX%ˆ«%g\Å$Á©à$Ó:Ä%*sî%V%â¡$Çbâ$ÔIÞ$ûÁ†%<§ê%=Ö7%ÑF$Üã!$Óé$Ñl¨$Àr‹$˓%$×h6$¯§$ÊÈ$è³e%¡]%%ؘ%÷¶$åñ<$ÅÂM$¯rA$­ûK$¯ m$ =$Ã.ä$¿=ô$áA%u]%À$ë$ÇÀ$Æ%'$¶"2$°Ìj$¥‰;$£{$¯Ø¯$ÉL{$Ú?'$â#'$¶¥ã$ Že$§]°$¼'4$¹ò¬$£HŸ$ŸÝQ$©¿K$´½[$½Â$½ $¸Åô$«^Ô$¥N~$¥°"$˜nÓ$žè_$ÎZ‹$èÛî$æÆ|$í:Ã$Ï$£Û$¯í±$²rØ$Ͷú$°Í$®Õ$¸ØÂ$¼w$¬xt$§®;$Á'3$óP¼$ÇÆâ$¡$›'}$¯Ð$³"Í$ 9Ø$~á$5‡$¨ëŽ$®Ü$™©‰$¥x?$´3$Íå$¡£$™1–$"cÉ$–²í$ÃP$ÿÓ $°m¯$›\$¡ý*$™Y3$‰ÊÌ$Ž‡r$ŽOü$Ãm$‹Ò§$™[E$¶	û$Õ#â$Äì3$µp·$º$º9=$š«R$–LÉ$Š$Šk$‰Ïœ$Í©$›g2$¡1$'Wè$˜ÅA$'d$æô$yé$Ãp$‡ *$‡Ía$…°À$ˆì$˜"i$ŗÊ$­Žé$•È$A$Œpî$ŽÀ«$£¥ä$¨ÂÌ$™ù$"¶†$"iå$‹øž$¡ðè$˜Š$—Gf$£ÿØ$¤úè$"$¨$ŽÃÏ$Š–N$"J–$"í¼$"Ãæ$·u$¨¾Ë$£² $´Nß$™ ö$Ž?8$™nT$°ì$¥a—$¡µË$—íó$Ž=h$~v$€ßÉ$"1$Õ$Š@G$†õA$f$'tÎ$"6¨$œÐÆ$‹õ¹$†õ"$Va$•K"$na$ž
´$‡[±$‡XÆ$Œ)í$ˆ$'`ö$"{³$"p/$‡¬"$†ZÁ$‡±ª$~³$'nÄ$ƒP$Ý.$"0‡$‰D$ƒbC$†jæ$'ío$›5ê$0Ð$†ž°$€5ª${vµ${äë$…X‡$'Š$~¦$v‡÷$ƒ•ç$‡¥¤$‰!H$wÝ($z©ú$y­${W
$xµ$#$y»6$|›$sv.$vÑã$x¾'$y½$sÊg$x%•$sÀ×$t\$ožÚ$qkn$rÔÜ$së$oN	$và£$s0"$yÍ$xÄv$} Ç$yÈÃ$†œ8$³ô$»Á$‹ßñ$Šðg$'Ö"$…¢ $r$ybÀ$6$… è$xº$rª $oÈ$rë2$rB½$uÛÍ$lòA$wçÜ$o?˜$q€$m96$qoy$nRð$rØ$l©c$rÿ·$mXû$p"$f`$h"Ã$h^U$kl¬$vŠ2$Š+«$'aH$s\¥$o(Ž$næR$p´þ$pa=$n$q¬Z$m^/$p'7$o8Ä$€j$¤"®$¦ºÃ$‰$mòO$iG¡$l?2$kì$pů$jnÐ$lz±$hwÖ$al$ŠÛ²$'Îu$l¸{$ool$iì¾$l˜`$iöj$nbÃ$fÙv$k¢$ˆ¡'$ªŸ'$—¾Ô$vŽ$jãë$s;Ñ$k†–$l%ÿ$iQø$lŒ¦$ièM$m¹ž$lBm$oˆ$jò˜$t"$À7$†
$"+»$oC$gˆ$o
n$hÐ$ki$kµP$Œ€÷$˜Ì$'þÙ$k*&$l1b$gí $kôO$jê$p7&$jüì$k®H$fÎû$m\
$j M$oY$iùC$n†Y$q<'$r©Ð$pgö${΀$sÎ,$u^Œ$nÚ
$pÛK$jõ$oúB$€†­$‹$"P$všÛ$h3$h'$g±$m=û$qe§$o¤'$iO¶$l™'$l[¾$s–H$"I.$
Ê$y!t$q…Ñ$k7;$oŐ$j‰W$m·ó$oÙé$'?$}ñ$s—$nÀ$qaÅ$…`0$Ÿ˜$–x2$~Û$o¯$qëô$lÆG$o#/$lLÊ$nÂá$h•ç$q7$$qÓ§$Kù$r:ë$uP$rý$yæ$rÖÄ$wé$rôÅ$x§à$sëÚ$róÉ$pF$t³ù$qIé$vH$qÔë$u'$oõ;$…2Ó$u"$"y$x¨ $zBk$q‰$yŸ½$s¡"$zâ"${Í$ƒÉ'$rwZ${+#$''`$Á—ó$®O-$G‡$‰³$•ÿ0$"¸â$…6$qä—$|ùl$þ©$ž$vÝD$x¹ˆ$pL~$w.a$z²°$ƒäè$r6>$vFû$" $w°­$t²S$t‹¿$ry3$uA$p›X$~ÇC$q.?$yѲ$pÌ$†Ù»$zhÌ$Šy$†Î˜$…m$‹Z$†7Z$tf$sˆÔ$sBi$xù!$sh${ôó$}ª£$€ü$}1&${óM$"1$'{Å$µG·$­Uñ$"VÕ$`†$vùþ${B¦$v<"$w;>$r†F$€$}«>$‡Ø$"…l$"‹ù$€û²$'Ÿ${*¨$}÷Ð$xd¹$zìÕ$mlý$v"e$y±™$…'$¬µ•$µ™ô$‡j®${à®$v+¶$|ë$xcÄ${ÖF${€6$zù"$t£f${4$yÑE$}gT$vãˆ${,i$‹M	$Ž_$"
û$|–Ó$|µ$ƒùÄ$xpœ$…Bœ$€‹$€«À$gf$¨5 $'óÔ$ÃÅ$yeî$'áü$|ˆš$w'…$sˆŽ$|a:$wç$|äê${ý¤$'²"$xG$w‡Í$v&‡$‹	$~‰ÿ$ƒÖÚ${Ÿ÷$‰¯&$†ñ$€M¿$}¥¢$…æ$~;$ƒ "$'Z$Œd"$"°!$Š°j$ƒl*$ƒ€À$~†$€Çâ$M$ƒ"$"Äi$æ'$…žX$"|®${Ã,$ƒ	£$~¯=$"Â}$†Ä^$'¤×$ƒI¾$ˆ3…$ƒQ$‡Çü$•[P$˜&S$†þê$‡¯Ü$"ñè$'½¢$€ À$"S
$‡…Ù$"i˜$új$Ž²æ$ƒ»²$Œ"«$†ªÁ$›á¹$™M $Žµ`$…À:$ˆý1$‰Úè$"×1$…I$Œ…É$ˆ.*$†&â$ü$†+"$‹õ$m$ƒª4$†r´$"²($†›þ$ƒ'ö$†$ü$ƒè#$‡R$ƒ]$ƒ¾µ$;$…¶Ù$"'¶$…ì$"ü	$†ã0$…ñ$…nü$'Ä$†ïl$"–í$†¯$†žž$"0$Ž*À$ÍW$†j-$ˆ)$…³Ç$ˆøR$"î>$"`á$ÃÝ`$˟W$–¸i$"Õ$($£‰Ã$K)$‰¸x$†ÉÍ$ˆeD$Ž|.$'
$‰j^$Šp¹$ˆME$‰Í\$‡*$‹Å:$Š«‰$‹Z¡$ˆ•Q$øÇ$ˆP™$‹‡k$ˆÁ$ŠÍþ$‰Í?$‹Æ$Š¦$ŽBµ$Š‡™$‹Ð‡$ˆ¾'$‹wÁ$Š›^$A?$Üj$Ÿ6Õ$›êÁ$5T$Š«
$Ž—$Œq$ð$‹î$Ž‰?$#¥$ŽQ¨$‹|É$K[$‰PÞ$ê2$¡0$ÈW$³5L$•Ä$Ÿ,$,‰$‹°.$'Ú$~A$æ$Œò$=Õ$<'$›êÚ$¤"$˜ô$Þ;$'Mâ$Ž†‡$û$'‡œ$¥G$ŽÊB$'Ý$•Qx$–d$§Ë$З­$ÂQU$˜>'$¶ž$•ˆ·$'‡.$"}ú$$"¢	$'i^$'ò—$'Ø$–<È$"6ð$•¶$'þé$—¬A$¡ø4$¥Ò$'¦h$—V$'ßÉ$"
…$"YJ$—`$"Æ$–ºG$•ÖC$³'$¿¿1$¤xª$–xú$"ëm$'^ð$"à$'xŒ$–N÷$•å8$—gE$"ƍ$šŠ$À!G$–!$""$–¨û$"t;$—]ï$"¦$˜¢a$ž©E$µåþ$À½$«‰%$šìÃ$šB$˜©$›Õ$™w$ž`$²qa$´0$¢@È$Ÿ¹»$š1$šÖ5$—çi$›îƒ$›ë‰$¢")$ U´$µ´$››ó$œôú$œÎ$¡$¦˜$¥Iƒ$®U$¼Qr$ªc$¬î$¥]B$÷$™"Ù$6A$žö»$¢úø$¢®q$¨š$P[$œ9ñ$˜@h$¢ÇÕ$«'E$¾Û£$¯($$ Ò+$¢ŸÊ$¤øQ$œXP$±'+$¤T+$§>3$¤5¦$«'^$§.~$¢é$ Ë\$¦›M$´%$$Á£ï$«cf$¤ÒÌ$¤±¤$«úÂ$¨xÒ$¨Œ‰$¥³Ô$¦"i$£BW$¦!g$¤Œ"$¦
($¨ÁÚ$¬>Ã$§m
$­TN$¥d÷$¦Ö$¦×ó$©Q$¤és$¦Š$¤@s$¨•'$«ð™$¬fN$¥0$¨k$«Gå$°¾$­LÇ$ª¨Q$¤çb$§Â($¥Á«$«âm$¥b»$©ç$¬Î$°\2$ªoÀ$¯r™$°Ü$±Ò$­è¼$±?Z$¬Cš$¯l£$¼ªH$û%F$ࢰ$ÃÌN$'nq$ËN$¾"w$¯šØ$°X0$¯,$´$·†º$¾E¡$µ&Æ$¹Z³$±9¤$´Øa$²²Ð$³Ö$°6 $¸«ý$ºž‰$ÂE\$»÷O$¹i$´7A$¸=ÿ$¼Q$Ãà $µ,$¹¥î$¶¦Ë$»‹Ê$Ãɇ$Ҏ$¾i$»"G$º'$Á˜$Ð
$å(å$ˈà$¿)K$·ÈŠ$¾‡:$ÀG4$Ã'›$°&$Üý'$ç+[$Ð@!$ÃëU$ͽí$Åãø$Ìá|$ÍMq$èèz$ûÛ$Úº$ÄIù$Éâ$Âà#$Êó$$Ðj€$×·V$Ð:%$Ð+
$Ìî($ڔó$×Êm$àêi$ï6¯$â;
$Ì¥$Ö~¢$Û#$àÅ!$Õëz$އÄ$ê‡,$åþæ$Òí~$ê¥V$Õ9$$êÃ%aÞ%0áÚ%
å•%;	%eà%Å%»L%Át%
1£%#–$õ·Ç%¢$í¾$áë™$Þf$úÄ%Ç,%H!%=ÈÕ%oÙ%2%Í$ð]Ï%
ŸÛ%O$ñŒþ$æ.¦%	%/̜%=º
%&K›%-M%4hŽ%M&2%C4É%§$øæ€ÀÀ$ßGî$û½%:ì$ܤ$‰ù²$fVE$TAc$kŽ$lh$›Û8$ž"$mMp$Dò‡$N$/$ƒÑè$Ѥ$§Ac$hò§$`®$`ÐD${ü‡$fó $4.$,…û$5pÕ$lX$ÅÁU$˼£$€ré$‰$«Wy$ ê£$ŽuÌ$˜y3$nz{$A}o$2r*$6œý$?%×$L}¼$ƒo$£9 $±
Û%I®%dŒ%Rµx$éÚQ$ƒ"J$aÁD$œCú%©$¥ÜL$m¹
$­˜%0Ó%ˆØ»%.(á%a$šÎŸ$D@0$B¤	$]"$L½$R#â$€¶þ$£ÖA$ʝ:$š…$‡tŸ$Íc€%&ûÎ$Óý¡$ƒ¶º$Uï$'D|$¸PŠ$€0ž$5|¦$"S'$9tS$‰"'$âÉ %:xã%,I)$›9—$?ü1$!nÕ$$Yi$IÓT$¢ž $¨Çè$c½8$1X$2ç$_ˆ‰$!¿$bÓè$p'$f?Ë$.ˆm$=¯ý$jԂ$dßF$Mßo$?_$(t£$+10$9Lµ$Hý5$1¢$#¸8$+¬å$@^Û$9X®$-ÙT$<$<´$aöý$r'%$>¬Ö$-¡$?XË$,ÛÓ$úÛ$Íú$#ˆí$.î$9Mw$/:$.†$á$*¹µ$$…ñ$(Mø$)/ÿ$'Ãù$%X$%<$—<$¼m$%ϓ$2×µ$9Põ$Kîñ$Qª-$Rœè$L¶è$Yãj$dÉ$b­;$V{Þ$WšK$RÁô$P÷Ë$Uä$;k$ ›$!ë$#{ã$(˜t$.¼Ù$7ѐ$<7$I'$@ǚ$2+"$,x$*S¤$.70$%³$*/'$$w$'$"XÉ$,"_$+|{$V¹$ȹ$cŸ$(®$+¥$bÓ$4Ô$Æü$™$o¹$F$óÂ$]	#øÙg#ðyË$¬:$؋$ž	$ X$! #û'‰#þŸ(#þ/Ÿ$u$×s$k#ü†¨#ù>#ð&Ñ#ú…d$w$%Ò#ûuõ$
	$'°$6`$ƒ·$Ýó#ø¶A#ùÉ#ü`Ò#ÿ¨¨#ýe($sa#þoQ$%O$Pì$Ø3$º$ŸÚ${R$$˜s$)¶ø$6Rï$]ö´$˜ý‡$Å$qèß$y$$ $–Þ
$‹|œ$Œ˜ñ$˜­$ŒÊ·$}ÎX$g«¼$Yàè$GO$8
l$#£Ò$&KÛ$:°ú$L[ $Mw4$SëQ$fV0$p¥6$R¾}$LÜð$I³«$Kf‹$B
$?¯Ê$<¯ï$?:±$9ÿ$9·@$4G$AЀ$1Qp$"è^$ô¯$è4$V$g¬$jÆ$
Ç$¢{$
éH$ î$3I$5%$¤$÷$/ù"$"$g#þLU$MÉ#ùtÅ#û6Š#ú[­$Yü#üX$$v$
LA$(£$‡.#ùjS#ò'Y#ù&¢#ùǏ#ö´½#÷
ó#úx #õ Í#÷ch#úèW$Ñ©$.›$#)$õ_$ˆð#ú"²#ù6#ôãÀ#õËI#õ¾#÷s#÷Þn#þNÕ$pb$eÌ$̐$	l\$æ‰$=0$>x$c•$Vå$€$ÊN$_ö$Û³$Â$$'c$H-~$@ç$5q$-B$ä‰$
T$x$:#ýl$	ç$ß$Qâ$Y$"½$•ø$l$X^$1»$$$¹×$4:$
Œt$
«u$
>$	+$
$á$	T$	Ò+$†Ò$Ê¥$&r$!à4$G×$†ç$"j$ùE$L`$yË#÷±#ûð@#ø0#ù":#òKR#ôœ&#óŒ#÷!«#òø™#õÝÀ#ô˪#þÙ#ø}â#ú2ñ#ö4v#øûÝ#ø+¢$Gà$v¼#ø÷#ôQz#÷Á
#ôÒÃ#ògý#îô%#ø>·$Hþ$ß~#øá¬#õµ8#óà‡#ö'ç#ðþÚ#ô+Ô#î–#ó'í#ðHÛ#ôk"#ðîÚ#ò³ª#ï­Õ#÷=4#ï'«#ógä#òev#÷¹#óÈ#ó">#ñ®Ü#ù #óûD#÷+#òș#ô›#óÅ"#ûÝE#þ\#ýîÀ#óÇ#ñѹ#ñû­#ùÓ¨#ý<\$Ä5$?'$°#öÜä#ô²@#ïvå#óþÆ#ò í#õ»C#÷×ð#úòº#òÜÝ#õI$-$ä¨#öÃò#öö#ïcº#ôuœ#ð"Ç#ô<‹#÷"#õg#ú%£#ÿó#õ&F$£ã$ka$_Ø#ów#ôdš#ñ6®#üL&#÷2¥#ô@#ïµ#õ{À#ï®Ú#ø}§#úd#ÿ×#ý-"#û–˜#ñú;#ôŌ$•_#ûJõ#÷U[#÷G¼#ôEK${»#õ§ú#õ·A#ô€î#ù«†#ò—m#ôó	#ôÖ#øÚ0#òµ#ü»©#ñ¨Š#÷É#ó½ÿ#÷vO#ð–#øÀ.#òeb#ùGS#öø}#øTs#ø²Ó#ùŠ·#öô$.W$"ñ$a#ú®ƒ#ÿ"â#ýèu$

ß$(7$ª#ý<™#ùjq#õë#ûZ#ú($Rú$0¨$Ø¡#øÇ´#ü½#ùaÉ#ùØ#ùÌè#øü¸#ölÌ#ûùà#þ+â$˛#ü—&#üÇO#ûà=#ÿ´E#ùY$ÆÌ#ûÝ-$Z#øÈð#ý›²$Gd$?,$Sì$¹·#û½¨#ý©#÷µˆ$Ü#úB~#ü™
#úï–$‹†#ù¼z#úÜù#úm$ƒì#þ|¡$?-$_$»Ÿ$`+#ý£ö#ú(?#ûûb#ýõ$¥Í#üR|$VN#þ7#ÿ|^#û2¿$'¢$
~$ª.#üºU#ÿ¡$ì#ÿÃc#ût$~I#þ'$|Ï#üÒµ#ýû®#ùèñ$`*$-â$Px$ÈN$©K#ýú-$æÑ$
%$$å$ÿM$ñ!$	¢$»u$ÁÜ$ãý$;F$9ç$$r$ßç$8º$
£"$Q#úwO#ø#ýá…#ú¦K#û9(#ô‡Æ#ù‰G#ý–ß$Šè$H2$$P+$•Ê$AÔ$M¥${þ$J¦$֚$¹D$Œ$	oÉ$&$zi$v$ö($0¤$\ $™»$t$)Ø$Ga$Ï$Ìy$V¶$»H$òÇ$‡_$¯°$'™$u!$†$²5$
Ø$Ƈ$ß^$-U$Nr$3§$s÷$œ$ƒ&$Ô¬$Œ;$Àý$nv$Ü^$ðÝ$$s$@$gn$#u$šp$"—$	‡$aa$s€$˜‰$	;$ô$	nÏ$—¸$Ñ$7$Á:$'$ƒN$DV$ž`$ì½$Ùt$kô$	Ìû$	œŸ$5­$#D$ý $Ͻ$¯$C$;¹$ø$ØÒ$! $
(Ž$ñ'$
kx$	''$
&Z$™Ì$s$Wà$D$ÿ$^Ç$6t$	¬ž$
Z$z"$Ãì$Š$®7$¡ü$E$à\$·?$p®$øÒ$‹*$r$
$&B$ˇ$Ì}$Lr$fO$($›…$«$òi$õÞ$—õ$
A$žu$
'·$TÁ$»$3l$܄$ô$¦¡$ó$¹$-`$;B$˜²$'¬$±ú$ãl$Ö¨$B$åÇ$Ï*$}$Le$Œw$o<$•$$Ì*$á$1Z$¬$
ùô$hú$Á$¶N$äª$	$þ¹$%z$ M$ž&$ã§$ùz$De$7Ž$–R$,)$ŠN$lî$Dm$Œé$­R$&j$0Ù$4"$S§$á4$ýÃ$¨$|1$¢ô$Ô
$í$T$ò$è
$Ö$="$A™$Ìw$T©$ã$ó$ù$,%¹$1äó$* ú$$dÚ$"Œ2$Êz$&$€$#¦$¦P$TU$Oé$,-$ï0$¤$´9$bÃ$«$Ñd$õG$Ô{$&ˆy$¢}$ÉÀ$UŽ$‰$®®$ÿ$w"$¦)$Ÿé$ޏ$w}$èó$_-$<ª$ÿD$.×$­$
$ýò$Œ$$"ãß$(¤$!ù>$!ƒá$Æ0$$~K$ V^$µm$ÕÐ$ h	$#@À$ L$%¶Û$"À	$+}3$*bé$)z•$"Ò$%Çg$5Û¤$,5$"Y1$'8n$&Ÿ$:9U$.¯$0…n$#µ¬$%â$)Ξ$(ã $ Gë$"K&$$eb$0ØË$)Ã1$dÚ$¬á$>$KL$%?$!Œ$/$ €Ÿ$'?'$$I'$$'ô$ Ë$$ö‡$#˜»$)àf$/""$-õN$$_$*p¤$2¢"$SåÉ$\¯$Uœ'$DBc$8(ë$/®÷$-¤$'^[$(©–$(pý$*Ŷ$+($4¶ž$1¾{$1Ó$0´Ì$-7$)XE$0tW$,ð$*b$#Zú$'¶o$)Ðk$7ÓÔ$4ˆ˜$8@A$+=J$*XR$-ÖT$5ÂE$-s
$1pž$3»Þ$.Ã<$(iL$,<ú$/<±$7Õ$>ç$$??ï$+¯ç$,TŽ$.¹$.€y$-eÜ$3mK$0g$7"½$AP«$<Ö%$/-Ý$,Å$-÷¨$0š\$:"¹$72±$1c$,rq$,KÕ$/Í($1±$:ÐÃ$Dl$Co$2ŠW$8ù$<ïx$B€i$AÍ$=¸ñ$1Z/$43P$<BZ$@
$6‰½$7ôÏ$4Øè$;ºc$5ß$8>7$>$G7$<Ä$GöÒ$g¼$V<®$<‹Y$=¾:$E³m$qÀ*$s™$XE9

==> anc/LateM_Spectra/PM_I14254+2035.fits <==
SIMPLE  =                    T / Written by IDL:  Wed Jul  3 11:12:50 2013      BITPIX  =                  -32 /Real*4 (floating point)                         NAXIS   =                    2 /                                                NAXIS1  =                 4169 /Number of positions along axis 1                NAXIS2  =                    3 /Number of positions along axis 2                EXTEND  =                    T /Extensions may be present                       ORIGIN  = 'Institute for Astronomy' /                                           TELESCOP= 'NASA IRTF'          /                                                INSTRUME= 'SPeX, IRTF Spectrograph' /                                           OBSERVER= 'Your_Name'          /                                                OBJECT  = 'PM_I14254+2035'     /                                                IRAFNAME= 'PM_I14254+2035_tellcor_merged' /                                     TIME_OBS= '06:50:52.464025'    / Average UT TIME OF ACQISTION ('hh:mm:ss.ss')   DATE_OBS= '2013-06-30'         / UT DATE OF ACQUISITION ('yyyy/mm/dd')          ITIME   =        120.000000000 / INTEGRATION TIME IN SECONDS                    CO_ADDS =                    1 / NUMBER OF INTEGRATIONS                         NDR     =                   32 / Number of Non-Destructive Reads                SLOWCNT =                   20 / Number of Slow Counts                          TABLE_MS=        512.452000000 / msec to clock out array                        ROTATOR =        54.4400000000 / Rotator_Mechanical_Angle; pos=108877           POSANGLE=        71.1200000000 / Average Sky_Position_Angle                     SLIT    = '0.3x15  '           / menu=2,pos=89000                               GRAT    = 'ShortXD '           / menu=0,pos=719950                              PLATE_SC=       0.150000000000 / PlateScale arcsec/pixel                        RA      = '+14:25:25.81 '      / Right Ascension                                DEC     = '+20:35:41.0 '       / Declination                                    HA      = '+00:39:12.275000'   / Average Hour Angle                             AIRMASS =        1.01316666667 / Average Air Mass                               EPOCH   =        2000.00000000 / Epoch                                          MODENAME= 'ShortXD '           / Spectroscopy mode                              FLAT    = 'flat75-79.fits'     / Flat field image                               NAPS    =                    1 / Number of apertures                            NORDERS =                    1 / Number of orders                               ORDERS  = '0       '           / Order numbers                                  START   =                    0 / Array column of first FITS array column        STOP    =                 4174 / Array column of last FITS array column         SLTH_PIX=        100.000000000 / Slit height in pixels                          SLTH_ARC=        15.0000000000 / Slit height in arcseconds                      SLTW_PIX=        2.00000000000 / Slit width in pixels                           SLTW_ARC=       0.300000000000 / Slit width in arcseconds                       APPOSO03= '3.77086 '           / Aperture positions (arcsec) for order 03       APPOSO04= '3.76570 '           / Aperture positions (arcsec) for order 04       APPOSO05= '3.74929 '           / Aperture positions (arcsec) for order 05       APPOSO06= '3.72497 '           / Aperture positions (arcsec) for order 06       APPOSO07= '3.70346 '           / Aperture positions (arcsec) for order 07       APPOSO08= '3.67444 '           / Aperture positions (arcsec) for order 08       PSFRAD  =        2.00000000000 / Optimal extraction PSF radius in arcseconds    APRADIUS=        1.60000000000 / Aperture radius in arcseconds                  BGSTART =        2.20000000000 / Background start radius in arcseconds          BGWIDTH =        2.00000000000 / Background width in arcseconds                 BGORDER =        0.00000000000 / Background polynomial fit degree               WAVECAL = 'wavecal80-82.fits'  / Wavecal file used for wavelength calibration   XUNITS  = 'um      '           / Units of the X axis                            YUNITS  = 'ergss-1cm-2A-1'     /Units of the Y axis                             XTITLE  = '!7k!5 (!7l!5m)'     / IDL X title                                    YTITLE  = '!5f!D!7k!N!5 (ergs s!E-1!N cm!E-2!N !5!sA!r!u!9 %!5!n!E-1!N)' / IDL YVERSION = 'v3.4    '           / Spextool version                               RES     =        2000.00000000 / Average spectral resolving power               DISPO03 =    0.000537553000000 / Dispersion (um pixel-1) for order 03           DISPO04 =    0.000403217000000 / Dispersion (um pixel-1) for order 04           DISPO05 =    0.000322754000000 / Dispersion (um pixel-1) for order 05           DISPO06 =    0.000269225000000 / Dispersion (um pixel-1) for order 06           DISPO07 =    0.000231085000000 / Dispersion (um pixel-1) for order 07           DISPO08 =    0.000202561000000 / Dispersion (um pixel-1) for order 08           DAIRMASS=            0.0140000 / Average airmass difference between std and obj HISTORY The output FITS files contain a 3-D array of data consisting ofsets of  HISTORY  triplet arrays of data for each aperture and each order,where each tr  HISTORY iplet is composed of an array for the wavelength,an array for the flux  HISTORY , and an array for the error. The tripletsfor each aperture are stacke  HISTORY d behind one another, followed bythe triplets for the next order, etc.  HISTORY  If no orders have beenskipped or deslected in the extraction process,  HISTORY  the contents ofaperture Y in order X can be found as follows:lambda =  HISTORY array[*,0,( X - (smallest order number))*naps + (Y-1)], flux   =array[  HISTORY *,1,( X - (smallest order number))*naps + (Y-1)], error  =array[*,2,(   HISTORY X - (smallest order number))*naps + (Y-1)]  Forexample, for an SXD fil  HISTORY e with two apertures, the wavelengtharray for aperture 1 in order 3 is  HISTORY  located in array [*,0,0], theflux is in array [*,1,0] and the error i  HISTORY s in array [*,2,0]. Foraperture 2, the wavelength is in array [*,0,1],  HISTORY  the flux is inarray [*,1,1] and the error is in array [*,2,1]. For or  HISTORY der 4,the flux for aperture 1 is in array [*,1,2], while the flux fora  HISTORY perture 2 is in array [*,1,3]. For order 5, the fluxes for thetwo aper  HISTORY tures are in arrays [*,1,4] and [*,1,5], etc.  Thespectra have been co  HISTORY rrected for non-linearity.                                              HISTORY                                                                         HISTORY Xcombspec History                                                       HISTORY                                                                         HISTORY The spectra were combined using a Robust Weighted Mean.  The robust     HISTORY threshold was 8.00000.  The files spectra0063.fits, spectra0064.fits,   HISTORY spectra0065.fits, spectra0066.fits, spectra0067.fits,                   HISTORY spectra0068.fits were combined.    Aperture 01 Info: The scale          HISTORY factors were determined using order 04.  The scale factors are          HISTORY 0.978730, 0.998885, 1.02858, 0.937503, 0.993982, 1.10179.  The median   HISTORY RMS deviation in each order is 0.0580133, 0.0642834, 0.0619071,         HISTORY 0.0604063, 0.0534590, 0.0478950.    The spectral shapes have been       HISTORY corrected.                                                              HISTORY                                                                         HISTORY Xtellcor History                                                        HISTORY                                                                         HISTORY This spectrum was telluric corrected using the telluric correction      HISTORY spectra PM_I14254+2035_tellcor_tellcor.fits.  The B and V magnitudes    HISTORY of HD_121880 are 7.64900, and 7.59100 respectively.  The velocity       HISTORY shift of Vega is 57.8871 km s-1.  The Vega model was modified using     HISTORY the deconvolution method.  The maximum deviation and rms deviation      HISTORY between the modified Vega model and the data over the kernel            HISTORY wavelength range are 2.99860 % and 0.830363 %, respectively.  The       HISTORY telluric correction spectra for aperture 01 were shifted by             HISTORY -0.0139488, -0.0161397, -0.180175, -0.168952, -0.0524458, 0.00000       HISTORY pixels.                                                                 HISTORY                                                                         HISTORY Xmergeorders History                                                    HISTORY                                                                         HISTORY This merged spectrum was derived from aperture 01 of file               HISTORY PM_I14254+2035_tellcor.fits.  The scaled factors for orders 3, 4, 5,    HISTORY 6, 7, 8 are 1.00000, 1.00000, 0.986303, 0.947052, 0.968700, 0.950826    HISTORY respectively.                                                           END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             ?Mÿõ?N
<?N'?N'É?N5?NBU?NOœ?N\â?Nj)?Nwn?N"µ?N'û?NŸA?N¬‡?N¹Í?NÇ?NÔX?Náž?NêŒ?NùØ?O	"?Ol?O'¶?O7?OFJ?OU•?OdÞ?Ot(?Oƒr?O'»?O¢?O±N?OÀ˜?OÏà?Oß*?Oîr?Oý»?P
?PL?P+"?P:Ý?PJ%?PYm?Phµ?Pwý?P‡D?P–Œ?P¥Ô?Pµ?PÄc?PÓª?Pâñ?Pò8?Q?QÆ?Q 
?Q/S?Q>š?QMà?Q]&?Qll?Q{²?QŠø?Qš>?Q©ƒ?Q¸É?QÈ?Q×T?Qæš?Qõß?R$?Ri?R#®?R2ò?RB7?RQ{?R`À?Rp?RI?RŽŒ?RÑ?R­?R¼Y?R˝?RÚà?Rê$?Rùg?S«?Sí?S'1?S6s?SE·?STù?Sd<?Ss~?S'Á?S'?S¡F?S°‡?S¿Ê?SÏ?SÞN?Sí?SüÑ?T?TT?T*–?T9Ö?TI?TXY?Tgš?TvÚ?T†?T•\?T¤?T³Ý?TÃ?TÒ]?Táž?TðÝ?U?U^?U?U-Ý?U=?UL\?U[›?UjÛ?Uz?U‰Y?U˜—?U§×?U·?UÆT?UՒ?UäÑ?Uô?VN?V‹?V!Ê?V1?V@F?VO"?V^Á?Vmÿ?V}<?VŒz?V›·?Vªô?Vº1?VÉn?VØ«?Vçè?V÷$?Wa?W?W$Ú?W4?WCS?WR?WaË?Wq?W€C?W?Wžº?W­ö?W½1?WÌm?WÛ¨?Wêã?Wú?X	Y?X"?X'Ï?X7	?XFD?XU~?Xd¹?Xsô?Xƒ.?X'h?X¡¢?X°Ü?XÀ?XÏP?Xމ?XíÃ?Xüü?Y6?Yo?Y*©?Y9á?YI?YXS?Yg?YvÅ?Y…þ?Y•7?Y¤o?Y³¨?YÂà?YÒ?YáP?Yð‰?YÿÀ?Zù?Z0?Z-h?Z<Ÿ?ZK×?Z[?ZjF?Zy}?Zˆ´?Z—ë?Z§"?Z¶Z?ZŐ?ZÔÇ?Zãý?Zó4?[j?[¡?[ ×?[0?[?C?[Nz?[]¯?[lå?[|?[‹Q?[š†?[©¼?[¸ñ?[È'?[×\?[æ'?[õÇ?\û?\0?\#e?\2š?\AÎ?\Q?\`7?\ol?\~ ?\Ô?\?\¬<?\»p?\ʤ?\ÙØ?\é?\ø@?]s?]§?]%Ú?]5
?]D@?]St?]b¦?]qÚ?]?]??]Ÿr?]®¥?]½×?]Í
?]Ü;?]ën?]ú ?^	Ó?^?^(7?^7i?^Fš?^UÌ?^dþ?^t0?^ƒa?^''?^¡Ã?^°õ?^À&?^ÏW?^ވ?^í¹?^üé?_?_K?_*|?_9­?_HÝ?_X?_g=?_vn?_…ž?_"Î?_£þ?_³.?_Â]?_э?_à½?_ïí?_ÿ?`L?`z?`,ª?`;Ù?`K?`Z7?`if?`x–?`‡Ä?`–ó?`¦!?`µP?`Ä~?`Ó­?`âÛ?`ò
?a8?af?a"?a.Â?a=ï?aM?a\K?aky?az¦?a‰Ô?a™?a¨/?a·]?aƉ?aÕ·?aää?aô?b=?bk?b!—?b0Ä?b?ð?bO?b^I?bmv?b|¢?b‹Ï?bšú?bª'?b¹T?bÈ?b׫?bæ×?bö?c.?cZ?c#…?c2±?cAÜ?cQ?c`2?co^?c~‰?c´?cœß?c¬
?c»4?cÊ`?cي?cèµ?c÷à?d
?d5?d%_?d4‰?dC³?dRÞ?db?dq2?d€[?d…?dž¯?d­Ù?d½?dÌ,?dÛU?dê?dù¨?eÒ?eû?e'$?e6M?eEv?eTŸ?ecÈ?erñ?e'?e'C?e k?e¯"?e¾¼?eÍå?eÝ?eì5?eû]?f
†?f­?f(Ö?f7ý?fG&?fVN?feu?ft?fƒÄ?f'í?f¢?f±;?fÀb?fϊ?fÞ±?fíÙ?füÿ?g'?gM?g*u?g9›?gHÂ?gWè?gg?gv7?g…]?g""?g£ª?g²Ñ?gÁö?gÑ?gàC?gïi?gþ?h
µ?hÛ?h,?h;&?hJM?hYr?hh˜?hw½?h†ã?h–?h¥.?h´T?hÃx?hҞ?háÃ?hðè?i
?i2?iW?i-|?i< ?iKÅ?iZé?ij?iy3?iˆX?i—|?i¦ ?iµÄ?iÄé?iÔ
?iã1?iòV?jy?jž?jÁ?j.å?j>	?jM-?j\P?jkt?jz—?j‰»?j˜Þ?j¨?j·%?jÆI?jÕk?jä?jó²?kÕ?kù?k!?k0>?k?a?kN"?k]¦?klÉ?k{ë?k‹?kš0?k©S?k¸u?kǘ?kÖº?kåÝ?kôþ?l!?lB?l"e?l1†?l@©?lOË?l^ì?ln?l}0?lŒR?l›s?lª•?l¹¶?lÈØ?l×ù?lç?lö;?m]?m~?m#Ÿ?m2À?mAá?mQ?m`#?moC?m~e?m†?mœ¦?m«Ç?mºç?mÊ?mÙ(?mèI?m÷i?nŠ?nª?n$Ë?n3ê?nC?nR+?naK?npk?n‹?nŽª?nË?n¬ê?n¼
?nË+?nÚJ?néj?nø‰?o©?oÈ?o%è?o5?oD&?oSE?obe?oq"?o€£?oÂ?ožá?o®?o½?o¿?oÐì?oâ½?oô?pa?p3?p*?p;Ö?pM¨?p_z?pqJ?pƒ?p"ì?p¦½?p¸Ž?pÊ^?pÜ/?píÿ?pÿÎ?qŸ?q#n?q5>?qG?qXÜ?qj¬?q|z?qŽJ?q ?q±ç?qö?qՅ?qçR?qù!?r
î?r¼?r.Š?r@W?rR%?rcò?ru¿?r‡?r™Y?r«&?r¼ó?rο?ràŒ?ròW?s$?sð?s'»?s9‡?sKR?s]?snê?s€´?s'€?s¤K?s¶?sÇà?sÙª?sëu?sý??t	?t Ó?t2ž?tDg?tV1?tgù?tyÃ?t‹?tU?t¯?tÀç?tÒ°?täy?töA?u	?uÒ?u+™?u=b?uO)?u`ñ?ur¹?u"?u–G?u¨?u¹Õ?u˜?uÝc?uï*?vð?v¶?v$}?v6B?vH	?vYÏ?vk"?v}Z?v?v å?v²«?vÄo?vÖ5?vçú?vù¾?wƒ?wG?w/?w@Ð?wR"?wdX?wv?w‡à?w™¤?w«g?w½+?wÎî?wà±?wòt?x7?xú?x'½?x9?xKB?x]?xnÆ?x€‰?x'J?x¤?xµÏ?xǐ?xÙQ?xë?xüÔ?y•?y V?y2?yCØ?yU˜?ygY?yy?yŠÚ?yœ›?y®Z?yÀ?yÑÚ?yãš?yõZ?z?zØ?z*˜?z<W?zN?z_Ô?zq"?zƒS?z•?z¦Ð?z¸?zÊL?zÜ
?zíÈ?zÿ†?{D?{#?{4¿?{F|?{X:?{iø?{{´?{r?{Ÿ.?{°ë?{¨?{Ôd?{æ!?{÷Þ?|	™?|V?|-?|>Í?|P‰?|bE?|t?|…»?|—w?|©3?|ºí?|Ì©?|Þd?|ð?}Ù?}"?}%N?}7	?}HÂ?}Z}?}l6?}}ñ?}«?}¡d?}³?}ÄØ?}֑?}èJ?}ú?~¼?~v?~/.?~@ç?~RŸ?~dX?~v?~‡É?~™?~«:?~¼ñ?~Ϊ?~àa?~ò?Ñ?ˆ?'@?8ö?J®?\e?n?Ó?'Š?£@?´÷?Æ­?Ød?ê?ûÐ?€Ã?€ž?€y?€!T?€*/?€3
?€;ä?€DÀ?€Mš?€Vt?€_O?€h*?€q?€yÞ?€'¹?€‹"?€"m?€H?€¦!?€®û?€·Ö?€À°?€É‰?€Òd?€Û=?€ä?€ìð?€õË?€þ¤?}?X?1?"
?*ä?3½?<–?Ep?NI?W"?_û?hÕ?q­?z†?ƒ`?Œ8?•?ê?¦Ã?¯›?¸t?ÁM?Ê%?Òý?ÛÖ?ä¯?í‡?ö`?ÿ8?'?'é?'À?'"˜?'+p?'4I?'= ?'Eø?'NÑ?'W¨?'`€?'iX?'r/?'{?'ƒß?'Œ¶?'•Ž?'že?'§=?'°?'¸ë?'ÁÃ?'Êš?'Óq?'ÜI?'å ?'í÷?'öÎ?'ÿ¥?ƒ|?ƒR?ƒ*?ƒ#?ƒ+×?ƒ4®?ƒ=…?ƒF[?ƒO2?ƒX	?ƒ`ß?ƒi¶?ƒrŒ?ƒ{b?ƒ"8?ƒ?ƒ•å?ƒž»?ƒ§'?ƒ°h?ƒ¹>?ƒÂ?ƒÊê?ƒÓÀ?ƒÜ—?ƒål?ƒîB?ƒ÷?ƒÿî?"Ã?"™?"o?"#D?",?"4ð?"=Å?"Fš?"Op?"XE?"a?"ið?"rÅ?"{š?""o?"E?"–?"žï?"§Ä?"°™?"¹n?"ÂC?"Ë?"Óì?"ÜÁ?"å–?"îk?"÷??…?…é?…½?…'?…#f?…,;?…5?…=ä?…F¸?…OŒ?…Xa?…a5?…j	?…rÝ?…{±?…"…?…Z?…–-?…Ÿ?…§Ö?…°©?…¹}?…ÂP?…Ë%?…Óø?…ÜÌ?…å ?…îs?…÷G?†?†î?†Á?†•?†#i?†,<?†5?†=ã?†F¶?†O‰?†X]?†a0?†j?†rÖ?†{©?†"|?†N?†–"?†žõ?†§Ç?†°›?†¹m?†Â@?†Ë?†Óæ?†Ü¸?†åŒ?†î^?†÷0?‡?‡Ö?‡¨?‡z?‡#M?‡,?‡4ñ?‡=Ä?‡F–?‡Oh?‡X;?‡a
?‡iß?‡r±?‡{"?‡"U?‡'?‡•ú?‡žË?‡§?‡°p?‡¹A?‡Â?‡Êå?‡Ó·?‡Üˆ?‡åZ?‡î,?‡öý?‡ÿÏ?ˆ¡?ˆr?ˆD?ˆ#?ˆ+ç?ˆ4¸?ˆ=Š?ˆF[?ˆO,?ˆWý?ˆ`Ï?ˆi ?ˆrq?ˆ{C?ˆ"?ˆŒå?ˆ•·?ˆžˆ?ˆ§X?ˆ°*?ˆ¸û?ˆÁË?ˆÊœ?ˆÓn?ˆÜ>?ˆå?ˆíà?ˆö±?ˆÿ?‰S?‰#?‰ó?‰"Ä?‰+•?‰4e?‰=6?‰F?‰N×?‰W§?‰`y?‰iI?‰r?‰zê?‰ƒº?‰ŒŠ?‰•Z?‰ž+?‰¦û?‰¯Ë?‰¸œ?‰Ál?‰Ê;?‰Ó?‰ÛÜ?‰ä¬?‰í|?‰öL?‰ÿ?Šë?Š¼?ŠŒ?Š"[?Š+,?Š3û?Š<Ë?ŠE›?ŠNk?ŠW:?Š`?ŠhÚ?Šq©?Šzy?ŠƒI?ŠŒ?Š"ç?Š¸?Š¦‡?Š¯V?Š¸&?ŠÀõ?ŠÉÄ?ŠÒ•?ŠÛd?Šä3?Ší?ŠõÒ?Šþ¡?‹p?‹??‹?‹!Ý?‹*­?‹3|?‹<K?‹E?‹Mé?‹V¸?‹_‡?‹hV?‹q%?‹yô?‹'Ã?‹‹'?‹"`?‹0?‹¥ÿ?‹®Í?‹·œ?‹Àk?‹É9?‹Ò?‹Ú×?‹ã¦?‹ìt?‹õC?‹þ?Œà?Œ¯?Œ}?Œ!L?Œ*?Œ2é?Œ;·?ŒD…?ŒMU?ŒV#?Œ^ñ?ŒgÀ?ŒpŽ?Œy\?Œ'+?ŒŠù?Œ"Ç?Œœ•?Œ¥d?Œ®2?Œ·?Œ¿Î?ŒÈœ?ŒÑj?ŒÚ9?Œã?ŒëÕ?Œô£?Œýq????Û? ©?)v?2E?;?Cà?L¯?U|?^J?g?oæ?x´??ŠO?"?›ê?¤¹?­†?¶S?¿"?Çï?Ð¼?ÙŠ?âX?ë%?óó?üÁ?ŽŽ?Ž[?Ž)?Ž÷?Ž(Ä?Ž1'?Ž:_?ŽC,?ŽKù?ŽTÇ?Ž]"?Žfa?Žo0?Žwý?Ž€Ê?Ž‰˜?Ž'e?Ž›1?Ž£ÿ?Ž¬Ì?Žµ™?Ž¾f?ŽÇ4?ŽÐ?ŽØÎ?Žáœ?Žêh?Žó5?Žü?Ð?
?j?7?(?0Ñ?9ž?Bk?K8?T?\Ò?eŸ?nl?w9?€?ˆÒ?' ?šl?£9?¬?´Ó?½ ?Æm?Ï:?Ø?àÔ?é ?òm?óÈ?þu?	!?Í?z?)&?3Ò?>?I+?SØ?^ƒ?i/?sÛ?~‡?‰2?"Þ?ž‰?©5?³à?¾‹?É7?Óâ?Þ?é8?óã?þŽ?'	8?'ã?'Ž?')8?'3â?'>?'I7?'Sá?'^‹?'i5?'sß?'~‰?'‰2?'"Ý?'ž†?'©/?'³Ù?'¾'?'É,?'ÓÕ?'Þ~?'é(?'óÐ?'þy?'	"?'Ë?'t?')?'3Ä?'>m?'I?'S½?'^f?'i?'s·?'~^?'‰?'"¯?'žV?'¨ý?'³¦?'¾M?'Èô?'Óœ?'ÞC?'èë?'ó'?'þ8?"à?"‡?"-?"(Õ?"3{?">"?"HÉ?"So?"^?"h¼?"sb?"~	?"ˆ®?""U?"û?"¨ ?"³G?"½ì?"È'?"Ó8?"ÝÝ?"è'?"ó)?"ýÎ?"s?"?"½?"(c?"3?"=¬?"HR?"Rö?"]›?"h@?"rä?"}‰?"ˆ-?"'Ñ?"v?"¨?"²¿?"½c?"È?"Ò«?"ÝN?"çò?"ò–?"ý:?•Ý?•?•$?•'È?•2k?•=?•G²?•RU?•\÷?•g›?•r>?•|á?•‡"?•'&?•œÉ?•§l?•²?•¼±?•ÇS?•Ñö?•Ü˜?•ç:?•ñÜ?•ü~?– ?–Â?–d?–'?–1¨?–<I?–Fë?–QŒ?–\-?–fÏ?–qp?–|?–†³?–'T?–›ö?–¦–?–±7?–»Ù?–Æy?–Ñ?–Û»?–æ[?–ðü?–ûœ?—<?—Ý?—}?—&?—0¾?—;^?—Eþ?—Pž?—[>?—eÞ?—p~?—{?—…½?—]?—šü?—¥œ?—°;?—ºÛ?—Åz?—Ð?—Ú¹?—åX?—ïö?—ú–?˜5?˜Ô?˜s?˜%?˜/°?˜:O?˜Dí?˜OŒ?˜Z*?˜dÈ?˜og?˜z?˜"¤?˜B?˜™ß?˜¤~?˜¯?˜¹¹?˜ÄX?˜Îõ?˜Ù"?˜ä1?˜îÎ?˜ùl?™	?™§?™E?™#â?™.?™9?™C¹?™NW?™Xô?™c?™n.?™xÊ?™ƒg?™Ž?™˜ ?™£>?™­Ú?™¸v?™Ã?™Í¯?™ØK?™âè?™í"?™ø!?š½?š
X?šõ?š"'?š-,?š7É?šBd?šM?šWœ?šb7?šlÓ?šwn?š'
?šŒ¦?š—A?š¡Ü?š¬w?š·?šÁ®?šÌI?šÖã?šá?šì?šö´?›P?›ê?›…?›! ?›+º?›6U?›@ï?›K‰?›V$?›`¾?›kX?›uó?›€?›‹(?›•Á?› [?›ªö?›µ?›À)?›ÊÃ?›Õ]?›ß÷?›ê?›õ*?›ÿÄ?œ
]?œö?œ?œ*)?œ4Ã?œ?\?œIõ?œT?œ_'?œiÀ?œtZ?œ~ò?œ‰‹?œ"$?œž½?œ©V?œ³î?œ¾‡?œÉ ?œÓ¸?œÞP?œèé?œó'?œþ?²?J?ã?({?3?=¬?HC?RÛ?]s?h?r£?};?‡Ò?'k??§™?²1?¼É?Ça?Ñø?Ü?ç'?ñ¾?üT?žì?žƒ?ž?ž&²?ž1H?ž;à?žFv?žQ
?ž[¤?žf;?žpÑ?ž{h?ž…ÿ?ž–?ž›,?ž¥Â?ž°Y?žºï?žÅ†?žÐ?žÚ²?žåI?žïß?žúu?Ÿ?Ÿ¡?Ÿ7?Ÿ$Î?Ÿ/c?Ÿ9ù?ŸD?ŸO%?ŸY»?ŸdQ?Ÿnæ?Ÿy|?Ÿ"?ŸŽ§?Ÿ™=?Ÿ£Ò?Ÿ®h?Ÿ¸ý?ŸÃ'?ŸÎ(?ŸØ½?ŸãR?Ÿíè?Ÿø}? ? 
§? <? "Ñ? -f? 7ú? B? M$? W¹? bN? lã? wx? '? Œ ? —6? ¡Ê? ¬^? ¶ó? Á‡? Ì? Ö°? áD? ëÙ? öm?¡?¡•?¡)?¡ ½?¡+Q?¡5å?¡@y?¡K
?¡U ?¡`5?¡jÈ?¡u\?¡ð?¡Šƒ?¡•?¡Ÿ«?¡ª>?¡´Ò?¡¿e?¡Éù?¡Ô?¡ß ?¡é³?¡ôG?¡þÚ?¢	m?¢?¢"?¢)'?¢3º?¢>L?¢Hà?¢Ss?¢^?¢h™?¢s+?¢}¿?¢ˆQ?¢'ä?¢w?¢¨	?¢²œ?¢½/?¢ÇÁ?¢ÒU?¢Üç?¢çy?¢ò?¢üž?£0?£Ã?£U?£&è?£1z?£<?£FŸ?£Q1?£[Ã?£fU?£pç?£{y?£†?£?£›0?£¥Á?£°S?£ºå?£Åw?£Ð?£Ú›?£å,?£ï¾?£úP?¤á?¤s?¤?¤$–?¤/(?¤9¹?¤DJ?¤NÜ?¤Ym?¤cÿ?¤n?¤y!?¤ƒ³?¤ŽD?¤˜Õ?¤£g?¤­ø?¤¸Š?¤Ã?¤Í«?¤Ø=?¤âÍ?¤í^?¤÷ð?¥€?¥
?¥¢?¥"3?¥,Ä?¥7U?¥Aå?¥Lw?¥W?¥a—?¥l)?¥v¹?¥J?¥‹Û?¥–k?¥ ü?¥«Œ?¥¶?¥À­?¥Ë=?¥ÕÎ?¥à_?¥êï?¥õ€?¦?¦
Ÿ?¦0?¦À?¦*P?¦4á?¦?q?¦J?¦T'?¦_!?¦i²?¦tA?¦~Ñ?¦‰b?¦"ñ?¦ž'?¦©?¦³¡?¦¾1?¦ÈÁ?¦ÓP?¦Ýá?¦èp?¦ó?¦ý?§?§°?§??§'Î?§2_?§<î?§G}?§R
?§\œ?§g-?§q¼?§|K?§†Û?§'j?§›ù?§¦‰?§±?§»§?§Æ7?§ÐÆ?§ÛV?§åå?§ðt?§û?¨'?¨!?¨±?¨%@?¨/Ï?¨:^?¨Dí?¨O}?¨Z?¨dš?¨o*?¨y¸?¨"G?¨ŽÖ?¨™e?¨£õ?¨®ƒ?¨¹?¨Ã¡?¨Î0?¨Ø¾?¨ãM?¨íÜ?¨øk?©ú?©
ˆ?©?©"¦?©-4?©7Ã?©BR?©Là?©Wo?©aý?©lŒ?©w?©©?©Œ8?©–Æ?©¡T?©«ã?©¶r?©Á?©Ë?©Ö?©à¬?©ë:?©õÈ?ªW?ª
å?ªs?ª ?ª*?ª5?ª?¬?ªJ:?ªTÉ?ª_W?ªiå?ªtt?ª?ª‰?ª"?ªž¬?ª©;?ª³È?ª¾V?ªÈå?ªÓr?ªÞ?ªè?ªó?ªý«?«9?«Æ?«U?«'ã?«2p?«<ÿ?«GŒ?«R?«\¨?«g6?«qÅ?«|R?«†à?«'n?«›ü?«¦‰?«±?«»¥?«Æ3?«ÐÁ?«ÛN?«åÝ?«ðj?«ú÷?¬†?¬?¬¡?¬%/?¬/¼?¬:J?¬DØ?¬Oe?¬Yó?¬d?¬o?¬yœ?¬")?¬Ž¸?¬™E?¬£Ò?¬®`?¬¸î?¬Ã{?¬Î	?¬Ø–?¬ã$?¬í²?¬ø??­Í?­
Z?­ç?­"u?­-?­7?­B?­L«?­W9?­aÆ?­lS?­vá?­n?­‹û?­–‰?­¡?­«¤?­¶2?­À¿?­ËM?­ÕÚ?­àg?­êõ?­õ'?®?®
?®*?®¸?®*E?®4Ò?®?`?®Ií?®Tz?®_?®i•?®t#?®~°?®‰<?®"Ê?®žW?®¨ä?®³r?®½ÿ?®ÈŒ?®Ó?®Ý§?®è5?®òÂ?®ýO?¯Ý?¯j?¯÷?¯'"?¯2?¯<Ÿ?¯G,?¯Q¹?¯\G?¯fÔ?¯qa?¯{ï?¯†|?¯'	?¯›–?¯¦#?¯°±?¯»>?¯ÅË?¯ÐY?¯Úæ?¯ås?¯ð?¯úŽ?°?°¨?°5?°$Ã?°/P?°9Ý?°Dk?°Nø?°Y…?°d?°nŸ?°y-?°ƒº?°ŽG?°˜Õ?°£b?°­ï?°¸}?°Ã
?°Í˜?°Ø%?°â²?°í??°÷Ì?±Y?±ç?±t?±"?±,?±7?±Aª?±L7?±VÄ?±aR?±kß?±vl?±€ú?±‹‡?±–?± ¢?±«/?±µ½?±ÀJ?±Ê×?±Õe?±ßò?±ê?±õ
?±ÿš?²
(?²µ?²B?²)Ð?²4]?²>ê?²Ix?²T?²^"?²i ?²s®?²~<?²ˆÉ?²"V?²ä?²¨q?²²þ?²½Œ?²È?²Ò¨?²Ý5?²çÂ?²òP?²üÝ?³k?³ù?³†?³'?³1¢?³</?³F½?³QJ?³[Ø?³ff?³pó?³{€?³†?³œ?³›*?³¥¸?³°E?³ºÓ?³Åa?³Ïî?³Ú|?³å
?³ï˜?³ú&?´³?´	3?´ˆ?´#Û?´1/?´>'?´KÖ?´Y)?´f|?´sÏ?´"?´Žu?´›È?´©?´¶l?´Ã¿?´Ñ?´Þd?´ë¶?´ù	?µZ?µ­?µ þ?µ.P?µ;¡?µHô?µVE?µc–?µpç?µ~8?µ‹Š?µ˜Ú?µ¦,?µ³|?µÀÍ?µÎ?µÛn?µè¾?µö?¶_?¶°?¶ÿ?¶+P?¶8Ÿ?¶Eï?¶S??¶`Ž?¶mÞ?¶{-?¶ˆ}?¶•Ì?¶£?¶°j?¶½º?¶Ë?¶ØW?¶å¦?¶òô?·C?·
'?·à?·(.?·5|?·BÊ?·P?·]f?·j´?·x?·…P?·'?·Ÿë?·­8?·º…?·ÇÓ?·Õ?·âm?·ï¹?·ý?¸
S?¸ ?¸$ì?¸2:?¸?†?¸LÒ?¸Z?¸gj?¸t·?¸'?¸O?¸œš?¸©æ?¸·2?¸Ä~?¸ÑÉ?¸ß?¸ì`?¸ù«?¹ö?¹B?¹!Œ?¹.×?¹<"?¹Il?¹V¸?¹d?¹qM?¹~—?¹‹â?¹™+?¹¦v?¹³À?¹Á
?¹ÎT?¹Û?¹èç?¹ö1?º{?ºÄ?º?º+W?º8 ?ºEé?ºS3?º`{?ºmÅ?º{
?ºˆW?º•Ÿ?º¢ç?º°0?º½x?ºÊÁ?ºØ	?ºåR?ºò™?ºÿâ?»
*?»r?»'¹?»5?»BI?»O?»\Ø?»j?»wg?»"®?»'ö?»Ÿ<?»¬"?»¹Ê?»Ç?»ÔX?»áŸ?»îæ?»ü-?¼	s?¼¹?¼$?¼1F?¼>Œ?¼KÒ?¼Y?¼f^?¼s¥?¼€ê?¼Ž0?¼›u?¼¨¼?¼¶?¼ÃF?¼ÐŒ?¼ÝÐ?¼ë?¼ø[?½¡?½å?½ +?½-o?½:´?½Gù?½U>?½b'?½oÇ?½}?½ŠO?½—"?½¤×?½²?½¿`?½Ì¤?½Ùè?½ç,?½ôo?¾´?¾÷?¾;?¾)~?¾6Á?¾D?¾QH?¾^‹?¾kÎ?¾y?¾†T?¾"˜?¾ Ú?¾®?¾»`?¾È£?¾Õå?¾ã'?¾ðj?¾ý¬?¿
ï?¿0?¿%s?¿2µ?¿?÷?¿M9?¿Z{?¿g½?¿tÿ?¿'@?¿'?¿œÃ?¿ª?¿·F?¿Ä‡?¿ÑÉ?¿ß
?¿ìK?¿ùŒ?ÀÎ?À?À!P?À.?À;Ñ?ÀI?ÀVR?Àc"?ÀpÓ?À~?À‹T?À˜"?À¥Ô?À³?ÀÀT?À͕?ÀÚÔ?Àè?ÀõT?Á"?ÁÔ?Á?Á*S?Á7'?ÁDÒ?ÁR?Á_Q?Ál?ÁyÐ?Á‡?Á"N?Á¡Œ?Á®Ì?Á¼
?ÁÉI?Áֈ?ÁãÆ?Áñ?ÁþC?ƒ?ÂÁ?Â%ÿ?Â3=?Â@|?ÂMº?ÂZù?Âh6?Âut?'²?ð?.?ªk?·ª?ÂÄç?ÂÒ%?Âßb?Âì ?ÂùÝ?Ã?ÃX?Ã!•?Ã.Ò?Ã<?ÃIM?ÃV‰?ÃcÇ?Ãq?Ã~A?Ë}?غ?Ã¥ö?ó4?ÃÀp?Ãͬ?ÃÚé?Ãè%?Ãõa?ĝ?ÄÚ?Ä?Ä*R?Ä7Ž?ÄDÊ?ÄR?Ä_B?Äl~?Äyº?Ćõ?Ĕ0?Ä¡m?Ä®¨?Ä»ä?ÄÉ?ÄÖ[?Äã•?ÄðÑ?Äþ?ÅH?Å'?Å%¾?Å2ø?Å@3?ÅMn?ÅZ©?Ågä?Åu?łZ?ŏ"?ŜÏ?Ū	?Å·D?ÅÄ~?Åѹ?ÅÞó?Åì,?Åùg?Æ¡?ÆÜ?Æ!?Æ.P?Æ;‰?ÆHÄ?ÆUý?Æc7?Æpq?Æ}«?Ɗä?Ƙ?Æ¥W?Ʋ?Æ¿Ê?ÆÍ?ÆÚ=?Æçv?Æô°?Çé?Ç"?Ç[?Ç)"?Ç6Í?ÇD?ÇQ??Ç^w?Çk±?Çxé?dž"?Ǔ[?Ç "?Ç­Ì?Ç»?ÇÈ=?ÇÕv?Çâ®?Çïæ?Çý?È
V?ȏ?È$Ç?È1ÿ?È?7?ÈLo?ÈY§?Èfß?Èt?ȁO?Ȏ‡?ț¿?Ȩö?ȶ-?ÈÃe?ÈМ?ÈÝÕ?Èë?ÈøD?Éz?ɲ?Éé?É-!?É:X?ÉG?ÉTÆ?Éaý?Éo4?É|k?ɉ¢?ɖÙ?ɤ?ɱF?ɾ~?ÉË´?ÉØë?Éæ!?ÉóY?ʏ?Ê
Å?Êü?Ê(2?Ê5i?ÊBŸ?ÊOÖ?Ê]?ÊjB?Êwx?ʄ¯?ʑä?ʟ?ʬP?ʹ†?ÊƼ?ÊÓò?Êá(?Êî^?Êû"?ËÉ?Ë?Ë#5?Ë0k?Ë= ?ËJÖ?ËX?Ëe@?Ërv?Ë«?ˌá?˚?˧L?Ë´?ËÁ¶?ËÎë?ËÜ!?ËéV?Ëö‹?ÌÀ?Ìô?Ì*?Ì+^?Ì8"?ÌEÈ?ÌRý?Ì`2?Ìmg?Ìz›?̇Ñ?̕?Ì¢:?̯n?̼¢?ÌÉ×?Ì×?Ìä@?Ìñt?Ìþ©?ÍÝ?Í?Í&E?Í3z?Í@®?ÍMã?Í[?ÍhJ?Íu?͂²?͏ç?͝?ͪO?Í·'?ÍĶ?ÍÑê?Íß?ÍìR?Íù†?ι?Îì?Î! ?Î.T?Î;ˆ?ÎH»?ÎUï?Îc"?ÎpV?Î}‰?Ί½?Ηð?Î¥$?βV?ο‰?Î̽?ÎÙð?Îç$?ÎôV?ÏŠ?Ͻ?Ïð?Ï)#?Ï6V?ÏC‰?ÏP¼?Ï]ï?Ïk!?ÏxU?υ‡?ϒº?ϟí?Ï­ ?ϺR?Ïdž?ÏÔ¸?Ïáë?Ïï?ÏüP?Ð	'?д?Ð#ç?Ð1?Ð>M?ÐK~?ÐX±?Ðeã?Ðs?ЀH?Ѝ{?К­?Чà?е?ÐÂC?ÐÏv?Ðܨ?ÐéÚ?Ð÷?Ñ??Ñp?Ñ£?Ñ+Ô?Ñ9?ÑF8?ÑSk?Ñ`œ?ÑmÎ?Ñ{?ш2?ѕd?Ñ¢•?ѯÈ?Ѽù?ÑÊ+?Ñ×\?Ñä?ÑñÀ?Ñþò?Ò#?ÒT?Ò&‡?Ò3¸?Ò@ê?ÒN?Ò[M?Òh~?Òu°?҂á?Ґ?ҝD?Òªv?Ò·§?ÒÄ×?ÒÒ	?Òß:?Òìl?Òù?ÓÏ?Óÿ?Ó!1?Ó.b?Ó;"?ÓHÄ?ÓUö?Óc'?ÓpW?Ó}‰?ӊ¹?ӗë?Ó¥?Ó²M?Ó¿~?Ó̯?ÓÙà?Óç?ÓôB?Ôs?Ô£?ÔÔ?Ô)?Ô66?ÔCg?ÔP—?Ô]É?Ôjù?Ôx*?ԅ[?ԒŒ?ԟ¼?Ô¬í?Ôº?ÔÇN?ÔÔ?Ôá¯?Ôîà?Ôü?Õ	B?Õr?Õ#£?Õ0Ó?Õ>?ÕK4?ÕXe?Õe•?ÕrÅ?Õö?Ս&?՚W?Õ§‡?Õ´¸?ÕÁè?ÕÏ?ÕÜI?Õéz?Õöª?ÖÛ?Ö?Ö:?Ö+k?Ö8›?ÖEÌ?ÖRü?Ö`-?Öm\?Öz?և½?֔î?Ö¢?Ö¯N?Ö¼~?ÖÉ®?ÖÖÞ?Öä?Öñ??Öþo?ן?×Ï?×&?×3/?×@`?×M?×ZÀ?×gð?×u?ׂP?׏€?ל°?שà?×·?×Ä@?×Ñp?×Þ ?×ëÑ?×ù?Ø1?Ø`?Ø ?Ø-À?Ø:ð?ØH ?ØUP?Øb€?Øo°?Ø|à?؊?ؗ@?ؤp?ر ?ؾÏ?ØËÿ?ØÙ/?Øæ_?Øó?Ù¿?Ù
ï?Ù?Ù(O?Ù5~?ÙB¯?ÙOÞ?Ù]?Ùj>?Ùwm?لž?ّÍ?ٞþ?Ù¬-?Ù¹]?Ùƍ?ÙÓ½?Ùàì?Ùî?ÙûL?Ú}?Ú¬?Ú"Û?Ú0?Ú=;?ÚJk?ÚW›?ÚdË?Úqû?Ú+?ڌZ?ڙ‹?Ú¦º?Ú³ê?ÚÁ?ÚÎI?ÚÛy?Úè©?ÚõÙ?Û	?Û9?Ûh?Û*™?Û7È?ÛDø?ÛR(?Û_X?Ûlˆ?Ûy·?ۆç?۔?Û¡G?Û®v?Û»§?ÛÈÖ?ÛÖ?Ûã6?Ûðf?Ûý–?Ü
Æ?Üö?Ü%%?Ü2U?Ü?…?ÜLµ?ÜYå?Üg?ÜtE?܁u?܎¥?ܛÕ?Ü©?ܶ5?ÜÃd?ÜД?ÜÝÄ?Üêô?Üø$?ÝT?Ý"?Ý´?Ý,ä?Ý:?ÝGD?ÝTt?Ýa¤?ÝnÔ?Ý|?݉4?ݖd?Ý£"?Ý°Ä?ݽô?ÝË$?ÝØU?Ýå"?Ýòµ?Ýÿä?Þ
?ÞE?Þ't?Þ4¥?ÞAÕ?ÞO?Þ\5?Þif?Þv–?ރÆ?ސö?ޞ'?Þ«V?Þ¸‡?ÞÅ·?ÞÒç?Þà?ÞíG?Þúx?ߨ?ßÙ?ß"	?ß/:?ß<i?ßIš?ßVÊ?ßcû?ßq+?ß~[?ߋŒ?ߘ¼?ߥí?ß³?ßÀN?ßÍ~?ßÚ¯?ßçß?ßõ?à@?àq?à¡?à)Ñ?à7?àD2?àQc?à^"?àkÅ?àxõ?à†&?à"V?ࠈ?à­¸?àºé?àÈ?àÕJ?àâ{?àï«?àüÝ?á

?á>?á$o?á1 ?á>Ð?áL?áY2?áfd?ás"?á€Å?áö?á›'?á¨X?ᵉ?áº?áÏë?áÝ?áêM?á÷?â°?âá?â?â,D?â9t?âF¥?âS×?âa?ân:?â{j?∜?â•Í?â¢ÿ?â°0?â½b?âʓ?â×Å?âäö?âò'?âÿY?ãŠ?ã¼?ã&í?ã4?ãAP?ãNƒ?ã[´?ãhæ?ãv?ãƒJ?ã{?㝬?ãªÞ?ã¸?ãÅB?ãÒt?ãߦ?ãì×?ãú
?ä;?än?ä!Ÿ?ä.Ò?ä<?äI5?äVh?äc™?äpÌ?ä}þ?ä‹0?ä˜b?䥕?ä²Ç?ä¿ú?äÍ+?äÚ^?äç?äôÂ?åõ?å'?åZ?å)Œ?å6¿?åCñ?åQ$?å^W?åkŠ?åx¼?å…ï?å"!?å T?孇?庹?åÇí?åÕ?åâR?åï…?åü¸?æ	ë?æ?æ$Q?æ1"?æ>·?æKê?æY?æfP?æs"?怶?æê?æ›?æ¨Q?浄?æ¸?æÏë?æÝ?æêR?æ÷…?ç¹?çì?ç ?ç,S?ç9‡?çFº?çSï?ça"?çnV?ç{Š?爾?ç•ñ?ç£%?ç°Y?罍?çÊÁ?ç×õ?çå)?çò]?çÿ'?èÅ?èú?è'.?è4c?èA—?èNÊ?ð"—?ð4Z?ðF?ðWâ?ði¤?ð{h?ð*?ðží?ð°°?ðÂr?ðÔ5?ðå÷?ð÷º?ñ	|?ñ=?ñ-?ñ>Â?ñPƒ?ñbE?ñt?ñ…Ç?ñ—ˆ?ñ©I?ñ»
?ñÌË?ñދ?ñðL?ò?òÌ?ò%?ò7L?òI?òZÍ?òlŒ?ò~K?ò
?ò¡Ê?ò³‰?òÅH?ò×?òèÆ?òú"?óC?ó?ó/À?óA~?óS<?ódú?óv·?óˆu?óš3?ó«ð?ó½®?óÏl?óá(?óòå?ô¢?ô_?ô(?ô9Ø?ôK•?ô]Q?ôo
?ô€É?ô'…?ô¤A?ôµý?ôǸ?ôÙt?ôë/?ôüê?õ¦?õ `?õ2?õCÖ?õU?õgK?õy?õŠÀ?õœ{?õ®4?õ¿î?õÑ©?õãb?õõ?öÕ?ö?ö*H?ö<?öMº?ö_t?öq,?ö'å?ö"?ö¦V?ö¸?öÉÇ?öÛ?öí8?öþï?÷§?÷"^?÷4?÷EÎ?÷W…?÷i=?÷zô?÷Œ«?÷žb?÷°?÷ÁÐ?÷Ӈ?÷å=?÷öô?ø©?ø`?ø,?ø=Ì?øO'?øa8?ørî?ø"¤?ø–X?ø¨?ø¹Ä?øËx?øÝ.?øîã?ù—?ùM?ù$?ù5¶?ùGj?ùY?ùjÓ?ù|†?ùŽ;?ùŸï?ù±¢?ùÃV?ùÕ
?ùæ½?ùøq?ú
$?ú×?ú-‹?ú?=?úPð?úb£?útV?ú†?ú—º?ú©m?ú» ?úÌÑ?úބ?úð6?ûç?ûš?û%K?û6ý?ûH¯?ûZ_?ûl?û}Â?ûs?û¡$?û²Õ?ûĆ?ûÖ7?ûçç?ûù˜?üH?üø?ü.©?ü@X?üR	?üc¹?üuh?ü‡?ü˜Ç?üªw?ü¼'?üÍÖ?ü߅?üñ4?ýã?ý"?ý&A?ý7ð?ýIŸ?ý[M?ýlü?ý~ª?ýX?ý¢?ý³´?ýÅc?ý×?ýè¾?ýúm?þ?þÇ?þ/u?þA"?þRÐ?þd|?þv*?þ‡×?þ™ƒ?þ«1?þ¼Þ?þΊ?þà7?þñã?ÿ?ÿ<?ÿ&è?ÿ8"?ÿJ@?ÿ[ì?ÿm˜?ÿC?ÿï?ÿ¢›?ÿ´F?ÿÅò?ÿל?ÿéH?ÿúó@O@%@ú@ Ð@)¥@2z@;P@D%@Lù@UÎ@^¤@gy@pN@y#@ø@ŠÌ@"¢@œv@¥K@® @¶ô@¿É@ȝ@Ñr@ÚF@ã@ëð@ôÄ@ý˜@m@A@@ é@)½@2'@;f@D9@M
@Uá@^µ@g‰@p\@y1@'@Š×@"¬@œ@¥R@®'@¶ú@¿Í@È @Ñt@ÚG@ã@ëî@ôÁ@ý"@g@:@
@ á@)³@2†@;Y@D,@Lÿ@UÑ@^¤@gw@pI@y@ï@ŠÁ@""@œf@¥9@®@¶Þ@¿°@Ȃ@ÑU@Ú'@âø@ëË@ô@ýo@B@@å@ ¸@)‰@2[@;,@Cÿ@LÐ@U¡@^t@gE@p@xé@º@Š‹@"]@œ.@¥@­Ñ@¶£@¿t@ÈE@Ñ@Ùç@â¸@ëŠ@ô[@ý,@ý@Î@Ÿ@ o@)A@2@:â@C³@L"@UT@^%@fö@oÆ@x—@h@Š8@"@›Ù@¤©@­y@¶J@¿@Çê@л@ً@â[@ë,@óü@üÌ@@l@<@ @(Ü@1¬@:{@CL@L@Të@]¼@f‹@oZ@x+@€ú@‰É@'™@›i@¤8@­@µ×@¾§@Çv@ÐF@Ù@áä@ê´@óƒ@üR@!@
ð@¿@Ž@(^@1-@9û@BË@Kš@Th@]8@f@nÕ@w¤@€s@‰B@'@šà@£®@¬|@µL@¾@Æè@ϸ@؆@áT@ê"@òñ@û¿@Ž@
]@+@ù@'È@0–@9d@B2@K@SÎ@\œ@ek@n9@w@Õ@ˆ£@'q@š?@£
@«Û@´©@½w@ÆD@Ï@×à@à®@é{@òJ@û@ä@³@€@M@'@/é@8¶@A"@JR@S@[ì@dº@m‡@vT@"@‡ï@¼@™Š@¢W@«$@³ò@¼¿@Ō@ÎY@×'@ßó@èÀ@ñŽ@ú[@	'@	õ@	Â@	Ž@	&\@	/)@	7õ@	@Â@	I@	R\@	[(@	cö@	lÂ@	u@	~\@	‡)@	õ@	˜Â@	¡@	ª[@	³'@	»õ@	ÄÁ@	͍@	Ö[@	ß'@	çó@	ðÀ@	ùŒ@
X@
&@
ò@
¾@
%Š@
.W@
7#@
?ï@
H¼@
Qˆ@
ZT@
c!@
kí@
t¹@
}†@
†Q@
@
—é@
 ¶@
©'@
²N@
»@
Ãæ@
̲@
Õ@
ÞJ@
ç@
ïã@
ø®@z@
F@@Þ@$©@-v@6A@?
@GÙ@P¥@Yp@b=@k@sÔ@| @…l@Ž7@—@ŸÏ@¨š@±e@º2@Âý@ËÈ@ԕ@Ý`@æ+@î÷@÷Â@Ž@	Y@%@ð@#»@,ˆ@5S@>@Fê@Oµ@X€@aL@j@râ@{­@"y@D@–@žÛ@§¦@°q@¹=@Â@ÊÓ@ӟ@Üj@å4@íÿ@öË@ÿ–@
a@
-@
÷@
"Â@
+Ž@
4Y@
=$@
Eï@
Nº@
W…@
`P@
i@
qæ@
z±@
ƒ|@
ŒG@
•@
Ý@
¦¨@
¯s@
¸>@
Á	@
ÉÓ@
Ҟ@
Ûj@
ä4@
ìÿ@
õÊ@
þ•@_@+@õ@!À@*Œ@3V@<!@Dë@M¶@V@_K@h@pá@y¬@'w@‹B@"@œ×@¥¢@®l@·7@À@ÈÌ@ї@Úb@ã,@ë÷@ôÂ@ýŒ@W@"@ì@ ·@)@2L@;@Cá@L¬@Uw@^A@g@oÖ@x¡@l@Š6@"@›Ë@¤–@­`@¶*@¾õ@ÇÀ@Њ@ÙU@â@êé@óµ@ü@I@@Þ@©@(s@1>@:@BÒ@K@Th@]2@eý@nÇ@w'@€\@‰'@'ñ@š»@£†@¬P@µ@½å@Ư@Ïz@ØE@á@éÙ@ò¤@ûn@8@
@Î@˜@'b@0-@8÷@AÁ@JŒ@SV@\ @dì@m¶@v€@J@ˆ@ß@™©@¢t@«>@´	@¼Ô@Ş@Îh@×3@ßý@èÇ@ñ'@ú]@'@ñ@¼@†@&P@/@7å@@°@I{@RE@[@cÙ@l¤@un@~9@‡@Î@˜˜@¡c@ª-@²ø@»Ã@č@ÍW@Ö!@Þì@ç·@ð@ùL@@
à@¬@v@%@@.@6Õ@? @Hj@Q5@Yÿ@bÊ@k•@t_@})@…õ@Ž¿@—‰@ U@©@±é@º³@Ã@ÌI@Õ@Ýß@æ©@ïs@ø?@	@	Ó@Ÿ@i@$4@,þ@5É@>"@G^@P)@Xô@a¾@jŠ@sT@|@"ê@µ@–@ŸJ@¨@°ß@¹ª@Âv@Ë@@Ô@ÜÖ@å¡@îk@÷7@@Ì@–@b@#-@+÷@4Ã@=Ž@FX@O$@Wï@`¹@i…@rP@{@ƒæ@Œ±@•{@žF@§@¯Ý@¸§@Ás@Ê>@Ó	@ÛÕ@ä @íj@ö6@ÿ@Ì@—@c@".@*ù@3Å@<@EZ@N&@Vñ@_¼@hˆ@qS@z@'é@‹¶@"@L@¦@®ã@·®@Àz@ÉE@Ò@ÚÝ@ã¨@ìs@õ>@þ
@Ö@¡@m@!9@*@2Ð@;œ@Dg@M3@Uÿ@^Ê@g•@pb@y-@ù@ŠÅ@"'@œ\@¥)@­ô@¶À@¿Œ@ÈX@Ñ#@Ùï@â¼@ë‡@ôS@ý @ë@·@"@ O@)@1è@:´@C€@LK@U@]ä@f°@o}@xI@@‰â@'®@›z@¤G@­@µß@¾«@Çx@ÐD@Ù@áÝ@ê©@óu@üC@@
Û@¨@t@(A@1@9Ú@B§@Ks@T@@]
@eÙ@n§@ws@€@@‰
@'Ú@š¦@£t@¬@@µ
@½Ú@Ƨ@Ït@ØA@á@éÛ@ò¨@ûu@B@
@Ý@ª@'w@0D@9@AÞ@J«@Sy@\F@e@má@v¯@|@ˆJ@'@™ä@¢±@«@´M@½@Åè@ζ@׃@àQ@é'S2Á'^  ']^}'S'^q'j¨C'iÅ'[$å'YöC'\:—'Yjä'[Üq']¨>'[:¿'j1"'qÆ'hŒ
'{{6'ïÇ'g˜¦'qH'~v¼'ixG't	Þ'l6'hŸ/'w›'d'ç'm('z¨'"4~'w9z'{¤'sóZ'_¤´'sÕý'pSõ'sÚ{'vÑ`'x®_''²·'ýS'sU"'sáß'~AÒ'm	A'^§A'x/‰'ç'†©Ã'l¨ö'qKi'fOô'lSò'l Î'}¯'pin'g÷%'qׅ'ja¡'^Ïñ']'1hu'RΡ'^ó 'M¸.'9kv'/6¯'5[|'Eß+'em¹'lÑ='påI'j&
'y5's÷'jÊÑ'k»'wµÕ'yœ='w~'}Ês'
7'x;‰'zd'vN('x˜'~Ï6'~¨Ï'y0A'(ü'w?»'m7'mÄY'oy­'Ù.'†Ïù'"ا'uÖd'ƒîš'¯$'{I5'q!2'ƒ5'|Óh'v+]'xþ'pw'qÓy'`='kN'eÊË'ažÐ'\‰*'`(¯'hm‰'føŠ'l.œ'gM'g¸Ï'wÃÝ'tíÇ'xç¯'qà‡'p8ˆ'n°a'|2–'{›'jA8'xå'v;È'nõ8'hq
'uÈA'sS^'gk'`Aü'k³Ú't'Ñ']v'jbÃ'":¹'so8'yû'z2/'m^æ'`€'e`!'eºP'd6‰'VlÔ']ö–'n¾d'j'`TÞ'wl«'z¯¬'<W'"½'~q¤'g£¨'aô¼'qþ¶'l<Ð'iߏ'h€O'hrR'V¢"'y'x'WóÂ'?÷œ'K±ª'_$'Z­ã'R%ã'Cù'L˞'N'Dê^'?j¹'Av€'A³ä'H<'D¦6'4'7Ê^'C±'Bbª'8"'EîH'8÷ì'9Ëæ'?"='L5'DøÖ'M'6'M[#'B?ì'Eñ¬'NÛÐ'^÷'TôŽ'H›ù'EË2'Jä'8Ò'J æ'F£'L'I›'KÞ$'>øl'RxÒ'FþM'T¤ï'A~@'62‡'Bñ:'JË'Qç'Uùš'`8&'iòö'S§Ì'XcC'UâX'TF'\n'Q÷ì'J@ì'R¸"'W`'X/'e€V'UÍB'aE"']¢p'[Ðü'dõ'Q€×'Wým'T9'Sé'Tt'`+'YYy'[`'U^æ'Tpß'Oþ'\É'e"ƒ'_÷Ê'^jÇ'cÖ'^Ƕ'i×'eÓ*'`9='l/Ÿ'c›'fù'ZÐ'f{`'aaï'a}z'd-§'^''Q!]'Yƒ®'hG''j/û'q²9'j†Q'v¸'w"t'išP'o8%'h¬x'j––'UA'b*'\Úö'mdd'l‹h'i]`'nÈÓ'mÀø'fêg'fØ@'bI÷'f³Û'dÊ1'gSÛ't—™'elù'e	b'iªÙ'm{ê'g:'pa˜'eúÄ'o'+'x›='|V'w‡5'vÇ·'yÊ'}˜'{Ÿ®'€>Á'ƒj
'¸µ'|zt'|Ã'~áL'}×Î'|Å'}ƒv'~bv'{]¢'|óö'€¿T'z`¬'ræ'ªæ'†IÙ'"š§'pœ¥'où'j-j'qpm't–!'9'‡''|?G'v¢)'oX°'fXr'o9Â'uó"'öA'{Ä'~l.'t^¯'y*ý'{Â÷''ðì'E''ƒ½€'ˆI'‡D,'K'tD'hœ›'hEJ'lÃý'j"«'_ð/'ZA0'[60'_ªS'f8Þ'd"ß'búº'mP'k(ä'nÔ't…'h¹'|N»'l8§'kþo'kßÃ'j&'nà|'m;³'rŠ'oX'lÿ'qêø'kŒÁ'[eº'v_¡'xÖü'v½'uóI'`\'dì'Uó'^ô'^!I'[¹_'^9.'g6¶'l+P'o˜÷'zÕh'oì'n͸'vnz'séG'm±L'sNÖ'}²`'{²ñ'sêÅ'' à'"='€dµ'waÐ'wr—'zg='m£'h<I'~éê'xzÎ'€f6'|õ'vk·'u}5's†'{šø'~Ý`'sAq'{e'p€&'qȌ'n†''D¡'"¬'"`î''ÃU'pF'†$ð'…/å'†69'€«¥'€þ¡'ˆ'†'"é'†Í'"v!''4'Oi'€ÍX'€å½'"hd'~6_'"'†'ˆ7ù'…s®'Ûü'~ü'ƒå®'iË'…`A'ƒaD'€¢*''©ž'…¦˜'ˆï'ŒÕ
'Šúº'…×Æ'"D©'‹:³'Œ&Ô'Š
¹'uh|'†+W'"8'"ÝÄ''ç'ˆ)'÷('} ª'"KÎ''<''æ¹''6‡''~'ƒ('ƒMU'ŠÐ 'Š˜õ'"yÂ'Œ•§'Œdñ'ˆ•Š'ˆÛ'ŒÜÌ'‰…O'‰hP'ˆ…ª'‰í'‰·œ'ŒÆ,'ß"'Œôê'‰ä?'‡Ï˜'‡Ö*'‡ÿ''…K'…µÝ'ƒø'ƒ{Ë'‡;"'‰Ê¨'ˆ<
'ˆ&j''\ß'‰O"'rúR'~Œ'wG!'u†Ð'}½9'€G'~ÁŠ'"ã6'~¦C'"¿³'|i­'…p'€'$'ƒMá'€Ag'"˜»'ˆ@V'ŠÈ'' ®'+Û'~¼9'€ž'€ËR'‡y0'ÿp'"o
''Dº'x•D'€¹b'z‹Þ'vÀ|'tð	'|Å£'"­'€g
'y¦À'{².'ȏ''+Ì'…Ÿ·'(`'y^
'07'†2^''7º'»c'…Y'ˆýÐ''¡'y"'uŸ›'zÀ'{2ó'sÃ''n£ê'hێ't~'è"' ù'"6y'|ä‡'n©D'w*ê'åÜ''Ç	'z°''½å'€…''çø'"KŸ'"EË'l€'"Â'ƒ€P'"÷ø'†Ié'ƒJ]'}û;'}û0''È'?B''@ð'ƒ­D''¢l'ƒÝÜ''Aà'€gî'x}Ä'~ó'ƒ³ž'…ò'|æk'tí¥'wf@'x¯½'ƒÆ('ƒW_'€îZ'€h'€­)'<¨'…×p'{°'C‰'yõÀ'ÆP'BÆ'z˜—'€A'xÍÍ'''Ý''¾µ'…Á'"jk'"£'‡ÜÌ'…ß×'‰ò'ŠéË'€Z'{ö2'†¼e'Šô¿'‰Œâ'~Ù'ƒB'ˆ/Ì''Àð'LÉ'–¼'€ºj'§Ì'‡Ý'ƒ–"''kã'€L‹''Ž,'}NË''S;''ï˜'ƒZe'€€e'"''E¤'~8l'~B'€""'"Ï¢'ƒÂ''"¤†'ƒèÎ'ƒ:û'€Û™'~¾¡'…CF''•~'‡Ò-'€i®'s؈'sE'ñš')Ò''˜''[å'†Ë6'ˆÎ'†–d'ƒöñ'‡½#'"æŒ''/'€Ëƒ'p'ˆ'|-P'ƒS¹'ƒÙZ'€'€Â\'¡A'"¿	'ˆ˜}'"ƒV'…B''x¯'u|Y''Z~'ƒFô'…(''ïœ'€ZÉ''X''P'u1l'"{'"4l'~Ձ'€Ðt'y+ò'p+K'ñ'",ý'€š˜'F­'"ï-'…Ò3'ˆõƒ'‰`M'€, '‹'ˆYI'‡‹à''¿'ƒ~<'y)0'''†"'†Ÿ¤'†Ú'†Ð$'†8œ'ƒÂi'"v'‡ºh'€2Š'~‹†'ƒXœ'"æó'ƒÍg'†ùÎ''Ç¡'"¢'"a'ˆ~>'"™'"Ðd'†éR'…|¦''óT'"n¬'‹)'…ì@'‡'"ô'†1'†þß'†¤u'ƒˆM'ƒ¸'€×¿'…Â\'‡æ#'…ÓÇ'"ï‰'k†'|¯l'wÄ7'v–ä'i0—'jæ'k†''mª'e€'pš'ru«'m.¹'sY@'x·®'oŒ®'uTœ'wƒ	'':'})^'}OŽ'€AJ'
å'€ñQ'ce'|AÐ'Ò™''´'~b¿'zµ‹'|K'v†'{]À'{ʍ'veo'}\ª's¡'z(4'€¹'|Ö='v…''ËX'~7‰'{³ì'}J'}éÇ'€Å'ô¼'óú''<'€qâ'€Ø'€ž5'|$z'yú'zÏ'"A'z{;'|Mã'xôÂ'sÖã'q'r_µ'u5'zýÚ'|DÚ'z`ð'{ía'{'–Ê'8ø'~F&'€'wim'|.'~í''?õ''ǧ''s$'ƒ=''…Ù'¨'€Í¶'wzÛ'x8'·4'|âå'€1¡'€,ú''{Ñ'}'wôÅ'ÇÜ'OÎ'}Œk'{ð ''à'9';ä'wãD'yVû'{¬%''Ë'€˜Œ'Uœ''§_'€j'}ô'{ºÏ'€ß'|Ӄ'ýH'}v³'}ƒ,'€™ý''åQ''3q'…ž¯'~a‹'y¥ÿ'wX5'vÏ$'w‡È'|pª'}µ?'€æL'}˜'|±'D6''ï¯''Ñ×'ªÞ'{@b't÷œ'x¿G'y&
'w5X'yÍB'}(g'zAä'©'€óO'¨´'|Z'x|Ù'|2'tùñ'v¦î'{}'(é'€Ø'|_í'zÓ'€ýË'Ád'']'€‡Ž'€³'yóp'}Àâ'y='}vB'"ŒÛ'†<['…x'~–Ü'vüX'fð"']è•'i"û'x°z'~D['¨e'}Qø'€±—'ÀÑ''ŵ'"""'†uê''ùF''A.'~×Q'|Œ4'€«q'/Þ'¼G'y6'tO'u'}qØ'yù5'|E6'€F«'XË'E"'€3I'¹'€Ef'u£Ù'xiÎ'}fû''XX'€Ä|''ZÅ'ƒ.''"Ù'ƒd''N''R''hz'ƒºU'ƒ+='ƒàq'},a'}ìi'xPl'y±8'{ n'} À'€O'ü¥'èî'€}½'€TË'xzÖ'xä3'…''>ä'»U'€—o'0'õ'XÖ'€<'¥R'$¼'€e?'€"M''¸t'ÛÐ'ƒSü'üD'¼'€¼''~óš'lS'z|'z<'}Ÿ'{OÊ'xíÜ'wU–'~Ç''"î'~Ù¾'€òQ'€r˜'vÂÌ'{{h'}š¤'€Gm''ðe'"¢Ø'"'|\1'|ù·'{D'|dt''ÁE'Œ~'|§'zÄõ'~P"'{Ý£'+y'J''4Š'ƒü—'€@#'zD'^ÿ'€7N'€ù…'{3'yù®'wŒ‰'oá¾'z"'|_:'~¶Ë'|àÃ'}¶a'½'€·ô'}ýÎ'‡iÈ'‡Ð³'†ŠA'…2%'yº'ƒ#'ƒÑ''´a''ü'"`µ'"AK'i'Ìf''Ò'w'ñ'uŠT'€VJ'{g£'Þ)'€óP'}}¼'{ïD'}	='{÷n'x¤M'zݎ'~~}'€ÌE'¦'y™ú'|)'}Ø4'}''|3'|a'=_'wâš'|='€G'|¦½'v›M'{Ü'€w&'~Χ''e©'€ZE'{ïÌ'z›ñ'æ'€Ž'zð€'†ä'È«'}®ò'{,'}}u'xó:'|Šç'y£ß'{Ê'-''Wo'€r4'€¼N'{Éd'¸´'|÷U'}É'}"Q'€@š':m'~¸;'z1õ'yâ¤'€'xÖÝ'|q'~ݵ'zΡ'}v'€¨'{×}'~N-'ze£'z_Ê'}³r'€™"'|Üí'ofE'rµ'un''€
'yO,'zì'€Ç'{
°'zK'|'u<'xé£'qU'ràE'{Úþ'{§ø'ys'vPB'q`î'pÝ9'wÀ3'z±*'~îÜ'|²e'yð'túž'~t'xy'{‰'s¨k'vÙ4'xE'x['|uK'y
't*â'wW'rü2'uJÃ'|¼'uÄ'q±"'u—á'nº+'l¶i'r×'q«Õ'pJÖ'b>'nÂ'h•'l»'pʧ'm'e›¼'fÒ 'r³$'n¦ß'kkW'sç'u«'p™'oX'rs…'zçÄ'p˜¹'oÚ'f>''hûù'j'_'j˜L'p·0'pŸ®'r¬'mJ'o
³'uEÚ'rñ'v§B'oœ'm'×'u¶ü'y%|'vÁ€'=¤'''ys'u"'tڏ'x`r'jÖ'ww 'v»	'jïy'x<'n%'i$'sq}'vÿg'pO¼'l—M'gí
'sïÛ'o`ü'u{å'~M+'{ò­'q%'v'n;ã'kÚ+'mfW'ap'lf]'yºf'rÆ'\»?'m™^'s2¢'|ÔI'w,7'}tE's-J'^š'j.Ù'pRÿ'n'pÚ'rJ?'n8.'mJ'lÜÄ'lì~'qa–'r³>'w9ì'tt''r'tÛÕ'n‰ù'lOž'osö'r
)'tž'n''m5'u¥ó's)µ'me)'fˏ'paÿ'dҗ'[U'uà'p€Ë'iÔ'i±U's+q'nÚA'ijŸ'h)K'U^K'7"q'-ìä'Vڍ'aCœ'eP'X"O'Ké',¨,'(~'Ræ'a )'h†Î'j8'iRÍ'fþ§'gÀs'k¤9'g;'c™ô'^ۛ'oÀ'h§¿'jÃY'l¹º'm=V'nJH'l+Ž'pŒU'nµ'l¸—'nóó'nMX'f&='j4X'mÎÛ'i"ô'eî'nÑ`'m«ß'nHÊ'jsx'g_‰'iw´'h:'f•Ã'hK¹'m°'m5'dÍÑ'h}œ'jO»'k~¼'l@©'kÐê'gxï'l±t'hÆ¢'j.'j×!'hº"'iÄù'hô'kÆ('lÎ	'jðD'gµD'`ƒD'gr'g™?'d˜_'a`'aCâ'f9m'j,ã'd¤'h¶/'n''n'iõ¡'`!'c>%'g»È'gR'fiL'fØí'cøñ'kQ'iń'jäÄ'h@V'm×'f8'h©'`ŒP']T'M#'QǕ'^L'f×'d
;'dÖÎ'`6''dˆw'd%¯'ec<'e$'k¼'k'+'i¥>'bº\'cÚ¥'fÿË'gEò'gÁ'hЦ'iû¢'jfˆ'fSý'cå'[Ø¥'C¡'5t~'L²É'\í2']§¯'aHž'fÁ'`˜i'_Ü@'c±€'b²'d	ó'fΞ'c†±'cS'c¸F'bi‹']òþ'W•c'Yá''ak'b¿è'd¹Ü'gÝD'd›I'`Á'ic"'eÓP'e''aˁ'aà8'c–…'cþ'a·Ð'[íÏ'Oùë'S@{'\	½'\RD'^\Í'c:m'bè'_'t'_Rl'b	´'a¦U'f~'b¾>'_	'bUú'`'æ']¼Ã'^T']gÃ'_(
'\£ÿ'YðP'_Qj'_è'_ãª'[½'\ãƒ'TV£'G®Ô'Oѧ'[àU']Í'\â'\€ˆ'Zïf']…'XpÈ'Vög'ZBT'\U'Wý)']ý'^-0'\—'Y­S'VHÆ'ZËu'ZñÙ'_'ö'^×'Z'6'[¶b'[÷'\h4'^â•']O'[ý›'\ /'\´ì'^6<'_u']Q›'[³à'X\''X1Ù'_‹ú'bÓ'_)Y'Z< 'Wœ'WœÀ'YI§'^¿Y']Ý'\ªâ'Z'þ'Yöµ'\#œ'^©z'a¿8']˜™'^%¼'^\ï'\ÄQ']ž'[9T'\pq'ZŒÄ'X`'ZæE']Ã]'_²ý']vB'`ÝI'\åÔ'^V'\Ò'de»'\ÿ
']Ė']Öê'Z9'[EÁ'Z†'X
t'Z¼d'XÝï'^á-'^SW'^I'[ñÀ'\V±'_~'^²']®'Yï¨'Yux'^€']F'\Ôª'[•U'a''_/'\b'^h/']'[ÅÜ'Y*þ'Z³u'^ÐÅ'\hœ'ZaÃ'Z>'V#D'Ǔ'WBŽ'XåÝ'\7.'[•é'Zµê'["õ'X"4'\D'Z#|'XFc'\ù5'Y«#'ZÆ£'XÕ%'Y×'Z?E'X‹\'Xl'UŠØ'Wf	'[˜Ê'U7‹'Uã"'T5'XZ'U'ç'W‡½'S—"'U'Z4'Xgµ'S'?'X‡¼'Sñ'Hèn'Bè/'Lûè'[hŽ'Y•U'Xø'X ‡'VKç'XßÚ'Yz'X"8'WÀþ'Ya'W—õ'Uçv'T¬¬'W¨
'Y>'WÙ6'TžÑ'S¼_'UÍU'V'Vó'Sö'Uc¨'T)'N²&'CEð':?5'JF'T²H'TÏ]'Sä½'XË'R‹'WÈÊ'U"Ë'Wë'Z{ê'ZwÉ'Xà'VFž'TÞ7'YZ'U"Ê'V·'W]'Wl'W΋'Wë'U¢)'U×'SӚ'TÒÌ'PgÑ'V,d'U°J'V‰¨'T±q'W˜i'W<ü'[1¡'UÈÂ'X6ü'RÖÚ'RéK'TOf'T/'V@Ø'V¼û'T'J'S6´'U;ú'U@D'UÀ'U²¥'Jƒ'K0­'Qp'QŽc'UªH'V/'RA''Uò*'Ocä'RžŒ'Sm1'Y֝'QÙÄ'Và'SšK'RÚi'Töð'U8'Rðq'PþZ'Qn"'V+Ê'Y'V´0'S%'U.ã'RI'T"œ'V÷º'W—ô'YÁ¯'Rq?'TN'R ô'T}'Uº'Qvã'RÉ´'X'Q¤ô'RÒV'PšÂ'N¤Ü'LÓ'KêÑ'Fû{'N€'O«B'MnB'Ppš'QËú'Qº'M´''Pi‰'V$'R¹'PÓ'N+¡'KÇD'S†Ü'O-,'PJq'PËQ'Lõé'O'Qîh'NÃÆ'Qdf'N«°'Mñ'O3z'NpÂ'L¿÷'LU*'R%x'T»T'Q†'Uª'Q¾'QVT'Tã)'UVf'Tµ"'QYZ'SÇ'R'QÆ×'Td‹'P7h'Qe'R¬¦'T¼ä'O"—'N¹t'Q@v'O\e'OõŠ'S²S'T§â'Rޒ'Nh–'PÒ÷'LÁÐ'M"A'Nçë'O3Ñ'Mä¡'PpÙ'P+'P´'M.þ'M8'Pò'Q÷'PÀ'Op'OË'PŠj'MâX'N-H'M¨''L£E'N½¼'N&ý'Iì>'LÁ%'Qº'MúÓ'M''Kvv'L?0'M|'LÔð'K¹v'I³''Jc'I¨"'9ª'.æµ'8!'Eµ'KQ"'K&q'I–<'GáÚ'C¤'9›Ù'4]'CXÞ'Ko"'Pæb'Mñ³'PO['Nݎ'Hw'N('J,K'Lmã'M…¨'KW'NˆM'J'If¢'Nh'L'"'Küš'J›Ô'MEI'MDo'N'K>v'HÂ'L°Z'J(¨'EùÆ'Jöl'F´»'CÍ'DÈ-'Jå³'GŒ'J†''H['AE­'EP'Fve'Ff'F­ä'EwÏ'Cd'>H.'?žë'>]‰'>ÃÆ'B£Ð'DÓá'<ãÜ'9F¦'3~½'/='69':o'?ݨ'A¶'4lÂ'2è'(%ç'–Ô'q³'%\Ä'"ôÑ'&®
'-]¡')ÔA'$Av'#¨Æ'&aÓ''C',lI'3U<'1ŽP'+X'1aœ'*Ž:'%Ñ'+8_'0×'2}''Ö¿'£r'%ñ''%áù' vä'ß-'-T£'.È'%ª2'â''Üj'+k'+ë…'-#'0|Î'6£':-'(5)',Dã'˜'t
'çt'$Å',Á_'.÷ä'2*'*p'ê'¸Ù''èÍ'0h'&+' 9­'(£i'"úÔ'*T''45'#œµ'#˜-''Ëõ'(¼'¢Þ'Ÿ'2%I'%<ú'''.Òo'.H '/ÉC'"€'ô'Ú' "Ž'KÀ',\ã':4''"h¡')!E'8ØÐ'9ÆE'.‹è'mS'êW&úˆ²'I~l'@j¦'lKó'-—Q'&wv'3V«'Bg¦'-K"'£'*ìX''ØU'2{ö'*Ù'+9a'+uZ'/A'<ßE'#C'Ð'&µ'!Ä'ãö'0CI'5/ä'Q'A1'.Á¨'(a³'²§'1¾'- ä'ü©'F'2õ'*½ª'"›²'(¢H'&á0'
y'
ê'F'/Ü'-vÖ'H='+L?'$ÿ—'‡t'='3üÂ',§³'92•'1Ì6'C'*æé'25¶'5–'M•j'4©&¦Ê'4Ë'I!¤'4qË'0n'7÷Q'98«'Y1'@^û',Ï'#ÿ{'/ÍØ'5ª×&ùì]'±'%Ú'(c(' U'%2'1³E':0'Q*W'A''ªz'A'/}'.ˆs'.K¥'>^''·'J{'jÜ'ñB'úX' Óô'=R¬'-!"'Júá'"®''ºä'0Â'%n'.Š"'+ÕÏ' i!'Š 'Ã{'%Ê¥''º_'>é']w'7Þ'ã«'	'	ê'ˆ.'<)'þ'ÉK')S'2mé'."î'f'&OV' àî'ÃÌ'¢€'õ¶'Ö'"Œ<'ƚ'í'¡'6Y™'Xò&ɘ'´É'Ę'#ýš'$]A']ñ''(V^' ?Ô'#\'€÷'6ê'‡»'r'úM'œÝ'"¡'—^'ûp'c×']Í'Xd'`¹'–{'	(™'	BÀ'pw'Ÿ'æ+'S2'Á'å
'»²'òt'_±'
($'´†'i¹'}'`R'ä'î¶'UÁ'úû'¤¶'
2'·z'õT'Z‡'•q'
ÙS'MÙ'	\Ê'
ø×'n¡'e©'é'I'¿'ˆÝ'…3';ó'Ï'öÑ'¹'
'õ['¡‡'·'Š'p'¦þ'M·'ؤ'ûI'™;'"Ã'
|'˄'n¤'dU'ÚÏ'ò™'åÜ'7õ'õ:'Õ'Þ'Ÿ™'D'	'ê'
­Œ'"É'¹V'8µ'Š6'·H'ý9':A'[q'
"'
1²'pT'ø/'
ÁM'
L\'zr'¤'ù'Ÿ´'Ó6'$#'$
'Jg'G'§ª'+p'oa'Á'J7'Îh'
õ¤'
ÌO'™Œ'áY'Zö'
—j'õD'	î'c€'}ó'ˆ¯'/h'cj'#°'¸>'†'	Ç'þH'é<'Ÿ'
@¯'ìÐ'Ž¦'ÙÁ'­ú'Š'ޕ'Bp'­l''"'
Ë­'
ì'pæ'õt'À'Ôù'ô÷'ëó'Ø''
Oh'¶J'›ž'0á'Ú¢'
8['''M†'ÕÜ'‹Ò'¢¼'	Ã:'	!Ð'ÑX'˜ð'
H…''+'#'Þh'/`'üh'"!'´Á'Q'ó¥'¿é'	¦ª'
Ö"'Ua''S'ä'
֒'	¯·'²Î'åú'SŠ'WÐ'Sm'
RÎ'ÝÑ'
p'
ù'øÑ'¥'Ð'‡‹'2Ü'YÉ'
b'ªu'2n'ñ¯'
ÜM'^°'
µo'}y'Ð'
y'M'Ü!'åÈ'ëÌ'³¼'þ¬'ã¦'Lo'¥'SÎ'f.'m€'‹S'Û'Ó'}/'	tz'Ñ'CN'"'þÅ'm'EL'î<'
ÓE'	;È'ٗ'ÒA'';j''	ü6'åB'ì'	½'R»'i
'£'	'
:@'
Œ='á'í' ¨'	̗'
FJ';ô'	'{'ÖÛ'§':Y'¨'
¯'
ïp'Ž'	ÛP'>Ö' R&ý'†s'Í;'Ð'
gç'"¼'
['{N'®',ë'Åò'¸K'ÿé'
՗''¥'
åu'.¯';'Ôò'Ü'r"'U'ÙÅ'>'ü'µú'Hù'.õ'àð'	½P'
¢3't'"\'
Ÿ'×Á']l'Å'è('d¥'"&'bÒ'õ'­Q'á6'[i'	@þ'—-']@'`ä'}o'#ž'y'nA'9''ƒ@'ú:'ñ'Ñ3'–'g:'¾õ'˜'öt'µ;'o'z'o&'(3'
'`'PO'0'­æ'u6'–¼'É 'mæ'(÷'…ã'²`'u$''¼'yW'°²'M']¢'	*Õ'…R''çÈ'FO'ç'?'"•'è­'Ý,'åž'rÿ'
|'ԙ'ÂP'cM'kM'-¿'á™'¥'ç3'f|'"'šø'½¥'­Ç'Ôj'¢Ÿ'½'ô@'àÅ&ÿ©¯'3Ö'4Ð'Ù0'¼þ'Ñ'"S'•Ü'ä©'Úú'³±'m'·Ä'¸ˆ'x5'-' É'è:'G'6E'ó'Óy'«è'	S'>¡'kl'	ž'ŽØ'Ôå']Õ'V'QÍ'uÝ'²T'`g'‹Y'
O|'A¡'h3'¸'\'	oŒ'õ_'	¥g'UÝ'¤'°'"'T©'•'	t'
ÖE'ì´'>'
$r'	H0'½Þ'QÃ'5V'"]''Û'ö{'÷'B°'ë'A'&¦'3è'N7'/'ªÌ'o'Қ'ÿG'5@'
rC''³'ߊ'Yk'3å'n'	Ii'ù'P–';†'Îe'ìÿ'±Z'rû'ï'Õa'\{'uƒ'
K&'Ÿ'Pe'a…'`3'(~'²æ'IX'Š'ã'1''‡'ƒx'ˆÌ'	:'	ô'}N'ªY'E¢''ž'z8'w'2±'/©'¶ˆ'•'Ï#'ö'Y'Wâ'
*'®{'é¡'ˆ²'
w+'
IÏ'
-%'	?€''|n'év'ÑU'±'–''èõ'©R'a'LS'"''æ''Œ¾'JÍ'ð×'nû'os'—W'4å'½…'ÖÆ'"Þ'µÞ''¬'ÿ§'–9'ü7'ý2'uô'ͱ'¨«'ª´'†Ü'ï
'Pm'èí'¨÷'	i'–Ç'ר'ú'…'ž"'e'"ü'ÞØ'¹Ú'C%'8¢'¦'ƒ'T''ê"'ï'dò'g4'%'$+'ØÎ'.%'›à'Éa'c3'ôÅ':'Î'ªN'¼—'RŒ'ê¤'²	'Öp'›$'äŒ'Ù'6'+4'-ß'>˜'µ£'º''ûÞ'ݸ'«'›µ'uC'¾Ô'i'[';¨'+Ú'¹~'‡·'›½'´«'ø-'ˆ´'·]'cg'i'ZÉ'OC'e'tõ'-§'Þ©'0°')T'ß¾'ƒú'lÎ'Ty'±æ'°N'è/'þ`'HZ'°}'Šž'R'¸'»Ï'x!'Šg'úd'õ®'‰»'6Ð'U´'"š'':'G¤'h&÷\&ü''j^'	þ'Í'oö'Gk'€z&û—½'²g'®.'÷m'Ðí' º')É'Æ!'+a'Þè'V
' Œ'|'Ë'iÊ'']'#'&ý'-‡'"…'ó^'	F¬'Rë'ÛÈ'³Å'Ôl'¹H'ñá'²
&ÿ2'Ïó'''n''PÎ&þ¯½'v@'yd'?&ÿ$'éø'!['ú'mT'‰'Ÿf''8'ŠG'&'m\'Î'M'æ³'G¿'T½&ÿ-¾'O'35'!k'UÍ&ýuc&ý'Í&ýMÿ&üΈ'™ &ÿ½'Ö¼'*'kû'1_&ýYþ&ü§Õ'[' °&ù¯æ&ö¼°'ç&÷>&ö[ý&ôÅ>&öÍ&ò±&îü5&þ,
&þòû&û&òZF&óɐ&é¾&é§&ñâ&ö±_&ðå7&ó{c&ö¹è&ñ¥ &ì.í&êXÖ&풊&õ!+&ñ©ˆ&ñya&÷xÿ&îP;&êþg&ê"`&å/&äVh&ân&àu&è?$&ïˆÿ&ïÅÀ&æÑG&â
[&ïW&ï"&ìL»&èqr&á$&è(&ë-Ö&ìì|&éàÅ&ò½j&ë˜o&ã+m&á^&â,&é
Ü&ô´ü&ì·#&ës&ç^à&ãD&éSø&ñæ&òxã&îxò&áá"&ÚlÝ&ߎ&â€k&í©4&é'Z&â£?&۟ú&Ø &Ü	Y&ÞÂ0&ã—&ã¨Ñ&Þ¶Å&ä±{&æ…&äv˜&ä­l&çR&é}Ì&âÌ<&ä"z&Øq&ÎÙ¢&҄Ä&Þ2Á&áŠ~&߁S&×ûÂ&ÙÈÆ&ف2&Ù0D&á_‡&ÚÖ>&ß
›&Ûó<&âì÷&ã5&Þ²&Ï
é&ÏÍ&Øóñ&Ôx^&à‡¥&ÝHr&ÕÆ&Ûûý&Ôÿj&ÇsY&Ù46&Ù\&ÖcO&Ø¿ä&׉æ&Ø&ÕN&ÔK8&È¢Ë&Ñ£¹&Î8&ÏÌ&ÇHƒ&Èç²&ÍR&Ðc²&՘æ&Ñ?ý&Ë'˜&ɧ€&Ñ:Â&Ô¼Ê&Ò95&Ñqw&Áú¸&ȯñ&ÍT+&Êö&Ãe&È>&̎H&ÖÙ&Ш>&ÉWƒ&Ħ&Å	5&ÃÞ &Å£K&×Å&ÌLF&Áõ«&†V&Àûv&»ð¢&Ƌ)&ËpÝ&Ñî(&ʹg&É,O&ËßT&ÂÙ&Ä´—&Â÷&½6&¿—r&Á¯®&ÍO¸&ÛÆ&»DT&¿S&½z;&Çr3&ºÝÆ&ºn&¾'¸&ÁÍM&ÁR#&Ái&Åi‡&½¹0&¹×&&½>¦&ȳ&È«#&¿&å&¶Æ–&¾˜N&ÅØh&¸ð&¶ò&&Á,&Ä*é&½|ë&¹¼ý&º#j&º~w&°í¼&°Ó'&´ð"&¯«K&¥"Ž&° U&¶î?&µêx&µë—&¿:%&º¼¤&·9&¯òŸ&º"º&¶_ &¯ÚE&·<&¶'&¸Óº&²—F&«_&²+[&¯jæ&§Á8&®d&¼'w&¨U6&©$ó&²Iä&¶^X&µÍ4&¹Ó&¸Ÿ
&µÌ÷&ª,Q&£Ô&¥j*&µLã&£9­&¤ä·&§Ž|&Ÿ§&®Ÿä&­Ñ¿&°«è&µB&½`Í&·¥&®¢&­í&Ÿô&§xH&²–A&¶
&£_V&µsl&¸š*&§'&©si&µn«&¼ôW&«Ä›&§(ò&œ\š&º
B&ÀÖ±&¢«%&¤Ä&¹®¿&±K0&µž‡&º×Ú&ºŸ«&­½¿&¦æ–&"q=&'Ï{&˜UÆ&Žtf&q &'%†&š>Q&'ÜA&'c&žºu&ŸD·&¢u&¤Y&–´/&Ž8É&—%Ë&›&Ì&›D$&ž"š&›6&•&'áœ&Ÿ{Â&œe°&–	Ü& Üö&•wÅ&‹x¹&ŒøÀ&•†&"¼&ò³&–…¥&œÈv&•÷&˜,&ìô&™ÚŠ&,&˜ù[&•Êš&—ê&Š\|&ž,&Ü3&ŸÛ&›S&ˆD¿&•L"& ¡Ø&žŸ& e&—ßÄ&"!–&"'&§qô&©D\&¥‹&œä&"~&—¾&'rô&‡>L&‹ej&¤ò£&¢ý·&¢;&Ž/Œ&œ'	& º&Ÿ;t&•¤‹&…ç&Šç&›Wé&•M'&—.û&žÀÚ&œû&'wk&•m`&§êÎ&˜ù &•&–|¨&–a¯&Š{&êÐ&šû&"v[&¤Ù&‰§"&ˆòÔ& `î&">'& <&"ß&'¶&"j'&{Äu&}¾i&òÂ&'˜&',S&ŠKn&Bñ&–Õ&–Ëx&'‡†&'33&˜n™&—=I&'%ë&‹_
&‡QÅ&‰(¶&'o&'­Ž&ûa&•µy&"%­&Ž&ŠNé&2¾&ƒ‡&vÍ&jÇ&}sU&‰f &‹Žh&ˆJ´&‰È™&Šö*&ŒÔí&‹9f&¿«&|X&ƒî:&Œ•&ýÛ&Œ6&"ô–&Žxc&Œè¯&‡!²&ŠEÄ&ˆåª&=`&"êË&€Ú&–×­&É&¯Ä&¼é&Œš´&Œl¥&‹¡J&ˆå©&Œ²T&‹û&ˆ£Ê&ˆº"&í˜&¶Ø&'ÁÒ&'nÅ&Ž x&‰qý&‹š&Žh©&<[&'ÇQ&m&‰ú‰&ˆh«&Š‰&‹8&Œ@°&ŒÐY&‰è&ˆf'&'<‡&r­§&|=¤&~Ñ&`æ &Tú7&i…—&'P}&~–%&xû#&ƒ¼^&…L&&…[&ƒ/Z&"®-&‰_É&‰RB&‡	…&ƒË¥&zm&pÓ®&eHz&^ê&…&†'9&ˆ¿.&"™‰&€Í~&[&'È&€Û&«Û&':{&†9k&",&",'&"Ñ…&"™&‰0"&‰"_&'¡]&z½Â&yÕï&…õ&†C<&"ñ&…¢å&ˆ_)&ƒ6u&&û­&x;¨&}Yn&%&…ƒ&€ò#&ƒÍ&'ì?&…¬‹&"åK&ƒQ&š&|"=&õW&ƒ'Š&SY&{Êç&zi¨&–¶&ƒ"'&')&"ö¬&†[•&…f%&~Ђ&{Iþ&€‹&{ƒ&XI&|ď&€PH&vçþ&kç&l1=&'}g&‰2&…Y»&Dš&€1&€ïü&ƒ&Ãç&~'K&wò&xñà&xŒÚ&{«Ø&{¾y&=™&y±A&vÌê&ˆû&ð‹&~¶'&ƒö7&†â&…9&yö&€Ó«&}'&yÜ&w·&oÆ	&€t§&…pŸ&"Â&†bØ& à&v™ô&y›û&}gj&z×A&€ˆ&|»y&'m\&…Ÿï&€&rãï&mù£&jÂE&tT&wO–&}Å&}îx&€åJ&{Ž¹&qNÖ&nƬ&mS'&~9•&€§&~d&zA&~>Ÿ&ƒ¼&}…{&ka[&iY€&{&xÊ&wzA&€O…&z‹B&Hú&€?i&*}&~œm&~´A&uÊ&qTà&{&x"&x2Ý&{à&rýÇ&iü7&o³Ø&t÷&rE÷&}à"&}:&rìO&zOÝ&rã&m&z†&—&'2û&y'&q^Ò&vgñ&tº+&u2ö&t‡'&v¦_&w
j&y'˜&uõ½&uR&yŽ¯&u0i&s{Ó&wûå&uû­&t%Ð&y*&rØ×&qÙâ&rù>&q=ÿ&yTP&y•&qdÖ&sƒQ&sJ©&vÚÆ&wUü&v]&w´÷&w{Ê&sŒ‰&uQÞ&o­•&qÍÇ&~fÝ&}ߐ&z$ð&{€&}ð$&vb&qKn&p§-&s˜0&tÉb&o&r!&sÊÖ&v0&w¿&w/&rhs&p¹·&vhw&zË&wnE&oá&t³,&qÓû&zÙ^&x¢š&s3á&pJs&sQz&zöˆ&}×i&rþÇ&oÂä&j^ê&q5&qPý&vŸ×&yâ&x¤Ç&n£&gö &qÈë&|gÿ&wªi&zbÐ&z(A&y­F&x&Y&uz&j¼Ö&m;&l«b&tª6&t¿N&vþt&s¼ÿ&p8M&n0	&x'&w<³&r¿s&oÝo&xM&~B&z^&u&s&tM¿&r«¶&p]8&r'»&pz"&sxN&oõÝ&qQÆ&wZØ&{|%&tÁö&sر&|5´&u³Q&pd&u¸&y|—&vû&tɽ&vs¥&t~Ð&ry&nà&&u®¸&v˜&nùü&q˜0&rØß&pÙÁ&q!v&rðI&uwý&z&|†¨&zef&zˆ&yHs&wÊ&tCN&{â+&rm&t±–&lH!&n¼&l|&x¼k&uÙ¼&m%e&m²ä&pA²&vAÏ&t/z&tÿ&u•&qÍÐ&oHÑ&tŠ&rØ7&uaF&q†—&v±-&seª&r̞&q"a&{J&wçZ&pG¼&sï7&jå&o9&qÕì&yï¨&uÚ,&w•Ô&vc&uÖ½&u—&wÝð&znç&pUš&p°µ&r¿ä&o¹Ñ&på‡&ow›&kÓg&o†—&rÿ¢&nŽÏ&sÛ"&p'&qâ&mu&k'í&sq&oˆÊ&mmF&iZð&o)_&oÙº&o¶&p¾&xþ&t•q&oŸ€&oû‡&p4&qVÀ&q°:&t†²&pN&p´ë&ms"&rӄ&oLã&tf&p '&qì®&kR¡&rd&x†¡&u1Ù&qyà&mÖ&n§Æ&pU9&s«"&s7Ä&ríñ&p
¾&sO'&p¤Ö&mÉ&pµ&p&nñ1&lw™&m)a&r'Œ&n§¾&m±ã&lfË&k°¶&jÚK&nTß&l¹e&e(ý&_{F&S­Õ&^˜D&j	Ù&n´u&e½&ZTo&cRk&jW›&iì&n̏&oƶ&v4&sWç&ms&o
´&nÈ&rO&lè§&l˜Ü&jÁ3&j[«&mnš&m¶r&nè¤&j»"&n`H&lÍM&ko¾&gx
&gÇ®&k©o&t/p&qB²&r¯¥&rÚÀ&u-º&p)[&qRŒ&m_º&jxW&kŽY&mOè&lX§&mƒr&m'&måñ&nw÷&u÷&pŸÑ&kœ<&j›Z&h†¥&hØY&l9k&f¶&o…%&kD¿&jk&nÛ&omc&läb&mo†&nÝ;&o'e&t!!&p°˜&l›&iº&jÅ(&k2š&mñ&j¢R&lÙ_&rìG&p5Ç&o:ã&nŽ-&jd;&i›&iâÔ&oZ&lWO&fU &l­8&lZE&nß]&mw;&l.þ&m:ð&fª/&jÛ«&iq»&i˜í&gèñ&gË&i'§&fì&e®&kþÝ&kyî&hÈÄ&j×Æ&dÅG&a3&d¦ô&`§¿&_íõ&e7¾&fB"&^å"&^~b&`³˜&a_ž&h-·&gJð&e†r&e"­&mG&d¿í&cÒ¿&b-Í&fÒµ&b"0&fA&bf&bQ	&fªX&f8t&c€(&kDO&dóý&e²a&jºÌ&g!â&cøË&d.'&eÅÐ&aîÉ&b¯Ç&dai&fmk&k
C&iuÁ&hõ¾&e¿&_¤ß&`îÂ&b Ø&d»&gA™&d{j&lñ¼&i¼ï&bÍ¡&_ô&e8&fŠß&j	ñ&e>Ò&cÈ&`ä&ZoÊ&X.¡&F‹®&G
H&Q:¨&O&ò&T¨&Saò&U‹>&YšÅ&Wî&T)<&Z	û&Y–w&^&Uk‰&U3%&[Ñ÷&_ˆ&XRÐ&S):&QYþ&YԊ&T›ˆ&WÙ
&VÉS&TÔ4&Y;j&UE&Y֔&Z£Ñ&R®¥&R6D&Q}&L²h&M58&R–ÿ&XRF&R·¸&TŽY&P<&N¢&O¯R&W
§&T®"&Nª½&QÉÌ&M–=&RC¾&TˆJ&S¬&S4&Ps&N;d&Nqõ&Oß×&<üÌ&>Óñ&A`Þ&B=¡&=KV&@Sé&B'O&Bîò&NùÚ&NÅ&G°>&Iœ­&I¾ê&Mn
&?¤¤&D=V&Jñ&Lµ‰&L‹³&I¤x&P¬&G°&B^&FËÑ&GÊi&H!¦&Mç±&I}&F++&Aç‹&:ò;&D‡t&A·2&DÈÄ&CAæ&B˜Ì&Di&LRø&I]z&B"Þ&F€$&;íÎ&@Î&Míð&LêÃ&EÓ¤&H»J&IÛè&Dß:&MsF&B4Ê&B†%&EÏ&?#O&CÖ&9ƒy&2©L&8nà&5;¾&7K<&;¾ã&B
U&8­&9	?&?gâ&>â(&:ñV&8P &3?&<÷z&=èš&>ãY&<pp&9ߋ&=L6&?éÜ&Ayt&AÐÞ&B·w&B Ë&Dݓ&?¢B&>ØU&9äd&/u{&9ß&:9&>ýB&=Lù&:Åv&A.&H¥÷&D4Ð&B·å&Büø&9‰y&=	"&;ö½&>[{&<\õ&<D}&6œ-&?G&4
]&.'&;iË&<«Ø&5'&5 ,&7+†&72Ê&3ïQ&/èÏ&)
n&)þ&1¾&6×&5¼E&/9&*y#&)³s&+ۄ&%"'&-a‰&0†¬&1u¦&/pZ&4nž&-kÌ&(€¿&.aØ&1<ô&5]ë&5¦Ó&/<Ù&1o&7©c&3rÅ&+áJ&.>V&2òù&*Ð&0²¥&)¯{&/´N&+	t&/A&/—	&*Üë&%v'&+l;&/9&,	±&6l&&AP&&8¾&&/¿&&¦&#â)&'£æ&!—>&"€¯&#£–&"_&+aÇ&-9ö&+Ò¢&$ƒN&%ä*&!I'&å&Â&&â`&%#v& Åð&"%5&	&"øÍ& ݧ&$OÉ&(ý‡&&&Ä7%{â%{ %|¶a%|eé%í:%|¶%}·%{êì%~h¤%}‹¶%z<Á%t7%uÏ&%y@2%ÁH%…ïC%†\m%×ñ%y«¯%o˖%nêë%vïº%ƒí%†uš%€îT%t_Ë%n_%o}…%{o§%"4þ%"H'%w±!%p-œ%w»%yl†%}›â%…d;%€†%u{ª%mšº%oê%}9
%"NÏ%…%%|~
%t"%qæ}%x¸%8§%…¬å%"d_%{%uéé%}Åä%Cú%"{µ%‡T‡%è%u6Ý%q%wíS%€CB%'9"%ƒuÊ%{,%sþø%s)%|·‡%€Ð…%†/%~¤%qSÍ%jµ%iA^%oÜÈ%x'F%€b%vA%lБ%k~%s	4%­e%ˆ©%…éÞ%w³²%n5%g:8%l3å%s±Ä%z®%q|%iÁ%g+Ð%eø¸%m6Q%sH%tL%l#Ç%`]ý%]3Ø%`í±%kP-%sŒ5%p¦Ó%kµp%eÏÁ%`ÓÊ%gõF%nÈ%péX%gòÑ%a %\—1%\¬\%aˆÖ%i-Â%hy´%^¨Ì%[@)%YÇ|%[Íp%b´%dó %`»%Yô1%W•+%Wœ:%Z:%_Xh%aQ%Z»½%U&7%TØ%SCZ%S¶]%W,e%XÊH%Yˆ!%Oªm%MðÓ%N6ñ%Qi´%S-_%P"/%L*¢%KÐ5%KÁ%JÐï%Kô
%MA'%Hèb%F°(%DÁö%E˟%GT%JÀ %H˜þ%Cpz%B n%D=@%A÷X%Cg%F<
%D×%>í%>ØP%A"x%@•¬%@™¡%@ÀZ%<µ4%;ß,%:Ôr%<_F%<˜x%=Ùß%@`v%=Å%7ïK%5ü³%6'%5úy%6 %5Ö%4±Á%3%1;Ø%3¦%2Ñ1%1 ]%/0%-ò*%,ï·%-oñ%-ãê%/·Ð%.G%,%-&z%-$%+>—%+Ž±%+HÜ%*ÃÚ%(f%&av%%"¢%&¶%&¡O%%iD%$:%#R"%"Tå%#!6%#^Y%$õH%$z~%*0Ù%#KH%!ߨ% Tõ%!_%"¦% :²%nU%Ç0%äg%Ò%5%š:%•% Ô%¥%wo%š+%J¯%n%a0%ÕÖ%_ö%ç%Y›%RÖ%²%Ée%KÊ%+Ç%•%%̄%½%G-%ä%"‹%c %Ø0%?é%¢Ò%»%²p%"6%žô%Ù1%;%÷Ø%£S%b&%a™%îœ%P%w
%ØÁ%e=%®%|%­b%Z%o÷%Fh%,%Û
%‰®%
÷•%qÆ%éÞ%'	%
–%
 W%Mü%®%XP%­\%\ƒ%ˆ%
-%'ž%®%?w%\°%y¿%T%Ó%
¾¾%Ê$%à%÷ì%
¿£%´|%Ù% K%Îñ%s"%@¼%c±%<F%ՙ%
aK%å%ó%1%
bý%~Ù%
àf%	DÝ%'Ü%	7i%ª%¸¡%eÊ%ô%¦%{%xÝ%è¡%=ª%³]%}Ÿ%ü%%6‰%Â6%"H%
IY%
#%
¨T%	£S%¥!%
#•%¥¡%	¥³%éç%	,%h%òj%Á™%¯/%Ï%
%$%4ü%'j%^}%¢O%·u%ª`%w/%±)%Ë/%õ—%—}%a"%'"%sU%~\%]7%…%
Òý%õî%VÎ%xþ%
S¼%®$ú/º%¯d%9ô%e>%`%¡Ö%§²%°ç%{6%fI%TÙ%q
%ÒË%Þ¦%˜H%Ĝ%	N%1‰%{'%Þå%ƒÒ%"	%œH%"%<%Ñ.%
ê®%Ò%´™%çH%Õ\%#Õ%
ˆ%
ûß%
€U%4%	TÍ%	ä*%bÇ%	‹û%
ì¾%	Ñ%­i%6{%dä%	
º%:Ð%-g%Ê£%ÎJ%
Ÿq%Üa%ýä%æÁ%%Œ%ßE%ÚQ%±^%%Ìj%"ÁÎ%!7%Áï%Rx%Ha%#±%ÛZ%¯®%v8%ߛ%
L‹%(%ú%Ež%j¹%±T%pÖ%¸Ë%¤ì%<ß%Á%ßÜ%L‹%–Ë%¼,%M%$š%«%°%öø%0¾%Vp%e
%zH%
¨L%Zz%¢¯%£ç%¡¿%"%ÞG%Ÿs%&%V¡%
-à%@?%LA%è%en%°%Z#%²+%
…'%5u%ÈÈ%%
›¬%pŸ%±%êì%°%ð¶%
Tˆ%
Í%në%{*%ÄÏ%Îx%Ë%È%<E%¢x%ýÐ%%
%
~%â8%"­%Üz%ŽÌ%ÕX%>è%&%Äü%—õ%µV%Ó2%èÐ%—®%Èx%Ïy%ù#%Ù±%¯%-æ%›~%ˆ%!%ñ%š0%ÑE%ªÆ%™÷%â‡%…5%"tn%".%&¯±%-ð9%.p–%-£%:)%B_±%6ݚ%5t]%D%@àÚ%2î—%2Ox%@•×%E4Õ%E—%Mm%d9%k"P%B[]%,¦%9'¥%Sk!%]C0%RzÌ%'	%Pé%"aá%5©ž%7mè%'¿ð%ºŒ%)"ê%5ü)%&Ù %U{%9É%	Àš%B²%Åß%"l%
là%	ÿz%})%â¤%,ù%_‰%<Ã%'õ%èÛ%.í^%-w‰%~%Aå%oë%5±>%0P¦%%Ê%\¦%—M%u%!ò‰%&Ѕ%²¬%¢§%	_	%R½%Óè%ã%]¥%<Ã%°Q%
è%	Ö%Ê}%Y%FÛ% Œ%%²$üÒ=$ü—%%V%Á¡%±F%œy%r»%–%|Ý%yu%¶Š%õc%ð%
<J%
RÒ%õÍ%á?%7%Ÿ†$ýœK%+Ë%--%t$ùlÍ$îK§$ïõ"%¹º% $õ.-$õm%ƒ%–Å$ÿ£¶$öXþ$î#D$ìþ;$ô""$ñB.$íîE$éå&$è?þ$í{Z$õå	$ómÑ$íñ$âß($äÇ$çÊ$ê÷$ç¡$çË0$äÇ$Ûù$Ù)'$ߣÏ$èrí$é@I$áÝ¡$Ùj7$ØT$Ú~™$Ô[$Ïf$Ó¥3$ՐU$ÏvM$Њv$Ïõ«$Ð^²$ј$Íi$Òl$Њ$Ë-x$É$Èõ*$ˏù$ÌäÚ$Í:Ç$Êh$Æѽ$ÂÅÿ$Å)Ê$ɱÉ$͂«$ÉUº$Åô¡$Æ~¢$ÆEá$ÈÜ$Æv²$ÉDO$ę«$Ã?x$Åȓ$Å$I$½Ü$º¶´$ÂT$Í \$Ò}F$½I$º«t$¹~$ÀXœ$Âá¤$Â_$Ã^'$¼h$¸ÙÇ$·Ý$·ÖÇ$µµÝ$´û·$³è!$²…C$³ú$¶ Ñ$µ¾$²5Í$°Ø/$¯Z<$°´t$°Œc$¯˜l$°9Ì$°'¸$­™»$­¯($­/$­>á$¬s)$«",$«¤¹$°¹?$°sƒ$«8à$¨("$ªû$®âù$ªÒÖ$ªÊ|$¬Q$«-$¨­ñ$©AT$¨û[$¤ë $¥å­$¦P$ª;ù$§Vˆ$¤'ª$¢Ù[$¢we$¡âì$¢ke$¡èº$£U.$¢¼í$¤¬_$§q$¨Jæ$¤fœ$¡³>$¢Ýž$£åT$¥¨$©À$Ÿçè$ž¸$zã$Fé$›lë$U#$›gH$šJª$™w$ž'"$šV‰$™ÿù$š™s$œmâ$š®$›>($Ÿ;"$ªÈ7$¥?Ÿ$žØ$™Wú$šÂ$šà"$™¢ß$˜¼$™0$–=î$•Ê#$•à'$—¾Ñ$—R£$•ãø$•y$"´¢$•µö$–ž$•'?$"Ñ4$"¿¼$"Sl$""'$•WÝ$—I-$™ã9$˜ $•T$"Q"$"äJ$"@,$"Çh$"'ˆ$•vf$"
s$'|)$'Ð$'1ð$'u$'Ã$˜'B$˜ïî$"r$Š*$ƒ$X€$'IÎ$–o*$"¹ÿ$'L$KW$"GŸ$'$'Pa$'}$•ìl$—þ)$›¢ø$¢5$ …$•¯ç$'&$ŽÞ,$â²$Xe$'Nj$¯²$Ž™Œ$7ß$"»M$ŽÙ˜$Hý$"}…$"<$ºÿ$Œ9|$‹—Þ$Žc$b$'õ"$"Ë$••@$"/$$–ä{$•Ò*$'Ô´$ˆ†$ŽÎ$M$'$Š¾^$‹Cß$Š'W$ŠÀ£$Œƒo$Vþ$‹ÇÂ$‰'â$†×S$Š±Ê$"g$›¶y$'6$Œ¸ô$$ðf$ˆ³«$Šì$‰dµ$ŠüŒ$ŠC$‰…Å$‡'R$ˆ:v$‡tÔ$ˆó­$‰cì$ŠM™$‰Ÿö$‰z´$ˆ+â$†A:$"Hr$‡ñÛ$ˆÈ.$‰"¡$‡§	$ˆÉ¸$†O¸$ˆ×$‡r0$‰µ®$2$–	$·¹$‰Q£$ˆ•$ˆ;V$‡"õ$ˆn<$‰·
$‹Æ$ŒŽd$Š¸ë$‰G3$ŒáÉ$Ž%ÿ$‰Á$‰"Š$_²$"X$"å$Šøb$Š<;$Šû$‹ ‡$‰¢Ã$‰Çî$‡·o$ˆƒ~$ˆó"$‹Ê/$Œ&$rf$‹Ÿ?$Œ‡|$‹Ö$‹§¾$Ž~]$¹$ŠÍ`$ˆ‡Ž$‡Ÿú$ˆ—Å$‡‰È$Š£÷$Š˜½$Š†$Šqh$‹Yg$‰õ$ŠÈÍ$‹˜¶$Žƒ$Œ¦$k*$
N$ŒvÌ$‹F€$.$Jp$Œš$ŠÜ $Š92$Š>N$ŒGy$‰oÔ$‹6à$‰ö$Š_$Ša$Š¼$‰œé$‹6€$‰WÎ$ŒNç$‹šÁ$ŒÝ$‰w$ŠG $‰Ág$‹Œî$ŒoY$µh$'sV$Ž…$Œ*
$‹+{$‹À¯$þ($J$Œ8ö$ŒíÛ$Œ™¡$‹'ä$‹Ëž$ŒJ$Œƒº$‹Þƒ$Ž–Í$äa$'K$Í—$'Üð$‹ÍŽ$Œ,-$ÔC$Œ´_$¾"$Ž5à$ÝÇ$ûm$Œ
$‹Çý$ŒI$–]$Œ'Ú$Ž ($ž9$•°©$"®ú$'»Ó$ù‹$Žµ$ŒxÆ$¦$‹»$Œ¹$l+$'Ùf$Œ®à$/z$Ž"×$‹$'L§$•?$–F$ÊÀ$Œh°$öò$ö$"ø$'Üp$š\o$›s"$•°$'$Q$'ŸÂ$'6$•'4$"}
$"•S$'…3$¨¥$Ž?A$š'$'$'Áü$Ø$°t$'úï$"§$"œS$"¸|$Õ$$'×Z$'Ì¡$'H.$'_E$pÑ$Ý"$î$š($¨é±$¢v$"ó‡$•6­$˜_e$–µ&$—ñ$–¹®$–l$—5'$˜æ½$—öâ$—®€$•q$"€Y$"Ê$–Âz$"ä$"Ö‰$"
$• W$˜O $™Yè$šx$*Ô$šÚ$šíN$"ôv$'¿µ$'ø_$'ÑG$'P$"_Ø$–^›$¤o'$¥mb$›A$–k©$–5ª$–ÑÛ$š]#$˜o@$˜ÉÐ$œxÍ$›å$˜%$—÷è$—Õå$˜Õ$—‹è$™ÏÑ$šsL$¥$5$ªåÀ$¡*"$Ÿ%$žÙÅ$Ÿ‹$Ÿ¶ª$0$È©$Ÿ/q$ž2$Ÿ‡¨$¤¤|$¤˜N$£Ÿa$¡WÕ$¢ë$£¨ð$¥©$¤Ro$¨‰|$¯ý.$¬;ä$¥$$¤†@$¦Ã#$¨]Ÿ$§9$¦K$¥»Æ$¦±¦$¦5$ªx$®û{$®…ê$­',$¬J$¬<N$­"1$­L{$±ì3$³,›$¸UÖ$»1Þ$³öŠ$°$°ž?$±"Ð$³‡®$·8$»>@$»´§$»Sª$ºbÑ$·Ö5$¶ª'$¹3%$¾Žù$Ä@q$Ï<u$ÒÒN$Ñ¢á$Ëï$›/$½Ë­$Âÿ¤$Úöù$ߝÎ$Òñï$Ì,4$Ý>Á$ø¡š%âD$ös$èrl$ߕï$̌¬$Ç6$Øñ$ÜXN$ê,$ýé$ýœ'$èn¿$å$÷v$ö¯&$Þív$Öt£$ãlé$ò%Ò$ýd\%‰é%†t% æO%
AH$éó˜$ì&§%ÏÌ%R($鶠$›[!$ƒµê$‰]3$¥$ÎúÛ$¾7¶$IE$•Öê$†uw$…Ös$"oR$¢=$š©™$Žs>$ù$–«6$œûö$¨¦M$\ $‡'â$uûY$wÝø$xìË$o…'$nì…$'?Ž$…±2$ˆ[$•j6$žyÿ$¡÷g$¼"D$ùøÄ%"$Ä4µ$šF$"?â$by$nøó$bjÔ$f«•$sbb$l‡~$c·L$vµT$r‹$ZÌB$Zç`$k‹ú$oû°$`zÛ$lô*$r¸$py$o'ò$j«E$a¬A$X¤r$WDœ$^çÕ$"$$–Cu$'lc$ƒ¶e$…â²$…2³$uîñ$nøj$xÝ.$‹
æ$ŠpË$…v$"Œ$`Û1$Q!$[µé$fÃR$_÷@$q$Á$×`$e
Ð$STº$Xá¼$^e$Tå$W¼è$cƒP$oAŽ$p+Ž$Q*½$T%$w›u${Ì0$][$L¦$HÃV$L¡%$V×|$NŸ¤$O‡å$Np»$E²Ã$FöÚ$L$G\ã$@L_$F<û$bg$_:u$FԄ$A|[$G]z$D)ç$;;Q$8‹æ$:U$9Å@$=H—$BÔm$@•$9!±$9èô$7Jh$3Ë*$4É$G–a$T"`$B̽$9Œå$:$=Sá$Cb$7AH$4º$4LX$58›$4zÝ$4Ì«$7ëp$2p1$6»\$3M$0
$0²M$1‰$9
$=~$5¬µ$.í¸$2w*$4ä$-ô$-qO$2Ô&$2"þ$-B‡$(õK$*3$+ð›$+$%×Ã$$‹æ$#Íg$%½$%Ⱥ$'Ç{$%Àâ$'ÔB$)'ô$'!g$$…æ$$£ì$ F5$ !ö$ î{$"LS$"¹ƒ$(¯Û$+º[$'Yî$ ø$™G$p~$Ä$B$#J$#æÎ$%PR$"»$Ãv$"$;´$ò^$!É$"ý¾$ =Ø$!B3$!¾t$Î|$ÍF$Ší$§Ñ$g$˜g$á$š$'š$U/$êŸ$[ $ým$ZÄ$l$ô€$ºb$±$g:$ h
$ ݌$#vH$"rõ$Çò$,Û$îZ$û$(ó$ ¾6$nN$"‰$ Ñ$&`Ç$!CD$ÒË$D3$RŒ$%>K$'yê$hù$Lö$Ó.$&î$"
$,·C$2'«$-Îv$)LÚ$%Çs$ÃÒ$­ƒ$ÍU$Çú$¢)$è$L,$éZ$ÑÓ$Ù4$%$M‰$%†$éý$k$¶$ëI$±$ þ$d¤$Ý$0Æ$"^$#¢²$Bsœ$8ñ³$£X$7^$$®Ò$#ž2$é$K•$'í$Ëa$\Å$Uz$¼Ÿ$gt$-$®û$}z$8¨$£Î$Ð:$ð-$iŽ$V.$u:$±
$œû$ž$>ï$:0$$ð$°$ȶ$05=$+ÈÀ$(>$Wq$ŽO$Ší$M*$&$ºu$!Zi$:$<$˓$Dv$1…$W£$ԗ$ $2ߺ$)µ$$2ù$NI$Ö8$µ°$
è
$4f$
Ë$<$$¨<$|V$¬S$3`$
­¼$²Ú$
b$»{$ð"$*u)$"Ã$©ˆ$W2$ÿ1$6$ç$°Ï$̓$ðÑ$¹($r9$†ª$hf$³/$5$-0$yW$!Ù$•·$,Q$Öæ$§Ñ$¨‰$($Œ$we$ºS$¢$*|$±$ºÊ$ù‰$ì@$bä$Œ;$Õ>$^M$¢î$B7$R¿$Û@$ç‡$Q$e$³Ê$Gi$6$¦—$CF$'°$9Ý$ü$°Ã$rã$$
p¬$ÚC$®v$²$;Ç$õS$
ü˜$¹$ñ$BX$
'$®v$¦$^–$ê˜$`ä$C$O$"ˆ$³–$´$-$W$èŽ$ú!$!|ç$èe$Dû$ñC$!aó$â™$É8$>˜$ì×$ 
d$ C|$?$Íc$̗$)üs$9Ö¾$:rU$ A $ h$!ó$#)w$,ã"$Xì$wPï$j$Oü$Dâ|$7H¾$(—s$ a©$"ýB$©`$¦«$ä¨$"ˆ$#\w$#¹W$8¬$a$ìñ$%'¥$'O$*qe$.ˆ$)eØ$!»â$4¯b$<_}$*
n$!£Z$+½b$%<$/Ä}$@ˆ$+$qõ$ò¯$R/$&	$.<­$5½Ç$'n{$£$U!$p	$Æ$©ç$ùè$DD$b$Üû$ѯ$kœ$$lE$B?$-($ÔG$uJ$úè$¥ì$en$è½$'$í-$S™$×
$Í%$ëV$×â$8¸Â$Ju
$0·¤$Là$Øo$(ïE$-'/$y'$Í$"$	w$#E$áž$îB$'S$§Í$÷{$PÕ$ž$Ù$zÞ$!5F$'î
$¦¦$ƒv$"¤$%'$Ãä$ñ$ÒA$<$`þ$d$ˆ®$0R$†ó$63‰$Bb($,Ô$lû$Ÿù$›¢$Y'$ÞH$–%$7$-
¸$+‰B$ mk$$!m$"%$î=$$®"$(,Þ$Iˆ$J˜g$*Ò&$í«$##¡$"›Æ$#	ê$"ïë$"n$; $«($$ °Æ$+`$;¡r$,Ð	$'U0$)B:$(®"$$¾$'aí$"ý¡$5Ëc$BéŒ$0ì7$"ûù$(˜®$7~-$%Št$Y$#\ª$&©1$+8¦$')ç$( è$)'$.U"$1j˜$-Ê­$1Îë$4)R$,!$("R$'éB$,FL$-$6¦Ï$CûZ$E Z$5Ãr$-Ì$&à$("P$)¢,$*¸$*"Ë$+Q•$+_5$2+ú$,ɔ$-(Ÿ$1ÛO$<\b$<C"$=Î¥$=_â$3¸F$4>ß$:$5a$:DA$@…$Ehã$Bf€$H©$IÙM$>MÛ$5?$<žÍ$D͙$@s¤$2²
$74«$9O$1]ù$8[^$F¡E$9V$1v+$8Kl$Ap$@ˆþ$@
†$9ë¶$:îç$=+$<փ$7{Þ$>°Ù$RBk$R«$<Aµ$>þW$E—$@ÅB$<•à$:b"$:ï$;‡Í$@2D$T)$kõÅ$pQ+$^ž$JG'$JÍÎ$Xø–$Pŝ$V6$^7k$T ñ$f¬8$—"Æ$®d$Ÿ
>$"s$‡,$oçi$`ŸÃ$xœK$ŸÜ_$¶
æ$¥Ù$'MI$¨,·$¯P$™óù$¡JP$®èõ$Ä.d$À˜½$´‰¼$Ö׋%¸%NŽÁ%A½Ø%ƒ/%¿‰%™&$ÓQ8$¾q?$öE%¼0%`4%1ù%
ӈ%[)%/^%6´%~t%BÖ1%V-%5ÛV%‰"Q%«²…%Ît%&Hš&\GØ&8ÜU%·³F%~`$ðÝz%ÛQ%Y¬s%¿ºç&?‹%ÆUP%ž‰©%H
Ï%½¬$ì|Y%¿Z%<Lm%y	Ã%º_)%íN %Ѧ%¶}»%gÞú%~y%Ýè%5ì%J!ä%Nô%Ž5º%ª"q%yï<%f¼ð%Þ\%UMÉ%†¯%ÒÈ%Û
$÷ü$åŸP%CÓ%Ý%4$ÝsB$Õp]%
{k%Bf%•%?•.%m$¼™½$±•R%Z­%lë&%‡¿»%X
$ÕXZ$þI%…†$&Ý&S"%Ó0¾%?Áñ%Bˆa%©Y&-k=&ƒòä&î­%ž5
%‰äV%mƍ%=÷%]ƒ‰%"û%•ƒ#%bÚ,%:Âg%'S'%*$羁$ë!%;	'%'n%ûßz%j&Ï$ô²$ÅÎ$ÉÂ$ûj€$êà$Õا$÷4¦$߇¦$ÇÞ}%	[%s¬%úwJ%·¾2%),Ì$æÕþ$ö"%š%+ %uP%ç&$&Q²%«o'%°öY%¬ÕP%J	%aê$Ô¬Í$»?f$Óch$Ôê¼$Ó!%ºU%f‹ã%šæ%Á»Ö&øŸ&	€½%ÇõÓ%±ºf%q
%ûõ$څ$ÖÄa$ÿé†$ü"ñ$ý-%0l'%w€%¡'è%Ƹ
%š•4%"ž$Üÿ$¦†m$CÎ$¬
š%Ê$—ëç$7•$=ï­$€ìô$Ë<ö$ÖÍ$ŒžH$Zi$BÜ'$?E<$.ãò$6Mž$=(H$ló$)ÿ¤$\M)$ˆð·$³¯´$šsö$l"9$3ÿÑ$7¯$RØ$"$!ïE$*¿$'X‡$Uœt$ž¨$©‰=$pÎH$6Bo$,îÕ$²;$Þ[$$1§$Þl$.Æ¿$Eð†$K˜9$¤&#ÿ©$L$öÀ$!cT$ìy$$$iŸ$‡$%yt$,Bl$&r|$²n$
u$¥C#é|[#÷ºq$*Ê$Xœ÷$V¬ì$ZwÈ$8$	Œ$tn$*=$2‰ý$"ï$Ȭ$$#_$ìŠ$
ÕÞ$+¿$]þG$7¤$n#øQè$"¦$›$0Â$ $Ï©$¨×$T?#üxº$³$2h#þ̬#á
#ì³å##ôS¥$+8‰$dŠT$ Ɖ#ýë$Û#ôÙz#Ø!ì#Ö)ü#ÚËs#Ô»7#Öñ³#õ]G$VÛ$F¾Æ$;\Ï$$i$6 $, `#ûwÅ#å³#ÑØ#ȉB#Ïî>#×K±#ðÜ]#øHÕ#éŽ@#ü~~#îŸO#Öºà#Û]‰#Õ>#É {#Åÿ®#Å!#Ê,f#õÞ5$+þ$Â#ñr¢#àšÆ#Î6å#ÍÌ«#é¨+$š#ö.Ÿ#Ø
 #ÍÛJ#كÍ#úò¦#ò¯Ÿ#òÒõ$Ç·$
$	##âIe#ÖK#Æ#D#ÊBØ#ñáZ$!íÅ$úª$OÛ$;-$U#à׸#ð?¨$J#îô#äÐÕ#÷iÄ#èt#ÍÔÛ#ą÷#Ð&#å•Z#Û¬T#Ψ4#ìˆ+#ìïù#ó™%$þß#ïí,#ؾ#ߝN#ýcý$
7$£â#×N#ɯà#Ûmr#ÒÈ#Ê
#õ$A…#ÒW­#ÍýÌ#Íi#Ä#ÂE#ËK#ê	#õZz#ÖÁ#Éñr#Ìc#ðu»$
[É#õŽi#Ç\Õ#¿¾©#µD¡#½ê³#Æ#ÆE#ºi}#¸Ìk#ÇÂÓ#ÛUÇ#Èoô#¶;5#´ÂS#¶hÐ#·ó#¸aò#·`é#»G #´Ý#¯…Â#¯2Ö#µt¯#³XÛ#°Ô#°µU#³iq#­Þ2#°¼-#µ2d#¯Äu#®…]#¯¶#²m#·¢`#¹`#¸Ûƒ#ºËì#¼½†#á;â$&NŽ$.x'#õ¶ù#âJœ#ûÅ:#×âô#³¥ó#µI6#Ê	é#Ñ¢â#¼Ž#­Ú#­Š#¬ãR#±«#´[#¯§;#¬;q#¬?n#ª
f#¬Šâ#«æŠ#¬û¯#¬D#¬5w#ª%&#©¼#©Ì#¬@Ã#ªNÝ#ªA|#ª•/#¿ó#àC#Òò#°Ü³#¬F#ª >#©Õ¥#¨%î#©×#§…£#©Ó¦#§uÑ#«&v#Ç«e$±$ºI#Ì._#©Ž©#§Iþ#¥ôø#©#¨ñU#ª…Y#§«Ä#ª@#źB#çÁ"#ÐGz#­J#¦7#§º¬#¦Š_#¨Ò…#¦ñ'#¦»k#«¡j#æÒ$\m$š¥#¶ûÑ#«I#¬€ý#ª°î#¦ùò#¨ð–#¦*	#¦/«#«¶"#±kñ#­a#«íê#±|[#ÏpÉ#Ø #¹8ú#©ÒM#«Í¨#©$û#§°ü#¨É'#½!#ó$N#ÛH'#³î#¦#2#§æ#¥-Ó#§cÏ#«Þû#¬Åž#¨º#©Sá#¦ot#¦ã
#§|Î#ª•V#©ý#²›ø#·¡)#¸÷"#ÃSÇ#¿±ã#»eÔ#®ŽS#¨l}#§¼Ì#¬ñ#ÒÁ˜#ëVE#á—Þ#Ç"#ªÂâ#¥Ê#©)#®Õ¾#¼‹#¸vÃ#ª5H#§s#§Y°#¬|é#Ôe#켇#ÆèZ#¨q…#¬jn#®y#¨¾#¦8q#µ©â#ÑÐæ#Èÿ#¬a0#¨ûÀ#ª¹ð#ÓËÇ$9~#ìçZ#²B¦#©¹M#©]¬#ª«¤#ª*y#­¨u#«¥÷#¬Î¦#¯Î#ý#Ñv#¿Ù´#³´'#¹O#´<ü#·o#µw#µSÝ#µÕG#·û¥#²}#±j§#°#°@O#±Vî#¶ªO#±Ñ#°E#°p‹#ºc#¹Åœ#´Òž#³b#³¦#¶Ñ·#"#ÎÛÌ#ɧ#ºvó#¸&<#¾4#ÿ/Ö$3د$$C,#Ù9#æ±­$¿#Ý?á#µˆ#µ±·#¿V#ÕÁ#ÈjÎ#¶S#±ö#±X#±U#´Æ"#½au#¶×6#´Ú#®ˆ#®Ò!#²@=#®(t#°Õ#¬ÖÆ#±	H#­`#®h#­:#­X9#®O6#®ód#­C²#²"#гk#æ¢í#Èÿ#±'‰#®ªª#°òŠ#³Óo#²a°#²;P#´š¾#¶Œ¨#¹z>#¶Ûñ#¾í #ð$)ñÏ$b»#оê#¼íé#ºCù#²ö0#±ò'#±,(#³u*#²w(#»¾£#Î
#üÿ…#øLs#Æ_#ºÄ_#¹/ð#¶¦¾#µ¦l#±‡:#±¢@#³#¹h#ÑýA$1!$(Y¦#æ<#·ÄÁ#·Nµ#µ=#³=}#³|ü#µº€#³1j#²¥#´B#¹c#¶0ü#¶>#´Î)#Õ˜#ð¹#Ü#Â#¿Wƒ#»'#·ˆ#¾Uú#»¹S#ÀšÜ#Ë¿Ô$í0$S¨$c'#Ân1#ºÒò#·¾ª#¹Ï#³s#³€8#¶½ç#»K#´°#µÏû#³œ#³Ê#°©Ä#³É)#»‡Ö#–ˆ#¿º"#ƓD#ÚUÈ#Õõ¿#¹@Q#¸Â#¸,#ºØy#Ë?^#ÖÚé#âۋ#ý~p#ä™}#ËA´#ÂJ—#¾b1#ÀF@#ºf0#¹ï #̲#äh¥#Õ>G#¾Ì3#¼ h#ºïB#¿'#˒+#Ó2#ÂE|#½	'#½š)#ÀÉx#Ë)á#ý‰ø$E7#ØZ¦#Åy#Â`%#º–è#ºsÏ#¿ž¬#ÒHa#õ›Ç#ï"o#ÊÎÜ#¿ž#°z#ÔAÓ$$Ü:#Ñ´Ç#Äa#ÀNK#¿@Ï#¾!#Âê}#Â#Âk#Âÿ#¿š#Ë	-#㶐#Øé¤#Âw#¿s6#¿}#¾äƒ#ÄW»#¾>w#ľ©#Ã(ˆ#À_#½oþ#¾Ãl#ÁôÃ#Ï"#Ä D#¿d¢#À;C#ÂîX#½l#¿Y#½c±#¾l#¾!µ#ÁÒü#Í¿ø#ÕÚw#Ïc\#Êv
#ÄÈ#Ã2Y#Æ#Î#ó–_$3d$;¹$1l#ÛÄ$$Ë$Uî#ä†7#É©E#Éh¨#Ðêû#á²Ð#äÆ#Ï6,#Äê‡#ŕT#Ĺc#ɔT#Ì#ÏoA#̉ñ#Ç^é#ˏ¤#Æeê#ľ#Å͎#ê#ŗÂ#Æ_Ý#É4Z#ÈŸ#É•#Çî#Ê:3#ÉT#ÏÁÎ#ÈNò#Ô*D#ü™Ã#ù¥%#ѸÒ#ÌÔ§#É£ÿ#ÊÈ#Çü­#Ȑø#ÉÚç#Ïî#Î&_#Ҁ8#×Xÿ#Ӂ!#ÐÆG$	xÜ$6`¸$ 0Ù#âôÛ#Òê#ͺy#Îø#̟!#ÍÍV#̄•#ÎW,#ÎÀ7#ÔK‹#ùÕV$,j#ñ"‡#Ò´#Ðc#Ó&%#ϑ#Ñ_Ò#Ζ#Òr#Ñ>\#Ò#"#Öïé$°$;Q¯$+G#诅#Ö(.#ԟ!#Û8¡#ÒÆÐ#ÓµO#Ô¸=#ÕÝõ#Ôöø#Ù~Ž#ÜÌá#ܛØ#שÔ#ډÇ#æ3h$ùÔ$º#è:;#Ü.¶#Øqv#Õí#ÚÆA#ÝË<#ÝMŒ#ÛoB#æ±¼$np$+ßñ$¬#ßx'#Ù='#Ý)Ú#ᦨ#Ú°±#×nå#Úþü#Û #Ü´Ý#ÝCq#ä<m#æöÑ#íúy#Û
~#àÖç#ÜXÏ#ÞTÒ#Ûð/#è®$
¥â$w5#ùŒ*#îS#í©|#òر#ñϛ#ìR¥#ø'>$a$Šó$¥w#ë¦#ç6"#àw#à¨à#é™[#íÛÍ#ùԌ#ú•¸#ëk(#ä$ò#æð¦#ð©R#ñˆ#êèu#èIÌ#ôÄ$šÖ$$
$d$óH$Ö#õ8ú#ðH–#ÿ$É$¤¾$$~#õlÜ#ïá#ïË#øïª$ÍK$)Ýf$8T#ÿkL#ù>#ò(³#ò?#÷W#ÿ°î#÷Ø#úDO$	ì‰$*3#ó™o#ð–Š#û¸-$œf$&5$Á#öp"#ùý$ë‹$ç©#ÿÃ*#÷¹Ú#ó!Ò#ôF"#óy#÷ÅÚ$1e$
û$
/·$i»$œ%$"î#ø4q$õË$éz#ým¯#ù  #ú»"#þf2$*š$"l#üÉM#üùû$þê$Næ$,O$G
#ùô#÷ÍÙ#þ¤#ÿo$E—$ÀV$î"$þ$†ÿ$­_$c$
|/$
/Û$û$YØ$c"$$L$i´è${ÊU$C¼%$úˆ$Bo$/H$ÑÃ$‹I$Gµ$}Ñ$ªÔ$Ÿ$K.$$
"${$Ê{$'Î$iÃ$LÑ$õ"$-D$§¤$É$
)¥$
öT$:Â$l$Ùs$ÂN$QC$-œ$Û$$*Ü$&À$ÃÍ$V-$ff$'Ö$'#í$?Ù$*s‹$÷9$ÛÌ$Â$+L$+2$ˆ5$4? $HÉ$0G$&"†$'ò›$ša$#2¹$1î¥$R$f—F$<¨õ$ Á;$ÚÈ$î»$²8$+ÿê$1º*$+°0$'~S$,—$$0v]$0§¢$7þ}$GdY$6í$(¦º$*í$3´$4äã$;È$8‹Õ$Dž×$6!$/0$7«H$1òe$L´Z$‰ÿ$™|$†;ó$ˆþ$.h$½ž${«f$|¦$)"$hVö$]§$`$b$M$?%Â$;‰R$TaÜ$'â$ÅõE$ÂÖÅ$9$w$k#$Eb³$LXð$[ë%$I}•$G!R$t²$©F]$À5û$¬@_$®ƒÕ$º¦|$Ç9¨$Ȑ²$‰§$bHt$N'Ó$P‹±$—"$¨F$ÕE$Œˆ$#0§#ââë#ÏÔ#ÇÃÇ#Þö³$å™$3@l#æs¾#­Z#³‰õ$x·$RšJ$:ß#õ­«#Üz#ÑÅE#ëþA#Ö6#™¸#‹-#›#ᆖ$J?&$ch$þ$~Ð$D›–$5Î[$ã¥$!®é#ñBÇ#¬éh#"üæ#˜,‡#¥ÛÊ#´Ò?$'˜$0î'$Y!Ù$êÊ%À0%žê$¦´)$ $#í#9$'°'$ˆÎÔ$EÒ{$`™$;ˆ)$Ï×ê%'Ò%ë[$Ö՝$C›ž#Ð<ª#¿ÑÙ#×ÁÛ#¾‰Ø#¾Ú]#ý¸
$6Bô$go$9‰Ñ$b|$wÔã$Äš$"©$ÇÎ#Ñn$$²$D¿÷$cÎ#Ÿ0O#aâ#'Î#í/r$ƒÙú$ö‡Å$ñ€$Xœ#Äd©#Š)M#"$¼#±e«$¬›$;t›#ó¬#ŸŸ#•%Þ#҆:$F1#è·#é‰#ܟ#žó4#¯›#ä9#ö"6#Лe#Ÿ/#/Ô#Ž›#¤†Ê#½w9#¥[3#Í×#'t#©êµ#ŸÆ¥#•š[#£²ã#ªøl#ÒeH#èãt#¥«Â#—›k#©¯[#'˜o#c÷%#a[#'f7#˜`'#©Ç:#¥4#‡Æ#€Ö0#€ÝÒ#Œ©U#Ž›"#'—
#‹¿â#ŠÍA#‡Pz#†<Ì#ˆä#'—#áŸ#£õ-#³³#¹÷¤#¸##²Àh#Åÿ•#ߎÆ#׆#Àd#»á##ºéã#¹—x#Ä7p#¢C#­Ô#€_Å#ˆ2#Œ¥#'1œ#š–®#¨-‹#¼þ8#²SÄ#®b#ˆÄ#"#€#…T##ÌÙ#"a#oDq#€àë#˜÷i#"$%#xûu#rú¿#k9ó#YȆ#b£÷#z"v#oNj#v3÷#tç†#\˜Þ#^ˆÕ#ˆk#†Žt#K¿ý#<ì
#D˜Ï#VhH#aê#Rׁ#>9Œ#7¶#7{#>Ò#O#^Y¶#Jî #;B'#3àé#2'd#>Òµ#J,*#:Y#5ôß#=""#GÐ#NÄ>#PÅ­#A8§#:PL#>.'#Bç#9—!#7ÐÔ#<C#<á#?f"#IM"#LqÏ#T¤#\·°#rg#…#ˆÖ|#˜Añ#Ùô$'N$vA#ãš#鞢$F¸$º$–#ñŠÿ#ó|Î#ùta#ë…#Öaî#Ȕ»#ªX;#"Øl#"
{#"Ë#œ%¤#ª¹p#¯6'#µŠ)#¼US#¾·#¸®)#±‰Û#®úm#©a
#¥ºî#¡l_#¥»y#¥åy# T#™×Ù#˜9Ö#£™×#œ»3#"Z7#'%#| #zby#bŠ#[$S#X‡z#UU#O
#K]#Dì#BýÔ#Iô#‹æw#±sk#ˆªÿ#Kžv#B;î#?u›#;¢#6ûS#;µŠ#>ô'#;
Ì#=é$#n[»#ƒn®#^LÙ#==D#0³Í#1/#3ËS#4»'#:$Ã#5k#4œ#3Ú_#;ˎ#o6b#§"ó#œõÅ#QWá#8ø#6+°#8â(#2®#0ðn#2ÓÀ#15h#3YÜ#6®#=3	#Eh#K©ë#UÁ#€#'û"#_^ø#\ön#f4!#i#K#kEË#mh"#sY#qâ#x­ö#']#Â2G#¼íš#†×#uÅí#fÉc#Sù#Gœ›#=Ä#;ɉ#@n#H—š#NHU#Uå#Tùd#V'#X±¿#^Œh#^·F#\ݼ#cþ#Z(t#T¬#SZõ#Q4Z#PŽ#SÕ#Og#M±è#I±œ#JY8#x¿‰#—›ž#…±Î#OÄ*#E(}#>!#<Ÿ#9åœ#87h#7ã7#7þ#2ë_#0›+#-ÎÓ#2eÉ#7½#6#3á#91#=Þy#?ó}#6p#7®‰#3÷l#;õö#U6k#X;S#@‹Ò#<
#93##5Àl#1±Ê#0àF#8…È#^A#feŠ#E!þ#3Tá#0‰\#/.·#0~G#.•`#-ú=#-ÁÓ#,)#+á#,Òï#+{^#-i¡#.ðÍ#/5.#,–G#1\u#42#8E#5Ÿg#81#9—0#;i#3™·#1Y`#3½Â#;øÍ#JÏz#PU#D
©#6cÚ#0Üõ#8ví#@§×#I{#O‰¡#P›º#V¾S#C— #0ëB#1#.tZ#/O #1[#?Œ»#A©#5ø#=©H#a>m#]¸#>k#7]"#5‹¶#3€"#5z4#5‡Á#3åÃ#4´#BN#I¡#:àP#R"#jæ;#Le¨#1Ø5#.3Ö#4õ#>n1#<íV#0–×#1­u#-S#.`â#2s¥#@|â#I1­#M#@ ›#2{#.ÉÀ#3.!#4¢Ã#8úö#5e#4®h#88
#7Ô%#3S#02á#.Ü#0YR#.ùË#1'»#0ôf#4cß#1{à#1l#1r#2qŒ#/Ô#1ÁÖ#1gV#1–_#1?
#1®"#0­Ô#3Rª#2§#<Èá#€h³# Ö#zQ|#A¨¥#>uÄ#Jôö#iüÿ#mé#NÉR#@vô#4ô«#4=-#7 B#:)#ISœ#KLÞ#=
û#:e‡#8C‰#;í#9*û#7‡m#4Kú#6Ô#83Á#AÕ7#=ýÇ#:mÚ#9Ç#;œž#;µ?#:\#;;Ü#=%•#9ы#6¿…#6bÆ#@g!#MÃÁ#\b¶#DÕ-#8–#8m"#7‹>#6,I#91Þ#8qp#:l¶#@¥Ê#A>ú#6d#7ZR#9Åp#?™#Ké#zK#‹A«#b/#:[Ÿ#9gp#6ÎS#<JÞ#=–Í#<"¢#>´¤#?¯ù#9Ô#>/ #NW#kš€#YÍR#@€j#<çº#=õ#9'H#<Ðo#:åO#<Û#:Öz#9io#9Œ#;ªç#>Ï<#\ÄH#'Ü0#S'#Q"¡#>é–#>è#Eà´#FK6#I¢#Nþ
#U5—#O/w#Gƒ¿#D'¤#H;­#Ic#Dü#C}o#N°+#u$#lÂ÷#H'#@vg#>ßÙ#A=Ú#A̪#<°#=> #Ae
#Bܔ#BöS#DnZ#n¼³#Ô;#~¡
#I/o#A½Ç#Aÿ\#D W#Cwõ#Nsä#EQ#C=p#A»#AÿÛ#A«a#A¨\#@¿e#B¯x#DÂ#H§p#Hdó#N@#Bü…#HJ7#aÙË#oùÝ#U#t#Fœ…#Gå×#JÂH#HÍ#Fã,#E¨#EÂI#BÊs#I Ž#lYÙ#‰c«#yYW#Y#Mé˜#N¨'#V³V#O°
#J0n#HRú#Hˆ0#JŠ"#IK#Kš#J2¹#G˜¯#G^#IkÍ#Jn#KN #Oý>#]ÌQ#R¿#Mím#M±'#SD°#Xìq#Ou¶#au#g;Œ#^f´#_‰—#T¦:#S‡#XEs#T¾i#O—#OXÅ#Yìð#qœ)#i§#Q:ä#Oª.#RÒà#Rã»#O‹§#Rï#Y&Ì#Té#V*c#N¯
#Tý{#N$¦#O.T#NnR#U'c#[Ê#b¨ü#hý·#fÜ©#`»#[ê\#Y­ø#Zÿþ#VëÊ#O}×#K…2#M¡7#Pª»#V&|#bÄî#mLˆ#d·_#gíã#_= #WÀã#Tà #XÎ%#X²"#WŽ½#\œ#fŒ#bg#g5ÿ#lNÖ#c®ü#^»#ZØ#Uíž#U§ü#RîÍ#Q«Í#V"¨#a*B#`‡Õ#fQ^#^û&#kþj#f"»#cŸ|#_/V#_¼m#_Ÿa#_ß#ZLþ#[Ÿ²#[M°#\&#Zb«#f`Â#x¨+#nîg#cÄ#]´€#_«•#k†í#^»e#^¦Í#dß#jH#mM #oÁs#hhí#a!v#\Ï#f¨\#vÑd#wÔõ#k!Ú#n£º#l`Î#hB#`¤[#bø#cÝ#hîg#u¥#rŒ#lJ#jŸD#dÉí#hœH#dÀí#k-|#hps#dçh#b‹Ý#`ã#^Ô\#]wœ#Z÷#^Üd#]Ö0#^:¿#[¶í#[Ša#[hw#_BW#g‰é#{†€#*'#–µE#@#Š@?#'™#y0S#v'#tÑX#sfƒ#pœW#u©#qëU#mÞ*#m_¨#i
=#l˜*#rq|#q ™#ll!#m"É#jG#n‰¦#wi¬#}¨i#qò#k¡#kLÿ#r
¹#z_8#x0#rk4#r²ß#pIs#uhð#uJ;#ujÙ#v9×#v¹#pA#s¤"#xø#ö´#|qÂ#ƒÜ}#‰½á#‡‡#'€#€yà#}Ý#{/d#€h¯#'Rµ#JÄ#†oL#ƒSh#'¨«#"{®#†Æ#ˆ#ŒcÖ#†Ü#…Šõ#ˆø¸#"Z÷#nd#ŒÓ<#Ždf#"rC#eÞ#‰»#²°#†Ö8#"S#´÷#‹A3#'ú3#¡¾#…À#'å
#'â§##|Bb#uJÒ#~¯#ƒâ#€ÍX#z"#€|#"9œ#ˆ^#'Åû#_##€Ÿg#"Çì#Š*×#'ÊÖ#Œ1#ˆv#ŠìÌ#'á #´""#Íu`#Ä¡¿#¯B#›Ä#"SM#‹(#ˆÃÜ#‡5†#ˆì×#‡íÑ#'Ñ#˜S8#™,¤#•ÆÚ#¡Íá#ŽB´#‰™¬#9Á#K#ˆbÎ#…v#"#¶#ŒåÜ#œÛo#§Â$#¤û€#"ô±#Š®J#˜ #Ÿ	…#'Ã7#'¾G#›½"#•óK#Šø#ŒŽ#÷l#ší©#«9ô#²ô5#'Å#‹Þ#Ž_8#
Z#"T#ÊÉ#•ˆ:#˜éq#£×Ü#¥ë7#•ü#Œ`7#:k#Ž9è#'\W#–@#";#Œ[#©û#‹´¹#k–#˜€Ø#®D#­|ò#œ ¢#™g®#›Š–#¦d}#¯ç¿#¢H#—Sâ#"c#Ÿ'Ú#©0d#œ"#"F#›ú-#›iÈ#"·k#•%#¢0#±R#©ÜY#°-#ß\C#Фô#£k]#›Ìà#°yÇ#æMñ$þ—#Ñæ#©e2

==> anc/LateM_Spectra/PM_I16555-0823.fits <==
SIMPLE  =                    T / Written by IDL:  Fri Sep 27 15:50:53 2013      BITPIX  =                  -32 /Real*4 (floating point)                         NAXIS   =                    2 /                                                NAXIS1  =                 4170 /Number of positions along axis 1                NAXIS2  =                    3 /Number of positions along axis 2                EXTEND  =                    T /Extensions may be present                       ORIGIN  = 'Institute for Astronomy' /                                           TELESCOP= 'NASA IRTF'          /                                                INSTRUME= 'SPeX, IRTF Spectrograph' /                                           OBSERVER= 'Your_Name'          /                                                OBJECT  = 'PM_I16555-0823'     /                                                IRAFNAME= 'PM_I16555-0823_tellcor_merged' /                                     TIME_OBS= '05:14:7.4869222'    / Average UT TIME OF ACQISTION ('hh:mm:ss.ss')   DATE_OBS= '2012-10-08'         / UT DATE OF ACQUISITION ('yyyy/mm/dd')          ITIME   =        30.0000000000 / INTEGRATION TIME IN SECONDS                    CO_ADDS =                    1 / NUMBER OF INTEGRATIONS                         NDR     =                   32 / Number of Non-Destructive Reads                SLOWCNT =                   20 / Number of Slow Counts                          TABLE_MS=        512.452000000 / msec to clock out array                        ROTATOR =        61.7200000000 / Rotator_Mechanical_Angle; pos=123439           POSANGLE=        56.5600000000 / Average Sky_Position_Angle                     SLIT    = '0.8x15  '           / menu=4,pos=153000                              GRAT    = 'ShortXD '           / menu=0,pos=719950                              PLATE_SC=       0.150000000000 / PlateScale arcsec/pixel                        RA      = '+16:55:35.07 '      / Right Ascension                                DEC     = '-08:23:44.3 '       / Declination                                    HA      = '+03:05:37.743333'   / Average Hour Angle                             AIRMASS =        1.68616666667 / Average Air Mass                               EPOCH   =        2000.00000000 / Epoch                                          MODENAME= 'ShortXD '           / Spectroscopy mode                              FLAT    = 'flat25-29.fits'     / Flat field image                               NAPS    =                    1 / Number of apertures                            NORDERS =                    1 / Number of orders                               ORDERS  = '0       '           / Order numbers                                  START   =                    0 / Array column of first FITS array column        STOP    =                 4169 / Array column of last FITS array column         SLTH_PIX=        100.000000000 / Slit height in pixels                          SLTH_ARC=        15.0000000000 / Slit height in arcseconds                      SLTW_PIX=        5.33333000000 / Slit width in pixels                           SLTW_ARC=       0.800000000000 / Slit width in arcseconds                       APPOSO03= '4.19662 '           / Aperture positions (arcsec) for order 03       APPOSO04= '4.19662 '           / Aperture positions (arcsec) for order 04       APPOSO05= '4.19662 '           / Aperture positions (arcsec) for order 05       APPOSO06= '4.19662 '           / Aperture positions (arcsec) for order 06       APPOSO07= '4.19662 '           / Aperture positions (arcsec) for order 07       APPOSO08= '4.19662 '           / Aperture positions (arcsec) for order 08       PSFRAD  =        2.20000000000 / Optimal extraction PSF radius in arcseconds    APRADIUS=        1.00000000000 / Aperture radius in arcseconds                  BGSTART =        2.20000000000 / Background start radius in arcseconds          BGWIDTH =        2.00000000000 / Background width in arcseconds                 BGORDER =        0.00000000000 / Background polynomial fit degree               WAVECAL = 'wavecal30-31.fits'  / Wavecal file used for wavelength calibration   XUNITS  = 'um      '           / Units of the X axis                            YUNITS  = 'ergss-1cm-2A-1'     / Units of the Y axis                            XTITLE  = '!7k!5 (!7l!5m)'     / IDL X title                                    YTITLE  = '!5f!D!7k!N!5 (ergs s!E-1!N cm!E-2!N !5!sA!r!u!9 %!5!n!E-1!N)' / IDL YVERSION = 'v3.4    '           / Spextool version                               RES     =        750.000447035 / Average spectral resolving power               DISPO03 =    0.000537337000000 / Dispersion (um pixel-1) for order 03           DISPO04 =    0.000403218000000 / Dispersion (um pixel-1) for order 04           DISPO05 =    0.000322747000000 / Dispersion (um pixel-1) for order 05           DISPO06 =    0.000269181000000 / Dispersion (um pixel-1) for order 06           DISPO07 =    0.000231059000000 / Dispersion (um pixel-1) for order 07           DISPO08 =    0.000202652000000 / Dispersion (um pixel-1) for order 08           DAIRMASS=            -0.120337 / Average airmass difference between std and obj HISTORY The output FITS files contain a 3-D array of data consisting ofsets of  HISTORY  triplet arrays of data for each aperture and each order,where each tr  HISTORY iplet is composed of an array for the wavelength,an array for the flux  HISTORY , and an array for the error. The tripletsfor each aperture are stacke  HISTORY d behind one another, followed bythe triplets for the next order, etc.  HISTORY  If no orders have beenskipped or deslected in the extraction process,  HISTORY  the contents ofaperture Y in order X can be found as follows:lambda =  HISTORY array[*,0,( X - (smallest order number))*naps + (Y-1)], flux   =array[  HISTORY *,1,( X - (smallest order number))*naps + (Y-1)], error  =array[*,2,(   HISTORY X - (smallest order number))*naps + (Y-1)]  Forexample, for an SXD fil  HISTORY e with two apertures, the wavelengtharray for aperture 1 in order 3 is  HISTORY  located in array [*,0,0], theflux is in array [*,1,0] and the error i  HISTORY s in array [*,2,0]. Foraperture 2, the wavelength is in array [*,0,1],  HISTORY  the flux is inarray [*,1,1] and the error is in array [*,2,1]. For or  HISTORY der 4,the flux for aperture 1 is in array [*,1,2], while the flux fora  HISTORY perture 2 is in array [*,1,3]. For order 5, the fluxes for thetwo aper  HISTORY tures are in arrays [*,1,4] and [*,1,5], etc.  Thespectra have been co  HISTORY rrected for non-linearity.                                              HISTORY                                                                         HISTORY Xcombspec History                                                       HISTORY                                                                         HISTORY The spectra were combined using a Robust Weighted Mean.  The robust     HISTORY threshold was 8.00000.  The files spectra0013.fits, spectra0014.fits,   HISTORY spectra0015.fits, spectra0016.fits, spectra0017.fits,                   HISTORY spectra0018.fits were combined.    Aperture 01 Info: The scale          HISTORY factors were determined using order 04.  The scale factors are          HISTORY 3.14284, 1.02320, 1.03983, 0.930991, 0.949481, 0.978536.  The median    HISTORY RMS deviation in each order is 0.495917, 0.558798, 0.514642,            HISTORY 0.504256, 0.374341, 0.325272.    The spectral shapes have been          HISTORY corrected.                                                              HISTORY This spectrum was telluric corrected using the telluric correction      HISTORY spectra PM_I16554-0820_tellcor_tellspec.fits.  The telluric             HISTORY correction spectra for aperture 01 were shifted by -0.236106,           HISTORY -0.213113, -0.211626, -0.147571, -0.281563, -0.250000 pixels.           HISTORY                                                                         HISTORY Xmergeorders History                                                    HISTORY                                                                         HISTORY This merged spectrum was derived from aperture 01 of file               HISTORY PM_I16555-0823_tellcor.fits.  The scaled factors for orders 3, 4, 5,    HISTORY 6, 7, 8 are 1.00000, 1.00000, 1.00442, 1.01843, 1.01291, 1.01701        HISTORY respectively.                                                           END                                                                                                                                                             ?NIÇ?NW?NdG?Nq†?N~Æ?NŒ?N™E?N¦…?N³Ä?NÁ?NÎC?Nۂ?NèÁ?Nö?O@?O?O¾?O*ý?O0?O?Ô?OO?O^]?Om¢?O|æ?OŒ*?O›o?Oª³?O¹÷?OÉ;?OØ?OçÃ?O÷?PJ?P?P$Ñ?P4?PCX?PRš?PaÝ?Pq!?P€c?P¦?Pžé?P®+?P½n?PÌ°?PÛó?Pë4?Púv?Q	¹?Qû?Q(<?Q7~?QFÀ?QV?QeB?Qt"?QƒÅ?Q"?Q¢H?Q±ˆ?QÀÉ?QÐ	?QßK?Qî‹?QýË?R
?RL?R+Œ?R:Ì?RJ
?RYL?RhŒ?RwÌ?R‡?R–K?R¥Š?R´Ê?RÄ	?RÓH?Râˆ?RñÇ?S?SD?Sƒ?S.Â?S>?SM??S\}?Sk»?Szù?SŠ8?S™u?S¨³?S·ò?SÇ/?SÖl?Så«?Sôè?T%?Tb?T" ?T1Ý?TA?TPW?T_"?TnÐ?T~?TJ?Tœ†?T«Â?Tºÿ?TÊ;?TÙw?Tè²?T÷ï?U+?Uf?U%£?U4Þ?UD?UST?Ub?UqË?U?UB?UŸ}?U®·?U½ò?UÍ-?UÜh?Uë¢?UúÝ?V
?VQ?V(Œ?V7Æ?VG?VV9?Vet?Vt­?Vƒç?V"!?V¢Z?V±"?VÀÍ?VÐ?Vß@?Vîx?Vý²?Wë?W#?W+\?W:•?WIÎ?WY?Wh??Www?W†¯?W•ç?W¥ ?W´W?WÏ?WÒÈ?Wáÿ?Wñ7?Xn?X¦?XÝ?X.?X=L?XLƒ?X[º?Xjò?Xz)?X‰_?X˜–?X§Í?X·?XÆ:?XÕq?Xä§?XóÝ?Y?YJ?Y!?Y0µ?Y?ì?YO!?Y^W?YmŒ?Y|Â?Y‹ø?Y›-?Yªc?Y¹˜?YÈÍ?YØ?Yç7?Yöl?Z ?ZÖ?Z$
?Z3??ZBs?ZQ¨?Z`Ü?Zp?ZE?ZŽy?Z­?Z¬á?Z¼?ZËI?ZÚ|?Zé±?Zøä?[?[L?[&?[5²?[Då?[T?[cK?[r~?[²?[ä?[ ?[¯I?[¾|?[ͯ?[Üá?[ì?[ûF?\
x?\ª?\(Ý?\8?\G@?\Vs?\e¤?\tÖ?\"?\"9?\¢j?\±œ?\ÀÎ?\Ïÿ?\ß0?\î`?\ý'?]Ã?]ó?]+%?]:U?]I†?]X·?]gç?]w?]†H?]•y?]¤©?]³Ù?]Ã	?]Ò9?]ái?]ð˜?]ÿÉ?^ø?^(?^-X?^<‡?^K·?^Zæ?^j?^yE?^ˆt?^—£?^¦Ò?^¶?^Å/?^Ô_?^ã?^ò¼?_ë?_?_ H?_/v?_>¥?_MÓ?_]?_l/?_{]?_Š‹?_™¹?_¨ç?_¸?_ÇB?_Öp?_åž?_ôË?`ù?`&?`"S?`1€?`@®?`OÛ?`_?`n5?`}b?`ŒŽ?`›»?`ªè?`º?`ÉA?`Øn?`çš?`öÆ?aò?a?a$K?a3w?aB¤?aQÏ?a`û?ap'?aS?aŽ~?aª?a¬Ö?a¼?aË,?aÚW?aé"?aø®?bÙ?b?b&0?b5[?bD†?bS±?bbÛ?br?b1?b\?bŸ†?b®±?b½Û?bÍ?bÜ/?bëZ?bú"?c	®?cÙ?c(?c7,?cFU?cU€?cd©?csÓ?c'ý?c'&?c¡O?c°y?c¿£?cÎÌ?cÝõ?cí?cüG?dp?d™?d)Â?d8ë?dH?dW=?dfe?duŽ?d"¶?d"ß?d£?d²/?dÁX?dЀ?dߨ?dîÑ?dýù?e
!?eH?e+q?e:™?eIÀ?eXé?eh?ew7?e†_?e•‡?e¤®?e³Õ?eÂý?eÒ$?eáK?eðr?eÿš?fÀ?fç?f-?f<5?fK\?fZ'?fiª?fxÐ?f‡ö?f—?f¦D?fµj?fĐ?fÓ·?fâÝ?fò?g*?gO?gu?g.œ?g=Á?gLç?g\?gk3?gzX?g‰~?g˜¤?g§É?g¶î?gÆ?gÕ9?gä^?góƒ?h©?hÎ?h ó?h0?h?=?hNb?h]‡?hl¬?h{Ñ?hŠõ?hš?h©??h¸c?hLJ?hÖ¬?håÑ?hôõ?i?i>?i"b?i1…?i@ª?iOÎ?i^ò?in?i}:?iŒ]?i›?iª¥?i¹É?iÈì?iØ?iç4?iöW?jz?jž?j#Á?j2ä?jB?jQ+?j`N?jop?j~"?j·?jœÚ?j«ý?j» ?jÊB?jÙe?jèˆ?j÷ª?kÍ?kð?k%?k44?kCV?kRy?ka›?kp½?kà?k?kž$?k­F?k¼h?kˊ?kÚ¬?kéÎ?køð?l?l3?l&U?l5v?lD˜?lSº?lbÛ?lqü?l?l@?lŸa?l®'?l½¤?lÌÄ?lÛå?lë?lú(?m	I?mi?m'‹?m6«?mEÌ?mTí?md?ms.?m'O?m'p?m ?m¯°?m¾Ò?mÍò?mÝ?mì2?mûS?n
s?n"?n(´?n7Ó?nFó?nV?ne4?ntS?nƒs?n'"?n¡³?n°Ò?n¿ó?nÏ?nÞ2?níQ?nüq?o'?o°?o)Ð?o8ï?oH?oW-?ofM?oul?o"‹?o"«?o¢Ê?o±è?oÁ?oÐ'?oßF?oîd?oý"?oÿl?p0?p"ô?p4¸?pF{?pX??pj?p{Æ?p‰?pŸM?p±?pÂÓ?pԗ?pæY?pø?q	ß?q¢?q-d?q?'?qPê?qb¬?qto?q†1?q—ò?q©µ?q»w?qÍ9?qÞû?qð½?r~?r@?r&?r7Ã?rI…?r[F?rm?r~È?r‰?r¢K?r´?rÅÌ?r׍?réM?rû?sÏ?s?s0O?sB?sSÐ?se?swP?s‰?sšÏ?s¬?s¾O?sÐ?sáÏ?sóŽ?tM?t
?t(Ì?t:‹?tLK?t^	?toÈ?t‡?t"F?t¥?t¶Ä?tȂ?tÚ@?tëÿ?tý½?u{?u!:?u2ø?uDµ?uVt?uh1?uyï?u‹­?uj?u¯(?uÀæ?uÒ£?uä`?uö?vÛ?v—?v+U?v=?vNÏ?v`Œ?vrH?v"?v•Â?v§~?v¹;?vÊ÷?vܳ?vîp?w+?wç?w#¤?w5_?wG?wX×?wj'?w|N?wŽ
?wŸÅ?w±€?wÃ<?wÔ÷?wæ²?wøm?x
(?xâ?x-ž?x?X?xQ?xbÎ?xtˆ?x†B?x—ý?x©·?x»q?xÍ,?xÞæ?xð ?yZ?y?y%Í?y7ˆ?yIA?yZú?yl´?y~m?y&?y¡à?y³™?yÅR?y×?yèÄ?yú~?z7?zï?z/¨?zAa?zS?zdÒ?zvŠ?zˆB?z™û?z«³?z½k?zÏ#?zàÛ?zò"?{K?{?{'º?{9r?{K)?{\á?{n™?{€P?{'?{£¾?{µu?{Ç,?{Øä?{êš?{üQ?|?|¿?|1u?|C,?|Tâ?|f˜?|xO?|Š?|›»?|­r?|¿(?|ÐÝ?|â"?|ôI?}ÿ?}µ?})k?}; ?}LÖ?}^‹?}p@?}ö?}"«?}¥a?}·?}ÈÊ?}ڀ?}ì4?}ýé?~ž?~!S?~3?~D¼?~Vp?~h$?~yÙ?~‹?~A?~®ö?~Àª?~Ò]?~ä?~õÅ?y?-?*á?<"?NH?_û?q®?ƒb?•?¦È?¸|?Ê.?Ûá?í•?ÿG?€}?€V?€0?€#	?€+â?€4¼?€=•?€Fn?€OG?€X ?€`ù?€iÓ?€r«?€{"?€"]?€6?€–?€žè?€§Á?€°™?€¹r?€ÂJ?€Ë#?€Óü?€ÜÕ?€å­?€î…?€÷^?6?	?ç?À?#˜?,p?5H?>!?Fù?OÑ?X©?a?jY?s2?|
?"â?¹?–'?Ÿi?¨A?±?¹ñ?ÂÈ?Ë ?Ôx?ÝP?æ'?îÿ?÷Ö?'­?'	†?']?'4?'$?',ã?'5º?'>'?'Gi?'P@?'Y?'aî?'jÅ?'s?'|t?'…K?'Ž"?'–ù?'ŸÐ?'¨§?'±~?'ºU?'Ã,?'Ì?'ÔÙ?'Ý°?'æ‡?'ï]?'ø4?ƒ
?ƒ	á?ƒ¸?ƒ?ƒ$e?ƒ-;?ƒ6?ƒ>è?ƒG¿?ƒP•?ƒYk?ƒbA?ƒk?ƒsî?ƒ|Å?ƒ…›?ƒŽq?ƒ—F?ƒ ?ƒ¨ó?ƒ±É?ƒºŸ?ƒÃu?ƒÌK?ƒÕ ?ƒÝ÷?ƒæÍ?ƒï¢?ƒøx?"M?"
#?"ú?"Ï?"$¤?"-z?"6O?"?%?"Gû?"PÐ?"Y¦?"b{?"kP?"t%?"|û?"…Ñ?"Ž¦?"—{?" P?"©%?"±û?"ºÐ?"Ã¥?"Ìz?"ÕN?"Þ#?"æù?"ïÎ?"ø£?…w?…
L?…!?…ö?…$Ë?…- ?…6t?…?I?…H?…Pó?…YÇ?…bœ?…kp?…tD?…}?……î?…ŽÂ?…—–?… k?…©??…²?…ºè?…ü?…̐?…Õd?…Þ8?…ç
?…ïá?…øµ?†‰?†
]?†1?†?†$Ú?†-­?†6?†?U?†H(?†Pý?†YÑ?†b¤?†kx?†tK?†}?†…ó?†ŽÇ?†—š?† n?†©A?†²?†ºé?†Ã¼?†Ì?†Õc?†Þ6?†ç	?†ïÝ?†ø°?‡ƒ?‡
W?‡*?‡ý?‡$Ñ?‡-¤?‡6w?‡?I?‡H?‡Pï?‡YÃ?‡b–?‡ki?‡t;?‡}?‡…â?‡Žµ?‡—‡?‡ Z?‡©,?‡±ÿ?‡ºÓ?‡Ã¥?‡Ìx?‡ÕJ?‡Þ?‡æï?‡ïÂ?‡ø•?ˆg?ˆ
9?ˆ?ˆÞ?ˆ$±?ˆ-ƒ?ˆ6U?ˆ?(?ˆGú?ˆPÌ?ˆYŸ?ˆbq?ˆkC?ˆt?ˆ|ç?ˆ…¹?ˆŽŒ?ˆ—^?ˆ 0?ˆ©?ˆ±Ó?ˆº¥?ˆÃx?ˆÌJ?ˆÕ?ˆÝí?ˆæ¿?ˆï?ˆøc?‰5?‰
?‰Ø?‰©?‰${?‰-M?‰6?‰>ð?‰GÂ?‰P"?‰Yd?‰b7?‰k?‰sÙ?‰|ª?‰…|?‰ŽN?‰—?‰Ÿð?‰¨Á?‰±'?‰ºc?‰Ã5?‰Ì?‰ÔØ?‰Ý¨?‰æy?‰ïJ?‰ø?Ší?Š	¾?Š?Š`?Š$0?Š-?Š5Ó?Š>¤?ŠGt?ŠPE?ŠY?Šaç?Šj¸?Šsˆ?Š|Y?Š…*?Šú?Š–Ë?ŠŸœ?Š¨l?Š±=?Šº
?ŠÂÞ?ŠË¯?ŠÔ?ŠÝO?Šæ ?Šîð?Š÷À?‹'?‹	b?‹2?‹?‹#Ò?‹,¢?‹5s?‹>C?‹G?‹Oã?‹X³?‹aƒ?‹jT?‹s$?‹{ô?‹"Ä?‹"?‹–d?‹Ÿ4?‹¨?‹°Ó?‹¹£?‹Âs?‹ËC?‹Ô?‹Üã?‹å²?‹î'?‹÷Q?Œ"?Œò?ŒÁ?Œ?Œ#`?Œ,/?Œ5?Œ=Ï?ŒFž?ŒOn?ŒX=?Œa?ŒiÝ?Œr¬?Œ{{?Œ"J?Œ?Œ•é?Œž¹?Œ§ˆ?Œ°W?Œ¹&?ŒÁõ?ŒÊÄ?ŒÓ"?ŒÜc?Œå2?Œî?ŒöÐ?ŒÿŸ?o?>??"Û?+ª?4y?=I?F?Næ?Wµ?`ƒ?iS?r"?zð?ƒ¿?Œ?•\?ž+?¦ú?¯È?¸—?Áe?Ê4?Ó?ÛÑ?ä ?ín?ö<?ÿ?ŽÚ?Ž¨?Žw?Ž"E?Ž+?Ž3á?Ž<°?ŽE~?ŽNM?ŽW?Ž_é?Žh·?Žq†?ŽzT?Žƒ"?Ž‹ð?Ž"¾?ŽŒ?Ž¦Z?Ž¯(?Ž·ö?ŽÀÄ?ŽÉ'?ŽÒ`?ŽÛ/?Žãü?ŽìÊ?Žõ˜?Žþe?3??Ð?!?*k?38?<?DÔ?M¢?Vp?_=?h?pÙ?y¦?'t?‹A?"?œÜ?¥ª?®x?·E?À?Èà?Ñ­?Ú{?ãH?ì?ôã?ý°?}?K?!?!Ë?,t?7?AÇ?Lp?W?aÂ?lk?w?¾?Œf?—?¡¸?¬a?·
?Á²?ÌZ?×?á¬?ìT?öü?'¤?'L?'õ?'!œ?',D?'6ì?'A"?'L<?'Vã?'a‹?'l2?'vÚ?''?'Œ)?'–Ð?'¡w?'¬?'¶Æ?'Ám?'Ì?'Öº?'áb?'ì	?'ö¯?'V?'ü?'¤?'!J?'+ð?'6–?'A<?'Kä?'VŠ?'a/?'kÕ?'v{?'"?'‹È?'–m?'¡?'«¸?'¶_?'Á?'˪?'ÖO?'àô?'ëš?'ö??"ä?"‰?".?" Ô?"+y?"6?"@Â?"Kh?"V
?"`±?"kV?"uú?"€Ÿ?"‹D?"•è?" Œ?"«0?"µÕ?"Ày?"Ë?"ÕÁ?"àe?"ë
?"õ­?"Q?"
ô?"˜?" <?"*à?"5ƒ?"@&?"JÊ?"Un?"`?"j´?"uW?"ú?"Šž?"•A?"Ÿã?"ª†?"µ)?"¿Ì?"Êo?"Õ?"ß´?"êW?"ôú?"ÿœ?•
>?•à?•ƒ?•*%?•4Ç?•?i?•J?•T®?•_P?•iñ?•t"?•5?•‰×?•"y?•Ÿ?•©¼?•´]?•¾ÿ?•É ?•ÔA?•Þã?•é"?•ô&?•þÇ?–	g?–?–©?–)K?–3ë?–>Œ?–I-?–SÍ?–^n?–i?–s¯?–~O?–ˆñ?–"'?–ž1?–¨Ñ?–³q?–¾?–Ȳ?–ÓR?–Ýò?–è'?–ó2?–ýÒ?—q?—?—°?—(Q?—2ð?—=?—H/?—RÎ?—]n?—h
?—r¬?—}K?—‡ê?—'Š?—)?—§È?—²g?—½?—Ç¥?—ÒD?—Üâ?—ç?—ò?—ü¾?˜]?˜û?˜™?˜'8?˜1×?˜<u?˜G?˜Q±?˜\P?˜fî?˜q‹?˜|)?˜†Ç?˜'f?˜œ?˜¦¡?˜±>?˜»Ü?˜Æz?˜Ñ?˜Ûµ?˜æR?˜ðï?˜ûŽ?™+?™È?™e?™&?™0 ?™;=?™EÙ?™Pv?™[?™e±?™pM?™zê?™…†?™#?™šÀ?™¥]?™¯ù?™º•?™Å2?™ÏÏ?™Úk?™å?™ï£?™ú@?šÜ?šx?š?š$°?š/M?š9è?šD"?šO ?šY»?šdX?šnó?šy?š"*?šŽÅ?š™b?š£ý?š®˜?š¹3?šÃÎ?šÎj?šÙ?šã ?šî;?šøÖ?›r?›
?›¨?›#B?›-Ý?›8y?›C?›M®?›XH?›bã?›m~?›x?›'³?›M?›—è?›¢'?›­?›·¶?›ÂP?›Ìë?›×…?›â?›ì¹?›÷S?œí?œ‡?œ!?œ!º?œ,T?œ6î?œAˆ?œL!?œV»?œaT?œkî?œvˆ?œ!?œ‹º?œ–S?œ í?œ«†?œ¶?œÀ¸?œËQ?œÕë?œà"?œë?œõµ?N?
è?€? ?*±?5J??ã?J|?U?_¬?jF?tÞ?v?Š?"¦?Ÿ??©×?´o?¿?ÉŸ?Ô8?ÞÐ?éh?óÿ?þ—?ž	0?žÇ?ž_?ž(ö?ž3Ž?ž>&?žH¾?žSU?ž]ì?žh"?žs?ž}³?žˆJ?ž'á?žx?ž¨?ž²§?ž½>?žÇÕ?žÒl?žÝ?žç›?žò1?žüÈ?Ÿ_?Ÿ÷?Ÿ?Ÿ'$?Ÿ1º?Ÿ<R?ŸFè?ŸQ?Ÿ\?Ÿf«?ŸqB?Ÿ{Ù?Ÿ†o?Ÿ'?Ÿ››?Ÿ¦2?Ÿ°È?Ÿ»^?ŸÅô?ŸÐŠ?ŸÛ!?Ÿå·?ŸðM?Ÿúã? x? ? ¥? %:? /Ð? :f? Dü? O'? Z'? d¼? oR? yè? "}? ? ™¨? ¤=? ®Ó? ¹h? Ãý? Î'? Ù'? ã½? îR? øç?¡|?¡?¡§?¡#;?¡-Ð?¡8e?¡Bû?¡M?¡X$?¡b¸?¡mM?¡wâ?¡'w?¡?¡—Ÿ?¡¢4?¡¬É?¡·]?¡Áñ?¡Ì†?¡×?¡á¯?¡ìC?¡ö×?¢k?¢ÿ?¢"?¢!(?¢+¼?¢6P?¢@ã?¢Kx?¢V?¢` ?¢k3?¢uÇ?¢€\?¢Šï?¢•ƒ?¢ ?¢ªª?¢µ>?¢¿Ñ?¢Êe?¢Ôø?¢ßŒ?¢ê ?¢ô³?¢ÿF?£	Ù?£m?£?£)"?£4'?£>º?£IN?£Sá?£^s?£i?£s™?£~-?£ˆÀ?£"S?£å?£¨x?£³?£½ž?£È1?£ÒÃ?£ÝV?£çé?£ò|?£ý?¤¡?¤3?¤Æ?¤'Y?¤1ë?¤<}?¤G?¤Q£?¤\5?¤fÇ?¤qY?¤{ë?¤†~?¤'?¤›¢?¤¦4?¤°Ç?¤»Y?¤Åë?¤Ð|?¤Û?¤å¡?¤ð3?¤úÄ?¥V?¥è?¥z?¥%?¥/ž?¥:/?¥DÁ?¥OS?¥Yä?¥dv?¥o?¥y™?¥"+?¥Ž¼?¥™N?¥£ß?¥®p?¥¹?¥Ã"?¥Î$?¥Ø¶?¥ãG?¥íÙ?¥øj?¦û?¦
Œ?¦?¦"®?¦-??¦7Ð?¦Ba?¦Lò?¦W"?¦b?¦l¥?¦w6?¦Ç?¦ŒX?¦–é?¦¡y?¦¬
?¦¶›?¦Á,?¦Ë¼?¦ÖM?¦àÝ?¦ëo?¦õÿ?§?§ ?§°?§ A?§*Ñ?§5b?§?ò?§J'?§U?§_£?§j3?§tÃ?§S?§‰ä?§"t?§Ÿ?§©"?§´$?§¾µ?§ÉE?§ÓÕ?§Þd?§èô?§ó…?§þ?¨¤?¨4?¨Ä?¨(T?¨2ä?¨=t?¨H?¨R"?¨]#?¨g³?¨rB?¨|Ò?¨‡b?¨'ñ?¨œ?¨§?¨± ?¨¼0?¨Æ¿?¨ÑN?¨ÛÞ?¨æm?¨ðý?¨ûŒ?©?©ª?©:?©%Ê?©0Y?©:è?©Ew?©P?©Z–?©e%?©o³?©zB?©"Ñ?©a?©™ð?©¤?©¯?©¹œ?©Ä,?©Î»?©ÙI?©ãØ?©îg?©øö?ª…?ª?ª¢?ª#1?ª-À?ª8O?ªBÝ?ªMl?ªWû?ªbŠ?ªm?ªw¦?ª'5?ªŒÄ?ª—S?ª¡á?ª¬o?ª¶ý?ªÁ?ªÌ?ªÖ©?ªá7?ªëÅ?ªöU?«ã?«q?«ÿ?« ?«+?«5ª?«@8?«JÆ?«UT?«_ã?«jq?«tÿ?«?«Š?«"ª?«Ÿ7?«©Å?«´S?«¾á?«Ép?«Óý?«Þ‹?«é?«ó§?«þ5?¬Ã?¬Q?¬Þ?¬(l?¬2ú?¬=ˆ?¬H?¬R£?¬]2?¬g¿?¬rM?¬|Ú?¬‡h?¬'ö?¬œƒ?¬§?¬±ž?¬¼,?¬Æº?¬ÑG?¬ÛÕ?¬æb?¬ðï?¬û~?­?­˜?­%?­%³?­0A?­:Î?­E[?­Oè?­Zu?­e?­o'?­z?­"«?­8?­™Æ?­¤S?­®à?­¹m?­Ãú?­Îˆ?­Ù?­ã¢?­î/?­ø¼?®J?®
Ö?®c?®"ð?®-~?®8?®B˜?®M$?®W±?®b??®lÌ?®wX?®å?®Œr?®—?®¡Œ?®¬?®¶¦?®Á2?®ËÀ?®ÖM?®àÙ?®ëf?®õò?¯€?¯
?¯™?¯ &?¯*²?¯5@?¯?Ì?¯JY?¯Tå?¯_r?¯iÿ?¯t‹?¯?¯‰¤?¯"1?¯ž¾?¯©J?¯³×?¯¾c?¯Èð?¯Ó}?¯Þ	?¯è–?¯ó"?¯ý®?°;?°È?°T?°'à?°2m?°<ú?°G†?°R?°\ž?°g+?°q¸?°|D?°†Ð?°'\?°›é?°¦u?°±?°»Ž?°Æ?°Ð§?°Û3?°å¿?°ðK?°ú×?±d?±ð?±|?±%?±/"?±:!?±D­?±O9?±YÅ?±dQ?±nÞ?±yj?±ƒö?±Ž'?±™?±£š?±®&?±¸²?±Ã>?±ÍÊ?±ØW?±âã?±ío?±÷ú?²‡?²
?²Ÿ?²"+?²,·?²7C?²AÏ?²L[?²Vç?²ar?²kÿ?²v‹?²?²‹¢?²–.?² »?²«G?²µÒ?²À^?²Êê?²Õv?²à?²êŽ?²õ?²ÿ¥?³
2?³½?³I?³)Õ?³4`?³>í?³Iy?³T?³^?³i?³s¨?³~4?³ˆ¿?³"K?³Ö?³¨c?³²ï?³½z?³È?³Ò'?³Ý?³ç©?³ò5?³üÁ?´M?´Ù?´d?´&ð?´1{?´57?´BŠ?´OÝ?´]0?´jƒ?´wÖ?´…)?´'{?´ŸÍ?´­!?´ºs?´ÇÅ?´Õ?´âj?´ï»?´ý
?µ
`?µ±?µ%?µ2T?µ?¦?µL÷?µZH?µg™?µtë?µ'<?µŒ?µœÝ?µª/?µ·?µÄÏ?µÒ ?µßq?µìÁ?µú?¶a?¶²?¶"?¶/Q?¶< ?¶Iñ?¶W@?¶d?¶qà?¶/?¶Œ~?¶™Í?¶§?¶´l?¶Áº?¶Ï	?¶ÜX?¶é§?¶öõ?·C?·"?·á?·,/?·9}?·FË?·T?·ag?·n´?·|?·‰P?·–ž?·£ë?·±9?·¾†?·ËÓ?·Ù ?·æn?·ó»?¸?¸U?¸¡?¸(î?¸6:?¸C‡?¸PÔ?¸^ ?¸kl?¸x¹?¸†?¸"P?¸ œ?¸­è?¸»4?¸È?¸ÕË?¸ã?¸ðb?¸ý­?¹
ø?¹D?¹%?¹2Ú?¹@%?¹Mp?¹Z»?¹h?¹uP?¹'›?¹å?¹/?¹ªy?¹·Ä?¹Å?¹ÒX?¹ß£?¹ìí?¹ú6?º€?ºÊ?º"?º/]?º<¦?ºIð?ºW9?ºd'?ºqË?º?ºŒ]?º™¦?º¦ï?º´8?ºÁ?ºÎÉ?ºÜ?ºéZ?ºö£?»ë?»3?»|?»+Ã?»9?»FS?»S›?»`ã?»n*?»{s?»ˆº?»–?»£H?»°?»½×?»Ë?»Øe?»å­?»òô?¼:?¼
?¼È?¼(?¼5U?¼B›?¼Oâ?¼](?¼jn?¼w´?¼"û?¼'A?¼Ÿ‡?¼¬Ì?¼º?¼ÇY?¼Ôž?¼áã?¼ï*?¼üo?½	´?½ù?½$??½1"?½>É?½L?½YS?½f˜?½sÝ?½"?½Žg?½›«?½¨ï?½¶5?½Ãy?½Ð½?½Þ?½ëF?½øŠ?¾Í?¾?¾ V?¾-š?¾:Ý?¾H!?¾Ue?¾b¨?¾oë?¾}/?¾Šs?¾—¶?¾¤ù?¾²<?¾¿€?¾ÌÂ?¾Ú?¾çI?¾ô‹?¿Î?¿?¿T?¿)–?¿6Ø?¿D?¿Q]?¿^ ?¿ká?¿y#?¿†f?¿"¨?¿ ê?¿®+?¿»n?¿È¯?¿Õñ?¿ã2?¿ðu?¿ý¶?À
÷?À8?À%z?À2»?À?ü?ÀM=?ÀZ?Àg¿?Àu?À'A?À'?ÀœÃ?Àª?À·E?Àą?ÀÑÅ?Àß?ÀìF?Àù†?ÁÆ?Á?Á!G?Á.‡?Á;Ç?ÁI?ÁVG?Ác†?ÁpÆ?Á~?Á‹F?Á˜…?Á¥Ä?Á³?ÁÀC?Á͂?ÁÚÁ?Áè?Áõ@?Â?¾?Âü?Â*<?Â7z?ÂD¹?ÂQ÷?Â_7?Âlu?Ây³?†ò?"1?¡o?®­?»ì?ÂÉ)?ÂÖg?Âã¥?Âðä?Âþ!?Ã_?Ý?Ã%Û?Ã3?Ã@V?ÃM"?ÃZÑ?Ãh?ÃuL?‰?ÏÇ?Ý?êA?÷~?ÃÄ»?ÃÑø?Ãß5?Ãìq?Ãù¯?Äë?Ä(?Ä!d?Ä.¢?Ä;Þ?ÄI?ÄVV?Äc"?ÄpÐ?Ä~?ċH?ʄ?Ä¥À?IJü?ÄÀ9?ÄÍt?ÄÚ°?Äçì?Äõ(?Åd?ÅŸ?ÅÚ?Å*?Å7R?ÅD?ÅQÈ?Å_?Ål??Åyz?ņµ?œñ?Å¡,?Å®g?Å»¡?ÅÈÝ?ÅÖ?ÅãR?Åð?ÅýÈ?Æ?Æ=?Æ%w?Æ2²?Æ?í?ÆM'?ÆZb?Ægœ?ÆtÖ?Ƃ?ƏK?Ɯ…?Æ©¾?ƶø?ÆÄ3?ÆÑl?ÆÞ¦?Æëà?Æù?ÇS?Ǎ?Ç Æ?Ç.?Ç;:?ÇHs?ÇU¬?Çbæ?Çp?Ç}X?NJ'?ǗË?Ç¥?Dz=?Ç¿u?Ç̯?ÇÙè?Çç ?ÇôY?È'?ÈË?È?È)=?È6u?ÈC­?ÈPæ?È^?ÈkW?Èx?ȅÇ?ȓ?È 8?È­p?Ⱥ¨?ÈÇá?ÈÕ?ÈâP?Èïˆ?ÈüÀ?É	ø?É0?É$g?É1Ÿ?É>×?ÉL?ÉYF?Éf~?Ésµ?ɀì?Ɏ#?ɛ[?ɨ"?ɵÊ?ÉÃ?ÉÐ8?ÉÝo?Éê¦?É÷Ý?Ê?ÊK?Ê'?Ê,º?Ê9ð?ÊG'?ÊT]?Êa•?ÊnË?Ê|?ʉ8?ʖo?Ê£¥?Ê°Ü?ʾ?ÊËI?ÊØ?Êåµ?Êòë?Ë"?Ë
X?ËŽ?Ë'Ä?Ë4ú?ËB0?ËOf?Ë\œ?ËiÒ?Ëw?˄=?ˑs?˞©?Ë«ß?˹?ËÆJ?ËӀ?Ëàµ?Ëíê?Ëû ?ÌV?Ì‹?Ì"À?Ì/ö?Ì=+?ÌJ`?ÌW•?ÌdË?Ìr?Ì5?̌i?̙Ÿ?̦Ô?Ì´?ÌÁ=?ÌÎs?ÌÛ§?ÌèÜ?Ìö?ÍF?Íz?Í®?Í*ã?Í8?ÍEL?ÍR?Í_µ?Ílê?Íz?͇R?͔†?Í¡»?Í®ï?ͼ#?ÍÉW?Í֌?ÍãÀ?Íðô?Íþ(?Î\?ΐ?Î%Ä?Î2ø?Î@,?ÎM`?ÎZ"?ÎgÈ?Îtû?΂/?Ώb?Μ–?ΩÊ?ζý?ÎÄ0?ÎÑe?Îޘ?ÎëË?Îøþ?Ï2?Ïe?Ï ˜?Ï-Ë?Ï:ÿ?ÏH2?ÏUe?Ïb˜?ÏoÌ?Ï|ÿ?ϊ2?ϗe?Ϥ˜?ϱË?Ͼþ?ÏÌ0?ÏÙd?Ïæ—?ÏóÉ?Ðý?Ð/?Ðb?Ð("?Ð5È?ÐBú?ÐP,?Ð]_?Ðj'?ÐwÄ?Є÷?В)?П\?ЬŽ?йÀ?ÐÆò?ÐÔ&?ÐáX?ÐîŠ?Ðû¼?Ñï?Ñ!?Ñ#S?Ñ0"?Ñ=·?ÑJé?ÑX?ÑeM?Ñr?ѱ?ьã?њ?ѧG?Ñ´y?ÑÁª?ÑÎÜ?ÑÜ?Ñé@?Ñör?Ò¤?ÒÖ?Ò?Ò+8?Ò8k?ÒEœ?ÒRÍ?Ò_ÿ?Òm1?Òzb?҇"?ҔÅ?Ò¡÷?Ò¯(?Ò¼Y?ÒɊ?ÒÖ¼?Òãí?Òñ?ÒþP?Ó'?Ó³?Ó%ã?Ó3?Ó@F?ÓMw?ÓZ¨?ÓgÙ?Óu?ӂ<?ӏl?Ӝ?Ó©Ï?Ó¶ÿ?ÓÄ0?ÓÑa?Óޒ?ÓëÃ?Óøô?Ô$?ÔV?Ô †?Ô-·?Ô:è?ÔH?ÔUI?Ôbz?Ôo«?Ô|Ü?Ԋ?ԗ<?Ô¤n?Ô±ž?Ô¾Î?ÔËÿ?ÔÙ0?Ôæ`?Ôó?ÕÁ?Õ
ò?Õ"?Õ(R?Õ5'?ÕB³?ÕOä?Õ]?ÕjD?Õwu?Մ¥?ՑÕ?՟?Õ¬6?Õ¹f?ÕƖ?ÕÓÆ?Õà÷?Õî&?ÕûV?Ö†?Ö·?Ö"ç?Ö0?Ö=G?ÖJw?ÖW§?Öd×?Ör?Ö7?֌g?֙—?Ö¦Ç?Ö³÷?ÖÁ'?ÖÎV?Öۇ?Öè·?Öõæ?×?×F?×v?×*¥?×7Õ?×E?×R5?×_d?×l"?×yÄ?׆ô?ה#?סS?×®ƒ?×»²?×Èâ?×Ö?×ãB?×ðq?×ý ?Ø
Ð?Ø?Ø%/?Ø2^?Ø??ØL¾?ØYí?Øg?ØtM?؁|?؎«?؛Ú?Ø©?ض:?ØÃi?ØИ?ØÝÈ?Øê÷?Øø'?ÙV?Ù†?Ùµ?Ù,ä?Ù:?ÙGC?ÙTr?Ùa¡?ÙnÐ?Ù|?ى/?ٖ^?Ù£?Ù°½?Ù½ì?ÙË?ÙØJ?Ùåz?Ùò©?ÙÿØ?Ú
?Ú7?Ú'f?Ú4•?ÚAÅ?ÚNô?Ú\#?ÚiR?Úv'?ڃ±?ڐß?ڞ?Ú«>?Ú¸m?ÚŜ?ÚÒË?Úßû?Úí*?ÚúX?Û‡?Û·?Û!æ?Û/?Û<D?ÛIs?ÛV¢?ÛcÑ?Ûq?Û~0?ۋ^?ۘ?Û¥¼?Û²ì?ÛÀ?ÛÍI?ÛÚx?Ûç¨?Ûô×?Ü?Ü4?Üd?Ü)"?Ü6Á?ÜCñ?ÜQ ?Ü^O?Ük}?Üx­?܅Ü?ܓ?Ü 9?Ü­i?ܺ˜?ÜÇÇ?ÜÔõ?Üâ%?ÜïT?Üüƒ?Ý	±?Ýá?Ý$?Ý1??Ý>m?ÝK?ÝXÌ?Ýeú?Ýs)?݀Y?ݍˆ?ݚ¶?ݧå?ݵ?ÝÂD?ÝÏr?ÝÜ¡?ÝéÑ?Ý÷?Þ.?Þ]?ލ?Þ+¼?Þ8ê?ÞF?ÞSI?Þ`x?Þm¦?ÞzÖ?ވ?ޕ4?Þ¢b?Þ¯'?Þ¼Á?ÞÉð?Þ×?ÞäN?Þñ}?Þþ¬?ßÛ?ß?ß&9?ß3h?ß@—?ßMÇ?ßZö?ßh%?ßuS?߂ƒ?ߏ²?ߜá?ߪ?ß·@?ßÄn?ßѝ?ßÞÌ?ßëü?ßù+?àZ?à‰?à ¹?à-è?à;?àHF?àUu?àb¤?àoÓ?à}?àŠ2?à—a?ऐ?à±À?à¾ï?àÌ?àÙM?àæ}?àó¬?áÛ?á
?á:?á(i?á5™?áBÈ?áOø?á]'?ájV?áw…?ᄵ?á'ä?áŸ?á¬C?á¹s?áÆ¢?áÓÑ?áá?áî0?áû`?â?â¾?â"î?â0?â=M?âJ}?âW­?âdÜ?âr?â;?âŒk?♚?â¦Ê?â³ú?âÁ)?âÎY?âۈ?âè¹?âõè?ã?ãG?ãw?ã*§?ã7Ö?ãE?ãR6?ã_f?ãl•?ãyÅ?ã†ö?ã"%?ã¡U?㮄?㻵?ãÈå?ãÖ?ããD?ãðu?ãý¤?ä
Ô?ä?ä%5?ä2e?ä?"?äLÅ?äYõ?äg%?ätU?䁅?䎵?ä›å?ä©?ä¶F?äÃv?äЦ?äÝÖ?äë?äø7?åg?å—?åÈ?å,ø?å:(?åGY?åTŠ?åaº?ånê?å|?å‰K?å–|?壬?å°Ü?å¾
?åË>?åØn?ååž?åòÐ?æ?æ
1?æb?æ'"?æ4Ã?æAó?æO%?æ\U?æi†?æv·?æƒè?æ'?æžI?æ«z?測?æÅÜ?æÓ
?æà>?æíp?æú ?çÑ?ç?ç"4?ç/e?ç<–?çIÇ?çVø?çd)?çqZ?ç~‹?狽?ç˜î?ç¦ ?ç³Q?çÀƒ?çÍ´?çÚå?çè?çõH?èz?è«?èÝ?è*?è7@?èDq?èQ¤?è^Õ?èl?èy8?ðlŠ?ð~8?ðæ?ð¡"?ð³A?ðÄð?ð֝?ðèK?ðùù?ñ¦?ñT?ñ/?ñ@¯?ñR\?ñd
?ñu·?ñ‡d?ñ™?ñª¿?ñ¼l?ñÎ?ñßÆ?ññs?ò ?òÍ?ò&z?ò8'?òIÓ?ò[€?òm-?ò~Ù?ò†?ò¢2?ò³Þ?òŋ?ò×7?òèã?òú?ó<?óè?ó/"?óA@?óRì?ód˜?óvD?ó‡ï?ó™œ?ó«G?ó¼ò?óΟ?óàJ?óñõ?ô¡?ôL?ô&ø?ô8£?ôJN?ô[ú?ôm¥?ôO?ôû?ô¢¦?ô´P?ôÅü?ôק?ôéQ?ôúü?õ§?õQ?õ/ü?õA§?õSQ?õdü?õv¦?õˆP?õ™û?õ«¥?õ½O?õÎú?õà£?õòM?öø?ö¡?ö'K?ö8ö?öJŸ?ö\J?ömó?öœ?ö'G?ö¢ð?ö´™?öÆC?ö×ì?öé•?öû??÷è?÷'?÷0;?÷Aä?÷S?÷e7?÷vß?÷ˆˆ?÷š1?÷«Ú?÷½'?÷Ï,?÷àÔ?÷ò}?ø&?øÎ?ø'v?ø9 ?øJÈ?ø\p?øn?øÁ?ø'j?ø£?ø´º?øÆb?øØ
?øé²?øûZ?ù
?ùª?ù0R?ùAú?ùS¡?ùeI?ùvñ?ùˆ˜?ùš@?ù«è?ù½?ùÏ7?ùàÞ?ùò…?ú-?úÔ?ú'{?ú9#?úJÉ?ú\p?ún?ú¿?ú'e?ú£
?ú´³?úÆ[?úØ?úé¨?úûO?ûõ?û›?û0C?ûAé?ûS?ûe6?ûvÜ?ûˆ'?ûš)?û«Ï?û½u?ûÏ?ûàÁ?ûòg?ü?ü´?ü'Y?ü9?üJ¥?ü\K?ümñ?ü—?ü'<?ü¢â?ü´‡?üÆ-?ü×Ó?üéx?üû?ýÃ?ýh?ý0?ýA³?ýSX?ýdþ?ýv£?ýˆG?ý™í?ý«'?ý½6?ýÎÜ?ýà€?ýò%?þÊ?þo?þ'?þ8¸?þJ]?þ\?þm¦?þJ?þî?þ¢"?þ´8?þÅÜ?þׁ?þé$?þúÈ?ÿm?ÿ?ÿ/¶?ÿAY?ÿRý?ÿd¢?ÿvE?ÿ‡é?ÿ™?ÿ«1?ÿ¼Ô?ÿÎy?ÿà?ÿñ¿@²@
ƒ@U@'@$ù@-Ë@6œ@?n@H?@Q@Yã@b´@k†@tW@}(@…ú@ŽÌ@—@ o@©@@²@ºâ@õ@̆@ÕW@Þ(@æù@ïÊ@øœ@m@
>@@à@$±@-ƒ@6T@?%@Gö@PÇ@Y™@bj@k;@t@|Ü@…­@Ž@—O@  @¨ñ@±Â@º'@Ãd@Ì4@Õ@ÝÖ@æ¦@ïw@øH@@	é@º@Š@$[@-,@5ü@>Í@G@Pm@Y?@b@jß@s°@|€@…P@Ž!@–ò@ŸÂ@¨'@±b@º2@Ã@ËÓ@Ô£@Ýs@æD@ï@÷å@µ@	"@T@$@#ô@,Å@5•@>e@G5@P@XÔ@a¥@ju@sE@|@"ä@µ@–"@ŸT@¨$@°ó@¹Ã@"@Ëc@Ô3@Ý@åÒ@î¡@÷r@A@	@à@°@#@,O@5@=î@F¾@O@X\@a,@iü@rË@{š@"i@9@–	@žØ@§§@°v@¹E@Â@Êå@Ó´@܃@åR@î!@öñ@ÿÀ@@^@-@"ü@+Ì@4š@=i@F8@O@WÖ@`¦@iu@rC@{@ƒá@Œ°@•@žN@§@¯ë@¸º@Á‰@ÊX@Ó'@Ûö@äÄ@í"@öb@ÿ1@ÿ@Î@œ@"k@+:@4	@<×@E¦@Nt@WB@`@hà@q®@z}@ƒK@Œ@"é@·@¦…@¯S@¸"@Àð@É¿@ҍ@Û[@ä)@ìø@õÇ@þ•@c@1@ÿ@!Í@*œ@3j@<8@E@MÔ@V¢@_q@h?@q
@yÛ@'©@‹v@"E@@¥á@®¯@·}@ÀJ@É@Ñç@Úµ@ã'@ìP@õ@ýí@º@ˆ@U@!#@)ò@2¿@;@D[@M(@Uö@^Ä@g'@p_@y-@ú@ŠÈ@"–@œd@¥1@­þ@¶Ì@¿™@Èh@Ñ5@Ú@âÐ@ë@ôj@ý9@	@	Ó@	 @	 n@	);@	2	@	:Ö@	C¤@	Lq@	U>@	^@	fÙ@	o¦@	xt@	A@	Š@	'Ü@	›©@	¤v@	­C@	¶@	¾Ý@	Ç«@	Ðx@	ÙE@	â@	êß@	ó¬@	üz@
G@
@
á@
­@
(z@
1H@
:@
Bâ@
K¯@
T|@
]H@
f@
nã@
w°@
€|@
‰I@
'@
šä@
£°@
¬}@
µJ@
¾@
Æä@
ϱ@
Ø}@
áJ@
ê@
òã@
û±@}@
J@@ã@'°@0}@9J@B@Jã@S¯@\|@eI@n@vâ@®@ˆ{@'G@š@¢á@«­@´z@½F@Æ@Îà@׬@àx@éE@ò@úÞ@ª@w@C@@&Û@/©@8u@AA@J
@RÙ@[¦@ds@m?@v@~×@‡£@o@™<@¢@ªÕ@³¡@¼m@Å:@Î@ÖÒ@ߞ@èj@ñ6@ú@
Ï@
›@
g@
2@
%þ@
.Ë@
7—@
@c@
I/@
Qû@
ZÇ@
c"@
l`@
u+@
}÷@
†Ã@
@
˜\@
¡'@
©ó@
²¿@
»‹@
ÄW@
Í#@
Õï@
Þ»@
ç†@
ðR@
ù@ë@
¶@'@N@%@-æ@6²@?}@HI@Q@Yà@b­@kx@tD@}@…Û@Ž§@—s@ ?@©
@±Ö@º¡@Ãm@Ì9@Õ@ÝÐ@æœ@ïg@ø3@ÿ@	Ê@–@a@$-@,ù@5Ä@>@G[@P'@Xò@a¾@jŠ@sU@| @"ì@·@–ƒ@ŸO@¨@°å@¹±@Â|@ËH@Ô@Üß@åª@îu@÷@@@Ø@£@n@#9@,@4Ñ@=œ@Fg@O2@Wý@`É@i•@r`@{+@ƒö@ŒÁ@•@žX@§#@¯î@¸¹@Á…@ÊQ@Ó@Ûç@ä²@í}@öH@ÿ@ß@ª@u@"@@+@3×@<¢@Em@N8@W@_Î@h™@qd@z/@'ú@‹Å@"'@\@¦'@®ò@·½@Àˆ@ÉS@Ò@Úé@ã´@ì@õJ@þ@à@«@v@!A@*@2×@;¢@Dm@M8@V@^Í@g™@pd@y/@ù@ŠÄ@"@œ[@¥%@­ð@¶»@¿†@ÈQ@Ñ@Ùç@â±@ë|@ôG@ý@Ý@¨@r@ =@)@1Ó@:ž@Ci@L3@Tþ@]É@f"@o_@x)@€ô@‰¿@'‰@›U@¤@¬ê@µµ@¾@ÇJ@Ð@Øà@áª@êu@ó@@ü@Ö@
 @k@5@(@0Ë@9–@B`@K+@Sõ@\À@e‹@nV@w @ë@ˆµ@'€@šK@£@«à@´«@½u@Æ@@Ï@×Õ@à @éj@ò5@úÿ@Ë@•@`@*@&ô@/À@8Š@AU@J@Ré@[´@d@mJ@v@~Þ@‡©@s@™?@¢	@ªÓ@³ž@¼h@Å2@Íþ@ÖÈ@ߒ@è]@ñ'@ùò@½@‡@R@@%æ@.±@7|@@F@I@QÛ@Z¥@cq@l;@u@}Ï@†š@d@˜/@ ú@©Ä@²Ž@»Y@Ä#@Ìî@Õ¸@ރ@çM@ð@øâ@­@
w@A@@$Ö@- @6l@?6@H@PÊ@Y•@b_@k*@sô@|¿@…‰@ŽS@—@Ÿé@¨³@±}@ºG@Ã@ËÝ@Ô§@Ýq@æ<@ï@÷Ð@›@	f@0@ú@#Ä@,@5Z@>$@Fî@O¹@Xƒ@aM@j@râ@{­@"w@A@–@ž×@§¡@°k@¹5@Â@ÊË@ӕ@Ü_@å)@íô@ö¾@ÿ‰@S@@è@"²@+|@4G@=@EÜ@N¦@Wp@`;@i@qÐ@zš@ƒd@Œ/@"ù@Ä@¦Ž@¯Y@¸#@Àí@ɸ@҂@ÛM@ä@ìá@õ«@þw@A@@Õ@! @*j@35@;ÿ@DÊ@M"@V^@_(@gó@p¾@yˆ@'R@‹@"ç@œ²@¥|@®F@·@¿Û@È¥@Ñp@Ú;@ã@ëÏ@ô™@ýe@/(–«¹(¦S)(¨¯b(°)}("ɝ(«!(©ì"(«-(¦fÞ(´á2(¬B"(´Œ=(­ú(²ÀÒ(ÄM(µ÷&(»Ý²(À•=(¼N(¸88(ºÅM(¸ÁÁ(¼c(±'q(´S(Á?â(ÁÄ¡(Á¡K(¿öà(ǃ"(Éçó(À™(Êû!(Ë·"(ÉE…(Ôß(فŠ(à>Â(ámÃ(ڙ(ÜÍ~(ڈ5(Ô¼'(Èpÿ(ÍÃ'(ÛNê(Û©P(Ô//(ÑÐY(Éæ(Ѧù(ÖIö(ØkÅ(֝(Î(ÀîØ(¢Õ(¡pn(•"(–ùß('€-(ŒñY(ä( j(‰ñ	("ä(¢(³D(·×|(ºŸQ(¸¹º(º›^(º—Ò(Ä­½(Éôµ(ÎÝA(ËøG(χc(ÑÁ¹(Öß¾(ÕnŒ(֟à(×¹Í(Ù¿ù(ÚÀ°(×Pš(Úì(ÝÎ(Ҝ¿(ҙ!(Ø(ÐP(ØÛÚ(Ø^(Ó›(ÍJ(Ñæ(ÖMö(Ϙ(Ê®i(ÅØ(Âh(ĺÀ(º	ì(¹…‹(·Nq(¶è-(ºÌã(½?B(¯Ù(¼zˆ(´Nj(¶Ò(½‡³(ºP(ÃúÄ(¼ì¥(Ç8((ºŸ$(ÅQÜ(¾$Ö(Ä&(¿Ùç(¾­(Ç%(¿10(º²ã(Ä°$(º­ó(À²o(½Q(½<(Á[ˆ(¾¶{(Áb(¾A@(Ä9»(Îÿ[(ÃÀÓ(Á›(Åòß(¼Ìc(¸
Ô(µà¸(³à(¯$(¹~ë(¶ÔÐ(²yû(Â"©(Á(Áô'(Æö](ËFd(ËZÐ(Ç[ù(Éð(Ñÿu(ÇËè(¿–—(Æ}é(ÁT;(¹(Ã2(¦…X(ó/("tA(˜5(Ž*u(ˆ9c(‡"^(‡Ï|(w£(mrX(WJR(göT(W23(af¾(Y+l(]‰!(aíh(_—Ù([^"(só(fü;(lÅ(q÷(rï(|[(¡('->(wÙ@('…('•}(>µ(p<(cê$(p€(x/á(e
™(v!}(g'E(dh](iÝ'(nÐ(€>É(ƒ–R(…õ](ˆ{*(‰€›(ˆ#Ë(†bß(‰ÍÚ(‹ø:('f('Ú~("iü(™qà("£Ø(Êp('ž('¤º(";#(˜Ñì(—ø\(™zm(œ2(œî(›¯ú(š›-(¥\(ž'Ì(ž†F(¤(¤Þv(¨m(ŸAk(£Æ(°Aâ(«
¤(«"ë(£äk(©¢}(¥M®(¡.l(¡Ç©(šš{(œô­(›úà(ž%"(œµ"(š'(›Îu(§¶(¦"y(£7‰(§(ž3½(¨áx(¤)Š(¨)(«V´(¦'Ï(¦r(§"Ä(±±l(¨Õ(±þe(±Tþ(±¸†(²ˆ;(´ˆÝ(¯Ô³(º(³(²Gë(¢dð(¢à5(—A(" /("·Õ(–(è(œÏx(Ÿ'%(žà´(ž(œù$(ša(–5£('"(–Àš(œG¥(¥¶¤(­O(¨4ð(ª·O(ªÇ.(£X"(¬wZ(²*¾(±ŒB(°¬¨(µýü(¾óÕ(¹A(À]³(¿£Í(Ã'õ(¸Œ.(¿®$(ÇU´(ˆ(Óò$(Õð(Ïç¾(Î(b(ÐòI(ͧ´(Ò¶Ù(Ö}(ÕQM(Ðéê(Þi‹(Ó%(Ì#Î(ʑr(ÊjÆ(ÁÜÈ(͓ß(ҙú(à(å»(éÛ}(ÚúS(Ô@
(×Gõ(Ôñs(Ú|h(ã3(壦(êúq(ðïˆ((änÓ(ØP(ç²·(ï2¡(ãn2(äyk(ÚlÛ(ÒY"(Êßï(¿°(µ
€(­‡µ(¦Ä(­\Œ(®Ö(­'š(²ÐÁ(±Ãd(¶2|(¼¨÷(ºÔ(·÷&(´™(¾&(Ñ(ÅÁ%(Í{é(Îå[(È·&(Ïe(Ï£(ÓC/(Ï (Ñåá(Õ›(ÌǼ(Ì%¨(Öf((ÚËË(Ö»ˆ(Ò0+(ÓÕò(Ĭù(Ã3 (Ã(Â×k(Ã
T(È	)(Ӏj(ÓȘ(Ø-5(ÕÒò(ÖÐ5(ÖHs(Õ<É(Õ$h(ØZ§(ß`
(ÝÂ(æ(èÅÎ(柺(袌(ç~"(ék›(å| (ߚ(ØK](â2(î:†(ê
U(ì$ð(ù$ï(ó\©(ðÁ.(ðR((éÒô(äË(Ù¼:(ބÔ(Øwº(åzÈ(ëG<(óÔÙ(òà5(ìÎ(÷?Í(ÿ@(ý'(ñÐÑ(õ]ä(ùY‡(ï…}(ëo¸(ì3Ï(êŸ(íI±(ìÎ(ìð'(ôS6)+5(þ[ã(þˆ*(ü'Î(û‹(ýŸ(ý>(ýÑ(ü x)¤)B)=a)	²)ôW)
"),s)øÕ)&Ã)Aé)ÙÄ)|Á)²?)	!:)
VÂ)¾])')
:)PÚ))ð)¢
)u)΃)
 ü)§w)
‰s)
ö)
Cì)[¨)ìò)ÀŽ)
¹ )áì)¼)8´)qu)³‹)›‡)#A)\)ž)‰¼)AJ)KÜ)Q)~…)±)N)ÁC)	–Z)
2)
¢Ë)»t)"ú)Á1)	•T)§ )Á»)¦Ô)Õ) á)"O)	ȱ)	P)÷®)Ø);)Ê)3v)ÉÄ)È)Ás)ŒŠ)NS)	ä{)Õ)c­)	')•)rÓ)©)ô¼)ð.)i»)L±(þº°(û"×(üðM)‰Ü)£Z(ÿY6)%)ªp)q)­5)üï)	Ñ)kâ)'n)Ë)Ø>(öÃ(÷B¼)Ñí(þ—(üc7)*™)j(ÿôF)µx(ú (ûó)Ë)F)h®)Š+)ÆÙ)SÀ):)x)å)¶p)Z	)~Ó)UU)~)ÿž)¶÷)49)Ôò)èL)ö)OŠ)	'ã)
ý)	<Ù)Êö)
ö€)F†)!)=)
Æg)$–)
{Œ)ÑÅ)
6#)	])CÔ)ù)	³:)
cH)àm)	5Â)—¢)
Qg))¾_)Ž—)o])eà)$T)c)TÖ)ÊB)VÚ)")ûµ).Â)ÁL)ìõ)ê)S)é)!)
X)¤y)/©)Ä6)ÀÓ)hË)Ì)ôû)NV)'´)—Ç)-i)T)~Š)†ó)ð)(Z)TÏ)q)ʕ)
ì)Û*)QÈ)Iš)ßG)á)'Ú)O)	þa)Â9)Ö?)
Y-)ï)¨¥)¸t)*)>ë)x«)m)ê)î)N2)X™)
Éë)	©˜)EË)'c)
«7)±)Y`)¼ò)#@):Î)©™)°î)‰›)Ñ)‡m)
³$)])•6)ü)BG)(å)×))ê)7j)j)<V)s)~Ì)")‹í) ;8) Â)ßè)—T)Ëý)Sf)‹-)1)¥–)Më)š")…_)Nï)àë)áˆ)B)Ê)O')ø0)'™)°w)#˜)²)2)\)Þß)yû))Õ)"‹) ÷)!¯¹)!‡§) dB)#Æ)æX) …7)¾)¹g)Z×) [k)§])Ø)*·)š') [)[P) é)!)	Ê)!Vé)!½…)"@)!ï)##C)EÕ) ))"ž¸)#!p) 0¡)!®ò)$°Ù)$Þ )$xt)"xÉ)·E)½)"(õ¨É(Û%=(Ð[(ÉÝÞ(½=\(¼Ú(Ä/E(Áeg(ÀÓå(Ê®
(Øo±(Ô%‰(ÞÖ{(ïg(ñ¨y(ù²A)Àg)ˆ¨)O¨)žö)b)ð)	R—)Õ\)v)‹(÷ôÂ(û"‹(ûís(û1™(õ²»(üóa(ýC!(ù(É(öÍÁ(ú_÷)(4)Bñ)	ûz)-)fø)	&)°)O³)²)Õ)^Ÿ)
&)ô))Tâ)L)kÀ)bz)
œß)å(÷Ü(ôØ(ó›*(ó")7¬)úì)C,)9^)F)±A)Àÿ)ÞW)êH)PÒ)}Š)æŠ)ò¾)~š)3¢)¤<)ÿš)÷)‰§)
O)™þ)®%)˜û)•‰)«a)z¦)àõ)?B)H÷)-‰)
ö)|B)ûæ)¯)û)÷á)¦‹)')ÙÒ)$)Öí)¼j)ñò)Ó,)®)k0)ª‹))Îú)c)E')T1)Œ)Ö\)õ;)Fâ)Í9)̬)jå)G²)±)öé)°à)ɛ)23)7™)þ)hÂ)1>)§i)½8)Áž)ÚÒ)>8)	,)
pÛ)[)ª»)¦V)ŠZ)	Üú)	³î)¦K)
·)°)BÁ)Ư)äÞ)êº)þÅ)¸)¸p)<q)Y«)¤–)¦Ü)‹
)•‡)KÏ)´a).´)){Æ)ÈP)
pl)	ì)¾X)
åR)¹)í)©")!) ÒN)%"G)(!")%r!)چ)ØÏ)Ëà)"¡)"b)'_)ð±)íŸ)¦´)'/))!/):B)íž)«n)°o)ßñ)aÔ)Ü)U})ë)aÃ)Ý?)#Óf)(£H)%OÀ)&ë),[)/©)1²Ë),lU)+ä)$ÿÆ) m)Åí)70)])â)«)Òp)"ÝÛ)!Ú:)%3ô)$u´)) =Ê)op)íã) ç•)³©)²ó)Çy)±¨)·‡)Ôe)) ܃)"³,)&ª)#ð)#
~)#¾) þ=)!"j)!ëô)!ƒ@)¶¦)lm)v)'Ê)µ)€+)"),•)ü)!f() AØ)9Y)Ix)"Ð)›½)×&)
*)0å)åµ)ˆY)Ì$)Œ)(Ù)¦Ä)ڋ)z)!
h)!î›)$ s)#èÍ)&K7))µ)(u—)'¾%)(ˆ)*äá)%·)!í))ÔJ)>P)l®)Ðñ)•‹)=º)~)"ˆæ)'~à)(9))q)*ç{)(…)'.)%Û.)!öÃ)"6³)!])"k~)$[F)$Ýe))má)&–ì)%hM)$:Ì)""U)!Ð)"7)";)'#3)' Å)'S7)*ƒ )+ËV)'LÍ)(N))‹)*X¹))C))û€)+wœ)+a¾)+b+)' þ)(³˜)'À!))
x)%ØF)"¦Ý)"©<) «)"¼b)#2$)%nü)&¨))Â	),eê),û)/@µ)+Žâ)+=ý))"))¿a))6ƒ))bL))À_)-…ý),™¼)*Pï))þ()())§)'Í))´€)/€¹)-êÞ)-‹i)1")1Â)/V¤)-âõ),Ü)-S),I"),A^).,¦)*äQ)+Òh).Ž•)0H)2ê‰).[Z).·)-ï²).üy)/¨ð)/½Ø),ý>)/¡I)0")-ڕ)-ÒÄ).õ)1ól)1œ‰)/Ô])-Úi)1`()4aÁ)2Ü)1)2±®)5ëã)4•	)0s)(Ð0)(ò¦))‡L))¾Ü)* )*+V))]x)+Vö)-Ÿ})-ï).Ÿ7)+Œù)+¢²))âÎ),ÌÖ)-‹ò)*}Ø)-àC))( )*ÔK)(~Æ),¬§)+Ga)*ê)%;m)$Õ)%mö)!ÆG)()))s)%è)$A)ƒÒ)"&î)9—)NP)S®){ô)l‹)"U`) åÅ)"Ì3)$=3)(y)'1á)($¸)&Á½)+KG)&ý#)%u)$â¢)!q&)=C) <¡)!B%)
«)Ÿ)Ä%)!,Á)#@¹)!6
)#@?)!¼=)#÷Ì)%͏)%%)'"^)$`)(xS))«¬)!ñ)!ð»)%±M)%d) ®)ãC)÷ò)|o)c) oÉ) ÙF)"è=)$ö)!³²)!)Y)!/7)#ÛÌ) )!Ãs)!'P)!})!ª)i6)ǐ)$×)&I=)&å™)%;)&+›)&M")$)%Õô)(nw)GM)!^2)&(Á)!s)"Ã~)(Ð)%ë†)%ph)%pS)$MJ)%%/)$Éâ)$.)&¡)%w)%)$‡7)!†˜)#ù^)"]©)"B)$†t)"dA)$"È)%O)"‡ð)")bI)
s)µ)¿œ)_,)Á)••)òÚ)-)Å)Eè)qv)oà)~s(ðÅ<(ꞩ(ùkö)Zœ)7Ï)¯(÷¥(Ýd(Õ~
(àvC(÷]_)µ¾)`*)ÒÉ)ə)4`)§)€´)½Ñ))ѓ)!)vç)Σ).) =Ã)"½):¥)®l)"^)$eF)"]>)%¼¬)) )$;S)$Å\)&Öm)%Œ)#œ)$æ€)%è4)$"S)&˜À)!Ë|)!ùÂ) H
) ­¤)Vs) )"¯§)#ú)!u¾)!¼d)".¸)#")#Ô+)&"–)%ÿõ)%")#Ôö)$ç¥)&»Í)%QÞ)$*¨)"º)H")·{)0)ÿ)")€b)~»)!Œ)Îg)!¹4)%/)'Ù)&û)$–Œ)  >) R')!k) ´¤) Š) ))!'…)""Ž)#	f)#Is)%†±) ‰)!o^)D)ñï)D¤(ú1E(ñBc(ùn3)t)Ä_)œ9)«+)!|¿)!Å) f1) (k)«¥)"8à)!ß)!¬·)TM)#^)#M=)!ßµ)!¶×) ­)cü)(Ü)˳)*ª(é(Óp^(ÔÇ(àùí(ùxR)%¬)Œû)$)60)â¸)çb)®§)Gú)»|)%b)Pä)u)°ñ)ä´)‹Ò)#N)Î[)±Q)Yï)è ) †0)(")&)ü²) H
){) +h)àò)­)Sõ)ˆ)Ýà)b°)f)WÒ)Íü) )GQ)wP)PÌ))>«)‡¦)æO)ïX)@+)Jž)É¿)z;)9f)Þ)ϒ)ËÑ)]-)ki)m)­^)	úž)<)G)p+)	ùÃ)
ؙ)ò)gH)
OÀ)Ñ))")
P)†)»)žà)ŀ)™£)
™Ô)¯f)¹)֖)%µ)1!)ÏU)̞)!2)Ù¡);ã)])0»)Gv)@
).Â)Wâ)oC)ao)UÐ)¸)Ô)@œ)¦é)ds)?F)Dú)"')#)!â)P)¯)Ùì)½p)šÑ)a´)u")Z)#Ј)Ê7)r˜)7Ÿ)ãÙ)òÚ)ŧ)3r)UP)E¯) øÅ)4)A6)  Þ) …)‹) p) )`Ê)چ)'Ð)ÑÒ)Z")ü),¾)Ù) ‰À)"›-)"Os)$'N)!˜")"Üö)"±) R€)!êí)!@Í)$CÚ)!6)!'a)#ÈE)#µ÷)!²)"ÑY)!E)¦ò)è)W¶)yè) —)Üì)E)Õ~)cþ)ô©)%)#")ãþ)ðò)þ)Ï)8)!Y)û#)àó)')£`)҉)f§)CK)ré)Œc)²)òÝ)+M)´ç).á)h)ž)‡)>)£¿)du)×)`)Þ%)Y¨){â(øV(ñf!(öYÍ(ýQH)™¥)E)3[)áa)"ø)=­)¬Ó)ÙÈ)AZ)Ø6)X±)~)ú)Ÿ)|)èì)¿Š)@@):¼)ž¼)e¥)2½)¹.)ùî(ðŒR(èŸ?(ðî~(ÿÝö)óç);d)v)")hÓ)£,)¯	)Ч)Ã)œ)ð˜) H)æc)\í)D') qÛ)Òg)‰)ñu)9W)bü)Õ)â)!®Ü)#Ó)!§Ì) ÄÄ) ¯Ê)!-)â%)N÷)æ>)g)óÜ) )sÄ))H8)èú)h¤)6Ê)y)3)ñL)ßÔ)zB)Ûa)aš)E÷)vª)–)Aî)ù)˺)¤í) ¹#)!ÿ³)!žh)"ˆ()!d½) ƒÆ)!A)!"r)ÓÄ)')¨ÿ)dÅ)"	)K)"hÇ)#·)!iå)!"Î)#ù)"üZ)"
.) '®)6˜)^ÿ)ê™)ÞÖ)"9¢)!%f) ª¯)ðƒ)2,)$)½É)Fi)§m)Ý¡)Íf)¼&)¬)ô)6)@ö)ω)w\)­J)bÄ)¿Û)³])gÍ)rl)j+)×G)Ýb)Mñ)Ï)¢)Н)ËL)\y)"Z)¼á)b…)")wi)ë)¦)Ÿ)üì)ÍØ)¨_)+)°Á)Ç)­Š)!Ÿ@)ïV))3)àš)ºÍ)Ü)!)êÔ)!ú)}´) "3) >#)!]É) p`)">)éP)Hø)†Ž)´·)¢ö)£å)åA)ˆ){ø)h)ô)ë')¹W)ZV)&)€)7é)–)žÙ)ªô)O™)PÛ)eX)ËÀ)ïÚ)¾®)Bñ)}í)ª¥))°Ï)½Ñ)ˆB)Í¢)du)ó)¬ô)®Ø)
lš)*%)«—)|Ð)¶ï)…')ó)Á)Os)±)!Ü)ù)9í)E@)'‹)óc)Wè)o´)'&) Ö)£c)).¾)ù;)þc).E)VÝ)Û2)¬…)ι)rY)&')Ü)/)C})i')÷`)«¼)t1)¾¦)½á)ÈÀ)'Ó))ç))Zä)Ë)ìî)&#)ț)Ü)j=)ý)ýy)¤)s)
6.)Î);)	æ)£Ä(ûLÝ(ýUš)+^)õ_)};)Ï) (ê±(ãWz(àšÌ(×=(ÝO	(âž(çaŒ(áîÌ(ڀî(×A"(×M+(àl<(æþÇ(íö^(íÊß(ò³)(ó¤(í>(îù'(ðÁg(ñ6,(ëáe(æ‡(Ü&7(Û¸(ת*(ѹ­(ԅC(Ø£ž(ÝO–(ÕÜá(Ïêñ(Ù#—(Õ"=(ÙHG(ê³z(åYÓ(Ù"(ÜK±(Ûs³(ÓG‰(Ò¬?(Ô:w(ÔçV(ÉaB(Û7€(ä]ª(éF…(ä*(×1ó(ήQ(Ó))(ÄÃ(ÉRp(¢Õ(À2¨(¼Ï4(É0‹(Äèí(ƞþ(ÎI±(Ðà'(ºýN(»t"(×X·(üõ(¾ >(Ñeó(Ê$"(ÉB(Ù®ƒ(Â	(Õp](ŠÖ(¯¦…(µÐ( yÄ(¬¶('Á(†(ɺ±(¯‰#(•§š(í˜)ô})Ÿ@Ò(kf(›Æ(ªYr(¢–(Æñš(ÅË(³¸ã(¸,¥(<)ΧŅ"(¦
ô(ðì	(Õ®´(º-B(Øö›(Ï@)(àêF(ÓÔÇ)-Î8)Wµ7(ÎÉÓ(×M	(ô×6(¥µ©(ŠË(šzy(°ºé)}‹(¨Z2(Cì…(°hç(ÓC2(²Ý¨(»h(âCb(¾ïñ(²+M(ºÑ( º(®úü(³%?(»K[(¥Tñ(ºñ›(½"(¢o"(Åï*(ύQ(ÆC(ÈÍ(Ƈ‰(×Ä:(¼"d(ÇM(Êvè(È÷(ÔêÚ(áTj(©½«(P§2(¦Ð|(bl(µšg(.è(ØYœ'ˆ$ç(q((Í£(Ž?(©Ë"(nÎ(Ð0ð(†ÀÎ(¬H(©_Ä(¿(Á"7(Ñ(ѹ|(Ëép(Òwf(č"(Ånk(ÚI`(Ôh'(Û[(Ññ(аª(Àús(Å#!(¦ì(¾—(»
$(ÅëÎ(Ë$ô(Ëo—(¼i(®"(´ðÌ(Áz•(¬Už(Äà(Â4¿) ­(òâD§i9d(Ù.(ØÁW(ÉM(˲$(¹$Œ(ºçÃ(Ä<³(¸'(¾¯{(³Ìi(È(ÙÒ÷(H?F§©Cj'²P(W$P(Ôö(¾'¢(³ß9(¸%(¾†õ(Äi6(ºßÊ(°Îz(µÅ™(°Sä(Äþá(´,ê(¿,«(ƯÑ(×ýt(Ñ`Å(Ä[G(¿%E(¼ì(²Ò(¼E€(µ…%(ÀÜ(¥ü²(®uæ(²J(²	(±(°µA(¨àÝ(«éÀ(¹_§(Â.(ÂÙË(ÄYª(·(¦5"(¥'(¸6‰(·c
(¶Í(¶Ó{(­Ö'(¥µ`(¤eë(¨J(©v=(¥[ö(©ô=(­-Û(´®Œ(ºÇˆ(¸©ˆ(¸¿l(ºæv(º¾Y(·ub(´ý­(©|(«b¶(²,'(³ÕÑ(¬ªe(ª6(¨DJ(©X¦(¨qµ(­Q(°_h(¨âß(œB™(šx(ìˆ(§ü‡(¸Wˆ(ÃÞ½(ÂÑ~(Ãû(¸(¡•(¤m¾(°æ(®xª(®¦'(¯ŠÎ(¬½(­ëO(¯á(¯Ô(±4±(³#æ(²u(¨µz(§Ä*(­´Ü(·
â(µõ(¯»0(±ÍÛ(´B(¯œ(©‡O(­ô•(±Ü((«Â'(±¿j(¸•#(Á|(¼ü(¾Æ®(½kl(µ¢µ(«&D(·°(º\¢(²îˆ(±£(¯öó(±ñ©(´(¹_¡(½"Ë(¾'(¼Œ (±"(«/ë(´iõ(¼œÈ(¿t3(ºb£(º|(·æË(µþz(²Ô(·»(²ú(´ö"(²ö¿(²m,(¯Úã(²>˜(²RÉ(¸íŠ(¾p¬(À"(ÃÑ<(º›(¿<(»È1(¹^(µrs(´1(´•7(¸!I(¯Yé(¯ÅŸ(¯*Ü(±¬Â(¸,Y(¶Í‡(³ÆÅ(»?Ý(º¨j(ºï¸(¿g³(¾•u(´i(±\"(±mµ(®L›(©9î(«u—(·×+(°Í(¬«(µB¬(ºH(²¶c(¸Øà(¾>(¹qÙ(µ%X(·¼
(±ÔŒ(µf¤(´ö"(¶BÛ(¸¹ù(µ@(³ä(³p(±2(²é(ºGÐ(»Wl(¸4Q(µžå(­T†(«ø(°(®ð(¨qü(ªƒ(²Tx(¯=¬(´Î"(ºtú(·FY(´®Ä(·U÷(µ³(µXy(³£[(µY@(³÷Ø(³
ú(°)ù(°t(¯Û4(±Øý(²V2(³'R(¶à×(·Õ$(¶™(¹-ö(¸‹(·X(µ°p(¹³Ê(¹ý(¸?(·A (·+Î(¶^(´,à(·;(³¦E(¸£/(»mW(¹r¶(»n(¾|/(¼…u(»Éì(»N†(½5(º½ (¹fU(¹{¥(·Ñ×(µý(´À(·"(¹ß(¼+\(¿^ (¿{0(ÀúÓ(¾ (½r(»*­(¼	þ(À|Ê(¾ª(¾Ãˆ(»æÖ(¹Ðü(½›Â(À±z(ÀÙ	(¿\Ç(¿c(½Þ(ºË'(»g8(¾êË(¿Þ(À³(½¢(»S«(½á(¿Á(Á™.(Ãô%(Ç_(ÂLÅ(¹ˆ1(±ã\(®Þ(ª³–(°"–(µE(»ûŒ(Àx(ú"(ÁÌö(®(Æyð(ÈÎÜ(Æó‹(Çot(Ä?~(Ä®x(ŝ¢(ÈõT(ÃB'(»¢(€Š(Á£ü(¿®©(½$–(¿ À(¿³M(À©ö(¿	(Á@z(ÃB}(Î(Ķ(ŝ½(ÆG?(ǯ¡(Ç)‰(ÆUW(Ãp$(ÀÒ(¾4A(¾'ç(ÂÈå(ýŽ(ŗ2(Ä«Á(Å´¨(Ñæ(Åq(é¡(ÄiG(ÆÄÊ(Ææ(Åå(ÂDú(ÆP(È
Î(ÆÓ(Ådp(ÃWw(À ƒ(¿`=(Á;Ÿ(ÁÏW(¿Äf(ÁWÄ(Â/w(ž(ÂQ(Ä£,(Ĥ)(Ŏà(ÈF(Ȟi(Èc(Èqà(ƾO(Â0(Ãé(Äs«(Å_b(Æ.F(Ȍ](ÉC(Æ1	("|(Ä>l(ÄÔ(ÇÅÌ(Éê(Êp(Êa6(ÈC(ÈU(Å\5(Ä]Ê(Ĕ¥(Å´þ(ÆÆë(Ésæ(ÈÁ(Æ%ˆ(Æé"(ÄÿG(ÅÃ.(Ãx(Ç/L(Ȝ›(Çû(ÇÂ`(ÉÊ(ÈÀ(ƽ(Ç"ß(ÈN(ÆË!(ÉOO(É7å(̔a(ÌÁ»(Ê£¡(Æ|¢(Â](Â%ž(Ä=(ÆøM(ÊàÂ(Íáe(Îòé(ͼV(ʌ^(Çæ½(ÆF(Æe(Æ9(ÅZÏ(Ç…(Åù(ÅøA(Ş¢(Çh£(Ç´È(ʀa(̹5(ÐDŸ(ÎOY(ΞF(ύð(ÌÛ3(˚ó(Ì/P(ʉc(Ë
b(ɒ¿(ËE'(Ìq'(Ìú7(Ë…(Èø€(ÇÙ¼(ËbD(ÌÜs(ÊB_(Î59(ÍɃ(É3w(Åq(ô"(Ã<K(ÂêN(Ä;`(Ç-=(È7O(ÉÆ((ËýL(Ê|æ(Ëqî(Ë«8(Î(ÎÒ(ч•(ÏÕ«(Íþ¡(̀¤(Ϊs(Ïf(Ì7+(Çy#(Ç(Èè(ÆZC(ÈêÄ(Ìu(Êr¹(ÇÍn(Ⱥû(Êüä(ÍÝ0(Î08(Ìõt(ËÈF(͹(ÍT(ÌT'(Ës°(ɐ`(ÊÁ9(ʹH(ÍÈL(Í}À(Í@(ͅ·(Éí(ÇÔÍ(ÇXU(Ȉã(ÉŸ(Î'(ËÜ/(ËýÔ(ʾF(Ȇe(ǹ(È'(ʆU(È8C(ÈT(Ë=(ˤ(Ï¡(ϕE(Ëm¥(Ær²(Å'P(ÂàÐ(¾=˜(½×](¾"I(À=$(¿¥(Ÿ:(Ø­(Ãó"(ÅÉÕ(ÆáÂ(ĝ+(ÄD‹(Æ~)(ǞÓ(ÉBA(Ì?›(υx(Ì~È(ËÐ,(̐²(Èñë(ǝ[(Çhã(É~#(Å´d(ÆZÚ(Éï(Ì<ù(ÌՑ(ÍÍÔ(Íïº(Í÷(Ïi
(ÍÛÀ(ɬY(Ä a(½yž(¼¹Á(¹èl(Àgn("ƒ(ÅÛh(ƀ>(ɞÂ(Åِ(ÆTŸ(È\Y(Äÿ(ÃÀÝ(ÅVè(Ç (Ç7u(ʏ#(Ë7¸(Í/½(Κ•(Ϋ›(Îëž(Ð'¨(Îgò(ËB(Éz(ʔQ(Êþ°(ɍ"(ˌ(Ì-(Ë©ê(Ë S(ËPá(Ǜ(ÇQø(Æ6'(ƳÞ(Æ¢ê(ÆC(Ì}(ÍçØ(κ7(Ðõ(ÏÊ(ÏÓ(ÍhÎ(ͱ (Ï«/(Ò$/(ҍÉ(ӓê(ÐbP(ΊC(Ì«J(͹Ž(Ïg(Ð R(Ëyý(Êc(ËÉÝ(Íh"(Ы`(ÐÈB(Ό%(Êßù(Ì$Þ(Îtö(Ïó(Òjm(ÐÏB(Î:(ÇÞ)(ÄÉ (ÆO(È!è(̀¿(ÒZ\(ÖGí(Ó%(Ñi8(ϋ
(Îp(ͧ,(ÍO0(ÍXü(Ë(Æ&­(Å.Ð(ŁÝ(ÆqÉ(˧É(Îý¸(в(еá(Ðç(ÒãF(ÒÙp(Ó(Ôd:(Óï\(Ñi(Í?(ÉÜ(ÅN7(Âp(Â"5(Çè(˺(Ê2Ï(˪Ã(ÍP÷(Ïr(Ñey(Ò¼	(Ðʏ(Êè¤(ËŽ(Ê&ã(ȏ'(Ƕ(ÈE(˝W(ÊpÈ(Ëdž(ÊÞ°(È¿R(È÷Ë(ÉÈÁ(ɪÒ(ʏ(ÊûR(˺¸(Ëø¿(Î-(ÍÜÚ(Ï%x(Ñ#Û(Îïü(Éi+(Ê+h(Ìz$(Í](йŸ(ԑX(Ò2þ(Îu(ËGÚ(Èù"(ÌÜì(̀5(Ììh(Ìu(Ì
Ä(Ëo(È%Ý(Én¬(Ç@(ÂÔ(ÁYÂ(ÂæŒ(Å9(ÍX(ÑR(ÐØô(Î(ÊEE(̈<(Êé(ÊDj(É(ÇÉd(Ƶ(Æaø(ÇÆx(È¢*(É2í(Äà¬(Å-¬(Œy(Åë‡(Çlè(ʋ³(ÊÁ(É^3(É(Ì(ÆüÌ(ÂH±(Á§º(Á¬5(ĽÁ(ʆh(Ì}Ž(˟ü(ȟÆ(ÇJ[(ÅB¯(óD(Ä?(Ÿµ(Æëô(Ç?4(Ã׊(Á@T(¿º(¼¤ü(½±(¾ÊÜ(ÀÊ(´ (ÆIœ(Ä¡(Äç%(ÀË(¿~i(¼Þ(¾k¶(Àh(À"(¼‰(¸ý'(¶&à(µ^((¹ˆ•(º*æ(¼êr(¾&|(½%j(·–ô(¶ç:(³±y(¯·c(­™s(®½Ç(¯¤Ó(·1¨(·Êñ(¹"+(ºŸ"(¼§(¹Ÿ(¸$(´üÕ(³Y²(²´(²mŽ(µVt(µò(¶K6(´ä£(®çì(¬ÿ"(«-(®°Õ(±Na(²å"(²‰(±€Ò(¬ÁÊ(­v+(²À(µw(¶ K(°Ñ(©®P(©t+(«TÉ(¯v(±È(°
·(­é¼(ªm÷(¥ãš(¦ø¼(§ %(¨¡™(ª («ˆ4(¬ªÉ(­Ý™(¬!(®N(°6¾(«ºÀ(©eÇ(¢ò(Ÿ0](œŠ(¢Q¯(§­à(¦?(¨à©(¨óa(©+Á(¤É5(¦Ân(§GD(¥
î(ª0ý(­`ô(ªÎ(¥ûU(£Ÿ
(¢óî(œô>(¢$+(¦#•(¦U(§å(¥L(ž€(˜9
(™m3(˜Fñ(™Iý(¢gC(¤ò×(¡«(¢Ü( Qï(œJó(™0Ÿ(›ÌÛ(šœn(˜v(•~0('m›(•ÎX(—öç(šse(™}S(™·©(˜½Y(›\Ú(íR(žs‹(™/W(™ÌÅ(›Š_(™ÁU(—]h(—Ý(—kÝ(™¤Þ(–õ½(–¬"(—¼(–œÑ(•[¤(ž´¸(¡(œS5(—w´('Çø(4ó(ˆ"¢(]±(¤â("‡¢("ÿ(–+(•ËU( ('1(Ž¬X(Œêt(Œò("=(''(÷'(¿ô(µ"(Ž4r(µ(‰`ƒ(Œ(|!(ŒJç(‹ò(‹iý(†¯(‡]»("t8(‰þÜ(%((f(‹7h(Šê´(ŠO[(‰¨¬(†Ó(‰‡$(´z('EÊ(Ž[õ(‹Ðä(ŒïÖ(ˆ"¤(ƒ#8(‰b("Zî(~}î(x·5('f×(€'&(€S¾(†I((‰R#(Šä—(ˆùW(…Mj(ƒ•Ü(ó!({šb(€äX(ƒ…(…‹ (}´w(w÷q(ÐH(x\"(y(ƒÝ^(€H®(vM/(twN(zV¨('á\(…Íå(ŠëZ(ŒÐ,(ˆF(†~`(€¼z(uhB(T	(SÍË(RrF(^þ(X"(j\à(f9Â(kªî(v(€®](—ž(ƒ&(€ÒJ(rt¿(p)ç(|FÚ(dë"(yoî(se(qÖ[(t"h(€b"(Bõ("õD(!"(w;¸(m|Ò(k{©(]ÅR(fZZ(]TD(tßô(ƒ"O(‰3U(Œœ(ŒÂU(‹Vý(r——(âÀÀ(.ì'(3{þ(>&w(B#(3æ«(C"Ò(P¶¶(V'…(\ø(c½(OUV(6ö)(1ÞÙ(=&
(?ƒÞ(?Î9(T/+(Xäç(Ucâ(Uñš([Ža(FÆ°(:"Ý(>i(7bU(:9a(?™×(*}&(.†(3¢f(FåÍ(NR(Ss(_@Ö(b?M(]–(v.g(dÁí(MÓÎ(.·y(v2d(*M(:'Ü(6'"(2;(:A1(:ð_(<>ý(=¸¥(YKë( –{'Çí((Zaw(SÂÎ(XXM(XPV(ZÝ(XW#(PÐ(g4K(R$ù(?¥
(7CZ(HÎ(,£w(ÇÄ(PŒö(PÇ(U
"(Dþã(Fö(PRV(Sê(UÎÖ(\'Û(e^%(sG;(QÿP(=ûÈ(QAH(TÛd(T…ü(W·(PûU(Bߔ(N¾(TZ?(Xò([˜y(Uݯ(Të(D8(Q/(U™þ(Q£ð(JH$(=e(!ø('µË(9©ž(Fˆo(K›=(IM(Rà([ԕ(WWÓ(WEt(X£r(Såâ(RR7(L?è(B"5(65I(?—G(;>¬(7‰y(BÉ(LÈ(PÊ$(Nӕ(Nî"(@8†(5=F()ƒ²(& (*÷¼(3§n(7ó—(;'`(6»³(<¢[(?÷™(;æ)(/ý²(1ó#(0DÔ(7H(:`é(Eç¹(M‡(R,(Lˈ(C'Œ(8d(75W(>; (Cš'(Fñ–(LŠm(M#(Md‰(F¥ˆ(D©l(GÍÜ(J÷(N"¢(M?c(Fõ(C(?°Q(B}¹(G¯x(Húù(KP¤(FòQ(E"Š(EÏ)(Jñ(V!æ([ÒT(X&A(PJÎ(ODm(KKi(Hê>(Ey	(CÜ%(Fcÿ(AÙz(;Á¼(7
Í(4Ö<(/i;("w(Áï(!S($Å(%²
(1O(8Üú(<Ãû(;³F(>F^(?((A«(BW(BBõ(@þÁ(<z](5Šæ(/'ê(2Në(6±±(;S(@wt(<K¹(8­@(6Ñ«(62¡(3 á(5Pe(9½"(=¼(>i_(Ar®(@â¹(B&¥(DÑs(Dæ3(AM÷(?×Z(<ºŠ(<íZ(<Þ·(=Z(;Ì(<<¥(8~(2<Ð(45Y(4Å|(6o·(9k0(?¬­(<
@(7"(5&Z(4³(8ü(7è«(2SO(5CB(5k4(2%'(.c(0èb(/](0ËÌ(2é(2ub(5Àu(4ß«(9½(<b÷(;áy(4Â×(6º (8	Z(5&k(7S™(4¥¨(.ÃG(."H(3ÑC(;;(@(B·ª(Bފ(C†r(DÐe(Dò\(@M(<A´(8bò(3jô(4Éd(5yk(7)"(4"å(8"ƒ(:‰¢(8ð(:5(@né(D·R(D"((GlÆ(BM>(@%(>âô(:>‡(8Ï(<¼(>Þ´(C	M(B€‡(B™F(<Qê(:t(8Ó¬(8È¢(:µë(;ÜO(@w5(F(Bø[(<ß(7ù¦(6Eï(3˜ò(8Õ[(;ö(@ä1(D3‡(AƒÔ(:±(6'O(3F(8¸=(>8(>
a(@Hª(?i+(?
Ã(:B•(4C(5PÙ(6Þ
(6{7(;gL(<áê(B87(DË(FY´(Cv'(B«ë(Btb(>1ß(?yI(<:©(;H(:f²(:r(6:(7ξ(9µ
(7·(;Ö}(?'m(@Œ=(B:+(D(=¤÷(>…(A²¡(Cu(Cû·(@»å(@1p(>ÐÙ(:n*(9°(=—Ÿ(<ïÁ(>6(?t(@rP(?ƒ (?×á(?ö‹(>ÈL(A C(@ç3(BS(@ª/(>E(@ Ð(>è¾(?½(@H(?zò(?ˆ®(@Wl(?ô(Ba%(@ÿ³(>·­(@[(AÔ(A_l(?dõ(@Af(BbW(EW(F€(Fà®(JëÊ(J©V(H‹(Có](B½o(=´¬(@·(?å°(AJ—(?þÑ(Bdò(Aéð(C]Ø(BSü(CQ(D®W(Fèb(E¯*(C æ(EÖ
(DjN(F-M(F
Ÿ(Dν(D'"(Dè(G (G"E(Ge†(C·»(Açš(Aj(Eyæ(EČ(J^M(FJ(Fp—(Ek(Aï@(F`´(ICã(LÏ"(I¥(KÏÿ(K‰(GN•(DÜa(BS
(D
(Dºs(F"~(Fš(G!(EÍK(G'L(H]Z(K­(Id[(HŒ…(I¸3(Mz(M[(I³K(IԐ(Hè(D°÷(CJQ(Cªæ(C²Û(CŽÎ(F«(F"(G¶\(Jéß(H¥¤(J/(K}Ù(HaK(I>(K"'(LR(L_:(MBa(Jãê(LU(IZô(G7(Fã˜(Hâ£(GYT(Gv(G-º(CùÃ(DÁH(GÌ9(JES(LÐÒ(OÊ(P'Ã(Oýð(R$V(PR	(O‰V(NŒ(Kâ
(K;_(IÄ,(Eó*(EW>(HZþ(H¥(JT9(G¿q(Fy(I,d(J¿Ð(KÖ(K¶(K'»(L†(MZŠ(N.–(N~²(Lâ^(Kìú(M‹ÿ(J€ž(Jã(LŒ(LÝï(LÔ#(L-%(Jb(L1(K"2(O)é(Qø(T+(R€½(Qí"(Ruò(Qˋ(S7'(Q¬ô(RÝj(Nè(MÄõ(K>R(L%(Jƒ.(L¨(Lì(K-¿(MjÒ(MvI(Kªë(J®Ž(GHh(IˆË(Ià(Gü_(Hó(I}è(IZä(IB(L+f(LÑ<(MÖi(Kœõ(JÍ(JœÑ(I– (Iƒ…(JHY(Jѹ(HT»(K¨y(IHa(J(L¶[(K'N(Jžö(Jù(Hc#(LlŽ(KÍ(KÞG(H×µ(Hæ>(Gõp(I)Ì(Jòå(L<²(LÕ×(Mî(LÂ(L·ß(J~(Kšg(K¼ð(I¿Ô(K*(KÅô(KU»(J}7(G¨ó(Gè·(GY¹(EXá(C y(@º›(:¹H(6¤(6¬û(:µ©(;f(;Ó(:âd(;îe(?lâ(C5(DÏ'(G2ë(IŠ(Km(J­=(K½$(K±(Klô(J‡\(J¤f(HÓr(GeË(I=$(Jq?(HÀs(Iºú(I:à(G¶(Cf|(D[Ã(F8 (H€W(I¸,(J›ä(JŒÔ(M%2(NVÑ(N@(M"Õ(M-Õ(I@Y(HýÑ(F+I(G0U(G‹?(G•ƒ(IŽ(Iû(J4Ê(J
8(J(E¸(FjY(H=H(G¸›(Fwš(BÓ>(D¡n(GÀæ(G*(G³ð(Hޘ(I$(J@)(Idç(K²(II	(I¯ä(G.ñ(G(Ežœ(E(EvB(EýØ(HÓ¾(IÎý(IfÃ(HV6(F‹r(H¹?(Gr(HGm(D2r(CZƒ(Fd(G96(HX(Fñš(IþÚ(HÄ(E³Æ(Dç3(Eëí(E)%(D÷(D¬Î(E¿l(Dù,(CË(Dâi(D¦P(EÿÙ(E&(D‹j(Bî(BÞÕ(B™.(?UÅ(Ap
(>Ҕ(>5(>¬(@‡£(Aì(A¨r(D¤(BI(@/[(DJ¥(C"W(@,3(?ž(Aûz(?…‹(@ŠQ(@ˆ.(Aíû(A5Ë(@Š(A_u(AÖV(Adi(@Ü(DQ(Dû(Asé(A´s(?ãÐ(?cb(<¬.(=:(@?&(A!&(@uñ(?Bå(?K*(=.%(?Cù(?å¨(?¥`(B›ì(CQ(BÔ¹(BÞ(Ck*(B@×(?ˆC(B»Ù(@÷G(DiV(?ÄR(=^§(<Ñ`(3'<(&(
C(ÜM(m£(v( › ("Àe('m½('ۗ()3G(,dg(-Û¶(,–B(,K()\-(+G(/£(-ԟ(-í(-`¤(,')(+[4(,<"(-Ì(.#ª(.¿â(,À(1,â(/éé(.ÆÒ(-…ç(.A×(,ãØ(+Ô°(,>(,Í(,"Œ(./Ù(+eµ()ÿQ(+sª(+k+((®;('î2(%sO('LØ((Ô,(,Ÿ`(,$'(-@×(,vN(+Ÿå(+ˆ(#ªý(a6($(Ò³(ó("±(…-(ai(ä¸(¸ö(H›(û¥(þ(Žõ(éÝ(øõ(Ôn(«(†~(("6r(!¨( *Ù(•¿(m"(ºE( `C("H(úw(oh(–¶(p(rÞ(>'(JŠ(ñÕ(Þñ(øf(!£ª(!Lp(s(ž
(	(7¥(®( "â(#À(!1(("|Ž($-@(&î("-¯(©¦(2Î(JÀ(ÆÜ(5|(	ùZ(ì(´(ÿL('B(=t(
Ï(ï(TÂ(îÍ( ('…(<ý(V(vô(÷À(è5(͟(3"(S(,ƒ(€(Le(Q!(Q¼(˜'(S7(R(dy(¥j(=(2Ë(y(»Y(ž$(«'(Ó9(}Þ(>U(ƒ(A(Ä((/3(¢Ô(·g(—(' (1
(b(wT(æD(J(¤ú(Á(~œ(S4(¸^(È(n.(	ñ6(
ñ(å~(»(6,(qÐ(¥L(¢&((Ì(Öó(á<(8¥(~g(ý\(à&(:(º(Àø(+(
 (ÀH('™(g(	±(E{(ÁZ(	-h(
Wí(Œ»(G&(á–(o—((qÌ(˜(k0(HÝ(¬ß(Ï¿(²(3Â(áY('þq¤'ú5ì'ýmH'ñ'ô҅'üÉ( (Qw(Ü(E'÷®à'òcF'ñ_P'ÿn'ó/°'ïÒË'êK^'í'ó"Ž'ñÈÊ'ér'ä'3'ß(W'ò:'ú¾ƒ'öÏ¢'öˆ'õèc&C*"&D~1&FƒJ&GV‰&F&Djœ&C¿3&EÍö&G>‰&E'Ò&I?&G™¼&Ht¼&IÁ2&KB3&I5=&Mî¬&IJì&Kjh&Lˆâ&?û]&7[&4[×&6ª¥&DFµ&Q§Ü&G &;£å&6O&7\â&=œ9&W
C&N¦Ó&B€Ù&:ï&&:¦~&=nö&G0W&W&KÇ»&C7©&A‡&>§z&QJJ&OÖ$&Uýü&Ny<&Fèø&FÅ&EÜ·&RN0&[G&Q«&G®ø&CÁ&AE&AåX&I˜z&Ož9&B!&B@/&7nˆ&8è)&@s[&Hõk&F`?&:Ÿ&2Õq&5C'&3Ñ&:d»&C½&;lõ&6ú\&7‡&@ϲ&K'&TÒ¬&SNS&H"&:c¿&4ò&6…)&9³˜&??&8--&2¯‡&-Pw&/‰K&=<¨&:4(&<&2µ–&+¨7&*­°&.Z&5…&=/&:ó&3`K&/²¬&09†&0á&4•â&;5²&2'+&->&)Ùo&,L&-'ê&2±e&0ª,&*Bî&%^¯&'ä‡&*"¿&-Èx&1C&,OR&'|‰&!Š&##&%a1&(ûÌ&)úý&&bu& ôé&øA& BM&!d¶&%@a&&gÔ&!u€&(x&D&F=& Ke&"ñ&!0!&ª&[¬&-A&‡&ì&¾½& ¾&Uè&}&?Ò&&2'&3­&
°&ìˆ&Â&ry&V&w&Yµ&&)&Cú&`C&a—&E×&E&,v&Ra&gû&I&
ż&à&
@Í&¦<&¾S&ºî&s¡&x
&c&•&$&ß)&Ÿ{&¥,&L¢&«b&'É&º&Y­&1â&eW&˜^&ÖÐ&'e&E &O+&ÃÞ&*`&$¬%þè-%ýof%ýÍÉ%ù[ß%ú["%þ(1%üYd%ùÑ¿%ù%ô›%ô y%ö#S%úJÊ%÷Æ·%ôèŽ%ô®Ù%ôd}%÷ë%øxn%ù[]%ú2%óÎ!%ö%öì¯%÷?¨%ö1ƒ%õ4ù%ó×Ì%ö¤%ópz%ò²%òŠ
%óé%ò¤ä%ñ?ç%ðL½%ðFù%òª%òsR%ô9‹%ôâ%óxè%ñ"%íÿø%îƒ%íï7%íZ<%ìÅS%ê²%éøÌ%ê½@%ç§%ê'Ý%éÌÛ%ég%æ5
%è7%æ<€%í%çRC%èÅ{%èH%æ'U%åfA%é•%äÐ\%æÀD%ã\O%ã>§%äë†%ã,ü%äî%âW%â|ã%㝬%ág.%à
ˆ%ߦT%äŒ %ß²±%Û¨[%ÛÂÀ%Ûq%ÛGˆ%ÝR/%Û=I%ےÙ%ÜO0%ÙYQ%Ùg%ÚTc%صF%ÚÍ=%ܛ,%Üùß%Ùç%Ú-%Úºt%ÚÌÀ%Ú³ç%ÜÜÇ%ܳ¿%ÚVy%ÙÃ%ÛV}%ÜÞQ%Ýc%ßgG%àˆ)%܌q%Ý?'%ޚ¦%Þ>ý%áþ%á=À%ßb3%ßìÊ%áÛ
%ೆ%Þ´é%ßÏl%àS.%Þ¸Æ%Þµ<%Úå%Ú½u%Úøq%Úq¼%ØN¯%Ù_Å%Û²Ë%ÞV£%àY%á$Á%Þó%ᬳ%ÞB,%ߒ†%àÑú%ãf'%áDB%â
%äó§%âE%Þ1_%Þõ(%á¹^%ß&v%à,%Þµo%Ü­Ü%و¸%ՙ–%Õq+%Ò
Ü%Ñì¤%Ðp%Ә%ÐÛÿ%ÑØw%Ôƒ%ÔÃ%Õ5%%Ö)n%Öáö%Ôô©%Ó!$%Ö»"%Ô¯<%؄¼%Öۏ%×N¥%×Í%ØÅ%%Øy£%ق[%ÜM%å½W%ìôA%âÖ%âè%å²k%ßíž%ی%%Üu/%Ú"´%פ%ÜS4%Ù%ÚÌ1%ßCä%ä>'%à8.%â1"%æ¢W%ç@
%èpƒ%çC¦%æ¢C%æéÅ%å%Q%ð)%ôàñ%øõÕ%ý¯k&å&:ì&de%ù­%÷(¸%ñD*%ëÖ4%îÛe%ñ^ë%în…%ð0Ó%ï
%ðØÕ%óòë%ídÊ%ðº%òX'%ñ%{&~%ó"ß%ñË%æ6%åøô%é*¤%å¢e%äç%æÑy%èXP%å¹U%å´%èç%æu`%çpW%å{¥%çì&%ö´& v&ó&´S&ÉÈ&j(%ùü%õ|7%÷Ì%÷&D%õŠa%öÝÜ%ö©Ù%ùݨ%ø¥f%ù0%üŸÊ%úY2%øÎ%òÁO%ù<[%ûG%ù˜Y%÷ì%öÍ«%øŽ­%ùLÒ%ü¸"&¯ì&ŒÏ&]J&;¯%û<È%öH3%ôûi%õÉ%üÜB&ûÅ&¿W&x@&_'%þ§G%ýÙ%ú#v%üØ%&-Ÿ&ÌC&/@&¹Í%ÿ`Í&7…%öŠ%ùÓÏ%öÊp%ôÉ%÷ÿb%úW»%ðª%ó¾B%òNÒ%õÅÈ%ñ5I%ó¾¸%öV%%÷ñÇ%ô³Û%õˆí%ù½%ôãÆ%÷…%üÏ%ø{É&;%úš¶%þ'ž&Ó(&Ü&T%ýÆe%þôL%ý«ë%ûjÆ%ü¢w&Ä&³·&&n&°t%ÿ©&øô&ûX&Ôm&'&‡&á&
ô&¡±&ëJ&	¸z&u&¤Ž&׏&kt&´m&ÅÃ&Æ
&Þ!&+ܗ&-˜z&,Çu&4/Ã&:ùµ&7s1&4§&6ðS&<ÿ<&<™k&Fê(&T=&hh«&^þ«&J§Ï&>Um&En8&FÓ­&J§L&FˆÎ&Aª€&AK´&?f=&Gêu&Kç}&FC¼&H,&%9°&1Vj&<Î{&&€&(˜¡&¯&ÛÀ&±`&rO&È%ùVT%û«&€6&x¶&Ü&ï&¸ï%ÿ¼&Òü&¥à&y€&
ü'&V}&8‹& &&èæ&ƒä&
'ù&+_&ñ&Óq& D &g&
yÓ&
½+&}&^—&ïh&Óâ&rb&	—ñ&Ä¿&qô&
&â&66& »&"&¦o%þB†%ë×%å&%÷3&€w&?#&
ìz&qW&†Ú%þ¦¹%ÿÊZ%÷`"%òš%øJ%ú€ï%þÖµ&Ā&R)&:¹%þ&0Ü&ç&~;%ú9@%ë*	%äÅ%èi¥%ï{ý%î±%ï\X%õI'%óœ%óA©%ö{N%ê4I%áP%ß-Ž%ÛaŸ%Û´.%á.ì%ÝÀ%ܲÁ%݁%ߺ%%áû%Ü5%՛j%ÔS£%În‰%σ{%×â‹%ڍ`%;'%ÇuA%Æx%Èî—%Ïyº%ÒD¾%ÍÀ_%ÐâM%ÉPä%Ä+%ĕ‰%¾<0%º°R%¹%¼&W%¾'Ž%½•²%¸é>%¸OH%¸—%»á%º©}%¸ÀÚ%·®Ý%¶Ôg%·C%»"€%¿ &%¼‡K%·à²%´ƒú%·­‡%½ˆ%½ên%»õ%·Öª%´Ð@%µ‡#%¹0e%»·%»á%¶n%·,F%¶´%µ2%±û%°4%­TI%®²Ú%®¯`%¯æE%¬óÄ%®ùb%áì‰%®žÕ%°PÚ%³ú¸%¯7¦%¬ß%©ÃÁ%ª"a%©e˜%©ÑM%¨Kw%ªÄ%¦Š%§/À%§‡£%¦~_%¤ "%¢V%£T%¤r¦%¦#³%¥€%¢ý·%¢tð%¡v/%¡ÃÒ%¢ñÔ%£î% ×%¡N%¡¡7%£Šû%£'&% à[%žÙÓ%ž¶ˆ%žY%¡5Ê%1¶%šb0%–:%'"Õ%¯³%ŽÝW%Ža%ŒÓ%ŽXZ%|–%Œý%t%o½%7Ÿ%‹9%Žî"%(Ô%'"´%'M%"%"â%"à%"†q%"+%'ÞD%"¬»%''%Ê%)Á%û¬%ŒÏÎ%Œî%‹ß£%ŒB%Œ4Š%‹ä¶%‹]%‹…%Šr3%Œq·%Ž!µ%W&%ŒçT%…í%'w¸%'ÔÙ%'ëz%É%Žî.%Žq™%Ž×%ŽQ%‹ÇÇ%‹N«%Šíh%ŒTó%h¦%‹‰l%‰²%†¿Œ%†%†ú™%†pÆ%‹•c%ŠÙ%ŠMÄ%Š±û%Œ'%˜æ%¿K%Œ²¥%ŒZå%‹Ž¤%‹jÝ%Šð%¢ÿ%âU%¯%å%å5%ŒaÑ%Š¨£%‡Ý%Š³Í%‰›o%Œã%‹êò%7)%‹‰Ž%‡éÆ%…§ß%‡S%†Õñ%…ðR%‡ ?%ˆ‹%Š½%‡z«%‡åU%‡…à%‡[ý%‡ %‰Œ%ŒQ™%ŒÏ%"O~%'ÿ€%Ž;ð%ŽU8%V&%‹ì=%Šd%‡ÃB%‰+<%‡Ào%‰ ð%‹3%Šž8%ˆé1%‡^Ô%…jp%†€%…ƒ¢%…U'%‡ÿÁ%‡(³%‡È8%‡€v%‰6Q%‹$%‹"I%" Ê%'.=%­%ò%T`%"…²%…n^%"ç%‡íÏ%…S%…ºo%ƒ"¡%ƒ"ž%‡(¶%‰Ã-%ˆF%‰ [%ˆèu%‡%"P%†Jã%"ü¾%"Tf%ƒ-
%…ˆ%ƒÖ]%ƒüÖ%…	ø%'h%'@Ô%"Ì%"mÈ%ƒ³%'½Â%ƒgL%0%ƒ3ø%‹¾%'•%ƒ+v%'Õ|%û%ƒ2°%"Aœ%…&Ã%‰)*%‹eš%‰""%‰TW%‰B%‡"p%"EÅ%…Ôö%"€¹%…BJ%…[%‡IR%‡À%ˆ1¢%† %†e%…¹%‰ùã%ŠáK%‰W±%‰˜²%ˆÏ$%†
Õ%…¯P%§˜r%ˆ+À%ˆ%%‰†P%‡?x%ŠYC%ŠHD%‹Ÿ%ŠÃò%‹V–%‰Pï%ˆ'%ˆ'%ˆ\™%†Ó%†È%…¢~%"éF%"&ˆ%†Ä%†Wõ%‡7â%†ç¦%"Ì»%…÷%†ÚÔ%†%†Âû%ˆ	Â%‡RÙ%…o?%…ú'%…	²%†Í¦%ˆ¶%‰¤G%‰Â%ŠÍ%‡ó¦%ˆºÀ%‡Å%ˆCÄ%‡=Å%ˆ¤@%‡`×%†×û%"ú¾%"Ë%ƒ'v%…‡°%…EŒ%†d%ŠÝ%‡M§%ŠhŒ%‰Â%‡{%†GZ%†§•%†y%…"%†ë%‡nU%†'%†Š«%†Úi%†—€%‡Ãe%ˆ;ý%‰\ò%‡ÀØ%‰'2%‰X…%ŠDq%‰9ò%‹]¶%‹=Ÿ%Œ÷N%íé%‹ïZ%ŽŽ\%ŽM%£a%Œúè%†ó%ˆñá%†Ì%%‡‡%†Eó%‰
%ˆÌÇ%ŠÕÄ%ŒÁ!%Ž¹/%Œ¨­%g%rO%lÐ%Žqý%à%ŒÄb%‹¶%‹¯%ŠUÎ%‹ƒ%Œ$—%‹Gd%‹L5%Šˆ%ŠÃ²%‹ç"%ˆÊp%Š)Ì%‰;­%Š%‰¦C%‹Ý%ŒJ¿%D%·Ý%Žº%¿7%Žõ|%.%Œó³%ŽÀ<%ŒÓÀ%!¤%@%š%ŽP%‹µ¶%Šß%ŠT"%ˆ)ª%Œ\þ%‹«Ã%Š¿%Ž'±%Ž¦%Ž»%Ñ'%Žd%œ%Žä¡%Ž@%Œs%˜-!%—›g%š»%˜q/%—°p%"'r%'^$%'*%0%n~%'[$%'TY%'õö%"Îg%•Ûµ%'Úõ%é•%ž­%?œ%'ðB%'§H%'Só%'ÏÛ%"i%"kT%•ž\%–‰h%"Ìú%• ¨%"cR%'Ô%•%"Ê%'ªR%˜±h%še~%šj_%™ƒÍ%™3=%˜=¼%š6ò%™$%šN%›e%œº%[%¡ä+%Ôš%œã%š1&%œ1Ö%—ê%›<T%œ×¦%Ã%Ÿ@½%Ÿã\%(c%šÞ½%™X—%Aé% $% àD%ŸP%¡0`%ŸG¹% ªÌ%ž»9%Ÿ'¿%¡'Z%¡TŒ%¡×Q%£	®%½àÜ%¨›~%£™%£%.%¡P¨%¡¼à%¡=©%£™¿%¡¹.%£*ð%¡ts%¡ÏÅ%¦]Ç%§I%§CI%¤æó%¢…L%£œ%¤Æ%¦†N%¬Âw%¬öo%®™È%±UÆ%¬ú`%«±>%ªž%¬î
%®YÕ%®°?%²VY%³á›%µ*å%±xÑ%­Žº%°kß%®z©%³ýÐ%Áå7%ʜ`%Ê]%Î$¿%Àfz%¼»Ê%½î|%Íoµ%Ï{O%×-¤%Ù¹â%Ü´ï%òÛ&H&þÃ&½U&#æ%èi,%×}i%ڝ=%Úw{%â°>%ù&O,%ù¿÷%û 0&
&Êf%è5Û%㩌%ëÔ%éç¥%üXÜ&ã$&#)$&6)¦&+6§&@ý&¥'&%Ý&áž%ÿmT%õ):%ï]´%ñ'j&Sã& þ´&$Ò%Ê«%¿Óa%¯Ô %¦'$%¦â"%©Ü%©lq%¯ÙI%±ý¤%ª(%§z&%¸'x%¿'~%¬¯Å%˜hÒ%ŠF#%"0^%ƒ"h%Q	%[ð%"FÚ%nf%Ÿ({%¨´X%²¯‰%ÏX&ÅÛ&…^&	R.%Ûט%ÎSü%´v%•y³%ƒw\%{Ck%zw*%|Lƒ%w,·%vM%n•¡%hOæ%j·¨%kl%ll%e‹%rÔ%s&î%wcS%r‹J%z¢V%yçÒ%s"g%iwk%i{À%|'%Ç_%–4ò%—Œþ%žr"%ž†%–!	%‰%'BA%˜ãÀ% >¯%§@q%ìÐ%ŠºÖ%€ -%€Í$%y®¹%v…d%ƒ~%Sk%Œ(F%ƒ°"%€óÜ%yçö%pփ%yً%|S%®|%'žE%{_W%z$Ó%€§%~	&%€/4%€ÓÇ%uÙª%ir%h(%eÍö%iëf%`~%[M"%XÎ%_ó %_Mþ%^×u%XÝ
%bÓp%^ÒÒ%^–"%[ˆ–%[oL%V´³%U"Œ%P­_%Oî%J‰%N~Û%O%L˜S%IÄ{%JA%I‹%%G»û%D1Í%Ið1%KéR%Naw%S'O%ejF%Jêü%Ij<%JÈ%K;b%DÆI%D¯%Dá,%F
À%<ž%5˜%2½%5£%9ôæ%;ø%=²;%A<í%C8²%Dõý%A[Ò%?éM%=­9%?ß%Btn%EWo%C~7%Bõ'%Cš%Cºž%@Ò%;Ù,%L¤"%:´×%4KÔ%.ó‡%+Äk%))ñ%-%á%+
%,Í%2~%6ʖ%;Ì\%7,î%6©¢%6ž%68%7üˆ%<v%=Ô %>ÅÃ%=éj%8ÖÐ%3¬†%1€Ü%1ˆá%6Ìý%8â$%9oÏ%8?Ë%7m3%6=Ö%3~_%1±Ò%1½¶%5à%8°N%97j%8-c%4üÙ%2åm%0ÖÓ%.Më%-Î>%0ú%1.Ù%/ã6%/o%0d%0þZ%06ñ%.fk%-mß%.ü%1We%0°'%.ÜE%-s%,U@%+˜C%*F`%+TÌ%+ë%.!j%7Q%4ܸ%/€Â%-mú%,Ûã%':%+ñ&%+Ã)%)Ɠ%*p§%*n´%(æÞ%(V"%*m%+3Ä%,°	%+%%(ޝ%)S%)Ï>%+Á5%.Ró%1Çd%2)"%2s'%4"%9‡%6ø¾%5\%3ë^%4)Î%+RÏ%)ÂH%(ù{%*q:%)†#%)êÔ%*™K%+4%'ÑÏ%%í@%'ý£%&Dà%&ʧ%&«´%'
"%'á½%+Uy%3ŠE%3ž%4Ÿ%4ªY%b¢%/Ž"%,€•%-tç%-¶ì%3@%.<Ô%)lA%(€¬%'à¨%&÷*%(ð¿%&¶ó%'šÍ%(H%%™A%&»$%(d:%<YX%..ì%*³%)P%(4¼%'¸Š%%	Ý%$҂%&þ%%j£%&+<%,LS%,/Í%-AÕ%-ÜJ%+í'%&Qè%'9n%%óX%'ö%)nn%(]%,' %*/z%**\%&¸—%0¬ß%4-.%7%4Úï%1–Û%.W%>hp%(ñ%$ý!%$¨®%"öW%"%#Ä %%>%$‡?%&a^%&9#%&üY%')%( Î% ‡'%!h%%AU%'£ù%(§˜%'—¶%&âé%&ôL%#…0%&D%!ü«%"½ %J
g%$g­%$ ä%!æW%"N%"Zî%"hµ%!—P%"l:%$Ð%$ºÀ%#Yú%$"(%%GÃ%$¨%&-‡%#+%õñ%3Ü%Ø%bz%wŠ%7þ%"Rñ%!²Z%#<9%#0ý%"ö%"ÄÓ%$‰í%%6M%%ò%$òG%%.¦%"ÚÂ%${Ø%$9Ñ%=¦1%&ë%&x%''%''$%)–k%#Tx%<Ý%ä°%L%óâ%L"%".—%#le%(\9%%˜'%(·%&ÃY%'çþ%*¨%*"%("(%1ˆ%(…ÿ%&æ6%%áÑ%(m0%'†%*>g%)ۉ%)_C%)¹"%.Gœ%-'%0¯,%1u/%8?c%2gÀ%3²¬%0Â0%3'Ê%3+­%1*Z%0´%1%.?4%0iT%-š%1‡P%1o%46¹%1ò%3?Ž%2¶Ê%4Q%3K+%g"m%LV/%_™ž%fô¦%nFP%nGX%aâf%RÞ%Kö%@¢ò%;Y»%5‹%5Âp%4:P%8Nh%4z%6ˆ>%3Ax%5s¿%1"â%6"=%OÍà%8ÏÜ%3Ù9%8Qº%<[ž%=Óª%9|S%>˜5%<ù%9ƒ½%;k®%Cj%;?—%:7d%9ºÙ%4oÀ%0Êé%6_%8.%7BU%4%3o%,ܐ%-R%*ã$%+ß9%-º%-°ù%+"e%0HO%.2¶%-­%,(Y%.I@%)?—%'.%&Ü-%*Hy%("G%2mU%(—Í%(sd%(ŽÙ%+%''§%+ys%-4p%,7%%0¨æ%4<…%3êE%;Â!%9x=%2
é%-×%.æÄ%0`%/ó¦%+v%*ó%+;+%.h=%,â@%.°h%4<²%,ˆ^%+w%,Ûù%*£w%.1_%1iH%-‹%-ϲ%/ý%/M(%1š'%0"­%3Ì7%/"%0?§%B)è%2'¯%-zÔ%1
%4
¼%6·=%6¥.%9¥z%;_Q%9ˆ%%2œÏ%6š0%2úÈ%4_a%4LF%8'®%5Ù%5Y%5»s%5™$%50T%3òÓ%4ß%9Y%DbÕ%>'Ë%=´%@ ‰%@ëâ%=)%9çû%<8%7›%7Z-%1» %4
'%3‹¢%6¥%8j®%:¯´%=˜î%Af¶%=ûÏ%=ñ%C‰×%=CÎ%=*ª%=Z¡%?å%>/%@'«%?6o%;)Õ%=7V%<§w%Ac;%B–7%D=5%CŽ¹%E&|%F¤ß%JNä%JXþ%FäX%EÁ)%D—"%AK%BÓ%De¶%HGu%IXì%M¥­%O"+%P%Hxú%Gz¥%Cî^%B…ø%@BN%@"Y%A§º%C†à%E‹1%FG<%F%H¸ð%N¶%Tˆ"%U?%sq¤%QG%eÜH%J
ª%Q'Ó%R#k%_š½%bD%g!%b,%^À%Sý3%S	%WRª%biÌ%VÂ%Râ%K¥Ù%F÷,%>GS%D¯ƒ%KŠØ%F7%Kq %Mߚ%J0N%L_x%LŒ%L+p%Jž'%MÀ˜%Jδ%H%Q)º%^@»%\HP%Z¾i%[‰Ô%[Ä%PŒ%Lß%E"|%I°%D°)%LF%]2
%xŽ%/G%	q%x•%tÚ-%sŽb%pºæ%s…%vô%vÏú%ƒ~«%–T%¯*b%ÂíÂ%ÐÒø%ÂèY%¨‹%–!b%œU¤%®œ%ÅQø%Ëf%åìÏ%ý±!%ö ‰%ßø—%í8ß&Î&×Ù&:C&'W3&E<2&"¼Y&©ÈÁ&ÔF»&ïîÁ'Êà&â.&'v˜&rÖ×&‰Ñ&•i±&§QF&¼¡þ&øÅÓ&þÏc&üå›'ÞO'7"'.¥'#ìô'F€—'€I'­ß((9(Æûq)}³*)5À¦(,@3''òL'Â&óé1'ö'K$Ô'´'M(-(LD§'xž'
Wð&Øñ
&å3\&øbó'2Ü'ž¤(,ì(£Œ¸(±^L(ÿ»'¥·0'DÉ'RÓü'TïÛ'Ì?'¸{L("@'ìg&(è(bÃ''û'9ÙV'ýà&ãå	&§ÖÎ&˜rÝ&«.Í&¸0
&™Ì&d{=&gk&o¿&vó[&Ö&¹VŒ&'n&?ÑØ&.Dë&AË~&n,&(5&™W|&®¹&"‹&³×Ö&ñšâ'>æV'ˆ.±'|½'"d'œ"Ã'½³«(Æ-(x0Ï(¤Çë(‹Ë2'ó|â'žö|'ž]f'¨,'¤vV'ø'_Òê'<ÿ&醟&¡Av&m&¥qÎ&֙|'œò&êÉ·&¬Ø&fâ:&IáÛ&F6ã&3+B&;úá&Ftk&4pm&,§!&MõŒ&…Ëò&¾§ò'›Ñ&â9æ&ªÖ&•Ã&‰©h&˜@3&Ñ_'&ÎÏ'Œ¤Y'÷h8(?5¤(Hüe'ö£ê'p+Z&âiH&kú›&9)ø&/ê&jK&¼®&E_&ˆÀß&Ƴ<'BxÉ'ò¯Ã(Ž¯|(Ãq¡(œþ''Äa&¶"¬&NÚL&A(<&>Ÿq&/ÿ©&C@f&‡Éý&¾Ð‡'Ô<'fµ'X9&Äü5&{ã,&MÃ&b-& &¿©H&½ß&‰®á&g.%·<ª%½z¨%íÎe&Ü&#¸&U%ÍÓ/%¶ˆ´%â¯%"X™%‡¶p%czœ%glL%€ŽÍ%¨%ߋ¤&}D&	Î%¹^:%ƒF%^q¨%OIJ%X¸=%a?%z÷%€Ze%¦Sû%ЌO%à•1%ÀòÁ%¤µŠ%'c%`
Š%B˹%7G%:Hw%K%cW%~›%bHl%Dí"%:õ%CØG%?X/%1Ë+%*µ/%4Ær%=˜V%Sb%nc$%vQs%OØp%9"¸%)@%î%˜ƒ%/x°%M›Ÿ%w²%ŽÞ%'Š%Qé¼%A2%AÜ%Hú%E;'%BŽá%=8k%>çÙ%;«­%F-%Ztß%uìŸ%dý£%J22%67z%3N"%+'%(¿f%'W]%,Fü%/Ú/%,˜¾%*%9%.è3%1Ú %!=\%hY%'Ê%Cè%þ"%5V
%O"p%IM'%@Sª%4=Ï%f%	»%JP%\ˆ%/Ô%ð%ú²%.j%U÷±%jaÑ%m@Þ%hAÿ%MT&%5Ùc%-˜V%"]%/_$õyP$û%ç%	<"%(&%öi%O)%	"ø%	
%f\$õ
•$ñIˆ$í|¯$óL!%õ%A]%c%7%‰à%{`$üŠ¯%€¯%	fü%AÊ$üè‹$÷mv$øÁ¹%¬·%é%ß%&y%/ÊÑ%&Üs%I7%Bs$ÿñ$÷}Œ%ÃÄ%–¿%%o‹%C/'%iQ%DÙµ%)"¡%%r% eÑ%d"%ë%ïø%–ï$ð,ì$êET$óå%ŠÍ%'¯%Vé%S_%å%ã{%€%åU%
šB%
j€%Y¹%÷%й%p}%
™?%ŠK$ú$'$ô$¶%tÅ%Ԙ%[[%¤f%eï$ôKK$î9Ÿ$î¸$ýL§%íþ%Ðù%ç™%€‡%z%vš%ÝÙ%‰Ý%Ÿo$ë]$Ù!ð$Ûå¯$ßX$ä[§$àÄ$äÚ:$åÑ+$âãÂ$Þ>ô$Ý°$×®O$Õôw$Ôh¿$×4x$Õ_µ$Ò,1$ϳ´$ÍtÚ$ΐŽ%ŠŸ$ÍY2$·$̾…$ÊÞp$Ènå$Æ@$ÄC£$ÈjY$ÄÐW$È{€$Ê:$Ï£!$Ôãò$Ø61$Ø|$ö¨x%i©%üŒ%é%im%$óF
$æž	$éŠ}$áGÛ$ú$]$Ø[$Új7$ћÒ$É:±$ÄÀX$Ʀ$Ť5$ÇÊÚ$Æ$$ǖæ$Æ;²$Ť¥$ğ?$ÈeÇ$ÄÚØ$Ł‹$Üüö$Îd¸$×#$Ô$»ª¢$½ø $Ç×B$Õó$Ú_$Ø`æ$Øԇ$͙Ä$Á…s$Ƕü$ijœ$Å$ÄÃ$Âð$•,$Ó'$ö*ˆ$ÿ×y$þYç$üYK$ñYµ$ÊØC$ÀôŒ$ÁX¯$ÁBk$Â1¾$ÀhM$Îþe$×Ͳ$Ø©$ײ5$׺q$Ëgd$Åk¾$ÁjL$ÂaÀ$¿ä-$ÂéÙ$ßË$÷­|$ûTŸ$þOé$ûéª$äøß$Ƶ·$Ì$Â$Àk($¿—¶$Âðp$Àϓ$ÂuJ$À ù$Ãe$ÑGö$Ó»!$ÓMõ$Õ]s$Î_Ÿ$ÄJ>$À5¡$À®æ$œ¹$ßUõ$èUË$ëB4$èBé$æ0ï$Í;Â$ÀÎø$Áî$ÀÞç$Àeï$Â+Õ$Á'	$¿<¯$¾S´$Ál$¿äy$ÀG£$Ãij$ÇâJ$ÊEJ$ͤÌ$ÍÕ{$Ï=$ËÆB$È6$Âd³$ÇEj$Ótp$ø±þ$á•Q$âžs$Üù£$ϋá$ńô$Æ-d$Ƶ~$Ǥ$Ù×M$Æþª$Ây;$ÀJ©$Òxs$ÛS$هö$ÙOÖ$؋²$ÊÅ$ÄÑ8$ÀÇ]$Æöy$Ò)ƒ$Ñtz$ÒÙï$ѐ¹$ÏFL$Öø.$ä¤ù$ä¿Ë$çç$âc6$×$Å@?$Æe$ÄEÑ$ÄY`$ÃÒ$Ç@h$ËSÛ$д²$Ò-c$Ôß $ÓÄÖ$ÕÎÿ$Ê'1$Î H$Îe$ÏÿÜ$ϲj$Ò&L$Ð!'$Ìü"$ËÕq$ÑÁØ$Ïl‡$Ï
)$Ô².$ÑðÊ$Ð!$Ï­Ø$Ïè$Ñؗ$Îó³$уž$ØgÄ$ám%$øŒã$óÖ"$ÚÃF$ÖÇv$ðãm%
|'%rg%ýÚ%}Ç%"ï$èæ0$éã$䪴$Ûç•$Ôæ$Õ9$Ó7$Ô0ð$Îf$Ïö$ÎNa$ћï$ÎK$ÏIò$ÍhJ$ËÀù$ÉÆÓ$Êfõ$ǙÛ$Èúß$Æl½$ÈË
$É´¨$ÈAF$Ä«v$È"
$Ɖj$ÉÜx$ÊqV$×Y—$Úð$Üô$ÜS$Û;7$̪¨$É'Í$Éèc$Íe°$̜Õ$ΞÙ$Ñç$Õ}•$Ó»³$íà6%û%xù%™v%	Õ$þI‡$Õ'$Î@Ë$̘Ž$ː3$υµ$Í*0$ÕMÏ$äœ<$ëá$æÌ$êøù$ãßm$Öçç$É#©$Ǭb$ÇUÏ$Çé^$ÅSÇ$Ô;i$ü¯~%P%óR%F$û+6$Ô|$ÐMì$Ï<p$Ȫ8$Ìûu$ÊÐ)$Ìr$Íg$͒6$Ë5i$Ìfd$ـb$á3²$àqî$áO$ݾM$҆U$ËŽ$ÌÇð$ÖP†$×»$éPó%ëÝ$ú?%}8$ü7W$äD	$Íüÿ$Ê;–$ÈQî$Ç`þ$Ȩè$ÒÏ$Ñö‰$Îe$Í5ä$ÍR»$Ë/…$ÎW²$ÍW$Ïá$؋Z$Ú´±$Û3‹$Ûǹ$Û­ã$ސm$Ñ¢8$Ö]B$ÚE$耑$íÒN$îÿŽ$ì*Ï$êÓ$Ý%<$՚$$ԛÁ$ÓGß$ØT$Þõ
$Þ:s$Ü	Û$Û~$ØÕ$Ó£[$ØO©$ÜsØ$ÜS$ÚE$áãñ$Ùtw$áLP$ô-¦$òÍØ$ð˜ò$õ£Ÿ$ðS$â·r$ۙA$ÚV–$Þ-ˆ$讑$ê$ì·í$ì¾³$èIŒ$äÞ!$ñ"m$ñÑ9$øZ<$ö[$úXA$Þ_e$ÖFr$×å$á'$Üu$ÜB›$ޏª$ßGÀ$àï$抑$â$å`‡$à§u$ß&Ç$Û*3$ÜR$Û£ƒ$ܹÓ$Ü}–$ܕÙ$ܽÅ$Úì'$ÙõÛ$ÜÉ0$ÙWÂ$ÛËÑ$ÛÚ¿$äÍK$Û&c$Üp$à;"$߅<$ßã$ä~V$æ'<$êmŸ$æÓ$ã÷Q$ßìk$ßÖ&$ÜÉé$îâ·%ƒã%q%þ%I%Uh%SF$ÿ,k$ü±Ë$ø¬z$èÐ]$çé[$è°$èn°$蟜$çr4$âL£$à‹õ$ãhI$è¥z$ä'²$ç˜$åOÈ$âU6$â
Ä$à:ó$☎$áR¶$â0®$á9S$å'K$æΔ$æg$â}^$âeÌ$âvñ$ä$°$êWÙ$ùú×$øP$ü$m$ô£³$ïŽ$ç€X$ç$åk9$éSP$æç$è%^$æç$çaF$åT÷$æ÷y%×î%Š%a
%"è%Ø)%Â$ívÝ$êµù$ê²7$êR#$êç$êÎ$ê®$úqj$ÿ,Ù$ÿ²t$ÿ'%õ$õ>.$ì2½$êK$ë¼#$ê¥{$îy×$ì|è$殺%«®%6À%Ö%ÿ%ù7%	-C$ó^d$óϪ$ñŸ?%
#$ïúj$ñ8U$ïíQ$ñ×Ú$ögÿ$öBî$ùnj$úÈú%";%yÔ%Ô=%™H%Û$öœ!$÷óÕ$ô½Î$øª$ôðŽ$õ´@%
'·%yE%'‡%àc%u%Éö$÷I$òLj$òÂü$òj$õ®@$ôm÷$öI)$óó‡$òx˜$òŒ$ð™¿$ìÀÿ$ïDÜ$íM'$ï%$÷Þø%1N%ƒ%è¦%¤%U·$ú&™$û§Æ%–j%
+ú%¿)%.%>	%ü;%	Ø£$ý™Z$ùÏô$ö'$ö»Œ$ý1N$þüw%Í$ÿ%…$ú<$ø$ûV$ú^Î$þw%nE%+Š%}%À´%2|%Q•%ØÀ%î[%	"/%ô%ÌH%¨Ï%u%j1%‡ã%8%G%,º%5E%‹^%ÝL%¼Ú$þW'%
%®Ò%æ×%¢O%Ï%%á2%ª«%ÉÒ%
©™%s­%R(%ü5%µˆ%F¾%
¼C%îŸ%	Ņ%õ%ús%
Ð$ÿ¨Æ%%¯b%o%$%ø˜%
ÙÔ%Ǩ%ÂH%Y %ȃ%?%M%èø%sz%ì%T%¿%DÙ%¿%¶Å%
^õ%
Ó1%Äü%§#%™ƒ%î°%ÕÃ%‡%^¹%¦% %
%¬%	îÞ%ãs%(9%
Ø%|%	4Ž%éV%.r¾%A¨V%PÄ«%O`U%Bs§%&$ë%vT%Jß%c—%×F%Ut%žP%£—%ê©%Ä%Ú %
Ñ¥%PÌ%	v %3W%	ð*%"|%ö%u«%'Ç%'Õ%ÔC%cI%s%($%¿%'†%é|%y^%,à%$%c%öø%¬@%ÃÎ%(M%(I%%éE%¿r%¿s%…\%Úc%Þ¯%-K%;%;Èa%;‡%6<œ%,²Ò%,0Ì%-=†%8‰8%9v6%7=%29›%/3{%©%+Ë%%/æ%.?é%0C%2bC%3±Æ%7s4%4Ãó%Dê#%Je¿%D%9¿f%9÷Ž%3!+%5F÷%6ˆ`%==M%@æ#%;Α%:á+%=Æ%5(®%A|y%X6ë%y£%œ¯%À:F%Óø«%ʇd%¹O%¸%¥ÔÔ%Ž%†o§%Žâ%fHè%UáÙ%IAÜ%X¤í%ƒ,%­æ,%È^%ÃÑO%¸À%šè%{7ö%nš%n0Ž%ec*%c|·%ƒiŠ%¢ì%̳f%幉%ó"ó&Ã8&fµ&
íû%çE`%¢º9%ˆ®Å%"äç%Ÿ'ˆ%Õ
–&5&ñÀÀ%'òó%JíŒ%En%q'ø%ôj%1õ%O†î%>a%NT¿%…ü–%¬9Ñ%º-I% ÿ´%ô%tc%R%>P%úN%g%îY%Iv%""ž%ÄQg%õe9&§&"ý&1Ùì&+¸q%¿E%[²Ž%äÈ%	TÏ%HX%¹C%E›%ð}%ô^&†4ß'%±'i¿ì'@‡¶&'d­&ñ&Z=&!i&!¬ä&	|½&#D&@o&–ÉÆ'§h'n¬¥&Eô%¢kD%f~%YL"%JÉw%SÓ{%€bÛ%­Ý%ïeâ&*Z'&I[|&€î&¥®¯&¥Ýu&+@¡%¶5©%¦_%¬ûÛ%‹+%/I%*Ã$çG%0ö%2ð%—ˆ¦&®÷&<Î%€ð/%ӏ%Íß%÷K%Ë%<Éà% à%Äå$þ%
Ñ%!Ã%B« %jÿA%Xþ²%&áÏ%ü%1QH%Cو%B‰W%0$ýÇÙ$âL$鮔$í
À$Üc¶$Ídú$Ôß $㌃$èØ$ð^á%'ð%	vÙ%°% ¢%
7%ó_$õíb$̃$®Ÿ$ ï¸$¤]æ$±á8$Íí$݊Ö$Ïò^$¸Ó1$°ž$°[b$·oà$¾Í$ÁZh$¼sx$´Ì$«ï¸$¢{$%'$ ²$«ÙÂ$¼L$Ê
4$Óàý$Ù]Ì$èÕ^$ðé¶$öî,$û•$úN
$òÄË$îð•$ë",$Ï>|$µE[$¬1$Ÿ
—$œ|˜$¢y$¯I7$ºß\$ÅËÁ$¾È $´U?$ªÂc$Ÿéì$'Ë|$'óß$Í"$_Û$‹§ú$ŽB$m$¯²$"3û$–"Ù$¨Eý$ˆ5 $'Õ»$'Õý$'/F$'Êå$€@$wÚá$röõ${Èk$r͊$jÆi$f–‡$gã$g®$qU¥$qNh$lÂå$aN
$Y&E$XiÝ$`x,$\U½$\(t$]¶$_! $YJ$]!Õ$_ô$\4²$W%$Wîò$X¥$aA,$c$a©7$YŽ$S¢¯$NY
$M²Ï$Q؂$Y×$Y#9$\˜O$`w$gùr$lVÊ$t={$€Šâ$ˆ½p$l^$˜
6$´s$Öܤ$ôOü%V"%¥÷%~_%Ôw%
|˜%3J%oD%À9$ú|h$åù±$ÖG$Áð$®–$$›Ò‡$–)­$˜F¤$Ÿž$¥Þë$´Ô$¹'Š$½œ;$»²
$¼Ç$¸l$´ùI$²Ôi$³'K$²ž*$¯}û$«Jd$©È™$£Úš$¡"A$šr$–Tx$'N$Žå$†Ó÷$ƒÒ0$€oß$yñé$rã7$s$l½X$frë$`åJ$_Èñ$rh°$}«$¾$'ü$xc$aD$T¤'$Tå#$N²G$PÌD$R(©$XÉ3$c<Ž$fã­$fJŠ$a¿/$[(ç$NH/$JF5$RƆ$Rú $O¨ž$NKf$NlP$Q³ß$d
˜$}9$'Y$€§$ð$p×$V¾x$O‰;$LH{$Jç9$K"?$L Q$Plh$TŠM$Z "$[R$`&$iȨ$v>$v¦q$"{Þ$…¨$zÞ$yv0$~ÄÈ$‡$'f$y$Œ@s$™\A$œÈS$š"À$˜Ê$‹Š?${$¨$jºÚ$ddˆ$^Žs$^Wf$^Ëé$bÅ$f-Q$n
$m‡$oì¸$pïµ$s$pðí$ri$rž$tS$pŸ$ptN$jåž$k}Ò$jÞ($jeÈ$h±4$i–1$qǀ$|¿È${¨$zuÐ$vÐy$g!…$_i$[™µ$XÄ$Xlœ$UÀA$T"$Pjñ$P©I$M0$Nƒß$L–&$M[($N†Ÿ$O5é$O`ã$P*%$OÊ$Qt|$Q²ÿ$\CG$W!Ç$Zë¦$jK$R§t$M¬E$NÐå$KëÙ$P÷¦$X¦Ù$[
$Zè$YHÐ$WoŒ$Tlx$O"x$M­6$KK;$HÕA$H©¨$Gþt$Køó$KÞ$M8'$OA$M½ˆ$LÿR$Ls$MÁ"$N¿î$R§‰$NYf$P‰¼$Nrß$N‹æ$M}$M# $M>3$QîÛ$R¿t$TCy$Q¾9$Páf$LÚÑ$LY$QÍ$VpÀ$[œÃ$Œ0•$t®›$V¨R$PDÆ$Nm÷$K-Þ$PÕ$Rè$RÒ\$QÇk$VDT$X—s$X³ß$Zf$]ó$WâÊ$Rf"$Og$O¿$Nu$NR$P!Î$SÛß$UÃ3$\cA$`Á½$^9F$ZHD$Y7÷$Qiå$Rzü$Oº$QGK$Pú$O-‰$MIk$NC×$N$Ui$SÑX$Vl¶$Tà›$S%R$P¢#$O‰M$Nü $RÍT$Qh$Q{Ö$S(ç$Qy($Nðv$Oªë$MŸW$QÌ$Lò‰$N€Y$MҒ$WÂ×$U|C$QÕ$Tzu$Sµî$QŽ.$Rv™$QÀ$Sb$R\û$RÙ	$P)=$RúŠ$S@­$g'Í$pª-$uó´$vĦ$s½	$aës$aZÐ$bÜ'$d>y$azR$_z#$W66$T–"$U9ò$]
–$Yw³$Y¢Û$XX–$Zîè$Yéÿ$Tæì$UcÍ$VÚç$V›í$]¾$X+Ž$Y&-$W£$Y¡«$Z"™$]ÊF$]$^ˆÙ$\{Ý$aº$]J$ZŒê$Z´"$]åˆ$[öM$[ß$[ç@$]E*$Yݹ$Z$mn$Yw$WîÍ$XÃK$X$YBÈ$m~~$[P@$WÕK$\Ð}$i'$pb$nK$nÒÍ$iˆ"$]þ@$Y®´$[·Ð$\Bê$`uë$]ŽÑ$\J¬$Zã$^Ÿ?$bTÿ$bځ$c4¬$i!¦$^%ú$Z`$Y¯$Wá$X|
$Y•£$W¸ $WÏ$V4u$Z3$c[l$~Z$x2F$x´$vê*$põ$`úÅ$b˜$dÔS$g\û$iˆ$ið/$h_ë$fz$bµø$f6ô$`ï$`¯$c[Ú$kD›$h¦¬$dS($`‹>$_E$ZÂL$UãF$UÙý$Uì9$TþL$Y	3$Y=%$\'$iõn$r«R${^-$tŽŒ$s-¯$hT!$_¦Ò$bÃ$h¦c$c$$_¨$aÚ$_a«$a‹$]­Ì$_µË$^"Ž$_ '$_œv$ak$`"3$akT$`ŸÎ$f'*$hs¼$z§ž$i<ä$k$g@7$kßû$aºK$aÐA$`ïÕ$dŽ$aµ€$l8›$r	;$tjÑ$t]Ê$vN$kQò$f8$f·$l~t$dá$bþ$g»ã$f¯_$fw¥$fé$dŒ}$eÒ=$d¦$j8ã$f™$g:Â$hrd$k!S$ecé$h$f÷³$gè¨$kË$m0A$oXî$pÅ$p,
$n{È$i|$g§ª$g'›$r7Ñ$€z$z×þ$yF‡${ˆØ$x`¸$sÿú$qªÝ$m™'$l! $l]$l ©$n9Õ$nE]$mۉ$kË$pK$k–Ð$k\·$kŒ'$n¶÷$q`;$rdQ$q\€$qð˜$p${µ$'NÏ$Cn$z^…$yn5$pß
$lª$nˆ$s$<$u#$wDd$tÂÈ$r˜_$n¡ $o¨$o¾y$qUT$prñ$qÚ5$r€$r·>$wR$~8:$|£$yØ×$wv]$tnÔ$tgu$oÓE$j6Û$müh$p‰K$p‹Ç$r¸$t—I$xù$~½e$y*ç$íª$}æ$vW6$r7Î$rös$q•õ$qð*$pŒÅ$sÙ³$w$|œð$|¡y$~ë${ö­$yþ¬$|Ï«$x $tœ§$m]8$kÀ'$p£™$qæ%$rô$màŸ$me$n)Q$uüM$vU´$yÆï$|Uc$}kÝ$xÃ^$t§$sëb$†ð$s÷¶$y*r$~ià$z·$vÌq$y'$yí´$vHÞ$vâ$u»A$u8Ë$u'¦$wÛÅ$oìC$nZµ$q $l/ê$ms#$lWÒ$køØ$kõ$k;­$i¢Š$p†B$yƒ$"‹$‹Šk$ŽÅ<$Žh±$‹Õê$†ç$'ìª$€bÊ$~®¨$}Ã$€í+$_Æ${;	$tJ¡$o/³$l\Û$oUD$n+$q÷$pº$rТ$rÝW$tŽ½$vVY$uåŒ$sÍÇ$r©$$p 8$vHg$wˆû$wQ)$z+Ä$‹4Ø$w@è$yÈ®$‹‰$xx$ypÈ$w?ù$‰$yæP$|ª$€Zœ$'—9$†ä$‡d$‡®$…¼$"Žö$ƒé2$ƒƒñ$€
|$€–$'xO$'£$ƒRð$…¶ß$†IO$‰'+$‰Ï$Š5$Š–q$Œ1U$Œ?>$¡¬$Ç$'xä$'ìÁ$'B$‰pc$•­N$X;$€ÓB$‡a$Ž£#$ƒÎ$†à'$ˆ«º$Œ	ò$ˆÞ$"±•$€$| g$zö^$˜%$|E$€RÉ$'$'Ò$'À$…a$Sí$'$'/;$…õ"$ˆ¸ö$‰nð$‰bt$‹/s$1"$ Œã$®ó$»ò1$´Ô0$«O0$ž¢$'¿p$‰`$†·$†Y$‡
Õ$‹×<$88$'©\$˜Å«$™·L$•a$tç$"©$Œ/V$‰#=$†z$†z–$‰1Q$'ÿx$œ
ó$ 
$š1
$–ãÐ$– ¹$"JV$³Ñ$'=N$"¦À$ùv$‹Ä…$Šýƒ$‹]ø$Ž0Ã$—'$gŸ$—i;$m$Œ
ù$‹k+$‹åœ$Œ¤$‹$Žý§$–g÷$šœ$˜~$"òA$ŽkX$‰}s$ŠH$Ž¸Ø$ŽKY$a$ŠÈL$ˆ[÷$‡SÊ$ŽH˜$›ái$—k$›~Ð$™\5$™Ô $ŸX¯$ª9$°i$ŸÎ$–Û$—Û1$›0$—ÐG$œuÎ$™"$˜€t$"xn$"Y$šEõ$ ¾¾$£7$³{"$ÊÕ§$Ìã$·¶|$®	ò$®êk$ƨ$秚$ær°$àä0$®Œ$˜I/$"Ä$'øF$"6

==> anc/LateM_Spectra/PM_I18411+2447N.fits <==
SIMPLE  =                    T / Written by IDL:  Fri Sep 27 15:55:58 2013      BITPIX  =                  -32 /Real*4 (floating point)                         NAXIS   =                    2 /                                                NAXIS1  =                 4163 /Number of positions along axis 1                NAXIS2  =                    3 /Number of positions along axis 2                EXTEND  =                    T /Extensions may be present                       ORIGIN  = 'Institute for Astronomy' /                                           TELESCOP= 'NASA IRTF'          /                                                INSTRUME= 'SPeX, IRTF Spectrograph' /                                           OBSERVER= 'Gaidos  '           /                                                OBJECT  = 'PM_I18411+2447N'    /                                                IRAFNAME= 'PM_I18411+2447N_tellcor_merged' /                                    TIME_OBS= '07:17:52.386775'    / Average UT TIME OF ACQISTION ('hh:mm:ss.ss')   DATE_OBS= '2012-10-01'         / UT DATE OF ACQUISITION ('yyyy/mm/dd')          ITIME   =        20.0000000000 / INTEGRATION TIME IN SECONDS                    CO_ADDS =                    1 / NUMBER OF INTEGRATIONS                         NDR     =                   32 / Number of Non-Destructive Reads                SLOWCNT =                   20 / Number of Slow Counts                          TABLE_MS=        512.452000000 / msec to clock out array                        ROTATOR =        225.700000000 / Rotator_Mechanical_Angle; pos=451409           POSANGLE=        88.5900000000 / Average Sky_Position_Angle                     SLIT    = '0.3x15  '           / menu=2,pos=89000                               GRAT    = 'ShortXD '           / menu=0,pos=719950                              PLATE_SC=       0.150000000000 / PlateScale arcsec/pixel                        RA      = '+18:41:09.96 '      / Right Ascension                                DEC     = '+24:47:22.4 '       / Declination                                    HA      = '+02:56:32.673333'   / Average Hour Angle                             AIRMASS =        1.32350000000 / Average Air Mass                               EPOCH   =        2000.00000000 / Epoch                                          MODENAME= 'ShortXD '           / Spectroscopy mode                              FLAT    = 'flat94-98.fits'     / Flat field image                               NAPS    =                    1 / Number of apertures                            NORDERS =                    1 / Number of orders                               ORDERS  = '0       '           / Order numbers                                  START   =                    0 / Array column of first FITS array column        STOP    =                 4162 / Array column of last FITS array column         SLTH_PIX=        100.000000000 / Slit height in pixels                          SLTH_ARC=        15.0000000000 / Slit height in arcseconds                      SLTW_PIX=        2.00000000000 / Slit width in pixels                           SLTW_ARC=       0.300000000000 / Slit width in arcseconds                       APPOSO03= '3.58391 '           / Aperture positions (arcsec) for order 03       APPOSO04= '3.57762 '           / Aperture positions (arcsec) for order 04       APPOSO05= '3.54030 '           / Aperture positions (arcsec) for order 05       APPOSO06= '3.50924 '           / Aperture positions (arcsec) for order 06       APPOSO07= '3.46372 '           / Aperture positions (arcsec) for order 07       APPOSO08= '3.45106 '           / Aperture positions (arcsec) for order 08       PSFRAD  =        1.90000000000 / Optimal extraction PSF radius in arcseconds    APRADIUS=        1.00000000000 / Aperture radius in arcseconds                  BGSTART =        2.30000000000 / Background start radius in arcseconds          BGWIDTH =        2.00000000000 / Background width in arcseconds                 BGORDER =        0.00000000000 / Background polynomial fit degree               WAVECAL = 'wavecal99-101.fits' / Wavecal file used for wavelength calibration   XUNITS  = 'um      '           / Units of the X axis                            YUNITS  = 'ergss-1cm-2A-1'     /Units of the Y axis                             XTITLE  = '!7k!5 (!7l!5m)'     / IDL X title                                    YTITLE  = '!5f!D!7k!N!5 (ergs s!E-1!N cm!E-2!N !5!sA!r!u!9 %!5!n!E-1!N)' / IDL YVERSION = 'v3.4    '           / Spextool version                               RES     =        2000.00000000 / Average spectral resolving power               DISPO03 =    0.000537541000000 / Dispersion (um pixel-1) for order 03           DISPO04 =    0.000403219000000 / Dispersion (um pixel-1) for order 04           DISPO05 =    0.000322741000000 / Dispersion (um pixel-1) for order 05           DISPO06 =    0.000269220000000 / Dispersion (um pixel-1) for order 06           DISPO07 =    0.000231131000000 / Dispersion (um pixel-1) for order 07           DISPO08 =    0.000202713000000 / Dispersion (um pixel-1) for order 08           DAIRMASS=          -0.00950000 / Average airmass difference between std and obj HISTORY The output FITS files contain a 3-D array of data consisting ofsets of  HISTORY  triplet arrays of data for each aperture and each order,where each tr  HISTORY iplet is composed of an array for the wavelength,an array for the flux  HISTORY , and an array for the error. The tripletsfor each aperture are stacke  HISTORY d behind one another, followed bythe triplets for the next order, etc.  HISTORY  If no orders have beenskipped or deslected in the extraction process,  HISTORY  the contents ofaperture Y in order X can be found as follows:lambda =  HISTORY array[*,0,( X - (smallest order number))*naps + (Y-1)], flux   =array[  HISTORY *,1,( X - (smallest order number))*naps + (Y-1)], error  =array[*,2,(   HISTORY X - (smallest order number))*naps + (Y-1)]  Forexample, for an SXD fil  HISTORY e with two apertures, the wavelengtharray for aperture 1 in order 3 is  HISTORY  located in array [*,0,0], theflux is in array [*,1,0] and the error i  HISTORY s in array [*,2,0]. Foraperture 2, the wavelength is in array [*,0,1],  HISTORY  the flux is inarray [*,1,1] and the error is in array [*,2,1]. For or  HISTORY der 4,the flux for aperture 1 is in array [*,1,2], while the flux fora  HISTORY perture 2 is in array [*,1,3]. For order 5, the fluxes for thetwo aper  HISTORY tures are in arrays [*,1,4] and [*,1,5], etc.  Thespectra have been co  HISTORY rrected for non-linearity.                                              HISTORY                                                                         HISTORY Xcombspec History                                                       HISTORY                                                                         HISTORY The spectra were combined using a Robust Weighted Mean.  The robust     HISTORY threshold was 8.00000.  The files spectra0082.fits, spectra0083.fits,   HISTORY spectra0084.fits, spectra0085.fits, spectra0086.fits,                   HISTORY spectra0087.fits were combined.    Aperture 01 Info: The scale          HISTORY factors were determined using order 04.  The scale factors are          HISTORY 1.07277, 1.01509, 0.997222, 0.884914, 0.877613, 1.00647.  The median    HISTORY RMS deviation in each order is 0.492865, 0.414083, 0.372791,            HISTORY 0.344375, 0.263894, 0.233301.    The spectral shapes have been          HISTORY corrected.                                                              HISTORY                                                                         HISTORY Xtellcor History                                                        HISTORY                                                                         HISTORY This spectrum was telluric corrected using the telluric correction      HISTORY spectra PM_I18411+2447N_tellcor_tellcor.fits.  The B and V magnitudes   HISTORY of HD174567 are 6.61900, and 6.63400 respectively.  The velocity        HISTORY shift of Vega is 20.7176 km s-1.  The Vega model was modified using     HISTORY the deconvolution method.  The maximum deviation and rms deviation      HISTORY between the modified Vega model and the data over the kernel            HISTORY wavelength range are 2.96907 % and 1.07842 %, respectively.  The        HISTORY telluric correction spectra for aperture 01 were shifted by             HISTORY 0.0128149, 0.00708215, 0.00763973, 0.0416360, 0.0343678, 0.00000        HISTORY pixels.                                                                 HISTORY                                                                         HISTORY Xmergeorders History                                                    HISTORY                                                                         HISTORY This merged spectrum was derived from aperture 01 of file               HISTORY PM_I18411+2447N_tellcor.fits.  The scaled factors for orders 3, 4, 5,   HISTORY 6, 7, 8 are 1.00000, 1.00000, 1.01008, 1.01829, 1.03426, 1.04455        HISTORY respectively.                                                           END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             ?Nc"?Npf?N}ª?NŠí?N˜1?N¥t?N²·?N¿û?NÍ>?Nڂ?NçÅ?Nõ?OK?OŽ?OÑ?O*?O7W?OD™?OLõ?O\B?Ok?OzÜ?OŠ)?O™u?O¨Â?O¸?OÇ[?OÖ¨?Oåó?Oõ??P‹?P×?P#"?P2m?PA¸?PQ?P`O?Poš?P~ä?PŽ.?Py?P¬Ä?P¼?PËX?PÚ¡?Péë?Pù5?Q?QÉ?Q'?Q6[?QE¤?QTí?Qd6?Qs~?Q'Æ?Q'?Q¡X?Q° ?Q¿ç?QÏ/?QÞw?Qí¿?Qý?RM?R•?R*Ü?R:#?RIj?RX±?Rg÷?Rw>?R†…?R•Ë?R¥?R´W?RÝ?RÒã?Râ)?Rñn?S³?Sø?S>?S.ƒ?S=È?SM?S\Q?Sk–?SzÚ?SŠ?S™b?S¨§?S·ë?SÇ/?SÖs?Så·?Sôù?T=?T€?T"Ä?T2?TAI?TPŒ?T_Ï?To?T~T?T•?TœØ?T¬?T»\?Tʞ?TÙß?Té!?Tøb?U¤?Uå?U&'?U5g?UD¨?USé?Uc*?Urk?Uª?Uë?U +?U¯k?U¾«?UÍê?UÝ*?Uìj?Uûª?V
é?V(?V)g?V8§?VGæ?VW%?Vfd?Vu¡?V"à?V"?V£]?V²›?VÁÙ?VÑ?VàU?Vï"?VþÐ?W
?WK?W,ˆ?W;Å?WK?WZ??Wi|?Wx¹?W‡õ?W—2?W¦n?Wµª?WÄæ?WÔ#?Wã_?Wò›?XÖ?X?X M?X/‰?X>Ä?XMÿ?X]:?Xlu?X{°?XŠë?Xš%?X©`?X¸š?XÇÕ?X×?XæH?Xõƒ?Y½?Y÷?Y#1?Y2j?YA£?YPÝ?Y`?YoO?Y~‰?YÁ?Yœú?Y¬3?Y»l?Yʤ?YÙÜ?Yé?YøM?Z…?Z½?Z%ô?Z5-?ZDd?ZSœ?ZbÔ?Zr?ZB?Zy?ZŸ±?Z®è?Z¾?ZÍU?Z܌?ZëÃ?Zúù?[
0?[e?[(œ?[7Ò?[G?[V>?[et?[t©?[ƒß?["?[¢J?[±€?[À´?[Ïê?[ß?[îT?[ý‰?\½?\ò?\+'?\:[?\I?\XÃ?\g÷?\w,?\†`?\•"?\¤È?\³û?\Ã.?\Òb?\á–?\ðÉ?\ÿü?]/?]b?]-•?]<È?]Kú?][-?]j`?]y'?]ˆÅ?]—ö?]§)?]¶[?]ō?]Ô¿?]ãñ?]ó"?^T?^†?^ ·?^/é?^??^NK?^]|?^l­?^{Þ?^‹?^š??^©p?^¸¡?^ÇÑ?^×?^æ1?^õb?_'?_Â?_"ò?_2!?_AQ?_P?__±?_nà?_~?_>?_œn?_«?_ºÌ?_Éú?_Ù)?_èX?_÷‡?`¶?`å?`%?`4A?`Co?`Rž?`aÌ?`pù?`€'?`U?`žƒ?`­±?`¼Þ?`Ì?`Û9?`êg?`ù"?aÁ?aî?a'?a6H?aEu?aT¢?acÎ?arû?a'(?a'T?a ?a¯¬?a¾Ù?aÎ?aÝ1?aì]?aûˆ?b
´?bà?b)?b88?bGc?bVŽ?be¹?btå?b"?b";?b¢f?b±'?bÀ¼?bÏç?bß?bî;?býf?c'?c»?c*æ?c:?cI9?cXd?cgŽ?cv¸?c…â?c•?c¤5?c³_?cˆ?cѲ?càÛ?cð?cÿ.?dW?d€?d,¨?d;Ñ?dJû?dZ$?diL?dxu?d‡?d–Æ?d¥î?dµ?dÄ??dÓg?dâ?dñ·?eß?e?e/?e.W?e=~?eL¦?e[Î?ejö?ez?e‰D?e˜k?e§"?e¶º?eÅà?eÕ?eä/?eóV?f}?f£?f É?f/ð?f??fN>?f]c?flŠ?f{°?fŠ×?f™ý?f©#?f¸H?fÇn?f֔?fåº?fôà?g?g+?g"Q?g1v?g@œ?gOÀ?g^æ?gn?g}0?gŒV?g›{?gªŸ?g¹Ä?gÈé?gØ?gç3?göW?h{?h ?h#Å?h2é?hB
?hQ1?h`V?hoz?h~ž?hÂ?hœå?h¬	?h»-?hÊQ?hÙu?hè˜?h÷¼?ià?i?i%'?i4I?iCm?iR?ia³?ip×?iú?i?iž??i­b?i¼…?i˨?iÚÊ?iéí?iù?j2?jU?j&v?j5™?jD»?jSÞ?jc?jr"?jD?jf?jŸˆ?j®ª?j½Ì?jÌí?jÜ?jë1?júS?k	t?k•?k'·?k6Ø?kEú?kU?kd<?ks]?k'~?k' ?k Á?k¯â?k¿?kÎ#?kÝD?kìe?kû†?l
¦?lÇ?l(ç?l8?lG)?lVH?lei?lt‰?lƒª?l'Ê?l¡ê?l±
?lÀ*?lÏJ?lÞj?líŠ?lü©?mÉ?mé?m*	?m9)?mHH?mWg?mf‡?mu§?m"Æ?m"æ?m£?m²$?mÁC?mÐc?m߂?mî ?mýÀ?nß?nþ?n+?n:;?nIZ?nXy?ng˜?nv·?n…Õ?n"ó?n¤?n³1?nÂO?nÑn?nà‹?nïª?nþÈ?o
ç?o?o,#?o;A?oJ_?oY}?oh›?owº?o†×?o•õ?o¥?o´1?oÃO?oȊ?oÚ[?oì,?oýý?pÎ?p!ž?p3o?pE@?pW?phá?pz°?pŒ€?pžP?p° ?pÁï?pÓ¾?påŽ?p÷]?q	,?qú?q,É?q>˜?qPf?qb4?qt?q…Ð?q—ž?q©l?q»9?qÍ?qÞÔ?qð¢?rn?r;?r&?r7Õ?rI¡?r[m?rm9?r?rÒ?r¢?r´i?rÆ4?rØ?réË?rû–?s
a?s,?s0÷?sBÁ?sT‹?sfV?sx ?s‰ë?s›´?s­~?s¿H?sÑ?sâÛ?sô£?tm?t6?t)ÿ?t;Ç?tM?t_Y?tq!?t'ê?t"±?t¦y?t¸A?tÊ	?tÛÐ?tí—?tÿ_?u&?u"î?u4´?uF{?uXB?uj?u{Î?u•?uŸ[?u±!?uÂç?uÔ¬?uær?uø8?v	þ?vÂ?v-‡?v?M?vQ?vb×?vt›?v†_?v˜$?v©è?v»¬?vÍp?vß4?vðø?w¼?w?w&B?w8?wIÉ?w[?wmO?w?wÕ?w¢—?w´Y?wÆ?w×Þ?wé ?wûb?x
#?xå?x0§?xBi?xT)?xeë?xw¬?x‰m?x›.?x¬î?x¾¯?xÐp?xâ0?xóð?y°?yp?y)1?y:ñ?yL¯?y^o?yp/?yî?y"­?y¥l?y·+?yÈê?yÚ©?yìg?yþ&?zä?z!£?z3a?zE?zVÝ?zh›?zzY?zŒ?zÓ?z¯'?zÁN?zÓ?zäÈ?zö…?{B?{ÿ?{+º?{=w?{O4?{`ð?{r¬?{"g?{–$?{§à?{¹›?{ËV?{Ý?{îÍ?|‰?|D?|#þ?|5¹?|Gt?|Y/?|jé?||¤?|Ž^?| ?|±Ó?|Ì?|ÕF?|ç?|øº?}
t?},?}-æ?}?Ÿ?}QY?}c?}tÊ?}†ƒ?}˜<?}©õ?}»­?}Íe?}ß?}ðÖ?~?~E?~%þ?~7µ?~Im?~[$?~lÜ?~~"?~K?~¢?~³¸?~Åo?~×&?~èÝ?~ú"?J??/·?Am?S#?dÙ?v?ˆE?™ú?«¯?½e?Ï?àÐ?ò…?€?€
÷?€Ò?€¬?€%†?€.a?€7;?€@?€Hð?€QÊ?€Z£?€c}?€lW?€u1?€~?€†å?€¿?€˜™?€¡r?€ªK?€³%?€»þ?€ÄØ?€Í±?€Ö‹?€ßd?€è=?€ñ?€ùï?È?¡?z?T?&-?/?7Þ?@·?I?Rh?[A?d?lò?uË?~£?‡|?T?™-?¢?ªÜ?³´?¼?Åe?Î=?×?ßí?èÅ?ñœ?út?'L?'$?'û?'Ó?'&«?'/'?'8Z?'A0?'J?'Rß?'[·?'dŽ?'mf?'v=?'?'‡ë?'Á?'™˜?'¢o?'«F?'´?'¼ô?'ÅË?'΢?'×y?'àO?'é%?'ñü?'úÓ?ƒ©?ƒ€?ƒV?ƒ-?ƒ'?ƒ/Ù?ƒ8¯?ƒA…?ƒJ[?ƒS1?ƒ\?ƒdÞ?ƒm´?ƒvŠ?ƒ`?ƒˆ5?ƒ'?ƒ™à?ƒ¢¶?ƒ«Œ?ƒ´b?ƒ½7?ƒÆ
?ƒÎã?ƒ×·?ƒà?ƒéb?ƒò8?ƒû
?"ã?"¸?"?"b?"'7?"0?"8á?"A¶?"J‹?"S`?"\5?"e
?"mß?"v³?"‡?"ˆ\?"'1?"š?"¢Ú?"«¯?"´"?"½X?"Æ-?"Ï?"×Ô?"à©?"é}?"òQ?"û&?…ú?…Î?…¢?…u?…'J?…0?…8ò?…AÆ?…Jš?…Sm?…\A?…e?…mè?…v¼?…?…ˆc?…'7?…š
?…¢Þ?…«±?…´…?…½W?…Æ+?…Îþ?…×Ñ?…à¥?…éx?…òK?…û?†ò?†Ä?†—?†j?†'=?†0?†8ã?†A¶?†J‰?†S\?†\/?†e?†mÓ?†v¦?†x?†ˆK?†'?†™ð?†¢Ã?†«•?†´g?†½9?†Æ?†ÎÞ?†×°?†àƒ?†éU?†ò'?†úú?‡Ë?‡?‡o?‡A?‡'?‡/å?‡8·?‡A‰?‡J[?‡S,?‡[þ?‡dÐ?‡m¡?‡vs?‡E?‡ˆ?‡è?‡™º?‡¢‹?‡«\?‡´.?‡¼ÿ?‡ÅÑ?‡Î¢?‡×t?‡àE?‡é?‡ñè?‡ú¸?ˆ‰?ˆ[?ˆ,?ˆý?ˆ&Î?ˆ/Ÿ?ˆ8p?ˆAA?ˆJ?ˆRâ?ˆ[³?ˆd"?ˆmU?ˆv&?ˆ~÷?ˆ‡È?ˆ™?ˆ™h?ˆ¢9?ˆ«
?ˆ³Û?ˆ¼«?ˆÅ|?ˆÎL?ˆ×?ˆßî?ˆè½?ˆñŽ?ˆú^?‰.?‰ÿ?‰Ï?‰ ?‰&p?‰/@?‰8?‰@à?‰I°?‰R€?‰[P?‰d ?‰lñ?‰uÁ?‰~'?‰‡a?‰0?‰™?‰¡Ð?‰ª ?‰³o?‰¼??‰Å?‰Íß?‰Ö¯?‰ß~?‰èM?‰ñ?‰ùí?Š¼?ŠŒ?Š\?Š+?Š%û?Š.É?Š7™?Š@h?ŠI8?ŠR?ŠZ×?Šc¦?Šlu?ŠuE?Š~?Š†â?Š²?Š˜?Š¡P?Šª?Š²ï?Š»¾?ŠÄ?ŠÍ\?ŠÖ*?ŠÞù?ŠçÈ?Šð—?Šùf?‹5?‹?‹Ó?‹¢?‹%p?‹.??‹7?‹?Ü?‹H«?‹Qz?‹ZI?‹c?‹kæ?‹t´?‹}ƒ?‹†Q?‹ ?‹—î?‹ ½?‹©Œ?‹²Z?‹»)?‹Ãö?‹ÌÅ?‹Õ"?‹Þa?‹ç0?‹ïþ?‹øÍ?Œ›?Œ
i?Œ8?Œ?Œ$Ó?Œ-¡?Œ6p?Œ?>?ŒH?ŒPÚ?ŒY¨?Œbw?ŒkD?Œt?Œ|à?Œ…®?ŒŽ|?Œ—J?Œ ?Œ¨æ?Œ±´?Œº?ŒÃO?ŒÌ?ŒÔë?ŒÝ¹?Œæ†?ŒïT?Œø"?ð?	¾?‹?X?$&?,ô?5Á?>?G]?P*?Xø?aÅ?j'?s`?|-?"û?É?––?Ÿd?¨1?°þ?¹Ë?Â˜?Ëf?Ô3?Ý?åÎ?î›?÷i?Ž5?Ž	?ŽÐ?Ž?Ž#j?Ž,8?Ž5?Ž=Ò?ŽFŸ?ŽOm?ŽX9?Ža?ŽiÓ?Žr ?Ž{m?Ž":?Ž?Ž•Õ?Žž¢?Ž§n?Ž°;?Ž¹?ŽÁÕ?ŽÊ¢?ŽÓo?ŽÜ<?Žå	?ŽíÖ?Žö¢?Žÿo?<?	?Ö?"¢?+o?4<?=	?EÕ?N¢?Wn?`;?i?qÕ?z¢?ƒn?Œ;?•?Ô?¦ ?¯m?¸:?Á?ÉÓ?Ò ?Ûl?ä9?í?õÑ?ùS?ÿ?ª?V?$?.¬?9W?D?N­?YX?d?n®?yX?"?Ž­?™W?¤?®¬?¹V?Ä?Î«?ÙU?ãþ?î¨?ùR?'û?'¥?'O?'#ø?'.¡?'9J?'Có?'N?'YF?'cï?'n˜?'yA?'ƒé?'Ž'?'™:?'£ã?'®Œ?'¹4?'ÃÝ?'Î…?'Ù,?'ãÔ?'î}?'ù%?'Í?'u?'?'#Ã?'.k?'9?'Cº?'Nb?'Y	?'c°?'nX?'xþ?'ƒ¥?'ŽL?'˜ó?'£š?'®A?'¸è?'ÃŽ?'Î4?'ØÚ?'ã?'î'?'øÎ?"t?"?"¿?"#e?".?"8±?"CW?"Mý?"X£?"cH?"mí?"x'?"ƒ8?"Ý?"˜'?"£(?"­Í?"¸r?"Ã?"Í»?"Ø`?"ã?"í©?"øN?"ó?"
–?";?""ß?"-ƒ?"8(?"BÌ?"Mp?"X?"b·?"m[?"wÿ?"'£?"F?"—ê?"¢Ž?"­1?"·Ô?"Âw?"Í?"×¾?"âa?"í?"÷§?•I?•ì?•?•"2?•,Ô?•7w?•B?•L¼?•W^?•b?•l¢?•wE?•ç?•Œ‰?•—+?•¡Í?•¬n?•·?•Á²?•ÌT?•Öõ?•á—?•ì8?•öÙ?–z?–?–½?–!^?–,?–6¡?–AB?–Kâ?–Vƒ?–a$?–kÄ?–ve?–?–‹¦?––G?– æ?–«‡?–¶'?–ÀÈ?–Ëh?–Ö?–à¨?–ëH?–õç?—‡?—'?—Ç?— g?—+?—5¦?—@E?—Jä?—U"?—`#?—jÂ?—ub?—€?—Š ?—•>?—ŸÝ?—ª|?—µ?—¿º?—ÊY?—Ô÷?—ß–?—ê4?—ôÒ?—ÿq?˜
?˜®?˜L?˜)ê?˜4‡?˜?&?˜IÄ?˜Tb?˜_?˜iž?˜t;?˜~Ù?˜‰v?˜"?˜ž±?˜©O?˜³ì?˜¾Š?˜É'?˜ÓÅ?˜Þa?˜èþ?˜ó›?˜þ8?™Ö?™s?™?™(«?™3H?™=å?™H'?™S?™]»?™hX?™rô?™}?™ˆ,?™'È?™e?™¨?™²?™½9?™ÇÕ?™Òp?™Ý?™ç¨?™òD?™üà?š{?š?š³?š'M?š1é?š<"?šG ?šQ»?š\V?šfò?šqŒ?š|'?š†Â?š']?š›ø?š¦"?š±.?š»É?šÆb?šÐý?šÛ˜?šæ2?šðÍ?šûh?›?›œ?›6?›%Ð?›0j?›;?›EŸ?›P9?›ZÓ?›el?›p?›z ?›…:?›Ó?›šm?›¥?›¯ ?›º9?›ÄÓ?›Ïl?›Ú?›äŸ?›ï8?›ùÒ?œk?œ?œœ?œ$5?œ.Î?œ9g?œD?œN™?œY2?œcÊ?œnc?œxû?œƒ"?œŽ-?œ˜Å?œ£^?œ­õ?œ¸Ž?œÃ&?œÍ¾?œØW?œâï?œí‡?œø?¶?
N?æ?"~?-?7®?BF?LÞ?Wt?b?l¤?w;?Ó?Œj?—?¡™?¬/?¶Ç?Á^?Ëõ?ÖŒ?á#?ëº?öP?žç?ž~?ž?ž ¬?ž+C?ž5Ú?ž@p?žK?žU?ž`3?žjÊ?žu`?ž÷?žŠ?ž•$?žŸ¹?žªO?ž´æ?ž¿|?žÊ?žÔ¨?žß>?žéÔ?žôi?žþÿ?Ÿ	•?Ÿ+?ŸÁ?Ÿ)V?Ÿ3ì?Ÿ>?ŸI?ŸS¬?Ÿ^B?Ÿh×?Ÿsm?Ÿ~?Ÿˆ—?Ÿ",?ŸÁ?Ÿ¨V?Ÿ²ì?Ÿ½?ŸÈ?ŸÒ«?ŸÝ@?ŸçÔ?Ÿòi?Ÿüþ? "? (? ½? 'R? 1æ? <z? G? Q£? \8? fÌ? qa? {õ? †‰? '? ›²? ¦F? °Ú? »n? Æ? Ð—? Û*? å¾? ðR? úæ?¡z?¡?¡¢?¡%6?¡/É?¡:\?¡Dð?¡O"?¡Z?¡d«?¡o??¡yÒ?¡"e?¡Žø?¡™Œ?¡¤?¡®³?¡¹F?¡ÃÙ?¡Îl?¡Øÿ?¡ã'?¡î%?¡ø¸?¢L?¢
ß?¢r?¢#?¢-—?¢8*?¢B¼?¢MO?¢Wâ?¢bu?¢m?¢w™?¢',?¢Œ¿?¢—Q?¢¡ä?¢¬w?¢·	?¢Áœ?¢Ì-?¢Ö¿?¢áR?¢ëä?¢öv?£	?£›?£,?£ ¾?£+Q?£5ã?£@u?£K?£U™?£`+?£j¼?£uN?£à?£Šq?£•?£Ÿ•?£ª'?£´¹?£¿I?£ÉÛ?£Ôm?£Þþ?£é?£ô!?£þ³?¤	D?¤Õ?¤f?¤(ø?¤3‰?¤>?¤H¬?¤S=?¤]Í?¤h^?¤rð?¤}?¤ˆ?¤'£?¤4?¤§Å?¤²U?¤¼æ?¤Çw?¤Ò?¤Ü™?¤ç*?¤ñ»?¤üK?¥Û?¥l?¥ý?¥&?¥1?¥;¯?¥F??¥PÐ?¥[_?¥eð?¥p?¥{?¥…¡?¥2?¥šÂ?¥¥R?¥¯â?¥ºr?¥Å?¥Ï"?¥Ú#?¥ä³?¥ïD?¥ùÓ?¦c?¦ó?¦ƒ?¦$?¦.£?¦93?¦CÃ?¦NR?¦Xâ?¦cr?¦n?¦x'?¦ƒ"?¦±?¦˜A?¦¢Ð?¦­`?¦·ï?¦Â?¦Í?¦×ž?¦â.?¦ì¾?¦÷L?§Ü?§k?§û?§!Š?§,?§6©?§A7?§KÇ?§VV?§`å?§ku?§v?§€"?§‹#?§•±?§ @?§ªÏ?§µ^?§¿î?§Ê}?§Õ?§ß›?§ê)?§ô¸?§ÿG?¨	Ö?¨e?¨ô?¨)ƒ?¨4?¨>Ÿ?¨I.?¨S½?¨^L?¨hÛ?¨sj?¨}ø?¨ˆ†?¨"?¨¤?¨¨2?¨²Á?¨½O?¨ÇÞ?¨Òm?¨Üú?¨ç‰?¨ò?¨ü¦?©4?©Ã?©Q?©&à?©1m?©;ü?©FŠ?©Q?©[§?©f5?©pÄ?©{R?©…ß?©m?©šü?©¥Š?©°?©º¦?©Å5?©ÏÃ?©ÚP?©äÞ?©ïl?©ùú?ªˆ?ª?ª¤?ª$1?ª.¿?ª9M?ªCÛ?ªNi?ªX÷?ªc…?ªn?ªx ?ªƒ.?ª¼?ª˜J?ª¢Ø?ª­f?ª·ó?ªÂ?ªÍ?ª×œ?ªâ*?ªì·?ª÷E?«Ó?«`?«î?«!{?«,?«6–?«A$?«K±?«V??«`Í?«kZ?«uç?«€t?«‹?«•?« ?«ªª?«µ8?«¿Ä?«ÊR?«Ôß?«ßm?«éú?«ôˆ?«ÿ?¬	¢?¬/?¬¼?¬)J?¬3×?¬>d?¬Hò?¬S?¬^?¬h™?¬s&?¬}³?¬ˆ@?¬'Î?¬[?¬§è?¬²u?¬½?¬Ç?¬Ò?¬Ü©?¬ç6?¬ñÄ?¬üQ?­Ý?­j?­÷?­&"?­1?­;ž?­F,?­P¹?­[E?­eÒ?­p_?­zì?­…y?­?­š"?­¥ ?­¯¬?­º9?­ÄÆ?­ÏS?­Ùà?­äm?­îú?­ù‡?®?® ?®-?®#º?®.G?®8Ô?®C`?®Mí?®Xy?®c?®m"?®x ?®'­?®:?®—Ç?®¢R?®¬ß?®·l?®Áù?®Ì†?®×?®áŸ?®ì,?®ö¸?¯E?¯Ò?¯_?¯ ë?¯+x?¯6?¯@'?¯K?¯Uª?¯`7?¯jÄ?¯uQ?¯Ý?¯Šj?¯"÷?¯Ÿƒ?¯ª?¯´œ?¯¿)?¯É¶?¯ÔB?¯ÞÏ?¯é\?¯óè?¯þt?°	?°Ž?°?°(§?°34?°=À?°HL?°RÙ?°]f?°gó?°r?°}?°‡™?°'$?°œ±?°§>?°±Ë?°¼W?°Æä?°Ñq?°Ûý?°æ‰?°ñ?°û£?±/?±¼?±I?±%Õ?±0b?±:î?±E{?±P?±Z"?±e!?±o­?±z:?±"Ç?±S?±™ß?±¤l?±®ù?±¹…?±Ä?±ÎŸ?±Ù+?±ã·?±îD?±øÑ?²^?²
ê?²w?²#?²-?²8?²B©?²M6?²WÃ?²bO?²lÜ?²wi?²õ?²Œ?²—?²¡›?²¬(?²¶µ?²ÁA?²ËÎ?²ÖZ?²àç?²ët?²ö?³?³?³§?³ 4?³*À?³5M?³?Ù?³Jf?³Tó?³_€?³j
?³t™?³&?³‰³?³"??³žÌ?³©Y?³³æ?³¾s?³Èÿ?³ÓŒ?³Þ?³è¦?³ó3?³ýÀ?´M?´¿?´?´*d?´7¶?´E	?´R[?´_­?´lþ?´zP?´‡¢?´"ô?´¢F?´¯˜?´¼é?´Ê:?´×‹?´äÜ?´ò.?´ÿ?µÐ?µ ?µ'q?µ4Á?µB?µOc?µ\³?µj?µwS?µ"£?µ'ô?µŸD?µ¬"?µ¹â?µÇ2?µÔ'?µáÒ?µï!?µüq?¶	¿?¶?¶$^?¶1­?¶>ü?¶LK?¶Y™?¶fç?¶t6?¶…?¶ŽÓ?¶œ"?¶©p?¶¶½?¶Ä?¶ÑY?¶Þ§?¶ëõ?¶ùC?·?·Þ?·!+?·.y?·;Æ?·I?·V`?·c­?·pú?·~G?·‹"?·˜á?·¦,?·³y?·ÀÆ?·Î?·Û_?·è«?·õö?¸B?¸Ž?¸Ú?¸+&?¸8r?¸E¾?¸S?¸`T?¸m ?¸zë?¸ˆ6?¸•'?¸¢Ì?¸°?¸½b?¸Ê­?¸×ø?¸åB?¸òŒ?¸ÿ×?¹
!?¹l?¹'¶?¹5?¹BJ?¹O"?¹\Þ?¹j(?¹wr?¹"¼?¹'?¹ŸN?¹¬˜?¹¹á?¹Ç*?¹Ôt?¹á½?¹ï?¹üN?º	—?ºà?º$)?º1r?º>º?ºL?ºYK?ºf"?ºsÜ?º$?ºŽk?º›´?º¨ü?º¶D?ºÃŒ?ºÐÔ?ºÞ?ºëb?ºøª?»ñ?»9?» €?»-Ç?»;?»HU?»Uœ?»bã?»p*?»}q?»Š·?»—þ?»¥D?»²‹?»¿Ñ?»Í?»Ú]?»ç¤?»ôê?¼0?¼v?¼¼?¼*?¼7G?¼D?¼QÒ?¼_?¼l^?¼y¢?¼†ç?¼"-?¼¡r?¼®·?¼»ü?¼ÉA?¼Ö…?¼ãÊ?¼ñ?¼þT?½™?½Ý?½&!?½3e?½@ª?½Mî?½[2?½hw?½uº?½'þ?½B?½†?½ªÊ?½¸
?½ÅP?½Ò"?½ß×?½í?½ú^?¾¢?¾ä?¾"'?¾/j?¾<®?¾Iñ?¾W4?¾dv?¾q¸?¾~û?¾Œ>?¾™€?¾¦Ã?¾´?¾ÁG?¾Î‰?¾ÛË?¾é?¾öP?¿'?¿Ó?¿?¿+W?¿8™?¿EÚ?¿S?¿`]?¿mž?¿zà?¿ˆ!?¿•b?¿¢¤?¿¯å?¿½%?¿Êf?¿×§?¿äè?¿ò)?¿ÿj?Àª?Àê?À'+?À4l?ÀA¬?ÀNí?À\,?Àil?Àv­?Àƒí?À'-?Àžm?À«¬?À¸ì?ÀÆ,?ÀÓl?Àà«?Àíë?Àû*?Ái?Á©?Á"è?Á0(?Á=g?ÁJ¦?ÁWä?Áe#?Árc?Á¢?ÁŒà?Áš?Á§]?Á´œ?ÁÁÛ?ÁÏ?ÁÜX?Áé–?ÁöÔ?Â?ÂQ??Â+Í?Â9?ÂFH?ÂS†?Â`Ä?Ân?Â{@?ˆ~?•¼?¢ù?°6?½t?Âʱ?Â×ï?Âå,?Âòh?Âÿ¦?Ãã?à ?Ã']?Ã4š?ÃAÖ?ÃO?Ã\P?Ãi?ÃvÊ?Ä?ÑB?Þ?ë»?øø?ÃÆ4?ÃÓq?Ãà­?Ãíè?Ãû$?Äa?ĝ?Ä"Ù?Ä0?Ä=P?ÄJ‹?ÄWÇ?Äe?Är??Äz?ȵ?ęñ?ħ,?Ä´g?ÄÁ£?ÄÎÞ?ÄÜ?ÄéT?Äö?ÅÊ?Å?Å@?Å+z?Å8µ?ÅEð?ÅS+?Å`e?Åm ?ÅzÛ?ň?ŕO?Å¢‰?ůÄ?żþ?ÅÊ8?Å×r?Åä¬?Åñæ?Åÿ ?ÆZ?Æ"?Æ&Í?Æ4?ÆAA?ÆN{?Æ[µ?Æhï?Æv'?ƃa?Ɛš?ƝÔ?Æ«
?ƸG?Æŀ?ÆÒ¸?Æßò?Æí+?Æúd?ǝ?ÇÖ?Ç"?Ç/G?Ç<€?ÇI¹?ÇVò?Çd+?Çqc?Ç~›?NjÔ?Ǚ
?ǦE?dz~?ÇÀµ?ÇÍí?ÇÛ&?Çè^?Çõ–?ÈÏ?È?È>?È*v?È7®?ÈDæ?ÈR?È_V?Èl?ÈyÅ?Ȇü?Ȕ4?È¡l?È®£?È»Ú?ÈÉ?ÈÖI?Èã€?Èð¸?Èýï?É&?É]?É%"?É2Ë?É@?ÉM9?ÉZq?Ég§?ÉtÞ?ɂ?ɏK?ɜ'?É©¹?ɶï?ÉÄ%?ÉÑ\?Éޓ?ÉëÉ?Éù?Ê5?Êl?Ê ¢?Ê-Ù?Ê;?ÊHE?ÊUz?Êb±?Êoç?Ê}?ʊS?ʗ‰?ʤ¿?ʱô?Ê¿*?ÊÌ`?Êٖ?ÊæÌ?Êô?Ë6?Ël?Ë¡?Ë(×?Ë6
?ËCB?ËPw?Ë]¬?Ëjá?Ëx?˅L?˒?˟¶?ˬë?˺ ?ËÇU?ËԊ?Ëá¿?Ëîô?Ëü(?Ì	]?Ì'?Ì#Ç?Ì0ü?Ì>1?ÌKd?ÌX™?ÌeÎ?Ìs?̀7?̍l?̚Ÿ?̧Ô?̵?ÌÂ=?ÌÏq?ÌÜ¥?ÌéÚ?Ì÷
?ÍA?Ív?ͪ?Í+Þ?Í9?ÍFE?ÍSy?Í`­?Ímá?Í{?͈I?͕|?Í¢°?ͯä?ͽ?ÍÊK?Í×?Íä²?Íñå?Íÿ?ÎL?΀?Î&³?Î3ç?ÎA?ÎNM?Î[€?Îh³?Îuç?΃?ΐL?Ν€?Ϊ³?ηæ?ÎÅ?ÎÒL?Îß~?Îì±?Îùä?Ï?ÏJ?Ï!}?Ï.¯?Ï;â?ÏI?ÏVG?Ïcz?Ïp­?Ï}à?ϋ?ϘD?Ï¥w?ϲ©?Ï¿Ü?ÏÍ?ÏÚ@?Ïçr?Ïô¥?Ð×?Ð	?Ð<?Ð)m?Ð6Ÿ?ÐCÒ?ÐQ?Ð^6?Ðkh?Ðxš?ЅÌ?Вþ?Р0?Эb?к"?ÐÇÆ?ÐÔ÷?Ðâ)?Ðï[?Ðü?Ñ	¿?Ñð?Ñ$!?Ñ1S?Ñ>…?ÑK¶?ÑXè?Ñf?ÑsK?р|?э®?њß?Ѩ?ѵB?ÑÂs?ÑϤ?ÑÜÖ?Ñê?Ñ÷9?Òj?Òœ?ÒÌ?Ò+ý?Ò9/?ÒF`?ÒS'?Ò`Â?Òmò?Ò{$?҈U?ҕ†?Ò¢·?Ò¯è?Ò½?ÒÊI?Ò×z?Òä«?ÒñÜ?Òÿ
?Ó>?Ón?Ó&Ÿ?Ó3Ð?ÓA?ÓN2?Ó[b?Óh'?ÓuÃ?ӂô?Ӑ$?ӝU?Óª†?Ó·µ?ÓÄæ?ÓÒ?ÓßG?Óìx?Óù¨?ÔØ?Ô	?Ô!9?Ô.i?Ô;š?ÔHÊ?ÔUû?Ôc*?Ôp[?Ô}‹?Ԋ»?ԗì?Ô¥?Ô²K?Ô¿|?Ô̬?ÔÙÜ?Ôç?Ôô=?Õl?Õœ?ÕÌ?Õ(ü?Õ6,?ÕC]?ÕPŒ?Õ]¼?Õjì?Õx?ՅL?Ւ|?՟¬?Õ¬Û?Õº?ÕÇ;?ÕÔk?Õá›?ÕîË?Õûù?Ö	)?ÖY?Ö#‰?Ö0¹?Ö=é?ÖK?ÖXG?Öew?Ör§?Ö×?֍?֚6?Ö§e?Ö´"?ÖÁÄ?ÖÎô?ÖÜ#?ÖéS?Öö'?×±?×á?×?×+@?×8p?×Ež?×RÎ?×_ý?×m-?×z\?ׇŒ?הº?סê?ׯ?×¼I?×Éx?×Ö¨?×ã×?×ñ?×þ5?Ød?Ø"?Ø%Ã?Ø2ò?Ø@!?ØMP?ØZ?Øg¯?ØtÞ?؂
?؏<?؜k?Ø©š?ضÉ?ØÃù?ØÑ(?ØÞW?Øë…?Øøµ?Ùä?Ù?Ù B?Ù-q?Ù: ?ÙGÏ?ÙTþ?Ùb-?Ùo\?Ù|‹?ىº?ٖé?Ù¤?Ù±G?Ù¾v?ÙË¥?ÙØÓ?Ùæ?Ùó1?Úa?Ú
?Ú¿?Ú'î?Ú5?ÚBK?ÚOz?Ú\©?ÚiØ?Úw?ڄ5?ڑd?ڞ"?Ú«Â?Ú¸ñ?ÚÆ ?ÚÓN?Úà}?Úí¬?ÚúÛ?Û
?Û9?Û"g?Û/–?Û<Å?ÛIô?ÛW#?ÛdR?Ûq?Û~¯?ۋÞ?ۙ
?Û¦<?Û³k?ÛÀš?ÛÍÈ?ÛÚö?Ûè%?ÛõT?܃?ܲ?Üà?Ü*?Ü7>?ÜDm?ÜQœ?Ü^Ë?Ükú?Üy(?܆W?ܓ†?Ü µ?Ü­ã?Ü»?ÜÈ@?ÜÕo?Üâž?ÜïÍ?Üüü?Ý
+?ÝY?Ý$ˆ?Ý1·?Ý>æ?ÝL?ÝYD?Ýfr?Ýs¡?݀Ï?ݍþ?ݛ-?ݨ\?ݵ‹?ݹ?ÝÏè?ÝÝ?ÝêF?Ý÷u?Þ¤?ÞÒ?Þ?Þ,0?Þ9_?ÞFŽ?ÞS½?Þ`ë?Þn?Þ{I?ވx?ޕ§?Þ¢Ö?Þ°?Þ½3?ÞÊb?Þב?ÞäÀ?Þñï?Þÿ?ßM?ß|?ß&«?ß3Ú?ßA	?ßN8?ß[f?ßh•?ßuÄ?߂ó?ߐ#?ߝR?ߪ€?ß·¯?ßÄÞ?ßÒ
?ßß<?ßìl?ßù›?àÉ?àø?à!'?à.W?à;†?àHµ?àUã?àc?àpB?à}q?àŠ ?à—Ð?à¤þ?à²-?à¿]?à̌?àÙ»?àæê?àô?áH?áx?á§?á(Ö?á6?áC5?áPd?á]"?ájÂ?áwò?á…!?á'Q?áŸ?ᬯ?á¹Þ?áÇ?áÔ=?áám?áî›?áûË?âû?â*?â#Z?â0‰?â=¹?âJè?âX?âeG?ârw?â¦?âŒÖ?âš?â§5?â´d?âÁ"?âÎÄ?âÛô?âé#?âöR?ã'?ã²?ãâ?ã+?ã8B?ãEq?ãR¡?ã_Ð?ãm?ãz0?ã‡`?㔏?ã¡¿?ã®ï?ã¼?ãÉP?ãր?ãã¯?ãðß?ãþ?ä??äo?ä%Ÿ?ä2Ï?ä?ÿ?äM/?äZ_?äg?ätÀ?äð?ä ?äœP?䩀?䶱?äÃá?äÑ?äÞA?äëq?äø¢?åÒ?å?å 3?å-c?å:"?åGÄ?åTõ?åb%?åoV?å|‡?剶?å–ç?å¤?å±H?å¾y?å˪?åØÚ?åæ?åó<?æl?æ
?æÎ?æ'þ?æ5/?æB`?æO'?æ\Â?æió?æw#?æ"T?摅?枷?æ«è?æ¹?æÆJ?æÓz?æà¬?æíÝ?æû?ç@?çq?ç"¡?ç/Ó?ç=?çJ5?çWg?çd˜?çqÉ?ç~ú?çŒ,?ç™^?福?ç³Á?çÀò?çÎ#?çÛU?çè‡?çõ¸?èê?è?èM?è*?è7±?èDã?èR?ð,'?ð>Q?ðP?ðaÒ?ðs'?ð…R?ð—?ð¨Ò?ðº'?ðÌR?ðÞ?ðïÐ?ñ?ñO?ñ%?ñ6Ì?ñH‹?ñZJ?ñl	?ñ}Ç?ñ…?ñ¡D?ñ³?ñÄÁ?ñÖ~?ñè<?ñùú?ò·?òu?ò/2?ò@ï?òR­?òdj?òv&?ò‡ã?ò™ ?ò«]?ò½?òÎÕ?òà'?òòN?ó
?óÆ?ó'?ó9=?óJù?ó\µ?óno?ó€+?ó'æ?ó£¢?óµ]?óÇ?óØÒ?óê?óüG?ô?ô¼?ô1v?ôC0?ôTë?ôf¤?ôx^?ôŠ?ô›Ñ?ô­‹?ô¿D?ôÐý?ôâ¶?ôôp?õ)?õá?õ)š?õ;S?õM?õ^Ã?õp{?õ'4?õ"ì?õ¥¤?õ·\?õÉ?õÚË?õìƒ?õþ;?öñ?ö!©?ö3`?öE?öVÎ?öh…?öz<?ö‹ó?ö©?ö¯_?öÁ?öÒÌ?öäƒ?öö9?÷î?÷¤?÷+Z?÷=?÷NÅ?÷`z?÷r0?÷ƒå?÷•›?÷§O?÷¹?÷ʹ?÷Ün?÷î#?÷ÿ×?ø‹?ø#@?ø4ô?øF©?øX\?øj?ø{Ä?øx?øŸ+?ø°ß?ø"?øÔF?øåú?ø÷¬?ù	_?ù?ù,Æ?ù>y?ùP+?ùaÝ?ùs?ù…C?ù–ô?ù¨§?ùºY?ùÌ?ùݽ?ùïn?ú ?úÒ?ú$"?ú66?úGæ?úY˜?úkI?ú|ú?úŽ«?ú \?ú²
?úþ?úÕo?úç?úøÏ?û
?û0?û-à?û??ûQ@?ûbð?ût ?û†O?û—ÿ?û©®?û»^?ûÍ?ûÞ¼?ûðk?ü?üÊ?ü%y?ü7'?üHÖ?üZ…?ül3?ü}â?ü?ü¡>?ü²ì?üě?üÖH?üçö?üù¤?ýR?ý?ý.­?ý@Z?ýR?ýcµ?ýuc?ý‡?ý˜¼?ýªj?ý¼?ýÍÃ?ýßp?ýñ?þÉ?þv?þ&!?þ7Î?þIz?þ[&?þlÓ?þ~~?þ*?þ¡Ö?þ³'?þÅ,?þÖØ?þè"?þú/?ÿÛ?ÿ…?ÿ/0?ÿ@Ü?ÿR‡?ÿd2?ÿuÜ?ÿ‡‡?ÿ™1?ÿªÜ?ÿ¼†?ÿÎ0?ÿßÛ?ÿñ…@˜@
m@B@@$ë@-À@6•@?j@H>@Q@Yè@b½@k'@te@}9@†@Žã@—·@ ‹@©`@²4@»@ÃÜ@Ì°@Մ@ÞX@ç,@ð@øÕ@©@
|@P@#@$÷@-Ë@6Ÿ@?r@HF@Q@Yí@bÁ@k"@tg@}:@†@Žá@—µ@ ˆ@©[@².@»@ÃÔ@̧@Õz@ÞM@ç @ïó@øÆ@™@
l@>@@$ã@-¶@6‰@?[@H.@Q@YÓ@b¤@kw@tI@}@…î@ŽÀ@—"@ e@©7@²	@ºÛ@í@Ì@ÕQ@Þ#@æõ@ïÇ@ø™@k@
;@
@ß@$±@-'@6T@?&@G÷@PÉ@Y›@bk@k<@t@|ß@…±@Ž'@—S@ %@¨ö@±Æ@º—@Ãh@Ì9@Õ@ÝÜ@æ­@ï~@øO@@	ï@À@'@$b@-3@6@>Ô@G¥@Pu@YE@b@jæ@s¶@|‡@…W@Ž(@–ø@ŸÉ@¨˜@±h@º8@Ã	@ËÙ@Ô©@Ýy@æI@ï@÷é@¸@	ˆ@X@(@#ø@,È@5˜@>h@G7@P@XÖ@a¥@ju@sE@|@"ä@³@–ƒ@ŸR@¨!@°ð@¹À@@Ë^@Ô.@Üý@åÌ@îœ@÷j@9@	@×@¦@#u@,D@5@=â@F±@O@XN@a@iì@r»@{‰@"X@'@•ö@žÃ@§'@°a@¹/@Áþ@ÊÌ@ӛ@Üi@å8@î@öÔ@ÿ¢@q@?@
@"Ü@+ª@4x@=F@F@Nâ@W°@`~@iL@r@zè@ƒ¶@Œ"@•Q@ž@¦í@¯»@¸‰@ÁW@Ê$@Òò@ÛÀ@äŽ@íZ@ö(@þö@Ã@'@_@",@*ú@3Ç@<"@Ea@N/@Vü@_Ê@h—@qe@z2@'ÿ@‹Í@"™@f@¦3@¯@·Î@À›@Éh@Ò5@Û@ãÏ@ìœ@õi@þ6@	@	Ð@	@	!j@	*7@	3@	;Ï@	Dœ@	Mi@	V6@	_@	gÏ@	pœ@	yi@	'6@	‹@	"Î@	œ›@	¥g@	®4@	·@	¿Í@	Ț@	Ñf@	Ú2@	âþ@	ëË@	ô—@	ýd@
0@
ü@
É@
 •@
)b@
2-@
:ù@
CÅ@
L'@
U^@
^*@
fö@
oÃ@
x@
Z@
Š&@
'ò@
›¾@
¤Š@
­W@
¶#@
¾ï@
Ç»@
Ї@
ÙR@
â@
êê@
óµ@
ü@M@@å@±@(|@1H@:@Bß@K«@Tw@]B@f@nÚ@w¥@€p@‰<@'@šÓ@£Ÿ@¬j@µ6@¾@ÆÍ@ϗ@Øc@á.@éú@òÅ@û'@\@
(@ó@¾@'‰@0T@9 @Aë@J¶@S'@\M@e@mã@v®@y@ˆD@'@™Ú@¢¦@«q@´<@½@ÅÑ@Μ@×g@à3@èþ@ñÉ@ú"@
_@
*@
õ@
¿@
&Š@
/U@
8 @
@ë@
I¶@
R@
[K@
d@
là@
u«@
~v@
‡A@
@
˜×@
¡¡@
ªl@
³7@
¼@
ÄÌ@
͖@
Öa@
ß,@
ç÷@
ðÁ@
ùŒ@W@!@ë@¶@%€@.K@7@?à@H«@Qu@Z@@c@kÔ@tŸ@}i@†4@Žþ@—É@ "@©^@²)@ºò@ý@̇@ÕQ@Þ@ææ@ï±@ø{@F@
@Ú@¤@$n@-9@6@>Í@G˜@Pb@Y-@aö@jÀ@s‹@|U@…@é@–´@Ÿ~@¨H@±@¹Ü@¦@Ëp@Ô;@Ý@åÏ@î™@÷d@.@÷@Á@‹@#V@, @4ê@=´@F~@OH@X@`Ü@i¦@rp@{:@"@ŒÎ@•˜@žc@§-@¯ö@¸À@ÁŠ@ÊT@Ó@Ûè@ä²@í|@öG@ÿ@Ú@¤@n@"8@+@3Ì@<–@E`@N*@Vó@_½@h‡@qQ@z@'å@‹¯@"y@C@¦@®Ö@· @Àj@É4@Ñþ@ÚÈ@ã'@ì\@õ&@ýï@¹@ƒ@M@!@)á@2«@;u@D?@M@UÒ@^œ@gf@p0@xú@Ä@Š@"W@œ!@¤ê@­´@¶~@¿H@È@ÐÜ@Ù¦@âp@ë:@ô@üÍ@—@a@+@õ@(¿@1‰@:S@C@Kæ@T¯@]y@fC@o
@w×@€¡@‰k@'5@šþ@£È@¬'@µ\@¾&@Æð@Ϻ@؄@áN@ê@òá@û«@u@
?@	@Ó@'@0g@91@Aú@JÄ@SŽ@\X@e"@mì@v¶@€@ˆJ@'@™Ý@¢§@«q@´<@½@ÅÐ@Κ@×d@à.@è÷@ñÁ@ú‹@U@@é@´@&~@/H@8@@Û@I¥@Ro@[:@d@lÎ@u˜@~b@‡,@ö@˜À@¡Š@ªT@³@»é@ij@Í}@ÖG@ß@çÛ@ð¥@ùo@9@@Î@˜@%c@.-@6ö@?Á@H‹@QU@Z @bê@k´@t@}I@†@ŽÝ@—§@ q@©<@²@ºÑ@Û@Ìf@Õ0@Ýú@æÄ@ïŽ@øY@#@	î@¸@ƒ@$M@-@5â@>¬@Gw@PA@Y@aÖ@j¡@sl@|6@…@Ë@–•@Ÿ`@¨+@°õ@¹À@‹@ËU@Ô@Üê@åµ@î@÷J@@à@«@u@#@@,
@4Õ@= @Fk@O5@X@`Ë@i–@ra@{+@ƒö@ŒÁ@•Œ@žW@§"@¯í@¸¸@Áƒ@ÊN@Ó@Ûã@ä®@íz@öE@ÿ@Û@¦@q@";@+@3Ò@<@Eh@N4@Vÿ@_Ê@h–@qa@z+@'ö@‹Â@"@Y@¦$@®ï@·»@À†@ÉQ@Ò@Úè@ã³@ì@õJ@þ@á@­@y@!C@*@2Û@;¦@Dr@M>@V	@^Õ@g¡@pk@y7@'@ŠÏ@"›@œg@¥2@­þ@¶Ê@¿•@Èa@Ñ-@Ùù@âÅ@ë')LÇÊ)R|r)JX
)T_Ø)I³Ü)W5²)Mӏ)W{¡)OAf)X)YÓþ)Q)U¬)cç#)iœo)Wk:)aÔÂ)YwÚ)S|ô)_?€)]º>)WÆN)Z>)VÍL)azk)fœØ)_±œ)Z)]÷&)lûD)o¢})m[T)rå)iŠM)nº|)i`Ÿ)gÓ$)rìû)p'Ù)ok/)r)h"*)mÊ/)nWk)m7)lè)e )lØÌ)k‹)ep¹)n%3)rý.)iYÑ)i‰)Hè)'"<)©")2¤*)N.«)4¶ä)´¾(þ•Í)$¡¬)Ltc)XÍP)Oìq)TS
)U(–)TDƒ)a‰i)`ŠS)Y9!)_¦2)eöö)nOH)rÊZ)oå°)k¬ö)f¬r)lÜ)o+»)w!…)uå–)s™Å)~ )q»V)hê)i\')k†m)q7æ)v}Ü)rV)eâ)`TV)dsØ)e5Û)`9x)Zó™)_ӗ)cŽ)W'‡)_O
)a¢3)aÚ)a­Â)_I)Wf†)OxO)T\®)Wd)`¼$)]Ïu)Z,)dÅÀ)c‰)bö)__d)Y t)Z8))n­')[Ô)Z')`BÚ)jÜ)aúŠ)`CM)Ss€)^¡†)_×d)ZÀŽ)^ðé)^ät)bA )Wš)a¹´)pù})fzŠ)d¶Ñ)\ú8)b£ý)^)RyÃ)MVÙ)Jg¾)F×K)PJ)X|I)Q2™)RÅÖ)Z»^)Z£Í)hÍï)pÝÄ)_s)Z˜b)kt')[é°)Tð÷)Uv)UoX)R‹©)Y¬š)Um'):èc)&›Ñ)= ,)F½)/¯Y)'3)4¬&)3Ý®)қ)!v8)û)(]¶)(Ũ)#	')Ce)äà)"Sl)$u‡):ù)%—ó)"NW)*J)&ú))™¢)6Cœ)64õ)0ª)#õ4)#_ì),ëê)1'-)%Ħ)Ã))Ãá))—
)!˜)"|Z)ÿÂ) X)'"5))OÂ)'ڍ)0£0)-Ê):jÝ)5ƒM)3)')+º\)*Àh):zW)?L$)Cü¥)?"š)<Øx)55')/ÊÖ);ã)A<5)EÃ$)<=H);Ö):-Ú)?ý®)9N¬)A\);¤Ò)@jñ)C)>å´)=—o)>v¡)C!))EÞx)H/=)K9)IùÖ)H!8)?šû)G‹z)Cžx)>ï)Nˆ)Mß+)@¾5)Bª)Dýå)G¤)SÈ)O@)J…ê)Lêç)P\)Lx¶)KBã)IL¸)Kþ4)T«o)VDS)?ôä)A›)Ruã)R í)Xœy)[ϒ)POi)Z¥‡)R%‡)U'¼)Oùl)NŠ‹)ITq)E"8)Ax´)AÔé)Fä¥)EÂj)O@ï)QÂ+)S,')NR;)J?)Lë)Q=)KbO)Y¹)Súk)Pj<)[°)[/)R­è)MXN)Q)…)Y÷)Z§Ö)f§)cáO)Zb)]O	)cT)]×j)díÕ)gâ)]kŒ)Z©Ð)^j)fÑx)s6»)oF)gα)hß)c¡Å)hœ)qÜi)pYà)mà)zߟ)rU)sÇ)rD)\í)YÔà)]ˆ³)k$)y¹ï)yZ£)zâÉ)zô)uü1)dw3)fY)kª"){ž‹)€7)€OO)E™)€¾ƒ)'¤)~
)xÂH)s¼)rªê)¸­)jý)nЄ)UHÉ)HTÿ)W
k)Wxä)QÛ)Fv)GŒ)Jð^)Yÿô)RïŸ)Q…)X-ž)S½)\cs)`bì)Xéõ)VÐë)ZÔÂ)^åa)h÷ª)k«)d˜c)f!)chë)g%)hR~)pqÊ)cÞ)`TÀ)h‰Î)iâ)j-)tJL)jÚ)Zì')Vž½)Yý})`žª)Y S)a	&)]±¼)g#)aw)k"ë)[7¿)cE')o58)h\å)hÕÓ)gS5)wíA)sQ	)nÒ)l^ó)zB)wGo)lˆÿ)oÓ©)t®%)iòé)o/()lóŠ)}¢P)€@î)yњ)n_)o¤)tòv)d{)lpN)j7K)kµ¯)müO)pÀ")qð)sç°)sHç)~yQ)w(å){…k)}†ê)€6)€îÀ)})8ª)z€U)tJ.){÷)}¤)wÅ7)v4q)€âe)}å¤)qZ:)Ø)'~)'°)))#|)|;~)uQ)wÇ)@)ƒèÆ)€"Ý)€ºÇ)'{Ä)…p±)†jé)†Ô)†­´)\)'þ›)ƒ»h)‡nÛ)†Uù)"·)ˆHƒ)‡)Š|ó)‡oh)€·H)|~)ÿ_)†n8)‡}°)‡Œw)"ÄO)Šf•)ˆëõ)Œª")‰ç)Š'Ð)Šì5)Š,[)ˆÁ3)‰ÕU)‰ÕÂ)ˆFº)‹*¹)‡r)Œ"œ)ˆKÑ)"hW)'"Ê)‹Üî)‹éÑ)')Ÿà)Œ…r)ˆžÌ)'±ä)ƒXT)")ŠËÆ)…ÞÖ)ˆÓù)Ù§)w`ô)°)ƒ°M)yõx)qR¢)d—)}Ç?)ƒª)†Þ%)"¤)'ç²)ƒSP)~–ÿ)"E)†)'_ñ)‰¤Ï)Š‰ñ)Šr')'Ö†)†v×)…ÕÂ)~Ù)zËx)Qö)†‡
)—E)€Ã)'3W)|Æè)')t‡•)€Â)xëÊ){Ë«)xÕ)yù~)zŒn)'")|€þ){õo)urª)€‡>)Ãp)yœÁ)…%$)ƒ"	)á<)'9^)……)yÿ)')C)uqÜ)}dÒ)|t)ƒO)u~ )r É)"žG)€ªÃ)"sž)€ì8)€G)y7T)w±)æ)|!=).·)ƒrÈ)þ0)'fñ)€Ÿ•)~`)z&)yqç)z²)€?^)"•])€y3))'¬¥)`)'9)Ä4)|e2)xªD)'h‰)ˆEá)ƒïª)'ç')«
)})}Ý<)€!«)"Á)€™)2•)ƒš")'zy)†M8)'ƒá)ƒéÍ)…[Õ)‡cÝ)ÿ=)…û")†\)ˆ7{)ŠÄ@)ŠUB)Š\)ˆþ÷)†()‹S3)ŠîÂ)Šôì)‡1/)ˆeW)"$¾)'åÃ)ˆ/Ë)ˆMÊ)Š‡G)"…¼)‡ŽX)";½)…«H)Pe)"ÌÁ)'Œi)ˆÿæ)‹™`)‡I†)Š"¶)‰iä)‰bz)ˆñ)>/)Šý)†'X)ˆbü)ˆ¨l)ˆì)‰Ê±)†ûÜ)‡l)ˆRñ)€ƒ)€s`)‰ºl)‹BL)‹ð)ŠÌÝ)‰2)ˆ‡)ŠÐd)Œ+)‹I)‹–H)T®)•g))o¥)a=)…¼Ð)ƒâ)ƒo))‡»)ˆž¹)‹§')Œ˜")ˆEÒ)‰ñŸ)‹B)‰´ë)ƒBˆ)€}¦)‡ªã)‰>ú)ˆÖH)†Ü)"x4)ˆ€)ŽCþ)Íq)ˆîz)‡e¿)"ü)ŠŽ)Ž§)vø)‹€Å)Œ$)‹iH)Šæ)"[e)ƒB+)‰"®)Šr¶)Œ+‹)‰¡-)':)†Ö~)†Æ·)ˆ«‹)‹þ)ˆÚ))Ž)‰gt)ŒWJ)‰Vž)†xž)‰Š)9Ø)‹ªÈ)ƒc)}C")ƒ@
)‰ö)‹ñ!)Œ'ª)Œßî)‹Ö)ŒúA)Œ¢ð)ŽM%)w7)ˆJ%)Š´ð)Œ«½)‹	7)fF)")ŠÂ)Š=v)‰ƒo)‰;ô)‹)‹®P)ŒJÉ)‰fŠ)‰ï')Žx)Œÿ+)ŒW×)vÎ)‹Jw)ŠáK)‹Ê)"R)‹Ü/)Šl)Ž5p)Ž†)Ž*z)Šûs)‰ž)…I0)?Ý)€àÁ)rYª)hlc)l›)iwš)f­c)fñ:)oQ¸)hŠQ)k´ù)wm®)|š)w_á)}Y›)"2ã)"Ý›)'×)"*)†p)‡ÍE)…á)ƒ9')lR)"dý)ˆ¤)Â³)zLÃ){'¨)bÆ)…wé)'e)~C)'X¯)ö8)«)'Å)…)‰¥ )ˆÖÚ)…KG)òz)'«)‰5ì)‡>¢)…0G)…vP)ˆŽ×)ˆJ)†N)ƒš5)'Ó)"-…)‹j)ŠB#)ˆÌ)ö2)}ò=){(')ƒD)'	´)øg)…þ)Š£B)‰cž)‡Ý¤)ŠÙd)Šcj)‰¿D)ŽIT)‡³Ï)…±Ð)‡!Þ)‰3Q)$)¥)'~ë)Œ:è)c­)‡¿j)ˆìe)"ÍW)‡h)‹ÿ)Ž¡€)‹ú3)ŒÛÓ)ˆî½)'"ÿ)'hú)†+[)ˆ™V)…ŸE)‡X«)‹^)…«¦)†´Ú)†£b)…›Ü)‰d|)Š)"š)Œ9 )ŒLW)…°C)ˆý»)"çî)‡´ï)Š}ð)‹\þ)ŒC!)Š‰p)ˆXR)‰*|)ŠÏ)Œî)‰†:)†Dº)…ä$)'[,)†R)‰¶Y)‡€ò)‰:\)†Mé)ŠË\)‹Iå)jµ)HÝ)‡_ì)‡^¹)"´é)‡"')†4))+1)…*Ÿ)Šùÿ)‰Òõ)")ƒ—+)…D‰)'zÎ)'Æ)†é˜)Šü)‡Œl)‰8,)‡2X)†îÝ)ˆ9°)‹)Š@)Š)m)½â)ˆ/")ˆ|)†h*)"åc)‹")ŽÍ)Ž‰")‡])ƒ:')€a)rb²)zeA)‡N«)…|)ˆÁÒ)ˆ€ó)Žÿ)ÉØ)Œ€Ì)Œ´)'ù)}L)Šî´)†?)"à2)ˆ)Œ@ß)‹žV)‡˜€)"^R)"â )‰ü)Œ]†)Œ*)Ž±)‹@È)ˆà')‹ðÇ)¦ô)†')ˆLH)ƒó)‰;‹)Žÿt)'´ò)-t)£N)'¶)½y)Ã)'î')"ˆ)"c)")ŠU)Œ
i)ŠW)‡e.)‹%m)‹kh)Œ®@)l)r³)‹™k)#Š)Ž°Î)ŠÒ")…ë)‹Qn)‡·)¹ï)ŒËâ)ŠÆÿ)‰aØ)‡².)‰)ˆ¸)ŠuD)})ó§)ŒêE)Ž×)(b)_£)Mw)Œ)Ð)Š1O)Æ˜)«³)ˆ¬¾)ˆ³¬)‡J)‡ƒ)‰
W)‡Ùa)‹ì,)‹Íw)‹Œx) ")‰Ml)†vw)ˆñ;)ˆSÐ)‹&u)Šè¯)‰¦)ˆÐ£)‰ÍP)†Ýù)ˆ¬ü)‹Û )Œ;e)Š<)ˆµ¶)ˆÏ)
µ)ÖÃ)AJ)¬ø)Ê)')))1ï)Dæ)‡Œ)‹¢œ)Šß)‹Ó;)†'¹)…±*)‡i²)†%Õ)ˆ`º)û—)¢@),ß)àÏ)"|)Œš)Æì)Žþ«)Œy)ŒØf)‹¬Â)‹m;)Œ¶6)
‰)'ù)Žhd)i–)g)Šýñ)‡ž¹)‹±R)‹DÀ)ŒŒo)XF)'VB)µM)…,)‹‰°)‰×¸)])å)'ØW)L>)1f)ŒE)'?ß)ÙÈ)‹Zï)Va)Œr—)Œ˜)ŽKŒ)Œë)‹¼Û)‹Gõ)ŒÉF)ŽƒÂ)lE)W%)'&Ð)'ïß)£÷)ŽU)'šÖ).)‹™")fy)Ž‡V)ŽÎp)‹îh)‰b)~­)Œæ")ŒÛô)ŒÙ)Žìæ)Q)Ýð)'š*)';)"ƒ)Õ2)¹)>Ô)Yã)Õ¶)ÂH)ŽÁ)'>)?)vL)Ž').½)'42)'ëÚ)ž¥)¥¼)Ž®)Œê#)ŽJÖ)=7)'W)ŽÝ'))'+)E)ÖF)Œ46)" )–M))Œá)‹®Î)Rc)€')"?$)ò/)N)6)ìï)
±)‹ã%)‹ÐQ)Ž—)Ž´º) æ)¿¸)Ž^<)ƒ)\¶)q*)'>)"m)Ž2)'~)>Ž)ºF)'™Ä):)ŠÛ™)†·4)Š;˜)ÄÙ)Ži|)‹`›)…ïÜ)‰)Â)Ž8ö)Øµ)‹Œ|)ŠøÝ)Š®y)"¼À)‡ÙÇ)†¢Â)‡í²)‡"ø)ˆÒª)…&j)ˆ—²)ˆdß)‡ÉO)Š	c)‰­Å)Š‡:)Š8K)Š³—)Œy)Š¬Ô)¨)‰›)ˆÀ)‰P!)‡>´)†FÞ)†ó.)‰è)†]	)‰,÷)	8)Šï¿)‹é)ŠGÌ)‡Û¡)Ž=ƒ)cL)ŽíF)‹õ)ˆ0R)ŒHÄ)‹pY)‰Ïë)‰³7)"<²)ˆÈ#)KG)ˆÚ¿)ŠES)Ž
›)Š¢)‰¼þ)'£)‡á§)ˆý')ˆrH)ŒIˆ)…K¤)‹oË)Ž64)º)ŠB¸)ˆ×[)"Ú^)"})…r)€¨e)…¬')'`)kÑ)‹3M)Š–³)& )Œ )‹€È)Œå&)Œ0?)ƒ+)"ÒG)‹™…)ˆïÜ)Š
)¸«)Œbz)‡¦˜)‡wÔ)‰é)‹³=)‰kö)Œe])‰Žc)Š†ˆ)‡Ê)‰Á>)‰­D)Šµô)Š:æ)ŒÈ")ŽEs)‹Ê)‹Ör)‹ßd)…âz)…ßB)‡û)‡{š)n'd)ºw)‰ )…ä)ƒ~q)‰\—)‡~Å)ƒr)æï)rRá)Y-Î)G:.)`º¯)yW)}Ð)zƒx)aS)?*)$Ý-)R
Ø)m{á)RŠ)…öU)ƒ)"²Õ)†hÌ)‰'I)ŠX)‡¡)…¯W)‡@)‡ý)‰E£)‰ÜB)‰=r)ŒAÝ)‹Þ9)Š‹)‰ë)†Í')‰JZ)‹ñ_)Œví)Š–J)‹³])Œ!d)‡êå)ˆV¼)ŠLN)ŠŽ?)ŒÕž)‹lÄ)Œ'ñ)‰)‹ØŠ)†ê™)‰¶–)Œð)‹š")‡ä	)‰[ˆ)ˆ8})‰†k)ŠtN)Šž™)Š)Œ¸Ã)‹Bd)ŠÀŸ)‰$Ç)‰)‰Û·)‹øÀ)‹Pö)‹K)ˆÈL)"÷á)…w )‡9Ä)‰:)'"B)€­É)†fÎ)Š[-)Št\)‡C)‰q)‹«N)ŠÁÞ)†ƒ,)"1)ˆj–)Š˜–)ˆ(f)ˆ´[)…"p)‡¬|)ˆ
Ê)‰ÿ>)ˆÉÒ)ŠOn)‡9Z)‰s)ˆ‰i)"Ûs)užR)ZŠ¬)pm)…Æ)ˆÓ¢)ˆ®Ö)‰™Ú)ˆªo)‰µ)ˆ]l)‡¤˜)ˆ®")ŠJ)Š^)ˆBE)‰
b)‡Øð)‰Š)‰Í)‡™t)…êŠ)†¾®)†€)†|Ô)"­ø)kgÇ)BÍÊ)LÙ)z.Ö)'·)…¤ï)ˆ€P)ˆ¬ˆ)…pL)"RW)ˆ»)ˆ·)†¥)†ýŠ)†)†Õ)‡2)"')P)}›)"ë-)ƒã¢)†Ri)ˆ™°)†ª)"îà)†ø)‡™Z)‡¶)†MÇ)…·)…P_)‡ÿ)†Ã{)"N)oû)o_È)ò)"x)"&-)†Ã)…l¹)…`q)…•Ö)†_)…²7)‡)†mÁ)…?N)…•)‡-È)ƒÉ^)'/Ê)'Ý¿)"Ò)Ëw)}'ƒ)Íù)ˆi)xE)Þï)€ãž)}SŽ)ikÓ)gª)v£)})}¥)~íR)yâõ)~tš)~S:)|'°)€3)ŸÏ)#S)~y³)¨3)~ø‰)Äÿ)xèŸ)ydÎ)€å)¤)'àÜ)§)€à~)'o)'Î1)"
Ç)"L)'ˆ")'Ði)ƒEê)…K)…K–)"D÷)€Ø)³)}%ì)©)…‰Õ)…GŠ)€"É)zÿ )x8Î)|u£)~®‹)%­)ƒœ)ƒñò)€ô®)|{)'åð)†l)…P·)")"±)ƒ¸)"J)"B¼)'¡;)ƒ\)"R·)"©/)ƒÀG)ƒÇE)†¡ó)"ÉK)"_æ)ƒÉ)ƒý®)"|o)ƒNé)†Šp)"ã")ƒ{h)€Sb)—")€z:)Òg)ôà)"f-)†'æ)…€')†Ê)"Jç)ƒµÃ)"U)"æ")…Jo)'®Ï)ƒ=!)")"°4)'÷)"Œ)…bL)…lã)""h)'ƒ7)ƒàG)'íú)'@Ÿ)'¥
)"ŽÃ)…ˆÏ)¢)€Ób)_W)}º)}¢Â)½N)'()š)Fô)b|)€þ)}ó–)]ò)ƒ-N)—þ)º) o)ƒÍ)"!á)ƒ¡<)€«®)'ͬ)'ù¶)'&Ï)}5¯)u#')y]ƒ){hg)|xA)z!¦)x$)~«b)€))~
Æ)vi)vf)v'®)p[§)W)–)[ä)n‡ì)t¼B)x‹C)}¢j)6–)€Ö)€Ó){ïO)€P¨)€¬ø)€@)~ä)~º»)¸e)}Äá)€^Ø)r)|g…)|5Í)}Ä@)~¯)}ó±)yÑM)x!ª)un&)fíª)M¦¤)Yü%)x`)€*){ø˜)~£æ)~7B){')~ø€)€²
)€ÿí)€÷º)ì)€l­)}cˆ)~hÅ)}²†)6#)€Ìx)ƒh{)~ú)}z)zP^)|fõ)€
)I)€y®)")€–y)'M)|LH)ϕ)€ú)~¹)<)€1)}A)zõü)|ÚÀ)|•b)&¦)€)~f])~b5)E)€çÏ)š)~ÝÙ)qð")eå)qTš)z^…)¢ )~Y)u)/D)st)~¾ù)€WŸ)"	)€rþ))€j{)*O)€‡x)€áÉ)Àu)yšÙ)~`ª)€­Y)°¥)€'¶))"3Y)j))í)€Ü•)'2p)'ci)Ÿƒ)€-S)~||)}+¾)€Tb)€#)€;)`ÿ)|²Õ)zºu){_)||ï)yAF)y$¯)p(I)u~³)yó#)wúð)|Ä)~³)x¸)z¯º)yéû)|r)€D;)yó³)z‹õ)|ë¿)€¯ë)€oM)~˜)w°i)veÀ){ Ô)|ó)~àõ)€=þ)|Ì)mÄ:)qÕ)zқ)v«)|;)z…­)x'M)|îe)~Ò6){»|)|w)|¥,)PZ)|¨)~€ƒ)È)<Q)z:N)yÌÆ)zk')}Br)|6¾)}:I)|ԍ)z0¦)|Ÿ€)}‰I)~ÎÃ)€Ÿ)…)~ks){a«)~kú){9œ)zé«)vÉY){¥Û)|3)~Œ)~›o)¼)}9\)z¡D)|U0)xúê)w"Ú)}†i)~j<)~.Ø)|"ö)|"')z+)|kV)Y™)~l)y)xx»){õn)~A&)~Z){Վ)w&){º)yF·)v©ý)t )y¥Ç)wRc)qúy)\Uw)RXÖ)g6)xCº)tTÅ)wäÉ){"è)v¦)m
¿)]Kz)dis)r§)x7Ó)'U)}§¬)x+]){Sœ){Κ)xU´)})}ʜ)yû—)y>È)}Xû)pžD)tl~)y/)v¹£)uôô)|–#){|š){]Þ)7c)yM<)wP")wü)y/){Ú){µ)xz8)r=š)vw)wªþ)xâ;)x ÷)v
&)wÔ_){^)uKX)sŸÍ)r‹w)sÊ)pß)hR)ieO)o´")rA)s?)oFM)iK')fŸó)Xy)Xßò)g"˜)py)qG-)le)e6Î)buÌ)X¬@)N=)Vä)[؂)\æ`)\)\4)Z½@)Vä£)Y>©)^ì`)WŠZ)b­j)`Àe)Z1§)[)hÊ°)`€r)V@-)]0S)]ÅX)V¼Ü)Ng)O`è)Tñ^)Rã)M"3)VŸy)]Ò)X¡-)Zs–)B…1)Q[)`îC)]œ†)c|)béU)Wƒï)V¦^)`
‰)ZÇ=)S×)W·o)]d$)U°¨)`ԑ)a}™)e\É)f#G)?¾0)EE¡)[€)gÊ	)GYÖ)KBÖ)Gï™)S8t)RxÖ)L')S°')Uê)sO)~ßo)G²Õ)G¥^)\{)Ixï)T­e)VAq)lÚÝ)r¸é)7Žé)7*v)\ýf):Ù¡)\Ã))kàñ)Z‹©)€<ß)Wgd)N)=Ó¯)o–Þ*†_0'ü^תJÑ©l^v(îý")6@ô)J3Ü)@àí)@•)Êk')E)7#)‰YÀ)Kèž)8t¿)N¼ƒ)S¬N)%ly)…Šÿ(•c¤*:€Ç)Hþì)Œéª)¨Q)4_ò)3n±)Nüý(Š¨)U'5)óc¨Ck)/¬m)
Þî)i‹7)]6W)VàÛ)[Qö).'x)A î)Nbî)NšŽ)I›Ê)3¯½)>Eô)Q¸§)Gë¾)F`)<w)Iîƒ)?
ô)PÆí)P°)F?«)@ä:(ø"{)=q¼)>ÁW)cCÞ)V%³(¤"*SÊn)\!Þ)jöB)tT-)€'Õª<u/ª‰(ç')3‹).®ö))bß)DŸ	)ˆºª(ê¤N)zGß)uª})CΎ)Aã¢)?ƒ™)NžX)W,é)zçD)¼p$)_â)fé5)P¦)W%r)ZF)eÕ)D"¬)Q~C)>)>ë)QJ')Mn¤)=‰B(¡Úç)5«ç)4'L)AŸ#)AÍÙ)?jÙ);ï")Yä])ÃüÖ)«Â˨¬·Ò)ä™)¶mC(ñ|ñ)Hµ=)F#>)D
})NŠ¬)A O)C^w)K«)J3m)H"ó)Z\(®QÄ+Râ*½(©åíÖ)*µ")té);})<¨ì)?•ù)LaN),))O	')X')
p9(Ì£'o–z)ž)=Hø)C™)N›â)Y˜h)L5)0±µ);_0)DÉý)@¢|)H­w)WnÊ)'Y)8aé):š)@)>§)>N_)Bö¥)8*)DA¢)Hé÷)I£å)IT')Anž)=È)6ù©)4׈)9o])?Òw)>^Ÿ)@ê)9rÕ)@F³)Dìã)E+Ï)5ð¹)FW
)J U)B¼\)EY)A—})?')>Òo)?Ñ)Jé2);g
)5¡U)7ò)@"H)7²)9ÉÐ)1õ´)8ø)=Ý\)?*Í)8¼W)>Ô)6Â)/cÊ)7‰û):á÷)9Ž)Ecº)IŁ)C&)7Ùh)2oÊ)/"U)41):º2):jµ)1
Æ)3˜V);&):Iö);Ø)5çl)4v®)40½)8;¡)*–)3*Ñ)@ð¶)A°*)=•Ä)-H)8ä,)9î7)891)3P¼)4îü):ƒî)>´ú)4^)?e)C¯§);°)8>)9Ú[)7(©)0êw);")<×O)5:
)1o^)22·)7Y();üm)<M)@7°)?ÞA);òð)-V7)'š)=¸)A»â)7zK)<.)8æC)4®t)6À)8Ç)8øð)@¹)1³)3—)171).
)7cì)<9k);}V)?));*Ú)9)=:g)@	ä)8ê)4ñ#)5»d)1¾Ê)4qA)7ùl)33)(ËV)2¹ä)3DG)4›ë);Âÿ)31¨)?:)?Öè)4¼r)6')3ú:).ÆC)/Ĺ)2ɧ)2&ð)1ïµ)-î\)4úS)9—8),A¯)1ãË)5…P)8[5)2õ!)<s*):÷s).ò)/4 )3	h)5c)3hK)1SŒ)1y†)2†b)->-)/•Ä)2°)'«¹)-ñ)4¦')2L<)+òù)+=,)+Š)1)6¾)-Œ%),Ïv)5ßÀ)2')4Q);ø¨)5·)/²)2ïÕ)3\)3E+)7'):{)7gï)1¦)2"d),û²)*ƒé)3v)5:")4üm)5X%)0H)7iâ)6¶)1<u)4I­)0Eµ)4/2):C)5©&)2
)5ͧ)3€õ)31;)3Êi)7,º)7†Œ)8!)5ŒQ)4Ù)4q&)6ó¯)5En)4G)5
D)4$[).Ð!)2üÓ)2=F)/ë),öŠ).S»)4z)3S)2¢)1Õd)0‰)/Ö·)0ê$)0`*)4€)6¤‡)3…<)1;Æ)2Ló)2ï)6c):³Ê)6¬)3‹3)2{)4t&)2Çz)3¬•)7È!)9[)4Å­)/ËÈ)/BÚ)3û)6Lµ)48')4Ì#)9‹;)1t)%§)`~)A))3)5z*)4¶)42¹)3Ü?)5
)5°ü)7`ï);º*);k¾)6±Q)8»r)8%)8l)9ì¹)9†4)4… )3%˜)3e³)5pÃ)0ÿ÷)-ÝÅ)/¬e)1,)3û…)2—M)4·)2be)4  )5+/)7› )7ªû)8yÿ)2ñÕ)4ÐR)1ç)0µ})1òâ)2Ѳ)59)3š!)4¦)20Ñ)3'R)3w¿)3¢)6°m)5Rx)5ô$)2£W)4¶)3‡˜)4ÓÌ)3¶Õ)1uG)0z^)0T5)*ù˜)-¬.)2n¥)1²•)-Øú)/Ec)/™])1VM)/y8)2™™)3Þo)4‡)4•F)5ßÿ)2Ûú)2V$)0Ø)/Þö)1v¡)4UF)1L¶)3>Â)5~´)3)-í)*ð+)0)4{W)6 )7ëB)4!N)3¶)33ó)0Ò).¥%)-Ì)3£Û)3§•)3	)2½)3
)/fö)/Sg)/µ)1ºð)3
<)4Ù))2©?).ø>)/Í)3L°)1Qœ)0™î)1:‹)2•).rº)/z)4F)5PÍ)4€E)/NÛ)+rb)*Gê)0(M)5ðÑ)3•)4Us)5Æ)5()47›)3)0î])/Žs)0ñ­)2:¡)1X‹)1*v)/¬)+Ü).•)2%¯)0Ý)4áÑ)5˜‡)38)3.»)3s…)/§@).s¬)/NU)/pô)0Ÿá),V)-m)0&2)3"")1q)0")/{)/£È)6¯{)1Î~)1?)3¾E)1Â@),‹),Ž(),úÅ)/-)0Ï)1òP)1ÿ)1µª)41Ö)3R)4-t)0Î_)/š=)4
–)4ç])20)/¾M)-Æó)0w)50)4ê#)/}Ž)+ýU)-æø)1_—)/.‡)1ô)3rI)1=7),ï
).ل)3Í<)4o|)4w›),üÏ).FØ)1֞)0Ê;).·')-ÿ),?s)/4Ö)2í)2•Ð)0PÚ).ó})/°u),HÄ)/"[)."É),§ï)1(7).È¢).k1)/o)-´),/),§)/%h).Ì)-Bv).Šž)1'N)7ŒÄ)5æÊ)3P).¾¹)/ÿ˜),÷|)*)*Ë)*[)+d)/7Î)*(!)*x	),è
)-ŠÛ).´£)-ß+)'Ñ2)'¦L)*9)/\µ)-úï)2Ë)4–é)/9D),ӊ))qu))™)%Q*)$"ß)(vØ)$¬))§ƒ)0Ï)/‰,)-wt),.7).'¬).»²)0?—),æú)&¯Ù)#ç8) «Ø)$ú))Á),Q¿),OÌ)*Í«).:i)-lí)(]))Bí)+M)*67)(ºK))Ö|)*"8),ÓÝ)/Hÿ)0h—)/? )0*%)-Ìx)/±^)26)0Q…)*ôY)+Ò6)-Ù).©œ)+ïi)-î})+ØÃ)+»)+w$)(÷±)(Î))–ß))6Ï))ŸŠ)(ªü))(E).É[)3N®)1¼),çU),ù).µ÷)*:è)+¬è)/>()0C)/œO)-ÿ)-út),QT)+s").ƒ•)1¢Ë)/O6))R©))*®).(¿)0*Ý).Yà)+KÁ))0Æ))¥)-§Ú).ž¶),ó).kÕ),'÷)(à™)$
!)$[I).±)04u)1N¯)2Ú*)0Yc)-õ))ܔ)+9w)+?u)-¥)+1Ž))»ø))H)#ÉO)&Ÿ),)+%()+·/).k÷),®Ê)*ïP).Q»)/¶P)/.W)-÷F),Å)+@)(Ð)&}¿)%øÆ)!Á¡)$õ*)))+<b)+ò¦)'úQ)&ƒ¥)-…v)*åm),ÁÉ)*
) ÂÂ)!Öô)&ׁ)'Ù©)'Š'))Å])'§È)*z³) `v)!K%)'`H)$rÔ)&b¬)'·U)*[)+&*)(fð)*	«)*ý')*%))Ì).5•)-»€)'0])%µ/)+¹d)+ÜÛ)+ˉ),g<)/7),Èu)%ò?)$Üc)'åì)+@)*ð)'ž )$I)&/c)&®P)$tŠ)%¸+) ܺ) %)!…H)')d)&ƒ)&…Ò)*]Ï))z)$ïL)%Ì")(­v)(½)'z)%¤­)$ñc)'Ææ)%Nú)'t)'UD)$xÔ)$=d)#
x)&Ò
)(@")$Œy)'?)(
ì)'#)&ƒ¹)#À¶)î™) Ù)%å')(1))v)(%ô)%g¬)#+•)!¥Í)$­S)%€') uê)$ó)%Îk)#â) 8ó)C	)!…!) 7Z)t$)!öë)"(Q)! ›)!8‡)¯Ú)ÛÃ)—ü)Çè)oU)#*â)%x×) ]¤)´X)R´)¶)))"¶)'Ù)P:)!·F)`)l')™)™)@ý)ƒÑ)¸¤)¢")Ä)î=)ºš)ùV) <ì)")Üû)Ԟ)Wç)ã) )ì°)¸¤)6')¥):)²)MÔ)Òt)4N)±ø)¥)Æ×)Ó¡))ÔE)Òo) )ÍÇ)[ã)M)í±)˜Û)§ª)c$)˜#)‡)x¾)ŽÐ)r©)rg)Éo) ®)¯})b)|l)™‹)ZY)pz)Œw))¢%)Qi)½)l\)°A)n±)§‰)N)€)y')ß ).ä)K)û³)òÕ)ñH)
Üò)°õ)
èÐ)™Õ)-)µâ)î)%)žá)—§)_Ž)
±)•F)M¨)ýË)
±')
ôÁ)»N)	û)
#â)&‰)»å):f)®Ó)A)
¯7)}t)
²1)	*à)tØ)
÷)
á)
üñ)Óñ)Ú)pÜ)w)v»).)¥¿)'Ì)Ú$)¥)ç"))Œ:)
AÃ)A)
Ō)-c)ä)…)Ì)L0)Q³)
WŽ)	2å)	1)·*)`)É­)N¤)F)¬P)
¨)
_)O°)õf)ŀ)ùw)$Ð)y(ûD~(ü_")'p)#ÿ)|<)±(ým×(ún÷(ùë)½Ì)4ó)=B(ýúã(ö[(þ¤±)l·(ú1g)eü)ˆÕ)Iñ)Ô(óúù(þ]½(þXM(ó(h)5(ÿÈ(ò€
(ö#q(ý.(ù£¿(ùiÿ)1)è«)™7(÷šV(õqí(õ¦y(óÎÅ(÷ú((ò•‹)`×)s(ñ»L(ó¤D(ú³Ž(ûáü(ùt?)ab(ÿb}(ø!)~)Z(ý˜ü)@t(ûåÖ(ÿYˆ(ð‡ï(ñ!¯(öÌC(ü¿å)'"(ëª<(û=Œ(õz(ä{(çQ)(ñ›ª((ü^ú(òz(åùe(ö¼(ôÔ	(ñÈ(ð (óÏ<(ð·Ð(ì÷þ(û`¨(ñrß(í6–)y)¡)3-(öV.(Íê(ç¶h(î6M(ږ‹(ß®ƒ(Ú¢õ(÷Æ(óüR(û¾H)êÀÀ(߅(³ÎÌ(²$G(ºˆ(ËR(ÍçS(Ùá_(׶(Ï_(Û5£(à#n(âJ(íÛ(ã´(Ϲô(Öj&(Áïl(ÒïP(Î'(Ìz§(ÝY(Ûf'(Ñôz(Ìý¸(Õì"(©ßp(ÒE=(Ù£(ã¼(ӖÁ(ãÄ(³Ï(³(Ç /(Ùb#(ÜÅË(ʏ(ã7:(ÚrÒ(×ä(Å)Y(ÑC(ÔõÄ(òÇ(¨~$(ÆP{(Û°è(ØÜî(âz½(¯bµ(Íw/(Ðô(µpŒ(šÕ¹(ù|(À÷0(Ĉ(Ó¨I(ق^(ÉçÇ(͎b(Ô@Ý(Ô]ø(ÉÁð(¹N2(Ö¾d(ë°T(òk)X€(¯~É(Þ­¸(â
/(á3Ç(®€s(Æt(Ï}ú(ÏU(Õîâ(Ü|~(ÛKm(¼Þ(¦4V(¾‰£(ÈãÍ(ÍÒ(Ðݙ(Û/Î(Ø/ì(½Ï(Ò_(Ðgi(Τ(Ó°(¸fö(Ù¼](Íþ(¾æ¦(ÅÇÿ(Êé((´'	(£"Ø(¢éå(¼í'(ÅÁ4(ϓ(Ðu$(Ášä(Ï¢w(Ô²¡(ԕõ(͏2(Ó|(՗5(Â;Î(¾ÄÅ(Ã"ù(¸¹ê(Æ;í(Â÷(¾Ng(Á³ (Ê(—G(º¶S(Á¬ƒ(º´s(¥ú(®…(—²¥(¶øÜ(ºX(»Ô_(¶¦µ(À5(¿Ôý(ÀУ(¬Ž'("öó(¨Y(ºßG(Ã÷ë(¼Ñ'(ÐÌ(Ê!Ë(Êgª(¢?(¾ñÈ(ÀŠ÷(ÈNe(Ît«(Á…7(ÑÙÈ(Îm(¿<
(Çq(À¤Ž(À(Ébà(ÍK¼(ƐA(¶¹E(Á½D(ė(Ä[«(Ç"(Éâ(ÇdØ(Ē¬(Ãsî(ÃÆ5(ÃC{(ÈR½(˧¤(Ìø(¿÷(»ÏH(½¿(Â$1(¹VK(½¯&(¼4±(¿P(¸n9(¦ÿ›(§–ä(©Å (™Ž(‡d(Œ¯{(§¼Â(«¯](«Z`(¯"¼(µßÊ(µ"[(³{(±(ø(¹"Â(·bV(¹i}(³©°(©^*(¢{¬(–ÄL(ŸÂ–(±E(µã(»X(·i£(²³X(¬¸‹(²;›(²)Q(¦º(­Ÿg(´zø(³úï(±ãÝ(¶ò'(¸€ê(¹ýR(¿°O(¸?Ô(®—€(ªµs(·1@(¸N¤(¯ˆ(®ô†(ÁŠ«(¹ê(½T#(¶$˜(³üK(º†´(¸6Á(·í(µ¾ü(¯Š(­YÔ(°"(·#q(º[(³\(©û(³Rg(¸'(¸>¢(¹<ë(¶3A(±6(³9¸(´y
(«Àà(ªÊ©(¶³(°¾Ô(­½°(®¤Å(¯å_(ºoÕ(ºåÃ(¶OÔ(´$ß(«Ú(§Ùt(­*¾(¸Ù'(º¶z(´Õ_(³1&(¯GA(¶Oé(¸|](¶U>(±"(¬¬à(¯	(­cX(¯(³u¦(¯ì¸(¨X(±p­(³£'(¯'o(´"q(ºn×(»bG(¶uÞ(´.a(°f×(³ Ä(¯u(¨WY(®)$(¶ä—(¶†î(¸?Ž(´r (®µÁ(ªññ(¯0'(¯ÆÜ(­ã (°!(²þ£(¸4ô(ºš"(­ÉB(¨A·(§¸·(¬ j(­a[(²'h(±²;(³Êì(µÚÆ(®?(§Ô=(§T(¬c½(±M#(´Ò(±éì(²v(µª¹(³/×(ªÂc(¥Õ(®dn(­×ñ(¬°Ž(±
µ(±^¾(­zÙ(²™œ(°m-(­q(¯Œ!(® (©É·(¬¾¯(²pZ(®È7(ªÚ(ª,(¦%(«"ò(­…	(©/X(«Ùú(³á(¬2ˆ(ª†1(¬ýù(¨ÚY(§ƒÐ(³p"(¶9y(°º[(¨<+(©2Ù(ª‡9(§zY(§¬¿(ªtÊ(¬uÄ(¬jå(¯(ªo+(¬˜ú(«%¦(­s («™á(ªÖï(«Ýâ(®+(¬St(¨w\(«ƒ(­Mì(¬£&(«Ð¹(­ÇG(¬Ç(§àÓ(ªóÔ(¬ÐÊ(ªã3(ª>ï(¬,(«lV(©±û(§Ì'(§¨e(®ô(´C½(®7¯(«Hó(³ýC(¯¨M(©.:(©¨­(©À›(©Ãù(ªK8(¨•Æ(ªf(ªãd(«'R(¬5Õ(«Û(¨H(«¬2(®r(®¿°(©Ò†(©/™(«ò–(«A(®œ¬(­ºø(¦Á(¨Pa(®¶v(®ÀÜ(­ù(§r(¨Së(¥ª_(¨Í'(ª=Å(¬ð_(¯¸Š(©M"(¥ë$(§´a(©m­(­œ9(«æ¸(®Gi(«¨ñ(¬O(¨Æ(¤^Q(¦"V(§¼((¬H(«{Ó(©hÏ(ª"«(¨Ÿt(ªUÎ(ªO(ª»þ(­Œ&(ªÊ¨(©Ú	(­H(±ä(¬~Ñ(§1£(§'¥(¨µÐ(¤è`(§.H(¦œ¤(§A(©ÜÒ(©ää(ª[ö(¬<\(¬þù(¨)(«¯³(­I(©åí(¨çï(«nƒ(«Ö*(ªŸ(ª×(¨y'(©Š(¦.(§î(«uí(ª"(¦"w(¦Þu(©ù(¨±(§|)(¨®ø(¬Ó"(¯è(¬ñ(«2:(©\ÿ(«Õ«(­ª(«ï(ª#:(¨Ä®(©±"(¨8ö(¦R(§;(«eú(©‡(§÷º(¦&Ý(¨‰+(ªlr(«<_(«Iœ(«"A(ªP(©Ô(¬(«±¸(«6¤(«S´(ª¬Ò(ª=`(§~7(ª~x(­¡Ç(¨I½(¦%/(œu÷(›	Ô(§–(ªál(ªÎ=(©I¨(¦÷¦(§7(©WF(¨ì(£vã(¦ÔÜ(ªÕ(ª¦­(¨‰(©"(ªÂ(«9(§Ÿ´(©eD(©ò(¨RÒ(ª{(ª2ñ(¦­¸(¤~'(¨Wì(§';(§Ã–(£(¡eØ(¥¦a(¨å?(¨Üâ(©"(ªXa(§Ä¡(§'(¦8€(¨4{(¦ãz(§@ü(©•é(¦ðí(§²$(¨B(§ÖF(§jÇ(§ˆz(¦Ä	(¤3(£¿(¥I–(§Ùš(¦}´(¥'ô(¤Ó3(¥y¬(¨$;(¦Ÿ¼(¨X(¦wÂ(©G(§#á(¥«˜(¨½J(¥KÁ(¨Z(§Æ•(¦'*(¥ƒ(¥ºÓ(¥Ñ—(¤b(¢˜Ä(¡¹( ûÔ(¡Ý(œÿá(–Z3(…°ü(‡}m("Žè(œ›(šS~(‹¾¼(Œbß(›?( ˆÒ(¡¨Ô(¤3•(¥C(§;n(¤zs(¥€(¦¸Ó(¤HÌ(¥ï
(¦º
(¢Û(£I®(¢ZÎ(¦/A(§ñ(¦{ô(¤0ò(¤É›(¤`M(¤&ö( {=(£Õ'(§s(¥z(¢"Ë(§;e(©²{(¨U6(ª@h(§ä(£¹¸(¢øÇ(¡YC(¡Áá(¤†(¥u(¤ØN(§Ø(¦Äæ(£mø(¤"‹(¢5(¡÷(¢Ò(£ºh(¤Û6(£<Ð( Ö»(£'º(§?(¥îð(£n¿(¢õ÷(¤™U(¦ct(¤Zm(¥,Š(¦ß(¢¨Ú(¤Kî(¢‰(¡­5(¢Ó€(¢j­(£ÐÙ(¦¦(¤PL(£ŽÃ(¢Ü»(¢»©(¥dí(¥#f(£C((¢dÌ(£Ú±(¤‹"(¥1ˆ(£˜÷(£(¤0¬(¤ë;( Ú‰( f?(Ÿžµ(¡0(£µG(£( •ª(ŸûÐ( 3=(¡s¥( ž(¡×&(ž­o(™Ô(ššy(›¸¢(•ûo(–ƒÊ(±(Ý(œ((–ª(—ï((›Ë0(Ÿ(žh(¡É"(žÄ¯(ŸÀ(¡Ò(žZà(ŸG(¡b(ž~m('ê(Ÿ©(œøŠ(ÿ«(œÖu( 'Q(ž24(å(ŸôÄ( OÖ( 2û(ž-(ªà(œ_1(œ±*(œõ'(œ`( .(žÉ
(›äñ(šui( ä(šô+(›TV(žl(›aV(ž]û(LÈ(œÞp(ž¸n(ž(œä (œ†r(Æ($(Õ(™¥M(›R(—¹…(ˆÆ(xv("½(‡9X(ˆ(‡àÃ(Š(Œ
m(Ž«@(Pq(Û7(Ž¾§(-(ž(]("
("`F("*†('ÎÓ(ß6("bŒ('è…(9e(Šu('‰y(ùØ(©¾('Á˜("æ(((ÿa(Ï(jÅ(ŽÀ({Ö('†]('­(TŒ(×(ŽŸÙ(ŽX('"ë('î0(ÛÌ(êÖ(Ž~|(a('>k('!ô('"O(¿g(‹'O('x(Œh|(€Ú
(j$(pS-(}´è('çœ(€aº(ß>('«å(†ÿ(‡ìq(†°(†f(†ÉÀ(‰"œ(‡á](ƒi"(†D(‡OH(ˆs,(Šþ«(‰2(‡®ù("~/(Ú(t²·(v‹(…™B('-.(…R	(|1û(l)>(sD¶(ƒÁ¦('è0(ƒw(ƒÂX(…ã,(‰ð8(Šà\(ˆÙå("W›("®~(us(†6Ã(Šók(ˆ´}(‡g (‰u(‡SÒ(‰¾¤(ˆîC(‡q*(‡"×("¨1(CP(€Þø(ff?(aàŸ(i8(iéë(w3(}qµ({õ§(x(~à(€Û(~H(w:B(sƒR(y×þ('?(€8'(|û'(~š½('^({2S(|±Ê(ƒÞ'(8('2Y(€òã(ƒŠÐ(À#(~#(vž(wü!(|Ûð(€Ì(†(ƒšO("Xñ(v-(ƒÍÞ(…³c(~lÀ(°Æ(€d('çª('©(€|Å(â>(u‡s(ß¯(†§(s‡ã(wn½(x•(|SÅ(€á"(r|(xg(}Í£(qZÒ([˜¨(S¸f(\_œ(iH‰(tOÏ(n¾Î(hOñ(ež(f`3(nBx(oS0(q¾H(sr¾(uF+(w¹¤(m"L(aàp(k|j(hU(m±D(|l({]Ï(i/*(ré£(zÞ (rÚ(mÇh(qú(j'¸(pQ§(nwñ(uO&(t3l(k¸M(iÒ¨(l¦ê(aü¯(hßY(u3ð(vSÌ(iðÎ(gÙ(i2n(kui(cœu(c´i(`0ñ(["(b®((l­`(`Æþ(aïó(hZ@(fD(f,(f¸(^o|(`ªü(U1!(_
Í(hTI(crÉ(Fôî(S,»(]¨F(f˜(m37(g(N™t(Zy(c'&á?&åW¹&âÁ*&âb‡&ä…&ö'L&äY2&æÑ&ä&åŸ}&äۈ&æ–å&è]@&êl&éFf&ê%&å>&êïÆ&ä:&Öó&Ïl]&áá§&Ø &çbÙ&ë'&ß#&×#^&Щ$&Õ7¦&ßÞè&&ãô&Þ9O&Óòô&ÜL¡&å'ë&êá&ôB4&ä!&Úþ¿&܆r&åáÌ&ë~0&ýœ&î$Ì&áBc&æ«5&ñ—&ëë–&õ‰&ø´R&ߘµ&ÝoÄ&êöB&æ|¤&ßF"&çB³&ç¤ü&ᇂ&Ô§â&ÐàØ&ÒÌý&éf&è½ï&×÷6&Ë4[&ƪ&ÍÜ1&Ô¼¾&ç³z&ÝA&är&Î.Ê&Õd&îÖö'~':@&ç3&Ó{q&É;Ï&Ë$l&ח&&ÜE—&ÔRÙ&Í°y&щ&È&è&ÐkÂ&Ôýr&Ø~O&Îàç&Äÿ\&À¾ƒ&žC&ÓZ &ÝÓÇ&ÙŸ&Ò·¿&ÌM}&Æ13&Í	&Ö—&Ә+&Ò	À&ÇA&™&Ãc¢&Êæó&Ð?Ï&ɔ/&Â6¬&ÁÛH&¿¾Q&ď&ÊI%&ÑwT&Ä&½I&¼I˜&¾`ð&¾Èð&À#&Ä\³&¿Qâ&¸%&µƒ|&´j<&»üî&¼ÿ/&¼kÇ&¸‡ñ&´ïö&¸4á&´£Ô&¶©¶&»À9&·µ€&³a'&±îQ&±e&±A&²ë˜&³%	&¯Û&ª'&·1–&­ªŸ&®ƒˆ&°À›&®«8&«_w&«,v&­Î&«½ñ&®yÀ&¯¶Á&¬þ†&¨(=&£·ã&¥¦W&¦ØÛ&¨iM&ª•&¤øÕ&£O;&¤WN&¤ê|&¢l&¦o&¨:Û& W¹&œ&×&›	&ž"'&ž¶& Å&žuž&
Y&œíÌ&›(&›(P&ã&™7&—C&–ö:&—@&—+&™€™&›[ì&™¶ä&•uA&–&—.&—¶í&˜¤&–=H&•Xò&"jÅ&'(¬&'i&Ñú&'é&'q‰&:}&ÙÃ&Q¦&¹&'DÊ&'˜&äE&ü&Ž³&ÝŸ&'hÈ&•¼&'Á&Ž'&Pm&ŒR&§,&Ã1&(&S&Š{o&‰a4&ŠUõ&‰¸Ï&ŠÕ•&Š"î&‹ ¡&‰ÿž&‰k&ˆBÖ&‰Ÿ¢&‰a&Š]&‰eF&‰}R&‡f¿&‡Ÿ&…ãA&†úV&"ð§&…P>&…{–&…žÍ&ƒ¿)&"áÇ&…P&…ª[&""À&…&h&…H&†þ&…"ë&†a.&"¶&"v&ƒ6¼&ƒ‡…&'üŸ&'ø…&€ƒ&'v&&'0Ó&Åä&œE&ó'&'3î&€â&
¼&~¾0&~¤&|jh&|øh&{'
&{!&yÀ±&}›®&{ב&~ÿ€&|օ&}ïÎ&|é~&}}º&}V&~ß!&{è1&*D&wû&_&znS&|—ä&yBs&}¶æ&}±¨&€ç&z¥Š&~mp&|½&}†-&|,Ò&€"&~Á´&~ŠH&|0E&|+ã&|Ø&Žß&W¯&€_â&zm¡&}ÄÌ&zÿ#&}<Ö&z'½&zâ—&ˆ?¸&{U&y<L&zî%&u–3&tà"&rH¨&yÄ&yT&}Ž~&zm›&}¦6&}8Û&{;&wÌY&|YÀ&zªU&~m®&{à`&€ag&|ë>&ÍN&zý¦&{5q&x2W&z'&vÞ&{Ùß&u!;&p^M&l€^&r&q¨Ü&q6¨&jž¹&lê¿&mX"&rÊÜ&pÜ9&q'i&p™»&sp&oé	&t<?&o?Œ&']&pþÊ&s‰&tÿ·&vŸ¶&n³ª&p«O&s
&x^Ã&Šß&‹ëp&‡‹y&{-&u'y&w»&y¡<&x¸Š&sݤ&'ÈT&r	±&u:'&vv×&xD&x,&|'Ý&€!c&yɶ&wƒg&¡Í&"|&…/€&€ +&"x¢&‡*¼&ŠQ†&Œ\Ú&'Ý&ˆF&‡"[&'žl&˜=Ü&"ä&"Õ&xƒ˜&"$r&Šìe&ŒX{&‰ô²&†'€&'T&&†y¸&ˆC&~úÄ&ƒÑQ&ˆ®&…!&}&'·)&}ÂÓ&|L&y˜5&€ü&Së&)Ì&|JÚ&3&€–&'¤Z&z­à&K"&‰&Ï&'¦"&'SŒ&‹ö&p•&Ž›&…Št&‡e&v&Žâ¼&ˆ€•&!Æ&‹€¤&‡Yh&ˆöí&‰¡-&‹@×&'y&Š#'&ŽÃW&';&‰ç
&ƒÐÒ&…•—&—¸c&'Iq&Œ•[&Š"Å&ŠK³&`&—i¶&"RC&™ƒ;&¢¦c&‡"ó&‡›	&…g"&‡qç&ŠK&•"ó&Ÿ¤â&žÜƒ&'xj&Ž–&ˆPm&†î&Šø&Ši%&×7&™ø&•ìø&‹e'&‡.&‹&$R&†'æ&‡‹$&‹†Ë&i&‰¶o&…å&‡&ˆw½&ˆRë&"þW&ˆ
}&Šq&Ž'{&ŽSù&–¯&†&…T¨&ˆ'Ë&—9q&‡¢Þ&‰>–&Š¿z&Œt&ˆÙo&rì&n&ŽO7&ŒÍ&Ž	k&‰î«&q&ŽÈ1&–'
&9Ì&Ž½Î&‹½¿&P7&œ&™4¦&™Kô&š@š&"BÛ&šˆ'&˜£>&—GØ&•WÎ&ž4I& Š&¦fR&¨¥æ&¤}&¢
é&¶ú&³:&©ky&DžÝ&áÿ÷&¿
&Ãxž&æ²Ç&Ù]&¸+<&½Á&à=&íâÍ&å ø&íÊH')î'&sf&ÍJä&¨aè&ÆyÕ'''H'ˆù&À:L&½€&ª}&ÒÁ&ጟ&¼^…&žÉ°&¿Ó7&ބS&°»?&¥IÉ&'s&ƒ=Q&ˆ1B&'t&™ó–&SÍ&‡:‡&Üç&©¸½&—¡à&á&+&Šˆ¤&"³&ʏ~&Äÿ&Ž@ª&Õ &£N&ÕaÐ&Æá«&•
î&…]
&‡‡¯&½¼&²KÚ&¼Ð>&¥Á÷&Šœ=&"=ˆ&™1£&–YK&žöv&˜•&¹mƒ&"ô&‰Ä &…š-&"ë4&«—Õ&©àÁ&Ä=5&§äj&…P&Â6&{ì &ÜW&›¨Ý&¯·&§Ð§&"*.&Ž¬S&‹@&ƒ‹&Št&"	Ò&Aj&'q6&"˜¦&"Áy&‹
O&™&Ï&0U&~¸F&‡ã±&œ=&ø&'C&jòŒ&hÓN&ˆD&'¦
&véS&æê&"Y&"š›&ˆ¾&€6å&s‹}&r8Ð&Í:&y'Ð&oO&lÊÓ&iä±&t!€&M&~ë&r­Î&]`¾&[$´&p®&t}v&ie&pÚ&nÏ&Xƒ'&Wç%&]Ë&då™&k'R&op†&^mÏ&g¿ˆ&_%&O3Ù&Fh&Säì&Vƒ&M‰&K¸¶&KR/&IÞ¿&GS&Iïe&Tñ™&O#&F±è&G~ˆ&HTl&O"t&N'7&JðH&O^&JÚÆ&D9&OÒI&OCÒ&Z &R'ø&H&Kh9&G¯b&LôÐ&G~d&K¨?&Ks&Kl"&Mòá&Lr&>ˆ&:ˆŠ&;>æ&@g&y¼&B`&9$Œ&9¦Õ&@ª&GÆz&A'3&@™y&Bœ"&>3ä&7t&@ÎÊ&:to&7àã&4›&5…&6J‰&<ô
&9'Š&6!&1í&0p&1N&6?&4»]&4ë&1‹r&2N&1'j&2O"&.Bš&/Úp&-æ&1á³&1t¸&3ù*&.½&-©&,Ü&.n²&-ìH&-°&,$r&+ï&)‹r&*†™&'¤Ä&%ƒ&$æE&$ì^&$/&%Î&$^¯&$y&"mÀ&#êZ&$jW&#ŽŒ&$ß&&aN&#£8&#ß«&#FC&&`™&$Lô&"Î&!K&"!&!·ë&$ƒ& «q&Ø$&e[&ã(& Pª&#/6&n2&'&°&&4"& çÄ&!˜&"‹&&Ð÷&~&$£N&"{&!²Å& f¤&#4Á&!¨&!òi&#ç/&•Ö&"œ&!¥& Âò&!hö&õ•&,&ª‡&¡&"(&{Ä&=&VÑ&Á¼&7Ô&¸D&3Ó&{& ,¦&Š&ě&S«&'&&G§&Rµ&2 &'Àþ&%Ä&¹"&ˆN&~g& ú&zQ&ëÓ&É&H0&²×&tw&ÅK&"è&D^&aT&&#D&€¬&´z&Š¬&2è&¦Ì&k›&&å&1K&"Ðö&Îi&}j&qš&ôr&¿&Œû&!Ç&èý&~v&®s&.5&•Ê&$Q&É9&ב&Û&˜G&ñÍ&…7&Þy&ôq&9&÷b&!µ9&-(4&oÍ&ú»&8P&'ª&TŒ&·Á&?&3J&&‰H&	é&"&òÖ&_>&*'&5&
6&æë&cö&÷¦&N&"¤&"y&^&ÌÖ&íM&Ô3&ØÚ&'W&ø²&'G&"ù&B&HÞ&
2ë&
&7
&¦&/à&¡ç&®ß&) &™Ö&Âa&,Ž§&Lí&pç&b®&J&•&þ#&¼‰&¡I&v_& &A&Ñó&ï8&"Åà&ùý&@Y&;à&Æ«&[€&j&æ3&Bˆ&[—&¬Ž&%à&&W¾&n;&úÍ&ë‰&hq&ad&{Ð&dï&Ý$& v&v &¶v&æ…&u&T†&÷œ&RÅ&>n&¶&¿ß&/t&³ò&—û&9z&íš&í˜&O•&>A&E¤&.!&]	&)ÿ&'±&v¢&nß&S{&'x&•Ô&Ð`&-#&ùû&=Ã& g&Ô}&ę&g&è&us&ƒå&©¢&úÁ&±&ë.&bõ&"£&‡€&"ô&ö§&ü{&#&c9&Í&|ü&[ñ&XØ&ãÙ&Äü&5Y&ð&o¥&5‰&›¿&0#Î&WÅ&·Ö&Æ&`ˆ&NÑ&£&@&ÕH&=&eû&E&gÜ&a8&œn&~N&Â&È&žS&(œ&$‰&&{ð&3°&*¼&ü&)…&Š&–¯&ŋ&s&‡½&¶û&V&	š&OÔ&£¤&{ß&ψ&¯l&NJ&Fc&î@&ÕR&ð&Ób&¥û&(Ã&#'&åÆ&Ý&aT&Մ&hÃ&%I&¸Î&ÓÓ&Ø&$/Á&]o&|c&}é&Œ,&©&#&Ðá&w[&á4&QŽ&
Ÿ&!&MÊ&©&dg&a¬& @ï&[&üß&£U&à&\Þ&Su&˜y&™¸&"ë&%°Ñ&!r&² &}"&üŽ&b|&ÆY&ì&Ç[&	&"oâ& %¬&!s-&Ž&!û3&$–&$K&&¦3&"×&õK&!
È&!¢ë&!›ø&&éD&-}>&&Q;&(Û¤&"_Œ&$ìg&,-ƒ&-Ž&)ð&)ä¥&%xU&&Í&(LÀ&+œì&)Na&&º¯&&k»&%È÷&&ÿö&+H¼&*{o&,b¼&)Þæ&-^&-•&,ÃÔ&.4Ô&4ƒ"&.j&,"P&.wi&2"&0s\&-ip&+oE&5K&1aŠ&0+É&0,#&3k&&1¿&0A&(þ&3\w&;¹&9Ã&1ˆß&0}ó&2b
&6¢€&5ûŠ&?\œ&;ú&8"X&1—&.‹œ&0y3&7æä&=Ãc&AªÐ&B4L&I$:&:˜ÿ&;;.&6ßÑ&:i#&8]&F<&J	Ð&Hd&I1Z&GŒ•&:"F&?ÖW&=º®&J.&QàŸ&qŠ¡&j'&lKm&YÕ^&Wk¬&P$¸&SB%&q<´&w&gò´&]Ÿ&t6>&¨NÈ&Êmþ&›eº&‰Œ¾&‡Ó&\ ›&X€M&|"®&}8
&'?Ì&£'Ú&§"W&†"#&|Ý0&•Rh&¨?á&yJN&`7?&ƒ¶&‹šð&"\Û&ÈÛp&ë&''•™&Ãð=&'\ð&'_{&Ú¿ß&µnž&€G&|0&q'Â& ¸&Y?8&Æ!¹&4|&R2P&C(Ç&!æÍ&%æ&I¶&k¿&A×&/Z¤&5E7&=¥'&Gq@&u\|&Y&&Þ¸&nc&b&
Ã&	›È&	oG&áÓ&!Ÿ$&&1&Fى&aÝQ&`\Ÿ&Šê~'ځ',jV&‹!"&/›n&H{_&?"r&
ìŸ&ÎW&ò^&R&	hÁ&6è&úÙ&QÞ%îáB%ñžA&Ë[&Ð%ó!ö&	£ð&
gË&Ã\&¬&¾ì&˜&Å.%þyÜ&jò&:¿&0i—&>!
&$.œ&&à&%Ì&è&&É&$èë&J°ã&=›É&?Á:&0.&1%ùâ"&*& &ë(&$øÍ&DI%&Šº%ÿ?`&'$&tâ&~B&&&GY&?•&'™%óÍ&ðê&sË&6-&ö%üãr%õqŠ%þùð&	«Ý%ûBz%ö"ã%ó=P%é²Ä%ölà%ÿ/Ô%úÃ%çŽ
%î¿%ù¾€%ìÅ?%êó^%ë¿I%ú-"%÷M%ß}™%ܧ%â¶%âQ%êÖ%â%՜ô%ٜˆ%á0%Ýr–%Óv°%Ô̾%ޕ%ç¨I%ÞìQ%ãH"%Úø %Û`²%ßGs%Øn¿%Õ5¹%ÖX{%Øâ%Ü4"%Òðb%ÊÉ%ÅPO%ˏ2%ÑL%Ø@;%Õk%ד¨%Ö:r%ÔÞ%ÒáB%Õ8Ÿ%؇¢%Û¡ä%Ö
å%Ü·%ëŸb%ìx%Ü6î%ÖåÀ%ÖW¢%ÙiÎ%ÔVÞ%ÍÁM%Îê]%Ìm	%ÅÒ±%Çe%ËZ%ÎY%Îã%ÌÀ^%Ì¡%ҖÄ%Ñ4%Èm%ǃ—%ʊû%ÊՍ%͵…%Ûã%æ5Ó%Øa'%Ë'%Â{>%ÀƗ%ÇÏ%Çl'%ÍÝß%ÐÜ%Ðãì%˱%ÄA/%Âô(%Ã.%ÄÌô%Ň=%Å%Í»'%ÐîV%ÐÉ%Å%½G%ÂÆ4%Âê%ÀV]%Ä?p%Ä´Ä%Ä9
%Ãc§%Ã#|%Å?‡%í%¿HM%¿þŽ%»%Èä%ÄeÖ%ÊÑý%½1Þ%¾%½£_%¾¡k%ÈE"%Ҁa%ÙU¹%Æ«Y%¼4$%ºPk%¸ZJ%´(ú%µ¼º%½D%Ãi½%Á"¢%¹1ÿ%ºH»%¹È/%¹kD%¾‡°%»±/%¼¸%ÀÞÀ%»nú%¶þ'%¹Ì5%·æ%¾cÏ%ÎÑ%ÑT'%ЦZ%ʯ%ÇF…%¿h%¹VŠ%¸©ë%º½N%º¨k%»"·%¿š%¼&%»/®%¼•…%·D?%¸@¥%Ȝ/%ºÞp%¾v%½Îd%·ä±%µ º%¹<@%»ó%¹×%À5'%À‹b%¹åa%µZY%·qÆ%½¼W%¾ !%¼8¶%¼FÌ%ºF%ÁU¡%¸cš%¶¡Ý%·™%¸;%¸'å%¶-K%µF%·Þ%º¥î%·w%¶ÿ%·•j%¶óÐ%¶U'%¶rú%·}'%µ8%´"%´ÿÇ%¶EŽ%²oþ%´®Ý%¸LH%¸H•%¸ÖÍ%·.%·‹a%µàÔ%µBd%´Ù…%¸‹%º4'%Պe%éI%á~ý%ÓÈQ%¼—Ê%µ J%´Á—%´÷"%¸Æ%¶}%´^i%²µù%³­±%³´%´¾%µ%³ú%³D¶%´oÇ%°Ðë%°Í­%²Ä%²úç%±ÑŽ%²QÜ%°ið%¯ÑD%®Ä%³­Ÿ%²&Ý%¯ñ%°a&%°¡ç%³%³0:%²'%±0%³-%±1D%±#5%°†"%¬Š%­ãÍ%°\÷%°øD%®à%­ì%¯k%°Ëø%±A%­ü³%­UÛ%¬ãá%«ª~%£"T%¦ªb%ªn\%«Ú
%°."%®¾%±€Õ%²rc%³j%²ÞÀ%³ïS%µuÐ%´ØÆ%³©%µ1>%¸º%µ!!%µ8ä%¸BÏ%·Û%¹Žb%¹úÂ%ºäê%½Œ%ºp/%·q¬%·i'%³=—%ª½M%­¹I%µÚè%ºw½%¸z'%¹Ì%º(ö%µË%µöš%ÖC€%¿ÿ'%·5g%´M%µ-Ö%³Ý%¶%¶6¶%´0%³ÕÉ%˳%¶4»%µ/£%±ÿê%µ²›%µg"%¹^—%¸T%ºµ&%·‹d%º:ý%¸$=%¼ñ%º¿Ï%Çú^%·å¤%»'Í%¼ýš%½—n%»"Ÿ%»3í%»*Þ%½åÑ%¼Çý%öY¤%½Áã%½6¾%ºE.%»Lu%¸±%æ1%Þ§s%܏y%Ì	ã%Ä \%¾Çb%»|%¹"%¹Ú%¶³½%¼*%¹ÎM%ºÂ*%¹Êâ%»ÿŸ%ºtñ%¹.€%¹V&%¹Ùk%ܳ%»Îe%¼jº%·Üj%¹æ¹%¿ô%¾r&%¼'%¼0A%¾×è%¹î´%»é%¼U%¹y"%´T%·ßg%·©Y%¹%¹*ý%º)Ÿ%·âq%µÅ¹%µò%µÌ%¶":%³¸L%´à#%µºm%µÒ"%·o˜%·ä/%µõK%µ¬%µr'%µp%¸\n%µN%µG"%¶%ºY¶%·*l%·'N%µëð%¶­%¸]%º¶˜%¹µñ%»@P%¹Õž%·ü˜%¸x
%¹ö®%¶å®%¼^®%¼jÙ%ºrú%º¥c%ÃN¼%»›¥%»l¯%ºÌ'%»Ð<%º°Z%»'é%À± %À'%¼·D%»£Ê%»ø%¾iY%¿[¯%æÎÝ%¾ß%ÀbÊ%¾FQ%̆%¿Qø%ÁŒ%Á­%Áˆð%¿ƒ†%Åï%ía%Â]`%¾@3%Ë®¶%Ä{É%ÆI%Ã8Â%ÃýD%ś˜%Ǥ%Ï×U%Û¿…%ÁTT%Âû"%ÄKÏ%Åb\%À"÷%ÙÛÏ%Ò9o%Ûz»%ÆÓW%Å™%ÊÕn%á'Ä%ÉGÙ%ÄðÔ%Çch%Ò-{%Ð	Ï%Ïæ%Ò%ËÄ%ÁÓÒ%Å;%Ŧd%ÎùX%ÐõŸ%³Ê%˞U%ÖëÀ%ÛJ³%іý%ÑÏ	%Ó°%%Ï?ò%Êk%Ì^¡%ÊQÓ%ȇ'%؜¹%à%ÏTÁ%É3·%ÏâA%ØÃH%Þv:%ØÕ»%Úr%ÙA%à þ%ê(z%؉‰%рu%Ùs~%Û7,%Ô«I%Ö}%Üb©%æ6%îoÂ%ß©%Úà¹%éJ%à	"%Ñ7+%әÉ%Ú8ä%Ú)%ØP:%Ø)%ڂœ%ë'%ã_ð%ۏê%âJ &/%úw%úƒh%ð­·%ÝØ×%âþD%얂%æ?Ú%÷O"&î&
&dB%ûýº%÷%ïm#%é5ë%û°&:*%ýÀò%ëL×%èdå%ä54%Ô¾è%ë"Z&}%äðÀ%Ùv%ò)&&†9&%ûtÒ%ö8¢%ê1ú&NŒ%ð5Ä%à~×%ñŸq&Ѻ&Ðû%êÞÍ%ðDi&}Ï%î¥ê%ÜB¯%á]%íkÖ%ì5¢%íå&åc&86î&=t»&$3Á%úéü&v±& š&
a4&Á¯&ZZ&põ&;Æ&{¾Z&²TÆ&,&|ä&R§V&,X.&43&0¦Ñ&óg&ÑÍ&…U¼&h÷Ú&¨"ß&´žx&p?]&‰úö&§zR&òI&îDq&´ç×&ÚL'™û(€]Ü(#;²'dt©'‡Z·'žž™'K&Ê¥å')o
'¬ê'Áï_'hª'"'Ë'óî''x'²:Ñ(«R'üp' ï9'èmN(³R}*Ïoù*± *.ì:**9Í)Æôì(ˆÂã'g¡|'D€'':$(¤Ó)–0&)Æv8)
)á%'Îãè'=z'>?·'w$~(êü(g^Ã):Q˜+"O*z:)Ëz¼(t¤'͝±'Œ©¿(¿N('@ˆ(Eæ0)
þ4)N¡Ô('r\(†¤1(ï]I(Øæ'™i'±'}j3'U*'u…'iÒ'Ɣ|'oì™&ÅÙz&˛'eJ*'@d3'Mÿý'ûYp'<&ŸOO&™Z'ü'ñQ'(í>'S6;&ærŸ'³G'Ê÷)§u*I¶(º+ž'¶/]'Ñíö(åò*°¦ *oa)‰4)"ž)ÌÇë(yqŒ'ÿwH(!I¬(Õ[(ÊAÃ(—"'æÊù'¶3.'hރ'	{¦'«'Y}¦(¤G/(呛''gÓ'G&¼ï—&¸›ï'#€&òUË&Åˉ'úZ&Íؼ&£øe'
§'ÛyÉ).dr(vÐ'Cø¼&õjÙ'³';¿n'DÂU'֋b)#7Ô)‹Ï)±f(ÜÁå(ý\('BÞ'º¤1'G®l&Â^ó&£Ä&Ôäû&ÏC&°"Õ'ó'ʝ(ºÔ9)8îê,&v>+ÆKà*jÑ)xo['íP&ÿ¸ÿ&W'&§ç'/uÔ&îÁ&âÇL'sqµ(<eÑ(¡}?)b(8 '²&¹dá&µÕ{'
ò…&õÝ='¬pY&€.Ð&®&)øå&=5'@'añ&±ø&SR®&<Ë&UËÏ&8ú&1Õ&nÂ%ÎÀF%ôZ^&P÷ì&ªêÖ'(°&&‹ÉÓ&€ã%ʪ%Õå2&e&œÇ&#'%ù&"Ê&æ<'q÷&‰dà&(·t&!yŽ&!i%îÁ%֔Ä%ÁEä%æô&&&eì&Bxn&5×a%Þ§·%¸˜Ä%Ù_w&«&'í%¸Ó5%µå%éԞ&F÷&!"&0{Ê&­%΁×%Á p%Æ+%µº%®e &(®&TÕÙ&<9 &Cø&T6%¿o0%ÀÒü%ýóŸ&¶Î%ßò…%ÄÍ%¿Ë€%å'ï%ۛ.%Ì*&)&©®&
))%ÁO£%³\>%èªG%ì	ç%¸·ë%¾5µ%Æu%ù=f%ßސ%¼8¡%í5%ñ]ì%¯Zê%¢`7%¹¬m%³^%µ}¨&!Î[&hs%æëÊ%µã"%Îd%°SÁ%'¡"%žŠ"%£x#%˜²Á%žÄð%ȃ^&‹&'wÅ&0?ç%§I%Å:\%ÃzR%®#í%«EÊ%'š%Š.%"=z%—v%¾J÷%¼O[%š³Ü%"Ùò%'v%—Ùv%£º%–Z%¬'%‹óá%ŠÚŒ%Žì±%§
³%ÀZ$%£¦Û%¥J%¢îO%Ž"u%&%¬Öü%Óãx%¡'ë%Àî%‹Åe%ªÝ>%еÓ%°˜—%´t~%ɐ)%Ð%´t%­‡%˜ä%‹ƒi%'úÛ%¶áp%Ë­Ç%°X'%î|"&_j%Çsv%£*[%Àð%Ò`Ð%¨0V%¥›%ª/©%Óô%…û|%W2%£­Œ%¸†%¡
«%–£N%­éi%žºk%¶» %¢Ä–%‰Zs%õú%¡&Y% _\%¾4›%¶^%Š×|%'ŒÔ%ª–%—¡Ö%†)I%Š¹%ˆùü%‡gê%›À%–šÆ%Š…Ÿ%Šèâ%ŠÈ%—ì%%©ôÚ% e%'
%"Ö%Žq°%ƒ"º%"gj%ŠÎ%†2¶%r¼%o
%"R€%ŽÀ%ƒ5%z%qù%è¶%z%}¬£%{dc%€¦²%'P %€£%~ø%"¤%zÞ%o|§%t©c%Ú%w4%s@ˆ%t¨Œ%xÞ%lºª%ljj%ið-%lþ¶%pkQ%kû4%iJû%tIô%wÂ.%'~%ƒÛó%Ðè%e%–ÑÊ%‰¦I%nmá%jùK%sA%s•ó%hœé%p–%€Â%€Êà%tšó%gl'%ih1%g]ð%j%jd#%eRR%iF°%n+Ú%j¾%h''%iåý%kÁ{%j&%fu5%lNK%id%hW%b"Ê%_;Ô%nxã%b^Z%g•1%p+J%pTÜ%i½Ê%jY%hKÙ%hcL%j۝%iË%e·%kj%hŽ%h%{™€%v,%sx©%fÒÓ%dɱ%e¢¡%b7%`óê%aþö%aHI%cÿÿ%b¾%e%i›&%g!¾%d›%e	Ô%eR%fu%u‡%bµ"%b*æ%a"8%fÖÂ%rÜ%m³%cã%aƒ!%a×l%bN%aýÛ%be%dŸ/%aÚ°%c<¤%aM%b\‡%c>ç%b
>%d׸%dXÆ%`ÇÀ%^Úì%\µ%\Ç3%`j—%_E%]0I%d7.%gz%dKî%mº¾%^uÿ%_ï—%`âU%_¦E%a» %a8'%_ %^e%\ûÈ%_NŸ%_Ûg%_4%_or%b\%_²%[Ô%Z[¬%a*ò%bŸ"%c¤Q%dEr%bÞJ%a8,%d##%d"õ%d‹»%`"ä%cî%bäq%dù¶%b­U%b…1%a²%a"
%_>4%b+%bÛ
%hx%h5%_ä
%^¢†%d|l%aª%cp=%_è%cw%b=Ž%`%ax¹%m,%bnã%bw©%hï%dÞ3%`"°%cbß%ad™%d9%e}%f€%fŽŸ%g¶ý%e·l%h}%jÂÎ%€b·%q;ç%m0ã%lùU%jié%k¼µ%m]%iè%pã%mê%i€t%f§È%eß]%d-m%i"¼%iuá%gDy%f"Ü%fÝî%fӅ%iiì%o¶%{˜%f"i%g¿%gõ6%k±o%e×¼%gcØ%hP"%k%8%wMÞ%v["%d>7%gË3%n¸%kdg%fz:%e¸	%i¡Ü%q›Ñ%kè %jý¼%hžò%kÌà%kóà%fÊp%g›£%hM%h&Â%j«ì%jæB%gƒw%f2u%fÓ%dù{%h1}%e±#%j)%k¢ö%ccÍ%f_%hÜ9%h7v%jM %fpl%ioc%h»™%gÙx%w+ø%fÊ0%kX%k3%n›%p~"%p%pâ¦%pð%n@µ%v§õ%"È%|+œ%sk
%q\[%o}W%mFÁ%hâ3%föò%j,Ú%kÄ%o)ý%oÙ%{u»%xI%wƒ%uéS%vv%qºþ%sA{%nÿ:%o~p%nã"%oªØ%oL¿%(¨%‰2æ%{Àu%m7ù%uˆ™%v
%l2%jZÙ%iñg%iy%n#â%kz%t®º%yþÖ%v6€%k¾"%kRA%lRU%l
j%y¹@%sfž%dyè%oÊ%oS¼%nä%pË¥%pÖ%z "%uÑø%qÈ%k#¸%f»3%g(æ%c‹î%fh%‡àË%o}Ó%mü%lU1%nÅZ%m#%i'Ý%lPë%l‡
%mù¢%ml%l	n%núú%qû§%tJj%s%qÑ%sñ%q{Þ%to×%zÓ¾%|%s²á%r½%t›+%w@£%t+l%w-u%tôÁ%u@X%w…ù%uwZ%kà%zQ9%y»%"@%yªT%|/§%¤B%€˜©%€4ì%{É]%xúª%€Lò%|kx%z%%~!=%€%yþ%x•Z%y»¹%y\­%}'†%€Ÿ©%*%{¬¦%xÎ|%z‹"%'>®%
I%ïá%{à%xØ%v˜ç%{Æ%A$%|ã×%~üh%{hZ%z6A%sÛì%z¡7%}ÉH%~"t%ƒTŸ% D%€‰%}l%€)%z·¨%{þ'%&w%{½ó%{±u%ziR%à›%yi'%~$«%…?"%€•™%~Ò5%~÷%|7­%€%€g±%¶\%†Db%‰+%…ö¼%'¦4%'¤r%|L%{_%''•%%'%‰Åp%‹Œâ%~É%€@%…À#%",¯%'ü¿%ƒTL%}#O%|äÔ%ç2%;*%29%ŽŸÁ%Òê%P¾%}¶ã%WÞ%ƒI÷%šT\%"óþ%…jÃ%…˜Á%»1%ƒsý%"µ¾%…?â%…׿%†¥:%‰…Ö%ŠýÃ%†Å%…½±%ˆ6½%Ž_ê%†ìM%‡w%Ïà%Œ#%"Ф%ƒœ†%"yÕ%†°s%†~m%…X=%…uò%Î%†"%… Ï%‡Ry%ƒÝ6%'`3%ŠB%e%J€%ˆúÈ%‰ÊI%‰$%†Ã%‡Ö%ˆ,º%Šô%‰#^%‡g%‡î{%Š–T%ŠÄl%‰u¸%‰ˆ~%‰/%Œ~A%‰§x%‰½$%‰Ïü%‰)Ã%ŠÙ%‹øÝ%‹B%ŽTC%•®X%'ø%Š%‹òŠ%Œ€À%Ž'e% Œ%Œ}W%íK%‹Fp%Œ»N%Œð"%‹g%M"%Ž¬Å%Ž`%lÕ%Ž˜R%p'%'«–%'O%Ž"¤%Œzi%T|%{Ô%L±%‹
Î%ŠGû%…h%"r,%'/ú%'.w%Žuj%'›%''¶%%Ž`%'I%''3%ÀÙ%X%ÁÊ%Œ%,%ŒxJ%‹®"%Š~%Œ™¤%Ž+Z%(\%–R,%×%•‡G%'¤k%"aÞ%ž7è%¯¡'%¤'œ%¢pŽ%›Of%˜P0%'C­%'Óó%'Ó2%AR%Õ§%èZ%'¬%"aU%—#Ž%˜ï%""d%`÷%'í¾%–'¼%•ü%Ÿ»O%˜y"%¢l§%Ÿ;%¡§%—±á%ŸöQ%¤Sb% œ
%˜¡%™ü­%›Ã\%Ïp%£G(%Ÿ'0%˜K°%™R*%—Âq%›¸æ%™k%˜ùç%¶%—Ñ%"Ý'%žä%¤Þ®%œ¡Œ%™D»%–äX%—0%˜«‹%˜%Ÿ"Z%£ñd%œB%%œ7V%©×%±üj%»•%¨¸	%œè%•ÆE%—î‰%™¢Ì%—ïc%›7%™
Ë%"\K%˜T%©ÿá%¡T%˜¤Œ%¹%œÝó%™Má%˜?Ú%˜*€%žö%¬ón%£ýÑ%™¦˜%›•%¤ÿÊ%¬‰­%°Š% !²%›?ý%˜øP%™´K%šµy%û÷%ö+%¤Ò÷%¦˜±%Ÿð	%Óa%ª	¼%«´Ó%ªœÈ%£Ô£%¡R%œ=¦%žÕ%²Î%àÂõ%ø0|%¼ü%¦xN%¤Æ!%¡¹u%¡Oe% / %¡Y!%§mÆ%´Ö%°TX%¯ þ%³ÍR%¦Qå%Ÿä^%¢ñ%£aî%£…%¤zN%´¾Þ%ÈI~%Àí%°ÀÛ%¨q‰%³>%̪—%ÂYŠ%­.l%«4À%©%²•^%Î<%åî1%ÁŒ¨%©Qó%«–!%¿ÀW%ŋ÷%ïRr%Ë}'%µ%ª:=%ªØ‰%³4P%µxD%¼•%ñ4í&÷%Õ%ÓiÜ%ÒÉì%À»È%ÍÔA%Õ Ú%»E|%·F‰%»"S%¿ûw%±8Ø%±Xÿ%¿Ž%Ü¡v%韅%Øs%Ïø%ܓ"%äØ%Ý|Ã%ô9"&£á%ík9%ÜûZ%×8X%ã_%Ù\»%èV%ê"&Ì%Ý£%Õ_þ%ðÏ4%ÊÐ%À+ú%Þœ&-X‹&{Úi&g£Ý&‡'a&‰-Ö&H[&K2&CV^&_A&"
&!9*&—Û%ç†^%Ò&À,&~¨&ôñ?&‹&'L:&Jnˆ& (È%õ)¡&QÇ&£ &IÝ&A5&8'ò&´óô&æŒZ&b\+&Uä&£Ô0&Ýz³&¹"L&_ÏO&…G%ü¢.&~ÌÀÀ(0èõ'N¡Ð&¨¿¡&
%-%æ-°%Ï`å%ûvŒ&ÂÎq&¾Ë²%ú§ù%µD6%לZ&Dù+'-ÀF&³±&?:n&£`&‡†&6ÊZ%é,¨%"}%ŠÆV%£ª&éo'Æ[&óGc&]$R&nÏ'@uÁ' ¯y&þíý&Á7&Øõ%®‡X%Œ"C%©ÎA%¼L}%Ú$&c‰¼'­='>[¯(	¦=(Ӈ'(y+÷'—y&¨@ê&o-&É'¸8<&Ò¼Ä&c)&Ŗ(\fM)81e(ÿßá'ÑÙP&€`&'-&&_/%ã&M%ýù,&oÍæ&ú‹\'VÄ1&ðó§&ï.'Š€+(ŒhÑ'Ž•ã&wI»&äZ&I–&ü¾ã&$á7%Œ·¥%cð–%'‡,%æ&ØÃ'ó+F'›ç+&'
"%ÏVf%‰ø%yÿŸ%ª2>&jE¢&S%wFØ%UÜ %…õ&%ïš&]	Ê&
ë~&*Š¤%åVo%Ž)\%µiv&&ú&C˜ë%嵯%ˆcØ%}"g%|Õ%©MZ%¯÷%S>Ø%K/%ˆ"y%½Û§%¤ý<%"Û%­ƒÞ%¯p‹&´%çÊ%'X%Žg%°ÜŽ%d´ì%+óž%.V?%\"Œ%ßá%ºÇj%'X€%G1p%7ž%E2±%h–%oúí%x§Œ%jõÛ%bîæ%NõÓ%I¬M%+¥%%³%AùÈ%_>¦%{Oœ%}–§%ƒm%}r%Œ1Ä%'&«%4t%ŠŒ¨%‹9Ù%ŽYL%c7%•èð%PX?%2x%AÞ(%;™w%6'z%P%kü%lü%]û%LÃá%:Éõ%?†%5ÿ%*?©%'ø0%2<w%/{â% ;:%hj%Ğ%!Še%*ª6%7SÇ%,k¿%ý–%Ëþ%ºh%%._%Äù%Äé%Æ%"%¹%%˜$çÀ$ê¯%T%!äé%/5%GÆ%«û$þ_%Y¢%Õ%CU$ÿ§w%¾v%/$ú0§$òöé%aT%…%]$ÿàt%`ý%õ%mp%Ø2%Ñ°$üäÒ$ñ©"$÷†$úv¡%õC%1%Sr%+g%®+%"ö%
ä%rþ%%_Á%6›—%.Õ½%3$%CSU%iê¥%vл%x"¡%‰³¾%"r€%ŒR%…ŠÊ%ˆç%Œ?%'7%"Z"%d¾%UhŠ%Hlc%4ì0%!(+%$±¹%=Ví%M$¢%T=š%S%R[;%T0J%X¤H%R¨*%JÁ—%KÏ %H%É%CN‹%H&%Ou%Gy¥%?â%Ièµ%4fÌ%)ä%"_N%"8¯%$3§%w%%¤¶%ˆ«%
‰%çù%ÝÑ%ôQ%$ž%Ý%îx%
´³%
â"%õô$ú(r$ú¿%Ws$ü§$þˆf%jL%û%án%âÚ$ý
%GÊ$úMÜ$ö
¹$õŽ$ü_7$ü?$üÌ~$û&#$øáÙ%'¿%Å3%e~%¤â%$¶$üBˆ%ì%^l$ûº?$øKº$ôìß$ø
b$öq$û}Ç$ÿ%‹%é%[ç%28%"%	9­%<ë%}L%dª%Ô%æ±%•á%k%ÑÎ%Œ%†ä%g%#%¿%!'ù%Ùd%¸%K%Œ>%iQ%èº%
'%$?%ov%y%%ëu%
ÐÐ%
[%«Z%Ÿú%ìÓ%p%Ø{%¢—%
M%
Øu%Y»%QÕ%ه%
õß%v1%
…"%%Kf%	MÂ%î‹%¸%,*%/f%
%)Q$ýÝo%¿%Ä$þK$öU–%f+$õ¨T$ö³Æ$õd¾$ñ™\%ýW$ùÐ9$ý‡$÷@Ù$û¯$þ(è$ø'L$ùçÜ$þ6Y$ö@f$÷Ö$÷üV%äs$õô%3¶$òÌ$ýV€$þç$øÉ:$ô‹Ñ%‡Ê$ø:î$öb"$óçý$óŽ$ò†Ø$ñÐÒ$ñA $òwð$ò¶þ$ô®$úån$ùÚ*$ñ7î$÷²Ó$öíI$ü‰¸$úê$òŠI$òw%Sú$ôt¢$õƒ$ï‹$ñ@$÷¢.$öâ‡$ôl¥$òƒË$øNp$ñjò$ôüÌ$ù	~$ø|­$úĞ$öüè$÷¥‹$øêa$óó
$÷Çl$õ®b$øÅ$ö– $öüe$õ's$ð/S$ü£m$ùÓD%z3$ú?õ$öC‡$öO!$öe$÷ìô$õ³î$ô®($ù o$÷Ùñ$÷tÊ$ÿP%`Á$ùN—$ôuu$ó¥n$÷<‰$ùï>$÷X$ñOã$ôä³$óÑ`$õ"Ò$õrM$ùÙè$ù†;$õ–"$õ{'$û1$õh1$õ!5$ù†$ü>"$ùìÌ$ößú$ôÎ8$øá$óÏh$ôm_$ùŸè$ùV³$õ"W$ôàZ$õµ%$ø°N$öô$÷ÈN$ùÚ"$üIZ$øõ©$ùX
$ö'Ê$ú»Õ$úâž$úÁÁ$ù¾'$û&R$úë$ûï%Κ%ø%lÉ%j•$ýŸë$ÿÙ%gG%Šç%*%ȍ$þ³C$þN>$üy½$ÿv%G%¥%ƒ%•%u©%‰Õ%Â_%ܘ$ý2¶$ûLÁ$ô'b$óš½%S'%|X%ˆ%
M$ÿv…$ýÛs%5~%|s$û˜$$þ]*%è%¡%cn%¸%ª%\Þ%ڕ%	%'g%Ú%¡¢%Ž6%¸í%IÇ%·_%x\%®9%2'%hn%ȕ%×%]þ%@%Üß%I%ýÁ%Lá%h%є%å÷%¶§%e#%Ȗ%-%¹ý%ÉÄ%;d%qú%Ç%¦é%Èj%Xˆ%œ%;%Lx%Í%£w%\E%	T%Ò%kÜ%?°%aù%Àµ%8 %j%
µL%Ú"%	 |%™¨%àì%]%õ•%§´%!Ÿ%Ë%
Âr%ˆÀ$ëaÛ$î×P$úà%ÌA$üI$ðЙ$ÿÒÇ$þµ¾%F%œ%Q¦%¹í%Ÿ%¼Ì%‰=%ó%
v%v%<%-¿%'%§æ%á"%¦a%D^%O|%d
%e´%a¾%®7%%G%ܯ%»%­%Ÿä%	rO%
"Ï%	Y%ñC%
y%@×%ÌC%v÷%!Ë%~©%›%
6…%ì†%
ý%có%1%
-"%	|%	QÛ%NÆ%%
HÎ%@¼%—ð%	$g%©¤%'Õ%÷ß%àð%Ìq%F"%	GO%r%
ö#%%¥Î%
1Ñ%ê%
sæ%o%šé%=Ó%ݓ%3ø%»P%·ÿ%€Â%°@%pä%ë˜%—%(Ö%
Ν%1%I%YÂ%Ph%Ps%>d%cœ%ìF%
6'%NZ%sè%qŸ%š"%	=%"[%3)%Eò%6ð%©f%­…%þÝ%!F%»%rÃ%
S%¿%2%†5%®.%^¼%C%Š%c—%±Ñ%[¬%oQ%hÌ%Ù:%8ˆ%IÛ%W%!›«%
ü%èr%]ú%Kü%˜%܁%
ûÂ%ß
%kL%ˆ%Õ%ªÎ%™Ï%å+% j%qË%}ƒ%òµ%ð%җ%º%æ@%fÙ%ª¼%ä÷% yX%å%è%6]%8­%š¢%XË%
¬&%ÍÀ%72%­Ë%]ß%…Æ%-%³^%Ú2%Ï%;Ã%ªº%ÁÝ%v÷%%)"%J%¬Ø%Öé% ÀÆ%Ð[%–%Œ3%î%DŸ%¡È%Þã%Wx%'"%'6%%d\%ô%x:%ªF% ˜%s'%Š%
Ç%Æ%Ñá%Þ×%úi%+l&%4èø%*…A%%ØT%6%…¬%Š*%"ž%8b%tÎ%#%ZU%6%e\%S6%Gú%ÖT%•%A¸%S«%³d%T#%y%—%OT%¨%o)%T%'Ï%á8%'³%ž%ÞÉ%U,%˜%˜K%¤i%¾/%%Ùî%"%Ô1% Œ%¦÷%%*C% ·A%z
%ëä%¦v%Oq%Ü%çW%nx%}%f%"% 4%!
-%%"¶%'#ý% "|%!és%&êÿ%,÷'%,ÎT%(m·%0i°%(%e%Ô%áj%Ù%4¦%]Ö%(0ÿ%!¡"%&%A%q˜%+%%T%D%%à¾%pÊ%þ%ûÕ%hO%­J%%{%#6%Yy%©%HÃ%'Ü%)B©%+ñ™%¾â%#A™%(™4%+×í%PÜr%m€%c¿X%Isô%5MÃ%)¶'%%Å% ÿt%!7ì%.0`% ­%,‡p%5H?%2äþ%8\j%<XM%&GK%"¼æ%*àã%+ãã%Š—%}Ò%4ð%%ù%30%@'5%=Ì}%&¨J%$tl%5-™%3ٔ%$Ll%$gG%8-F%.7%~Œ%$'E%%(ê%+5ÿ%E[í%?ð³%#ö4%ڝ%!¿ì%(_
%,¢£%"s²%%–X%,F%D×%EÜâ%/!;%"«%#—ä%$f1%+þ%5á»%+º(%!1Ë%$Jû%‰¡%=æs%/Üi%SÄ2%KþL%<š¨%4ë¸%5†O%DbÐ%Qà
%<¹%.9&%&ø%@8%N–c%0PV%)öè%Iã™%7,%*~%(I%?1%W©Æ%dWô%K;\%–àl%iŽf%0§ú%-Y%N7ž%•˜0%¸?B%kÜ%1R%+W

==> anc/LateM_Spectra/PM_I19074+5905_B.fits <==
SIMPLE  =                    T / Written by IDL:  Fri Sep 27 16:51:15 2013      BITPIX  =                  -32 /Real*4 (floating point)                         NAXIS   =                    2 /                                                NAXIS1  =                 4190 /Number of positions along axis 1                NAXIS2  =                    3 /Number of positions along axis 2                EXTEND  =                    T /Extensions may be present                       ORIGIN  = 'Institute for Astronomy' /                                           TELESCOP= 'NASA IRTF'          /                                                INSTRUME= 'SPeX, IRTF Spectrograph' /                                           OBSERVER= 'Your_Name'          /                                                OBJECT  = 'PM_I19074+5905_b'   /                                                IRAFNAME= 'PM_I19074+5905_b_tellcor_merged' /                                   TIME_OBS= '15:04:29.661265'    / Average UT TIME OF ACQISTION ('hh:mm:ss.ss')   DATE_OBS= '2013-05-04'         / UT DATE OF ACQUISITION ('yyyy/mm/dd')          ITIME   =        45.0000000000 / INTEGRATION TIME IN SECONDS                    CO_ADDS =                    1 / NUMBER OF INTEGRATIONS                         NDR     =                   32 / Number of Non-Destructive Reads                SLOWCNT =                   20 / Number of Slow Counts                          TABLE_MS=        512.452000000 / msec to clock out array                        ROTATOR =        3.16000000000 / Rotator_Mechanical_Angle; pos=6320             POSANGLE=        173.680000000 / Average Sky_Position_Angle                     SLIT    = '0.3x15  '           / menu=2,pos=89000                               GRAT    = 'ShortXD '           / menu=0,pos=719950                              PLATE_SC=       0.150000000000 / PlateScale arcsec/pixel                        RA      = '+19:07:24.45 '      / Right Ascension                                DEC     = '+59:05:27.2 '       / Declination                                    HA      = '+00:26:37.323333'   / Average Hour Angle                             AIRMASS =        1.29633333333 / Average Air Mass                               EPOCH   =        2000.00000000 / Epoch                                          MODENAME= 'ShortXD '           / Spectroscopy mode                              FLAT    = 'flat228-232.fits'   / Flat field image                               NAPS    =                    1 / Number of apertures                            NORDERS =                    1 / Number of orders                               ORDERS  = '0       '           / Order numbers                                  START   =                    0 / Array column of first FITS array column        STOP    =                 4189 / Array column of last FITS array column         SLTH_PIX=        100.000000000 / Slit height in pixels                          SLTH_ARC=        15.0000000000 / Slit height in arcseconds                      SLTW_PIX=        2.00000000000 / Slit width in pixels                           SLTW_ARC=       0.300000000000 / Slit width in arcseconds                       APPOSO03= '3.77342 '           / Aperture positions (arcsec) for order 03       APPOSO04= '3.74724 '           / Aperture positions (arcsec) for order 04       APPOSO05= '3.70274 '           / Aperture positions (arcsec) for order 05       APPOSO06= '3.66061 '           / Aperture positions (arcsec) for order 06       APPOSO07= '3.61735 '           / Aperture positions (arcsec) for order 07       APPOSO08= '3.56508 '           / Aperture positions (arcsec) for order 08       PSFRAD  =        1.80000000000 / Optimal extraction PSF radius in arcseconds    APRADIUS=        1.50000000000 / Aperture radius in arcseconds                  BGSTART =        2.30000000000 / Background start radius in arcseconds          BGWIDTH =        2.00000000000 / Background width in arcseconds                 BGORDER =        0.00000000000 / Background polynomial fit degree               WAVECAL = 'wavecal233-235.fits' / Wavecal file used for wavelength calibration  XUNITS  = 'um      '           / Units of the X axis                            YUNITS  = 'ergss-1cm-2A-1'     / Units of the Y axis                            XTITLE  = '!7k!5 (!7l!5m)'     / IDL X title                                    YTITLE  = '!5f!D!7k!N!5 (ergs s!E-1!N cm!E-2!N !5!sA!r!u!9 %!5!n!E-1!N)' / IDL YVERSION = 'v3.4    '           / Spextool version                               RES     =        2000.00000000 / Average spectral resolving power               DISPO03 =    0.000537550000000 / Dispersion (um pixel-1) for order 03           DISPO04 =    0.000403216000000 / Dispersion (um pixel-1) for order 04           DISPO05 =    0.000322733000000 / Dispersion (um pixel-1) for order 05           DISPO06 =    0.000269203000000 / Dispersion (um pixel-1) for order 06           DISPO07 =    0.000231099000000 / Dispersion (um pixel-1) for order 07           DISPO08 =    0.000202658000000 / Dispersion (um pixel-1) for order 08           DAIRMASS=           -0.0876633 / Average airmass difference between std and obj HISTORY The output FITS files contain a 3-D array of data consisting ofsets of  HISTORY  triplet arrays of data for each aperture and each order,where each tr  HISTORY iplet is composed of an array for the wavelength,an array for the flux  HISTORY , and an array for the error. The tripletsfor each aperture are stacke  HISTORY d behind one another, followed bythe triplets for the next order, etc.  HISTORY  If no orders have beenskipped or deslected in the extraction process,  HISTORY  the contents ofaperture Y in order X can be found as follows:lambda =  HISTORY array[*,0,( X - (smallest order number))*naps + (Y-1)], flux   =array[  HISTORY *,1,( X - (smallest order number))*naps + (Y-1)], error  =array[*,2,(   HISTORY X - (smallest order number))*naps + (Y-1)]  Forexample, for an SXD fil  HISTORY e with two apertures, the wavelengtharray for aperture 1 in order 3 is  HISTORY  located in array [*,0,0], theflux is in array [*,1,0] and the error i  HISTORY s in array [*,2,0]. Foraperture 2, the wavelength is in array [*,0,1],  HISTORY  the flux is inarray [*,1,1] and the error is in array [*,2,1]. For or  HISTORY der 4,the flux for aperture 1 is in array [*,1,2], while the flux fora  HISTORY perture 2 is in array [*,1,3]. For order 5, the fluxes for thetwo aper  HISTORY tures are in arrays [*,1,4] and [*,1,5], etc.  Thespectra have been co  HISTORY rrected for non-linearity.                                              HISTORY                                                                         HISTORY Xcombspec History                                                       HISTORY                                                                         HISTORY The spectra were combined using a Robust Weighted Mean.  The robust     HISTORY threshold was 8.00000.  The files spectra0216.fits, spectra0217.fits,   HISTORY spectra0218.fits, spectra0219.fits, spectra0220.fits,                   HISTORY spectra0221.fits were combined.    Aperture 01 Info: The scale          HISTORY factors were determined using order 04.  The scale factors are          HISTORY 0.914809, 1.12911, 1.05503, 0.937085, 0.932872, 1.14922.  The median    HISTORY RMS deviation in each order is 0.158000, 0.154678, 0.149056,            HISTORY 0.140967, 0.122839, 0.109236.    The spectral shapes have been          HISTORY corrected.                                                              HISTORY This spectrum was telluric corrected using the telluric correction      HISTORY spectra PM_I19074+5905_tellcor_tellspec.fits.  The telluric             HISTORY correction spectra for aperture 01 were shifted by -0.0190051,          HISTORY -0.0463842, -0.0532379, -0.00641805, -0.00871817, 0.00000 pixels.       HISTORY                                                                         HISTORY Xmergeorders History                                                    HISTORY                                                                         HISTORY This merged spectrum was derived from aperture 01 of file               HISTORY PM_I19074+5905_b_tellcor.fits.  The scaled factors for orders 3, 4,     HISTORY 5, 6, 7, 8 are 1.00000, 1.00000, 1.01081, 1.05776, 1.08716, 1.14845     HISTORY respectively.                                                           END                                                                                                                                                             ?L"W?L'ž?Lžä?L¬+?L¹p?LÆ·?LÓý?LáC?Lî‰?LûÐ?M	?M[?M#¡?M0ç?M>,?MKs?MX¸?Meþ?MsC?M€‰?M7?M‡?MŸ×?M¯'?M¾v?MÍÆ?MÝ?Mìd?Mû³?N?NQ?N) ?N8î?NH=?NWŠ?NfÙ?Nv'?N…u?N"Ã?N¤?N³^?Nª?NÑø?NáE?Nð'?Nÿß?O+?Ox?O-Å?O=?OL]?O[©?Ojõ?OzA?O‰Œ?O˜Ø?O¨#?O·o?Oƺ?OÖ?OåP?Oôš?På?P0?P"z?P1Å?PA?PPY?P_£?Pnì?P~6?P?PœÉ?P¬?P»[?Pʤ?PÙí?Pé6?Pø~?QÇ?Q?Q&W?Q5 ?QDç?QT/?Qcx?Qr¿?Q'?Q'M?Q •?Q¯Ý?Q¿#?QÎj?QÝ°?Qìø?Qü>?R"?RË?R*?R9W?RHœ?RWã?Rg)?Rvn?R…³?R"ø?R¤>?R³ƒ?RÂÈ?RÒ
?RáQ?Rð–?RÿÛ?S?Sc?S-§?S<ë?SL0?S[s?Sj·?Syú?S‰>?S˜'?S§Ä?S·?SÆJ?SՍ?SäÏ?Sô?TU?T—?T!Ú?T1?T@^?TO ?T^á?Tn#?T}d?TŒ¦?T›è?T«)?Tºj?TÉ«?TØì?Tè-?T÷m?U®?Uî?U%/?U4o?UC¯?URï?Ub.?Uqo?U€®?Uî?UŸ.?U®l?U½¬?UÌê?UÜ*?Uëi?Uú§?V	æ?V$?V(c?V7¢?VFß?VV?Ve[?Vtš?VƒØ?V"?V¢S?V±?VÀÍ?VÐ?VßH?Vî…?VýÁ?Wþ?W;?W+x?W:´?WIð?WY-?Whh?Ww¥?W†á?W–?W¥Y?W´"?WÃÐ?WÓ?WâF?Wñ'?X¼?Xø?X3?X.m?X=¨?XLâ?X\?XkX?Xz'?X‰Ì?X™?X¨@?X·y?XƳ?XÕí?Xå&?Xô`?Y™?YÒ?Y"?Y1D?Y@~?YO¶?Y^ï?Yn(?Y}`?YŒ™?Y›Ñ?Y«	?YºB?YÉy?Yز?Yçé?Y÷!?ZX?Z?Z$È?Z3þ?ZC6?ZRm?Za¤?ZpÛ?Z€?ZI?Zž?Z­¶?Z¼í?ZÌ"?ZÛY?Zê?ZùÅ?[û?[1?['g?[6œ?[EÒ?[U?[d=?[sr?['§?['Ü?[¡?[°F?[¿{?[ί?[Ýä?[í?[üM?\'?\¶?\)ê?\9?\HR?\W†?\f¹?\uí?\… ?\"T?\£‡?\²»?\Áï?\Ñ!?\àU?\ï‡?\þº?]
í?]?],R?];"?]J·?]Yê?]i?]xN?]‡?]–²?]¥ä?]µ?]ÄG?]Óx?]âª?]ñÛ?^
?^>?^o?^. ?^=Ñ?^M?^\3?^kc?^z•?^‰Ä?^˜õ?^¨&?^·V?^Ɔ?^Õ¶?^äæ?^ô?_F?_v?_!¥?_0Õ?_@?_O4?_^d?_m'?_|Â?_‹ð?_› ?_ªO?_¹}?_È­?_×Û?_ç
?_ö9?`f?`•?`#Ã?`2ñ?`B ?`QM?``|?`o©?`~×?`Ž?`2?`¬`?`»?`Ê»?`Ùç?`é?`øB?ao?aœ?a%È?a4ö?aD#?aSO?ab|?aq¨?a€Ô?a?aŸ-?a®Y?a½…?a̱?aÛÝ?aë	?aú5?b	`?bŒ?b'·?b6ã?bF?bU:?bde?bs?b'»?b'ç?b¡?b°<?b¿f?bΒ?bݽ?bìç?bü?c;?cf?c)?c8º?cGå?cW?cf9?cub?c"Œ?c"¶?c¢ß?c²	?cÁ2?cÐ\?c߆?cî¯?cýØ?d
?d*?d+S?d:|?dI¥?dXÎ?dg÷?dw?d†H?d•q?d¤™?d³Á?dÂé?dÒ?dá:?dðb?dÿŠ?e²?eÚ?e-?e<)?eKQ?eZx?ei ?exÇ?e‡ï?e—?e¦>?eµe?eČ?eÓ³?eâÛ?eò?f(?fO?fv?f.?f=Ã?fLê?f\?fk6?fz]?f‰ƒ?f˜ª?f§Ï?f¶ö?fÆ?fÕB?fäh?fó?g³?gØ?g þ?g0$?g?I?gNo?g]"?glº?g{ß?g‹?gš*?g©N?g¸t?gǘ?gÖ½?gåã?gõ?h,?hP?h"u?h1š?h@¾?hOã?h_?hn+?h}P?hŒs?h›˜?hª»?h¹à?hÉ?hØ'?hçL?höo?i"?i¶?i#Ú?i2þ?iB!?iQE?i`h?io‹?i~¯?iÒ?iœõ?i¬?i»;?iÊ^?iف?iè¤?i÷Æ?jé?j?j%/?j4R?jCs?jR–?ja¸?jpÛ?jþ?j?jžB?j­d?j¼†?jË©?jÚÊ?jéì?jù?k0?kQ?k&s?k5•?kD¶?kSØ?kbù?kr?k=?k^?kŸ?k® ?k½Â?kÌã?kÜ?kë%?kúF?l	g?l‰?l'©?l6Ê?lEê?lU?ld+?lsL?l'm?l'?l ®?l¯Î?l¾ï?lÎ?lÝ/?lìP?lûp?m
?m±?m(Ð?m7ñ?mG?mV0?meP?mtp?mƒ?m'¯?m¡Ï?m°î?mÀ?mÏ.?mÞM?mím?müŒ?n¬?nÌ?n)ê?n9
?nH)?nWH?nfg?nu†?n"¦?n"Ä?n¢ã?n²?nÁ!?nÐ@?nß^?nî~?nýœ?o»?oÚ?o*ø?o:?oI5?oXS?ogr?ov?o…¯?o"Ì?o¡×?o³©?oÅ|?o×O?oé!?oúó?pÅ?p—?p0h?pB:?pT?peÜ?pw®?p‰?p›P?p­ ?p¾ñ?pÐÁ?pâ'?pôa?q1?q?q)Ñ?q; ?qMo?q_??qq?q'Ý?q"«?q¦z?q¸I?qÊ?qÛå?qí´?qÿ?rO?r#?r4ê?rF¸?rX…?rjS?r|?rì?rŸ¹?r±…?rÃR?rÕ?ræê?rø¶?s
'?sN?s.?s?å?sQ±?sc{?suF?s‡?s˜Ü?sª§?s¼q?sÎ;?sà?sñÐ?tš?td?t'.?t8÷?tJÀ?t\Š?tnS?t€?t'å?t£®?tµv?tÇ??tÙ?têÐ?tü—?u_?u (?u1ï?uC¶?uU~?ugE?uy?uŠÔ?uœš?u®a?uÀ(?uÑï?uã´?uõ{?vA?v?v*Í?v<"?vNX?v`?vqã?vƒ¨?v•m?v§3?v¸ø?v'?v܁?vîF?w	?wÎ?w#'?w5U?wG?wXÞ?wj ?w|d?wŽ(?wŸë?w±®?wÃq?wÕ4?wæö?wø¹?x
|?x=?x.?x?Â?xQ"?xcF?xu?x†Ê?x˜Š?xªL?x¼?xÍÎ?xߏ?xñQ?y?yÒ?y&'?y8R?yJ?y[Ó?ym"?yS?y'?y¢Ó?y´'?yÆQ?yØ?yéÏ?yû?z
N?z?z0Ë?zBŠ?zTI?zf?zwÅ?z‰ƒ?z›A?z¬ÿ?z¾½?zÐz?zâ8?zóõ?{²?{o?{)-?{:ê?{L¦?{^c?{p ?{Ü?{"™?{¥U?{·?{ÈÍ?{ډ?{ìD?{þ?|¼?|!x?|33?|Dî?|Vª?|hd?|z?|‹Ú?|"?|¯O?|Á
?|ÒÃ?|ä~?|ö8?}ó?}¬?}+f?}= ?}NÙ?}`"?}rL?}"?}•¾?}§x?}¹0?}Êé?}Ü¢?}î[?~?~Ë?~#"?~5;?~Fô?~X¬?~jc?~|?~Ó?~ŸŠ?~±B?~Âù?~Ô±?~æg?~ø?	Õ?Œ?-C?>ù?P¯?bf?t?…Ò?—ˆ?©>?ºõ?̪?Þ`?ð?€å?€	¿?€›?€u?€$P?€-*?€6?€>ß?€G¹?€P"?€Yn?€bH?€k!?€sü?€|Ö?€…¯?€ŽŠ?€—c?€ =?€©?€±ñ?€ºÊ?€Ã¤?€Ì}?€ÕW?€Þ1?€ç
?€ïã?€ø½?–?
o?H?!?$û?-Ó?6¬??†?H^?Q7?Z?bè?kÁ?tš?}r?†K?$?—ü? Ô?©­?²…?»]?Ä6?Í
?Õå?Þ¾?ç–?ðm?ùF?'?'
ö?'Í?'¥?'%}?'.T?'7,?'@?'HÛ?'Q²?'ZŠ?'ca?'l8?'u?'}ç?'†¾?'–?'˜m?'¡C?'ª?'²ò?'»È?'Ä ?'Ív?'ÖM?'ß$?'çû?'ðÑ?'ù¨?ƒ~?ƒV?ƒ,?ƒ?ƒ%Ù?ƒ.¯?ƒ7…?ƒ@\?ƒI2?ƒR?ƒZÞ?ƒc´?ƒlŠ?ƒua?ƒ~6?ƒ‡?ƒâ?ƒ˜¸?ƒ¡?ƒªd?ƒ³9?ƒ¼?ƒÄå?ƒÍº?ƒÖ?ƒßf?ƒè;?ƒñ?ƒùæ?"»?"'?"f?";?"&?".æ?"7º?"@?"Ie?"R:?"[?"cä?"l¸?"uŽ?"~b?"‡7?"?"˜à?"¡µ?"ªŠ?"³^?"¼2?"Å?"ÍÜ?"Ö°?"ß…?"èY?"ñ.?"ú?…Ö?…«?…~?…R?…&'?….û?…7Î?…@£?…Iv?…RJ?…[?…cò?…lÅ?…uš?…~m?…‡A?…?…˜è?…¡»?…ª?…³c?…¼6?…Å
?…ÍÝ?…Ö°?…ß"?…èW?…ñ+?…ùþ?†Ð?†¤?†w?†J?†&?†.ð?†7Ã?†@–?†Ii?†R;?†[?†cá?†l´?†u‡?†~Y?†‡,?†ÿ?†˜Ñ?†¡£?†ªw?†³I?†¼?†Äî?†ÍÀ?†Ö'?†ße?†è7?†ñ
?†ùÜ?‡®?‡€?‡R?‡$?‡%÷?‡.È?‡7š?‡@m?‡I>?‡R?‡Zâ?‡c´?‡l…?‡uX?‡~)?‡†û?‡Í?‡˜ž?‡¡o?‡ªB?‡³?‡»ä?‡Ä¶?‡Í‡?‡ÖX?‡ß+?‡çü?‡ðÎ?‡ùŸ?ˆo?ˆA?ˆ?ˆã?ˆ%µ?ˆ.†?ˆ7W?ˆ@(?ˆHù?ˆQÊ?ˆZ›?ˆcl?ˆl=?ˆu?ˆ}ß?ˆ†¯?ˆ?ˆ˜Q?ˆ¡!?ˆ©ó?ˆ²Ã?ˆ»"?ˆÄe?ˆÍ5?ˆÖ?ˆÞ×?ˆç§?ˆðw?ˆùH?‰?‰
é?‰¹?‰‰?‰%[?‰.*?‰6ú?‰?Ë?‰H›?‰Qk?‰Z<?‰c?‰kÜ?‰t¬?‰}|?‰†L?‰?‰—ì?‰ ¼?‰©?‰²\?‰»,?‰Ãü?‰ÌÌ?‰Õ›?‰Þl?‰ç;?‰ð?‰øÛ?Šª?Š
{?ŠJ?Š?Š$ê?Š-¹?Š6ˆ?Š?X?ŠH'?ŠP÷?ŠYÇ?Šb–?Ške?Št5?Š}?Š…Ó?ŠŽ£?Š—r?Š A?Š©?Š±à?Šº¯?ŠÃ~?ŠÌM?ŠÕ?ŠÝì?Šæ»?Šï‰?ŠøY?‹(?‹	ø?‹Æ?‹•?‹$d?‹-3?‹6?‹>Ñ?‹G ?‹Pn?‹Y>?‹b?‹jÛ?‹sª?‹|x?‹…G?‹Ž?‹–å?‹Ÿ³?‹¨'?‹±P?‹º?‹Âî?‹Ë¼?‹ÔŠ?‹ÝZ?‹æ(?‹îö?‹÷Å?Œ"?Œ	a?Œ0?Œþ?Œ#Í?Œ,›?Œ5i?Œ>8?ŒG?ŒOÔ?ŒX£?Œaq?Œj??Œs?Œ{Ü?Œ"©?Œx?Œ–F?ŒŸ?Œ§ã?Œ°°?Œ¹~?ŒÂM?ŒË?ŒÓè?ŒÜ·?Œå…?ŒîR?Œ÷!?Œÿî?¼?Š?X?#'?+ô?4Â?=?F^?O+?Wù?`Ç?i"?rc?{0?ƒý?ŒÌ?•™?žf?§5?°?¸Ï?Á?Êk?Ó8?Ü?äÓ?í¡?öo?ÿ<?Ž	?Ž×?Ž¤?Ž"q?Ž+??Ž4
?Ž<Û?ŽE¨?ŽNu?ŽWC?Ž`?ŽhÝ?Žq«?Žzx?ŽƒE?ŽŒ?Ž"à?Ž¬?Ž¦z?Ž¯G?Ž¸?ŽÀâ?ŽÉ¯?ŽÒ|?ŽÛJ?Žä?Žìã?Žõ±?Žþ~?K??å?!²?*€?3L?<?Dç?M´?V?_N?h?pè?yµ?''?‹O?"?œé?¥¶?®ƒ?·O?À?Èé?Ñ¶?Ú"?áf?ì?ö¾?j??Â?!m?,?6Å?Aq?L?VÈ?as?l?vÉ?t?Œ?–Ê?¡t?¬ ?¶Ê?Áu?Ì?ÖÊ?át?ì?öÉ?'s?'?'Ç?'!p?',?'6Ä?'Ao?'L?'VÂ?'ak?'l?'v¾?'g?'Œ?'–¹?'¡b?'¬?'¶´?'Á]?'Ì?'Ö®?'áW?'ëÿ?'ö¨?'P?'ø?' ?'!H?'+ð?'6˜?'A@?'Kè?'V?'a7?'kß?'v‡?'.?'‹Ö?'–}?'¡$?'«Ë?'¶r?'Á?'ËÀ?'Ög?'á?'ë´?'ö[?"?"©?"O?" ö?"+›?"6A?"@è?"KŽ?"V4?"`Ú?"k?"v&?"€Ë?"‹q?"–?" ¼?"«a?"¶?"À¬?"ËQ?"Õ÷?"àœ?"ë@?"õæ?"Š?"0?"Ô?" y?"+?"5Â?"@g?"K?"U°?"`S?"j÷?"uœ?"€??"Šä?"•ˆ?" +?"ªÏ?"µs?"À?"ʺ?"Õ^?"à?"ê¤?"õH?"ÿë?•
?•1?•Ô?•*x?•5?•?¾?•J`?•U?•_¥?•jH?•të?•?•Š0?•"Ò?•Ÿt?•ª?•´¸?•¿[?•Éü?•ÔŸ?•ß@?•éâ?•ô"?•ÿ%?–	Ç?–i?–
?–)¬?–4M?–>î?–I?–T1?–^Ò?–ir?–t?–~´?–‰V?–"ö?–ž–?–©8?–³Ø?–¾y?–É?–Óº?–ÞZ?–èú?–ó›?–þ:?—Û?—{?—?—(»?—3Z?—=ú?—Hš?—S:?—]Ù?—hx?—s?—}·?—ˆW?—'ö?—•?—¨5?—²Ó?—½s?—È?—Ò±?—ÝP?—çî?—ò?—ý,?˜Ë?˜i?˜?˜'¦?˜2D?˜<ã?˜G?˜R ?˜\¾?˜g[?˜qú?˜|—?˜‡6?˜'Ó?˜œq?˜§?˜±¬?˜¼K?˜Æè?˜Ñ†?˜Ü#?˜æÀ?˜ñ^?˜ûû?™™?™5?™Ò?™&p?™1?™;ª?™FF?™Pä?™[€?™f?™pº?™{V?™…ó?™?™›+?™¥È?™°d?™»?™Å?™Ð9?™ÚÕ?™åq?™ð
?™ú©?šF?šá?š|?š%?š/´?š:P?šDë?šO†?šZ"?šd½?šoY?šyô?š"?š+?š™Æ?š¤a?š®ü?š¹—?šÄ2?šÎÌ?šÙh?šä?šîž?šù8?›Ó?›m?›?›#¢?›.<?›8×?›Cq?›N?›X¦?›c??›mÚ?›xt?›ƒ?›¨?›˜A?›¢Ü?›­u?›¸?›Â©?›ÍB?›×Ü?›âu?›í?›÷¨?œA?œÛ?œt?œ"?œ,§?œ7A?œAÙ?œLr?œW?œa¤?œl>?œvÖ?œn?œŒ?œ– ?œ¡9?œ«Ñ?œ¶k?œÁ?œË›?œÖ4?œàÌ?œëe?œõý?"?-?Å? ^?*õ?5Ž?@%?J½?UU?_í?j…?u?´?ŠL?"ã?Ÿ{?ª?´ª?¿A?ÉØ?Ôp?ß?éŸ?ô5?þÌ?ž	d?žú?ž'?ž)(?ž3¿?ž>V?žHí?žS"?ž^?žh²?žsH?ž}Þ?žˆu?ž"?ž¢?ž¨8?ž²Î?ž½e?žÇû?žÒ'?žÝ(?žç¿?žòT?žüê?Ÿ?Ÿ?Ÿ­?Ÿ'B?Ÿ1Ø?Ÿ<n?ŸG?ŸQš?Ÿ\/?ŸfÅ?Ÿq[?Ÿ{ð?Ÿ††?Ÿ'?Ÿ›±?Ÿ¦F?Ÿ°Û?Ÿ»q?ŸÆ?ŸÐœ?ŸÛ0?ŸåÅ?Ÿð[?Ÿúð? …? ? ¯? %D? /Ø? :n? E? O˜? Z,? dÀ? oU? yê? "? ? ™¨? ¤<? ®Ð? ¹e? Ãù? ÎŽ? Ù"? ã¶? îJ? øÞ?¡s?¡?¡›?¡#/?¡-Â?¡8W?¡Bê?¡M?¡X?¡b¦?¡m:?¡wÍ?¡'b?¡Œõ?¡—ˆ?¡¢?¡¬¯?¡·C?¡ÁÖ?¡Ìj?¡Öý?¡á?¡ì$?¡ö·?¢K?¢Þ?¢q?¢!?¢+—?¢6+?¢@½?¢KQ?¢Uä?¢`v?¢k
?¢uœ?¢€0?¢ŠÂ?¢•T?¢Ÿè?¢ªz?¢µ
?¢¿Ÿ?¢Ê3?¢ÔÅ?¢ßW?¢éê?¢ô|?¢ÿ?£	¡?£3?£Æ?£)X?£3ë?£>}?£I?£S¡?£^3?£hÆ?£sX?£}ê?£ˆ|?£"
?£ ?£¨2?£²Ä?£½U?£Çç?£Òy?£Ý?£ç?£ò.?£üÁ?¤R?¤ã?¤u?¤'?¤1™?¤<*?¤F»?¤QM?¤[Þ?¤fp?¤q?¤{'?¤†$?¤µ?¤›G?¤¥×?¤°i?¤ºú?¤Å‹?¤Ð?¤Ú­?¤å??¤ïÏ?¤ú`?¥ñ?¥'?¥?¥$¤?¥/6?¥9Æ?¥DV?¥Nè?¥Yx?¥d	?¥nš?¥y*?¥ƒ»?¥ŽK?¥˜Ý?¥£m?¥­ý?¥¸Ž?¥Ã?¥Í¯?¥Ø??¥âÐ?¥í`?¥÷ð?¦?¦
?¦¢?¦"2?¦,Â?¦7S?¦Aâ?¦Ls?¦W?¦a"?¦l#?¦v³?¦D?¦‹Ó?¦–d?¦ ó?¦«ƒ?¦¶?¦À£?¦Ë4?¦ÕÃ?¦àS?¦êã?¦õr?§?§
'?§"?§²?§*A?§4Ñ?§?`?§Iñ?§T€?§_?§iŸ?§t.?§~¾?§‰M?§"Þ?§žm?§¨ü?§³Œ?§¾?§È«?§Ó9?§ÝÈ?§èX?§òç?§ýw?¨?¨–?¨%?¨'³?¨2C?¨<Ò?¨Gb?¨Qð?¨\?¨g?¨q?¨|-?¨†»?¨'J?¨›Ú?¨¦h?¨°ø?¨»†?¨Æ?¨Ð¤?¨Û3?¨åÂ?¨ðQ?¨úà?©n?©ý?©Œ?©%?©/ª?©:8?©DÇ?©OV?©Yä?©ds?©o?©y?©"?©Ž­?©™<?©£Ê?©®Y?©¸ç?©Ãu?©Î?©Ø"?©ã"?©í°?©ø??ªÍ?ª
[?ªê?ª"x?ª-?ª7"?ªB"?ªL±?ªW??ªaÎ?ªl\?ªvë?ªy?ªŒ?ª–•?ª¡#?ª«²?ª¶??ªÀÍ?ªË\?ªÕê?ªàx?ªë?ªõ"?«"?«
°?«??«Ì?«*[?«4è?«?v?«J?«T'?«_!?«i®?«t<?«~Ê?«‰X?«"æ?«žt?«©?«³?«¾?«È¬?«Ó9?«ÝÈ?«èU?«òâ?«ýq?¬þ?¬?¬?¬'§?¬26?¬<Ã?¬GQ?¬Qß?¬\m?¬fú?¬q‡?¬|?¬†£?¬'1?¬›¾?¬¦L?¬°Ú?¬»g?¬Åõ?¬Ðƒ?¬Û?¬åž?¬ð+?¬ú¹?­G?­Õ?­b?­$ï?­/}?­:
?­D˜?­O%?­Y³?­dA?­nÎ?­y\?­ƒé?­Žw?­™?­£'?­®?­¸¬?­Ã:?­ÍÇ?­ØT?­ââ?­ío?­÷ý?®Š?®
?®¥?®"2?®,À?®7M?®AÛ?®Lh?®Võ?®aƒ?®l?®vž?®+?®‹¸?®–F?® Ó?®«a?®µî?®À|?®Ë	?®Õ–?®à$?®ê±?®õ??®ÿË?¯
X?¯æ?¯s?¯*?¯4Ž?¯??¯I©?¯T6?¯^Ä?¯iQ?¯sÞ?¯~k?¯ˆø?¯"†?¯ž?¯¨¡?¯³.?¯½»?¯ÈI?¯ÒÕ?¯Ýc?¯çð?¯ò~?¯ý?°˜?°&?°³?°'@?°1Í?°<Z?°Fè?°Qu?°\?°f?°q?°{«?°†7?°Å?°›R?°¥à?°°m?°ºú?°Åˆ?°Ð?°Ú£?°å/?°ï¼?°úJ?±×?±e?±ò?±$€?±/
?±9š?±D(?±Nµ?±YB?±cÏ?±n\?±xê?±ƒw?±Ž?±˜'?±£ ?±­­?±¸:?±ÂÈ?±ÍU?±×ã?±âp?±ìý?±÷‹?²?²¦?²3?²!À?²,N?²6Û?²Ai?²Kö?²V"?²a?²kž?²v,?²€¹?²‹G?²•Ô?² a?²ªï?²µ|?²À
?²Ê˜?²Õ&?²ß³?²ê@?²ôÎ?²ÿ[?³	é?³v?³?³)'?³4?³>­?³I:?³SÈ?³^V?³hã?³sq?³}þ?³ˆ?³"?³§?³¨5?³²Ã?³½Q?³ÇÞ?³Òk?³Üú?³ç‡?³ñ?³þq?´Å?´?´&j?´3½?´A?´Nb?´[µ?´i?´vY?´ƒ«?´ý?´žO?´«¡?´¸ó?´ÆD?´Ó–?´àç?´î9?´ûŠ?µÜ?µ,?µ#~?µ0Î?µ> ?µKp?µXÁ?µf?µsb?µ€²?µŽ?µ›S?µ¨£?µµó?µÃC?µÐ"?µÝã?µë3?µø'?¶Ó?¶!?¶ q?¶-À?¶;?¶H^?¶U®?¶bü?¶pL?¶}š?¶Šé?¶˜7?¶¥†?¶²Ô?¶À#?¶Íq?¶Ú¿?¶è
?¶õ[?·©?·÷?·E?·*'?·7à?·E-?·R{?·_È?·m?·zc?·‡°?·"ý?·¢J?·¯–?·¼ã?·Ê0?·×}?·äÉ?·ò?·ÿa?¸®?¸ú?¸'F?¸4"?¸AÞ?¸O*?¸\v?¸iÂ?¸w
?¸"Y?¸'¤?¸žð?¸¬:?¸¹†?¸ÆÑ?¸Ô?¸ág?¸î²?¸ûü?¹	G?¹'?¹#Ü?¹1&?¹>q?¹K»?¹Y?¹fP?¹sš?¹€ä?¹Ž.?¹›x?¹¨Á?¹¶?¹ÃT?¹Ðž?¹Ýç?¹ë1?¹øz?ºÄ?º?º V?º-ž?º:è?ºH0?ºUy?ºbÁ?ºp
?º}R?ºŠ›?º—ã?º¥,?º²t?º¿¼?ºÍ?ºÚL?ºç"?ºôÜ?»$?»k?»³?»)ú?»7B?»D‰?»QÐ?»_?»l_?»y¥?»†í?»"3?»¡z?»®Á?»¼?»ÉN?»Ö•?»ãÜ?»ñ"?»þi?¼®?¼õ?¼&;?¼3?¼@Ç?¼N
?¼[R?¼h˜?¼uÞ?¼ƒ$?¼i?¼®?¼ªó?¼¸9?¼Å~?¼ÒÃ?¼à?¼íN?¼ú'?½×?½?½"a?½/¦?½<ê?½J/?½Ws?½d¸?½qü?½@?½Œ"?½™É?½§?½´P?½Á"?½ÎØ?½Ü?½é`?½ö£?¾ç?¾*?¾n?¾+°?¾8ô?¾F7?¾Sz?¾`¾?¾n?¾{D?¾ˆ†?¾•É?¾£?¾°O?¾½'?¾ÊÔ?¾Ø?¾åY?¾òš?¾ÿÝ?¿
?¿a?¿'£?¿4å?¿B'?¿Oi?¿\«?¿ií?¿w.?¿"p?¿'±?¿žó?¿¬5?¿¹v?¿Æ·?¿Óø?¿á:?¿îz?¿û¼?Àü?À>?À#~?À0¿?À=ÿ?ÀK@?ÀX€?ÀeÁ?Às?À€B?À'?ÀšÃ?À¨?ÀµC?Àƒ?ÀÏÃ?ÀÝ?ÀêC?À÷ƒ?ÁÂ?Á?ÁB?Á,'?Á9Á?ÁG?ÁT??Áa?Án¾?Á{þ?Á‰<?Á–|?Á£º?Á°ú?Á¾8?ÁËx?Áض?Áåõ?Áó3?Âr?Â
°?Âï?Â(-?Â5l?ÂB«?ÂOè?Â]'?Âje?Âw£?"á?'?Ÿ]?¬›?¹Ø?ÂÇ?ÂÔT?Âá'?ÂîÏ?Âü
?Ã	J?Ç?Ã#Ä?Ã1?Ã>??ÃK|?ÃX¹?Ãeö?Ãs3?Àp?Í®?Úê?è'?õc?à?ÃÏÜ?ÃÝ?ÃêU?Ã÷'?ÄÎ?Ä?ÄG?Ä,ƒ?Ä9¿?ÄFü?ÄT7?Äat?Än¯?Ä{ë?ĉ'?Ėc?Ä£ž?Ä°Ú?ľ?ÄËQ?Ä؍?ÄåÈ?Äó?Å??Å
{?Ŷ?Å'ñ?Å5,?ÅBg?ÅO¢?Å\Ý?Åj?ÅwS?ń?őÉ?ş?Ŭ>?Źx?ÅƳ?ÅÓí?Åá(?Åîb?Åû?Æ×?Æ?Æ#L?Æ0†?Æ=À?ÆJú?ÆX4?Æen?Ær¨?Æâ?ƍ?ƚU?Ƨ?Æ´É?ÆÂ?ÆÏ<?ÆÜv?Æé¯?Æöé?Ç!?Ç[?Ç"?Ç+Î?Ç9?ÇF@?ÇSy?Ç`²?Çmë?Ç{$?Lj]?Ǖ–?Ç¢Ï?Ç°?ǽA?ÇÊy?Çײ?Çäê?Çò#?Çÿ[?È"?ÈÌ?È'?È4<?ÈAu?ÈN­?È[å?Èi?ÈvV?ȃ?ȐÆ?ȝý?È«5?ȸm?ÈÅ¥?ÈÒÝ?Èà?ÈíM?Èú"?ɼ?Éó?É"+?É/b?É<š?ÉIÑ?ÉW	?Éd??Éqw?É~®?ɋå?ə?ɦT?ɳŠ?ÉÀÂ?ÉÍø?ÉÛ/?Éèf?Éõ?ÊÓ?Ê?ÊA?Ê*x?Ê7¯?ÊDå?ÊR?Ê_R?Êl‰?Êy¿?ʆö?ʔ,?Ê¡c?Ê®˜?Ê»Ï?ÊÉ?ÊÖ;?Êãq?Êð¨?ÊýÝ?Ë?ËI?Ë%€?Ë2µ?Ë?ë?ËM!?ËZW?ËgŒ?ËtÂ?ˁø?ˏ-?˜c?Ë©™?˶Ï?ËÄ?ËÑ9?ËÞn?Ëë¤?ËøÙ?Ì?ÌC?Ì y?Ì-®?Ì:ã?ÌH?ÌUN?Ìb'?Ìo¸?Ì|ì?̊!?̗V?̤‹?̱¿?̾õ?ÌÌ)?ÌÙ^?Ìæ"?ÌóÇ?Íý?Í1?Íf?Í(š?Í5Ï?ÍC?ÍP7?Í]k?Íj ?ÍwÔ?ͅ	?͒<?͟q?ͬ¥?͹Ù?ÍÇ
?ÍÔB?Íáu?Íîª?ÍûÝ?Î	?ÎE?Î#y?Î0­?Î=á?ÎK?ÎXI?Îe}?Îr°?Îä?΍?ΚK?Χ?δ³?ÎÁæ?ÎÏ?ÎÜM?Îé€?Îö³?Ïç?Ï?ÏN?Ï+?Ï8´?ÏEç?ÏS?Ï`M?Ïm?Ïz´?χç?ϕ?Ï¢M?ϯ?ϼ³?ÏÉç?Ï×?ÏäL?Ïñ?Ïþ²?Ðä?Ð?Ð&J?Ð3}?Ð@¯?ÐMâ?Ð[?ÐhH?Ðuz?Ђ­?Џß?Н?ЪD?зw?ÐÄ©?ÐÑÜ?Ðß?Ðì@?Ðùr?Ñ¥?ÑØ?Ñ!
?Ñ.<?Ñ;n?ÑH¡?ÑUÒ?Ñc?Ñp7?Ñ}i?ъ›?їÍ?Ѥÿ?Ѳ1?Ñ¿c?Ñ̕?ÑÙÇ?Ñæù?Ñô*?Ò]?ÒŽ?ÒÀ?Ò(ò?Ò6$?ÒCU?ÒP‡?Ò]¹?Òjë?Òx?҅N?Ғ€?ҟ±?Ò¬ã?Òº?ÒÇF?ÒÔw?Òá©?ÒîÚ?Òü?Ó	=?Óo?Ó# ?Ó0Ò?Ó>?ÓK5?ÓXe?Óe—?ÓrÈ?Óú?Ӎ*?Ӛ\?Ó§?Ó´¿?ÓÁï?ÓÏ!?ÓÜR?Óéƒ?Óöµ?Ôå?Ô?ÔG?Ô+y?Ô8©?ÔEÛ?ÔS?Ô`=?Ômm?ÔzŸ?ԇÏ?ԕ?Ô¢1?Ô¯b?Ô¼'?ÔÉÄ?ÔÖô?Ôä%?ÔñV?Ôþ‡?Õ·?Õè?Õ&?Õ3J?Õ@z?ÕM«?ÕZÜ?Õh?Õu=?Ղm?ՏŸ?՜Ï?Õª?Õ·0?ÕÄa?Õё?ÕÞÂ?Õëò?Õù#?ÖS?Ö"?Ö ´?Ö-ä?Ö;?ÖHE?ÖUu?Öb¦?ÖoÖ?Ö}?֊7?֗g?Ö¤—?Ö±È?Ö¾ù?ÖÌ)?ÖÙY?Öæ‰?Öóº?×ê?×?×J?×({?×5ª?×BÛ?×P?×];?×jk?×wœ?ׄË?בü?ן+?׬\?×¹Œ?×Ƽ?×Óì?×á?×îL?×û}?ج?ØÝ?Ø#
?Ø0=?Ø=m?ØJ?ØWÍ?Ødý?Ør-?Ø]?،?ؙ¼?ئí?Ø´?ØÁM?ØÎ|?ØÛ­?ØèÜ?Øö?Ù<?Ùl?Ùœ?Ù*Ì?Ù7û?ÙE,?ÙR[?Ù_‹?Ùl»?Ùyë?ه?ٔK?Ù¡{?Ù®ª?Ù»Û?ÙÉ
?ÙÖ:?Ùãj?Ùðš?ÙýÉ?Ú
ú?Ú)?Ú%Y?Ú2ˆ?Ú?¹?ÚLè?ÚZ?ÚgG?Útx?ځ§?ڎ×?ڜ?Ú©7?Ú¶f?ÚÖ?ÚÐÆ?ÚÝö?Úë%?ÚøU?Û†?Ûµ?Ûå?Û-?Û:D?ÛGt?ÛT¤?ÛaÓ?Ûo?Û|3?ۉc?ۖ'?Û£Â?Û°ò?Û¾"?ÛËQ?Û؁?Ûå±?Ûòá?Ü?Ü
@?Üo?Ü' ?Ü4Ï?ÜAÿ?ÜO.?Ü\_?Üi?Üv¾?܃î?ܑ?ܞN?Ü«}?ܸ­?ÜÅÝ?ÜÓ
?Üà<?Üíl?Üúœ?ÝÌ?Ýû?Ý",?Ý/[?Ý<‹?ÝIº?ÝVë?Ýd?ÝqJ?Ý~z?݋ª?ݘÙ?ݦ	?ݳ9?ÝÀi?Ý͙?ÝÚÉ?Ýçù?Ýõ(?ÞY?Þˆ?Þ¹?Þ)è?Þ7?ÞDH?ÞQx?Þ^§?ÞkØ?Þy?ކ8?ޓg?Þ —?Þ­Ç?Þº÷?ÞÈ'?ÞÕW?Þâ‡?Þï·?Þüç?ß
?ßG?ß$w?ß1¨?ß>×?ßL?ßY7?ßfh?ßs—?߀È?ߍ÷?ߛ(?ߨX?ßµˆ?߸?ßÏè?ßÝ?ßêI?ß÷x?à©?àØ?à	?à,9?à9j?àF™?àSÊ?à`ú?àn*?à{Z?àˆ‹?à•¼?à¢ë?à°?à½L?àÊ}?à×­?àäÝ?àò
?àÿ>?án?áŸ?á&Ï?á4?áA0?áNa?á['?áhÂ?áuò?áƒ"?áR?ᝄ?᪴?á·å?áÅ?áÒF?áßv?áì§?áùØ?â?â9?â!i?â.›?â;Ë?âHü?âV,?âc]?âpŽ?â}¿?âŠï?â˜!?â¥Q?Ⲃ?⿳?âÌä?âÚ?âçF?âôv?ã¨?ãØ?ã	?ã):?ã6k?ãCœ?ãPÍ?ã]ÿ?ãk0?ãxa?ㅒ?ã'Ã?ãŸô?ã­&?ãºV?ãLj?ãÔ¹?ãáê?ãï?ãüM?ä	~?ä°?ä#à?ä1?ä>C?äKu?äX¦?äeØ?äs	?ä€;?äl?䚞?ä§Ï?äµ?äÂ3?äÏd?äܖ?äéÇ?äöù?å+?å]?åŽ?å+À?å8ò?åF$?åSU?å`‡?åm¹?åzë?åˆ?å•O?墁?寳?å¼ä?åÊ?å×I?åä{?åñ­?åþß?æ?æD?æ&v?æ3¨?æ@Û?æN?æ[??æhq?æu¤?æ'Ö?æ	?æ;?æªm?淟?æÄÒ?æÒ?æß7?æìi?æù?çÏ?ç?ç!4?ç.g?ç;™?çHÍ?çUÿ?çc2?çpe?ç}˜?çŠË?ç—þ?ç¥1?ç²d?翗?çÌÊ?çÙý?çç0?çôc?è–?èÊ?èü?è)0?è6c?ðô?ð·?ð%z?ð7=?ðI?ðZÂ?ðl…?ð~H?ð	?ð¡Ì?ð³Ž?ðÅO?ð×?ðèÓ?ðú•?ñV?ñ?ñ/Ù?ñA™?ñSZ?ñe?ñvÛ?ñˆœ?ñš]?ñ¬?ñ½Ý?ñϝ?ñá^?ñó?òÝ?ò?ò([?ò:?òKÛ?ò]™?òoX?ò?ò'Ö?ò¤"?ò¶S?òÈ?òÙÐ?òëŽ?òýL?ó
?ó È?ó2†?óDD?óV?óg¾?óy{?ó‹8?óœõ?ó®²?óÀn?óÒ+?óãè?óõ¥?ôa?ô?ô*Ù?ô<•?ôNQ?ô`
?ôqÈ?ôƒ"?ô•??ô¦ú?ô¸µ?ôÊq?ôÜ,?ôíæ?ôÿ¡?õ\?õ#?õ4Ð?õF‹?õXD?õiÿ?õ{¹?õs?õŸ,?õ°æ?õ ?õÔX?õæ?õ÷Ë?ö	"?ö=?ö,ö?ö>¯?öPg?öb ?ösÙ?ö…?ö—I?ö©?öº¸?öÌp?öÞ(?öïß?÷—?÷O?÷%?÷6½?÷Ht?÷Z,?÷kâ?÷}™?÷P?÷¡?÷²¼?÷Äs?÷Ö*?÷çß?÷ù•?øL?ø?ø.·?ø@m?øR!?øc×?øu?ø‡B?ø˜÷?øª¬?ø¼a?øÎ?øßÊ?øñ?ù3?ùç?ù&œ?ù8O?ùJ?ù[¸?ùml?ù?ùÓ?ù¢‡?ù´:?ùÅí?ùס?ùéS?ùû?úº?úm?ú0?úAÒ?úS…?úe7?úvé?úˆœ?úšM?ú¬?ú½²?úÏc?úá?úòÇ?ûy?û*?û'Û?û9?ûK=?û\ï?ûn ?û€P?û'?û£²?ûµc?ûÇ?ûØÄ?ûêt?ûü$?ü
Ô?ü"?ü14?üBä?üT"?üfC?üwó?ü‰¢?ü›R?ü­?ü¾°?üÐ_?üâ?üó½?ýl?ý?ý(É?ý:x?ýL&?ý]Ô?ýoƒ?ý1?ý'Þ?ý¤?ý¶;?ýÇè?ýٖ?ýëD?ýüð?þž?þ L?þ1ù?þC¦?þUS?þg?þx­?þŠZ?þœ?þ­³?þ¿_?þÑ?þâ¹?þôd?ÿ?ÿ½?ÿ)h?ÿ;?ÿLÁ?ÿ^l?ÿp?ÿÃ?ÿ"n?ÿ¥?ÿ¶Å?ÿÈq?ÿÚ?ÿëÇ?ÿýr@@d@9@"@*ã@3¸@<Ž@Ec@N8@W
@_â@h·@qŒ@za@ƒ6@Œ@"ß@´@¦‰@¯]@¸2@Á@ÉÛ@Ò°@ۄ@äX@í-@ö@þÕ@ª@}@Q@"&@*ú@3Í@<¢@Ev@NJ@W@_ñ@hÆ@q™@zl@ƒA@Œ@"ç@»@¦Ž@¯b@¸6@Á	@ÉÜ@Ò°@ۃ@äU@í)@õü@þÏ@£@u@I@"@*î@3Â@<"@Eg@N:@W
@_ß@h²@q…@zW@ƒ*@‹ü@"Î@¡@¦t@¯F@¸@Àë@ɼ@ҏ@Ûa@ä3@í@õ×@þª@|@N@ @!ò@*Ã@3–@<g@E9@N@VÜ@_®@h€@qQ@z"@'õ@‹Æ@"—@i@¦:@¯@·Ý@À®@ɀ@ÒQ@Û"@ãó@ìÄ@õ•@þg@7@@Ú@!ª@*{@3L@<@Dí@M¿@V@__@h1@q@yÑ@'¢@‹s@"C@@¥ä@®µ@·…@ÀU@É&@Ñö@ÚÆ@ã—@ìg@õ6@þ@×@§@w@!G@*@2ç@;·@D†@MW@V&@^ö@gÆ@p–@ye@'5@‹@"Õ@œ¤@¥s@®D@·@¿â@Ȳ@с@ÚP@ã @ëï@ô¾@ýŽ@]@,@ü@ Ê@)™@2i@;8@D@LÖ@U¥@^t@gC@p@xá@°@Š~@"M@œ@¤ê@­º@¶ˆ@¿V@È&@Ðô@ÙÂ@â'@ë`@ô.@üý@Ë@™@h@ 6@)@1Ó@:¡@Cp@L>@U@]Û@f©@ow@xE@@‰á@'°@›}@¤K@­@µç@¾µ@ǃ@ÐQ@Ù@áí@êº@óˆ@üV@$@
ñ@¿@@([@1(@9ö@BÄ@K'@T^@]-@eú@nÇ@w•@€b@‰/@'ý@šÊ@£—@¬e@µ2@½ÿ@ÆÍ@Ϛ@Øg@á5@ê@òÎ@ûœ@	i@	
7@	@	Ð@	'ž@	0j@	97@	B@	JÑ@	Sž@	\k@	e8@	n@	vÒ@	ž@	ˆk@	'8@	š@	¢Ñ@	«Ÿ@	´k@	½7@	Æ@	ÎÑ@	ם@	àj@	é7@	ò@	úÐ@
œ@
j@
6@
@
&Ï@
/›@
8g@
A4@
J@
RÌ@
[™@
de@
m1@
uþ@
~Ê@
‡–@
c@
™/@
¡û@
ªÈ@
³"@
¼_@
Å,@
Íø@
ÖÅ@
ߑ@
è\@
ñ)@
ùõ@Á@@Y@%@%ñ@.½@7ˆ@@U@I!@Qì@Z¹@c"@lP@u@}è@†³@€@˜K@¡@©ã@²®@»{@ÄF@Í@ÕÞ@Þ©@çt@ðA@ù@×@
£@o@:@%@-Ñ@6@?i@H4@Pÿ@YË@b–@ka@t.@|ù@…Ä@Ž@—[@ '@¨ò@±½@º‰@ÃT@Ì@Ôë@ݶ@æ@ïM@ø@
ã@
	®@
y@
D@
$@
,Û@
5¦@
>r@
G=@
P@
XÓ@
až@
ji@
s5@
{ÿ@
"Ë@
–@
–a@
Ÿ,@
§÷@
°Â@
¹@
ÂX@
Ë#@
Óî@
ܹ@
å"@
îO@
÷@
ÿå@°@{@E@#@+Ü@4¦@=r@F<@O@WÒ@`@ii@r3@zþ@ƒÉ@Œ"@•^@ž*@¦ô@¯¿@¸Š@ÁT@Ê@Òê@Ûµ@ä@íK@ö@þß@«@u@@@"@*Õ@3 @<k@E6@N@VË@_–@ha@q+@yö@'Á@‹‹@"V@!@¥ë@®¶@·@ÀK@É@Ñá@Ú«@ãu@ìA@õ@ýÕ@ @k@5@!@)Ê@2–@;`@D*@Lõ@UÀ@^Š@gU@p@xé@µ@Š@"I@œ@¤ß@­©@¶t@¿>@È@ÐÔ@ٞ@âh@ë3@óý@üÈ@"@]@(@ò@(¼@1ˆ@:R@C@Kç@T±@]|@fG@o@wÛ@€¦@‰q@';@›@£Ð@¬š@µe@¾0@Æú@ÏÅ@؏@áY@ê%@òï@ûº@"@
N@@ä@'®@0y@9C@B
@JÙ@S£@\m@e8@n@vÍ@˜@ˆb@',@™ø@¢Â@«Œ@´W@½"@Åì@η@ׁ@àM@é@ñá@ú¬@w@A@@Ö@&¡@/l@86@A@IÌ@R–@[`@d,@lö@uÀ@~Œ@‡V@ @˜ì@¡¶@ª€@³L@¼@Äá@ͬ@Öv@ßA@è@ðÖ@ù¢@l@6@@Ì@%—@.b@7-@?÷@HÂ@Q@ZW@c#@kí@t¸@}ƒ@†N@@—ä@ ®@©y@²D@»@ÃÛ@Ì¥@Õp@Þ;@ç@ïÐ@øœ@g@
1@ý@È@$'@-^@6(@>ó@G¿@PŠ@YT@b @jë@sµ@|@…L@Ž@–â@Ÿ­@¨y@±D@º@ÂÚ@Ë¥@Ôp@Ý<@æ@îÒ@÷ž@h@	3@ÿ@Ê@#•@,a@5,@=÷@FÃ@OŽ@XY@a%@ið@r»@{‡@"R@@•é@ž´@§@°L@¹@Áã@Ê®@Óy@ÜF@å@íÜ@ö¨@ÿs@?@@Ö@"¢@+n@49@=@EÑ@Nœ@Wh@`4@i@qÌ@z—@ƒc@Œ/@"û@Æ@¦"@¯^@¸*@Àö@ÉÂ@Ҏ@ÛZ@ä&@ìñ@õ¾@þŠ@U@"@î@!º@*†@3R@<@Dë@M·@Vƒ@_O@h@pè@y´@'€@‹M@"@œå@¥²@®~@·J@À@Èã@ѯ@Ú|@ãH@ì@ôá@ý­@z@G@@ à@)­@2y@;F@D@Lß@U¬@^y@gE@p@xß@«@Šy@"E@œ@¤ß@­¬@¶x@¿F@È@Ðß@Ù­@ây@ëF@ô@üá@®@{@H@ @(â@1¯@:}@CJ@L@Tå@]²@f@oM@x@€ç@‰µ@''@›O@¤@¬ë@µ¸@¾†@ÇS@Ð @Øï'¥ÚK'ÍÁ~'ÈP'µ	'¨-Ž'¯S'¿©h'¿'ڈ—'Æi€'ÏÅÌ'èzO'ßä'û¾'ãK÷'üÜ$'îÔ¥'ãÆQ'Írú'øÚr'õJ1'Òâ?'Þäà'ë'¨'òŔ'փØ'çÀ(]-'é"N'ßÐ(då(_S(­(!±(­ì'ôQ'Ï°÷'âAP'ûO'ÿ]'ýÌþ(ûv(ðy(6^(ø¥(¨‡( 5(×Ç(
^(|^('ˆ(¿(ž(b(
mK(1(qÉ(!_P(!;(ý"("K(!±Æ(–D(Äh(8j±(1iû(+r½('÷(2üæ(%â'(. (*à–()"(ý×(ˆ€(+)'(;Â(H((Gë(0ÿc(,#V(.î(&)
(;^á(+](¶ò(•~'ë5g'Ð2¡(6œ($h¦(æ2'á.'"ù{'țP(•¢(;6(EU(†(,B(ç?(©)(
O(kÖ(FŠ((ÄÆ(6š6(ç(ì(3¨(4§°(4l5(.
( ?(2uU(7›(8ju(/ø(@4
(Ö=(&̒(A/D('70(GIª((Š~(!;Ë('ç(#™¢(¨Ó(+zs(­>( ëÇ(8D(*Ÿ(Þ(‹(,9€'öÊ(_u(!oç(|
(]($f()(&(+¹(Ë(
?ÿ(ÙÒ((1Ü(	y9(Á[(3ˆ(U(ð²(	D(ðK(-¾H(›(›v(Éò( ç(Hv(¬»(#͎(V­(d(æÓ(K¥(*ȉ(Éô(äB((?½(	(/+(Æà'üŒv(2"(y®(]^(ð(§:(3[(µ¹(ßM(|â(с(ÙM((e?(ôì(O9(ñÉ(	mg(¹9(µ¥'û@g'ÑÞT'ã:À(ŠŽ(\³'ðy'(¶*(
ª'î7('Õt]'É'¬Ò['ÈwD'¼¢œ'´÷Ÿ'¯e‡'Ìs"'"±u'ÒÙ¬'Â
'¾ÃÎ'ÞB'åö'ÍV''Ú"è'åö]'ÄÈ'Ãí²'ÙÜç'ÞN'ËÑ'ßsÆ'áX¾'á¢x'î¼`'¿Eg'Ĩm'ÄpŒ'æU¶'ÖĬ'˘r'÷Vz'Ç¡÷'ýào'ܘÆ'Þ*ê'Î¥Š'ϑù'ô(c'óH'농'î%(՞'ÞÌ;'ߥW(‹ú'͓)'ûʤ(3Ï'õ	x'óNÜ(š(žy(~''ó<d'öô·(7*(Þf'öÞO('?(JÂ(
Yí((
•7'çP(Ã0(*Ò'ù›W'ùp(V'üd(×P'ÿ(	s»(¸þ'ÿó(hB(ˆ(}X'ú¼k('öç"'ß#m'óå{(dš(³E(
vi(r­(
îO(û—(
Ï](bÅ(0ª(&n·(|n(	k^(‡Ç(vS(Ҙ(
ׂ(w¼'ýå›('üa‡(&(SX'úŽ›(
( É(›˜(å(Òb(†(û'ùvê(÷(
HY(PÒ(Kh(E¸(Ú²(ÿ+(
ä½((
V<(»Â(Ý(²ò(/f(=(є((!aú(°½(±(zÝ($L'(2"ß(9PN(ÌW(!~(ýÀ(ç™(d(*Žä(8áŒ(0`D(œ()|(L4(VM(¾_(ŒS((®(+x(-ç((ö(9±(â(W( t©(&'(*ª:()0t(+Á($Çö(<ìº(:Ë(3C(žý(7Ú(Iqú(=Ú(.(!R–( a(u°("|'(-Ý'ön'ÛÎ^(œ((y>(+è(ß&(
SQ("ë((ë(Î(]\(+Ä(	‰Ó(–'( )2((eë(È(*(.ë((=f(ê'(èr(	P(%å—(†r(""N(*(³(*J¸(ªˆ(ý(zu(܉(((À'€Oi(˜Ò(#¨Á("Â](µC(!(û("Ò(™(£¢( ™(.(ý(%dž("ÎL(4¢"(?ê÷(<°í(€(+Æ3(CÊ((G¡(/õj(#ú®(9?˜(3,¹(Ì@(=› (;;"(-Õg(Tü(÷¤(#X(*ßñ(Â($Ä(*³(/<(0»(4֊(4….(1ߍ(Lд(D9'(=úa(5µÄ(7
(0Ÿl(?eZ(&á9(.…(7wó('0¾(-[…((D*(3NL(;¿ø(8((1œ(=‰(5Ày(1ùÓ(@M(Ei@(7áÙ(Eð"(Oj½(Jà'(H×d(K.ö(VAö(D¥È(@{½(>î*(;±Ý(;ÓÑ(Bˆ˜(CŠ(9­6(>Œá(OÖ\(<´(;j`(L®/(GüÓ(8(4íu(:"ó(Aí=(5
¼(HL(L(Mw~(Púª(LÐ(<jÊ(_Ì/(B<(]y(Y‰(L3:(TC(Iðñ(`kœ(d€‡(X;Þ(K¶À(PÐu(P'Ó(VÉ(HïŸ(=´Ï(A7%(0—Æ(;iz(NâÏ(:Ì(BÒÃ(FGä(=ê'(Fs(N!›(9g¤(3ç(3žÄ(4¢ó(*ç(8:€(=šR(7‡ˆ(AÃÏ(3Ì«(:s•(FDK(Sì(M†F(U^Ø(CGA(IhH(KÄÓ(AIU(Mªr(:lû(:ö¸(6*—(?
(=\'(2Ÿ(Iƍ(?6Ù(6¯Ñ(:Ðo(<1ú(6hm(?_š(JŒ(5YÐ(EE¼(Gyb(Ehv('Dö(.x(-·4(Œs(@44(ái(3ӝ(3˜î(A!Õ(-Y(û÷(+W(7—Æ($õ(BÌS(:ÔD()¡M(7ø(Ѝ(?*h($‰Õ(Gì(
˜(4¸ó(=³~(-ªE(*j"(Dè(G¹ç(3Ôy(;
'(7 î(7˜(<aa(2À/(1wT(;Ôæ(<D»(?Ë(%V(6ú(<(-ŽJ(8'n(OEs(F×#(;ë(>ƒ7(6ðu(Db3()Á(>ˆ(?A(:#Ñ(4éš(1+Õ(:ˆŒ(>ƒ|(Ga(Er~(CëR(.|(U}(E"f(=$(E‹X(?"&(LåÉ(:"+(K1U(<5(9î(:Ã(D¥
(@'l(Cá¡(9nž(;ªR(Bï(JË(VZ[(V"d(KOo(S®˜(FÊ¿(B—f(@ªÃ(TÏ;(Xü(R·ç(LîÚ(J^(Y'>(Kã(V
T(MUâ(AAª(D*À(AD'(K¼(DŒ9(N}(JF"(>‡(6ét(('r(-َ(?"m(Pó(K.;(Mi;(;é1(Eôª(DÌ(Cz(V&(:²U(Uچ(C>(FHž(/ÓO(7KÂ(Qí&(Gí(@À(V•£(F	m(Lö_(Fz‹(J{q(R"(Tû'(L¯î(?"~(?¨/(:í(GhC(Q(HAì(E½T(Jb/(\OE(a–ð(M³;(Hð9(9é,(Eš¢(U(p(Uíw(Rb5(RK«(Y''(SM¼(R	(CŒŒ(Q©o(W§@(JÑ (F8æ(=.Þ(@
º(Ip$(Mó(U²‡(PÙµ(Lýš(Ps
(TÚU(V§(FãN(Næ?(WW"(Sð(Jþ(5¶ç(AÜÄ(HWX(Smí(RÅý(J;á(TÞµ(Zq0(Q	¶(SnÒ(U†ë(L#Û(R®ê(OEË(O8A(L°P(Ižú(XP((F¶(OéT(F•'(Mì/(NÁ(X•)(\Ëî(RA(Q6H(WQ2(Q«S(S/(QAÎ(P›)(K`R(VC(Väõ(TÔ1(Va´(Z«Ã(V¶Ð(O?Ð(U Ö(>0X(.µá(6—Í(Lê(	p(ž¼(©§(
º(6(?@(:Ä( n(#Bù(8ŸÇ(.u(*+t(AšË(@O‹(>3õ(A¿E(=¦(E=—(@Éä(>ÆÐ(?æx(?Ì(U:y(DH(<!H(7êö(@UP(C ½(=;=(?)ï(:á,(3Ë®(A'*(6±(6(H«U(KxJ(Gy(:ÿB(@rV(J >(I¯T(Gœì(L¤±(U¹q(I"$(I¯µ(IýÌ(A8l(;‹5(JëÜ(KËô(OÐä(=Á(5Ré(3KU(6Ê(9ü¤(;Ðv(>q(X¥(N˜Â(E;(Q¥(Vc¹(Mè÷(UÞj(R7;(Kœ (HúS(N"(Sɂ(ZÇL(ae!(\5	(W™"(QZj(GÖB(B'…(BæÅ(PCÐ(VQØ(Y!ã(Tá(IE…(>%~(8;£(H^(Pñ:(HΏ(HI¦(Y÷ê(U4(CI(FHH(O'w(NŒ–(K\¡(Dšã(Q1ù([ñ(NBò(K|'(Gڗ(FxR(NVÐ(T®(U·(NƔ(Qœ)(P¨é(S/(U>(V¥(FÙ¦(F	Ã(6¡ƒ(FÊ(Vwè(PÕ(MÛ(O
Ú(R'a(Qmî(Xl(`Æ<(Qs)(TM5(Cyª(G:(KEô(E-\(9v(AÑ(JÊë(TÕ{(Hö'(C'(E3(C&Î(Bë¯(Lú](QÔ©(O:M(I؈(EI(Nv(D·~(T}(F@(S*(Yf(TªA(T›
(PÔË(F•(DbÈ([Ì®(bwƒ(O
*(IËÅ(;Œx(>DE(A¨Î(D"(B4±(=Æ(HsØ(V÷0(^?j(Su(W+O(füS(^îe(V¶(QïÞ(Bño(G\E(VÁï(N;(MøÌ(NÏÌ(A¡(WýÂ(X5(Y—â(\ Ì(Zέ(K•i(Z\H(_ü(OÌ}(Pgù(O(JЎ([cf(d\½([â‡(e Ä([[¬(O‡¨(_Gƒ(hBx(j]¸(iŸ½(e§š(^&Y(\ߓ(S±e(O"r(SÛ(OB}(Rz(WŽ/(U¼q([Ç(ZuN(Z»€(Q¶(N¤ó(Sûs(_2(\;×(Ys
(Y›"(Mx·(JÉ(O¢-(P?è(OÀg(XÈJ(aTj(WŠÆ(_CØ(aø%(Ur(V¹*(SIÉ(RÞá(W|t(WvÚ(XM¿(O:(N¡(QË7(T‡Í(Oތ(Uy(QvÏ(ZR©(bJs(RO/(Bâ,(IÈ}(LЖ(P:º(QŌ(H›–(Q)(H ×(I`.(TKÜ(UÀ¤(Oª©(Rj(NÆâ(IÞå(O©¤(^'¨(WÀº(RÜ´(\›"(YÚ¹(R2(U¦°(`T(V( (U¦e(T+4(U
O(L&0(K¢Ô(VZ8(JY(RQv(Ry\(Z¯‰(Tšî(a5¦(b"~(_è"(ZJn(]{(Të(\UÃ(O.v(ZYI(_"(VÇç(W¾(Y¾~(Y]`(\õ•(]Þ(LŽ(Rvx(RÌ2(W(X".([	V(bL¹(Tu(LÐÒ(Sè2(UGÎ(Tʌ(YÕ-(^£ô(WïO(Wj*(Yd¿(]"´(Tí1(Q¸‰(cU(Y=(bLž(T†´(O
ª(Wy(W×w(a¤c(\>ž([fi(\(bá"(WÞÉ(RÃ(^SX(aDw(Zeô(Zœ(X¯"(]˜\(Y¬¹(S‡c(Wù³(WMÎ(T#Ñ(W¢(V(Uöê(WX(bŽ(i¢Ì(eµs(\ò(Y‹c(XÛÏ(_'(QÁ‰([rØ(\O·(Sßk(]˜}(h6à(Zèg(`æý(]ö(`&.(`>S(Z´†(Xös(d©%(døÿ(_•Ž(aR(bC+([á(_<>(Z	ë([p(WIÍ(\Ž(cJ(S<(S(Uˆj(bS (f'N(\àÐ(Z¥É(`ÄV(k[À(ZB(Xpi(\Ë(aâÇ(^|(Y•Ú(`Ú%(`§ç(XÂ(c‰ˆ(]((^1À(TÚ±(XYe(V^²(Xð([ ](kña(ivâ(Y5|(V#>(R¾š(c »(Y/æ(X†à(Vä³(Q¶í(Pì(\5í(X‹(SÞ\(SAÀ(M¹ˆ(Tjm(WC(V"'(V¿(R%([…(aH‡(VN6(O¨B(Q?(aà†(^R0(]~q(WP4(`%ì(Ux(J)–(PÔ®(UÒA(Wé¾(JŸ(LƒN(Mšv(T	ö(UÚ(MUv(]»(Wn±(c?—(Qí(Y
g(Sw®(R;?(lŽx(]±(XÌ(co™(bêÌ(Péo([P{(Yê([œ(HLï(OP^(WñÌ(M;(U˜ (\Þ(_u	(Xšj(^
;(ZB(O…Z(WÜ1(G(Urü(^×(fvm(\N<(N…á(XÕ (U(`Þ6(c.«(\Yÿ(`ðá(X°(``ñ(V¿ý([Ñô(\­,(Q"Ÿ(J½>(CV\(QgÙ(K"j(RÍZ(Rp(Q÷ô(LD¢(L"«(F÷ê(R'Z(UtO(_ ¬(T¬Ç(N0x(GBn(T"7(L±Þ(Ue©(Uƒ(O~(Rå	(Rs<(Q9(NK¸(IÝ¿(Q6æ(DF7(AŽÆ(1?(2)(=&o(MUü(>°Ð(De‡(I!(FÛà(Có(6/`(èâ'øeø(SJ(35(?Âå(Aò(-g(ÛÕ'á'ö͒(-}Ž(4,þ(F‰k(Crð(L¸Ï(L}(K¢(Q§(H%(DjW(6c0(Iê¾(OÛÁ(GÏ;(Gs§(I»(J'u(J(Ló(QÿU(M7(TLn(Vҋ(L¢(S߶(Wf5(S‹(Jž™(Qº¦(X"·(VïN(J
Ú(SÏ(Sq(Q¦/(H1J(Owã(TwJ(KvÄ(Sª"(RÆ¿(QÖ(OB(L«"(Ol¸(OßP([÷×(UÆý(V.o(UjÀ(Uƒe(N4ü(NÚW(PÃc(Sšµ(JC¸(Ná(Bµ(G-&(M€(DÒ(A…é(JË
([v(T–V(J¾¬(S'(YË(TóÎ(NÈ(JwÜ(L¼c(WÃÞ(S-@(QQð(Nå"(So&(U€l(Y‰Ï(Pÿe(VÉf(Oú(JV(Q
o(GZº(<R(³'( $£(?fR(N0W(Oò(Rù5(PŒí(OÀ(NÕT(P Š(QüÂ(QUr(S¦Ê(KËF(Q™è(Ry‰(Jå7(N͸(S}&(Jû—(Nމ(O\‹(MÚ(H¤7(5§'(	ýI(i(+~ø(B–(Ex (KÊF(Pþÿ(Jðw(Jùö(N"	(N¿ï(Pª(K²(LûÊ(E/(L‰Q(O…Æ(BI·(F©8(F;Ä(L$a(Jtß(Pcä(Mjp(H1(KP(P*(Q\K(Mû}(Q¼+(M3r(NéÔ(J»N(H¤P(9ô:(*7"(?϶(GZª(I%J(M»¼(O;»(LÀí(Kß)(Uü(I‰¿(K[(T'(K%Ù(OÕñ(Od6(Io(EÐæ(CNb(E!‹(B78(@fX(Dw¨(GÒ!(F9Ê(CìÙ(Gr@(F²š(4¢
((bÎ(6W¡(=Zò(Džè(;µ(7Ô(?'œ(<øg(?@à(Bhv(B\¡(=v¬(>o²(<´(@w(DÎ;(:!(=ä'(EX*(EòÎ(Hu©(E
À(C½T(@‹\(MÕ´(KɎ(J%(FäH(@(E(Kn'(HºÎ(KÌ(K˳(I
g(<ÿÆ(BÍ#(J¯(I¶(IðE(>¸ô(>ÖJ(?Ÿ(A(BžÞ(Gmå(GðA(Glž(G"Q(Jà4(LT(Kz(Lö-(L›p(JR.(KX(JÓ¾(K¢w(Hà(L"(KÛ9(Kœï(Nf'(N,(M~Ó(P?£(I Q(Löð(J(L©ù(M '(Iº%(M^X(L"·(F(F˜ˆ(GG¬(E~G(Jˆ8(MØ£(M"ô(L·í(KÀC(MìÊ(Nj­(OØ;(LÕÃ(K<ñ(I½b(HŒ(M«(K0(GÕ(Ml(M¤¤(Qþ¤(Nö×(LÜ(Eá(Gnç(M!R(Gxª(LÀ"(J'¡(EFj(H¾Y(E (C=û(B±«(Aþ»(Fnv(G0õ(Jðœ(Eq¬(?Ñú(@ÚÍ(D͒(D"(Dú(FO¶(D7»(Hzþ(J·(B\A(D—å(G
Þ(F(@í (9k(:–å(<é"(B«Ò(?xy(7½«(6&(EN(>Bê(:i/(8ks(8¤(4R€(‡ä(¸Æ(.¿(7ÎË(>_Ú(;^(>€\(Bf(B±S(<‡¹(Br¨(AkÏ(Dc(B©H(@ad(C,?(Doð(?¤ß(Gôô(D8'(>ÿ8(AÎs(A€Ï(@§!(@Eð(; |(;ð(1J
(îñ(ÊÈ(7rl(?%(@J(Bœ–(@Ķ(@±_(CÃI(B?(EÑ|(Iù'(Fö(DÞ(E$L(E
²(G.(@ñÚ(Fà(I_\(JÙû(DcÛ(C$w(Cx`(E)•(Ap±(FFî(KŠ(GÃ(D¸ (>B'(C"o(HEx(D|ˆ(Aܼ(@Ô(Dpœ(AÅP(?Éö(@<(EP(C~r(FË}(>ߢ(DƒÑ(EC(Dºp(DÒá(@œú(.¢c(3Ñt(9ŽJ(F–@(F9(FdÙ(E0*(Bì(?̘(E·å(I­¨(Ht|(H°™(Gæ0(F|(Al (C:À(C(F%Ð(=,ï(@e#(FTW(Cщ(C¬†(H¤ß(OëI(Féœ(E¹ë(Hù(EÐ.(E"(DØD(CŠ¢(DÊ=(GÏC(Hx©(Hš"(H•(E(X(D¦O(Eÿ(AOÿ(?rà(?<T(9™M(8m{(?'|(A‡y(CÞï(A{(Bi((Bõ›(DM(A³y(Aø|(??(Cqy(>íò(H¸²(K*Ù(G¤C(AÆ(:í€(@_A(DU‹(G(E(C>'(5ñ(6FÁ(<°'(>³÷(?Á(Cì§(Aù·(F<Œ(HI(?+'(?Ã7(Fů(Dq¡(B@ª(Dؓ(IZ&(FŸ((C0ü(>9(Fâi(D}Ÿ(EyÒ(Bà
(D]Â(?Ö](Bx°(Gm(K¤J(F¯i(E](Cu¶(Bø(A½x(CÞÓ(F$Í(C&¡(BQ(F!*(FVe(IɎ(@Š(Er(<ŒÄ(BRa(>®2(AKü(E¬g(KvÊ(@A(@Ëê(Cž–(Dúî(DCà(<:h(H‹&(=ë.(@½(Bç†(?-B(F¡È(GŒ0(@¼‰(?ûR(Eøb(>pY(>ýF(>×	(?@½(@`(2¥d(!±(2Äþ(?Kb(BP(@T(A¥d(=Yà(=V~()s ()bÛ(8´'(E"Æ(HH}(H‡o(>¼P(DI(D1L(Chf(Gù(JI(GfQ(C=Ü(Bâä(;¶ƒ(:MÇ(=*Ô(<Þ(AY¿(Ct¼(CÅ(=_Ä(F©¹(>çÊ(?ÅH(=šê(Ar(:CØ(BÖé(B£®(>G¿(?!'(B"(?Ò<(Ad•(?h(?9(?^§(D"©(?Ì(D¶'(BDã(<mx(6ôˆ(.¸î(2ë»(8ù¥(@u‡(?ÔV(3ú(4Ù}('E(%ƒt(2‰×(;¨õ(2Yµ(0Xq(2¯P(,=§( }(''(5('(+M(":ç("ñ(%3Õ(Òû("(*–…($·¥(,©Ø(-Þ()ŋ(,\§(-Îl((ã( @%('¿()›Œ((sä(#™¬(՛(»È(M"(µM(9#(!ù,()4Í((ç½(ná((l((»(&ݓ(#C÷(KS((&Wñ(%*e(òá(å5(̓(	!(ÿ2('ÐD(,ö(%áé(öý(þ´(!q5(%c(BÃ(JE(Š(|Ð( ë(7N(™(ý(½'(
½‰(ʯ'ÖV¬(
¾(j'ø1ò("w(é ( (&\((Nš(¼(›Ñ({'(ÀQ(:ñ'ý'	(ï'(<5—(Mêf(½ð'£Iz¦|,ÿ)غ(ýod'¬˜5(FÐ(ž£(_è(‹'¸"(fä
(	ɯ'˲'ßo"(D(Š•(_®'ß(—Q(ë<¦:3ú(nž('¯'Ó&O'äT(‡'(vV(y·'ÍÊ¡'ŒêF(…
(¿(,FS(À(P( N(¿œ(¼D'êL(ªÙ(#"(öÍ(½Y(©(#Ì(°E(
´†(Ò(%2W(å(#(Í({‰'írv(*Û(üã(	Tý("µ‡(Ú¼'Ÿ-€'òpq(;	X(5?(—-(ª(c©¨¾(,Òµ("Ã%žÙ~'÷_((¿c'åÐi'°fó(ð4'÷±o'ÈÁ(æ	(ü (cQ(½¥(:5['¼~(sL(Ò(#´(çÒ(Ë(Ò(´K(de(U­(¦X(
©7(5!×'ÂU0(KŠ(¹Æ(hj(#(("EÓ(MŒ"(uñu(´©(©Ú(Yðš(#Xó(/Á	(š—(£å(•'(¦Ë('(
ý(	Âá(§ä(^(äM(3.(@øÄ'•á'!ok(#¸»(+th(
(©(å³(ÞÄ(¯¨(4(y8'Éò'(3%I'ºÓ(µ{(»®(ÊC(Á	(ç(š(
(
r(i-()ô'çï(
>(1E(O&(=(§(åV(ð5(HÁ(Ò( G(Õ'øy'È[È(Œ( (¸"(
ÞÆ(Ÿ,(ŒË(,¿(¬<(?3(ë3'ùGb(
£(	©(»n((g(b(ãQ(}Î(8ú(@Í(m|'÷k¤(1(À›(P|(kw(¥7(äx(w/(
7(F¬(‡©(Hý(
õ'ì9'(
(
£(:(áô(2R(á£'õè!(bf'òȨ(‡(:â(W(("Š(
»ø(G(
<}(—ÿ(
âT(
l(	K'þì (x("(ö'ýæW(
E(…n(
q(OÁ(Tô(˜(G¬(
$(&Q( (‹(×/(
Gë(Ǥ(p^(
Ô·(³.(	:D(Dp(4¬(N+(Ì(xa(LL(µý(M+(¡¥'ïpò(v(XP(
€Ù(™>(ž–(º3(	(?(·(=Š(K¤(–8(Dÿ(—J(;ü(
4(©ü(
!A(–0(¶((vê(is(?(-Š(¿2(éõ(
Û×(
Z€(
d(¿×'ÿ*"(™.(Ò(Q6(tI(
Í<(âÒ(·É("(3é(ÜÁ(Z(ÞÅ(ËD(b÷(u(((°Ò(‰Õ(
ý(pŠ(	yO(aP(B•(Ø×()(÷:(ïü(
5r(¬P(´6(t(«(܄(g(b(+>(»(hÏ(Èæ'þB¡(n¹(µ('Ê(^>'ú2(ß(Ø®(4"(
	F(aê(ží(;¡(è#(K¯(Ýâ(
\v(ZÑ(!©(å(|¥(ž(	5(µ1(	´¦(²M(	{l(
ñ((¸X(í¼(	õ)(	«h(
R²(¡('n(ĺ(	–ò(	3[(ô(	<('€(:(
¤'(?©(
:)(_Ç(dŸ(×Í(~(
•(
ÉM(	Ïu()|(	K
(«¾(ú(³"(	q·(¿ç(
w?(	(	¢('(¥,(	rù(ëÜ(<}("C(
]I(Ÿ(
@G(VH(
(_"(	
ù(è(ž^(	ØÑ(Y"(
1(ÛA(€…(
&l(uð(Óä(
¢:(
.(‰Ú(9(®+'ýzó'ñ|Y'ì'ã'øH({Ê(Q^(—(Ɲ(
úæ(
[µ(ç—(•Ü(ÿb([K(ê(¡%(+(¿(§(¨ß((¤(‹ã(æ(`†(	]‰(	/£(
Ip( ­(ÁÏ(ã(
o(š((ä(˜q(¥¹(
´+(…ì(	1M(hG(	…(
P8(\…(ƒ­(5Î(
À(
…(®þ(
Ç$(EÁ(æ–(Œç(¶(ÅÝ(e¿(©v(M0(œ(
\ƒ(—é(	Œ*(Ü(˜(ñ×(
q­(	>>(
»(Õ(ym(
ڂ(
Î(;A(s(
½¿(j'(	«À(g¹(˜Q(
7W(C(
Èâ(^•("ñ(ã¦(	¤,(	à(	Í°(
âí(P•(Ô#(.=(
>Û(
êæ(V($ë(G_(
9"(
=M(¬(´ø(ÆA(
||(	Ӝ(Æ_(7C(Tg(!(xð(
!L(Ôá(US(™(Hg(}Ü(›ª(Õi(̆(ë;(e( (Þ	(
CA(7u(™Ì(ec(ãk(}Œ(u (Ñ7(<(.(
‰(E°('C(
äc(
'	(ç«(	ýX(-(	>Ã(êø((
ŠÊ(n(ÄR(ÅC(Ü(
¤´(
áõ(
k(
PC(Ã(>¯(
¹
(
âŸ(Ô(•I(­€(m(2´(Ý%(_Ë(z°(9ä(¢Ø(±(	\(	M(
àí("Ù(Ñ(ߥ(V(
V-(0(&(¶('(×8(;(áˆ(þM(æí(þŒ(.'(">(ù—(
m(	=(†b(ø(@(Ó(ý×(0("(™`(¸C(¯r(¸('ð($(D%(7((ã((×W(7A({|(Ç1(@f(	¾N(
gz(,c(
ê"(_¡(‰(
E^(èö(
+(01( 
(Æ=(_Å(
-ï(ó(
Ö¬(
¾¨(U(w(½*(J(Ò(ð(
D6(	%Q(aÏ(	K1(kÆ(ܜ(ñQ(	œ
(
‰™(	§i(…(àø(	G(r
(n(
A(—˜(×'(}ö(
c(ïo(
0Å(ª.(í(	È
(%Á(_0(U®(æ‡(	ìx(ob(
¢Ü(/(Ùö(ÓÎ(:Š(U(>( P(UÉ(V(Ôü(
Y{(—Ä(
ìÎ(ÞN(OO(S(	v…(bÇ(è(¬Å(O¿(ò(ªÖ(ãü(aÚ(œù(+Ï(Ï(^(è(
G(&(
¬–(9&(
þø(
Û(Ü(‰Á(
N°(
OÐ(¼(ee(	‰§(}­(Bw(
(ÕÍ(
·Æ(
Ö(
(8(
.(Q(?(ç_(g1(Н($¯(s/(
và(F˜(eÆ(
:5(`Ö(Ñ(?Ì(+)(8(ë–(¡â(
½$(	B½(
‰Á(
úI(ò(
o(`ª(
/æ(gÒ(£(™&(íª(÷»(/Í(ºˆ(<,(
ç(5`(]‰(h (¿(
(Ø(¹¸(ƒ,(£ª(	t2(é(*ˆ(T(Ì~(TQ(	[(PÉ(>‹(Å(M7(K(	÷("M(JL(<Ã("a(
],(
uT(
·'(
Ÿ—(³Ï(F–(¸(bÉ(
Ýå(׿(À/('"(äÀ(	h,("S(õ\(
¿l(d
(:P(óû(èK(=(A(
×t(
F¾(¥v(	ò(‰z(
Ì×(i`(Sq(Ât(
ô\(2°(Ž(‡(Ç`(¿"(ñ¤(ØK(Ö¥(ܽ(	%½(7¤(o^(	¸2(œ+(Æ(	Þ(¯í(
Ò(w.(Ä(d7(	¥&(	‡=(wd(È(
¥(Ç	(Ì(
è›(	ۅ(Ê¿()'(ñL(œ>(ʖ(	Ù%(L"(š((&ò(	Û(г(=ø(´€(2(éx(85(â(Ã(ñ(	cV(	†z(ç(>Ñ(	q[(íV(sŠ(Ly(k;(ºz("À(çZ(·(x¹'úæ(1Ä'þÎ'ÿÂK(~æ((qa(i®(d*(7(fÞ(Òõ'ÿ\ã($(	Ð(ÃÖ'ù:ð'ÿ¹Ž'ýà	(Ò^(ÖÁ(TH'ý2(Ù;'ý±õ'üã'ó{'ùˍ'ø"1''øà(4Q(!Ú(<ò'ý×À'ýLß(ñ(U‰'ý7'ü`˜'òU'÷@&'ÿÓÐ(]~'ø4r'úÒ'ü÷ã'õo§'÷ÖÙ'÷ªR'ûƒ.'ÿÒ()ž(""'ø\ø'îàî'òUƒ'ùÑX(éx'÷'ÿ'êåª'è~'ð"h'øgÎ'üň'út¥'ꚝ'åX6'î­£'ðqœ'è¦8'î#»'õ,¶'ð²0'ó''ö‰i'æ²]'õ×J'ö$&'ñ\Û'óׅ'ë0 'ã[U'ámû'íHW'êQ¡'ó'Û'ñîn'óÞö'õí÷'éÊ'îáÈ'ûu@'ð3Ð'öŒØ'ôú'ÿ9 'û?"'í~b'éðÑ'íñ‡'æ{'îbÄ'ñ¤¯'øË¡'ꍾ'çþS'ٌ^'×W-'èñk'ê@'Ýh:'ìߏ'îˆ'æMõ'堇'âɖ'×ß'ßEM'äFÌ'Ù¥'ܖb'Ü=Ø'ßÀˆ'ãޕ'å9¯'ä¯'á«'×ÐD'ßá5'ã™G'î§'Ú¥'؏w'Úݚ'ëåd'ܨê'ÔÈ%'×Ç'æ
p'äŒ'Ûʯ'ÛC]'áe|'æt'ÚV-'ã 'ߚ×'ßs\'ÞͶ'Óp]'×ß'Ï-D'ÓEU'Üc¦'áKc'Ýf§'Ý'Ú@]'Ôë¤'Ó¢'Û:'ԇÂ'Ö7d'á*^'ã7¶'Ù!Ç'Í&'Öû–'Îqà'Ò½¨'Ìb"'ÒIó'Ԋy'Ô`8'Ôî4'Êí"'Òt'ÒT'ËMÄ'ÌÖÐ'Պ©'×Þ'É7<'¿¿Á'Ñ}c'Í£é'ÌMõ'Õ¡'Ö¢'Ԅƒ'ÓËà'À³'ÂwX'À_'¾|ð'É}+'ËQ?'Âç²'ºM'Á''DžR'ÆÌ'Åýš'Ó'ÙsH'ϯ'Êç¯'¿ÓÊ'Â
N'ËU'ÓH…'»ü'ÅÁ'Ȭ'ö3'Ðk'ô'¾|N'Ò¿t'ÌSU'¶$œ'Ë`h'ËYk'Ñn''ȞÈ'Õ=¿'Ï®®'Ä^z'¼ÑY'½~ž'§Ÿ'¯	Ç'¡Ý'ºì…'±&Ù'°F'°Ût'Àôp'ÁúW'ÅTØ'Èø³'»tÔ'½àá'¿ˆT'®‡È'¶Qœ'¶ðÃ'µÅ'¶Å‹'И{'Ç\œ'¯'½nÜ'ÇP®'Åf,'¼€'–S"'›¼2'·¶m'¯Y¬'º×¬'":«'®+˜'´ð™ÀÀ'O÷$'¶]ë'–®¬'˜6ƒ'­ 'ˆ#¡'œA:'¤è'¤æ'§'•Mb'ž6'º,ö'¶HÎ'®0'®¤`'šGv'ŸP'¡V	'«ã'£–['¢c '³â'±ß'¤`L' Ì!'¥4Ô'€ôŽ'¤ÁI'œ>"'‹³³'|ê'Š,3''µ'•©'©o'¯R-'°ÈR'ô¤'®''­ƒÐ'œ'ž:ô'—:B'¤'ÿµ…'ãÒ'­Á'¥io'ž^:'¢²M'¯²Á'žmÄ'«T‡'—<â'³«'‡Hú'p,Ù'¸%,'ª>W'ª'¥'¥l'¦\Ü'¡â'•M¶'"4§'•å¡'¢T{'ž>+'ˆw.'y'}z'³÷ú'¦î¢'žÞ!'©­'žeÔ'ª%Ç'¦¢>'­*ç'§~y'™
$'«l/'y'' à£'¥¢c'¤ñ'¨­â'¢Ö‡'˜ë:'¤âè'¢>ô'§Ž|''•×÷'¤ïN'«ýÁ'P0'œ1' £'•1Ÿ'‹Q&'mÖº''•;'<Ë'˜5S'4'"å½'¦†'¬â'§"'¤´ª'œúÌ'¨¨'¢ýÈ' un'•m'"ƒÖ'šUî'™êI'ŸÈ' 	'¨Þç'¤Å³'œ©Ã'–¥x'šb£'ƒwk'e²ö'cî'‹S'˜›Î'™ß»'"Å'ÿ'"4/'"õ' ¬'€ó+'"M'"ßë'™L,'•Ê)'–Kœ'¡þN'¢C*'™JÙ''Di'—3–'˜m®'¢æ'­T'¯i7'¬­¯'­Á©'¤¨`'›D'šI%'¦ô'¡$'¤{é'¢õy'Ü'¥ƒ'¥¿Ô'¦&'Ÿ‹'¨‹|'¤h'ãÍ'žš¤'£W'£ÿ‰'§å«'­‹Ž'¢Ýl' '6'¦ƒä'£'‡»'›âÚ'žrÙ'#Ž'X'fí'"}'ƒ©'ˆ™é'i#r'Vܯ'{•½'!%'‰â'‹ 9'•º
'š†'•£ö''DÛ'™Ô'™VÛ'›=¹'—n®'µl'"£'.'kdX'Œ=s'–Nt'›;'šÌ±'˜D¯'Žèh''L^'"cÐ'LX'‹žN'•t	'"ï~'"î7'"AZ'™&}'•'˜¥—'—ì''ë'ŒãÖ'•aq'—âc''£¿''6–'˜Ým'˜ÐÁ'"?®'iÿ'˜:L'™´''Z¬'šþ%'':'­a'‡ºK'Œ~­'
6'–÷{'–Ôˆ'ˆh'Ž '–¸;''v'‡Ôs'Š¨r'–â"'ž5Ž'—¬'–`¾'—ì4'žiô'žË.'˜àú'—Š€'Yå'ÛJ'—IÌ'•f''=@'ˆm­'ƒ(Ã'ˆòë'™bf'›šz'—¼Ü'"ûZ'–	'™€Î'˜ªï'˜Ý'—=É'«'''^?'d²'"´û'–Èá'"ªØ'ué''ˆ÷'—a('"+º'"ûy''Ø'œû''™ÿ¦'˜Çê'—m'—v'•´ë'ö'*f'–Ì>'™^>'™º§'˜Ð£'•=	'"C¬'"£ˆ'–-'"V'•<
'"9–'Ÿr	'Ÿâ®'™ƒ'"^'Ž–5''BÂ'"í '•'î'˜‹÷'˜r'—ø[''öã'Žž'#'ŒÑ¼'—Ì'–½''Í'˜n'—).'—¤"''Z'ˆÈ)'½'"A'HÎ''J''Gà'"2<'"ãq'•¥)'—"v'˜>¸'"‡v''J'¤''К'‡ø''~B'üm'‹"Œ'‹Z)'C)'Ü''=6'"eE'ŽAY'',È'"Zù'"}¢'Ž¥'"|q'œ)*'–[C'ÿP'z''"
v'.š'ïf''Õ¢'"T '\³'•>ˆ'åg''O¹'"éÜ'•3h'–X¢'"Œ'–yT'''Ä''˜®'';"'t$'"¿\'"J'•"='"çÝ''Ù_'ŽY&''='—9¼'•Š-''¥ò'"$¼''àÒ''•î'ŽO'¬''©]'š®-'—o¹''2C'–É='˜ïõ'".»'''íË''—ü''‡u'¾I''Sœ'"À±'"¼'"¸a'–¥¨'''"'¾­'•J]'•Á''×''†0''n¿'¡¬'—2"'–E½'3º'Žó`'"ï'•`£'—j='"}l'"Bò'5''ÇX''£'–e''˜[¤'"Ó'Ž8§'i''{l'•õ&'—J©'—ÃI'•n'˜'–H'×'½'åE'•Š'–Ù'Œïº'—5'1Q'"Φ'•Á‹'•"'"í\'–ÜÔ''õ¨'"u3'™tÖ'—‰ú'½*''59'"êà''·d'eM'ú'¨`'"‰''fè'"+R'•4'—‡O'"0Õ'•v¸'"ò9'"¦
''²³'"õŠ'– '•qp'"%'•«'"•~''°R'ŽU'"‰Q'•/+'¥â'Ë¼'';N'"T''Œ&'"¦'—3Ÿ'˜u8'›t×'š]{'•z­'• '™V'•Šã'"v*'"•'"
'b'ý&'ex'–R†'–˘'½Ä''..''j'"³­'"''Š±'•U¦'•¤c'é
'"Rê'•8C'"	('•Ï"'•ù''9>'"Äy'"ƒŸ'—ð«'"ì"''
U''2N'I–'Ž…*'"êR'—²`'•'—F†'—÷ù'"ªT'–'ã'•m'"`''øY'"Ÿå'"œF'"ýä'•ö''õ#'"Y''rz'"žç'".x'–06'•¡Þ'"©''¨~'•N£'–g¸'"ˆ×'ÁU'Ž¼'%Î'"?²'"òã'–ïæ'—''i8''P2''µ''Ž'"Ïà''f'•âx''Ã''þ'˜B''Åò'"Js'•7é'"€È''2'ŽdÁ'`ã'•'È'"r*'"Ï''æÁ'"/)''''°''ŸÇ''#u''=/'"õ~'y}'"ðf'"	æ'¯U'"¿'"Ðý''ií'–0ó'""g''ƒ¢''R—'4R'‹·+'Ž÷Ó'-f'ƒG)'lqË'f£5'}W_'ˆžÜ'†«w's62'nño''4¸'ŒzÇ'ä'ŒBI''M'"J'"a×''o'"íþ'"e³'•·'"®â''¯˜''<ü'"œP'"U'"‰{'"oA'"›¬''÷Á''Év'Ž˜X'ŽSÈ'Ž.Í'"•<'"]'''³º''
''•êE'™b»'•¶''g '*´'‹xf'Ž…w'Ž‡'9ä''p^'Ûý''¼«'"\'|N'š!'Œâ'ÂÖ'{á''	''†F'Üc'"''"m	''­E'•V''ú'‹'ŒÍ'"Rœ''"œ'"¯Ó'áß'']2'Ž½é'±¿'Žì¹' w'"ð'"ïù''ŒÒ'ÉU'	ƒ'Û'?+''æ'"²''ÈÀ'ág'''}''¯<''YH''Ü}''Ç''ê0'fÌ'q¦'Ž§	'Ë	''®''c¦'xÎ'ŽŒÊ'¬''·Ò'-'V'ªÊ'‰$='Œ¼¦'‰˜'‰O''ë'‰§Ð'×ü'ŠW«'†Áæ'‡Ð'‹¾ò'_Z'ˆ'ê'_'‹9m'†«+'Ž»ï'C!'§'KK'Œ9R'Œœ'(v'Œ'‰²'Œ@\'ŒÅ/'ŒQÒ'Œí*'‹éß'˜\'²Ø'Š>î'Š7''‹%'‹?'†>'Š›'Ð‰'š‡'‹``'†$·'nß'‰°˜'‰éK'Š9Ø'Œ$A''Ý'Œ˜'Ó^'*X'Š¨h'‹œ-'ŒZZ'Ç'‹6î'Œ¹è'ˆ(˜'ŠÒš'Šþ'w<à'YÇä'e'0'h~'m%<'q‹µ's_Ü'tЫ'€Dæ'zd='rDÚ'|ß÷'€p'ÑR'€›¸'}$†'€‡•'ËÞ''Ùw'}PÃ'Îy'ƒ9ú'~ju'š'''Û'ƒËo'i'ƒ‹Õ'"x''®Œ'Ñi'zøS'uÈ'€ùT''™'å"'€Á'w'‡^'y-µ'}Ѽ'}Ÿ+'1q'vçb'~]ˆ'u?"'u¢'|2Ì'³K'ƒ_ÿ'€ân'wD'|Ž&'|¯'o'TÊ¡'W…']h5'aG¦'bé´'díw'`Ä('i]v'jø£'q'lßÛ'e<
'q'hÂ/'gr†'m¹'i¸'pÓ'{A's±î'n¸ª'ims'a@T'`‰'TÌ'is''kÔ£'eœå']"k'Oø'Qr‹'d$-'o\'i±'hÕ0'gK¥'vCÚ'mÉ&'t@]'f_)'iÃ'jiV'o<g'{Òy't.¸'o‰ð'o÷/'rç¬'tS•'tÙ¶'i¶'p=÷'húÅ'aNj'eÒ`'U•…'O¬'E"ê'GÖà'RâË'V"ú'[=ù'[Ñä'^üÜ'eÉ'\ª·'Y-L'U­L'_3'io'e'a_+'\Ãp'Zê'd<–'^Ù'c=º'kgê'fkå'bTÝ'e½"'eû'cBn'[¯ô'ZQa'_/ä'jmh'd_â'aCo'bž©'^D¶'nw
'o2ø'eJ'ob¡'hR}'it¥'`ªí'aà'h¬·'`''lÇ'b¶ ']'biÎ'X'G'dÍa'cˆ‹'V;'VÆJ'c,u'ZÍÇ'Ct¸'?c$'Hê'L"—'X0å'QÀ^'I,A'Bü…'NÎî'EÁz'MÅû'Z~Î'TJ‡'\›%'X"'T´'FdÜ'HdÉ'M':'SÎD'^­<'hßb'L4³'Nª'Xº%'UY;'O2u'U5'K(þ'P²Ð'PÚå'Rø²'N¿µ'C'C/'N'Iÿ.'H¯˜'L"ñ'SÅS'C'H…s'H²º'Iï´'Gð('GÛø'CûÛ'?å#'C.d'OÉ*'Cˆô'CF'LpZ'F/M'Gä'D…%'FÈ#'9)K'2K¬'6.'Gny'Eºµ'A?'=Z{':¯õ'B´['=û}'?Øù':ä¾&y"ƒ&}ÎJ&xâ¼&{´&}êõ&{M®&zû|&€™&}ø³&!ñ&э&€‰&w¦Õ&}½¯&|†Î&€†'&{Îa&€cÀ&}¬•&|ê"&qd¨&sÇY&†ðk&›Õ&pÿ&z ¨&pŽC&|ÚE&ƒ0&"s&‹B&€ƒL&x4~&skç&~°r&†‡ð&ô'&†-T&{öd&‰TD&wfv&ƒ ±&‹Œ2&‰è'&ø&z.&x·q&€ëf&†›d&¹Æ&…õ&֕&v—†&zò&ƒÑ³&ŒÒó&ŒE=&'öÉ&c:&{ÎW&‡ú&ˆµŸ&""‹&‰0&Á&}{&€Oã&…{´&Á'&Œá"&‹i&~ß&Æt&‡&ŠW&'wN&Œ8 &†ýY&€»&ˆÖK&Œ.ä&'O²&•Ké&Šw²&{/&€ô—&Š0¡&Šµ6&Ž'&ˆÑ¥&"õq&'<c&,&'Í7&ˆ&q&ŽÂ(&…Ð8&}mK&u¨&{<Ó&	&&"«&ˆãB&ýŽ&väO&x;&'è&»ã&™§(&X~&‡sÙ&u{/&s¼&zì´&ƒ]d&'ôÝ&u$Õ&|kñ&nl»&våà&|àB&"Y©&yÀq&~·P&k=q&jå&sâC&€"&y>&zÏ&q.&rÃ&l3d&z5&|äø&xFc&p­&q¸I&hS&jÑ&s(&w«n&k2&f"Þ&bäq&dݎ&j*&pu&rÑÂ&di‰&_tì&^òW&fÞP&cL*&fjŠ&eª&_:&Zå‹&XÙg&[¡ã&]õÇ&aëI&['&YrF&W&†&Wbã&Wña&[2f&YU&Wgš&PN‡&Rf¯&RÓH&T´Œ&Vÿ&R§a&QßÄ&Jêw&K<&O=»&O³&Püu&M=ú&JÔ:&FôG&K&Hb	&Mæy&KÕ&G>Û&Aí¹&A£û&DÁÏ&H_'&Io&Eí^&AÁ&AF&?GK&DG:&Fb˜&G-À&@ðÊ&?ê&<8	&>MŒ&;C:&?'&;Ë&9Ù¥&5±7&7vì&5¶"&89º&8iŽ&;2&5á>&5'É&::j&6x&6}U&6ð9&2×T&7áÂ&8Î÷&2aË&0Dd&1×K&/Ôo&.&,&+þ–&-ÊA&-Vß&.ӓ&-³&,Ä5&,õù&,?&,ý£&+½¨&.ýÿ&)ò«&(zö&%{¾&(Üg&*_&*ú‰&'v|&' c&$ÿ–&%[:&'$ˆ&&Z&&ÚY&$mõ&$*&$V&"Ê&$\Ó&#R&"Š>&"N&!ð& Pª&!kY& ˜ß&! ö&ßÌ&èe&B&w&ü&²&&ì&VÓ&ؕ&iˆ&u^&Î8&%,&'˜&¾&H&Ò &É&œG&#¬&ÂJ&¯î&1÷Ÿ&AŒ&ô´&¤&Žà&â&þ&A€&'&Ax&z9&šh&U&b&ð'&-Ò&'&è
&ÈB&ˆv&=&†Å&ã/&öÕ&'r&M_&æ&ÆÈ&< &•k&Š¹&&¡b&5©&ùý&:&žÅ&¸Q&BÃ&~
&O–&4&¯u&Ðø&wÌ&Œ&…&ñw&4£&['&îe&Á~&:½&=õ&†Ç&'&Õ&èç&/'&'j&'&gx&
	m&uL&
Œ&
t&
 ï&ãV&Œs&Ô&;q&E&ã6&œ7&SÁ&\à&W©&
Ñ&çÛ&ùê&µ²&ת&·&
V&
,&¼Š&`¶&	ÂÏ&	X&É¢&	F&	w&8Ò&^$&À&QÝ&ÿÁ&	V¥&‹²&ZÜ&Õµ&È&	i/&	k¾&kd&1W&jÈ&'G(&
U&n&½&d%&.&Ÿ&©&
Úc&Ž$&	‡]&(\&UÌ&J&
wH&Æ &&	µÁ&šÄ&
¡™&[%°ú¨&	Üc&_À&(&¯&0F&ÖÁ&oî&øë&
®{&,&'œ&CL&8&<M&u+&^&)_&íô&*ˆ&
[ã&dŸ&Ø´&Ýã&Ñ4&¬þ&ü©&}¯&RÖ&Ë&I&
E|&·¼&Û¶&{&­f&‡&
šÌ&
»"&
,C&§9&¾&l5&hï&œ&O&a˜&´{&VÆ&&=©&tf&Ý£&èí&vM&½Þ&_G&1Ø&©Î&?&Dæ&£¿&Ó&à(&KÍ&µ&é&Ü&'C&T›& ¥&ûƒ&œ;&y'&…2&¨&f·&ɖ& Ê$&""& s&¾ä&·‹&­ï&×Ó&yi&Õi&zZ&&"G& Ma&î;&^¼&ð{&±†&%4j&#7&()&‡'&}ƒ&å&Æ&Gî&~&om&À&DÄ&8f&Ò&M&ÞC&…Î&*"&}&X&Š&#&Â&eœ&í]&zs&U&«&Ú&o&U&¯b&Ÿ)&&UH&5&†O&æ§&€Ì&+ž&LZ&'Ñ&<i&ÔË&~f&JM&5&a"&%æ&#þÁ& &&&%¾&!–·&#&&ÇC&K{&-÷ö&0«õ&-ò&/Âå&>æ€&>1§&4ª¼&O¤9&\ý
&FQ>&FÏ&h×Æ&X¶¡&BË&DÜÆ&`£Ö&cî&]à…&et%&ŽŽ&'3Ô&Q&6
À&Sǵ&xW¨&\q&F91&(dB&61_&OÝ&SŽ&&9˜r&)²î&Aø_&XQ…&5G&)çÉ&c&)&î¼& ¿&!Mn&mÏ&Ôt&à&.8ü&
&Ö~&—9&­'&!ØÆ&RJ_&=J& N&ùO&.h&WýÇ&@‹¯&"	&yå&'X&(®'&=Í&:±&(2â&þ½&úâ&§&#6à&~è&v"&6×Î& °î&iÑ&îã&E¥&,/L&)‡_&>h»&)x®& <&"™&ð&
g~&#@&0	r&)µ·&ƒþ&"&®]&©*&¼›&
s>&'«&xÓ&&&¦&w&S&Se&	â²&nx&0&
È& æ%ýÓ%ý~®&ُ&~Œ&è&åä&^¢&Z&ÿl&gž&š`&ˆ—&¥&µh%û	Ý%øjd%ûðä&Œ2&áæ&´²%þÜÚ%ê.œ%ê)'%úõ&ùé%õpù%ùØn%öª%èo8%é‡%í\Ø%ïÀO&D%ò·-%ìŽ%ër%ì¬%ÝM9%ÙPÆ%áÜm%奴%ÝÉb%Üj%ÙÑ%ÚÚF%ԝÆ%ÜÐc%ãM
%Þ0ü%Ö~0%ÖTÍ%Õ¼"%Û¯Y%ÝùŠ%×sº%׌Ð%Ôõá%ÏÒÈ%ÔGÑ%ÚZj%àZþ%Ø7v%Ó»N%՝õ%ÕH%ÔX'%ÔZ%á•5%×T%ÑV%Û Ý%чJ%Æ %Èf´%Æýú%Ùu6%Ñ)l%Êâ@%Æ@8%ÅkÙ%Ì}%Ά%˹%È/7%É%ð%Æ¥±%ÃF%Á‰T%Åtê%¿vA%¿Ô%¼%ÁÓÔ%Á'µ%Ã@%½‡)%»z~%¹ú‹%¼0ã%¼ú-%¾Þñ%¼v`%¾É%¹•ï%» û%¸"@%¸Û"%µ³°%¶‰"%¿¡7%»Û¿%»Xi%¶c­%µC%³fd%²%·ÔN%µJ¯%³5»%²Ò%²} %¯C%°• %­Ì*%­Ìá%®øt%°›ß%¯Ùf%­¯4%«3k%¬©7%®%à%¯_%«zÊ%¬Ž¶%¬H%¬9E%««™%®c¨%«ßü%¬%«Ô¾%­Ý§%ªTK%­IÄ%«š#%¨3~%¥Q#%§jQ%¥¨‡%²©%¦¿%¦NH%¡rè%¦Rø%£[D%¥,&%¥!"%¨w¥%¤‡]%¤÷‹%¥û%¬-%¨Õ0%¨d÷%¦Ðî%¥Å8%¤;ÿ%¤]g%¢¢†%¢ôz%¡eÎ%¢¦½%£¿%¤3x%¡"=% ›%žDV% g·%¿xq%¡™E%¡L?%¡}%ž…¢%Ÿïo%¡J%¢H"%¥L%¬yÖ%¢´Ø%žRc%Ÿ
{%¢ÆÌ% Áa%Ÿÿ%"ð%±Cˆ%žœ¡%º¾%À[%œùº%š#ý%žÉ%Ÿ .%¡"P%Šö% w%¦çä%šÔ•%š-%œÝ!%™T>%œ1%¨‡Q%±Wë%®¾×% ÝX%œ½%›_'%›³@%œÒõ%›ÿ%œ£Õ%˜#%™!'%˜ð%˜Gw%˜ÜÀ%›¼Z%œ/K%­}%–Ùt%™¼¢%˜Ì %™4Ã%›,Ñ%šf«%š%ŸU%ªâ%¬2% þ%šT|%–±/%™Å]%˜Ã%•þ%–á%˜Qg%˜_š%—{%•¾¨%š<ó%–öí%"ü%•·ó%™lu%•ûâ%–l"%'pt%"†%'q%'Ùc%›Û,%žŸ2%–w%—i†%"·n%•‹&%"l%–ui%•ÖÔ%–m%"H`%–RÞ%¡ú¡%–Ô%'3c%—à%"¯î%•ô%'Ç…%"è%'\%'Äó%¼'%"žl%'3Ó%øÆ%m %'šÝ%"¢Ø%"Ü	%•Û%¦*%˜	¤%˜ž%•g%'Ç%%")Š%'y¬%'øÔ%'YL%'Ô%"€%"u4%•éI%•J%'\:%•5‰%' ì%–%ý)%›có%˜Ív%'Ù/%—?Ð%"–´%›¾ü%–ƒË%"$¡%–B %›‰©%"T­%—ׂ%™1g%—–£%"Jo%–%"C%'ê,%"¤%˜x%"§À% îÑ%"éG%"RV%'žF%"¾¯%'óK%ÿF%Ùæ%—Nç%•…ñ%"°y%'[Í%–›t%'´%'¨Ý%'­%"eä%•œ›%˜ÖM%"Òµ%"Ö1%"‰%"õ7%'û%"h%"n!%"÷%"×]%•í%':ã%•(%"ô%"œ%šÛ¤%"Ú%"ÿ%—ÃÕ%¢¸%—Ðu%˜aà%'7D%–&"%˜s^%"ÏÜ%–`%'jØ%•â)%–äõ%•|`%"N†%–;u%";	%–vß%"ä%˜OX%™%"ôi%•ãÑ%™Bª%šŠÆ%šË%—Sè%—9À%"|à%—]Ó%"¾E%—#è%˜W¬%—à7%•X¾%–Žp%–¿s%–pÊ%–%™%–Þp%šxÀ%š,%š¬­%˜F%—ÕÞ%'£R%— %"#%%™¢ã%"^á%—?°%'@—%"îF%b>%"¶%"q·%—Ýó%"}l%—Óˆ%"WË%"W˜%–9U%˜
%•û3%œ²½%›j%žOc%™Ì%–œ\%•ÆX%š«%–µ/%—E%˜%˜l<%—^š%"Û°%—Ïû%˜%"/p%˜—õ%•"%•M:%"Òƒ%˜VÀ%™Í#%šüF%˜Z%›2è%™h†%™¢%%šD%›§%šR%™Ô{%¡\%®¹Æ%¢¯B%šÆ›%››Q%e%%œî%›/W%œ¨=%ž¿!%ž@L% ¥/%¡%¡A¶%œFe%kv%œóE%°ï%žÉ%k%Ÿ¬Å% U1%›®% ï%Æ%¢7²%þº%Ÿ«'%žLÄ%´°%ŸÅ% r…%›:%žPé%ž"%¥/w%¥øÕ%¤X]% ¥% vé%ŸØÉ%¤¤N%Ÿ§þ% )%¤('%¤ÿ±%¢¨h%¥'% Æ%¤%5%£µÖ%£ðf%£ÐÜ%ªªF%°»¸%¬ÍÞ%¦™–%§€©%§Ø&%§é%«"ñ%¬‡{%¯ò %°0i%©K%%­Ÿ%±d»%±%ª:%¯Ã%«¸Š%®È%ª€ÿ%±ðÁ%¶Dw%´T…%¬~%%°4%­£(%¸ë
%²³%²Ay%¬rö%²v%²eG%¶¥Ä%¸<ä%º¬w%´9%´]û%²8M%³yŸ%¶Y{%¼š%½È²%ÂQÝ%¿¨%½Le%¸è%½ªÍ%¸5Ï%¶Jz%¿a'%Ëß·%Â%%Çìñ%Ê!%Àlâ%½µ%éh%Â7%Í|;%ÝCê%Ý?y%Ùâû%Ô±Â%‹ó%Á¬%ː1%êˆh%ö5L%á|ß%ÛÞ%æ%"&±H&"k&3i&±›%ü3ò%Ý£m%ÑWU%í[%ó·%øê&uÄ&"H&kN&—&¨s&
šá%î—%ڄ%öºÁ&ÒX&È&)Šu&9õ&Sc&$d%÷5%ô&19[%É2–%–'ß%'Å´%"Û%Ä·&¤%ښ{%±¤Ý%¬ÑŠ%"Bß%–)»%­Ï¬%ÁØÜ%ªôž%¤×{%ªÇt%¸…[%¶ºæ%ÓGŠ%¹|"%"¦s%ƒ¯¬%†öÓ%…Ý%"ü%€ß©%úâ%'Ñæ%"´x%«d
%»¶%»ƒ@%ã{&=+¢&S÷Ô%ÚÀ%Ÿ:Ÿ%°	%¦u3%~çœ%rr"%{K_%‹
%T%r\ß%‹´ð%€Ó«%f‰%h—n%ƒPò%'x£%h–s%…†€%‡°£%…Ò%…¡Ö%€%{Ř%p™4%l|h%{'ù%Žßw%¡ªî% ¥H%'W£%"¢ª%'%‹@Ð%…üo%¤|%¥Ÿµ%Ÿ"%œ'9%'Í´%tå%bV{%xÆí%ƒÝF%tíT%ŽMÑ%œI—%}zn%sõ[%r¨P%xí=%nY5%r.Ü%Tµ%ŠGÛ%Š¼¾%c½™%gA=%†Ÿ%OH%"ìŸ%qµÝ%r\#%xº—%{Ô%i';%gCx%d-%_T•%g%mð%h¼Ý%Z@l%`ð%v´7%dYX%W¼Á%W@¯%c‡G%Z1%N‹Î%J3(%O´o%L&_%QcÒ%NYÚ%I»ž%CÔm%I§%Cµ4%Aå~%?ß÷%O8Ì%Rê%Mwè%[`C%F¹@%CÈ*%Dë›%@ÀÕ%?
L%>V¦%B»'%@Ç%;gI%1ü%C0›%=›†%<%;?k%>›l%;ªl%@^¯%?_ï%=̬%9ʒ%=M³%:å%< ¥%:\Ñ%B' %@Çx%:g%4#%6bŸ%5ǂ%6ÃÉ%1_X%.«ü%,bË%*á6%0vS%8¦»%4vš%5f$%3º-%6GÔ%5¿F%6x%0?%2ú1%1d´%3j%2å%=ºÝ%?"%;g•%/ô2%/œK%,™%1H•%/†"%5š%1ÍÙ%2™n%.á"%.ó~%*7%.âë%-|%.ʾ%-jV%1E?%3B€%3t%*
Ä%*HÙ%*Xh%,TÝ%*8M%,ï%,P%-ªš%.S%)€%)ðÇ%,èò%*<n%3;}%?^%H>ž%41%(4Ö%$N‹%6a%%ª¤%)hk%*a3%0v¼%&Pp%+–g%%7ä%%je%#ö‡%%|(%$!%+ø%-–%)"þ%#þã%%÷ê%%Ä%-%/ŸÖ%4ʊ%7¨ï%8w0%)2U%%t!%&5â%*ˆý%+Dï%/í2%,	X%'¾Y%$Ôì%(úÎ%()%',E%"Dc%%%!EÅ%&Y"%$Á@%%3%#t'%#äþ%"Û×%#N%#qÛ%#f%&%%çN%Â@%3ñ%#b]%&¥%(s%9~1%3žÖ%&¬% éŒ%$éÞ%(¨;%&¬À%#w1%#H%!B8%#(% EÄ%tb%yD%"T·%_'%"¸%XP%!NO%!ñ‡%!5%%#*%#{A%$%2%#º% …%!-P%þ/%Ï;%Kc%!?%–y%&¯`%0i–%->Ö%!¤
%"% ÂF%%«Ð%!˜%#Tø%$4á%,>t%&Ô3%#JH%#€ú%&Ǚ%$íÃ%&¨g%#r—%+"O%6ð©%,ä¼% _ª%#"L% z%!4ô% K% žn%ß%2M%Þ%z4%ób% v%6Ä%פ%¶=%5í%Œ% ˆÌ%&/%"àr%·£%~`%¨Ï%y%Uƒ%´Á%lo%/'ó%°4%4Q%'e%.l%"®ñ%&½%%Ü2%4›]%¼d%X%Žº%i_%#]ˆ%º©%uß%må%P¾%dì%ÌE%ÒZ%ßH%õ% ¦%'8%E%6¯%_9%I&%Å«%U%®J%Ö§%Ÿ%tš%ò÷%>Ã%^	%ö·%üé%S+%Ól%°%oC%=Ù%]G%^X%(z%•š%Än%Èt%
»%·o%ªñ%í%Âø%Û%'k%pÔ%FÔ%')% Ά%q% ~%å[%!°+%°É% õ %cL%$¬%%9%%õ­%q%%$;D% =2%(e%%X5%&Ö% |þ%%ðí%%»%+œ%# Ý%&t,%"Ÿ%+'?%!ͯ%'y%%=¤%%LJ%!àˆ%&;Â%$¬v%@Tr%R–A%LúÊ%:e%8'%*.%+ê%#<Ø%)B½%$,%('"%%eá%%V% Ž%$%$)"%'˯% ©z%%B%%'…%*%%)%&?%"A¾%=y'%+2%&Þ%!Á#%&ÅD%#‡ù%<{%.»}%+Ï{%!»<%"¢Ò%¦O%)Ȫ%*Vº%.+Ì%&[×%$•%æV%Òy%s%!4%0;%!ÑÉ%®o%!ý©%Ë´%%·Ø%\%#ø%c%~
%xI% ™o%Gj%!¾ì%Î+%&6$%©˜%!Žð%Ëã%%‡7%"šQ%$%Úþ%4SM%=òx%+ÉQ%!³÷%'°D%'óÿ%-O\%#%&Í% %"{
%!\#%'Ý:%'XR%))M%%}ô%)¬V%$q%&z:%#	[%&œE%$ŒQ%(çÖ%#=ñ%%Yz%&´/%,go%$Â%''%%¶%(%'±¶%,UÛ%)ˉ%*<l%%O%7ɔ%:zm%3yÿ%(>%/˜%&Yx%+4Ï%,vw%/ÆÅ%&$œ%342%0Ëï%.ö+%%h%3¹«%=tY%2¢H%+Àj%05%1^¦%EÚ%?Ûm%2²Ž%-CÖ%4¤O%5ÿj%7'è%3'É%1j/%,^Z%/mä%*×l%1¼ó%16%8:Ê%3UE%=†W%>"à%:î%0B'%5½(%/6$%?r%@Vþ%;WÕ%1¨|%<Ñ+%:ú%7Ÿv%/½%6{ƒ%;`š%A:%9¥¹%=H>%:ъ%@õ-%Pwî%@%9ÓC%Da¦%>%9Qh%XŸ%=qi%>™M%M%7%F~C%HZ%G"c%?7×%6`d%;RØ%;?m%@Š$%:… %A*!%?ÄÓ%EÏj%A³t%D'l%CU}%SÏ%M°!%Sr%LÖ%EÀP%DZ~%O¯•%F‰Ü%O=[%]@l%cØý%Q÷í%X³/%Vþæ%R|%Dä"%W`Õ%eâ]%Y¢³%DÒS%MN®%EÖ+%E¡%OE¶%hH¢%K¾-%E×r%NBÿ%`e%YTò%_%L±e%Lí@%R½Ù%Uæo%KcÅ%TYG%n7%rV%O»ä%V'Ø%a)ó%Y²e%I8%J%k%M–8%T˜¦%O¼B%p¿»%ŽôC%–Èa%ƒ%a€D%džé%|%m{¾%zÛ@%{P%p£%}Ï%»¯M%ìxŠ%Î<^%ºØŽ%¦Jš%Ž*ÿ%'(%šR^%È.ñ&ï³%Ç2Ú%¬¶Å%Ûêz%êÆA%¼zÆ%ÁŒ3%ÝO4&	ÙÉ&a%ç6¢&tW&‰"N'ûZ&Ðv%&N™¥&l]$&ˆX§&BÉ%óî©&++:&'+¸&~]y&];Ì&k¢1&£	_&gl¥&–ºU'%°§&¾×Â&u0Ü&œù†',"É'²*8'·5v(U2‡)
¶(ŸI¾'Cn0&lOš&2«á&e©&¿Æ'˜ç¤(±É'¿˜='xû
&¼p
&4ÅÄ&5µ´&jtð&Ï¿ï'°'Œh[(I(+Æ'Ýðs'ªÒ&Ž.|&wY&»Ú,'Zç&Ô³'Hº'¶u5'Z&ép¦'1—=&Õȍ&'c&ˆ…)&‰Û&7Ca&/PÔ&[ó]&˜Ôƒ&€à*&š¶&?&r<&Y+—&`LÁ&½bS&ƒ¸B%å¶+%Ó÷ˆ&)ƒ\&éá­'ág&ka÷&±r&&á&ÆY(g0(ƒñ'lK¯&•Ty&­t':gh'ځ…(¿îÔ'½@8'9Ó½'gìö'DÞ&®&ËD±'Xh&'G¶"&Øí›&°*ž&œÆJ&s"&,Cò&8 Ä&{SS'D6'À& 7ö&%¼Î&Äm&#&DuY&.8&"T&=âƒ&Zh%ú³&,8Ä&Ø,0'¾¸š'Išê&b"A&+°&*ô&M½¹&YÒ³&áÔ'ÏÞ(5;(˜"'Ca9'^­ê'f¡&¡Ø£&`¥&\y&-=&+ÔÁ&!Çi&Ç®&5F¬&¹è'4é''m ¿(æP(ÏÃ'ŽË''èù&êì&8
&IÆ&ôœ&Dà²&+¨+&"¾(&ˆ'ßO'+Ö''7ö'Âø%šLƒ%S—'%ÉN&Áƒ&ŸP%°.'%^­-%q×Ð%µ-s&XrL&I§%Ã.u%‡Aù%{›%‡ó³%`ã%sèl%nŸ…%(¦ê%Gò·%'r%Áÿ»&
+%ô š%¡BÕ%TÛ%,[%,]Ä%:ÍÑ%L)5%]ÑÑ%A|¤%~ñ%þ:¤&H%šÛÑ%i\
%_L·%CÁL%/˜Ì%&þ@%á`%2y%c–%†¢ö%ƒª%;a'%^¬%'z¥%P‡?%L{%%ˆª%I^µ%N`a%UN4%gºq%YÍ%2é%!ä¯%$06%Çö%ÿl%Uî%Ž6%†û…%2$%WìS%îÚ%[ä%@9%]¶s%/™¨%"|%+¼z%8C%-nJ%""|%aeô%¡ˆÃ%_`"%$Ù%‹ª%+}%<rú%c%zw%Ÿ€%2¸£%,ƒ(%XV%"W%9%šø%f|%
KX%
z—%™'%_Û§% "%2‰%aJ%*`­%‹F$óÜÓ$úúó%Æs$øgö$ü¶%ý%T‰g%ª%t.Ü%.̉%88%-vŸ%
QÑ%å¨$ó*F$åF7$òa·$úž¦%¾%'L%:L%•1%݄%b³%¼-$õò`$æš$ã×Á$äØ$æu~%÷F%8¦%)ì£%mÔ%…$ﮯ$è%]¥% ð$%m)$çÄ$Üè[$ø˜%¸%ÉF%{²%)%#¸%Ø%úã$÷¿$ö7m$èÚ5%ãø%4uÛ%*JÊ%.2o%Y¨%3+%øï%7ô%! þ%š"%ìõ%µ1$ðÿö$ڔš$Ó¡ï$çnâ%;%§M$í"U%pC%%g%öî%ú,$ó/á$è%Ð%'+%"‰%VX$é؄$ç•%¿ä$ð?$àç‹$ú?H%K>$àmÅ$ò÷$ëh•$Þüa$ݧ$æ±Î$þC%aê$óìÅ$êXš$çPÄ$þØ %ò$øy¸$à½h$Ú\Õ$ɼA$è
Ð$ÝSD$ægb$Ó̶$Ö³õ$æ½s$ï;Ç$Õ¢Y$Î5B$ÍR	$ÑÅC$Ó ¬$ÖB'$Ð3]$Õbñ$ÌÉ$ÈoØ$ÉÌs$ÑÊ~$ÊIÀ$ÌhŸ$È[$ËÞ$ǚÔ$Ųv$Âê$Ä(B$ÂsÖ$ÆC$LjO$Î<	$ʍò$Ó¼á$ÔYÏ$ә»$äUú%>%~$亊$ä$ê$õ¨µ$Ø*$Æ è$Æq$Üzù$Þï˜$Ï$ÅÓÓ$ÁHx$Á‡¬$Ȩ³$Ã$Å"$ÀØï$Æó?$ÁS$¸$Ã*a$ƚå$¿å$Äù_$½Ÿõ$Á»$½1Ü$½®$¹_q$ÌÙP$¿Ë´$̈́'$ßkØ$Ö²
$À»`$ÁTâ$Âo²$ÁcË$¿.ÿ$Ä8€$¿å'$¿"â$ÈM$År¶$ÍÚF% [%sš$Ϋó$¾÷²$Á7$À‰C$Àʺ$»*$À"$¼v$¾£ $Ìp:$÷õÈ$ѦC$ÓՕ$¼$Àü$¼Hä$½èX$Óg$¼ë$¾ÓU$ëŒG%@$÷‡T$Á7¤$Àç$¾""$œ$¼u¶$ÀÂõ$ºç$¼w†$¿(©$ÃdÕ$½:1$¿,õ$¿B:$ÕI6$ë´$Ÿ$ºPÀ$½,—$ºœ{$¾Jº$¹³-$Áþ$èÈ$þ!:$ÕUº$$»Ö¡$¾&$º¨¾$½Xg$»ˆÏ$òRŒ$·ó®$¾EX$¼Ë$À]µ$½\"$¾šä$¹zw$•$ÂIë$È
$Éñ…$Ê»0$¿ò'$ÁˆÌ$À$$»ñ0$¾;»$Úò$ÞE$Û%'$ÇÑ_$À2.$ºnl$½%$»Èy$É
$¾úÊ$ÁΦ$¾CÉ$½Ç$½±â$חÚ$ïŽg$Í ÿ$¾$Á8$¾"$ÂOà$¼pY$Ãfh$ѧÌ$ÓP$¾
o$ÂíV$½'y$Õ*ü$ö ˆ$é<'$ÈbŠ$ÆMz$ÑÑI$¿$¼Ì‹$¾V‰$¹ù$Á<¨$¼©N$Ís$ÒÒí$Ì8`$ȌQ$ÈÆN$Ɓ0$Å+$Ƃþ$Éܜ$Äif$ÇDÃ$Æ%á$×úA$ÃB,$È4Ê$Âq$Øe$'n$È,B$Ãç$ÉDó$ȜÈ$Çð/$Ŋi$Ë8$ÆÔ$Ë!9$Üî$Öàg$¿Ÿa$Ãbþ$Äb$ú¸%v	%ü$ҍØ$ãì8$ô´k$Ü[D$ä$Ʉ©$Êڟ$ÖÝ $Îþº$Ëc$ƼR$ÇÒp$ÃK$ÒØb$ź—$Ê1$ÁÞÄ$Ï؇$Ç>$Ç*$Á'$$Ɨn$Ë×á$Þ²­$Ͷw$ÉT!$Âó]$Æi3$¿Ù"$É4$Å{y$ËÍD$Ùe±$é°ç$Ñïñ$Ç:ì$Ë%¬$Ŝe$Äè$ÍH$ÉÓ$ÐÓ%$ÌYØ$ώ§$Ëîs$ÐÑ$çô%Ž%!ª$ÙÎÒ$Érm$Ì*>$ď $ÌÚ6$Å@±$΀E$Øn$×I$ÒØ­$ö·ƒ$ùfP$Ùj$Ì̛$ÓR½$͉¸$Π×$ɶü$Éi~$È©$Íñ$֎ë% Ž%E$àƒe$ɟ{$Ø`Ê$Çú$Êÿ¢$Çtã$Ê:$Éü…$ÏtQ$ËR$ÊRÿ$Æk|$ÌGR$Êæõ$ÝX	$ë9Ù$Ù§Ÿ$É ó$Ç΂$Ë´«$Îö/$ÊÏõ$Í)£$ÌEé$íÃa%
Di$÷z$ÍRê$ÓÏí$ÈÆ&$Ǹˆ$Ųw$Õ[$Êé{$ÐD¸$Ɍò$Ôkù$ÌAþ$âñ›$Ç}p$ʹx$ÌÁé$Ô8$ί;$Ø3ô$â;‰$àƒJ$Ò…$с¤$ѶE$Ô$Ô	Z$Ü$û£×$÷½É$é$ÜM$äSÍ$ÞòÊ$Öç($í«($çˆn$ãæ6$æO®$àl$Ô'
$Òf$Õþ%$ÔI$ØÄd$ހg$ÝS$×Áß$ÛÇN$ٓ{$Ö§I$û)$÷KÍ$êúZ$׫9$äW«$Ôэ$隠$׬$ßqS$÷Ím$ø?a$Þ9Ð$Ø¢$Ñ=a$åŽð%X†$ÿ­$é?¢$÷A$Ý60$Ý1|$Õ­´$Ù7$×s¸$÷Z$ܵÅ$æýç$×]$횔$àÄË$ݯ¡$è›C$àC$Ù>W$ÙÜI$ÔT$ÚOÛ$Õë·$ÚðD$Ö‡$änÔ$Õ=°$á'=$Ü£$ò=™$Õ§Š$Ý	Z$èrZ$ݍ$Ø/¿$ÛG$ÙBH$ë<A$ä8Ý$ë•õ$ñü£$ãÐ$ÝÈ1$ÚU1$Ø$#$àPÎ$óAò%36æ%&8$ùò^$ä"%-o%ãB$ñ¢$ß,$á}Ý$Ýãk$ìú"$êõÅ$ãšI$ð¡$ãä¹$ÝNk$ç_°$â¹ê$åˆ$ࣚ$äF)$á1ƒ$å¼Ì$à~í$â~µ$âe$ä1¢$éá%Z$å¯d$ç}$ßZ$$ã$Ýò‡$æÆÁ$åú²$ï@C%—Ñ$ÿJ·$äFî$é*$ä•Ü$èw$ãÜ($æ_ï$ä¯Ð$î¡Z$åçÝ$èø›$äˆ $êe$è€|%£q%&j%Î$ôUÅ$ôc4$æ%;$ìS5$èC½$êc]$éW?$íé—$ê/$ïœ%J.%xÚ$øôá$îÎk$ê͜$ï$íb5$ïM¶$ízJ$ð¤($ëÜ.$óz#$ユ%Ǎ%'æ %`°$õûë$ñ©Ü$ï%$óŒ4$îƒ]$ò=á$$ó§N$ï+ã$õ2Ù$òâü$ø$ñÖ$öº—$öhD%ÂÛ%+ÿ$þž$ù-l$ø'}$òc$ø®$öÞÁ$ù¯»$óe²$ü:4%—x%")Þ%	Ò$ø¸:$ó"9$úqÛ$úå{$ýZ$ö‡w$úø $ùV2$ÿ1þ%Y0$üƒ?$÷Hc$û'$öøj%Ê%%¢%.A%ýÔ%'1%	l6%8:%™%K`$ür;%z0%(ô%s%5:%÷"%-\%
G¢%ÿÉ%9Ò$þsœ%
%•%à>%dß%
92%eQ%O·%«#%Œ%K"%ºÒ%«L%óu%
_†%8
%O[%é"%ør%$ÿy%r%
§%$ù%#n%"o%	êž%" %Ÿÿ%|¼%Ý7%yÍ%¤F%r#%2§%ãm%É%7~%i¢%
5y%¹è%©%'Ç%t,%	¨_%x%{w%#f%Û&%–Ù%/Æ%˜%!ëh%0%Tÿ%	mC%Çv%
ðY%ßP%q$%Q"%Ÿ.%?ð%òà%Kš%T%:¤%S"%Ð%S‹%{r%˜!%xÎ%_Ñ%µ%c%Ul%›ä%6ä%½w%UÎ%^%Ò%eG%Ä%Z%ä'%O%­%êU%Úï%ø]%hx%܌%	E%"k%'8Û%X"%u'S%YèÉ%1Í%%u'%0`Ú%#È@%$Ä%<ù%D%º{%&@%'9%$àB%$Ë®%A–%"%ø%3æ%ùØ%
u%'!ï%/8ô%-óK%#+²%"Cø%#›¾%6½%2×%#Y%%Ó%#Æ%&	˜%:
:%Hé±%73+%" !%$—%$<ä%;%Y´`%GCZ%'À%&íµ%'Fh%+ý%(©›%3²%Pñ±%s¬%E?%B(¨%C͖%6çþ%9½±%H%L¹X%YÀ%:U%7Wx%*3º%+o°%1«Ë%J1w%Måy%Fvo%>L%J#n%R[H%Iæ<%Të…%zx%Võ%<±à%CÃ%T!7%E˜I%Sfu%S;Æ%iqf%O}%Ha•%U"K%D#L%KVü%"–Å% %°(`%©Ñ½%½ e%»ïþ%–Ïm%™J&%œ3e%|)ø%}>…%…(%fAÌ%Qô%%M§à%o`¼%»
&Åè%àX"%'Èõ%žé5%†ð‹%_~Ò%oºˆ%1á%ešF%f)e%•L%ù¬&"%¤%¼†h%屘&ï%ø0%êÀÀ&'Äç&RrG&R.Ð&»°&{·%ŽW]%(_V%
L]%{%SÉ%œ¥%«§Á% ô¥$ç,q$û:¤%?«'%÷/´%¥R…%7w%&«[%ïô%BYu%S
$Ç«D$µ v$Ì·!%Í=%Ùړ%çC%UE&%a}Þ%Ó·ß%Æò%Ÿ_	%£"ð%6gª$ê¹$Ä$ѺR$í5¿$õòý%Sa%Ƨ%çñ&µH''%ê'G±&?,Ì%ƒ%>cÚ%7&`åx%Ì{ë%Nj%•¸°&†ƒH'8H
'‹a&}Ç%…R"$ú_Ã$ô±Ú%˜–%«x%VH%O×%¥}&'%©4*%Œ½É&$¶&®'1&.ö%u˜%
%Ag%æ|Ï%qˆ+$׎$®ué$­g˜%ëª%À]û&Áfw&‰Ñ%'u$ír?$ªë½$¥sù$ןø%{>%uö¦$éé4$®ˆ$¸£'%N/%w$á%!z—%.)$%)b½$¿0ß$ßé%@c%JÚc%²$ÊâÓ$± F$²¨$Ñðº%ˆw$´/¢$žüH$³æ{$îXî$ÎçV$½ž$ßY$ãäF%B|%0$ÄÏó$¿ê$êëû$¹Aý$ˆDÕ$‰´$£+<$Ɲ&$äÊ.$Ó$Ï$Ÿ¢½$™‹ž$—žO$¬ÁP$­5û$¶½É$¬›¡$«íø$ŸŽø$Fy$šÔï$œ'¸$©&$·á$Îè…$ÓXm$ÏdÅ$Ì9Æ$Þm^$ü~\$óú$äÊr$ß(ö$æêò$ÞE$ìŸ$»éT$•	ý$š™Ý$ à$šòó$¨d3$¹ð™$ò3$ɖ$ÀOŸ$£â"$¡ˆº$›S=$"â­$'ÁÏ$œ¥M$•ot$®$ŽE`$š-$•Rt$ž[$"Ab$Ž—#$~Ŭ$}è$…NÚ$ŠIä$'™$~Ûú$q•$o‹h$ƒ@ž$'9u$Y$X¤Ä$a¨$…¶[$ŒŠÈ$|Wã$]¦$\*3$X4N$d·$fŸm$kñÖ$a'$]˜g$UÎÕ$Qó $`úÐ$z2³$]Û$Y¬±$Y±[$b$lµç$zô›$b¸{$W`$V,$^$X7/$Y?X$bÈK$eG‡$cM$m$o‰@$|öµ$}ßj$}H$•©R$œ–$±4ô$ÌÖ%J%&$æë'%
ûv%ÕÛ%ǔ%Ÿ%w#%p%"Ú$ýæ;$àXü$ʃŸ$½$¤üÛ$"á¯$'áš$ªÐ$¶{;$¼$ÆQ+$Ó±$ßÑs$Ëá3$è«$ÂÛH$¼«$¹wk$°¬¨$·U$·âÈ$³MA$©(i$¨j…$¦x$Ÿã`$'j¾$'A›$ŽU$Š
$',Q$€Œ½$l$x°$$r$r©%$gN$g3$c£&$…û$™Ÿþ$…Sß$cfâ$``$Zܚ$[Í$W¶Ì$]•$\…ë$YíL$Z˜N$xôU$€6{$c6 $S´$RÔÕ$Tk¼$Uþ¥$S;}$V¾Ö$SÉ$Uˆè$UmÆ$]µß$s-$™ìg$ÌÄ$fÍ$[$].D$Uèÿ$U¼î$T°U$U6M$SÓ~$Y%$Z0¨$b9b$a²L$hgs$mž$ƒÆ5$†Üî$€Uò$|¤$ƒ$…*¨$‡šÿ$†L'$‡ ¹$ˆ†þ$0‡$ ‹é$Ƌ$Ò&Ý$Ž›$… $€°ø$s†"$nG$_R
$^e­$b:$'Q@$r
J$yz®$vàC$zØt$˜ˆô$€0ö$L$€-T$}ˆs${ $tçU$yè\$uçQ$uyu$q|‡$tÆy$o¿0$ns@$h'$kÆ$"ÏÚ$ó$kmä$d&$_"$aw$ZÒ¥$\Ý$Y/¸$\ü/$X—$Wê$RÂ$Si´$R=¸$V^Ë$UK$\iº$XŸ$\7˜$V$T׶$S¼Ò$[¸á$cn$e‹V$X&@$X´ô$S'7$T¼$OÐQ$Uè$U½*$hT,$kë%$[xP$S,¢$SìW$PJ$To$Pyt$QÞÙ$N4ª$Oós$P>¡$O1¼$LO$U ~$S{$T.$Nàá$hÝ$R£f$U^$S±…$VCä$Rk]$X½$Q×ù$P·?$P9;$V=Ò$Ze$a‡$VLæ$T"_$O6ê$TÂ.$VJå$^	Ú$`Tt$dJ³$bG$_í$RF)$RÁL$Q{Ð$TФ$Pvƒ$[Óñ$W¹$S¼ç$S3÷$h<J$gݘ$[¶$R¦=$V¸7$Q§.$V\$S'ì$VO™$QCÕ$Y>$[ì½$Yü$d¸¾$u¸$[ë	$SÄÔ$PF÷$SÂÈ$WñB$Yj$NMì$S"$PÙ;$Síœ$Rí8$X'$Z.y$`Ÿ'$VU$R+·$P=p$TÔæ$S¡$[ÿ^$TFÞ$Uÿ
$Tš$Ušµ$P°$UÁL$RéÌ$U`À$OzA$U¢º$Qv$Wûá$Q_$Wb6$S)ë$Uˆm$QW¹$Uñ$X±!$VÎO$R&%$Yê$`°$_¸þ$RDŽ$ZgU${y$&p${%³$aӑ$\Ó$kÿˆ$oúÈ$uut$`Z›$_ˆ$V»ƒ$Zþ$Yå$[ƒ¹$_#$bÿ$]øb$[k€$X5$[D®$\
q$[ý‡$YüÕ$Zv°$X‰n$]U^$[8q$\v2$Z>$\«$YÉÊ$]¬T$ZÃÆ$\ñu$Yµ§$Z×}$Z2$Z¢{$cÐ$kúJ$^tÁ$]Í<$\

$],%$[!Ž$mr $\³$^W{$]/–$a(^$[:c$^'û$d©$`q$a3§${ãq$‡	ë$r›ã$\Çõ$]y$[à$bSu$a`H$c¤{$aWÆ$gWØ$]QB$^Eü$e 3$t:Ô$l.$a
$^˜¼$_ñY$ZAX$`A$^p$^¥¾$[,$]¿þ$^{"$`ôÉ$_ˆ$n•Ã$ŒœK$–+$g$`°®$bqö$gËU$giU$jTY$'ˆ$z/O$p•}$j÷°$føÇ$iÜ$f´À$bÊp$bâ:$k0^${¼;$rqî$Zí$as^$vô®$`N‹$YÑt$Ze$Z³+$bÇÖ$dË\$eù¡$€›C$zC}$Œ"f$ÙÞ$g$gÖ³$f—L$hŽå$i-¼$"¬Ô$i	S$j(¡$d Ÿ$i$eA²$h£$d¨á$hõ$hƒf$oŸ$ij$kÞú$e'y$i \$p"Ž${Â2$rÎY$l($jԚ$múš$h¼b$kt $f‰D$j³$gÌ@$lß,${/—$Š{u$þ$r×x$k
1$mø7$m̓$pb€$kß$miñ$n	$n²k$p$w&"$n†|$n×$k«
$oÏa$o8D$qܽ$pí`$r³$q(¾$töÎ$z¡`$ˆó}$‰iC$'
x$yãú$€Á$zª$yÊc$pâ[$p>›$qWs$rª$qÂ"$v|5$y_$'‡¶$~˜¢$wqï$tD$y'Ù$u^$wLƒ$vQ»$xٞ$zC$€"î$}ß~$ˆÄ$‡™5$}ñ]$uHa$w¢å$wäá$€aØ$7J$€>P$rÛO$y]%$€Dy$R$|¯÷$vq
$p·ñ$w¿÷$uB…$€ç$¼Ä$‰"d$ñü$€<$!$} ;$x.é$Ðá$ŸY"$~z¬${|ÿ$Ù­$©¬$†äK$ˆ¿F$"öo$'Û$'ÉV$z"«$~$y¢J${w${Û$"ðó$ƒUM$€A$¯$ˆÞš$‡l›$…«{$'ý›$ƒÅ$ƒÂ›$€Š…$~À'$†¹$˜±$ @$€+.$…/î$Œ	$‰™z$'ÏÈ$ƒx$'«<$†©€$}·$~q.$€Òc$ƒ›$…¨€$ˆoË$…j"$ƒa«$~ï¨$ƒù$'rD$‹lï$†p$‰¨¹$‰·$‹†»$'Õ'$…SB$…7$†}Õ$ˆ½,$$ˆ_w$‡¸ì$…¡R$‡°$†©$†$ˆÄ$"ã+$"k$…ˆ$æ$ƒ&$€ÊE$'8T$Ñ¨$ƒ $€0#$'o¯$~ôQ$ƒÍ$…Ùç$¢Z$>z$©6"$žh¸$›»5$"'t$Þ $ŒXò$‹QŒ$Ši9$Œv$Š"Ä$‰æ;$†Ïö$‡…S$"nÜ$†x$‡3Z$‰'c$†$‡yâ$"'$†`z$‹3$ÏY$–¤?$†Ü©$‡îº$‹¯Ê$ŒXÊ$'6$‹×¦$ŠCž$‰X$Œ€å$ˆW$‹¡$Šs\$Œw$ˆœH$‰R*$‹$$=_$–œD$œú—$™($•˜$•ßš$ £½$'q'$'oÖ$'»Ô$Æ­$¹ïb$—h©$–Sô$"~ð$˜õ'$š2ÿ$Ÿ"Ä$—&i$™k$œ‰$¤–‹$¢E)$ n$ me$£~Ö$š½ƒ$šP­$'|$"ç›$",$ +q$žûñ$–/Á$'K¨$—ÖÝ$¥î$¦R$'¢@$¯N$Žï$•mO$™o9$–oG$œ$•›$™øß$œŽ—$"¬"$"/Ä$"ÞH$ŸLÂ$£>$§îŒ$œ£¿$¶$ž¸Ö$¥ç¢$Èx3$éõw$ݑI$بø$®Eé$§æ²$×=$œþ>$šÎ|$
N$œü'$¤¾h$®`º$¬Ý±$©õr$¶'›$¡Pé$ž0j$¥ö$§
ï$žÕ'$›Þ$™ˆ?$¡ÙÇ$²{$çÍ$¾p$§ˆr$P)$­´5$±Y?$¥Ó$£œï$¸$«6$'"$ ®$$©LÒ$¦:Z$Â^4$ÁˆÈ$¤od$ 1v$¥k$£(($¬ñ$£ÝÙ$¥Ë$¨–¼$¼"($¿$«@$¡ Ú$¡Ú$¢c×$§ÆÜ$¬Xû$¶V $ ðY$¤Q®$¢E$¤½´$«¿M$Ë÷$Ãb9$ª³;$¬˜x$²ìm$ÉÖ$Ή$¸ÍE$©u~$¤Ö7$·Üù$ÇpÊ$»è«$§†&$µ^ÿ$´Vo$ª}$¨¢$½HT$ÌîR$¾›w$Æ~K%
H$ôÄë$¶H½$¯‹p$̎‹%	
D%Ec

==> anc/LateM_Spectra/ReadMe.txt <==
================================================================================
Title: Prospecting in Ultracool Dwarfs: Measuring the Metallicities of 
	Mid- and Late-M Dwarfs 
Authors: Mann A.W., Deacon N.R., Gaidos E., Ansdell M., Brewer J.M., Liu M.C.,
	Magnier E.A., Aller K.M.
================================================================================
Description of contents: This package file includes .fits files of the 44 mid-
	to late-M dwarf companions used in this paper. Spectra are in vacuum and
	the star's rest wavelength following the procedure in the paper. Users 
	are urged to use caution when interpreting spectra near telluric lines.

System requirements: Requires a fits file reader. Fits files were created using 
  the IDL Function MWRFITS.  

Additional comments: In the header of each .fits file you will find details on 
	observations and data reduction (using SpeXTool).                                      
   The three columns of the array are: 
	- COLUMN1 =         Wavelength [microns]                                          
	- COLUMN2 =         Flux  [erg s-1 cm-2 A-1]                                          
	- COLUMN3 =         Error [erg s-1 cm-2 A-1]              

================================================================================


